F, G, K, M Spectral Standards in the Y Band (0.95-1.11 um)

We take advantage of good atmospheric transparency and the availability of high quality instrumentation in the 1 um near-infrared atmospheric window to present a grid of F, G, K, and M spectral standards observed at high spectral resolution (R ~ 25,000). In addition to a spectral atlas, we present a catalog of atomic line absorption features in the 0.95-1.11 um range. The catalog includes a wide range of line excitation potentials, from 0-13 eV, arising from neutral and singly ionized species, most frequently those of Fe I and Ti I at low excitation, Cr I, Fe I, and Si I at moderate excitation, and C I, S I, and Si I having relatively high excitation. The spectra also include several prominent molecular bands from CN and FeH. For the atomic species, we analyze trends in the excitation potential, line depth, and equivalent width across the grid of spectroscopic standards to identify temperature and surface gravity diagnostics near 1 um. We identify the line ratios that appear especially useful for spectral typing as those involving Ti I and C I or S I, which are temperature sensitive in opposite directions, and Sr II, which is gravity sensitive at all spectral types. Ascii versions of all spectra are available to download with the electronic version of the journal.

==> anc/BD+592667/BD+592667_69.dat <==
1.0961665 	 1.055200 
1.0961823 	 1.100210 
1.0961982 	 1.126360 
1.0962141 	 1.130350 
1.0962299 	 1.135170 
1.0962456 	 1.115250 
1.0962615 	 1.090110 
1.0962774 	 1.073760 
1.0962932 	 1.080910 
1.0963091 	 1.031460 
1.0963248 	 0.969689 
1.0963407 	 0.893973 
1.0963565 	 0.797052 
1.0963724 	 0.691974 
1.0963881 	 0.692468 
1.0964040 	 0.742209 
1.0964198 	 0.839945 
1.0964357 	 0.903936 
1.0964515 	 0.937297 
1.0964673 	 0.931786 
1.0964831 	 0.900410 
1.0964990 	 0.839453 
1.0965148 	 0.805189 
1.0965307 	 0.804836 
1.0965464 	 0.793362 
1.0965623 	 0.777796 
1.0965781 	 0.807472 
1.0965940 	 0.881787 
1.0966098 	 0.940615 
1.0966256 	 0.929501 
1.0966414 	 0.853014 
1.0966573 	 0.761203 
1.0966731 	 0.700706 
1.0966890 	 0.680642 
1.0967047 	 0.681197 
1.0967206 	 0.733075 
1.0967364 	 0.834653 
1.0967523 	 0.940524 
1.0967680 	 0.956710 
1.0967839 	 0.869084 
1.0967997 	 0.778617 
1.0968156 	 0.717559 
1.0968314 	 0.736363 
1.0968472 	 0.763183 
1.0968630 	 0.787025 
1.0968789 	 0.801815 
1.0968947 	 0.861636 
1.0969106 	 0.939436 
1.0969263 	 0.946026 
1.0969422 	 0.851640 
1.0969580 	 0.740672 
1.0969739 	 0.681875 
1.0969898 	 0.677017 
1.0970055 	 0.710183 
1.0970213 	 0.720023 
1.0970372 	 0.745356 
1.0970531 	 0.874619 
1.0970689 	 0.963793 
1.0970846 	 1.015840 
1.0971005 	 1.023810 
1.0971164 	 1.010170 
1.0971322 	 0.995381 
1.0971479 	 0.975849 
1.0971638 	 0.965557 
1.0971797 	 0.987831 
1.0971955 	 1.015890 
1.0972114 	 1.030970 
1.0972271 	 0.974633 
1.0972430 	 0.899080 
1.0972588 	 0.823783 
1.0972747 	 0.814265 
1.0972905 	 0.808598 
1.0973063 	 0.825441 
1.0973221 	 0.861083 
1.0973380 	 0.951254 
1.0973538 	 1.017170 
1.0973697 	 1.024310 
1.0973854 	 0.986232 
1.0974013 	 0.922573 
1.0974171 	 0.839583 
1.0974330 	 0.800132 
1.0974488 	 0.853518 
1.0974646 	 0.956372 
1.0974804 	 1.020240 
1.0974963 	 1.031480 
1.0975121 	 1.004490 
1.0975279 	 0.923469 
1.0975437 	 0.799304 
1.0975596 	 0.701472 
1.0975754 	 0.664541 
1.0975913 	 0.712379 
1.0976070 	 0.774584 
1.0976229 	 0.815638 
1.0976387 	 0.858188 
1.0976546 	 0.924520 
1.0976704 	 1.002810 
1.0976862 	 1.056310 
1.0977020 	 1.069560 
1.0977179 	 1.059810 
1.0977337 	 1.052910 
1.0977496 	 1.022670 
1.0977653 	 0.954818 
1.0977812 	 0.888262 
1.0977970 	 0.838118 
1.0978129 	 0.897852 
1.0978287 	 0.949471 
1.0978445 	 0.971599 
1.0978603 	 0.967696 
1.0978762 	 0.917089 
1.0978920 	 0.856676 
1.0979078 	 0.847452 
1.0979236 	 0.924200 
1.0979395 	 0.992684 
1.0979553 	 1.028520 
1.0979712 	 1.001600 
1.0979869 	 0.914411 
1.0980028 	 0.807767 
1.0980186 	 0.761348 
1.0980345 	 0.815213 
1.0980504 	 0.928596 
1.0980661 	 0.970923 
1.0980819 	 0.909972 
1.0980978 	 0.785362 
1.0981137 	 0.667477 
1.0981295 	 0.635998 
1.0981452 	 0.672843 
1.0981611 	 0.720849 
1.0981770 	 0.774168 
1.0981928 	 0.836566 
1.0982087 	 0.835647 
1.0982244 	 0.788463 
1.0982403 	 0.762978 
1.0982561 	 0.779594 
1.0982720 	 0.795299 
1.0982877 	 0.793909 
1.0983036 	 0.815026 
1.0983194 	 0.880517 
1.0983353 	 0.948713 
1.0983511 	 0.981726 
1.0983669 	 0.944125 
1.0983827 	 0.875794 
1.0983986 	 0.828043 
1.0984144 	 0.812041 
1.0984303 	 0.818067 
1.0984460 	 0.819241 
1.0984619 	 0.863420 
1.0984777 	 0.930260 
1.0984936 	 0.991341 
1.0985094 	 1.021260 
1.0985252 	 1.043920 
1.0985410 	 1.060030 
1.0985569 	 1.068530 
1.0985727 	 1.057370 
1.0985886 	 1.043470 
1.0986043 	 0.982777 
1.0986202 	 0.889687 
1.0986360 	 0.767826 
1.0986519 	 0.717750 
1.0986676 	 0.770648 
1.0986835 	 0.873071 
1.0986993 	 0.909037 
1.0987152 	 0.866164 
1.0987310 	 0.820260 
1.0987468 	 0.830488 
1.0987626 	 0.877366 
1.0987785 	 0.914402 
1.0987943 	 0.931694 
1.0988102 	 0.960485 
1.0988259 	 0.998497 
1.0988418 	 1.011360 
1.0988576 	 1.006700 
1.0988735 	 0.956089 
1.0988894 	 0.865136 
1.0989051 	 0.755482 
1.0989209 	 0.677109 
1.0989368 	 0.680745 
1.0989527 	 0.759679 
1.0989685 	 0.869433 
1.0989842 	 0.951500 
1.0990001 	 0.985793 
1.0990160 	 0.999777 
1.0990318 	 1.016410 
1.0990475 	 1.026660 
1.0990634 	 1.043560 
1.0990793 	 1.049700 
1.0990951 	 1.050190 
1.0991110 	 1.041130 
1.0991267 	 1.027320 
1.0991426 	 1.002720 
1.0991584 	 0.967175 
1.0991743 	 0.935341 
1.0991901 	 0.909936 
1.0992059 	 0.866098 
1.0992217 	 0.822990 
1.0992376 	 0.839907 
1.0992534 	 0.900717 
1.0992693 	 0.931073 
1.0992850 	 0.844374 
1.0993009 	 0.750476 
1.0993167 	 0.707656 
1.0993326 	 0.758604 
1.0993484 	 0.853652 
1.0993642 	 0.959809 
1.0993800 	 0.998324 
1.0993959 	 0.986570 
1.0994117 	 0.971151 
1.0994275 	 0.960284 
1.0994433 	 0.950943 
1.0994592 	 0.897352 
1.0994750 	 0.846267 
1.0994909 	 0.835644 
1.0995066 	 0.849918 
1.0995225 	 0.864433 
1.0995383 	 0.840831 
1.0995542 	 0.823797 
1.0995700 	 0.864212 
1.0995858 	 0.920297 
1.0996016 	 0.945422 
1.0996175 	 0.947589 
1.0996333 	 0.913864 
1.0996492 	 0.856459 
1.0996649 	 0.791408 
1.0996808 	 0.765322 
1.0996966 	 0.811234 
1.0997125 	 0.885856 
1.0997283 	 0.918862 
1.0997441 	 0.880119 
1.0997599 	 0.821358 
1.0997758 	 0.823018 
1.0997916 	 0.860037 
1.0998074 	 0.846542 
1.0998232 	 0.771520 
1.0998391 	 0.715872 
1.0998549 	 0.731881 
1.0998708 	 0.816902 
1.0998865 	 0.897782 
1.0999024 	 0.898012 
1.0999182 	 0.823400 
1.0999341 	 0.758291 
1.0999500 	 0.754473 
1.0999657 	 0.764990 
1.0999815 	 0.784699 
1.0999974 	 0.756240 
1.1000133 	 0.741616 
1.1000291 	 0.782906 
1.1000448 	 0.824398 
1.1000607 	 0.820520 
1.1000766 	 0.821588 
1.1000924 	 0.889810 
1.1001083 	 0.959973 
1.1001240 	 0.996020 
1.1001399 	 0.979514 
1.1001557 	 0.932170 
1.1001716 	 0.903033 
1.1001873 	 0.915023 
1.1002032 	 0.952634 
1.1002190 	 0.984769 
1.1002349 	 0.949380 
1.1002507 	 0.863663 
1.1002665 	 0.820084 
1.1002823 	 0.853272 
1.1002982 	 0.936173 
1.1003140 	 0.945742 
1.1003299 	 0.881699 
1.1003456 	 0.811553 
1.1003615 	 0.815836 
1.1003773 	 0.902630 
1.1003932 	 0.967212 
1.1004090 	 0.904174 
1.1004248 	 0.934199 
1.1004406 	 0.831848 
1.1004565 	 0.737038 
1.1004723 	 0.688349 
1.1004882 	 0.660842 
1.1005039 	 0.665192 
1.1005198 	 0.713769 
1.1005356 	 0.805914 
1.1005515 	 0.884701 
1.1005672 	 0.928020 
1.1005831 	 0.970904 
1.1005989 	 1.016260 
1.1006148 	 1.033690 
1.1006306 	 1.039180 
1.1006464 	 1.044240 
1.1006622 	 1.031790 
1.1006781 	 1.004090 
1.1006939 	 0.965667 
1.1007098 	 0.895372 
1.1007255 	 0.795113 
1.1007414 	 0.733175 
1.1007572 	 0.719412 
1.1007731 	 0.742933 
1.1007890 	 0.750761 
1.1008047 	 0.741829 
1.1008205 	 0.753891 
1.1008364 	 0.798664 
1.1008523 	 0.840037 
1.1008681 	 0.865867 
1.1008838 	 0.895281 
1.1008997 	 0.923396 
1.1009156 	 0.924794 
1.1009314 	 0.916358 
1.1009471 	 0.904955 
1.1009630 	 0.869043 
1.1009789 	 0.827785 
1.1009947 	 0.845808 
1.1010106 	 0.915261 
1.1010263 	 0.978271 
1.1010422 	 1.008650 
1.1010580 	 1.017450 
1.1010739 	 1.027610 
1.1010897 	 1.036790 
1.1011055 	 1.030880 
1.1011213 	 0.991377 
1.1011372 	 0.906823 
1.1011530 	 0.812815 
1.1011689 	 0.767071 
1.1011846 	 0.797453 
1.1012005 	 0.840206 
1.1012163 	 0.847058 
1.1012322 	 0.832378 
1.1012480 	 0.822533 
1.1012638 	 0.800293 
1.1012796 	 0.767349 
1.1012955 	 0.767700 
1.1013113 	 0.839028 
1.1013271 	 0.932444 
1.1013429 	 0.994001 
1.1013588 	 1.014460 
1.1013746 	 1.018260 
1.1013905 	 1.015520 
1.1014062 	 1.022600 
1.1014221 	 1.025820 
1.1014379 	 0.993772 
1.1014538 	 0.928907 
1.1014696 	 0.874964 
1.1014854 	 0.846264 
1.1015012 	 0.807963 
1.1015171 	 0.740080 
1.1015329 	 0.644502 
1.1015488 	 0.608081 
1.1015645 	 0.619424 
1.1015804 	 0.681875 
1.1015962 	 0.781913 
1.1016121 	 0.872749 
1.1016279 	 0.895289 
1.1016437 	 0.847223 
1.1016595 	 0.784333 
1.1016754 	 0.777458 
1.1016912 	 0.829170 
1.1017070 	 0.868443 
1.1017228 	 0.839333 
1.1017387 	 0.772592 
1.1017545 	 0.711968 
1.1017704 	 0.734968 
1.1017861 	 0.842461 
1.1018020 	 0.946629 
1.1018178 	 0.989156 
1.1018337 	 0.981205 
1.1018496 	 0.991908 
1.1018653 	 0.994028 
1.1018811 	 0.982612 
1.1018970 	 0.953795 
1.1019129 	 0.952990 
1.1019287 	 0.967961 
1.1019444 	 1.003320 
1.1019603 	 0.988882 
1.1019762 	 0.899554 
1.1019920 	 0.763335 
1.1020079 	 0.643308 
1.1020236 	 0.620657 
1.1020395 	 0.703705 
1.1020553 	 0.820885 
1.1020712 	 0.893641 
1.1020869 	 0.922326 
1.1021028 	 0.939628 
1.1021186 	 0.918862 
1.1021345 	 0.851204 
1.1021503 	 0.762872 
1.1021661 	 0.724404 
1.1021819 	 0.757794 
1.1021978 	 0.835264 
1.1022136 	 0.905096 
1.1022295 	 0.948430 
1.1022452 	 0.955723 
1.1022611 	 0.954087 
1.1022769 	 0.959553 
1.1022928 	 0.973509 
1.1023086 	 0.959809 
1.1023244 	 0.881964 
1.1023402 	 0.764779 
1.1023561 	 0.682972 
1.1023719 	 0.667796 
1.1023878 	 0.707842 
1.1024035 	 0.776560 
1.1024194 	 0.854522 
1.1024352 	 0.891026 
1.1024511 	 0.884203 
1.1024668 	 0.851916 
1.1024827 	 0.811618 
1.1024985 	 0.771882 
1.1025144 	 0.735028 
1.1025302 	 0.714196 
1.1025460 	 0.754285 
1.1025618 	 0.851359 
1.1025777 	 0.934226 
1.1025935 	 0.949270 
1.1026094 	 0.932800 
1.1026251 	 0.923067 
1.1026410 	 0.919136 
1.1026568 	 0.913838 
1.1026727 	 0.890122 
1.1026886 	 0.851940 
1.1027043 	 0.845588 
1.1027201 	 0.895712 
1.1027360 	 0.963464 
1.1027519 	 1.000030 
1.1027677 	 1.004080 
1.1027834 	 0.997876 
1.1027993 	 0.991432 
1.1028152 	 0.978819 
1.1028310 	 0.959799 
1.1028467 	 0.946784 
1.1028626 	 0.922655 
1.1028785 	 0.885581 
1.1028943 	 0.870654 
1.1029102 	 0.898989 
1.1029259 	 0.954562 
1.1029418 	 0.996605 
1.1029576 	 1.022430 
1.1029735 	 1.037680 
1.1029893 	 1.041300 
1.1030051 	 1.034200 
1.1030209 	 1.013820 
1.1030368 	 0.953529 
1.1030526 	 0.830448 
1.1030685 	 0.695778 
1.1030842 	 0.647643 
1.1031001 	 0.720499 
1.1031159 	 0.827764 
1.1031318 	 0.866653 
1.1031476 	 0.828468 
1.1031634 	 0.769376 
1.1031792 	 0.725822 
1.1031951 	 0.702475 
1.1032109 	 0.702776 
1.1032267 	 0.756035 
1.1032425 	 0.855443 
1.1032584 	 0.913982 
1.1032742 	 0.892419 
1.1032901 	 0.849729 
1.1033058 	 0.846736 
1.1033217 	 0.890516 
1.1033375 	 0.932353 
1.1033534 	 0.949152 
1.1033692 	 0.949453 
1.1033850 	 0.929364 
1.1034008 	 0.878557 
1.1034167 	 0.826236 
1.1034325 	 0.826470 
1.1034484 	 0.855769 
1.1034641 	 0.889054 
1.1034800 	 0.918058 
1.1034958 	 0.926220 
1.1035117 	 0.903148 
1.1035275 	 0.865839 
1.1035433 	 0.858018 
1.1035591 	 0.886068 
1.1035750 	 0.916897 
1.1035908 	 0.946172 
1.1036066 	 0.975821 
1.1036224 	 0.992566 
1.1036383 	 0.980748 
1.1036541 	 0.918679 
1.1036700 	 0.824662 
1.1036857 	 0.750688 
1.1037016 	 0.749200 
1.1037174 	 0.833081 
1.1037333 	 0.934793 
1.1037492 	 0.989668 
1.1037649 	 1.013930 
1.1037807 	 1.008250 
1.1037966 	 0.983673 
1.1038125 	 0.955933 
1.1038283 	 0.948292 
1.1038440 	 0.960851 
1.1038599 	 0.978892 
1.1038758 	 0.982603 
1.1038916 	 0.978637 
1.1039075 	 0.955074 
1.1039232 	 0.884342 
1.1039391 	 0.789486 
1.1039549 	 0.703913 
1.1039708 	 0.681946 
1.1039865 	 0.717253 
1.1040024 	 0.752655 
1.1040182 	 0.757357 
1.1040341 	 0.754604 
1.1040499 	 0.782335 
1.1040657 	 0.819788 
1.1040815 	 0.816266 
1.1040974 	 0.760009 
1.1041132 	 0.713520 
1.1041291 	 0.748375 
1.1041448 	 0.851834 
1.1041607 	 0.955312 
1.1041765 	 1.017150 
1.1041924 	 1.036060 
1.1042082 	 1.018540 
1.1042240 	 0.983837 
1.1042398 	 0.950139 
1.1042557 	 0.922326 
1.1042715 	 0.910981 
1.1042874 	 0.903007 
1.1043031 	 0.860230 
1.1043190 	 0.788172 
1.1043348 	 0.724183 
1.1043507 	 0.717849 
1.1043664 	 0.790955 
1.1043823 	 0.896071 
1.1043981 	 0.971133 
1.1044140 	 0.992072 
1.1044298 	 0.979825 
1.1044456 	 0.965283 
1.1044614 	 0.950321 
1.1044773 	 0.929446 
1.1044931 	 0.922966 
1.1045090 	 0.945148 
1.1045247 	 0.985464 
1.1045406 	 1.015650 
1.1045564 	 1.020340 
1.1045723 	 0.995234 
1.1045882 	 0.937215 
1.1046039 	 0.859006 
1.1046197 	 0.786768 
1.1046356 	 0.739049 
1.1046515 	 0.724000 
1.1046673 	 0.750015 
1.1046830 	 0.831127 
1.1046989 	 0.934966 
1.1047148 	 0.995298 
1.1047306 	 0.997995 
1.1047463 	 0.968884 
1.1047622 	 0.933440 
1.1047781 	 0.924465 
1.1047939 	 0.947735 
1.1048098 	 0.948731 
1.1048255 	 0.889949 
1.1048414 	 0.819726 
1.1048572 	 0.805065 
1.1048731 	 0.858963 
1.1048889 	 0.919904 
1.1049047 	 0.941392 
1.1049205 	 0.936804 
1.1049364 	 0.939198 
1.1049522 	 0.957332 
1.1049681 	 0.976151 
1.1049838 	 0.976653 
1.1049997 	 0.926576 
1.1050155 	 0.817008 
1.1050314 	 0.683942 
1.1050472 	 0.599308 
1.1050630 	 0.629470 
1.1050788 	 0.743417 
1.1050947 	 0.867756 
1.1051105 	 0.931877 
1.1051263 	 0.941163 
1.1051421 	 0.938275 
1.1051580 	 0.957926 
1.1051738 	 0.984459 
1.1051897 	 0.980656 
1.1052054 	 0.950733 
1.1052213 	 0.924456 
1.1052371 	 0.906331 
1.1052530 	 0.908286 
1.1052688 	 0.910258 
1.1052846 	 0.923734 
1.1053004 	 0.940048 
1.1053163 	 0.956436 
1.1053321 	 0.966727 
1.1053480 	 0.998708 
1.1053637 	 1.007770 
1.1053796 	 0.971462 
1.1053954 	 0.896820 
1.1054113 	 0.820670 
1.1054271 	 0.802224 
1.1054429 	 0.869827 
1.1054587 	 0.957249 
1.1054746 	 0.991935 
1.1054904 	 0.996459 
1.1055062 	 0.995893 
1.1055220 	 1.003990 
1.1055379 	 1.000790 
1.1055537 	 0.972522 
1.1055696 	 0.958364 
1.1055853 	 0.970310 
1.1056012 	 0.989678 
1.1056170 	 0.976681 
1.1056329 	 0.947918 
1.1056488 	 0.947397 
1.1056645 	 0.966069 
1.1056803 	 1.000380 
1.1056962 	 0.991624 
1.1057121 	 0.931100 
1.1057279 	 0.819488 
1.1057436 	 0.715234 
1.1057595 	 0.670839 
1.1057754 	 0.692456 
1.1057912 	 0.704916 
1.1058071 	 0.699551 
1.1058228 	 0.733659 
1.1058387 	 0.839901 
1.1058545 	 0.947278 
1.1058704 	 0.990582 
1.1058861 	 0.996331 
1.1059020 	 0.980529 
1.1059178 	 0.943046 
1.1059337 	 0.929958 
1.1059495 	 0.930698 
1.1059653 	 0.907404 
1.1059811 	 0.882080 
1.1059970 	 0.857559 
1.1060128 	 0.828203 
1.1060287 	 0.752826 
1.1060444 	 0.669764 
1.1060603 	 0.636627 
1.1060761 	 0.669459 
1.1060920 	 0.730938 
1.1061078 	 0.817832 
1.1061236 	 0.904424 
1.1061394 	 0.961170 
1.1061553 	 0.993032 
1.1061711 	 1.005000 
1.1061870 	 0.990317 
1.1062027 	 0.931146 
1.1062186 	 0.836892 
1.1062344 	 0.760107 
1.1062503 	 0.773263 
1.1062660 	 0.861277 
1.1062819 	 0.947497 
1.1062977 	 0.995134 
1.1063136 	 1.001960 
1.1063294 	 0.990482 
1.1063452 	 0.976480 
1.1063610 	 0.959763 
1.1063769 	 0.958895 
1.1063927 	 0.983883 
1.1064086 	 1.011590 
1.1064243 	 1.014710 
1.1064402 	 0.996651 
1.1064560 	 0.974515 
1.1064719 	 0.957469 
1.1064878 	 0.964278 
1.1065035 	 0.996414 
1.1065193 	 1.020840 
1.1065352 	 1.029020 
1.1065511 	 1.023010 
1.1065669 	 0.990390 
1.1065826 	 0.912061 
1.1065985 	 0.803617 
1.1066144 	 0.734420 
1.1066302 	 0.761758 
1.1066459 	 0.860129 
1.1066618 	 0.950029 
1.1066777 	 0.973208 
1.1066935 	 0.923715 
1.1067094 	 0.842868 
1.1067251 	 0.810279 
1.1067410 	 0.861165 
1.1067568 	 0.934930 
1.1067727 	 0.955988 
1.1067885 	 0.933422 
1.1068043 	 0.917162 
1.1068201 	 0.932645 
1.1068360 	 0.975986 
1.1068518 	 1.006200 
1.1068677 	 0.978874 
1.1068834 	 0.917382 
1.1068993 	 0.856203 
1.1069151 	 0.849094 
1.1069310 	 0.901630 
1.1069468 	 0.959077 
1.1069626 	 0.955449 
1.1069784 	 0.923213 
1.1069943 	 0.893748 
1.1070101 	 0.888361 
1.1070259 	 0.870055 
1.1070417 	 0.823215 
1.1070576 	 0.737671 
1.1070734 	 0.659830 
1.1070893 	 0.628738 
1.1071050 	 0.692261 
1.1071209 	 0.787192 
1.1071367 	 0.870318 
1.1071526 	 0.852175 
1.1071684 	 0.785002 
1.1071842 	 0.749930 
1.1072000 	 0.801784 
1.1072159 	 0.867758 
1.1072317 	 0.919511 
1.1072476 	 0.939536 
1.1072633 	 0.933714 
1.1072792 	 0.918826 
1.1072950 	 0.925699 
1.1073109 	 0.955156 
1.1073267 	 0.961755 
1.1073425 	 0.923953 
1.1073583 	 0.861039 
1.1073742 	 0.833360 
1.1073900 	 0.859504 
1.1074058 	 0.925178 
1.1074216 	 0.938175 
1.1074375 	 0.872979 
1.1074533 	 0.768398 
1.1074692 	 0.710452 
1.1074849 	 0.757852 
1.1075008 	 0.869158 
1.1075166 	 0.965704 
1.1075325 	 1.002050 
1.1075484 	 1.016750 
1.1075641 	 1.023580 
1.1075799 	 1.028340 
1.1075958 	 1.029240 
1.1076117 	 1.021750 
1.1076275 	 0.994567 
1.1076432 	 0.952433 
1.1076591 	 0.913339 
1.1076750 	 0.907392 
1.1076908 	 0.917674 
1.1077067 	 0.891966 
1.1077224 	 0.840061 
1.1077383 	 0.828367 
1.1077541 	 0.886292 
1.1077700 	 0.971672 
1.1077857 	 1.019450 
1.1078016 	 1.023040 
1.1078174 	 1.016750 
1.1078333 	 1.016250 
1.1078491 	 1.015940 
1.1078649 	 1.015750 
1.1078807 	 1.019160 
1.1078966 	 1.025980 
1.1079124 	 1.025170 
1.1079283 	 1.011980 
1.1079440 	 0.990546 
1.1079599 	 0.973783 
1.1079757 	 0.962733 
1.1079916 	 0.916705 
1.1080074 	 0.827419 
1.1080232 	 0.756694 
1.1080390 	 0.791616 
1.1080549 	 0.895855 
1.1080707 	 0.943412 
1.1080866 	 0.881617 
1.1081023 	 0.771350 
1.1081182 	 0.675823 
1.1081340 	 0.638442 
1.1081499 	 0.675095 
1.1081656 	 0.769358 
1.1081815 	 0.888384 
1.1081973 	 0.969021 
1.1082132 	 0.994156 
1.1082290 	 1.009260 
1.1082448 	 1.008300 
1.1082606 	 0.989111 
1.1082765 	 0.933166 
1.1082923 	 0.842055 
1.1083082 	 0.762697 
1.1083239 	 0.721073 
1.1083398 	 0.688422 
1.1083556 	 0.656394 
1.1083715 	 0.659333 
1.1083874 	 0.740574 
1.1084031 	 0.848608 
1.1084189 	 0.931832 
1.1084348 	 0.973025 
1.1084507 	 0.999667 
1.1084665 	 1.021700 
1.1084822 	 1.028380 
1.1084981 	 1.020300 
1.1085140 	 1.009040 
1.1085298 	 0.989175 
1.1085455 	 0.949033 
1.1085614 	 0.901828 
1.1085773 	 0.879013 
1.1085931 	 0.898145 
1.1086090 	 0.944682 
1.1086247 	 0.988197 
1.1086406 	 1.010540 
1.1086564 	 1.018820 
1.1086723 	 1.014520 
1.1086881 	 1.012000 
1.1087039 	 1.013690 
1.1087197 	 1.014580 
1.1087356 	 1.008900 
1.1087514 	 0.968437 
1.1087673 	 0.883715 
1.1087830 	 0.815700 
1.1087989 	 0.818719 
1.1088147 	 0.892635 
1.1088306 	 0.969689 
1.1088464 	 0.999512 
1.1088622 	 1.007500 
1.1088780 	 1.004750 
1.1088939 	 1.013370 
1.1089097 	 1.012970 
1.1089255 	 1.021090 
1.1089413 	 0.994494 
1.1089572 	 0.921229 
1.1089730 	 0.791829 
1.1089889 	 0.693945 
1.1090046 	 0.710567 
1.1090205 	 0.809755 
1.1090363 	 0.887882 
1.1090522 	 0.893647 
1.1090680 	 0.876496 
1.1090838 	 0.892369 
1.1090996 	 0.942324 
1.1091155 	 0.992154 
1.1091313 	 1.011350 
1.1091472 	 1.015210 
1.1091629 	 1.010040 
1.1091788 	 1.007540 
1.1091946 	 0.999914 
1.1092105 	 0.976370 
1.1092263 	 0.911862 
1.1092421 	 0.814755 
1.1092579 	 0.718738 
1.1092738 	 0.683166 
1.1092896 	 0.699554 
1.1093054 	 0.701134 
1.1093212 	 0.672339 
1.1093371 	 0.659516 
1.1093529 	 0.693900 
1.1093688 	 0.764630 
1.1093845 	 0.852690 
1.1094004 	 0.937114 
1.1094162 	 0.988096 
1.1094321 	 0.994714 
1.1094480 	 0.955421 
1.1094637 	 0.893687 
1.1094795 	 0.814854 
1.1094954 	 0.750979 
1.1095113 	 0.725693 
1.1095271 	 0.763966 
1.1095428 	 0.846740 
1.1095587 	 0.937818 
1.1095746 	 0.993187 
1.1095904 	 1.017610 
1.1096063 	 1.023210 
1.1096220 	 1.029460 
1.1096379 	 1.012500 
1.1096537 	 0.994055 
1.1096696 	 0.973281 
1.1096853 	 0.978298 
1.1097012 	 0.976827 
1.1097170 	 0.983316 
1.1097329 	 0.983618 
1.1097487 	 0.966654 
1.1097645 	 0.945633 
1.1097803 	 0.932115 
1.1097962 	 0.952954 
1.1098120 	 0.978883 
1.1098279 	 0.995390 
1.1098436 	 0.985427 
1.1098595 	 0.949992 
1.1098753 	 0.871185 
1.1098912 	 0.796752 
1.1099070 	 0.792599 
1.1099228 	 0.864431 
1.1099386 	 0.954900 
1.1099545 	 1.007450 
1.1099703 	 1.012140 
1.1099862 	 0.960869 
1.1100019 	 0.864251 
1.1100178 	 0.776924 
1.1100336 	 0.767961 
1.1100495 	 0.848937 
1.1100652 	 0.946510 
1.1100811 	 0.995372 
1.1100969 	 1.017760 
1.1101128 	 1.028160 
1.1101286 	 1.035090 
1.1101444 	 1.033640 
1.1101602 	 1.016500 
1.1101761 	 0.979020 
1.1101919 	 0.951245 
1.1102078 	 0.948640 
1.1102235 	 0.970438 
1.1102394 	 0.994101 
1.1102552 	 0.988864 
1.1102711 	 0.955065 
1.1102870 	 0.873018 
1.1103027 	 0.779618 
1.1103185 	 0.709863 
1.1103344 	 0.742991 
1.1103503 	 0.839340 
1.1103661 	 0.940661 
1.1103818 	 0.953009 
1.1103977 	 0.881085 
1.1104136 	 0.772578 
1.1104294 	 0.720221 
1.1104451 	 0.772345 
1.1104610 	 0.868185 
1.1104769 	 0.929163 
1.1104927 	 0.916952 
1.1105086 	 0.881840 
1.1105243 	 0.874696 
1.1105402 	 0.901098 
1.1105560 	 0.950312 
1.1105719 	 0.990500 
1.1105877 	 0.978481 
1.1106035 	 0.924520 
1.1106193 	 0.862711 
1.1106352 	 0.801912 
1.1106510 	 0.783116 
1.1106669 	 0.833511 
1.1106826 	 0.919411 
1.1106985 	 0.948978 
1.1107143 	 0.892124 
1.1107302 	 0.802972 
1.1107460 	 0.764317 
1.1107618 	 0.798272 
1.1107776 	 0.879300 
1.1107935 	 0.935780 
1.1108093 	 0.978189 
1.1108251 	 1.006440 
1.1108409 	 1.009130 
1.1108568 	 1.029880 
1.1108726 	 1.033820 
1.1108885 	 1.020540 
1.1109042 	 1.006240 
1.1109201 	 0.976123 
1.1109359 	 0.963985 
1.1109518 	 0.942836 
1.1109676 	 0.947095 
1.1109834 	 0.947168 
1.1109992 	 0.935954 
1.1110151 	 0.908280 
1.1110309 	 0.850549 
1.1110468 	 0.785380 
1.1110625 	 0.741472 
1.1110784 	 0.723007 
1.1110942 	 0.714777 
1.1111101 	 0.738822 
1.1111259 	 0.825926 
1.1111417 	 0.932755 
1.1111575 	 1.000790 
1.1111734 	 1.023100 
1.1111892 	 1.030680 
1.1112050 	 1.041040 
1.1112208 	 1.031050 
1.1112367 	 1.012080 
1.1112525 	 0.997172 
1.1112684 	 0.993672 
1.1112841 	 0.992026 
1.1113000 	 0.998031 
1.1113158 	 0.974761 
1.1113317 	 0.917537 
1.1113476 	 0.812424 
1.1113633 	 0.714780 
1.1113791 	 0.694211 
1.1113950 	 0.769731 
1.1114109 	 0.884555 
1.1114267 	 0.959763 
1.1114424 	 0.998004 
1.1114583 	 1.022200 
1.1114742 	 1.038750 
1.1114900 	 1.045540 
1.1115059 	 1.035880 
1.1115216 	 1.025750 
1.1115375 	 1.004280 
1.1115533 	 0.961975 
1.1115692 	 0.911640 
1.1115849 	 0.863746 
1.1116008 	 0.816484 
1.1116166 	 0.756715 
1.1116325 	 0.707986 
1.1116483 	 0.727336 
1.1116641 	 0.827855 
1.1116799 	 0.935561 
1.1116958 	 0.991935 
1.1117116 	 1.011650 
1.1117275 	 1.011700 
1.1117432 	 1.006460 
1.1117591 	 0.990244 
1.1117749 	 0.950413 
1.1117908 	 0.900809 
1.1118066 	 0.874673 
1.1118224 	 0.879149 
1.1118382 	 0.905184 
1.1118541 	 0.946876 
1.1118699 	 0.994275 
1.1118858 	 1.018550 
1.1119015 	 1.020420 
1.1119174 	 1.014500 
1.1119332 	 1.003040 
1.1119491 	 0.982594 
1.1119648 	 0.914585 
1.1119807 	 0.812047 


==> anc/BD+592667/BD+592667_70.dat <==
1.0806227 	 0.980637 
1.0806383 	 0.988079 
1.0806539 	 1.007720 
1.0806694 	 1.016550 
1.0806850 	 1.001250 
1.0807006 	 0.985344 
1.0807163 	 0.968276 
1.0807317 	 0.991577 
1.0807474 	 0.982213 
1.0807630 	 0.980444 
1.0807785 	 0.974384 
1.0807941 	 0.985875 
1.0808097 	 0.998661 
1.0808252 	 0.992544 
1.0808408 	 0.986020 
1.0808564 	 0.978124 
1.0808719 	 0.982870 
1.0808876 	 0.977042 
1.0809032 	 0.983276 
1.0809188 	 0.991664 
1.0809343 	 0.981478 
1.0809499 	 0.974568 
1.0809655 	 0.994757 
1.0809810 	 1.008040 
1.0809966 	 0.992119 
1.0810122 	 0.992737 
1.0810277 	 1.002630 
1.0810434 	 0.986542 
1.0810590 	 0.981845 
1.0810745 	 0.978936 
1.0810901 	 0.966972 
1.0811057 	 0.960014 
1.0811213 	 0.986194 
1.0811368 	 0.986127 
1.0811524 	 1.004620 
1.0811681 	 0.996593 
1.0811836 	 0.976346 
1.0811992 	 0.985875 
1.0812148 	 0.968537 
1.0812303 	 0.945919 
1.0812459 	 0.921914 
1.0812615 	 0.919726 
1.0812771 	 0.811974 
1.0812926 	 0.656550 
1.0813082 	 0.551649 
1.0813239 	 0.548429 
1.0813394 	 0.649915 
1.0813550 	 0.767509 
1.0813706 	 0.866562 
1.0813861 	 0.962692 
1.0814017 	 0.961421 
1.0814173 	 0.959380 
1.0814328 	 0.991297 
1.0814484 	 1.013640 
1.0814641 	 1.014800 
1.0814797 	 1.011130 
1.0814952 	 0.992621 
1.0815108 	 0.979265 
1.0815264 	 0.980173 
1.0815419 	 0.967803 
1.0815575 	 0.938544 
1.0815731 	 0.955141 
1.0815886 	 0.972722 
1.0816042 	 0.979661 
1.0816199 	 0.985083 
1.0816354 	 0.972848 
1.0816510 	 0.961049 
1.0816666 	 0.973872 
1.0816822 	 0.982164 
1.0816977 	 0.998710 
1.0817133 	 1.003870 
1.0817289 	 1.005540 
1.0817444 	 1.002670 
1.0817600 	 1.002060 
1.0817757 	 1.003510 
1.0817912 	 0.987760 
1.0818068 	 0.991655 
1.0818224 	 0.994535 
1.0818380 	 0.995781 
1.0818535 	 0.978569 
1.0818691 	 0.930478 
1.0818847 	 0.879662 
1.0819002 	 0.836898 
1.0819159 	 0.854722 
1.0819315 	 0.918691 
1.0819470 	 0.963328 
1.0819626 	 0.991114 
1.0819782 	 0.991597 
1.0819937 	 0.972761 
1.0820093 	 0.904664 
1.0820249 	 0.829577 
1.0820405 	 0.788344 
1.0820560 	 0.836369 
1.0820717 	 0.909057 
1.0820873 	 0.953308 
1.0821028 	 0.978627 
1.0821184 	 0.991577 
1.0821340 	 0.993810 
1.0821495 	 0.983798 
1.0821651 	 0.990862 
1.0821807 	 0.996033 
1.0821962 	 0.994941 
1.0822119 	 0.983691 
1.0822275 	 0.963442 
1.0822431 	 0.932600 
1.0822586 	 0.919233 
1.0822742 	 0.921381 
1.0822898 	 0.916392 
1.0823053 	 0.898753 
1.0823209 	 0.869330 
1.0823365 	 0.844051 
1.0823520 	 0.817198 
1.0823677 	 0.795315 
1.0823833 	 0.821809 
1.0823989 	 0.869911 
1.0824144 	 0.936379 
1.0824300 	 0.963210 
1.0824456 	 0.969339 
1.0824611 	 0.960091 
1.0824767 	 0.969774 
1.0824924 	 0.977496 
1.0825078 	 0.990079 
1.0825235 	 0.999299 
1.0825391 	 1.018340 
1.0825546 	 1.007190 
1.0825702 	 0.998198 
1.0825858 	 0.977535 
1.0826014 	 0.958373 
1.0826169 	 0.967822 
1.0826325 	 0.977187 
1.0826482 	 0.975786 
1.0826637 	 0.985460 
1.0826793 	 0.988514 
1.0826949 	 0.987286 
1.0827104 	 0.998478 
1.0827260 	 0.999145 
1.0827416 	 0.992206 
1.0827571 	 0.986668 
1.0827727 	 0.978859 
1.0827883 	 0.962567 
1.0828040 	 0.951603 
1.0828195 	 0.938968 
1.0828351 	 0.931771 
1.0828507 	 0.926869 
1.0828662 	 0.891442 
1.0828818 	 0.814077 
1.0828974 	 0.682514 
1.0829129 	 0.558699 
1.0829285 	 0.519029 
1.0829442 	 0.594577 
1.0829598 	 0.728584 
1.0829753 	 0.809782 
1.0829909 	 0.857018 
1.0830065 	 0.883139 
1.0830220 	 0.920674 
1.0830376 	 0.950472 
1.0830532 	 0.964935 
1.0830687 	 0.980096 
1.0830843 	 0.982493 
1.0831000 	 0.982580 
1.0831155 	 0.972954 
1.0831311 	 0.953856 
1.0831467 	 0.944822 
1.0831623 	 0.941694 
1.0831778 	 0.936798 
1.0831934 	 0.951941 
1.0832090 	 0.970287 
1.0832245 	 0.965767 
1.0832402 	 0.968760 
1.0832558 	 0.963219 
1.0832713 	 0.960724 
1.0832869 	 0.958644 
1.0833025 	 0.958220 
1.0833180 	 0.949922 
1.0833336 	 0.945646 
1.0833492 	 0.945246 
1.0833648 	 0.959668 
1.0833803 	 0.975554 
1.0833960 	 0.983024 
1.0834116 	 0.996274 
1.0834271 	 1.006700 
1.0834427 	 1.002180 
1.0834583 	 0.995569 
1.0834738 	 1.001340 
1.0834894 	 1.004590 
1.0835050 	 1.005910 
1.0835207 	 0.989094 
1.0835361 	 0.958099 
1.0835518 	 0.924848 
1.0835674 	 0.925678 
1.0835829 	 0.941975 
1.0835985 	 0.938424 
1.0836141 	 0.934307 
1.0836296 	 0.926610 
1.0836452 	 0.930537 
1.0836608 	 0.913292 
1.0836763 	 0.852441 
1.0836920 	 0.779302 
1.0837076 	 0.753649 
1.0837232 	 0.815974 
1.0837387 	 0.902960 
1.0837543 	 0.961792 
1.0837699 	 0.992225 
1.0837854 	 0.993017 
1.0838010 	 0.993665 
1.0838166 	 0.986755 
1.0838321 	 0.986639 
1.0838478 	 0.997231 
1.0838634 	 1.000860 
1.0838790 	 1.007870 
1.0838945 	 1.014810 
1.0839101 	 1.018760 
1.0839257 	 1.010140 
1.0839412 	 0.994284 
1.0839568 	 0.999067 
1.0839725 	 0.995240 
1.0839880 	 1.000390 
1.0840036 	 1.002810 
1.0840192 	 1.003890 
1.0840347 	 1.005030 
1.0840503 	 1.006400 
1.0840659 	 0.997134 
1.0840815 	 0.969977 
1.0840970 	 0.926920 
1.0841126 	 0.884392 
1.0841283 	 0.886970 
1.0841438 	 0.935058 
1.0841594 	 0.975447 
1.0841750 	 1.001470 
1.0841905 	 1.003870 
1.0842061 	 1.007910 
1.0842217 	 1.010880 
1.0842372 	 1.011030 
1.0842528 	 1.009420 
1.0842685 	 1.003840 
1.0842841 	 1.010840 
1.0842996 	 1.004760 
1.0843152 	 0.998169 
1.0843308 	 0.988195 
1.0843463 	 0.990456 
1.0843619 	 0.993849 
1.0843775 	 0.989123 
1.0843930 	 1.010770 
1.0844086 	 1.001480 
1.0844243 	 1.005520 
1.0844399 	 0.987750 
1.0844554 	 0.992573 
1.0844710 	 0.988562 
1.0844866 	 0.992177 
1.0845021 	 0.997270 
1.0845177 	 0.998797 
1.0845333 	 0.989799 
1.0845488 	 0.984841 
1.0845644 	 0.937079 
1.0845801 	 0.842355 
1.0845956 	 0.746210 
1.0846112 	 0.734576 
1.0846268 	 0.814774 
1.0846424 	 0.911404 
1.0846579 	 0.965866 
1.0846735 	 0.987219 
1.0846891 	 0.980705 
1.0847046 	 0.984938 
1.0847203 	 0.987151 
1.0847359 	 0.995434 
1.0847514 	 1.002830 
1.0847670 	 1.005500 
1.0847826 	 1.000660 
1.0847981 	 1.000250 
1.0848137 	 1.007100 
1.0848293 	 1.001270 
1.0848449 	 0.989287 
1.0848604 	 0.979767 
1.0848761 	 0.943537 
1.0848917 	 0.922902 
1.0849072 	 0.922707 
1.0849228 	 0.946350 
1.0849384 	 0.976762 
1.0849539 	 0.944478 
1.0849695 	 0.924267 
1.0849851 	 0.941609 
1.0850008 	 0.938573 
1.0850163 	 0.951047 
1.0850319 	 0.966846 
1.0850475 	 0.984716 
1.0850630 	 0.987886 
1.0850786 	 0.996381 
1.0850942 	 1.002270 
1.0851097 	 1.004070 
1.0851253 	 0.991858 
1.0851409 	 0.940063 
1.0851564 	 0.888225 
1.0851721 	 0.879944 
1.0851877 	 0.914889 
1.0852033 	 0.958433 
1.0852188 	 0.992090 
1.0852344 	 0.995037 
1.0852500 	 0.989016 
1.0852655 	 0.984493 
1.0852811 	 0.971359 
1.0852968 	 0.970770 
1.0853122 	 0.972219 
1.0853279 	 0.987625 
1.0853435 	 0.992264 
1.0853590 	 1.002200 
1.0853746 	 0.997608 
1.0853902 	 1.001870 
1.0854058 	 1.010620 
1.0854213 	 1.002690 
1.0854369 	 0.999222 
1.0854526 	 0.995868 
1.0854681 	 0.992602 
1.0854837 	 0.972944 
1.0854993 	 0.944110 
1.0855148 	 0.918691 
1.0855304 	 0.903739 
1.0855460 	 0.937348 
1.0855616 	 0.985933 
1.0855771 	 1.004860 
1.0855927 	 1.009820 
1.0856084 	 1.000510 
1.0856239 	 1.000960 
1.0856395 	 0.992196 
1.0856551 	 0.996506 
1.0856706 	 0.999937 
1.0856862 	 0.998855 
1.0857018 	 0.995897 
1.0857173 	 0.991703 
1.0857329 	 0.989654 
1.0857486 	 0.983817 
1.0857642 	 0.982879 
1.0857797 	 0.996922 
1.0857953 	 0.992708 
1.0858109 	 0.988707 
1.0858264 	 0.987596 
1.0858420 	 0.999879 
1.0858576 	 1.005190 
1.0858731 	 1.000300 
1.0858887 	 1.006410 
1.0859044 	 1.007080 
1.0859199 	 1.008000 
1.0859355 	 1.004260 
1.0859511 	 0.994873 
1.0859667 	 0.984764 
1.0859822 	 0.983537 
1.0859978 	 0.997280 
1.0860134 	 0.999618 
1.0860289 	 0.996081 
1.0860445 	 0.995569 
1.0860602 	 0.986900 
1.0860757 	 0.992235 
1.0860913 	 0.999734 
1.0861069 	 0.999406 
1.0861225 	 0.984899 
1.0861380 	 0.964984 
1.0861536 	 0.958624 
1.0861692 	 0.966624 
1.0861847 	 0.983653 
1.0862004 	 0.995472 
1.0862160 	 1.002050 
1.0862315 	 0.999676 
1.0862471 	 1.007120 
1.0862627 	 1.009180 
1.0862782 	 1.007000 
1.0862938 	 1.001510 
1.0863094 	 0.983044 
1.0863250 	 0.967252 
1.0863405 	 0.957095 
1.0863562 	 0.945976 
1.0863718 	 0.937428 
1.0863873 	 0.948809 
1.0864029 	 0.969436 
1.0864185 	 0.991027 
1.0864340 	 1.001130 
1.0864496 	 0.998555 
1.0864652 	 0.985296 
1.0864807 	 0.968112 
1.0864964 	 0.965299 
1.0865120 	 0.961732 
1.0865276 	 0.946043 
1.0865431 	 0.903713 
1.0865587 	 0.840429 
1.0865743 	 0.793699 
1.0865898 	 0.809295 
1.0866054 	 0.872794 
1.0866210 	 0.927677 
1.0866365 	 0.965856 
1.0866522 	 0.989973 
1.0866678 	 0.994003 
1.0866834 	 1.001870 
1.0866989 	 1.007210 
1.0867145 	 1.007900 
1.0867301 	 1.011480 
1.0867456 	 1.009420 
1.0867612 	 1.005140 
1.0867769 	 1.004900 
1.0867923 	 1.005940 
1.0868080 	 1.009940 
1.0868236 	 1.003600 
1.0868391 	 0.997405 
1.0868547 	 1.004480 
1.0868703 	 1.009230 
1.0868859 	 1.001930 
1.0869014 	 0.996613 
1.0869170 	 1.002190 
1.0869327 	 1.002790 
1.0869482 	 0.997859 
1.0869638 	 0.989548 
1.0869794 	 0.985547 
1.0869949 	 0.985798 
1.0870105 	 0.997444 
1.0870261 	 0.992389 
1.0870416 	 0.985228 
1.0870572 	 0.961523 
1.0870728 	 0.898506 
1.0870885 	 0.810799 
1.0871040 	 0.755542 
1.0871196 	 0.748136 
1.0871352 	 0.735520 
1.0871507 	 0.655495 
1.0871663 	 0.553269 
1.0871819 	 0.530426 
1.0871974 	 0.624921 
1.0872130 	 0.757399 
1.0872287 	 0.843293 
1.0872443 	 0.858728 
1.0872598 	 0.867247 
1.0872754 	 0.897518 
1.0872910 	 0.940164 
1.0873065 	 0.962309 
1.0873221 	 0.967880 
1.0873377 	 0.956908 
1.0873532 	 0.913473 
1.0873688 	 0.847900 
1.0873845 	 0.797847 
1.0874000 	 0.793466 
1.0874156 	 0.821069 
1.0874312 	 0.847518 
1.0874468 	 0.852938 
1.0874623 	 0.862605 
1.0874779 	 0.871854 
1.0874935 	 0.866424 
1.0875090 	 0.838680 
1.0875247 	 0.818611 
1.0875403 	 0.838927 
1.0875558 	 0.885849 
1.0875714 	 0.905005 
1.0875870 	 0.917797 
1.0876025 	 0.935665 
1.0876181 	 0.955467 
1.0876337 	 0.942221 
1.0876493 	 0.902583 
1.0876648 	 0.893081 
1.0876805 	 0.923075 
1.0876961 	 0.952001 
1.0877116 	 0.952721 
1.0877272 	 0.923425 
1.0877428 	 0.926382 
1.0877583 	 0.935774 
1.0877739 	 0.948290 
1.0877895 	 0.945731 
1.0878052 	 0.924207 
1.0878206 	 0.907105 
1.0878363 	 0.898211 
1.0878519 	 0.921684 
1.0878674 	 0.959266 
1.0878830 	 0.970567 
1.0878986 	 0.948890 
1.0879141 	 0.912956 
1.0879297 	 0.900497 
1.0879453 	 0.925667 
1.0879608 	 0.956538 
1.0879765 	 0.969436 
1.0879921 	 0.977525 
1.0880077 	 0.966104 
1.0880232 	 0.929269 
1.0880388 	 0.909992 
1.0880544 	 0.908744 
1.0880699 	 0.950407 
1.0880855 	 0.988127 
1.0881011 	 1.003090 
1.0881166 	 0.994081 
1.0881323 	 0.967967 
1.0881479 	 0.940781 
1.0881634 	 0.916980 
1.0881790 	 0.921406 
1.0881946 	 0.928427 
1.0882102 	 0.929672 
1.0882257 	 0.939116 
1.0882413 	 0.964929 
1.0882570 	 0.956755 
1.0882725 	 0.928684 
1.0882881 	 0.897038 
1.0883037 	 0.911540 
1.0883192 	 0.952282 
1.0883348 	 0.982870 
1.0883504 	 0.975718 
1.0883660 	 0.917365 
1.0883815 	 0.839028 
1.0883971 	 0.781700 
1.0884128 	 0.796110 
1.0884283 	 0.855137 
1.0884439 	 0.901606 
1.0884595 	 0.917103 
1.0884750 	 0.901584 
1.0884906 	 0.857997 
1.0885062 	 0.844183 
1.0885217 	 0.891604 
1.0885373 	 0.939440 
1.0885530 	 0.946550 
1.0885686 	 0.924616 
1.0885841 	 0.913771 
1.0885997 	 0.921860 
1.0886153 	 0.905932 
1.0886308 	 0.842673 
1.0886464 	 0.797401 
1.0886620 	 0.820614 
1.0886775 	 0.900342 
1.0886931 	 0.964197 
1.0887088 	 0.973205 
1.0887244 	 0.914223 
1.0887399 	 0.836689 
1.0887555 	 0.792306 
1.0887711 	 0.818690 
1.0887866 	 0.886102 
1.0888022 	 0.937690 
1.0888178 	 0.965575 
1.0888333 	 0.978414 
1.0888489 	 0.985093 
1.0888646 	 0.977950 
1.0888801 	 0.949882 
1.0888957 	 0.928294 
1.0889113 	 0.937055 
1.0889269 	 0.970779 
1.0889424 	 0.994477 
1.0889580 	 1.003210 
1.0889736 	 0.996951 
1.0889891 	 0.993124 
1.0890048 	 0.996709 
1.0890204 	 1.001060 
1.0890359 	 0.992080 
1.0890515 	 0.967532 
1.0890671 	 0.930210 
1.0890826 	 0.902360 
1.0890982 	 0.898044 
1.0891138 	 0.905943 
1.0891294 	 0.919114 
1.0891449 	 0.942973 
1.0891606 	 0.972683 
1.0891762 	 0.989693 
1.0891917 	 1.007190 
1.0892073 	 1.011480 
1.0892229 	 0.983247 
1.0892384 	 0.938716 
1.0892540 	 0.903987 
1.0892696 	 0.907503 
1.0892851 	 0.935184 
1.0893008 	 0.950319 
1.0893164 	 0.938421 
1.0893320 	 0.900499 
1.0893475 	 0.863228 
1.0893631 	 0.839828 
1.0893787 	 0.830427 
1.0893942 	 0.841173 
1.0894098 	 0.881937 
1.0894254 	 0.939626 
1.0894409 	 0.972761 
1.0894566 	 0.981014 
1.0894722 	 0.983295 
1.0894878 	 0.979729 
1.0895033 	 0.960745 
1.0895189 	 0.946173 
1.0895345 	 0.947394 
1.0895500 	 0.964567 
1.0895656 	 0.979149 
1.0895813 	 0.977854 
1.0895967 	 0.969784 
1.0896124 	 0.960117 
1.0896280 	 0.938368 
1.0896435 	 0.911186 
1.0896591 	 0.911181 
1.0896747 	 0.933655 
1.0896903 	 0.955915 
1.0897058 	 0.969774 
1.0897214 	 0.987364 
1.0897371 	 0.995608 
1.0897526 	 0.996236 
1.0897682 	 0.995588 
1.0897838 	 0.984281 
1.0897993 	 0.961603 
1.0898149 	 0.904506 
1.0898305 	 0.817614 
1.0898461 	 0.756816 
1.0898616 	 0.777967 
1.0898772 	 0.871784 
1.0898929 	 0.952532 
1.0899084 	 0.985837 
1.0899240 	 0.986784 
1.0899396 	 0.974075 
1.0899551 	 0.948021 
1.0899707 	 0.937104 
1.0899863 	 0.949987 
1.0900018 	 0.975090 
1.0900174 	 0.998671 
1.0900331 	 0.999116 
1.0900487 	 0.975766 
1.0900642 	 0.938075 
1.0900798 	 0.906409 
1.0900954 	 0.908951 
1.0901109 	 0.934925 
1.0901265 	 0.958101 
1.0901421 	 0.982918 
1.0901576 	 0.991916 
1.0901732 	 1.002980 
1.0901889 	 1.009710 
1.0902044 	 1.013280 
1.0902200 	 1.005670 
1.0902356 	 0.997183 
1.0902512 	 0.994235 
1.0902667 	 0.987509 
1.0902823 	 0.990824 
1.0902979 	 0.998971 
1.0903134 	 0.998062 
1.0903291 	 1.002250 
1.0903447 	 0.999183 
1.0903602 	 1.000220 
1.0903758 	 0.999676 
1.0903914 	 1.005050 
1.0904070 	 1.002780 
1.0904225 	 0.991722 
1.0904381 	 0.976781 
1.0904537 	 0.953120 
1.0904692 	 0.937303 
1.0904849 	 0.947501 
1.0905005 	 0.954244 
1.0905160 	 0.942843 
1.0905316 	 0.919581 
1.0905472 	 0.915767 
1.0905627 	 0.950280 
1.0905783 	 0.983150 
1.0905939 	 0.994728 
1.0906096 	 0.992070 
1.0906250 	 0.981797 
1.0906407 	 0.972867 
1.0906563 	 0.968228 
1.0906718 	 0.974442 
1.0906874 	 0.986552 
1.0907030 	 0.990737 
1.0907185 	 0.996690 
1.0907341 	 0.988118 
1.0907497 	 0.945398 
1.0907652 	 0.857049 
1.0907809 	 0.760494 
1.0907965 	 0.738258 
1.0908121 	 0.812334 
1.0908276 	 0.909555 
1.0908432 	 0.967213 
1.0908588 	 0.983537 
1.0908743 	 0.988504 
1.0908899 	 0.988147 
1.0909055 	 0.980154 
1.0909210 	 0.978569 
1.0909367 	 0.985460 
1.0909523 	 0.990505 
1.0909679 	 0.983856 
1.0909834 	 0.962048 
1.0909990 	 0.935158 
1.0910146 	 0.911212 
1.0910301 	 0.905783 
1.0910457 	 0.919926 
1.0910614 	 0.946844 
1.0910769 	 0.971804 
1.0910925 	 0.980502 
1.0911081 	 0.983933 
1.0911236 	 0.993075 
1.0911392 	 0.996294 
1.0911548 	 1.001960 
1.0911704 	 0.989152 
1.0911859 	 0.977023 
1.0912015 	 0.973563 
1.0912172 	 0.978608 
1.0912327 	 0.984252 
1.0912483 	 0.990524 
1.0912639 	 0.985537 
1.0912794 	 0.997656 
1.0912950 	 1.004400 
1.0913106 	 1.003520 
1.0913261 	 1.003490 
1.0913417 	 1.004020 
1.0913574 	 1.008010 
1.0913730 	 1.013320 
1.0913885 	 1.017230 
1.0914041 	 1.021370 
1.0914197 	 1.015270 
1.0914352 	 1.009550 
1.0914508 	 1.008480 
1.0914664 	 1.008090 
1.0914819 	 1.000650 
1.0914975 	 0.985595 
1.0915132 	 0.969774 
1.0915288 	 0.956509 
1.0915443 	 0.943886 
1.0915599 	 0.921145 
1.0915755 	 0.898310 
1.0915910 	 0.900436 
1.0916066 	 0.930037 
1.0916222 	 0.945515 
1.0916377 	 0.955672 
1.0916533 	 0.941626 
1.0916690 	 0.868342 
1.0916845 	 0.745207 
1.0917001 	 0.639911 
1.0917157 	 0.657073 
1.0917313 	 0.792394 
1.0917468 	 0.925845 
1.0917624 	 0.992099 
1.0917780 	 1.007350 
1.0917935 	 1.008380 
1.0918092 	 1.009310 
1.0918248 	 1.013970 
1.0918403 	 1.018370 
1.0918559 	 1.021440 
1.0918715 	 1.026790 
1.0918870 	 1.024830 
1.0919026 	 1.018270 
1.0919182 	 1.012970 
1.0919338 	 1.008770 
1.0919493 	 1.002590 
1.0919650 	 1.000290 
1.0919806 	 0.991230 
1.0919961 	 0.988543 
1.0920117 	 1.001910 
1.0920273 	 1.009810 
1.0920428 	 1.014330 
1.0920584 	 1.015570 
1.0920740 	 1.010430 
1.0920897 	 0.992544 
1.0921052 	 0.977187 
1.0921208 	 0.941597 
1.0921364 	 0.908411 
1.0921519 	 0.899030 
1.0921675 	 0.916663 
1.0921831 	 0.925196 
1.0921986 	 0.924636 
1.0922142 	 0.947496 
1.0922298 	 0.968122 
1.0922453 	 0.997531 
1.0922610 	 1.001410 
1.0922766 	 0.998478 
1.0922922 	 0.992930 
1.0923077 	 0.987528 
1.0923233 	 0.983913 
1.0923389 	 0.985460 
1.0923544 	 0.988562 
1.0923700 	 0.989084 
1.0923856 	 0.989316 
1.0924011 	 0.987093 
1.0924168 	 0.985151 
1.0924324 	 0.975273 
1.0924479 	 0.968692 
1.0924635 	 0.969214 
1.0924791 	 0.971069 
1.0924947 	 0.952251 
1.0925102 	 0.916613 
1.0925258 	 0.894428 
1.0925415 	 0.897242 
1.0925570 	 0.909189 
1.0925726 	 0.914625 
1.0925882 	 0.914686 
1.0926037 	 0.924454 
1.0926193 	 0.942266 
1.0926349 	 0.947874 
1.0926505 	 0.936699 
1.0926660 	 0.921364 
1.0926816 	 0.919629 
1.0926973 	 0.926171 
1.0927128 	 0.932855 
1.0927284 	 0.912802 
1.0927440 	 0.847463 
1.0927595 	 0.743497 
1.0927751 	 0.649749 
1.0927907 	 0.623035 
1.0928062 	 0.662903 
1.0928218 	 0.694567 
1.0928375 	 0.686209 
1.0928531 	 0.714361 
1.0928686 	 0.790120 
1.0928842 	 0.835864 
1.0928998 	 0.803488 
1.0929153 	 0.720689 
1.0929309 	 0.673362 
1.0929465 	 0.713831 
1.0929620 	 0.807260 
1.0929776 	 0.891593 
1.0929933 	 0.923842 
1.0930088 	 0.896602 
1.0930244 	 0.805193 
1.0930400 	 0.710934 
1.0930556 	 0.684765 
1.0930711 	 0.748519 
1.0930867 	 0.857581 
1.0931023 	 0.940035 
1.0931178 	 0.961320 
1.0931334 	 0.939459 
1.0931491 	 0.887841 
1.0931646 	 0.818860 
1.0931802 	 0.741444 
1.0931958 	 0.676771 
1.0932114 	 0.650771 
1.0932269 	 0.696414 
1.0932425 	 0.802143 
1.0932581 	 0.903040 
1.0932736 	 0.949186 
1.0932893 	 0.953834 
1.0933049 	 0.955857 
1.0933204 	 0.948821 
1.0933360 	 0.930204 
1.0933516 	 0.889943 
1.0933671 	 0.855243 
1.0933827 	 0.830256 
1.0933983 	 0.780859 
1.0934139 	 0.731160 
1.0934294 	 0.734804 
1.0934451 	 0.825465 
1.0934607 	 0.917482 
1.0934762 	 0.965302 
1.0934918 	 0.969832 
1.0935074 	 0.966017 
1.0935229 	 0.975283 
1.0935385 	 0.988166 
1.0935541 	 0.979700 
1.0935696 	 0.969803 
1.0935853 	 0.961529 
1.0936009 	 0.962911 
1.0936165 	 0.955880 
1.0936320 	 0.894919 
1.0936476 	 0.797157 
1.0936632 	 0.745737 
1.0936787 	 0.798322 
1.0936943 	 0.900941 
1.0937099 	 0.979825 
1.0937254 	 1.008720 
1.0937411 	 1.002300 
1.0937567 	 0.997705 
1.0937723 	 0.983140 
1.0937878 	 0.946521 
1.0938034 	 0.911327 
1.0938190 	 0.892430 
1.0938345 	 0.921367 
1.0938501 	 0.966399 
1.0938658 	 0.997627 
1.0938812 	 1.001840 
1.0938969 	 0.972915 
1.0939125 	 0.894546 
1.0939280 	 0.789487 
1.0939436 	 0.719666 
1.0939592 	 0.743707 
1.0939748 	 0.820601 
1.0939903 	 0.880983 
1.0940059 	 0.906356 
1.0940216 	 0.902777 
1.0940371 	 0.905169 
1.0940527 	 0.885829 
1.0940683 	 0.858607 
1.0940838 	 0.842600 
1.0940994 	 0.859912 
1.0941150 	 0.909593 
1.0941305 	 0.938815 
1.0941461 	 0.943525 
1.0941617 	 0.949604 
1.0941774 	 0.958661 
1.0941929 	 0.971591 
1.0942085 	 0.957662 
1.0942241 	 0.893717 
1.0942396 	 0.804446 
1.0942552 	 0.742433 
1.0942708 	 0.760358 
1.0942863 	 0.826613 
1.0943019 	 0.879229 
1.0943176 	 0.884390 
1.0943332 	 0.869561 
1.0943487 	 0.871116 
1.0943643 	 0.872717 
1.0943799 	 0.861848 
1.0943954 	 0.855282 
1.0944110 	 0.893911 
1.0944266 	 0.973031 
1.0944421 	 1.003530 
1.0944577 	 0.997318 
1.0944734 	 0.996903 
1.0944889 	 0.981430 
1.0945045 	 0.981140 
1.0945201 	 0.990756 
1.0945357 	 0.991742 
1.0945512 	 0.993162 
1.0945668 	 0.967938 
1.0945824 	 0.905884 
1.0945979 	 0.812776 
1.0946136 	 0.746687 
1.0946292 	 0.762650 
1.0946447 	 0.848016 
1.0946603 	 0.911571 
1.0946759 	 0.927290 
1.0946915 	 0.886069 
1.0947070 	 0.827992 
1.0947226 	 0.791548 
1.0947382 	 0.802012 
1.0947537 	 0.869871 
1.0947694 	 0.950490 
1.0947850 	 0.991200 
1.0948005 	 0.997251 
1.0948161 	 0.986919 
1.0948317 	 0.977168 
1.0948472 	 0.977255 
1.0948628 	 0.972857 
1.0948784 	 0.963649 
1.0948941 	 0.963665 
1.0949095 	 0.976114 
1.0949252 	 0.990572 
1.0949408 	 0.979313 
1.0949563 	 0.962420 
1.0949719 	 0.918583 
1.0949875 	 0.837482 
1.0950030 	 0.749256 
1.0950186 	 0.714776 
1.0950342 	 0.775913 
1.0950497 	 0.873270 
1.0950654 	 0.931656 
1.0950810 	 0.889232 
1.0950966 	 0.816197 
1.0951121 	 0.772480 
1.0951277 	 0.786255 
1.0951433 	 0.837886 
1.0951588 	 0.895123 
1.0951744 	 0.942057 
1.0951900 	 0.966391 
1.0952055 	 0.982106 
1.0952212 	 0.997966 
1.0952368 	 1.030640 
1.0952523 	 1.038600 
1.0952679 	 1.031410 
1.0952835 	 1.029740 
1.0952991 	 1.007380 
1.0953146 	 0.987161 
1.0953302 	 0.973708 
1.0953459 	 0.966450 
1.0953614 	 0.962480 
1.0953770 	 0.975641 
1.0953926 	 0.988997 
1.0954081 	 0.970045 
1.0954237 	 0.901437 
1.0954393 	 0.806581 
1.0954549 	 0.741850 
1.0954704 	 0.740438 
1.0954860 	 0.777232 
1.0955017 	 0.764781 
1.0955172 	 0.734526 
1.0955328 	 0.719308 
1.0955484 	 0.712481 
1.0955639 	 0.742720 
1.0955795 	 0.831293 
1.0955951 	 0.933906 
1.0956106 	 0.994071 
1.0956262 	 1.016590 
1.0956419 	 1.016140 
1.0956575 	 1.001690 
1.0956730 	 0.991935 
1.0956886 	 0.985044 
1.0957042 	 0.982280 
1.0957197 	 1.003040 
1.0957353 	 1.019300 
1.0957509 	 1.022660 
1.0957664 	 1.026430 
1.0957820 	 1.015590 
1.0957977 	 1.009430 
1.0958133 	 1.001660 
1.0958288 	 0.990572 
1.0958444 	 0.984203 
1.0958600 	 0.991916 
1.0958755 	 0.995463 
1.0958911 	 0.965770 
1.0959067 	 0.873739 
1.0959222 	 0.728050 
1.0959378 	 0.607204 
1.0959535 	 0.591915 
1.0959690 	 0.687420 
1.0959846 	 0.803176 
1.0960002 	 0.862073 
1.0960158 	 0.888676 
1.0960313 	 0.895361 
1.0960469 	 0.917546 
1.0960625 	 0.930496 
1.0960780 	 0.932644 
1.0960937 	 0.949029 
1.0961093 	 0.970934 
1.0961248 	 0.988949 
1.0961404 	 0.986513 
1.0961560 	 0.981903 
1.0961715 	 0.961377 
1.0961871 	 0.936060 


==> anc/BD+592667/BD+592667_71.dat <==
1.0654769 	 0.985439 
1.0654923 	 1.010220 
1.0655077 	 1.001730 
1.0655230 	 0.998288 
1.0655384 	 1.000050 
1.0655538 	 0.998416 
1.0655692 	 0.997726 
1.0655844 	 0.994307 
1.0655998 	 0.988523 
1.0656152 	 0.992149 
1.0656306 	 1.002900 
1.0656459 	 1.003130 
1.0656613 	 1.004230 
1.0656766 	 1.002840 
1.0656919 	 0.994061 
1.0657073 	 0.980583 
1.0657227 	 0.976353 
1.0657381 	 0.977973 
1.0657535 	 0.978006 
1.0657688 	 0.974180 
1.0657841 	 0.972412 
1.0657995 	 0.957032 
1.0658149 	 0.953853 
1.0658302 	 0.969911 
1.0658456 	 0.979632 
1.0658610 	 0.984452 
1.0658762 	 0.994031 
1.0658916 	 0.987331 
1.0659070 	 0.972984 
1.0659224 	 0.946495 
1.0659378 	 0.937865 
1.0659531 	 0.954203 
1.0659685 	 0.983567 
1.0659838 	 1.018380 
1.0659992 	 1.018820 
1.0660145 	 1.015500 
1.0660299 	 0.991538 
1.0660453 	 0.961798 
1.0660607 	 0.945763 
1.0660760 	 0.984221 
1.0660913 	 0.990829 
1.0661067 	 0.986523 
1.0661221 	 1.002350 
1.0661374 	 1.013940 
1.0661528 	 1.003440 
1.0661682 	 0.997490 
1.0661834 	 0.977692 
1.0661988 	 0.969500 
1.0662142 	 0.943698 
1.0662296 	 0.915896 
1.0662450 	 0.898630 
1.0662603 	 0.809181 
1.0662757 	 0.682072 
1.0662910 	 0.605809 
1.0663064 	 0.620311 
1.0663217 	 0.673793 
1.0663371 	 0.643321 
1.0663525 	 0.573730 
1.0663679 	 0.584749 
1.0663832 	 0.721015 
1.0663985 	 0.863213 
1.0664139 	 0.950060 
1.0664293 	 0.985508 
1.0664446 	 1.005670 
1.0664600 	 1.000000 
1.0664754 	 0.988848 
1.0664907 	 0.980189 
1.0665060 	 0.961269 
1.0665214 	 0.938925 
1.0665368 	 0.930565 
1.0665522 	 0.934058 
1.0665675 	 0.956231 
1.0665829 	 0.972339 
1.0665982 	 0.981775 
1.0666136 	 0.966288 
1.0666289 	 0.961531 
1.0666443 	 0.968692 
1.0666597 	 0.982658 
1.0666751 	 0.994485 
1.0666903 	 0.988090 
1.0667057 	 0.990464 
1.0667211 	 0.989026 
1.0667365 	 0.991381 
1.0667518 	 1.000910 
1.0667672 	 1.002770 
1.0667826 	 0.999254 
1.0667979 	 0.998662 
1.0668132 	 0.996613 
1.0668286 	 0.999076 
1.0668440 	 0.987902 
1.0668594 	 0.971645 
1.0668747 	 0.978277 
1.0668901 	 0.977917 
1.0669054 	 0.964400 
1.0669208 	 0.926823 
1.0669361 	 0.858817 
1.0669515 	 0.815340 
1.0669669 	 0.863389 
1.0669823 	 0.929448 
1.0669975 	 0.979233 
1.0670129 	 0.976591 
1.0670283 	 0.978018 
1.0670437 	 0.971144 
1.0670590 	 0.971747 
1.0670744 	 0.981383 
1.0670898 	 0.992859 
1.0671051 	 1.010050 
1.0671204 	 1.017330 
1.0671358 	 1.009600 
1.0671512 	 0.995972 
1.0671666 	 0.985350 
1.0671819 	 0.965098 
1.0671973 	 0.970519 
1.0672126 	 0.995756 
1.0672280 	 1.004780 
1.0672433 	 1.013640 
1.0672587 	 1.025690 
1.0672741 	 1.017140 
1.0672895 	 0.996189 
1.0673047 	 0.982489 
1.0673201 	 0.971921 
1.0673355 	 0.970935 
1.0673509 	 0.972969 
1.0673662 	 0.951025 
1.0673816 	 0.896411 
1.0673970 	 0.825215 
1.0674123 	 0.798771 
1.0674276 	 0.839741 
1.0674430 	 0.921498 
1.0674584 	 0.983433 
1.0674738 	 0.994406 
1.0674891 	 0.975169 
1.0675044 	 0.981681 
1.0675198 	 1.000710 
1.0675352 	 1.000330 
1.0675505 	 0.995243 
1.0675659 	 0.975917 
1.0675813 	 0.957836 
1.0675967 	 0.948520 
1.0676119 	 0.941276 
1.0676273 	 0.940904 
1.0676427 	 0.944999 
1.0676581 	 0.944625 
1.0676734 	 0.954174 
1.0676888 	 0.984241 
1.0677042 	 1.005340 
1.0677195 	 1.017520 
1.0677348 	 0.998899 
1.0677502 	 0.992790 
1.0677656 	 1.003350 
1.0677810 	 1.002010 
1.0677963 	 0.986158 
1.0678116 	 0.981464 
1.0678270 	 0.978280 
1.0678424 	 0.983298 
1.0678577 	 0.968094 
1.0678731 	 0.909115 
1.0678885 	 0.807745 
1.0679039 	 0.736176 
1.0679191 	 0.761102 
1.0679345 	 0.868848 
1.0679499 	 0.952661 
1.0679653 	 0.973215 
1.0679806 	 0.973067 
1.0679960 	 0.966881 
1.0680114 	 0.969106 
1.0680267 	 1.003490 
1.0680420 	 1.017100 
1.0680574 	 1.028210 
1.0680728 	 1.028850 
1.0680882 	 1.023730 
1.0681036 	 1.014070 
1.0681188 	 0.987380 
1.0681342 	 0.984515 
1.0681496 	 0.992918 
1.0681649 	 1.007900 
1.0681803 	 1.025210 
1.0681957 	 1.025940 
1.0682111 	 1.031580 
1.0682263 	 1.026740 
1.0682417 	 1.019110 
1.0682571 	 1.011510 
1.0682725 	 1.005940 
1.0682878 	 0.978702 
1.0683032 	 0.975611 
1.0683185 	 0.992721 
1.0683339 	 1.007310 
1.0683492 	 1.017630 
1.0683646 	 1.019090 
1.0683800 	 1.004300 
1.0683954 	 0.986897 
1.0684108 	 0.965365 
1.0684260 	 0.959057 
1.0684414 	 0.960353 
1.0684568 	 0.964526 
1.0684721 	 0.958967 
1.0684875 	 0.940825 
1.0685029 	 0.924297 
1.0685183 	 0.923200 
1.0685335 	 0.950657 
1.0685489 	 0.989262 
1.0685643 	 1.011690 
1.0685797 	 1.000650 
1.0685951 	 0.995391 
1.0686104 	 0.995766 
1.0686257 	 0.988306 
1.0686411 	 1.027270 
1.0686564 	 1.029840 
1.0686718 	 1.030750 
1.0686872 	 1.021320 
1.0687026 	 1.003410 
1.0687180 	 0.968732 
1.0687332 	 0.945907 
1.0687486 	 0.936389 
1.0687640 	 0.941933 
1.0687793 	 0.975371 
1.0687947 	 0.998239 
1.0688101 	 1.005260 
1.0688255 	 1.037450 
1.0688407 	 1.037790 
1.0688561 	 1.034790 
1.0688715 	 1.016430 
1.0688869 	 0.988297 
1.0689023 	 0.987686 
1.0689176 	 0.971641 
1.0689329 	 0.978953 
1.0689483 	 0.975123 
1.0689636 	 0.966682 
1.0689790 	 0.973682 
1.0689944 	 0.995746 
1.0690098 	 1.024150 
1.0690252 	 1.037900 
1.0690404 	 1.023610 
1.0690558 	 1.006570 
1.0690712 	 0.994494 
1.0690866 	 0.981222 
1.0691019 	 0.967835 
1.0691173 	 0.943707 
1.0691326 	 0.890238 
1.0691479 	 0.824071 
1.0691633 	 0.772686 
1.0691787 	 0.783914 
1.0691941 	 0.857419 
1.0692095 	 0.937598 
1.0692248 	 0.967281 
1.0692401 	 0.989952 
1.0692555 	 0.989410 
1.0692708 	 0.979171 
1.0692862 	 0.953283 
1.0693016 	 0.924593 
1.0693170 	 0.891580 
1.0693324 	 0.908540 
1.0693476 	 0.939795 
1.0693630 	 0.953838 
1.0693784 	 0.958795 
1.0693938 	 0.940784 
1.0694091 	 0.953124 
1.0694245 	 0.974474 
1.0694398 	 0.989952 
1.0694551 	 0.977284 
1.0694705 	 0.969203 
1.0694859 	 0.966864 
1.0695013 	 1.000010 
1.0695167 	 1.001850 
1.0695320 	 1.006320 
1.0695473 	 0.991755 
1.0695627 	 0.986819 
1.0695781 	 0.968064 
1.0695934 	 0.904033 
1.0696088 	 0.815925 
1.0696242 	 0.760825 
1.0696396 	 0.789889 
1.0696548 	 0.887525 
1.0696702 	 0.968077 
1.0696856 	 0.988710 
1.0697010 	 0.977020 
1.0697163 	 0.971935 
1.0697317 	 0.963795 
1.0697470 	 0.952411 
1.0697623 	 0.953325 
1.0697777 	 0.964328 
1.0697931 	 0.993480 
1.0698085 	 1.008800 
1.0698239 	 1.004340 
1.0698392 	 0.983549 
1.0698545 	 0.958683 
1.0698699 	 0.948796 
1.0698853 	 0.945326 
1.0699006 	 0.938528 
1.0699160 	 0.944109 
1.0699314 	 0.977686 
1.0699466 	 1.010050 
1.0699620 	 1.018910 
1.0699774 	 1.020590 
1.0699928 	 1.006830 
1.0700082 	 0.992819 
1.0700235 	 0.982173 
1.0700389 	 0.975174 
1.0700542 	 0.975519 
1.0700696 	 0.974549 
1.0700849 	 0.992021 
1.0701003 	 1.000590 
1.0701157 	 0.993391 
1.0701311 	 0.986996 
1.0701464 	 0.975801 
1.0701617 	 0.977429 
1.0701771 	 0.972341 
1.0701925 	 0.964885 
1.0702078 	 0.963063 
1.0702232 	 0.968155 
1.0702386 	 0.978667 
1.0702538 	 0.994958 
1.0702692 	 1.007680 
1.0702846 	 1.012640 
1.0703000 	 1.015020 
1.0703154 	 1.009070 
1.0703307 	 0.992475 
1.0703461 	 0.984179 
1.0703614 	 0.989469 
1.0703768 	 0.999421 
1.0703921 	 1.003020 
1.0704075 	 1.008010 
1.0704229 	 1.014670 
1.0704383 	 1.021710 
1.0704536 	 1.013190 
1.0704689 	 0.998180 
1.0704843 	 0.986208 
1.0704997 	 0.964041 
1.0705150 	 0.960452 
1.0705304 	 0.964692 
1.0705458 	 0.974389 
1.0705611 	 0.978780 
1.0705764 	 0.986582 
1.0705918 	 0.975013 
1.0706072 	 0.969012 
1.0706226 	 0.972247 
1.0706379 	 0.995480 
1.0706533 	 0.994445 
1.0706686 	 0.994760 
1.0706840 	 1.005040 
1.0706993 	 1.003080 
1.0707147 	 0.998564 
1.0707301 	 1.001210 
1.0707455 	 1.010170 
1.0707607 	 0.999214 
1.0707761 	 0.978883 
1.0707915 	 0.972819 
1.0708069 	 0.964649 
1.0708222 	 0.980002 
1.0708376 	 0.984267 
1.0708530 	 0.991538 
1.0708683 	 1.001160 
1.0708836 	 1.004850 
1.0708990 	 0.979693 
1.0709144 	 0.968943 
1.0709298 	 0.954046 
1.0709451 	 0.953849 
1.0709605 	 0.966941 
1.0709758 	 0.976701 
1.0709912 	 0.969359 
1.0710065 	 0.961211 
1.0710219 	 0.976729 
1.0710373 	 0.997263 
1.0710527 	 1.015360 
1.0710679 	 1.018930 
1.0710833 	 1.023270 
1.0710987 	 1.022960 
1.0711141 	 1.017560 
1.0711294 	 1.017590 
1.0711448 	 1.009070 
1.0711602 	 1.009860 
1.0711755 	 1.004410 
1.0711908 	 1.005890 
1.0712062 	 1.008190 
1.0712216 	 1.006830 
1.0712370 	 1.001920 
1.0712523 	 0.992169 
1.0712677 	 0.974493 
1.0712830 	 0.968551 
1.0712984 	 0.978778 
1.0713137 	 0.989479 
1.0713291 	 1.000510 
1.0713445 	 1.002240 
1.0713599 	 1.005520 
1.0713751 	 1.012650 
1.0713905 	 1.017880 
1.0714059 	 1.014760 
1.0714213 	 1.010180 
1.0714366 	 1.005200 
1.0714520 	 1.000270 
1.0714674 	 0.989282 
1.0714827 	 0.977720 
1.0714980 	 0.973955 
1.0715134 	 0.979326 
1.0715288 	 0.991942 
1.0715442 	 1.005760 
1.0715595 	 1.003760 
1.0715748 	 0.998219 
1.0715902 	 0.991174 
1.0716056 	 0.985122 
1.0716209 	 0.979307 
1.0716363 	 0.960458 
1.0716517 	 0.967207 
1.0716671 	 0.989952 
1.0716823 	 0.998377 
1.0716977 	 1.011580 
1.0717131 	 1.012440 
1.0717285 	 1.001890 
1.0717438 	 0.992514 
1.0717592 	 0.981952 
1.0717746 	 0.983774 
1.0717899 	 0.984558 
1.0718052 	 0.989124 
1.0718206 	 0.997785 
1.0718360 	 1.013960 
1.0718514 	 1.015560 
1.0718668 	 1.017320 
1.0718820 	 1.014950 
1.0718974 	 1.015310 
1.0719128 	 1.004640 
1.0719281 	 0.996731 
1.0719435 	 0.983795 
1.0719589 	 0.972886 
1.0719743 	 0.966043 
1.0719895 	 0.962157 
1.0720049 	 0.971343 
1.0720203 	 0.979531 
1.0720357 	 0.980651 
1.0720510 	 0.983560 
1.0720664 	 0.977867 
1.0720818 	 0.970419 
1.0720971 	 0.970954 
1.0721124 	 0.977033 
1.0721278 	 0.975102 
1.0721432 	 0.988405 
1.0721586 	 0.997401 
1.0721740 	 1.010930 
1.0721892 	 1.018950 
1.0722046 	 1.014750 
1.0722200 	 1.012180 
1.0722353 	 1.006080 
1.0722507 	 0.993282 
1.0722661 	 0.991864 
1.0722815 	 0.995864 
1.0722967 	 0.998692 
1.0723121 	 1.000810 
1.0723275 	 1.001660 
1.0723429 	 0.994169 
1.0723583 	 0.984752 
1.0723736 	 0.980620 
1.0723889 	 0.985587 
1.0724043 	 0.991647 
1.0724196 	 0.991105 
1.0724350 	 0.991893 
1.0724504 	 0.989016 
1.0724658 	 1.003500 
1.0724812 	 1.011680 
1.0724964 	 1.010360 
1.0725118 	 1.022050 
1.0725272 	 1.021450 
1.0725425 	 1.016340 
1.0725579 	 1.001800 
1.0725733 	 0.986661 
1.0725887 	 0.981724 
1.0726039 	 0.978538 
1.0726193 	 0.993233 
1.0726347 	 1.006820 
1.0726501 	 1.014100 
1.0726655 	 1.014110 
1.0726808 	 0.979718 
1.0726961 	 0.925575 
1.0727115 	 0.857584 
1.0727268 	 0.843869 
1.0727422 	 0.887791 
1.0727576 	 0.944228 
1.0727730 	 0.973422 
1.0727884 	 0.961446 
1.0728036 	 0.885457 
1.0728190 	 0.751915 
1.0728344 	 0.637530 
1.0728498 	 0.647372 
1.0728651 	 0.781766 
1.0728805 	 0.903216 
1.0728958 	 0.930852 
1.0729111 	 0.846066 
1.0729265 	 0.742361 
1.0729419 	 0.693483 
1.0729573 	 0.755478 
1.0729727 	 0.859007 
1.0729880 	 0.945703 
1.0730033 	 0.972750 
1.0730187 	 0.982507 
1.0730340 	 0.986139 
1.0730494 	 0.984860 
1.0730648 	 0.985161 
1.0730802 	 0.986986 
1.0730956 	 0.989134 
1.0731108 	 0.987075 
1.0731262 	 0.972720 
1.0731416 	 0.964738 
1.0731570 	 0.958656 
1.0731723 	 0.973727 
1.0731877 	 0.990218 
1.0732030 	 0.996544 
1.0732183 	 0.998111 
1.0732337 	 0.993430 
1.0732491 	 0.988405 
1.0732645 	 0.977902 
1.0732799 	 0.969798 
1.0732952 	 0.977924 
1.0733105 	 0.999845 
1.0733259 	 1.019620 
1.0733413 	 1.015930 
1.0733566 	 1.009740 
1.0733720 	 0.981705 
1.0733874 	 0.962935 
1.0734028 	 0.959470 
1.0734180 	 0.974159 
1.0734334 	 0.981505 
1.0734488 	 0.936325 
1.0734642 	 0.827958 
1.0734795 	 0.727436 
1.0734949 	 0.729127 
1.0735102 	 0.833159 
1.0735255 	 0.941085 
1.0735409 	 0.987223 
1.0735563 	 0.996002 
1.0735717 	 0.992810 
1.0735871 	 0.993982 
1.0736024 	 0.998130 
1.0736177 	 1.005350 
1.0736331 	 1.017040 
1.0736485 	 1.020410 
1.0736638 	 1.015710 
1.0736792 	 1.007660 
1.0736946 	 1.001710 
1.0737100 	 0.990592 
1.0737252 	 0.976029 
1.0737406 	 0.943129 
1.0737560 	 0.942381 
1.0737714 	 0.949867 
1.0737867 	 0.949652 
1.0738021 	 0.943028 
1.0738174 	 0.948419 
1.0738328 	 0.970822 
1.0738481 	 0.989489 
1.0738635 	 0.995352 
1.0738789 	 0.994081 
1.0738943 	 0.992790 
1.0739096 	 0.988238 
1.0739249 	 0.983224 
1.0739403 	 0.971951 
1.0739557 	 0.970423 
1.0739710 	 0.987459 
1.0739864 	 1.003650 
1.0740018 	 1.010400 
1.0740170 	 1.009330 
1.0740324 	 1.006140 
1.0740478 	 1.000940 
1.0740632 	 0.990750 
1.0740786 	 0.977494 
1.0740939 	 0.980875 
1.0741093 	 0.993292 
1.0741246 	 1.000670 
1.0741400 	 1.008610 
1.0741553 	 1.013560 
1.0741707 	 1.013000 
1.0741861 	 1.005210 
1.0742015 	 0.995194 
1.0742168 	 0.990031 
1.0742321 	 0.982510 
1.0742475 	 0.983124 
1.0742629 	 0.986927 
1.0742782 	 0.997175 
1.0742936 	 1.006620 
1.0743090 	 1.012440 
1.0743243 	 0.989321 
1.0743396 	 0.962682 
1.0743550 	 0.935062 
1.0743704 	 0.925832 
1.0743858 	 0.943935 
1.0744011 	 0.972249 
1.0744165 	 0.979630 
1.0744318 	 0.967288 
1.0744472 	 0.950505 
1.0744625 	 0.958945 
1.0744779 	 0.985991 
1.0744933 	 1.004420 
1.0745087 	 1.011360 
1.0745239 	 1.002890 
1.0745393 	 0.988454 
1.0745547 	 0.973610 
1.0745701 	 0.971832 
1.0745854 	 0.970346 
1.0746008 	 0.976885 
1.0746162 	 0.969954 
1.0746315 	 0.950037 
1.0746468 	 0.918632 
1.0746622 	 0.920558 
1.0746776 	 0.940072 
1.0746930 	 0.967564 
1.0747083 	 0.978985 
1.0747237 	 0.987075 
1.0747390 	 0.983741 
1.0747544 	 0.981717 
1.0747697 	 0.998209 
1.0747851 	 1.002570 
1.0748005 	 0.988425 
1.0748159 	 0.948642 
1.0748311 	 0.901895 
1.0748465 	 0.876196 
1.0748619 	 0.908390 
1.0748773 	 0.957600 
1.0748926 	 0.970823 
1.0749080 	 0.970815 
1.0749234 	 0.970493 
1.0749387 	 0.971851 
1.0749540 	 0.970538 
1.0749694 	 0.978230 
1.0749848 	 0.977499 
1.0750002 	 0.980046 
1.0750155 	 0.976715 
1.0750309 	 0.974995 
1.0750462 	 0.967624 
1.0750616 	 0.953652 
1.0750769 	 0.935620 
1.0750923 	 0.878134 
1.0751077 	 0.771706 
1.0751231 	 0.648686 
1.0751383 	 0.596132 
1.0751537 	 0.670704 
1.0751691 	 0.818605 
1.0751845 	 0.919360 
1.0751998 	 0.958727 
1.0752152 	 0.969661 
1.0752306 	 0.974591 
1.0752459 	 0.986178 
1.0752612 	 1.002970 
1.0752766 	 1.017380 
1.0752920 	 1.015890 
1.0753074 	 1.003740 
1.0753227 	 0.994307 
1.0753380 	 0.991765 
1.0753534 	 0.990661 
1.0753688 	 0.983283 
1.0753841 	 0.976356 
1.0753995 	 0.981605 
1.0754149 	 0.981310 
1.0754303 	 0.987420 
1.0754455 	 0.994209 
1.0754609 	 0.973876 
1.0754763 	 0.908280 
1.0754917 	 0.831484 
1.0755070 	 0.815354 
1.0755224 	 0.875050 
1.0755378 	 0.946836 
1.0755531 	 0.975128 
1.0755684 	 0.981126 
1.0755838 	 0.979342 
1.0755992 	 0.970607 
1.0756146 	 0.968620 
1.0756299 	 0.966203 
1.0756452 	 0.944502 
1.0756606 	 0.908123 
1.0756760 	 0.884927 
1.0756913 	 0.898194 
1.0757067 	 0.930442 
1.0757221 	 0.955763 
1.0757375 	 0.973627 
1.0757527 	 0.993608 
1.0757681 	 1.005710 
1.0757835 	 1.012180 
1.0757989 	 1.010590 
1.0758142 	 1.006430 
1.0758296 	 0.993529 
1.0758450 	 0.981168 
1.0758603 	 0.963925 
1.0758756 	 0.957262 
1.0758910 	 0.963497 
1.0759064 	 0.977346 
1.0759218 	 0.994623 
1.0759372 	 1.017140 
1.0759524 	 1.021580 
1.0759678 	 1.018130 
1.0759832 	 1.008010 
1.0759985 	 0.996436 
1.0760139 	 0.989420 
1.0760293 	 0.988740 
1.0760447 	 0.987173 
1.0760599 	 0.990543 
1.0760753 	 1.001410 
1.0760907 	 1.004840 
1.0761061 	 1.003020 
1.0761214 	 1.007250 
1.0761368 	 1.000830 
1.0761521 	 1.000580 
1.0761675 	 0.997726 
1.0761828 	 0.997608 
1.0761982 	 0.991814 
1.0762136 	 0.988129 
1.0762290 	 0.984228 
1.0762444 	 0.992297 
1.0762596 	 1.001840 
1.0762750 	 1.008090 
1.0762904 	 1.009030 
1.0763057 	 1.006840 
1.0763211 	 1.002400 
1.0763365 	 0.997273 
1.0763519 	 0.995578 
1.0763671 	 0.989922 
1.0763825 	 0.986750 
1.0763979 	 0.970385 
1.0764133 	 0.949349 
1.0764287 	 0.948458 
1.0764440 	 0.962789 
1.0764593 	 0.985636 
1.0764747 	 0.995539 
1.0764900 	 0.990445 
1.0765054 	 0.982741 
1.0765208 	 0.980941 
1.0765362 	 0.988356 
1.0765516 	 0.995559 
1.0765668 	 1.005690 
1.0765822 	 1.007680 
1.0765976 	 1.019060 
1.0766129 	 1.017660 
1.0766283 	 1.007960 
1.0766437 	 0.999017 
1.0766591 	 0.993785 
1.0766743 	 0.982744 
1.0766897 	 0.994997 
1.0767051 	 1.003310 
1.0767205 	 1.022540 
1.0767359 	 1.017390 
1.0767512 	 1.015860 
1.0767665 	 1.020120 
1.0767819 	 1.013760 
1.0767972 	 1.004580 
1.0768126 	 0.997027 
1.0768280 	 0.990750 
1.0768434 	 0.993056 
1.0768588 	 1.002630 
1.0768740 	 1.008060 
1.0768894 	 1.010670 
1.0769048 	 1.008940 
1.0769202 	 1.000900 
1.0769355 	 1.000150 
1.0769509 	 0.998820 
1.0769662 	 0.996751 
1.0769815 	 0.999392 
1.0769969 	 0.993154 
1.0770123 	 0.980903 
1.0770277 	 0.968555 
1.0770431 	 0.965385 
1.0770584 	 0.971584 
1.0770737 	 0.975435 
1.0770891 	 0.966125 
1.0771044 	 0.968297 
1.0771198 	 0.983516 
1.0771352 	 0.989962 
1.0771506 	 0.991706 
1.0771660 	 0.987932 
1.0771812 	 0.984895 
1.0771966 	 0.980017 
1.0772120 	 0.972246 
1.0772274 	 0.980268 
1.0772427 	 0.990533 
1.0772581 	 0.993145 
1.0772734 	 0.997854 
1.0772887 	 0.988908 
1.0773041 	 0.967272 
1.0773195 	 0.956328 
1.0773349 	 0.966693 
1.0773503 	 0.984940 
1.0773656 	 1.004790 
1.0773809 	 1.010890 
1.0773963 	 1.006090 
1.0774117 	 0.997697 
1.0774270 	 0.988898 
1.0774424 	 0.990238 
1.0774578 	 1.001080 
1.0774732 	 0.994534 
1.0774884 	 0.992336 
1.0775038 	 0.991282 
1.0775192 	 0.986336 
1.0775346 	 0.984702 
1.0775499 	 0.983346 
1.0775653 	 0.982266 
1.0775806 	 0.979982 
1.0775959 	 0.986158 
1.0776113 	 0.986070 
1.0776267 	 0.971398 
1.0776421 	 0.942893 
1.0776575 	 0.873892 
1.0776728 	 0.769777 
1.0776881 	 0.714335 
1.0777035 	 0.762557 
1.0777189 	 0.866448 
1.0777342 	 0.930831 
1.0777496 	 0.949276 
1.0777650 	 0.960113 
1.0777802 	 0.976087 
1.0777956 	 0.990977 
1.0778110 	 0.994554 
1.0778264 	 1.000360 
1.0778418 	 0.996051 
1.0778571 	 0.992248 
1.0778725 	 0.978571 
1.0778878 	 0.968713 
1.0779032 	 0.962266 
1.0779185 	 0.978368 
1.0779339 	 0.994593 
1.0779493 	 0.993273 
1.0779647 	 1.002130 
1.0779800 	 1.002290 
1.0779953 	 1.008480 
1.0780107 	 1.005410 
1.0780261 	 1.007600 
1.0780414 	 1.002500 
1.0780568 	 0.983206 
1.0780722 	 0.964153 
1.0780874 	 0.949623 
1.0781028 	 0.939732 
1.0781182 	 0.938911 
1.0781336 	 0.942382 
1.0781490 	 0.957759 
1.0781643 	 0.975598 
1.0781797 	 0.990494 
1.0781950 	 0.995982 
1.0782104 	 0.987558 
1.0782257 	 0.967322 
1.0782411 	 0.924189 
1.0782565 	 0.871454 
1.0782719 	 0.849166 
1.0782871 	 0.879480 
1.0783025 	 0.932499 
1.0783179 	 0.952468 
1.0783333 	 0.950911 
1.0783486 	 0.957258 
1.0783640 	 0.960392 
1.0783794 	 0.946266 
1.0783947 	 0.920500 
1.0784100 	 0.898715 
1.0784254 	 0.922233 
1.0784408 	 0.943278 
1.0784562 	 0.960639 
1.0784715 	 0.917547 
1.0784869 	 0.837669 
1.0785022 	 0.758434 
1.0785176 	 0.769953 
1.0785329 	 0.866053 
1.0785483 	 0.954719 
1.0785637 	 0.983502 
1.0785791 	 0.990169 
1.0785943 	 0.989972 
1.0786097 	 0.977386 
1.0786251 	 0.939080 
1.0786405 	 0.878639 
1.0786558 	 0.842544 
1.0786712 	 0.864117 
1.0786866 	 0.918761 
1.0787019 	 0.956358 
1.0787172 	 0.958322 
1.0787326 	 0.929283 
1.0787480 	 0.892677 
1.0787634 	 0.892400 
1.0787787 	 0.922343 
1.0787941 	 0.951683 
1.0788094 	 0.970779 
1.0788248 	 0.966187 
1.0788401 	 0.935623 
1.0788555 	 0.840434 
1.0788709 	 0.700781 
1.0788863 	 0.601067 
1.0789015 	 0.634501 
1.0789169 	 0.763953 
1.0789323 	 0.886215 
1.0789477 	 0.938878 
1.0789630 	 0.965930 
1.0789784 	 0.978988 
1.0789938 	 0.980556 
1.0790091 	 0.990750 
1.0790244 	 1.002190 
1.0790398 	 1.013790 
1.0790552 	 1.011970 
1.0790706 	 1.007530 
1.0790859 	 1.001980 
1.0791013 	 0.985892 
1.0791166 	 0.971524 
1.0791320 	 0.957219 
1.0791473 	 0.958793 
1.0791627 	 0.976773 
1.0791781 	 0.994110 
1.0791935 	 1.007200 
1.0792087 	 1.010390 
1.0792241 	 1.012260 
1.0792395 	 1.002990 
1.0792549 	 0.997293 
1.0792702 	 0.993007 
1.0792856 	 0.997441 
1.0793010 	 0.988267 
1.0793163 	 0.976475 
1.0793316 	 0.951456 
1.0793470 	 0.943505 
1.0793624 	 0.948113 
1.0793778 	 0.969874 
1.0793931 	 0.985912 
1.0794084 	 0.988937 
1.0794238 	 0.983346 
1.0794392 	 0.967382 
1.0794545 	 0.960714 
1.0794699 	 0.956153 
1.0794853 	 0.956225 
1.0795007 	 0.960181 
1.0795159 	 0.981484 
1.0795313 	 0.994948 
1.0795467 	 0.996278 
1.0795621 	 0.983421 
1.0795774 	 0.960426 
1.0795928 	 0.946890 
1.0796082 	 0.941682 
1.0796235 	 0.953672 
1.0796388 	 0.969097 
1.0796542 	 0.982513 
1.0796696 	 0.990592 
1.0796850 	 0.992819 
1.0797004 	 0.996909 
1.0797156 	 0.997037 
1.0797310 	 1.002290 
1.0797464 	 0.992888 
1.0797617 	 0.996583 
1.0797771 	 0.988750 
1.0797925 	 0.974671 
1.0798079 	 0.956644 
1.0798231 	 0.953241 
1.0798385 	 0.972390 
1.0798539 	 0.995430 
1.0798693 	 1.004600 
1.0798846 	 0.997914 
1.0799000 	 0.990977 
1.0799153 	 0.984735 
1.0799307 	 0.984272 
1.0799460 	 0.985804 
1.0799614 	 0.997579 
1.0799768 	 1.005080 
1.0799922 	 1.007390 
1.0800076 	 1.011010 
1.0800228 	 1.010820 
1.0800382 	 1.002580 
1.0800536 	 0.997519 
1.0800689 	 0.998791 
1.0800843 	 1.002620 
1.0800997 	 1.003570 
1.0801151 	 1.001170 
1.0801303 	 0.995224 
1.0801457 	 0.992475 
1.0801611 	 0.990799 
1.0801765 	 0.991854 
1.0801919 	 0.986050 
1.0802072 	 0.975064 
1.0802225 	 0.982507 
1.0802379 	 1.002090 
1.0802532 	 1.001730 
1.0802686 	 0.992484 
1.0802840 	 0.995854 
1.0802994 	 0.988297 
1.0803148 	 0.947222 
1.0803300 	 0.879143 
1.0803454 	 0.831610 
1.0803608 	 0.845910 
1.0803761 	 0.918243 
1.0803915 	 0.967755 
1.0804069 	 0.986848 
1.0804223 	 0.997431 
1.0804375 	 0.996150 
1.0804529 	 0.994662 
1.0804683 	 0.998160 
1.0804837 	 0.998120 
1.0804991 	 0.995618 
1.0805144 	 0.991834 
1.0805297 	 1.004510 
1.0805451 	 0.980437 
1.0805604 	 0.991312 
1.0805758 	 0.994071 
1.0805912 	 0.994376 
1.0806066 	 0.983196 
1.0806220 	 0.982692 
1.0806372 	 0.982930 
1.0806526 	 0.988779 
1.0806680 	 1.000320 
1.0806834 	 1.002920 
1.0806987 	 1.003040 
1.0807141 	 0.995657 
1.0807294 	 0.989627 
1.0807447 	 0.990829 
1.0807601 	 0.987893 
1.0807755 	 0.980375 
1.0807909 	 0.977786 
1.0808063 	 0.981634 
1.0808216 	 0.989055 


==> anc/BD+592667/BD+592667_72.dat <==
1.0507598 	 0.916772 
1.0507749 	 0.937864 
1.0507901 	 0.977324 
1.0508052 	 0.979683 
1.0508204 	 0.991991 
1.0508355 	 0.996951 
1.0508506 	 1.009580 
1.0508658 	 0.991938 
1.0508809 	 0.999082 
1.0508960 	 1.006870 
1.0509112 	 1.008840 
1.0509264 	 1.014900 
1.0509416 	 1.018640 
1.0509567 	 1.018870 
1.0509719 	 1.013100 
1.0509870 	 1.000790 
1.0510021 	 1.000560 
1.0510173 	 1.010400 
1.0510324 	 1.013000 
1.0510476 	 1.018860 
1.0510627 	 1.022980 
1.0510778 	 1.017880 
1.0510930 	 1.017410 
1.0511082 	 1.013550 
1.0511234 	 1.010410 
1.0511385 	 1.002800 
1.0511537 	 0.981000 
1.0511688 	 0.903534 
1.0511839 	 0.839699 
1.0511991 	 0.835451 
1.0512142 	 0.885205 
1.0512294 	 0.944593 
1.0512445 	 0.956643 
1.0512596 	 0.958516 
1.0512749 	 0.965380 
1.0512900 	 0.987373 
1.0513052 	 1.004620 
1.0513203 	 0.988559 
1.0513355 	 0.991707 
1.0513506 	 0.996018 
1.0513657 	 1.002380 
1.0513809 	 1.003100 
1.0513960 	 1.009770 
1.0514112 	 1.001820 
1.0514263 	 0.978557 
1.0514414 	 0.949737 
1.0514567 	 0.917641 
1.0514718 	 0.891159 
1.0514870 	 0.901430 
1.0515021 	 0.935808 
1.0515172 	 0.965241 
1.0515324 	 0.995610 
1.0515475 	 0.999673 
1.0515627 	 1.006980 
1.0515778 	 1.009260 
1.0515929 	 1.010120 
1.0516081 	 0.989737 
1.0516233 	 0.986287 
1.0516385 	 0.984201 
1.0516536 	 0.985322 
1.0516688 	 0.992547 
1.0516839 	 1.006460 
1.0516990 	 1.016970 
1.0517142 	 1.027480 
1.0517293 	 1.037870 
1.0517445 	 1.016280 
1.0517596 	 1.009760 
1.0517747 	 0.985256 
1.0517899 	 0.943662 
1.0518051 	 0.921919 
1.0518203 	 0.937172 
1.0518354 	 0.971541 
1.0518506 	 1.002350 
1.0518657 	 1.023640 
1.0518808 	 1.026640 
1.0518960 	 1.016280 
1.0519111 	 0.994544 
1.0519263 	 0.984443 
1.0519414 	 0.986915 
1.0519565 	 0.993084 
1.0519718 	 1.004240 
1.0519869 	 1.013080 
1.0520021 	 1.016100 
1.0520172 	 1.020550 
1.0520324 	 1.022740 
1.0520475 	 1.016730 
1.0520626 	 1.001220 
1.0520778 	 0.990968 
1.0520929 	 0.986606 
1.0521080 	 0.992255 
1.0521232 	 0.998695 
1.0521383 	 0.999362 
1.0521536 	 1.002730 
1.0521687 	 1.003750 
1.0521839 	 1.010530 
1.0521990 	 1.010600 
1.0522141 	 1.014630 
1.0522293 	 1.018540 
1.0522444 	 1.002860 
1.0522596 	 0.991346 
1.0522747 	 0.986397 
1.0522898 	 0.994315 
1.0523050 	 0.997814 
1.0523202 	 1.001530 
1.0523354 	 1.011860 
1.0523505 	 1.013940 
1.0523657 	 1.002630 
1.0523808 	 0.978228 
1.0523959 	 0.983702 
1.0524111 	 0.980892 
1.0524262 	 0.984740 
1.0524414 	 0.989293 
1.0524565 	 0.984145 
1.0524716 	 0.999228 
1.0524869 	 1.019980 
1.0525020 	 1.020330 
1.0525172 	 1.003140 
1.0525323 	 0.994936 
1.0525475 	 0.996376 
1.0525626 	 1.009150 
1.0525777 	 1.003010 
1.0525929 	 1.010580 
1.0526080 	 1.021320 
1.0526232 	 1.014420 
1.0526383 	 1.023060 
1.0526534 	 1.017070 
1.0526687 	 1.005820 
1.0526838 	 1.010630 
1.0526990 	 0.999736 
1.0527141 	 0.975527 
1.0527292 	 0.954569 
1.0527444 	 0.952592 
1.0527595 	 0.969509 
1.0527747 	 0.990654 
1.0527898 	 1.005170 
1.0528049 	 1.001620 
1.0528201 	 1.008690 
1.0528353 	 1.004440 
1.0528505 	 1.004980 
1.0528656 	 0.994901 
1.0528808 	 0.992070 
1.0528959 	 0.983042 
1.0529110 	 0.993762 
1.0529262 	 1.016560 
1.0529413 	 1.021190 
1.0529565 	 1.019350 
1.0529716 	 1.058710 
1.0529867 	 1.042340 
1.0530019 	 1.036520 
1.0530171 	 1.016950 
1.0530323 	 0.997859 
1.0530474 	 1.001700 
1.0530626 	 1.010020 
1.0530777 	 0.989446 
1.0530928 	 0.988212 
1.0531080 	 0.987303 
1.0531231 	 0.987192 
1.0531383 	 0.987395 
1.0531534 	 0.984390 
1.0531685 	 0.997848 
1.0531838 	 0.993047 
1.0531989 	 0.968459 
1.0532141 	 0.952230 
1.0532292 	 0.899992 
1.0532444 	 0.858804 
1.0532595 	 0.867006 
1.0532746 	 0.932765 
1.0532898 	 0.987997 
1.0533049 	 0.989660 
1.0533201 	 1.002070 
1.0533352 	 0.990222 
1.0533503 	 0.988860 
1.0533656 	 0.976857 
1.0533807 	 0.944857 
1.0533959 	 0.869674 
1.0534110 	 0.788427 
1.0534261 	 0.772269 
1.0534413 	 0.832212 
1.0534564 	 0.921640 
1.0534716 	 0.976311 
1.0534867 	 0.987976 
1.0535018 	 0.989462 
1.0535170 	 0.996949 
1.0535322 	 0.990337 
1.0535474 	 0.995957 
1.0535625 	 0.992930 
1.0535777 	 0.970630 
1.0535928 	 0.941241 
1.0536079 	 0.934680 
1.0536231 	 0.939465 
1.0536382 	 0.950107 
1.0536534 	 0.968766 
1.0536685 	 0.999199 
1.0536836 	 1.003490 
1.0536989 	 1.020080 
1.0537140 	 1.024190 
1.0537292 	 1.000000 
1.0537443 	 0.971582 
1.0537595 	 0.932678 
1.0537746 	 0.904772 
1.0537897 	 0.903053 
1.0538049 	 0.930510 
1.0538200 	 0.944897 
1.0538352 	 0.975712 
1.0538503 	 1.007860 
1.0538654 	 1.013880 
1.0538807 	 1.021370 
1.0538958 	 1.021920 
1.0539110 	 1.019070 
1.0539261 	 1.017800 
1.0539412 	 1.016160 
1.0539564 	 1.003930 
1.0539715 	 1.003110 
1.0539867 	 1.001680 
1.0540018 	 1.002070 
1.0540169 	 1.010490 
1.0540321 	 1.018170 
1.0540473 	 1.025970 
1.0540625 	 1.029070 
1.0540776 	 1.031620 
1.0540928 	 1.009660 
1.0541079 	 1.005460 
1.0541230 	 1.007420 
1.0541382 	 1.012560 
1.0541533 	 1.011270 
1.0541685 	 1.019070 
1.0541836 	 1.018950 
1.0541987 	 1.025890 
1.0542139 	 1.025260 
1.0542291 	 1.016600 
1.0542443 	 1.005440 
1.0542594 	 1.002340 
1.0542746 	 0.999697 
1.0542897 	 0.990394 
1.0543048 	 0.992019 
1.0543200 	 0.996976 
1.0543351 	 0.995946 
1.0543503 	 0.981521 
1.0543654 	 0.965869 
1.0543805 	 0.950578 
1.0543958 	 0.943091 
1.0544109 	 0.951937 
1.0544261 	 0.953878 
1.0544412 	 0.939625 
1.0544564 	 0.922210 
1.0544715 	 0.932575 
1.0544866 	 0.957227 
1.0545018 	 0.978291 
1.0545169 	 0.990955 
1.0545321 	 0.986378 
1.0545472 	 0.964153 
1.0545623 	 0.956761 
1.0545776 	 0.967249 
1.0545927 	 0.983220 
1.0546079 	 1.013100 
1.0546230 	 1.020420 
1.0546381 	 1.023690 
1.0546533 	 1.024140 
1.0546684 	 1.020000 
1.0546836 	 1.017510 
1.0546987 	 1.008770 
1.0547138 	 0.994126 
1.0547290 	 0.999330 
1.0547442 	 1.003580 
1.0547594 	 1.008300 
1.0547745 	 1.012420 
1.0547897 	 1.018620 
1.0548048 	 1.014040 
1.0548199 	 0.997221 
1.0548351 	 0.984838 
1.0548502 	 0.985400 
1.0548654 	 0.993501 
1.0548805 	 1.002140 
1.0548956 	 1.004090 
1.0549108 	 1.013800 
1.0549260 	 1.009790 
1.0549412 	 1.017050 
1.0549563 	 1.017880 
1.0549715 	 1.021580 
1.0549866 	 1.022220 
1.0550017 	 1.019670 
1.0550169 	 1.005590 
1.0550320 	 1.002130 
1.0550472 	 0.999811 
1.0550623 	 1.001510 
1.0550774 	 1.010260 
1.0550927 	 1.011810 
1.0551078 	 1.021210 
1.0551230 	 1.009160 
1.0551381 	 0.973047 
1.0551533 	 0.962437 
1.0551684 	 0.968746 
1.0551835 	 0.970642 
1.0551987 	 0.963169 
1.0552138 	 0.959454 
1.0552289 	 0.977439 
1.0552441 	 1.004660 
1.0552593 	 1.009760 
1.0552745 	 1.008110 
1.0552896 	 1.009620 
1.0553048 	 1.008700 
1.0553199 	 1.008780 
1.0553350 	 1.011460 
1.0553502 	 0.991944 
1.0553653 	 0.956544 
1.0553805 	 0.942640 
1.0553956 	 0.957678 
1.0554107 	 0.991277 
1.0554259 	 1.007450 
1.0554411 	 1.014420 
1.0554563 	 0.993612 
1.0554714 	 0.951650 
1.0554866 	 0.911731 
1.0555017 	 0.899144 
1.0555168 	 0.925358 
1.0555320 	 0.972453 
1.0555471 	 1.008040 
1.0555623 	 1.020300 
1.0555774 	 1.020190 
1.0555925 	 1.021720 
1.0556078 	 1.021810 
1.0556229 	 1.013470 
1.0556381 	 1.006000 
1.0556532 	 0.997576 
1.0556684 	 0.985056 
1.0556835 	 0.973722 
1.0556986 	 0.967325 
1.0557138 	 0.983916 
1.0557289 	 0.997311 
1.0557441 	 0.975275 
1.0557592 	 0.950128 
1.0557743 	 0.946672 
1.0557896 	 0.972137 
1.0558047 	 0.988973 
1.0558199 	 0.984509 
1.0558350 	 0.978144 
1.0558501 	 0.976353 
1.0558653 	 0.993329 
1.0558804 	 1.001640 
1.0558956 	 1.017680 
1.0559107 	 1.011540 
1.0559258 	 1.000470 
1.0559410 	 0.992134 
1.0559562 	 0.976906 
1.0559714 	 0.979133 
1.0559865 	 0.990559 
1.0560017 	 0.970787 
1.0560168 	 0.945696 
1.0560319 	 0.923667 
1.0560471 	 0.938583 
1.0560622 	 0.956048 
1.0560774 	 0.966035 
1.0560925 	 0.964346 
1.0561076 	 0.977558 
1.0561228 	 0.983959 
1.0561380 	 0.998967 
1.0561532 	 1.012570 
1.0561683 	 1.005570 
1.0561835 	 1.017310 
1.0561986 	 1.011090 
1.0562137 	 1.017970 
1.0562289 	 1.014120 
1.0562440 	 1.010060 
1.0562592 	 0.999746 
1.0562743 	 0.977660 
1.0562894 	 0.967180 
1.0563047 	 0.979326 
1.0563198 	 0.997496 
1.0563350 	 1.011070 
1.0563501 	 1.018640 
1.0563653 	 1.031480 
1.0563804 	 1.026680 
1.0563955 	 1.019820 
1.0564107 	 1.018100 
1.0564258 	 1.015260 
1.0564409 	 1.008060 
1.0564561 	 1.005890 
1.0564712 	 1.002720 
1.0564865 	 0.998605 
1.0565016 	 0.998600 
1.0565168 	 0.999813 
1.0565319 	 1.001200 
1.0565470 	 1.001630 
1.0565622 	 0.993823 
1.0565773 	 0.988900 
1.0565925 	 0.995610 
1.0566076 	 1.005010 
1.0566227 	 1.014210 
1.0566379 	 1.016680 
1.0566531 	 1.018990 
1.0566683 	 1.008150 
1.0566834 	 1.006960 
1.0566986 	 0.997720 
1.0567137 	 1.005330 
1.0567288 	 1.009730 
1.0567440 	 1.005180 
1.0567591 	 0.987744 
1.0567743 	 0.954416 
1.0567894 	 0.932353 
1.0568045 	 0.937802 
1.0568198 	 0.977119 
1.0568349 	 1.009190 
1.0568501 	 1.020660 
1.0568652 	 1.021240 
1.0568804 	 1.004350 
1.0568955 	 1.000290 
1.0569106 	 1.002010 
1.0569258 	 0.999769 
1.0569409 	 0.979605 
1.0569561 	 0.965193 
1.0569712 	 0.964808 
1.0569863 	 0.975022 
1.0570016 	 0.987827 
1.0570167 	 0.994367 
1.0570319 	 1.004610 
1.0570470 	 1.005180 
1.0570621 	 1.005090 
1.0570773 	 1.003630 
1.0570924 	 1.000400 
1.0571076 	 1.009170 
1.0571227 	 1.005300 
1.0571378 	 1.002150 
1.0571530 	 0.978826 
1.0571682 	 0.966593 
1.0571834 	 0.970197 
1.0571985 	 0.992654 
1.0572137 	 1.005490 
1.0572288 	 1.010360 
1.0572439 	 1.014610 
1.0572591 	 1.014360 
1.0572742 	 1.017960 
1.0572894 	 1.014840 
1.0573045 	 0.997736 
1.0573196 	 0.972372 
1.0573348 	 0.960230 
1.0573500 	 0.965039 
1.0573652 	 0.982089 
1.0573803 	 1.001660 
1.0573955 	 0.984625 
1.0574106 	 0.961899 
1.0574257 	 0.946407 
1.0574409 	 0.965477 
1.0574560 	 0.996715 
1.0574712 	 1.011570 
1.0574863 	 1.017300 
1.0575014 	 1.018760 
1.0575167 	 1.016330 
1.0575318 	 1.009880 
1.0575470 	 1.002350 
1.0575621 	 0.992498 
1.0575773 	 0.985305 
1.0575924 	 0.990905 
1.0576075 	 0.999932 
1.0576227 	 1.015510 
1.0576378 	 1.020960 
1.0576530 	 1.018210 
1.0576681 	 1.011100 
1.0576832 	 0.997213 
1.0576985 	 0.990716 
1.0577136 	 0.990823 
1.0577288 	 1.002100 
1.0577439 	 1.008030 
1.0577590 	 1.015070 
1.0577742 	 1.016750 
1.0577893 	 1.019120 
1.0578045 	 1.021620 
1.0578196 	 1.021310 
1.0578347 	 1.006830 
1.0578499 	 1.004690 
1.0578651 	 0.995428 
1.0578803 	 0.950317 
1.0578954 	 0.882435 
1.0579106 	 0.828313 
1.0579257 	 0.839254 
1.0579408 	 0.917257 
1.0579560 	 0.983502 
1.0579711 	 1.006980 
1.0579863 	 1.012800 
1.0580014 	 1.011820 
1.0580165 	 1.009990 
1.0580318 	 1.010310 
1.0580469 	 1.008770 
1.0580621 	 1.010740 
1.0580772 	 1.011880 
1.0580924 	 1.011140 
1.0581075 	 0.996323 
1.0581226 	 0.971028 
1.0581378 	 0.956038 
1.0581529 	 0.957967 
1.0581681 	 0.972593 
1.0581832 	 0.969658 
1.0581983 	 0.944339 
1.0582136 	 0.935298 
1.0582287 	 0.946137 
1.0582439 	 0.964512 
1.0582590 	 0.975916 
1.0582741 	 0.983208 
1.0582893 	 0.984633 
1.0583044 	 0.991120 
1.0583196 	 0.991338 
1.0583347 	 0.976948 
1.0583498 	 0.975098 
1.0583650 	 0.985198 
1.0583802 	 0.984715 
1.0583954 	 0.971442 
1.0584105 	 0.952987 
1.0584257 	 0.951617 
1.0584408 	 0.968161 
1.0584559 	 0.991089 
1.0584711 	 1.003000 
1.0584862 	 1.001070 
1.0585014 	 1.003010 
1.0585165 	 1.016730 
1.0585316 	 1.015130 
1.0585468 	 1.014030 
1.0585620 	 1.004300 
1.0585772 	 0.987008 
1.0585923 	 0.960728 
1.0586075 	 0.933694 
1.0586226 	 0.876323 
1.0586377 	 0.746562 
1.0586529 	 0.588580 
1.0586680 	 0.497192 
1.0586832 	 0.496126 
1.0586983 	 0.514095 
1.0587134 	 0.530962 
1.0587287 	 0.612575 
1.0587438 	 0.761820 
1.0587590 	 0.879285 
1.0587741 	 0.938871 
1.0587893 	 0.964510 
1.0588044 	 0.982261 
1.0588195 	 0.991075 
1.0588347 	 0.998165 
1.0588498 	 1.009080 
1.0588650 	 1.008920 
1.0588801 	 0.994238 
1.0588952 	 0.973617 
1.0589105 	 0.961258 
1.0589256 	 0.967359 
1.0589408 	 0.990410 
1.0589559 	 1.006450 
1.0589710 	 1.015770 
1.0589862 	 1.017200 
1.0590013 	 1.022760 
1.0590165 	 1.021760 
1.0590316 	 1.020100 
1.0590467 	 1.019890 
1.0590619 	 1.013260 
1.0590771 	 1.011300 
1.0590923 	 1.015470 
1.0591074 	 1.016290 
1.0591226 	 1.013550 
1.0591377 	 1.010690 
1.0591528 	 1.011790 
1.0591680 	 1.013590 
1.0591831 	 1.012810 
1.0591983 	 1.009870 
1.0592134 	 1.003610 
1.0592285 	 0.996580 
1.0592437 	 0.990138 
1.0592589 	 0.986761 
1.0592741 	 0.987856 
1.0592892 	 0.992739 
1.0593044 	 0.987247 
1.0593195 	 0.994156 
1.0593346 	 1.003090 
1.0593498 	 1.000960 
1.0593649 	 1.006910 
1.0593801 	 1.008740 
1.0593952 	 1.011180 
1.0594103 	 1.008390 
1.0594256 	 1.008930 
1.0594407 	 1.011760 
1.0594559 	 1.009440 
1.0594710 	 1.004440 
1.0594862 	 0.987749 
1.0595013 	 0.980590 
1.0595164 	 0.985537 
1.0595316 	 0.995966 
1.0595467 	 0.992800 
1.0595618 	 0.989265 
1.0595770 	 0.992643 
1.0595922 	 0.999616 
1.0596074 	 1.007220 
1.0596225 	 1.008770 
1.0596377 	 1.017590 
1.0596528 	 1.018350 
1.0596679 	 1.013570 
1.0596831 	 1.008050 
1.0596982 	 1.007420 
1.0597134 	 0.997682 
1.0597285 	 1.001370 
1.0597436 	 1.009580 
1.0597588 	 1.017610 
1.0597740 	 1.021210 
1.0597892 	 1.023080 
1.0598043 	 1.023680 
1.0598195 	 1.018740 
1.0598346 	 1.014660 
1.0598497 	 1.010400 
1.0598649 	 1.005490 
1.0598800 	 0.998928 
1.0598952 	 0.999776 
1.0599103 	 1.006100 
1.0599254 	 1.012890 
1.0599407 	 1.020330 
1.0599558 	 1.021730 
1.0599710 	 1.017390 
1.0599861 	 1.017980 
1.0600013 	 1.017910 
1.0600164 	 1.012630 
1.0600315 	 1.012720 
1.0600467 	 1.012400 
1.0600618 	 1.006860 
1.0600770 	 1.006050 
1.0600921 	 1.010310 
1.0601072 	 1.019100 
1.0601225 	 1.019610 
1.0601376 	 1.017750 
1.0601528 	 1.014910 
1.0601679 	 1.009400 
1.0601830 	 1.003460 
1.0601982 	 1.007610 
1.0602133 	 1.005030 
1.0602285 	 1.008830 
1.0602436 	 1.013960 
1.0602587 	 1.011600 
1.0602739 	 1.016310 
1.0602891 	 1.009870 
1.0603043 	 0.994359 
1.0603194 	 0.988112 
1.0603346 	 0.981646 
1.0603497 	 0.976129 
1.0603648 	 0.967019 
1.0603800 	 0.958866 
1.0603951 	 0.969391 
1.0604103 	 0.984162 
1.0604254 	 0.992418 
1.0604405 	 0.990130 
1.0604557 	 0.976131 
1.0604709 	 0.957311 
1.0604861 	 0.926123 
1.0605012 	 0.869043 
1.0605164 	 0.762791 
1.0605315 	 0.646875 
1.0605466 	 0.618169 
1.0605618 	 0.704877 
1.0605769 	 0.831867 
1.0605921 	 0.913802 
1.0606072 	 0.949212 
1.0606223 	 0.971109 
1.0606376 	 0.991643 
1.0606527 	 1.003080 
1.0606679 	 1.008950 
1.0606830 	 1.005350 
1.0606982 	 0.994949 
1.0607133 	 0.988488 
1.0607284 	 0.987348 
1.0607436 	 0.992187 
1.0607587 	 0.997892 
1.0607738 	 1.004690 
1.0607890 	 1.011140 
1.0608041 	 1.004940 
1.0608194 	 1.005450 
1.0608345 	 1.012900 
1.0608497 	 1.014740 
1.0608648 	 1.020130 
1.0608799 	 1.024730 
1.0608951 	 1.025130 
1.0609102 	 1.020630 
1.0609254 	 1.002160 
1.0609405 	 0.923915 
1.0609556 	 0.814668 
1.0609708 	 0.758737 
1.0609860 	 0.797240 
1.0610012 	 0.906575 
1.0610163 	 0.985333 
1.0610315 	 1.016600 
1.0610466 	 1.028190 
1.0610617 	 1.021070 
1.0610769 	 1.020190 
1.0610920 	 1.011120 
1.0611072 	 0.996136 
1.0611223 	 0.967224 
1.0611374 	 0.954820 
1.0611527 	 0.959669 
1.0611678 	 0.988975 
1.0611830 	 1.004810 
1.0611981 	 1.012610 
1.0612133 	 1.019300 
1.0612284 	 1.022980 
1.0612435 	 1.016340 
1.0612587 	 1.011310 
1.0612738 	 1.007140 
1.0612890 	 0.998623 
1.0613041 	 0.988071 
1.0613192 	 0.960035 
1.0613345 	 0.922581 
1.0613496 	 0.883995 
1.0613648 	 0.868084 
1.0613799 	 0.903143 
1.0613950 	 0.957847 
1.0614102 	 0.989013 
1.0614253 	 0.992582 
1.0614405 	 0.983395 
1.0614556 	 0.974610 
1.0614707 	 0.986440 
1.0614859 	 1.001720 
1.0615011 	 1.007880 
1.0615163 	 1.019990 
1.0615314 	 1.018320 
1.0615466 	 1.012080 
1.0615617 	 1.009710 
1.0615768 	 1.008500 
1.0615920 	 1.004770 
1.0616071 	 1.002480 
1.0616223 	 1.004480 
1.0616374 	 1.010840 
1.0616525 	 1.014830 
1.0616677 	 1.021920 
1.0616829 	 1.028610 
1.0616981 	 1.030000 
1.0617132 	 1.039640 
1.0617284 	 1.015620 
1.0617435 	 0.998137 
1.0617586 	 0.997772 
1.0617738 	 0.999076 
1.0617889 	 1.001220 
1.0618041 	 1.002980 
1.0618192 	 1.008050 
1.0618343 	 0.979117 
1.0618496 	 0.919210 
1.0618647 	 0.861535 
1.0618799 	 0.847486 
1.0618950 	 0.904824 
1.0619102 	 0.957869 
1.0619253 	 0.959638 
1.0619404 	 0.953127 
1.0619556 	 0.955905 
1.0619707 	 0.978847 
1.0619859 	 0.988377 
1.0620010 	 0.983818 
1.0620161 	 0.976480 
1.0620314 	 0.964841 
1.0620465 	 0.962047 
1.0620617 	 0.970128 
1.0620768 	 0.988891 
1.0620919 	 0.997614 
1.0621071 	 0.995881 
1.0621222 	 0.990169 
1.0621374 	 0.995276 
1.0621525 	 1.005150 
1.0621676 	 1.018620 
1.0621828 	 1.016780 
1.0621980 	 1.010830 
1.0622132 	 1.001730 
1.0622283 	 0.994926 
1.0622435 	 0.990140 
1.0622586 	 0.984470 
1.0622737 	 0.977642 
1.0622889 	 0.978545 
1.0623040 	 0.986427 
1.0623192 	 0.997430 
1.0623343 	 1.001910 
1.0623494 	 1.003250 
1.0623646 	 1.001610 
1.0623798 	 1.002220 
1.0623950 	 0.997171 
1.0624101 	 0.995459 
1.0624253 	 0.989994 
1.0624404 	 0.993996 
1.0624555 	 0.996219 
1.0624707 	 0.997583 
1.0624858 	 1.009250 
1.0625010 	 1.016510 
1.0625161 	 1.010380 
1.0625312 	 1.006640 
1.0625465 	 1.010080 
1.0625616 	 1.012080 
1.0625768 	 1.008990 
1.0625919 	 1.001740 
1.0626070 	 0.996365 
1.0626222 	 0.993934 
1.0626373 	 1.005470 
1.0626525 	 1.011460 
1.0626676 	 1.017450 
1.0626827 	 1.012270 
1.0626979 	 1.002410 
1.0627131 	 0.983397 
1.0627283 	 0.961343 
1.0627434 	 0.952503 
1.0627586 	 0.969021 
1.0627737 	 0.997555 
1.0627888 	 1.011120 
1.0628040 	 1.006330 
1.0628191 	 0.998368 
1.0628343 	 0.992542 
1.0628494 	 0.994908 
1.0628645 	 1.001160 
1.0628797 	 1.008940 
1.0628949 	 1.002430 
1.0629101 	 0.996523 
1.0629252 	 0.968739 
1.0629404 	 0.898405 
1.0629555 	 0.811384 
1.0629706 	 0.776059 
1.0629858 	 0.823669 
1.0630009 	 0.918062 
1.0630161 	 0.985349 
1.0630312 	 1.008040 
1.0630463 	 1.010930 
1.0630616 	 1.010480 
1.0630767 	 1.017740 
1.0630919 	 1.020520 
1.0631070 	 1.022140 
1.0631222 	 1.018390 
1.0631373 	 1.014310 
1.0631524 	 1.014730 
1.0631676 	 1.014450 
1.0631827 	 1.012890 
1.0631979 	 1.016800 
1.0632130 	 1.017730 
1.0632281 	 1.022020 
1.0632434 	 1.018290 
1.0632585 	 1.013890 
1.0632737 	 1.018630 
1.0632888 	 1.014800 
1.0633039 	 1.010740 
1.0633191 	 1.003260 
1.0633342 	 1.006040 
1.0633494 	 1.006880 
1.0633645 	 1.003650 
1.0633796 	 1.006570 
1.0633948 	 1.010620 
1.0634100 	 0.999359 
1.0634252 	 0.975006 
1.0634403 	 0.957751 
1.0634555 	 0.958231 
1.0634706 	 0.979033 
1.0634857 	 1.002610 
1.0635009 	 1.003050 
1.0635160 	 1.001460 
1.0635312 	 1.003830 
1.0635463 	 0.991920 
1.0635614 	 0.985676 
1.0635766 	 0.982718 
1.0635918 	 0.986659 
1.0636070 	 1.002140 
1.0636221 	 1.005830 
1.0636373 	 1.008350 
1.0636524 	 1.002500 
1.0636675 	 1.004820 
1.0636827 	 1.003960 
1.0636978 	 1.003430 
1.0637130 	 1.008490 
1.0637281 	 1.014200 
1.0637432 	 1.018320 
1.0637585 	 1.015840 
1.0637736 	 1.005870 
1.0637888 	 1.002620 
1.0638039 	 0.991712 
1.0638191 	 0.989338 
1.0638342 	 0.983909 
1.0638493 	 0.973919 
1.0638645 	 0.968669 
1.0638796 	 0.982642 
1.0638947 	 1.004330 
1.0639099 	 1.006290 
1.0639250 	 1.008800 
1.0639403 	 0.998948 
1.0639554 	 0.996889 
1.0639706 	 1.000580 
1.0639857 	 0.997581 
1.0640008 	 1.009730 
1.0640160 	 1.017040 
1.0640311 	 1.019060 
1.0640463 	 1.019890 
1.0640614 	 1.014230 
1.0640765 	 0.990628 
1.0640917 	 0.977384 
1.0641069 	 0.979824 
1.0641221 	 0.992583 
1.0641372 	 1.004870 
1.0641524 	 1.006950 
1.0641675 	 1.008680 
1.0641826 	 1.009660 
1.0641978 	 1.014510 
1.0642129 	 1.017610 
1.0642281 	 1.012970 
1.0642432 	 1.010160 
1.0642583 	 1.006060 
1.0642736 	 1.006510 
1.0642887 	 1.003440 
1.0643039 	 1.001440 
1.0643190 	 1.002910 
1.0643342 	 1.006950 
1.0643493 	 1.011080 
1.0643644 	 1.006440 
1.0643796 	 0.999677 
1.0643947 	 1.002130 
1.0644099 	 0.988489 
1.0644250 	 0.980773 
1.0644401 	 0.976951 
1.0644554 	 0.966205 
1.0644705 	 0.965385 
1.0644857 	 0.969374 
1.0645008 	 0.991466 
1.0645159 	 1.008280 
1.0645311 	 1.010850 
1.0645462 	 1.010010 
1.0645614 	 1.010250 
1.0645765 	 1.006460 
1.0645916 	 1.004040 
1.0646068 	 0.999067 
1.0646220 	 1.004610 
1.0646372 	 1.007030 
1.0646523 	 1.000520 
1.0646675 	 0.996737 
1.0646826 	 0.982780 
1.0646977 	 0.981670 
1.0647129 	 0.993461 
1.0647280 	 1.006450 
1.0647432 	 1.005660 
1.0647583 	 0.999116 
1.0647734 	 0.995743 
1.0647886 	 0.985309 
1.0648038 	 0.983592 
1.0648190 	 0.976412 
1.0648341 	 0.953582 
1.0648493 	 0.945863 
1.0648644 	 0.952286 
1.0648795 	 0.970159 
1.0648947 	 0.982829 
1.0649098 	 0.991649 
1.0649250 	 0.985153 
1.0649401 	 0.949203 
1.0649552 	 0.887073 
1.0649705 	 0.833419 
1.0649856 	 0.842817 
1.0650008 	 0.905228 
1.0650159 	 0.947719 
1.0650311 	 0.959054 
1.0650462 	 0.964659 
1.0650613 	 0.972279 
1.0650765 	 0.975665 
1.0650916 	 0.977092 
1.0651067 	 0.986781 
1.0651219 	 0.998455 
1.0651370 	 0.993207 
1.0651523 	 1.000060 
1.0651674 	 1.004170 
1.0651826 	 1.009140 
1.0651977 	 1.015810 
1.0652128 	 1.009110 
1.0652280 	 0.999511 
1.0652431 	 0.993048 
1.0652583 	 0.996976 
1.0652734 	 1.003170 
1.0652885 	 1.002320 
1.0653037 	 1.003630 
1.0653189 	 1.000310 
1.0653341 	 0.997159 
1.0653492 	 1.002640 
1.0653644 	 0.996899 
1.0653795 	 0.989096 
1.0653946 	 0.982267 
1.0654098 	 0.977981 
1.0654249 	 0.975017 
1.0654401 	 0.965754 
1.0654552 	 0.960018 
1.0654703 	 0.974056 
1.0654856 	 0.988708 
1.0655007 	 0.997104 
1.0655159 	 1.006560 
1.0655310 	 1.009160 
1.0655462 	 1.008800 
1.0655613 	 1.007030 
1.0655764 	 1.011040 
1.0655916 	 1.008680 
1.0656067 	 0.998490 
1.0656219 	 1.004450 
1.0656370 	 0.995878 
1.0656521 	 1.005960 
1.0656674 	 1.013880 
1.0656825 	 1.008500 
1.0656977 	 1.010640 
1.0657128 	 1.002600 
1.0657279 	 0.991193 
1.0657431 	 0.986564 
1.0657582 	 0.994843 
1.0657734 	 1.003400 
1.0657885 	 1.001300 
1.0658036 	 0.993345 
1.0658188 	 0.974843 
1.0658340 	 0.960606 
1.0658492 	 0.957397 
1.0658643 	 0.974331 
1.0658795 	 0.993825 
1.0658946 	 1.010120 


==> anc/BD+592667/BD+592667_73.dat <==
1.0364459 	 0.935553 
1.0364608 	 0.935474 
1.0364757 	 0.962061 
1.0364906 	 0.991848 
1.0365056 	 1.007480 
1.0365205 	 1.019590 
1.0365354 	 1.020010 
1.0365503 	 1.006990 
1.0365653 	 0.961665 
1.0365802 	 0.925321 
1.0365951 	 0.926202 
1.0366100 	 0.953125 
1.0366250 	 0.979535 
1.0366399 	 0.975475 
1.0366548 	 0.924046 
1.0366697 	 0.883325 
1.0366846 	 0.882220 
1.0366997 	 0.917737 
1.0367146 	 0.970137 
1.0367295 	 0.964072 
1.0367444 	 0.987001 
1.0367594 	 0.995119 
1.0367743 	 1.003040 
1.0367892 	 1.013700 
1.0368041 	 0.994850 
1.0368191 	 1.000000 
1.0368340 	 1.011150 
1.0368489 	 0.999099 
1.0368638 	 0.985039 
1.0368788 	 0.963373 
1.0368937 	 0.955693 
1.0369086 	 0.969925 
1.0369235 	 0.981864 
1.0369385 	 1.010060 
1.0369534 	 1.009640 
1.0369684 	 1.008610 
1.0369833 	 1.005080 
1.0369983 	 1.006090 
1.0370132 	 1.017900 
1.0370281 	 1.004710 
1.0370430 	 1.010430 
1.0370580 	 1.012940 
1.0370729 	 0.999558 
1.0370878 	 0.989294 
1.0371027 	 0.971694 
1.0371177 	 0.973924 
1.0371326 	 1.002680 
1.0371475 	 1.015490 
1.0371624 	 1.021220 
1.0371773 	 1.012850 
1.0371923 	 0.995417 
1.0372072 	 0.987264 
1.0372221 	 0.983190 
1.0372370 	 0.978400 
1.0372521 	 0.964814 
1.0372670 	 0.928654 
1.0372819 	 0.836098 
1.0372968 	 0.730758 
1.0373118 	 0.673473 
1.0373267 	 0.704855 
1.0373416 	 0.790238 
1.0373565 	 0.855871 
1.0373715 	 0.871254 
1.0373864 	 0.914900 
1.0374013 	 0.947114 
1.0374162 	 0.975393 
1.0374312 	 1.008890 
1.0374461 	 1.019450 
1.0374610 	 1.017800 
1.0374759 	 1.015180 
1.0374910 	 1.017790 
1.0375059 	 1.012770 
1.0375208 	 1.011120 
1.0375357 	 1.027820 
1.0375507 	 1.007380 
1.0375656 	 1.010020 
1.0375805 	 1.011170 
1.0375954 	 1.011780 
1.0376103 	 1.014360 
1.0376253 	 1.011150 
1.0376402 	 1.003450 
1.0376551 	 1.008500 
1.0376700 	 1.009120 
1.0376850 	 0.997476 
1.0376999 	 1.006240 
1.0377148 	 1.020740 
1.0377297 	 1.025010 
1.0377448 	 1.008820 
1.0377597 	 1.007420 
1.0377746 	 0.997997 
1.0377895 	 0.968402 
1.0378045 	 0.941260 
1.0378194 	 0.947613 
1.0378343 	 0.977102 
1.0378492 	 0.996804 
1.0378642 	 1.014470 
1.0378791 	 1.006690 
1.0378940 	 0.991538 
1.0379089 	 0.959647 
1.0379239 	 0.943713 
1.0379388 	 0.957055 
1.0379537 	 0.973133 
1.0379686 	 0.992499 
1.0379837 	 0.997470 
1.0379986 	 1.000450 
1.0380135 	 0.954537 
1.0380284 	 0.887482 
1.0380434 	 0.820339 
1.0380583 	 0.747621 
1.0380732 	 0.710844 
1.0380881 	 0.731855 
1.0381030 	 0.783934 
1.0381180 	 0.869680 
1.0381329 	 0.954786 
1.0381478 	 0.977741 
1.0381627 	 0.977241 
1.0381777 	 0.978518 
1.0381926 	 0.985425 
1.0382075 	 0.997983 
1.0382224 	 1.011280 
1.0382375 	 1.014930 
1.0382524 	 1.013210 
1.0382673 	 1.007720 
1.0382822 	 1.013160 
1.0382972 	 1.008470 
1.0383121 	 1.006650 
1.0383270 	 1.006680 
1.0383419 	 1.002340 
1.0383569 	 0.992809 
1.0383718 	 0.984108 
1.0383867 	 0.983936 
1.0384016 	 0.963559 
1.0384166 	 0.951162 
1.0384315 	 0.936259 
1.0384464 	 0.957163 
1.0384613 	 0.978137 
1.0384763 	 1.007020 
1.0384912 	 1.009920 
1.0385062 	 1.005440 
1.0385211 	 1.005910 
1.0385360 	 1.005890 
1.0385510 	 1.007700 
1.0385659 	 1.005780 
1.0385808 	 1.006520 
1.0385957 	 1.011190 
1.0386107 	 0.992601 
1.0386256 	 0.965180 
1.0386405 	 0.927990 
1.0386554 	 0.913999 
1.0386704 	 0.939527 
1.0386853 	 0.971938 
1.0387002 	 0.992488 
1.0387151 	 1.002010 
1.0387301 	 1.013300 
1.0387450 	 1.019330 
1.0387599 	 1.015150 
1.0387748 	 1.012900 
1.0387899 	 1.025810 
1.0388048 	 1.020200 
1.0388197 	 1.020290 
1.0388346 	 1.021480 
1.0388496 	 1.018480 
1.0388645 	 1.013180 
1.0388794 	 1.004980 
1.0388943 	 0.995388 
1.0389093 	 0.982470 
1.0389242 	 0.981897 
1.0389391 	 0.990552 
1.0389540 	 0.992037 
1.0389690 	 1.004920 
1.0389839 	 1.002420 
1.0389988 	 0.999801 
1.0390137 	 1.001350 
1.0390286 	 0.994997 
1.0390437 	 0.979819 
1.0390586 	 0.971544 
1.0390735 	 0.963439 
1.0390884 	 0.972145 
1.0391034 	 1.007610 
1.0391183 	 1.009770 
1.0391332 	 1.016940 
1.0391481 	 1.016140 
1.0391631 	 1.010370 
1.0391780 	 1.011830 
1.0391929 	 1.011550 
1.0392078 	 1.010660 
1.0392228 	 1.009430 
1.0392377 	 0.995546 
1.0392526 	 0.982193 
1.0392675 	 0.955618 
1.0392826 	 0.924424 
1.0392975 	 0.911333 
1.0393124 	 0.934046 
1.0393273 	 0.947570 
1.0393423 	 0.963857 
1.0393572 	 0.979032 
1.0393721 	 0.988595 
1.0393870 	 0.987707 
1.0394020 	 0.997386 
1.0394169 	 1.008670 
1.0394318 	 1.010240 
1.0394467 	 1.006790 
1.0394616 	 1.008150 
1.0394766 	 0.999167 
1.0394915 	 0.995704 
1.0395064 	 1.005790 
1.0395213 	 1.007700 
1.0395364 	 1.004890 
1.0395513 	 1.002700 
1.0395662 	 1.018540 
1.0395811 	 1.012760 
1.0395961 	 1.010070 
1.0396110 	 1.010380 
1.0396259 	 1.003000 
1.0396408 	 0.997314 
1.0396558 	 0.999030 
1.0396707 	 0.989366 
1.0396856 	 0.994495 
1.0397005 	 1.002390 
1.0397155 	 1.004850 
1.0397304 	 0.971994 
1.0397453 	 0.912430 
1.0397602 	 0.778001 
1.0397753 	 0.681588 
1.0397902 	 0.692572 
1.0398051 	 0.817067 
1.0398200 	 0.920092 
1.0398350 	 0.932921 
1.0398499 	 0.824281 
1.0398648 	 0.655406 
1.0398797 	 0.548247 
1.0398947 	 0.601208 
1.0399096 	 0.780341 
1.0399245 	 0.916653 
1.0399394 	 0.952182 
1.0399543 	 0.951206 
1.0399693 	 0.965722 
1.0399842 	 0.995705 
1.0399991 	 1.012000 
1.0400140 	 1.017260 
1.0400290 	 1.014180 
1.0400440 	 1.011060 
1.0400589 	 0.999330 
1.0400738 	 0.985877 
1.0400888 	 0.946368 
1.0401037 	 0.911533 
1.0401186 	 0.913290 
1.0401335 	 0.941791 
1.0401485 	 0.974467 
1.0401634 	 0.999645 
1.0401783 	 1.010850 
1.0401932 	 1.008100 
1.0402082 	 1.006940 
1.0402231 	 0.996518 
1.0402380 	 0.992244 
1.0402529 	 0.988824 
1.0402679 	 0.960202 
1.0402828 	 0.943557 
1.0402977 	 0.957465 
1.0403126 	 0.983676 
1.0403277 	 0.996045 
1.0403426 	 0.981846 
1.0403575 	 0.942663 
1.0403724 	 0.936442 
1.0403873 	 0.949512 
1.0404023 	 0.975319 
1.0404172 	 1.001470 
1.0404321 	 1.017400 
1.0404470 	 1.018230 
1.0404620 	 1.026690 
1.0404769 	 1.032040 
1.0404918 	 1.018480 
1.0405067 	 1.016860 
1.0405217 	 1.003300 
1.0405366 	 1.006190 
1.0405515 	 1.014900 
1.0405664 	 1.012930 
1.0405815 	 1.003200 
1.0405964 	 1.007250 
1.0406113 	 1.007010 
1.0406262 	 1.011510 
1.0406412 	 1.002200 
1.0406561 	 1.009050 
1.0406710 	 1.003500 
1.0406859 	 0.983919 
1.0407009 	 0.996152 
1.0407158 	 1.000450 
1.0407307 	 0.997399 
1.0407456 	 0.991452 
1.0407606 	 0.987167 
1.0407755 	 0.991852 
1.0407904 	 0.981742 
1.0408053 	 0.955712 
1.0408204 	 0.929330 
1.0408353 	 0.925511 
1.0408502 	 0.938548 
1.0408651 	 0.928676 
1.0408800 	 0.920570 
1.0408950 	 0.931956 
1.0409099 	 0.947371 
1.0409248 	 0.981399 
1.0409397 	 0.993785 
1.0409547 	 0.982675 
1.0409696 	 0.957299 
1.0409845 	 0.939390 
1.0409994 	 0.941242 
1.0410144 	 0.973950 
1.0410293 	 1.002490 
1.0410442 	 1.016680 
1.0410591 	 1.017890 
1.0410742 	 1.015180 
1.0410891 	 1.009190 
1.0411040 	 0.994337 
1.0411189 	 0.989535 
1.0411339 	 0.990318 
1.0411488 	 0.999771 
1.0411637 	 1.006440 
1.0411786 	 1.011580 
1.0411936 	 1.010660 
1.0412085 	 1.006130 
1.0412234 	 1.011590 
1.0412383 	 1.004490 
1.0412533 	 0.994300 
1.0412682 	 0.984340 
1.0412831 	 0.977764 
1.0412980 	 0.981845 
1.0413129 	 0.995701 
1.0413280 	 1.008030 
1.0413429 	 1.011310 
1.0413578 	 1.009220 
1.0413727 	 1.016910 
1.0413877 	 1.016450 
1.0414026 	 1.013260 
1.0414175 	 1.013710 
1.0414324 	 1.012970 
1.0414474 	 1.014220 
1.0414623 	 1.014860 
1.0414772 	 1.018450 
1.0414921 	 1.020560 
1.0415071 	 1.023230 
1.0415220 	 1.023410 
1.0415369 	 1.015170 
1.0415518 	 1.013750 
1.0415668 	 1.009410 
1.0415817 	 1.009770 
1.0415967 	 1.014170 
1.0416116 	 1.015660 
1.0416266 	 1.025050 
1.0416415 	 1.023740 
1.0416564 	 1.012590 
1.0416713 	 1.001780 
1.0416863 	 0.990101 
1.0417012 	 0.992525 
1.0417161 	 0.995131 
1.0417310 	 0.993136 
1.0417460 	 0.976861 
1.0417609 	 0.956934 
1.0417758 	 0.951627 
1.0417907 	 0.962591 
1.0418056 	 0.986265 
1.0418206 	 0.991238 
1.0418355 	 0.987184 
1.0418504 	 0.960324 
1.0418653 	 0.942021 
1.0418804 	 0.960570 
1.0418953 	 0.976337 
1.0419102 	 0.985912 
1.0419251 	 0.990962 
1.0419401 	 0.995949 
1.0419550 	 1.003480 
1.0419699 	 1.015490 
1.0419848 	 1.018270 
1.0419998 	 1.016560 
1.0420147 	 1.012750 
1.0420296 	 1.008900 
1.0420445 	 1.011090 
1.0420595 	 1.010520 
1.0420744 	 1.006760 
1.0420893 	 1.022340 
1.0421042 	 1.020550 
1.0421193 	 1.021280 
1.0421342 	 1.005120 
1.0421491 	 0.986319 
1.0421640 	 0.981044 
1.0421790 	 0.989338 
1.0421939 	 0.992803 
1.0422088 	 0.994467 
1.0422237 	 1.002800 
1.0422386 	 1.006150 
1.0422536 	 1.016390 
1.0422685 	 1.014780 
1.0422834 	 1.013200 
1.0422983 	 0.997801 
1.0423133 	 0.992444 
1.0423282 	 0.977926 
1.0423431 	 0.980651 
1.0423580 	 1.003150 
1.0423731 	 1.013990 
1.0423880 	 1.016350 
1.0424029 	 1.014130 
1.0424178 	 1.025100 
1.0424328 	 1.018000 
1.0424477 	 1.010170 
1.0424626 	 0.986872 
1.0424775 	 0.923263 
1.0424925 	 0.833128 
1.0425074 	 0.786384 
1.0425223 	 0.812802 
1.0425372 	 0.873746 
1.0425522 	 0.877152 
1.0425671 	 0.824715 
1.0425820 	 0.811615 
1.0425969 	 0.866584 
1.0426120 	 0.959513 
1.0426269 	 1.004850 
1.0426418 	 1.014500 
1.0426567 	 1.010320 
1.0426717 	 1.008440 
1.0426866 	 1.003140 
1.0427015 	 1.007600 
1.0427164 	 1.017030 
1.0427313 	 1.011290 
1.0427463 	 0.981730 
1.0427612 	 0.958103 
1.0427761 	 0.945732 
1.0427910 	 0.959327 
1.0428060 	 0.976405 
1.0428209 	 0.984700 
1.0428358 	 0.980952 
1.0428507 	 0.983962 
1.0428658 	 0.996052 
1.0428807 	 1.003830 
1.0428956 	 0.999512 
1.0429105 	 0.978672 
1.0429255 	 0.955639 
1.0429404 	 0.954719 
1.0429553 	 0.967412 
1.0429702 	 0.999994 
1.0429852 	 1.008050 
1.0430001 	 1.002260 
1.0430150 	 0.993061 
1.0430299 	 0.982830 
1.0430449 	 0.965847 
1.0430598 	 0.958644 
1.0430747 	 0.966426 
1.0430896 	 0.986268 
1.0431046 	 1.001860 
1.0431195 	 1.010070 
1.0431345 	 1.013900 
1.0431494 	 1.016200 
1.0431643 	 1.014990 
1.0431793 	 1.018760 
1.0431942 	 1.015000 
1.0432091 	 1.018740 
1.0432240 	 1.022780 
1.0432390 	 1.016900 
1.0432539 	 1.009540 
1.0432688 	 0.999403 
1.0432837 	 1.006950 
1.0432987 	 1.017030 
1.0433136 	 1.021590 
1.0433285 	 1.018950 
1.0433434 	 1.015290 
1.0433584 	 0.998754 
1.0433733 	 0.982090 
1.0433882 	 0.980241 
1.0434031 	 0.988628 
1.0434182 	 0.987958 
1.0434331 	 0.993147 
1.0434480 	 1.007870 
1.0434629 	 1.015020 
1.0434779 	 1.022970 
1.0434928 	 1.019190 
1.0435077 	 1.018910 
1.0435226 	 1.029090 
1.0435376 	 1.017070 
1.0435525 	 0.989565 
1.0435674 	 0.957068 
1.0435823 	 0.910765 
1.0435972 	 0.879061 
1.0436122 	 0.898499 
1.0436271 	 0.931759 
1.0436420 	 0.995394 
1.0436569 	 1.005840 
1.0436720 	 1.006550 
1.0436869 	 0.991705 
1.0437018 	 0.969196 
1.0437167 	 0.932404 
1.0437317 	 0.912253 
1.0437466 	 0.926652 
1.0437615 	 0.965899 
1.0437764 	 1.006100 
1.0437914 	 1.015180 
1.0438063 	 1.008810 
1.0438212 	 1.011000 
1.0438361 	 1.006490 
1.0438511 	 1.013240 
1.0438660 	 1.011530 
1.0438809 	 1.014140 
1.0438958 	 1.015030 
1.0439109 	 1.011770 
1.0439258 	 1.002900 
1.0439407 	 0.968734 
1.0439556 	 0.950637 
1.0439706 	 0.952169 
1.0439855 	 0.969419 
1.0440004 	 0.995844 
1.0440153 	 1.008510 
1.0440303 	 1.003710 
1.0440452 	 1.002960 
1.0440601 	 1.005810 
1.0440750 	 0.989741 
1.0440899 	 0.968410 
1.0441049 	 0.958696 
1.0441198 	 0.964191 
1.0441347 	 0.984258 
1.0441496 	 1.001470 
1.0441647 	 1.010530 
1.0441796 	 1.011470 
1.0441945 	 1.012890 
1.0442094 	 1.011730 
1.0442244 	 1.005240 
1.0442393 	 0.989305 
1.0442542 	 0.973384 
1.0442691 	 0.962745 
1.0442841 	 0.942829 
1.0442990 	 0.933766 
1.0443139 	 0.945358 
1.0443288 	 0.970641 
1.0443438 	 0.989161 
1.0443587 	 0.998668 
1.0443736 	 1.003330 
1.0443885 	 1.005510 
1.0444036 	 1.002610 
1.0444185 	 0.999977 
1.0444334 	 0.994885 
1.0444483 	 0.992532 
1.0444633 	 0.992949 
1.0444782 	 1.003330 
1.0444931 	 1.011000 
1.0445080 	 1.011860 
1.0445230 	 1.015360 
1.0445379 	 1.016160 
1.0445528 	 1.016740 
1.0445677 	 1.012360 
1.0445826 	 1.018500 
1.0445976 	 1.009140 
1.0446125 	 1.002640 
1.0446274 	 0.994490 
1.0446423 	 1.003550 
1.0446573 	 1.012600 
1.0446723 	 1.022370 
1.0446872 	 1.028420 
1.0447021 	 1.029050 
1.0447171 	 1.025870 
1.0447320 	 1.018190 
1.0447469 	 1.010790 
1.0447618 	 1.010100 
1.0447768 	 1.010720 
1.0447917 	 1.012360 
1.0448066 	 1.008430 
1.0448215 	 1.010430 
1.0448365 	 0.999931 
1.0448514 	 0.978779 
1.0448663 	 0.959184 
1.0448812 	 0.961944 
1.0448962 	 0.990921 
1.0449111 	 1.007320 
1.0449260 	 1.009660 
1.0449409 	 1.013390 
1.0449560 	 1.010670 
1.0449709 	 1.006440 
1.0449858 	 0.995642 
1.0450007 	 0.990988 
1.0450156 	 0.997060 
1.0450306 	 0.993324 
1.0450455 	 0.977571 
1.0450604 	 0.970399 
1.0450753 	 0.975296 
1.0450903 	 0.984054 
1.0451052 	 0.991391 
1.0451201 	 0.998653 
1.0451350 	 1.014850 
1.0451500 	 1.020260 
1.0451649 	 1.021660 
1.0451798 	 1.010030 
1.0451947 	 0.987998 
1.0452098 	 0.971110 
1.0452247 	 0.968102 
1.0452396 	 0.982891 
1.0452545 	 1.004070 
1.0452695 	 1.013750 
1.0452844 	 1.021710 
1.0452993 	 1.032090 
1.0453142 	 1.027090 
1.0453292 	 1.022200 
1.0453441 	 1.021450 
1.0453590 	 1.018480 
1.0453739 	 1.011340 
1.0453889 	 1.004420 
1.0454038 	 1.002290 
1.0454187 	 1.003930 
1.0454336 	 0.987355 
1.0454485 	 0.932078 
1.0454636 	 0.866689 
1.0454785 	 0.848005 
1.0454934 	 0.879537 
1.0455083 	 0.935107 
1.0455233 	 0.968830 
1.0455382 	 0.987166 
1.0455531 	 0.999904 
1.0455680 	 1.014210 
1.0455830 	 1.024290 
1.0455979 	 1.031120 
1.0456128 	 1.032480 
1.0456277 	 1.034590 
1.0456427 	 1.024530 
1.0456576 	 1.020370 
1.0456725 	 1.017710 
1.0456874 	 1.010310 
1.0457025 	 0.986858 
1.0457174 	 0.934556 
1.0457323 	 0.886078 
1.0457472 	 0.870877 
1.0457622 	 0.918008 
1.0457771 	 0.976479 
1.0457920 	 1.009960 
1.0458069 	 1.011270 
1.0458219 	 1.005780 
1.0458368 	 0.993471 
1.0458517 	 0.975078 
1.0458666 	 0.954638 
1.0458816 	 0.941844 
1.0458965 	 0.950675 
1.0459114 	 0.969519 
1.0459263 	 0.987847 
1.0459412 	 1.000790 
1.0459563 	 1.002460 
1.0459712 	 0.995272 
1.0459861 	 0.981271 
1.0460010 	 0.970114 
1.0460160 	 0.975800 
1.0460309 	 0.988302 
1.0460458 	 0.998448 
1.0460607 	 1.009400 
1.0460757 	 1.020610 
1.0460906 	 1.009740 
1.0461055 	 0.986214 
1.0461204 	 0.955566 
1.0461354 	 0.926159 
1.0461503 	 0.932147 
1.0461652 	 0.943622 
1.0461801 	 0.920294 
1.0461951 	 0.866799 
1.0462101 	 0.842905 
1.0462250 	 0.883193 
1.0462399 	 0.941671 
1.0462549 	 0.986477 
1.0462698 	 1.001850 
1.0462847 	 0.983708 
1.0462996 	 0.962106 
1.0463146 	 0.951883 
1.0463295 	 0.968325 
1.0463444 	 0.994663 
1.0463593 	 1.011970 
1.0463743 	 1.014930 
1.0463892 	 1.012340 
1.0464041 	 0.997590 
1.0464190 	 0.993077 
1.0464339 	 0.995003 
1.0464489 	 1.007640 
1.0464638 	 1.014710 
1.0464787 	 1.017050 
1.0464936 	 1.017960 
1.0465087 	 1.014470 
1.0465236 	 1.019290 
1.0465385 	 1.020710 
1.0465534 	 1.020870 
1.0465684 	 1.009940 
1.0465833 	 0.996310 
1.0465982 	 0.986012 
1.0466131 	 0.986584 
1.0466281 	 1.002020 
1.0466430 	 1.011200 
1.0466579 	 1.013620 
1.0466728 	 0.997305 
1.0466878 	 0.970681 
1.0467027 	 0.958817 
1.0467176 	 0.964839 
1.0467325 	 0.977954 
1.0467476 	 1.001360 
1.0467625 	 1.006240 
1.0467774 	 1.009560 
1.0467923 	 1.013340 
1.0468073 	 1.020830 
1.0468222 	 1.017650 
1.0468371 	 1.013840 
1.0468520 	 1.006100 
1.0468669 	 1.004340 
1.0468819 	 1.002740 
1.0468968 	 1.000600 
1.0469117 	 1.006490 
1.0469266 	 1.007800 
1.0469416 	 1.007050 
1.0469565 	 1.006660 
1.0469714 	 1.017140 
1.0469863 	 1.029030 
1.0470014 	 1.025630 
1.0470163 	 1.024030 
1.0470312 	 1.018210 
1.0470461 	 1.011870 
1.0470611 	 1.004470 
1.0470760 	 0.991114 
1.0470909 	 0.964948 
1.0471058 	 0.916455 
1.0471208 	 0.864256 
1.0471357 	 0.792144 
1.0471506 	 0.716487 
1.0471655 	 0.692184 
1.0471805 	 0.771459 
1.0471954 	 0.892073 
1.0472103 	 0.975062 
1.0472252 	 0.991977 
1.0472403 	 0.989101 
1.0472552 	 0.970855 
1.0472701 	 0.963401 
1.0472850 	 0.978521 
1.0472999 	 0.997909 
1.0473149 	 1.007000 
1.0473298 	 0.996787 
1.0473447 	 0.981203 
1.0473596 	 0.964826 
1.0473746 	 0.956810 
1.0473895 	 0.963567 
1.0474044 	 0.983252 
1.0474193 	 0.994094 
1.0474343 	 1.003920 
1.0474492 	 1.014570 
1.0474641 	 1.019860 
1.0474790 	 1.016320 
1.0474941 	 1.001680 
1.0475090 	 0.994628 
1.0475239 	 0.995065 
1.0475388 	 0.995502 
1.0475538 	 1.004020 
1.0475687 	 1.006410 
1.0475836 	 1.011100 
1.0475985 	 1.009440 
1.0476135 	 1.015030 
1.0476284 	 1.016690 
1.0476433 	 1.003840 
1.0476582 	 0.999193 
1.0476732 	 0.996312 
1.0476881 	 0.991907 
1.0477030 	 0.992772 
1.0477179 	 0.991111 
1.0477329 	 0.995583 
1.0477479 	 1.003670 
1.0477628 	 1.011500 
1.0477777 	 1.008100 
1.0477926 	 1.004630 
1.0478076 	 0.995490 
1.0478225 	 0.970249 
1.0478374 	 0.941191 
1.0478523 	 0.939663 
1.0478673 	 0.968420 
1.0478822 	 0.995393 
1.0478971 	 1.004610 
1.0479120 	 1.004800 
1.0479270 	 0.990777 
1.0479419 	 0.972723 
1.0479568 	 0.954788 
1.0479717 	 0.950249 
1.0479867 	 0.959123 
1.0480016 	 0.965974 
1.0480165 	 0.961360 
1.0480314 	 0.955292 
1.0480465 	 0.962653 
1.0480614 	 0.990602 
1.0480763 	 1.004010 
1.0480912 	 1.007770 
1.0481062 	 1.008690 
1.0481211 	 1.011100 
1.0481360 	 1.005770 
1.0481509 	 1.010190 
1.0481659 	 1.013770 
1.0481808 	 1.014060 
1.0481957 	 1.013550 
1.0482106 	 1.014090 
1.0482256 	 1.014470 
1.0482405 	 1.015650 
1.0482554 	 1.008670 
1.0482703 	 1.010300 
1.0482852 	 1.003100 
1.0483003 	 0.986325 
1.0483152 	 0.965922 
1.0483301 	 0.959461 
1.0483450 	 0.974790 
1.0483600 	 0.994346 
1.0483749 	 1.006530 
1.0483898 	 1.011580 
1.0484047 	 1.015960 
1.0484197 	 1.017470 
1.0484346 	 1.013840 
1.0484495 	 1.012860 
1.0484644 	 1.015800 
1.0484794 	 1.019520 
1.0484943 	 1.019080 
1.0485092 	 1.028180 
1.0485241 	 1.024720 
1.0485392 	 1.014350 
1.0485541 	 1.006760 
1.0485690 	 1.006550 
1.0485839 	 1.009590 
1.0485989 	 1.007350 
1.0486138 	 1.014200 
1.0486287 	 1.016350 
1.0486436 	 1.018200 
1.0486586 	 1.017660 
1.0486735 	 1.012310 
1.0486884 	 1.015690 
1.0487033 	 1.010910 
1.0487182 	 1.010340 
1.0487332 	 1.014460 
1.0487481 	 1.010160 
1.0487630 	 1.005180 
1.0487779 	 0.978205 
1.0487930 	 0.899053 
1.0488079 	 0.790851 
1.0488228 	 0.734885 
1.0488377 	 0.783733 
1.0488527 	 0.890399 
1.0488676 	 0.962500 
1.0488825 	 0.989777 
1.0488974 	 0.993331 
1.0489124 	 0.996506 
1.0489273 	 1.007390 
1.0489422 	 1.017080 
1.0489571 	 1.017160 
1.0489721 	 1.014880 
1.0489870 	 1.006670 
1.0490019 	 1.002910 
1.0490168 	 1.006000 
1.0490319 	 1.004280 
1.0490468 	 1.002850 
1.0490617 	 1.006120 
1.0490766 	 1.002520 
1.0490916 	 0.995941 
1.0491065 	 0.995030 
1.0491214 	 0.996760 
1.0491363 	 0.999518 
1.0491512 	 0.996670 
1.0491662 	 1.005260 
1.0491811 	 1.003350 
1.0491960 	 0.995658 
1.0492109 	 0.997971 
1.0492259 	 1.001120 
1.0492408 	 1.004000 
1.0492557 	 1.012290 
1.0492706 	 1.010010 
1.0492857 	 1.012990 
1.0493006 	 1.006530 
1.0493155 	 1.010500 
1.0493304 	 1.013500 
1.0493454 	 1.002350 
1.0493603 	 0.993815 
1.0493752 	 0.992353 
1.0493901 	 0.990205 
1.0494051 	 0.994190 
1.0494200 	 0.983827 
1.0494349 	 0.966906 
1.0494498 	 0.967676 
1.0494648 	 0.976889 
1.0494797 	 0.995486 
1.0494946 	 0.990400 
1.0495095 	 0.989057 
1.0495245 	 0.996297 
1.0495394 	 1.005940 
1.0495543 	 1.012240 
1.0495692 	 1.016440 
1.0495843 	 1.019540 
1.0495992 	 1.012280 
1.0496141 	 1.007400 
1.0496290 	 1.002470 
1.0496439 	 1.012030 
1.0496589 	 1.009750 
1.0496738 	 1.016220 
1.0496887 	 1.012180 
1.0497036 	 1.017690 
1.0497186 	 1.019370 
1.0497335 	 1.012160 
1.0497484 	 1.004470 
1.0497633 	 0.948490 
1.0497783 	 0.820195 
1.0497932 	 0.649362 
1.0498081 	 0.548082 
1.0498230 	 0.612982 
1.0498381 	 0.788218 
1.0498530 	 0.927619 
1.0498679 	 0.971444 
1.0498828 	 0.968215 
1.0498978 	 0.950644 
1.0499127 	 0.942952 
1.0499276 	 0.946254 
1.0499425 	 0.954390 
1.0499575 	 0.971701 
1.0499724 	 0.984702 
1.0499873 	 1.001360 
1.0500022 	 1.010970 
1.0500172 	 1.010980 
1.0500321 	 1.007740 
1.0500470 	 1.011140 
1.0500619 	 1.009790 
1.0500768 	 1.007190 
1.0500919 	 1.005140 
1.0501068 	 0.999904 
1.0501217 	 1.009420 
1.0501366 	 1.011490 
1.0501516 	 1.020570 
1.0501665 	 1.018010 
1.0501814 	 1.016280 
1.0501963 	 1.014160 
1.0502113 	 1.011610 
1.0502262 	 1.010800 
1.0502411 	 1.012100 
1.0502560 	 1.010410 
1.0502710 	 1.009750 
1.0502859 	 1.014810 
1.0503008 	 1.000600 
1.0503157 	 0.969385 
1.0503308 	 0.942371 
1.0503457 	 0.945665 
1.0503606 	 0.969646 
1.0503755 	 0.994695 
1.0503905 	 1.003280 
1.0504054 	 1.011520 
1.0504203 	 1.012470 
1.0504352 	 1.009710 
1.0504502 	 1.006750 
1.0504651 	 0.994214 
1.0504800 	 0.987225 
1.0504949 	 0.960675 
1.0505099 	 0.937710 
1.0505248 	 0.941160 
1.0505397 	 0.953339 
1.0505546 	 0.964834 
1.0505695 	 0.975860 
1.0505846 	 0.996540 
1.0505995 	 1.004030 
1.0506144 	 1.008410 
1.0506293 	 1.011680 
1.0506443 	 1.004320 
1.0506592 	 1.000020 
1.0506741 	 0.992596 
1.0506890 	 0.976488 
1.0507040 	 0.956651 
1.0507189 	 0.936261 
1.0507338 	 0.926992 
1.0507487 	 0.929821 
1.0507637 	 0.920735 
1.0507786 	 0.926757 
1.0507935 	 0.955055 
1.0508084 	 0.987646 
1.0508235 	 0.999720 
1.0508384 	 0.992128 
1.0508533 	 0.989457 
1.0508682 	 0.990357 
1.0508832 	 0.998652 
1.0508981 	 1.008300 
1.0509130 	 1.017420 
1.0509279 	 1.013730 
1.0509429 	 1.013240 
1.0509578 	 1.009820 
1.0509727 	 1.009840 
1.0509876 	 1.013010 
1.0510025 	 1.012140 
1.0510175 	 1.010830 
1.0510324 	 1.015140 
1.0510473 	 1.020550 
1.0510622 	 1.025290 
1.0510772 	 1.021490 
1.0510921 	 1.016670 
1.0511070 	 1.010890 
1.0511220 	 1.004740 
1.0511370 	 1.003770 
1.0511519 	 1.001590 
1.0511668 	 0.957095 
1.0511817 	 0.885922 
1.0511967 	 0.831989 
1.0512116 	 0.839223 
1.0512265 	 0.905246 
1.0512414 	 0.956447 
1.0512564 	 0.956826 
1.0512713 	 0.953436 
1.0512862 	 0.971990 
1.0513011 	 0.988006 
1.0513161 	 0.998890 
1.0513310 	 1.011370 
1.0513459 	 1.007090 
1.0513608 	 1.009570 


==> anc/BD+592667/BD+592667_74.dat <==
1.0225357 	 0.933144 
1.0225503 	 0.954826 
1.0225650 	 0.974391 
1.0225798 	 0.984935 
1.0225945 	 1.008040 
1.0226092 	 0.986991 
1.0226239 	 0.991954 
1.0226386 	 0.993938 
1.0226533 	 1.002430 
1.0226680 	 0.984850 
1.0226828 	 0.976316 
1.0226974 	 0.954133 
1.0227121 	 0.953269 
1.0227269 	 0.934070 
1.0227416 	 0.933176 
1.0227563 	 0.923124 
1.0227710 	 0.923594 
1.0227857 	 0.939530 
1.0228004 	 0.925519 
1.0228151 	 0.911773 
1.0228299 	 0.888673 
1.0228446 	 0.961448 
1.0228592 	 0.939917 
1.0228740 	 0.953143 
1.0228887 	 0.942490 
1.0229034 	 0.948937 
1.0229181 	 0.966237 
1.0229328 	 0.954829 
1.0229475 	 0.923983 
1.0229622 	 0.885021 
1.0229770 	 0.914553 
1.0229917 	 0.980874 
1.0230063 	 0.983862 
1.0230211 	 0.985571 
1.0230358 	 1.028030 
1.0230505 	 1.029990 
1.0230652 	 0.994293 
1.0230799 	 1.021740 
1.0230947 	 1.023960 
1.0231093 	 1.002470 
1.0231241 	 1.005580 
1.0231388 	 0.985578 
1.0231534 	 1.041280 
1.0231682 	 1.000070 
1.0231829 	 0.991116 
1.0231977 	 1.019970 
1.0232123 	 1.000940 
1.0232270 	 0.984679 
1.0232418 	 0.938901 
1.0232564 	 0.927742 
1.0232712 	 0.924033 
1.0232859 	 0.979003 
1.0233005 	 0.982738 
1.0233153 	 0.986490 
1.0233300 	 0.986042 
1.0233448 	 0.999484 
1.0233594 	 0.991639 
1.0233741 	 0.994856 
1.0233889 	 0.992014 
1.0234035 	 0.997826 
1.0234182 	 0.983463 
1.0234330 	 0.967318 
1.0234476 	 0.949511 
1.0234624 	 0.939398 
1.0234771 	 0.943874 
1.0234917 	 0.933029 
1.0235065 	 0.910642 
1.0235212 	 0.909723 
1.0235360 	 0.925979 
1.0235506 	 0.951231 
1.0235653 	 0.988244 
1.0235801 	 0.974696 
1.0235947 	 0.947094 
1.0236095 	 0.919011 
1.0236242 	 0.913624 
1.0236388 	 0.926106 
1.0236536 	 0.937518 
1.0236683 	 0.896239 
1.0236831 	 0.917374 
1.0236977 	 0.962828 
1.0237124 	 0.992793 
1.0237272 	 1.006190 
1.0237418 	 1.013160 
1.0237566 	 1.008700 
1.0237713 	 1.010950 
1.0237859 	 1.005640 
1.0238007 	 1.008670 
1.0238154 	 0.991668 
1.0238302 	 0.974077 
1.0238448 	 0.962216 
1.0238595 	 0.971792 
1.0238743 	 0.987178 
1.0238889 	 0.986054 
1.0239037 	 0.972937 
1.0239184 	 0.963609 
1.0239331 	 0.956835 
1.0239478 	 0.968666 
1.0239625 	 0.989142 
1.0239773 	 1.006550 
1.0239919 	 1.012400 
1.0240066 	 1.012380 
1.0240214 	 1.008660 
1.0240360 	 1.013630 
1.0240508 	 1.008160 
1.0240655 	 0.993415 
1.0240802 	 0.995527 
1.0240949 	 1.004280 
1.0241096 	 1.011400 
1.0241244 	 1.014090 
1.0241390 	 1.009590 
1.0241537 	 1.013910 
1.0241685 	 1.010330 
1.0241832 	 1.006860 
1.0241978 	 1.006250 
1.0242126 	 1.000760 
1.0242273 	 1.006180 
1.0242420 	 1.005380 
1.0242567 	 1.011750 
1.0242714 	 1.004870 
1.0242862 	 0.990306 
1.0243008 	 0.941960 
1.0243156 	 0.896551 
1.0243303 	 0.880853 
1.0243449 	 0.912649 
1.0243597 	 0.964116 
1.0243744 	 0.997520 
1.0243891 	 1.008430 
1.0244038 	 1.008840 
1.0244185 	 1.003030 
1.0244333 	 0.996455 
1.0244479 	 0.984445 
1.0244627 	 0.987326 
1.0244774 	 0.983524 
1.0244920 	 0.965928 
1.0245068 	 0.982367 
1.0245215 	 0.986221 
1.0245363 	 0.967036 
1.0245509 	 0.942727 
1.0245656 	 0.936986 
1.0245804 	 0.967171 
1.0245950 	 0.980089 
1.0246098 	 0.990563 
1.0246245 	 0.979945 
1.0246391 	 0.967935 
1.0246539 	 0.978734 
1.0246686 	 0.989547 
1.0246834 	 0.983007 
1.0246980 	 0.972355 
1.0247127 	 0.967427 
1.0247275 	 0.976236 
1.0247421 	 0.983671 
1.0247569 	 0.986686 
1.0247716 	 0.973793 
1.0247862 	 0.974567 
1.0248010 	 0.988343 
1.0248157 	 1.004060 
1.0248305 	 1.013080 
1.0248451 	 1.018340 
1.0248598 	 1.007310 
1.0248746 	 1.005490 
1.0248892 	 1.004760 
1.0249040 	 1.006650 
1.0249187 	 0.999307 
1.0249333 	 1.000370 
1.0249481 	 0.999918 
1.0249628 	 1.009480 
1.0249776 	 1.018530 
1.0249922 	 1.019640 
1.0250069 	 1.013800 
1.0250217 	 1.012850 
1.0250363 	 1.008890 
1.0250510 	 0.995043 
1.0250658 	 0.979446 
1.0250804 	 0.954367 
1.0250952 	 0.937683 
1.0251099 	 0.946087 
1.0251245 	 0.963407 
1.0251393 	 0.975937 
1.0251540 	 0.974930 
1.0251688 	 0.971656 
1.0251834 	 0.974409 
1.0251981 	 0.974030 
1.0252129 	 0.962295 
1.0252275 	 0.949076 
1.0252423 	 0.945337 
1.0252570 	 0.959857 
1.0252717 	 0.960880 
1.0252864 	 0.950747 
1.0253011 	 0.933098 
1.0253159 	 0.953112 
1.0253305 	 0.973214 
1.0253452 	 0.997175 
1.0253600 	 0.995053 
1.0253747 	 1.002710 
1.0253894 	 1.000930 
1.0254041 	 0.988767 
1.0254188 	 0.968574 
1.0254335 	 0.949328 
1.0254482 	 0.943670 
1.0254630 	 0.961475 
1.0254776 	 0.983260 
1.0254923 	 0.991165 
1.0255071 	 0.991372 
1.0255218 	 0.993672 
1.0255365 	 0.976890 
1.0255512 	 0.979922 
1.0255659 	 0.991264 
1.0255806 	 0.998517 
1.0255953 	 1.007260 
1.0256101 	 0.985065 
1.0256248 	 0.973991 
1.0256394 	 0.955660 
1.0256542 	 0.932675 
1.0256689 	 0.919727 
1.0256836 	 0.931010 
1.0256983 	 0.960864 
1.0257130 	 0.989043 
1.0257277 	 1.003700 
1.0257424 	 1.011750 
1.0257572 	 1.003320 
1.0257719 	 0.997165 
1.0257865 	 0.999514 
1.0258013 	 0.991974 
1.0258160 	 0.983407 
1.0258306 	 0.976499 
1.0258454 	 0.963532 
1.0258601 	 0.971067 
1.0258749 	 0.991372 
1.0258895 	 0.992063 
1.0259042 	 0.980425 
1.0259190 	 0.975873 
1.0259336 	 0.961478 
1.0259484 	 0.960123 
1.0259631 	 0.974009 
1.0259777 	 0.961025 
1.0259925 	 0.945653 
1.0260072 	 0.914930 
1.0260220 	 0.901376 
1.0260366 	 0.922308 
1.0260513 	 0.940344 
1.0260661 	 0.964519 
1.0260807 	 0.966611 
1.0260955 	 0.954233 
1.0261102 	 0.946852 
1.0261248 	 0.955457 
1.0261396 	 0.991165 
1.0261543 	 1.021590 
1.0261691 	 1.017240 
1.0261837 	 1.007060 
1.0261984 	 0.998942 
1.0262132 	 0.965238 
1.0262278 	 0.929511 
1.0262426 	 0.900765 
1.0262573 	 0.921170 
1.0262719 	 0.933952 
1.0262867 	 0.929829 
1.0263014 	 0.936573 
1.0263162 	 0.948768 
1.0263308 	 0.997797 
1.0263455 	 1.007360 
1.0263603 	 1.008910 
1.0263749 	 1.002300 
1.0263897 	 0.999840 
1.0264044 	 0.989556 
1.0264190 	 0.973499 
1.0264338 	 0.953732 
1.0264485 	 0.950504 
1.0264633 	 0.963550 
1.0264779 	 0.983685 
1.0264926 	 0.992478 
1.0265074 	 0.992724 
1.0265220 	 0.993830 
1.0265368 	 0.997106 
1.0265515 	 0.998813 
1.0265661 	 1.004070 
1.0265809 	 1.013400 
1.0265956 	 1.017420 
1.0266104 	 1.020640 
1.0266250 	 1.014040 
1.0266397 	 1.010090 
1.0266545 	 1.003670 
1.0266691 	 0.990227 
1.0266838 	 0.942696 
1.0266986 	 0.872817 
1.0267133 	 0.824262 
1.0267280 	 0.839745 
1.0267427 	 0.913761 
1.0267574 	 0.967661 
1.0267721 	 0.967973 
1.0267868 	 0.941346 
1.0268016 	 0.911346 
1.0268162 	 0.904988 
1.0268309 	 0.902944 
1.0268457 	 0.898446 
1.0268604 	 0.921689 
1.0268751 	 0.965615 
1.0268898 	 1.000340 
1.0269045 	 1.010910 
1.0269192 	 1.023760 
1.0269339 	 1.027810 
1.0269487 	 1.008220 
1.0269634 	 1.003900 
1.0269780 	 1.002940 
1.0269928 	 0.999652 
1.0270075 	 0.996583 
1.0270222 	 1.006850 
1.0270369 	 1.007690 
1.0270516 	 1.004860 
1.0270663 	 0.980726 
1.0270810 	 0.941117 
1.0270958 	 0.925061 
1.0271105 	 0.942954 
1.0271251 	 0.969258 
1.0271399 	 0.990593 
1.0271546 	 0.995408 
1.0271693 	 0.990218 
1.0271840 	 1.009920 
1.0271987 	 1.009920 
1.0272135 	 1.007680 
1.0272281 	 1.013480 
1.0272429 	 0.999198 
1.0272576 	 0.998892 
1.0272722 	 0.993504 
1.0272870 	 0.995882 
1.0273017 	 0.981311 
1.0273165 	 0.977620 
1.0273311 	 0.974803 
1.0273458 	 0.984851 
1.0273606 	 0.990149 
1.0273752 	 0.989793 
1.0273900 	 0.981007 
1.0274047 	 0.987277 
1.0274193 	 1.004690 
1.0274341 	 0.996751 
1.0274488 	 0.997135 
1.0274634 	 0.983748 
1.0274782 	 0.942094 
1.0274929 	 0.911745 
1.0275077 	 0.901979 
1.0275223 	 0.927060 
1.0275370 	 0.933258 
1.0275518 	 0.922862 
1.0275664 	 0.894031 
1.0275812 	 0.895245 
1.0275959 	 0.940856 
1.0276105 	 0.970119 
1.0276253 	 0.984390 
1.0276400 	 1.000460 
1.0276548 	 1.015000 
1.0276694 	 1.020730 
1.0276841 	 1.004020 
1.0276989 	 0.989774 
1.0277135 	 0.990149 
1.0277283 	 0.989754 
1.0277430 	 0.991639 
1.0277576 	 1.003880 
1.0277724 	 1.012010 
1.0277871 	 1.011050 
1.0278019 	 1.006170 
1.0278165 	 0.992527 
1.0278312 	 0.989803 
1.0278460 	 0.986770 
1.0278606 	 0.999040 
1.0278754 	 0.991639 
1.0278901 	 0.984214 
1.0279047 	 0.979069 
1.0279195 	 0.966629 
1.0279342 	 0.971417 
1.0279490 	 0.986862 
1.0279636 	 0.999692 
1.0279783 	 0.997974 
1.0279931 	 0.989310 
1.0280077 	 0.989803 
1.0280225 	 0.994895 
1.0280372 	 1.005190 
1.0280519 	 1.008550 
1.0280666 	 1.011530 
1.0280813 	 1.005010 
1.0280961 	 0.978099 
1.0281107 	 0.948804 
1.0281254 	 0.937889 
1.0281402 	 0.946776 
1.0281549 	 0.965229 
1.0281696 	 0.984983 
1.0281843 	 0.988343 
1.0281990 	 0.988599 
1.0282137 	 0.988323 
1.0282284 	 1.002650 
1.0282432 	 1.010940 
1.0282578 	 1.008620 
1.0282725 	 1.008160 
1.0282873 	 1.005420 
1.0283020 	 0.999494 
1.0283166 	 0.996968 
1.0283314 	 0.997303 
1.0283461 	 0.996001 
1.0283608 	 0.976928 
1.0283755 	 0.964875 
1.0283902 	 0.957097 
1.0284050 	 0.948808 
1.0284196 	 0.956664 
1.0284344 	 0.957259 
1.0284491 	 0.958513 
1.0284637 	 0.965313 
1.0284785 	 0.960616 
1.0284932 	 0.965876 
1.0285079 	 0.974652 
1.0285226 	 0.992843 
1.0285373 	 1.002500 
1.0285521 	 0.992497 
1.0285667 	 0.972691 
1.0285815 	 0.958659 
1.0285962 	 0.963871 
1.0286108 	 0.973243 
1.0286256 	 0.975501 
1.0286403 	 0.977649 
1.0286551 	 0.987622 
1.0286697 	 0.999751 
1.0286844 	 1.011620 
1.0286992 	 1.003560 
1.0287138 	 0.992902 
1.0287286 	 0.988727 
1.0287433 	 0.996010 
1.0287579 	 1.002620 
1.0287727 	 1.006440 
1.0287874 	 1.021280 
1.0288022 	 1.021600 
1.0288168 	 1.020830 
1.0288315 	 1.028630 
1.0288463 	 1.022370 
1.0288609 	 1.012160 
1.0288757 	 1.013780 
1.0288904 	 1.008680 
1.0289050 	 0.999307 
1.0289198 	 0.992517 
1.0289345 	 0.994264 
1.0289493 	 1.004980 
1.0289639 	 1.021220 
1.0289786 	 1.023910 
1.0289934 	 1.013200 
1.0290080 	 0.996761 
1.0290228 	 0.968846 
1.0290375 	 0.931516 
1.0290521 	 0.891299 
1.0290669 	 0.842963 
1.0290816 	 0.804519 
1.0290964 	 0.798030 
1.0291110 	 0.836072 
1.0291257 	 0.894152 
1.0291405 	 0.942167 
1.0291551 	 0.971389 
1.0291698 	 0.980710 
1.0291846 	 0.964404 
1.0291992 	 0.952192 
1.0292140 	 0.932532 
1.0292287 	 0.913148 
1.0292434 	 0.920978 
1.0292581 	 0.945462 
1.0292728 	 0.987297 
1.0292876 	 1.004930 
1.0293022 	 1.005960 
1.0293169 	 1.007050 
1.0293317 	 0.993849 
1.0293463 	 0.995853 
1.0293611 	 1.003760 
1.0293758 	 1.011350 
1.0293905 	 1.013710 
1.0294052 	 1.016170 
1.0294199 	 1.012340 
1.0294347 	 1.011300 
1.0294493 	 1.008470 
1.0294640 	 1.005360 
1.0294788 	 0.997915 
1.0294935 	 0.993099 
1.0295082 	 1.005420 
1.0295229 	 1.006410 
1.0295376 	 1.013540 
1.0295523 	 1.019380 
1.0295670 	 1.017800 
1.0295818 	 1.016390 
1.0295964 	 1.013070 
1.0296111 	 1.008170 
1.0296259 	 0.998290 
1.0296406 	 0.994599 
1.0296553 	 0.996603 
1.0296700 	 0.995310 
1.0296847 	 0.994757 
1.0296994 	 0.987751 
1.0297141 	 0.978905 
1.0297289 	 0.975661 
1.0297436 	 0.972374 
1.0297582 	 0.982323 
1.0297730 	 0.990030 
1.0297877 	 0.992053 
1.0298024 	 0.999287 
1.0298171 	 1.004680 
1.0298318 	 1.001680 
1.0298465 	 0.989468 
1.0298612 	 0.974759 
1.0298760 	 0.951846 
1.0298907 	 0.925888 
1.0299053 	 0.912040 
1.0299201 	 0.920738 
1.0299348 	 0.943513 
1.0299494 	 0.966489 
1.0299642 	 0.973858 
1.0299789 	 0.984387 
1.0299937 	 0.985927 
1.0300083 	 0.963656 
1.0300230 	 0.928331 
1.0300378 	 0.902554 
1.0300524 	 0.893074 
1.0300672 	 0.901202 
1.0300819 	 0.925936 
1.0300965 	 0.953596 
1.0301113 	 0.962161 
1.0301260 	 0.971424 
1.0301408 	 0.992932 
1.0301554 	 1.010070 
1.0301701 	 1.013120 
1.0301849 	 1.007140 
1.0301995 	 0.999435 
1.0302143 	 1.002010 
1.0302290 	 1.004370 
1.0302436 	 1.010930 
1.0302584 	 1.014600 
1.0302731 	 1.013560 
1.0302879 	 1.004040 
1.0303025 	 0.991520 
1.0303172 	 0.980231 
1.0303320 	 0.971023 
1.0303466 	 0.970989 
1.0303614 	 0.983153 
1.0303761 	 0.997343 
1.0303907 	 1.001680 
1.0304055 	 0.994491 
1.0304202 	 0.968260 
1.0304350 	 0.914031 
1.0304496 	 0.866836 
1.0304643 	 0.865651 
1.0304791 	 0.914055 
1.0304937 	 0.958603 
1.0305085 	 0.968393 
1.0305232 	 0.978021 
1.0305378 	 0.991856 
1.0305526 	 1.006420 
1.0305673 	 1.012560 
1.0305821 	 1.014040 
1.0305967 	 1.016580 
1.0306114 	 1.016730 
1.0306262 	 1.007910 
1.0306408 	 1.002630 
1.0306556 	 0.998142 
1.0306703 	 0.981235 
1.0306849 	 0.978207 
1.0306997 	 0.959083 
1.0307144 	 0.933760 
1.0307292 	 0.917169 
1.0307438 	 0.925573 
1.0307585 	 0.945333 
1.0307733 	 0.959360 
1.0307879 	 0.970752 
1.0308026 	 0.986277 
1.0308174 	 0.988056 
1.0308321 	 0.994698 
1.0308468 	 0.994807 
1.0308615 	 1.014920 
1.0308762 	 1.015620 
1.0308909 	 1.011240 
1.0309056 	 0.994718 
1.0309204 	 0.967361 
1.0309350 	 0.941592 
1.0309497 	 0.932622 
1.0309645 	 0.937390 
1.0309792 	 0.933720 
1.0309939 	 0.936845 
1.0310086 	 0.954806 
1.0310233 	 0.975032 
1.0310380 	 0.973186 
1.0310527 	 0.969126 
1.0310675 	 0.975786 
1.0310822 	 0.985362 
1.0310968 	 0.990208 
1.0311116 	 0.994767 
1.0311263 	 0.999711 
1.0311410 	 1.004210 
1.0311557 	 1.011980 
1.0311704 	 1.011170 
1.0311852 	 1.006180 
1.0311998 	 1.009460 
1.0312146 	 1.001020 
1.0312293 	 0.999119 
1.0312439 	 0.989596 
1.0312587 	 0.979570 
1.0312734 	 0.974309 
1.0312881 	 0.986251 
1.0313028 	 1.004460 
1.0313175 	 1.006830 
1.0313323 	 1.007840 
1.0313469 	 1.002590 
1.0313617 	 1.009110 
1.0313764 	 1.005020 
1.0313910 	 1.006710 
1.0314058 	 0.991856 
1.0314205 	 0.972672 
1.0314353 	 0.945755 
1.0314499 	 0.935537 
1.0314646 	 0.946760 
1.0314794 	 0.962771 
1.0314940 	 0.965809 
1.0315088 	 0.966052 
1.0315235 	 0.973425 
1.0315381 	 0.982076 
1.0315529 	 1.001290 
1.0315676 	 1.005670 
1.0315824 	 1.009890 
1.0315970 	 1.018800 
1.0316117 	 1.019690 
1.0316265 	 1.018550 
1.0316411 	 1.012760 
1.0316558 	 1.005200 
1.0316706 	 1.004540 
1.0316852 	 1.006260 
1.0317000 	 1.005390 
1.0317147 	 1.003750 
1.0317293 	 1.000540 
1.0317441 	 0.994175 
1.0317588 	 0.993839 
1.0317736 	 0.995813 
1.0317882 	 0.993543 
1.0318029 	 0.986798 
1.0318177 	 0.984587 
1.0318323 	 0.986460 
1.0318471 	 0.991224 
1.0318618 	 0.992951 
1.0318764 	 0.981594 
1.0318912 	 0.962675 
1.0319059 	 0.948083 
1.0319207 	 0.961123 
1.0319353 	 0.986183 
1.0319500 	 0.998527 
1.0319648 	 0.985982 
1.0319794 	 0.958708 
1.0319942 	 0.935222 
1.0320089 	 0.943039 
1.0320235 	 0.974246 
1.0320383 	 0.998606 
1.0320530 	 1.003650 
1.0320678 	 1.006090 
1.0320824 	 1.007310 
1.0320971 	 1.006930 
1.0321119 	 0.998201 
1.0321265 	 0.987000 
1.0321413 	 0.981362 
1.0321560 	 0.988125 
1.0321707 	 0.993810 
1.0321854 	 1.001120 
1.0322001 	 1.002710 
1.0322149 	 1.013620 
1.0322295 	 1.015180 
1.0322442 	 1.010930 
1.0322590 	 0.987119 
1.0322737 	 0.959103 
1.0322884 	 0.937572 
1.0323031 	 0.949105 
1.0323178 	 0.974024 
1.0323325 	 0.995438 
1.0323472 	 1.005980 
1.0323620 	 1.008880 
1.0323766 	 1.018880 
1.0323913 	 1.012530 
1.0324061 	 1.001650 
1.0324208 	 1.002960 
1.0324354 	 0.995280 
1.0324502 	 0.996692 
1.0324649 	 0.990129 
1.0324796 	 0.980626 
1.0324943 	 0.951096 
1.0325090 	 0.918074 
1.0325238 	 0.903583 
1.0325384 	 0.919704 
1.0325532 	 0.947334 
1.0325679 	 0.975749 
1.0325825 	 0.991984 
1.0325973 	 0.998932 
1.0326120 	 1.000570 
1.0326267 	 1.002920 
1.0326414 	 1.005220 
1.0326561 	 1.007310 
1.0326709 	 1.006210 
1.0326855 	 1.007370 
1.0327003 	 0.997797 
1.0327150 	 0.981142 
1.0327296 	 0.972116 
1.0327444 	 0.958681 
1.0327591 	 0.937298 
1.0327739 	 0.929054 
1.0327885 	 0.946308 
1.0328032 	 0.974769 
1.0328180 	 0.994126 
1.0328326 	 0.997570 
1.0328474 	 0.990839 
1.0328621 	 0.979897 
1.0328767 	 0.945684 
1.0328915 	 0.841329 
1.0329062 	 0.692784 
1.0329210 	 0.584156 
1.0329356 	 0.611647 
1.0329503 	 0.765880 
1.0329651 	 0.915459 
1.0329797 	 0.981956 
1.0329945 	 0.994964 
1.0330092 	 1.000690 
1.0330238 	 1.003840 
1.0330386 	 1.001610 
1.0330533 	 1.010550 
1.0330681 	 1.012920 
1.0330827 	 1.012430 
1.0330974 	 1.011910 
1.0331122 	 1.007400 
1.0331268 	 0.999899 
1.0331416 	 0.981491 
1.0331563 	 0.953420 
1.0331709 	 0.917315 
1.0331857 	 0.869468 
1.0332004 	 0.823564 
1.0332150 	 0.816179 
1.0332298 	 0.871675 
1.0332445 	 0.952597 
1.0332593 	 0.999761 
1.0332739 	 1.006680 
1.0332886 	 0.980254 
1.0333034 	 0.936428 
1.0333180 	 0.884394 
1.0333328 	 0.857677 
1.0333475 	 0.875960 
1.0333622 	 0.914340 
1.0333769 	 0.929703 
1.0333916 	 0.951612 
1.0334064 	 0.913773 
1.0334210 	 0.871198 
1.0334357 	 0.875332 
1.0334505 	 0.909563 
1.0334651 	 0.937258 
1.0334799 	 0.932922 
1.0334946 	 0.910101 
1.0335093 	 0.898884 
1.0335240 	 0.918381 
1.0335387 	 0.962982 
1.0335535 	 1.000990 
1.0335681 	 1.013750 
1.0335828 	 1.021480 
1.0335976 	 1.007550 
1.0336123 	 1.000040 
1.0336270 	 0.993701 
1.0336417 	 0.991175 
1.0336564 	 1.000140 
1.0336711 	 1.004870 
1.0336858 	 1.013010 
1.0337006 	 1.011880 
1.0337152 	 1.007270 
1.0337299 	 1.013420 
1.0337447 	 1.013870 
1.0337594 	 1.000390 
1.0337741 	 0.988402 
1.0337888 	 0.979970 
1.0338035 	 0.971715 
1.0338182 	 0.962372 
1.0338329 	 0.970640 
1.0338477 	 0.974216 
1.0338624 	 0.988718 
1.0338770 	 0.986666 
1.0338918 	 0.973480 
1.0339065 	 0.953462 
1.0339212 	 0.950354 
1.0339359 	 0.966379 
1.0339506 	 0.991629 
1.0339653 	 1.011920 
1.0339800 	 1.012900 
1.0339948 	 1.004080 
1.0340095 	 0.982129 
1.0340241 	 0.948933 
1.0340389 	 0.924560 
1.0340536 	 0.930991 
1.0340682 	 0.963287 
1.0340830 	 0.988727 
1.0340977 	 1.000360 
1.0341125 	 1.003410 
1.0341271 	 1.001480 
1.0341418 	 0.999208 
1.0341566 	 1.001780 
1.0341712 	 1.001910 
1.0341860 	 0.991402 
1.0342007 	 0.979385 
1.0342153 	 0.968145 
1.0342301 	 0.948987 
1.0342448 	 0.899044 
1.0342596 	 0.796839 
1.0342742 	 0.701696 
1.0342889 	 0.719039 
1.0343037 	 0.839036 
1.0343183 	 0.948398 
1.0343331 	 0.994737 
1.0343478 	 0.998823 
1.0343624 	 0.997649 
1.0343772 	 0.992438 
1.0343919 	 0.999376 
1.0344067 	 1.008080 
1.0344213 	 1.005610 
1.0344360 	 1.011890 
1.0344508 	 1.011600 
1.0344654 	 1.004150 
1.0344802 	 0.994057 
1.0344949 	 0.980059 
1.0345095 	 0.961908 
1.0345243 	 0.920442 
1.0345390 	 0.816261 
1.0345538 	 0.670779 
1.0345684 	 0.569207 
1.0345831 	 0.594221 
1.0345979 	 0.733744 
1.0346125 	 0.875250 
1.0346273 	 0.954709 
1.0346420 	 0.975099 
1.0346566 	 0.974858 
1.0346714 	 0.970654 
1.0346861 	 0.959478 
1.0347009 	 0.954545 
1.0347155 	 0.960406 
1.0347302 	 0.972120 
1.0347450 	 0.971634 
1.0347596 	 0.969966 
1.0347744 	 0.974729 
1.0347891 	 0.973202 
1.0348037 	 0.964614 
1.0348185 	 0.941875 
1.0348332 	 0.935179 
1.0348480 	 0.960681 
1.0348626 	 0.992784 
1.0348773 	 1.004560 
1.0348921 	 0.991935 
1.0349067 	 0.962181 
1.0349214 	 0.940267 
1.0349362 	 0.931649 
1.0349509 	 0.922023 
1.0349656 	 0.897907 
1.0349803 	 0.856859 
1.0349950 	 0.858764 
1.0350097 	 0.911880 
1.0350244 	 0.967406 
1.0350392 	 0.998063 
1.0350538 	 1.006580 
1.0350685 	 1.006960 
1.0350833 	 1.000890 
1.0350980 	 0.999070 
1.0351127 	 0.998428 
1.0351274 	 0.995172 
1.0351421 	 0.996060 
1.0351568 	 0.986379 
1.0351715 	 0.975327 
1.0351863 	 0.963080 
1.0352010 	 0.969880 
1.0352156 	 0.982748 
1.0352304 	 0.989941 
1.0352451 	 0.980982 
1.0352598 	 0.969066 
1.0352745 	 0.959221 
1.0352892 	 0.965128 
1.0353040 	 0.981976 
1.0353186 	 0.990514 
1.0353334 	 1.002060 
1.0353481 	 1.003260 
1.0353627 	 1.008430 
1.0353775 	 1.010440 
1.0353922 	 1.000530 
1.0354069 	 0.996070 
1.0354216 	 0.999810 
1.0354363 	 0.997866 
1.0354511 	 1.002020 
1.0354657 	 1.009010 
1.0354805 	 1.013260 
1.0354952 	 1.010500 
1.0355098 	 0.995517 
1.0355246 	 0.985091 
1.0355393 	 0.958963 
1.0355541 	 0.914337 
1.0355687 	 0.880027 
1.0355834 	 0.887339 
1.0355982 	 0.930251 
1.0356128 	 0.963815 
1.0356276 	 0.962692 
1.0356423 	 0.951099 
1.0356569 	 0.952492 
1.0356717 	 0.951901 
1.0356864 	 0.937433 
1.0357010 	 0.928087 
1.0357158 	 0.943731 
1.0357305 	 0.976731 
1.0357453 	 0.996593 
1.0357599 	 1.004130 
1.0357746 	 1.013000 
1.0357894 	 1.014140 
1.0358040 	 1.018220 
1.0358188 	 1.005790 
1.0358335 	 0.983954 
1.0358481 	 0.954925 
1.0358629 	 0.920740 
1.0358776 	 0.904857 
1.0358924 	 0.921196 
1.0359070 	 0.962242 
1.0359217 	 0.994096 
1.0359365 	 1.009430 
1.0359511 	 1.014870 
1.0359659 	 1.010570 
1.0359806 	 1.009300 
1.0359952 	 1.006260 
1.0360100 	 0.995902 
1.0360247 	 0.987780 
1.0360395 	 0.970647 
1.0360541 	 0.971600 
1.0360688 	 0.982174 
1.0360836 	 1.000470 
1.0360982 	 1.007020 
1.0361130 	 1.005120 
1.0361277 	 1.002880 
1.0361423 	 1.005200 
1.0361571 	 1.001890 
1.0361718 	 1.001130 
1.0361866 	 0.997767 
1.0362012 	 1.010950 
1.0362159 	 1.010260 
1.0362307 	 0.988392 
1.0362453 	 0.986124 
1.0362601 	 0.985958 
1.0362748 	 0.986275 
1.0362895 	 0.987050 
1.0363042 	 0.988915 
1.0363189 	 0.980147 
1.0363337 	 0.982010 
1.0363483 	 0.991560 
1.0363630 	 1.000370 
1.0363778 	 1.009940 
1.0363925 	 1.007710 
1.0364072 	 1.012730 
1.0364219 	 0.998261 
1.0364366 	 0.969565 
1.0364513 	 0.934517 
1.0364660 	 0.913266 
1.0364808 	 0.930988 
1.0364954 	 0.972445 
1.0365101 	 0.999376 
1.0365249 	 1.014620 
1.0365396 	 1.014440 
1.0365542 	 1.004360 
1.0365690 	 0.986788 
1.0365837 	 0.941712 
1.0365984 	 0.907324 
1.0366131 	 0.917026 
1.0366278 	 0.956329 
1.0366426 	 0.970767 
1.0366572 	 0.964360 
1.0366720 	 0.912362 
1.0366867 	 0.879078 
1.0367013 	 0.887541 
1.0367161 	 0.926969 
1.0367308 	 0.972939 
1.0367455 	 0.989458 
1.0367602 	 0.990741 
1.0367749 	 1.000130 
1.0367897 	 1.005000 
1.0368043 	 1.003680 
1.0368191 	 1.004250 
1.0368338 	 1.008570 
1.0368484 	 0.999988 
1.0368632 	 0.998833 
1.0368779 	 0.978544 
1.0368927 	 0.958880 
1.0369073 	 0.942098 
1.0369220 	 0.953700 
1.0369368 	 0.989714 
1.0369514 	 1.008090 
1.0369662 	 1.010150 
1.0369809 	 1.016790 
1.0369955 	 1.006300 
1.0370103 	 0.995981 
1.0370250 	 1.002210 
1.0370398 	 0.996395 
1.0370544 	 0.996997 
1.0370691 	 1.000830 
1.0370839 	 0.987810 
1.0370985 	 0.972876 
1.0371133 	 0.969406 
1.0371280 	 0.978605 
1.0371426 	 0.995892 
1.0371574 	 1.008610 
1.0371721 	 1.002580 
1.0371869 	 0.994678 
1.0372015 	 0.985246 
1.0372162 	 0.981331 
1.0372310 	 0.988708 


==> anc/BD+592667/BD+592667_75.dat <==
1.0089988 	 1.025340 
1.0090133 	 1.011760 
1.0090278 	 0.977789 
1.0090424 	 0.931247 
1.0090569 	 0.938610 
1.0090715 	 0.975112 
1.0090860 	 0.988879 
1.0091006 	 0.992481 
1.0091151 	 0.975013 
1.0091296 	 0.983068 
1.0091442 	 0.981055 
1.0091587 	 0.957842 
1.0091733 	 0.973227 
1.0091878 	 1.010320 
1.0092024 	 1.014960 
1.0092169 	 1.031750 
1.0092314 	 1.019680 
1.0092459 	 1.049250 
1.0092604 	 1.041890 
1.0092750 	 1.015280 
1.0092895 	 1.034840 
1.0093040 	 1.036160 
1.0093186 	 0.997605 
1.0093331 	 0.941065 
1.0093477 	 0.890081 
1.0093622 	 0.911483 
1.0093768 	 0.954526 
1.0093913 	 0.981606 
1.0094059 	 1.014130 
1.0094204 	 1.030440 
1.0094349 	 1.016900 
1.0094495 	 1.004730 
1.0094640 	 0.997203 
1.0094786 	 0.980388 
1.0094931 	 0.988437 
1.0095077 	 0.955655 
1.0095222 	 0.924151 
1.0095367 	 0.923108 
1.0095513 	 0.955948 
1.0095658 	 1.002650 
1.0095804 	 1.007630 
1.0095949 	 1.013940 
1.0096095 	 1.027460 
1.0096240 	 1.016360 
1.0096385 	 1.006660 
1.0096531 	 1.026570 
1.0096676 	 1.043860 
1.0096822 	 1.037830 
1.0096967 	 1.036830 
1.0097113 	 1.011050 
1.0097258 	 0.981821 
1.0097402 	 0.953928 
1.0097548 	 0.916345 
1.0097693 	 0.951379 
1.0097839 	 1.007310 
1.0097984 	 1.011710 
1.0098130 	 1.004470 
1.0098275 	 1.016500 
1.0098420 	 1.005980 
1.0098566 	 0.979592 
1.0098711 	 0.987318 
1.0098857 	 0.983097 
1.0099002 	 0.991087 
1.0099148 	 1.002660 
1.0099293 	 0.985443 
1.0099438 	 1.021120 
1.0099584 	 1.009490 
1.0099729 	 1.013710 
1.0099875 	 1.019070 
1.0100020 	 1.024760 
1.0100166 	 1.031500 
1.0100311 	 1.004490 
1.0100456 	 0.996633 
1.0100602 	 0.983068 
1.0100747 	 0.983323 
1.0100893 	 1.004630 
1.0101038 	 1.016340 
1.0101184 	 1.018600 
1.0101329 	 1.025360 
1.0101475 	 1.023410 
1.0101620 	 1.020620 
1.0101765 	 1.013290 
1.0101911 	 1.001730 
1.0102056 	 0.991264 
1.0102201 	 0.992275 
1.0102346 	 0.994376 
1.0102491 	 0.992658 
1.0102637 	 1.021520 
1.0102782 	 1.023440 
1.0102928 	 1.054270 
1.0103073 	 1.018810 
1.0103219 	 0.971455 
1.0103364 	 0.951825 
1.0103509 	 0.928912 
1.0103655 	 0.940221 
1.0103800 	 0.985924 
1.0103946 	 1.012860 
1.0104091 	 1.027080 
1.0104237 	 1.041230 
1.0104382 	 1.046250 
1.0104527 	 1.028760 
1.0104673 	 1.012740 
1.0104818 	 0.968000 
1.0104964 	 0.926417 
1.0105109 	 0.894157 
1.0105255 	 0.872803 
1.0105400 	 0.894304 
1.0105546 	 0.924596 
1.0105691 	 0.942328 
1.0105836 	 0.953091 
1.0105982 	 0.960569 
1.0106127 	 0.981890 
1.0106273 	 1.001720 
1.0106418 	 1.002660 
1.0106564 	 1.001820 
1.0106709 	 1.000170 
1.0106854 	 0.979192 
1.0107000 	 0.971413 
1.0107144 	 0.945247 
1.0107290 	 0.914311 
1.0107435 	 0.882147 
1.0107580 	 0.882059 
1.0107726 	 0.907446 
1.0107871 	 0.955075 
1.0108017 	 0.991716 
1.0108162 	 1.011300 
1.0108308 	 1.012560 
1.0108453 	 1.031950 
1.0108598 	 1.035400 
1.0108744 	 1.031080 
1.0108889 	 1.020500 
1.0109035 	 1.007970 
1.0109180 	 1.003370 
1.0109326 	 0.998498 
1.0109471 	 1.002640 
1.0109617 	 1.008290 
1.0109762 	 1.015390 
1.0109907 	 1.013130 
1.0110053 	 1.012020 
1.0110198 	 1.010210 
1.0110344 	 1.015750 
1.0110489 	 0.997369 
1.0110635 	 0.983716 
1.0110780 	 0.967174 
1.0110925 	 0.971404 
1.0111071 	 0.988074 
1.0111216 	 1.014550 
1.0111362 	 1.033130 
1.0111507 	 1.040960 
1.0111653 	 1.024010 
1.0111798 	 1.020480 
1.0111943 	 1.008330 
1.0112088 	 1.020000 
1.0112233 	 1.008350 
1.0112379 	 1.001770 
1.0112524 	 0.990155 
1.0112669 	 0.996231 
1.0112815 	 1.000360 
1.0112960 	 1.000170 
1.0113106 	 1.006080 
1.0113251 	 0.978943 
1.0113397 	 0.929528 
1.0113542 	 0.893398 
1.0113688 	 0.875437 
1.0113833 	 0.911146 
1.0113978 	 0.963992 
1.0114124 	 0.985865 
1.0114269 	 0.987377 
1.0114415 	 0.978276 
1.0114560 	 0.960238 
1.0114706 	 0.940659 
1.0114851 	 0.916835 
1.0114996 	 0.895540 
1.0115142 	 0.890668 
1.0115287 	 0.924348 
1.0115433 	 0.953977 
1.0115578 	 0.944116 
1.0115724 	 0.850492 
1.0115869 	 0.783048 
1.0116014 	 0.767211 
1.0116160 	 0.847330 
1.0116305 	 0.924672 
1.0116451 	 0.960815 
1.0116596 	 0.986847 
1.0116742 	 0.974759 
1.0116887 	 0.993139 
1.0117031 	 1.002620 
1.0117177 	 1.007340 
1.0117322 	 1.009600 
1.0117468 	 1.012220 
1.0117613 	 0.998115 
1.0117759 	 1.003500 
1.0117904 	 1.000970 
1.0118049 	 1.008170 
1.0118195 	 1.008960 
1.0118340 	 1.014870 
1.0118486 	 1.014640 
1.0118631 	 1.016100 
1.0118777 	 1.008250 
1.0118922 	 1.004380 
1.0119067 	 1.004850 
1.0119213 	 0.990754 
1.0119358 	 0.997340 
1.0119504 	 1.010370 
1.0119649 	 1.007140 
1.0119795 	 1.014800 
1.0119940 	 1.010800 
1.0120085 	 0.980507 
1.0120231 	 0.945684 
1.0120376 	 0.927618 
1.0120522 	 0.937857 
1.0120667 	 0.956268 
1.0120813 	 0.982106 
1.0120958 	 0.992805 
1.0121104 	 0.993973 
1.0121249 	 0.996211 
1.0121394 	 0.999745 
1.0121540 	 0.991254 
1.0121685 	 0.996407 
1.0121830 	 0.992648 
1.0121975 	 0.960759 
1.0122120 	 0.922557 
1.0122266 	 0.879941 
1.0122411 	 0.862063 
1.0122557 	 0.869924 
1.0122702 	 0.868557 
1.0122848 	 0.862164 
1.0122993 	 0.880540 
1.0123138 	 0.903952 
1.0123284 	 0.933153 
1.0123429 	 0.961517 
1.0123575 	 0.989203 
1.0123720 	 1.002210 
1.0123866 	 1.011940 
1.0124011 	 1.013850 
1.0124156 	 1.020670 
1.0124302 	 1.026520 
1.0124447 	 1.025960 
1.0124593 	 1.012810 
1.0124738 	 1.001630 
1.0124884 	 0.991519 
1.0125029 	 0.980594 
1.0125175 	 0.983726 
1.0125320 	 0.973802 
1.0125465 	 0.977066 
1.0125611 	 0.966305 
1.0125756 	 0.968645 
1.0125902 	 0.982616 
1.0126047 	 0.990116 
1.0126193 	 0.985512 
1.0126338 	 0.975809 
1.0126483 	 0.968198 
1.0126629 	 0.968132 
1.0126773 	 0.978047 
1.0126919 	 0.990184 
1.0127064 	 1.013550 
1.0127209 	 1.024660 
1.0127355 	 1.015780 
1.0127500 	 1.003490 
1.0127646 	 0.993011 
1.0127791 	 0.986975 
1.0127937 	 0.973306 
1.0128082 	 0.956619 
1.0128227 	 0.946885 
1.0128373 	 0.959993 
1.0128518 	 0.988398 
1.0128664 	 1.006070 
1.0128809 	 1.012670 
1.0128955 	 0.998282 
1.0129100 	 0.985394 
1.0129246 	 0.980831 
1.0129391 	 0.980468 
1.0129536 	 0.984835 
1.0129682 	 0.981046 
1.0129827 	 0.937761 
1.0129973 	 0.896550 
1.0130118 	 0.861431 
1.0130264 	 0.867925 
1.0130409 	 0.908823 
1.0130554 	 0.952825 
1.0130700 	 0.984796 
1.0130845 	 0.974184 
1.0130991 	 0.969894 
1.0131136 	 0.982273 
1.0131282 	 1.007990 
1.0131427 	 1.017910 
1.0131572 	 1.008310 
1.0131717 	 1.013040 
1.0131862 	 1.004670 
1.0132008 	 1.011080 
1.0132153 	 0.994071 
1.0132298 	 0.998773 
1.0132444 	 1.001080 
1.0132589 	 1.019520 
1.0132735 	 1.021760 
1.0132880 	 1.009850 
1.0133026 	 0.981635 
1.0133171 	 0.947155 
1.0133317 	 0.938471 
1.0133462 	 0.955464 
1.0133607 	 0.978873 
1.0133753 	 0.976760 
1.0133898 	 0.985532 
1.0134044 	 0.999195 
1.0134189 	 1.006210 
1.0134335 	 1.004830 
1.0134480 	 0.992609 
1.0134625 	 0.986680 
1.0134771 	 0.979208 
1.0134916 	 0.978685 
1.0135062 	 0.958629 
1.0135207 	 0.936953 
1.0135353 	 0.933270 
1.0135498 	 0.950474 
1.0135643 	 0.992825 
1.0135789 	 1.014590 
1.0135934 	 1.014410 
1.0136080 	 1.008800 
1.0136225 	 1.001440 
1.0136371 	 0.987642 
1.0136516 	 0.967112 
1.0136660 	 0.942807 
1.0136806 	 0.911318 
1.0136951 	 0.899948 
1.0137097 	 0.935863 
1.0137242 	 0.972133 
1.0137388 	 0.986150 
1.0137533 	 0.986199 
1.0137678 	 0.985944 
1.0137824 	 0.983451 
1.0137969 	 0.984599 
1.0138115 	 0.966938 
1.0138260 	 0.939138 
1.0138406 	 0.915817 
1.0138551 	 0.917863 
1.0138696 	 0.933490 
1.0138842 	 0.935207 
1.0138987 	 0.928993 
1.0139133 	 0.936196 
1.0139278 	 0.964571 
1.0139424 	 0.985542 
1.0139569 	 0.994150 
1.0139714 	 1.001460 
1.0139860 	 0.992619 
1.0140005 	 0.971573 
1.0140151 	 0.971338 
1.0140296 	 0.976548 
1.0140442 	 0.971345 
1.0140587 	 0.960692 
1.0140733 	 0.948074 
1.0140878 	 0.953432 
1.0141023 	 0.975375 
1.0141169 	 0.992000 
1.0141314 	 1.016970 
1.0141459 	 1.025970 
1.0141604 	 1.020600 
1.0141749 	 1.002630 
1.0141895 	 0.981851 
1.0142040 	 0.973786 
1.0142186 	 0.973214 
1.0142331 	 0.982155 
1.0142477 	 0.990930 
1.0142622 	 1.002110 
1.0142767 	 1.009720 
1.0142913 	 0.986631 
1.0143058 	 0.953349 
1.0143204 	 0.937216 
1.0143349 	 0.928081 
1.0143495 	 0.933739 
1.0143640 	 0.962060 
1.0143785 	 0.985502 
1.0143931 	 0.995338 
1.0144076 	 0.993502 
1.0144222 	 0.964589 
1.0144367 	 0.912374 
1.0144513 	 0.852066 
1.0144658 	 0.832434 
1.0144804 	 0.853433 
1.0144949 	 0.897453 
1.0145094 	 0.920035 
1.0145240 	 0.909891 
1.0145385 	 0.899598 
1.0145531 	 0.912327 
1.0145676 	 0.910554 
1.0145822 	 0.929515 
1.0145967 	 0.942087 
1.0146112 	 0.974414 
1.0146258 	 0.984550 
1.0146402 	 0.976222 
1.0146548 	 0.978089 
1.0146693 	 0.969854 
1.0146838 	 0.962942 
1.0146984 	 0.922023 
1.0147129 	 0.829064 
1.0147275 	 0.728725 
1.0147420 	 0.676461 
1.0147566 	 0.718144 
1.0147711 	 0.811893 
1.0147856 	 0.893482 
1.0148002 	 0.934487 
1.0148147 	 0.964910 
1.0148293 	 0.986847 
1.0148438 	 0.990459 
1.0148584 	 0.988182 
1.0148729 	 0.976978 
1.0148875 	 0.973606 
1.0149020 	 0.973637 
1.0149165 	 0.974066 
1.0149311 	 0.970745 
1.0149456 	 0.974767 
1.0149602 	 0.980520 
1.0149747 	 0.986847 
1.0149893 	 1.002280 
1.0150038 	 1.013060 
1.0150183 	 1.015950 
1.0150329 	 1.011330 
1.0150474 	 0.998488 
1.0150620 	 0.974764 
1.0150765 	 0.954096 
1.0150911 	 0.947789 
1.0151056 	 0.957118 
1.0151201 	 0.981155 
1.0151346 	 0.977344 
1.0151491 	 0.942356 
1.0151637 	 0.910147 
1.0151782 	 0.905098 
1.0151927 	 0.937785 
1.0152073 	 0.971331 
1.0152218 	 0.983421 
1.0152364 	 0.996476 
1.0152509 	 1.001400 
1.0152655 	 1.008300 
1.0152800 	 1.014920 
1.0152946 	 1.008040 
1.0153091 	 0.978558 
1.0153236 	 0.958003 
1.0153382 	 0.954040 
1.0153527 	 0.961052 
1.0153673 	 0.975285 
1.0153818 	 0.977099 
1.0153964 	 0.970530 
1.0154109 	 0.975193 
1.0154254 	 0.983794 
1.0154400 	 0.995828 
1.0154545 	 0.996221 
1.0154691 	 0.995269 
1.0154836 	 0.966420 
1.0154982 	 0.924165 
1.0155127 	 0.882745 
1.0155272 	 0.853389 
1.0155418 	 0.843922 
1.0155563 	 0.846696 
1.0155709 	 0.877189 
1.0155854 	 0.926635 
1.0156000 	 0.967007 
1.0156145 	 0.990489 
1.0156289 	 0.996869 
1.0156435 	 0.987289 
1.0156580 	 0.963030 
1.0156726 	 0.916056 
1.0156871 	 0.840736 
1.0157017 	 0.790312 
1.0157162 	 0.819135 
1.0157307 	 0.905155 
1.0157453 	 0.966006 
1.0157598 	 0.970930 
1.0157744 	 0.949528 
1.0157889 	 0.925983 
1.0158035 	 0.901870 
1.0158180 	 0.885086 
1.0158325 	 0.882744 
1.0158471 	 0.906350 
1.0158616 	 0.958632 
1.0158762 	 0.995995 
1.0158907 	 0.995367 
1.0159053 	 0.988172 
1.0159198 	 0.983461 
1.0159343 	 0.983686 
1.0159489 	 0.988172 
1.0159634 	 0.995181 
1.0159780 	 1.002520 
1.0159925 	 0.998537 
1.0160071 	 1.004000 
1.0160216 	 1.008310 
1.0160362 	 1.005100 
1.0160507 	 1.003040 
1.0160652 	 0.993522 
1.0160798 	 0.988879 
1.0160943 	 0.992226 
1.0161088 	 0.999028 
1.0161233 	 1.007170 
1.0161378 	 1.018390 
1.0161524 	 1.023210 
1.0161669 	 1.013130 
1.0161815 	 1.001560 
1.0161960 	 0.991038 
1.0162106 	 0.987986 
1.0162251 	 0.985522 
1.0162396 	 0.984943 
1.0162542 	 0.988162 
1.0162687 	 0.996123 
1.0162833 	 1.002770 
1.0162978 	 1.008440 
1.0163124 	 1.002530 
1.0163269 	 0.988123 
1.0163414 	 0.958827 
1.0163560 	 0.912282 
1.0163705 	 0.862863 
1.0163851 	 0.835674 
1.0163996 	 0.857725 
1.0164142 	 0.917332 
1.0164287 	 0.975098 
1.0164433 	 1.006570 
1.0164578 	 1.014080 
1.0164723 	 1.008250 
1.0164869 	 0.998528 
1.0165014 	 0.983843 
1.0165160 	 0.968704 
1.0165305 	 0.957362 
1.0165451 	 0.946491 
1.0165596 	 0.963251 
1.0165741 	 0.986945 
1.0165887 	 0.987632 
1.0166031 	 0.974360 
1.0166177 	 0.963218 
1.0166322 	 0.958148 
1.0166467 	 0.954698 
1.0166613 	 0.930123 
1.0166758 	 0.903686 
1.0166904 	 0.903785 
1.0167049 	 0.937287 
1.0167195 	 0.981566 
1.0167340 	 1.001850 
1.0167485 	 1.006220 
1.0167631 	 1.006700 
1.0167776 	 1.002400 
1.0167922 	 1.002890 
1.0168067 	 0.998989 
1.0168213 	 0.997085 
1.0168358 	 1.000630 
1.0168504 	 1.005550 
1.0168649 	 1.001070 
1.0168794 	 1.001150 
1.0168940 	 0.968743 
1.0169085 	 0.891634 
1.0169231 	 0.793830 
1.0169376 	 0.744358 
1.0169522 	 0.796279 
1.0169667 	 0.903563 
1.0169812 	 0.971259 
1.0169958 	 0.993571 
1.0170103 	 1.000470 
1.0170249 	 1.002850 
1.0170394 	 1.015280 
1.0170540 	 1.002800 
1.0170685 	 0.996486 
1.0170830 	 0.989968 
1.0170975 	 0.996152 
1.0171120 	 0.997890 
1.0171266 	 0.997193 
1.0171411 	 0.998479 
1.0171556 	 0.975973 
1.0171702 	 0.943525 
1.0171847 	 0.926224 
1.0171993 	 0.933605 
1.0172138 	 0.939864 
1.0172284 	 0.919042 
1.0172429 	 0.913287 
1.0172575 	 0.921767 
1.0172720 	 0.954289 
1.0172865 	 0.968839 
1.0173011 	 0.979025 
1.0173156 	 0.983539 
1.0173302 	 0.984678 
1.0173447 	 0.966237 
1.0173593 	 0.939439 
1.0173738 	 0.908160 
1.0173883 	 0.900671 
1.0174029 	 0.925142 
1.0174174 	 0.938924 
1.0174320 	 0.925732 
1.0174465 	 0.903517 
1.0174611 	 0.908338 
1.0174756 	 0.937777 
1.0174901 	 0.943501 
1.0175047 	 0.920109 
1.0175192 	 0.884182 
1.0175338 	 0.888862 
1.0175483 	 0.933683 
1.0175629 	 0.976822 
1.0175774 	 0.994120 
1.0175918 	 0.998547 
1.0176064 	 1.001530 
1.0176209 	 1.001120 
1.0176355 	 0.994739 
1.0176500 	 0.987927 
1.0176646 	 0.987711 
1.0176791 	 0.995092 
1.0176936 	 1.002160 
1.0177082 	 1.006030 
1.0177227 	 1.004990 
1.0177373 	 1.000150 
1.0177518 	 0.993954 
1.0177664 	 0.993846 
1.0177809 	 0.989173 
1.0177954 	 0.985532 
1.0178100 	 0.987848 
1.0178245 	 0.996908 
1.0178391 	 1.002610 
1.0178536 	 1.003290 
1.0178682 	 0.995819 
1.0178827 	 0.987456 
1.0178972 	 0.980693 
1.0179118 	 0.985512 
1.0179263 	 0.989909 
1.0179409 	 0.990557 
1.0179554 	 0.992412 
1.0179700 	 0.990577 
1.0179845 	 1.002800 
1.0179991 	 1.011580 
1.0180136 	 1.010840 
1.0180281 	 1.015650 
1.0180427 	 1.005180 
1.0180572 	 0.999362 
1.0180717 	 0.996633 
1.0180862 	 0.984992 
1.0181007 	 0.968493 
1.0181153 	 0.947259 
1.0181298 	 0.909776 
1.0181444 	 0.855360 
1.0181589 	 0.821441 
1.0181735 	 0.835554 
1.0181880 	 0.895932 
1.0182025 	 0.955657 
1.0182171 	 0.986415 
1.0182316 	 0.986631 
1.0182462 	 0.986248 
1.0182607 	 0.982538 
1.0182753 	 0.988319 
1.0182898 	 0.993217 
1.0183043 	 0.995190 
1.0183189 	 1.012750 
1.0183334 	 1.013680 
1.0183480 	 0.999666 
1.0183625 	 0.993738 
1.0183771 	 0.979752 
1.0183916 	 0.988182 
1.0184062 	 0.984295 
1.0184207 	 0.978689 
1.0184352 	 0.968207 
1.0184498 	 0.952577 
1.0184643 	 0.935031 
1.0184789 	 0.935495 
1.0184934 	 0.944582 
1.0185080 	 0.942021 
1.0185225 	 0.933203 
1.0185370 	 0.947891 
1.0185516 	 0.967381 
1.0185660 	 0.984972 
1.0185806 	 0.996319 
1.0185951 	 1.007380 
1.0186096 	 1.015190 
1.0186242 	 1.006610 
1.0186387 	 1.002550 
1.0186533 	 0.992599 
1.0186678 	 0.977284 
1.0186824 	 0.971928 
1.0186969 	 0.975311 
1.0187114 	 0.985159 
1.0187260 	 0.994258 
1.0187405 	 0.995063 
1.0187551 	 0.993954 
1.0187696 	 0.998449 
1.0187842 	 1.000760 
1.0187987 	 0.994503 
1.0188133 	 0.981004 
1.0188278 	 0.963697 
1.0188423 	 0.956202 
1.0188569 	 0.961784 
1.0188714 	 0.973572 
1.0188860 	 0.987220 
1.0189005 	 0.978672 
1.0189151 	 0.972734 
1.0189296 	 0.969571 
1.0189441 	 0.961446 
1.0189587 	 0.937410 
1.0189732 	 0.906757 
1.0189878 	 0.900781 
1.0190023 	 0.934157 
1.0190169 	 0.977823 
1.0190314 	 1.002020 
1.0190458 	 1.005240 
1.0190604 	 0.994601 
1.0190749 	 0.969965 
1.0190895 	 0.926379 
1.0191040 	 0.891531 
1.0191185 	 0.880834 
1.0191331 	 0.939190 
1.0191476 	 0.977747 
1.0191622 	 0.984786 
1.0191767 	 0.993266 
1.0191913 	 1.001250 
1.0192058 	 1.005510 
1.0192204 	 1.002880 
1.0192349 	 0.998233 
1.0192494 	 0.985061 
1.0192640 	 0.967648 
1.0192785 	 0.951367 
1.0192931 	 0.951847 
1.0193076 	 0.974446 
1.0193222 	 0.995642 
1.0193367 	 1.009810 
1.0193512 	 1.006030 
1.0193658 	 1.001370 
1.0193803 	 0.987465 
1.0193949 	 0.980017 
1.0194094 	 0.976500 
1.0194240 	 0.979105 
1.0194385 	 0.979871 
1.0194530 	 0.963578 
1.0194676 	 0.943892 
1.0194821 	 0.906712 
1.0194967 	 0.840485 
1.0195112 	 0.787012 
1.0195258 	 0.792570 
1.0195402 	 0.857012 
1.0195547 	 0.930056 
1.0195693 	 0.967315 
1.0195838 	 0.979768 
1.0195984 	 0.984825 
1.0196129 	 0.968091 
1.0196275 	 0.978354 
1.0196420 	 0.983372 
1.0196565 	 0.983451 
1.0196711 	 0.947357 
1.0196856 	 0.863216 
1.0197002 	 0.773719 
1.0197147 	 0.739672 
1.0197293 	 0.789615 
1.0197438 	 0.860111 
1.0197583 	 0.921249 
1.0197729 	 0.974003 
1.0197874 	 0.990302 
1.0198020 	 0.986032 
1.0198165 	 0.960908 
1.0198311 	 0.928151 
1.0198456 	 0.910448 
1.0198601 	 0.919129 
1.0198747 	 0.927354 
1.0198892 	 0.925073 
1.0199038 	 0.942885 
1.0199183 	 0.965369 
1.0199329 	 0.996339 
1.0199474 	 0.998410 
1.0199620 	 0.989478 
1.0199765 	 0.979952 
1.0199910 	 0.969453 
1.0200056 	 0.966573 
1.0200201 	 0.960621 
1.0200346 	 0.950624 
1.0200491 	 0.935996 
1.0200636 	 0.940989 
1.0200782 	 0.964738 
1.0200927 	 0.988310 
1.0201073 	 0.995063 
1.0201218 	 0.988869 
1.0201364 	 0.985610 
1.0201509 	 0.986661 
1.0201654 	 1.000820 
1.0201800 	 1.008220 
1.0201945 	 1.008280 
1.0202091 	 1.019680 
1.0202236 	 1.022940 
1.0202382 	 1.005700 
1.0202527 	 0.996830 
1.0202672 	 0.979990 
1.0202818 	 0.975064 
1.0202963 	 0.976874 
1.0203109 	 0.992619 
1.0203254 	 1.004040 
1.0203400 	 1.009340 
1.0203545 	 1.010350 
1.0203691 	 1.009340 
1.0203836 	 1.008030 
1.0203981 	 0.999637 
1.0204127 	 0.994965 
1.0204272 	 0.986435 
1.0204418 	 0.987838 
1.0204563 	 0.987524 
1.0204709 	 0.982950 
1.0204854 	 0.962675 
1.0204999 	 0.928794 
1.0205145 	 0.899185 
1.0205289 	 0.902079 
1.0205435 	 0.911707 
1.0205580 	 0.903394 
1.0205725 	 0.888857 
1.0205871 	 0.883456 
1.0206016 	 0.909154 
1.0206162 	 0.942111 
1.0206307 	 0.965531 
1.0206453 	 0.979981 
1.0206598 	 0.980560 
1.0206743 	 0.967493 
1.0206889 	 0.949101 
1.0207034 	 0.933929 
1.0207180 	 0.949696 
1.0207325 	 0.974781 
1.0207471 	 0.984766 
1.0207616 	 0.977671 
1.0207762 	 0.954769 
1.0207907 	 0.932007 
1.0208052 	 0.924309 
1.0208198 	 0.912867 
1.0208343 	 0.905635 
1.0208489 	 0.910926 
1.0208634 	 0.938580 
1.0208780 	 0.967674 
1.0208925 	 0.989252 
1.0209070 	 0.999519 
1.0209216 	 1.005400 
1.0209361 	 1.005770 
1.0209507 	 1.005080 
1.0209652 	 0.999696 
1.0209798 	 1.002430 
1.0209943 	 0.999234 
1.0210087 	 0.996643 
1.0210233 	 0.993237 
1.0210378 	 0.988771 
1.0210524 	 0.995249 
1.0210669 	 1.004210 
1.0210814 	 1.008150 
1.0210960 	 1.007760 
1.0211105 	 1.006080 
1.0211251 	 1.000970 
1.0211396 	 0.992511 
1.0211542 	 0.993522 
1.0211687 	 0.986091 
1.0211833 	 0.982783 
1.0211978 	 0.963431 
1.0212123 	 0.925698 
1.0212269 	 0.900409 
1.0212414 	 0.903679 
1.0212560 	 0.936591 
1.0212705 	 0.968250 
1.0212851 	 0.978638 
1.0212996 	 0.970121 
1.0213141 	 0.965398 
1.0213287 	 0.965393 
1.0213432 	 0.981075 
1.0213578 	 0.989183 
1.0213723 	 0.998351 
1.0213869 	 1.002150 
1.0214014 	 0.987014 
1.0214159 	 0.961321 
1.0214305 	 0.944386 
1.0214450 	 0.937828 
1.0214596 	 0.950035 
1.0214741 	 0.963768 
1.0214887 	 0.979678 
1.0215031 	 0.987348 
1.0215176 	 1.000030 
1.0215322 	 1.002990 
1.0215467 	 1.000330 
1.0215613 	 0.999725 
1.0215758 	 0.988643 
1.0215904 	 0.981340 
1.0216049 	 0.963114 
1.0216194 	 0.940158 
1.0216340 	 0.898464 
1.0216485 	 0.873589 
1.0216631 	 0.890179 
1.0216776 	 0.928192 
1.0216922 	 0.950332 
1.0217067 	 0.960522 
1.0217212 	 0.975969 
1.0217358 	 0.988525 
1.0217503 	 0.986405 
1.0217649 	 0.985708 
1.0217794 	 0.974232 
1.0217940 	 0.955618 
1.0218085 	 0.887372 
1.0218230 	 0.777445 
1.0218376 	 0.698499 
1.0218521 	 0.711830 
1.0218667 	 0.806556 
1.0218812 	 0.914239 
1.0218958 	 0.967950 
1.0219103 	 0.975874 
1.0219249 	 0.980344 
1.0219394 	 0.992167 
1.0219539 	 1.003650 
1.0219685 	 1.008130 
1.0219830 	 1.004000 
1.0219975 	 0.981713 
1.0220120 	 0.931324 
1.0220265 	 0.841720 
1.0220411 	 0.744315 
1.0220556 	 0.709313 
1.0220702 	 0.777102 
1.0220847 	 0.874313 
1.0220993 	 0.932570 
1.0221138 	 0.952745 
1.0221283 	 0.968642 
1.0221429 	 0.978267 
1.0221574 	 0.990243 
1.0221720 	 0.985846 
1.0221865 	 0.982263 
1.0222011 	 0.984334 
1.0222156 	 0.988682 
1.0222301 	 0.992511 
1.0222447 	 0.993581 
1.0222592 	 0.991166 
1.0222738 	 0.982538 
1.0222883 	 0.973563 
1.0223029 	 0.964632 
1.0223174 	 0.971581 
1.0223320 	 0.982803 
1.0223465 	 0.989360 
1.0223610 	 0.992648 
1.0223756 	 0.990106 
1.0223901 	 0.993217 
1.0224047 	 0.985483 
1.0224192 	 0.982911 
1.0224338 	 0.979675 
1.0224483 	 0.973923 
1.0224628 	 0.986415 
1.0224774 	 0.990391 
1.0224918 	 0.987416 
1.0225064 	 0.986523 
1.0225209 	 0.994827 
1.0225354 	 0.982067 
1.0225500 	 0.955518 
1.0225645 	 0.937995 
1.0225791 	 0.939571 
1.0225936 	 0.951337 
1.0226082 	 0.968905 
1.0226227 	 0.976947 
1.0226372 	 0.977791 
1.0226518 	 0.983048 
1.0226663 	 0.995426 
1.0226809 	 0.995357 
1.0226954 	 0.998557 
1.0227100 	 0.991490 
1.0227245 	 0.971980 
1.0227391 	 0.950929 
1.0227536 	 0.933719 
1.0227681 	 0.922506 
1.0227827 	 0.912469 
1.0227972 	 0.927565 
1.0228118 	 0.941903 
1.0228263 	 0.933107 
1.0228409 	 0.916672 
1.0228554 	 0.898092 
1.0228699 	 0.891664 
1.0228845 	 0.907942 
1.0228990 	 0.922051 
1.0229136 	 0.934955 
1.0229281 	 0.934701 
1.0229427 	 0.939168 
1.0229572 	 0.954130 
1.0229716 	 0.952992 
1.0229862 	 0.930700 
1.0230007 	 0.910150 
1.0230153 	 0.908355 
1.0230298 	 0.921461 
1.0230443 	 0.956479 
1.0230589 	 0.972350 
1.0230734 	 0.982607 
1.0230880 	 0.984580 
1.0231025 	 0.993826 
1.0231171 	 0.999097 
1.0231316 	 1.000680 
1.0231462 	 0.995171 
1.0231607 	 0.990008 
1.0231752 	 0.992491 
1.0231898 	 0.992079 
1.0232043 	 0.978349 
1.0232189 	 0.983932 
1.0232334 	 0.986415 
1.0232480 	 0.989752 
1.0232625 	 0.976682 
1.0232770 	 0.957045 
1.0232916 	 0.927083 
1.0233061 	 0.922197 
1.0233207 	 0.941181 
1.0233352 	 0.972526 
1.0233498 	 0.980494 
1.0233643 	 0.976873 
1.0233788 	 0.979503 
1.0233934 	 0.986729 
1.0234079 	 0.992432 
1.0234225 	 0.994994 
1.0234370 	 0.990606 
1.0234516 	 0.989615 
1.0234660 	 0.980989 
1.0234805 	 0.963753 
1.0234951 	 0.928177 
1.0235096 	 0.902497 
1.0235242 	 0.902075 


==> anc/BD+592667/BD+592667_76.dat <==
0.9958260 	 0.905494 
0.9958403 	 0.921983 
0.9958546 	 0.912265 
0.9958689 	 0.914372 
0.9958832 	 0.928320 
0.9958976 	 0.962056 
0.9959119 	 0.970243 
0.9959262 	 0.955298 
0.9959405 	 0.962980 
0.9959548 	 0.975199 
0.9959691 	 0.969992 
0.9959834 	 0.987100 
0.9959977 	 0.991945 
0.9960120 	 0.993967 
0.9960263 	 1.000740 
0.9960406 	 1.013700 
0.9960549 	 1.015690 
0.9960693 	 0.997288 
0.9960836 	 0.988321 
0.9960979 	 0.982108 
0.9961122 	 0.975177 
0.9961265 	 0.993381 
0.9961408 	 1.012670 
0.9961551 	 1.025710 
0.9961695 	 1.003890 
0.9961838 	 0.993332 
0.9961981 	 0.976590 
0.9962124 	 0.969554 
0.9962267 	 0.964636 
0.9962410 	 0.927334 
0.9962553 	 0.913687 
0.9962696 	 0.914391 
0.9962840 	 0.883235 
0.9962983 	 0.824760 
0.9963126 	 0.805043 
0.9963269 	 0.839122 
0.9963412 	 0.908428 
0.9963555 	 0.972457 
0.9963698 	 0.993547 
0.9963841 	 0.984238 
0.9963984 	 0.962252 
0.9964127 	 0.962479 
0.9964271 	 0.964546 
0.9964414 	 1.002680 
0.9964557 	 0.999320 
0.9964700 	 1.000690 
0.9964843 	 1.006040 
0.9964986 	 1.013450 
0.9965129 	 1.016080 
0.9965272 	 1.012980 
0.9965415 	 0.981766 
0.9965558 	 0.962877 
0.9965701 	 0.967634 
0.9965844 	 0.964085 
0.9965988 	 0.965767 
0.9966131 	 0.930182 
0.9966274 	 0.890701 
0.9966417 	 0.840221 
0.9966560 	 0.801563 
0.9966703 	 0.813655 
0.9966846 	 0.849863 
0.9966989 	 0.889044 
0.9967132 	 0.948198 
0.9967275 	 0.986865 
0.9967418 	 1.004660 
0.9967561 	 1.012170 
0.9967705 	 1.009970 
0.9967848 	 1.010820 
0.9967991 	 1.018690 
0.9968134 	 1.015600 
0.9968277 	 1.004050 
0.9968420 	 0.997874 
0.9968563 	 0.967409 
0.9968706 	 0.921998 
0.9968849 	 0.889456 
0.9968993 	 0.881785 
0.9969136 	 0.905358 
0.9969279 	 0.951916 
0.9969422 	 0.986875 
0.9969565 	 1.015970 
0.9969708 	 1.015130 
0.9969851 	 1.008040 
0.9969994 	 0.979080 
0.9970138 	 0.984628 
0.9970281 	 0.983534 
0.9970424 	 0.993576 
0.9970567 	 1.008720 
0.9970710 	 1.003160 
0.9970853 	 1.012060 
0.9970996 	 0.998685 
0.9971139 	 0.994348 
0.9971283 	 1.010970 
0.9971425 	 1.000530 
0.9971569 	 0.976613 
0.9971712 	 0.943891 
0.9971855 	 0.932551 
0.9971998 	 0.898197 
0.9972141 	 0.897170 
0.9972284 	 0.929953 
0.9972427 	 0.966146 
0.9972570 	 0.975704 
0.9972713 	 0.986504 
0.9972856 	 0.975561 
0.9973000 	 0.964176 
0.9973143 	 0.969403 
0.9973286 	 0.974331 
0.9973429 	 0.997640 
0.9973572 	 1.001690 
0.9973715 	 1.003670 
0.9973858 	 0.996116 
0.9974001 	 0.971481 
0.9974144 	 0.954770 
0.9974287 	 0.954746 
0.9974430 	 0.959740 
0.9974573 	 0.983534 
0.9974717 	 0.983866 
0.9974860 	 0.952363 
0.9975003 	 0.906281 
0.9975146 	 0.878687 
0.9975289 	 0.905538 
0.9975432 	 0.958263 
0.9975575 	 0.985263 
0.9975718 	 1.002480 
0.9975861 	 0.987764 
0.9976004 	 0.979158 
0.9976147 	 0.970756 
0.9976291 	 0.926013 
0.9976434 	 0.888616 
0.9976577 	 0.901438 
0.9976720 	 0.957793 
0.9976863 	 0.991535 
0.9977006 	 0.992043 
0.9977149 	 0.974147 
0.9977292 	 0.957926 
0.9977436 	 0.926358 
0.9977578 	 0.899268 
0.9977722 	 0.884996 
0.9977865 	 0.905926 
0.9978008 	 0.939366 
0.9978151 	 0.937404 
0.9978294 	 0.903756 
0.9978437 	 0.880324 
0.9978581 	 0.895973 
0.9978723 	 0.925864 
0.9978867 	 0.968254 
0.9979010 	 0.996194 
0.9979153 	 0.997689 
0.9979296 	 0.976941 
0.9979439 	 0.943350 
0.9979582 	 0.918000 
0.9979725 	 0.920180 
0.9979868 	 0.929272 
0.9980012 	 0.917696 
0.9980155 	 0.898933 
0.9980298 	 0.908958 
0.9980441 	 0.935131 
0.9980584 	 0.978484 
0.9980727 	 0.994504 
0.9980870 	 1.015770 
0.9981013 	 1.012580 
0.9981156 	 1.018770 
0.9981299 	 1.010630 
0.9981442 	 1.007490 
0.9981585 	 1.017950 
0.9981729 	 1.008970 
0.9981872 	 0.985849 
0.9982015 	 0.953844 
0.9982158 	 0.906073 
0.9982301 	 0.874849 
0.9982444 	 0.879925 
0.9982587 	 0.932712 
0.9982730 	 0.980692 
0.9982873 	 1.004730 
0.9983016 	 0.991417 
0.9983159 	 0.978592 
0.9983302 	 0.971947 
0.9983446 	 0.986201 
0.9983589 	 0.974172 
0.9983732 	 0.934554 
0.9983875 	 0.900681 
0.9984018 	 0.890399 
0.9984161 	 0.915038 
0.9984304 	 0.952691 
0.9984447 	 0.967723 
0.9984590 	 0.989376 
0.9984734 	 0.989141 
0.9984876 	 0.974265 
0.9985020 	 0.961546 
0.9985163 	 0.948186 
0.9985306 	 0.949520 
0.9985449 	 0.971703 
0.9985592 	 0.987354 
0.9985735 	 0.989845 
0.9985879 	 0.994426 
0.9986021 	 0.984892 
0.9986165 	 0.950694 
0.9986308 	 0.945986 
0.9986451 	 0.963288 
0.9986594 	 0.988829 
0.9986737 	 1.020090 
0.9986880 	 1.029980 
0.9987023 	 1.022720 
0.9987166 	 1.011440 
0.9987310 	 1.002840 
0.9987453 	 1.009300 
0.9987596 	 0.984150 
0.9987739 	 1.012000 
0.9987882 	 1.004150 
0.9988025 	 0.978826 
0.9988168 	 0.932666 
0.9988311 	 0.874396 
0.9988454 	 0.841191 
0.9988597 	 0.854294 
0.9988741 	 0.879091 
0.9988884 	 0.913482 
0.9989027 	 0.950259 
0.9989170 	 0.987354 
0.9989313 	 0.975252 
0.9989456 	 0.958023 
0.9989599 	 0.930413 
0.9989742 	 0.900155 
0.9989885 	 0.890162 
0.9990028 	 0.912196 
0.9990171 	 0.953757 
0.9990314 	 0.983505 
0.9990458 	 0.999994 
0.9990601 	 1.005240 
0.9990744 	 0.995667 
0.9990887 	 1.007650 
0.9991030 	 1.007820 
0.9991173 	 1.005900 
0.9991316 	 0.995794 
0.9991459 	 0.998236 
0.9991602 	 0.997064 
0.9991745 	 0.994045 
0.9991888 	 0.983349 
0.9992032 	 0.986357 
0.9992175 	 1.002570 
0.9992318 	 1.021870 
0.9992461 	 1.032320 
0.9992604 	 1.039590 
0.9992747 	 1.033320 
0.9992890 	 1.012470 
0.9993033 	 1.001620 
0.9993176 	 0.968088 
0.9993319 	 0.954568 
0.9993463 	 0.951171 
0.9993606 	 0.960930 
0.9993749 	 0.985488 
0.9993892 	 1.019750 
0.9994035 	 1.026720 
0.9994178 	 1.020890 
0.9994321 	 1.005400 
0.9994464 	 0.972110 
0.9994608 	 0.937885 
0.9994751 	 0.908193 
0.9994894 	 0.891149 
0.9995037 	 0.871676 
0.9995180 	 0.860184 
0.9995323 	 0.879938 
0.9995466 	 0.897725 
0.9995610 	 0.901428 
0.9995753 	 0.906681 
0.9995896 	 0.950168 
0.9996039 	 0.962534 
0.9996182 	 0.964113 
0.9996325 	 0.955834 
0.9996468 	 0.958921 
0.9996611 	 0.952268 
0.9996754 	 0.908143 
0.9996897 	 0.867669 
0.9997040 	 0.848368 
0.9997183 	 0.890767 
0.9997326 	 0.944417 
0.9997470 	 0.977791 
0.9997613 	 0.989337 
0.9997756 	 0.987715 
0.9997899 	 0.978523 
0.9998042 	 0.966476 
0.9998185 	 0.962361 
0.9998328 	 0.975113 
0.9998471 	 0.990177 
0.9998614 	 0.993059 
0.9998757 	 0.989884 
0.9998900 	 0.985107 
0.9999043 	 0.979520 
0.9999187 	 0.971013 
0.9999330 	 0.968350 
0.9999473 	 0.953724 
0.9999616 	 0.914831 
0.9999759 	 0.845417 
0.9999902 	 0.789084 
1.0000045 	 0.809833 
1.0000188 	 0.887326 
1.0000331 	 0.950410 
1.0000474 	 0.958667 
1.0000618 	 0.945298 
1.0000761 	 0.938798 
1.0000904 	 0.952899 
1.0001047 	 0.995432 
1.0001190 	 1.019910 
1.0001333 	 1.017250 
1.0001476 	 1.006810 
1.0001619 	 0.996712 
1.0001763 	 0.988145 
1.0001906 	 0.994016 
1.0002049 	 1.015400 
1.0002192 	 1.027700 
1.0002335 	 1.022220 
1.0002478 	 1.005810 
1.0002621 	 0.975857 
1.0002764 	 0.945169 
1.0002908 	 0.917531 
1.0003051 	 0.882959 
1.0003194 	 0.873055 
1.0003337 	 0.907096 
1.0003480 	 0.972004 
1.0003623 	 1.017970 
1.0003766 	 1.026450 
1.0003909 	 1.010130 
1.0004052 	 0.964927 
1.0004195 	 0.887755 
1.0004338 	 0.830038 
1.0004481 	 0.832092 
1.0004624 	 0.867210 
1.0004767 	 0.889279 
1.0004910 	 0.864062 
1.0005053 	 0.836873 
1.0005198 	 0.881369 
1.0005341 	 0.951857 
1.0005484 	 1.002830 
1.0005627 	 0.999320 
1.0005770 	 0.974459 
1.0005913 	 0.978582 
1.0006056 	 0.961484 
1.0006199 	 0.950315 
1.0006342 	 0.943831 
1.0006485 	 0.978885 
1.0006628 	 1.015080 
1.0006771 	 1.029890 
1.0006914 	 1.011940 
1.0007057 	 1.002500 
1.0007200 	 0.991310 
1.0007343 	 0.974088 
1.0007486 	 0.946117 
1.0007629 	 0.945894 
1.0007772 	 0.978748 
1.0007915 	 1.018750 
1.0008059 	 1.026310 
1.0008202 	 1.033200 
1.0008345 	 1.024850 
1.0008488 	 0.998793 
1.0008631 	 0.983339 
1.0008775 	 0.974419 
1.0008918 	 0.964605 
1.0009061 	 0.971312 
1.0009204 	 0.982655 
1.0009347 	 0.988594 
1.0009490 	 1.008210 
1.0009633 	 1.012830 
1.0009776 	 1.006650 
1.0009919 	 1.007570 
1.0010062 	 1.010190 
1.0010206 	 0.992726 
1.0010349 	 0.947787 
1.0010492 	 0.885610 
1.0010635 	 0.838201 
1.0010778 	 0.828721 
1.0010921 	 0.852118 
1.0011064 	 0.875131 
1.0011207 	 0.906612 
1.0011350 	 0.944027 
1.0011493 	 0.973527 
1.0011636 	 0.984189 
1.0011779 	 0.980399 
1.0011922 	 0.977810 
1.0012065 	 0.972637 
1.0012209 	 0.978885 
1.0012352 	 0.994377 
1.0012496 	 0.995335 
1.0012639 	 0.982597 
1.0012782 	 0.964870 
1.0012925 	 0.952359 
1.0013068 	 0.949340 
1.0013211 	 0.968756 
1.0013354 	 0.959117 
1.0013497 	 0.905176 
1.0013640 	 0.842947 
1.0013783 	 0.825762 
1.0013926 	 0.873068 
1.0014069 	 0.933551 
1.0014212 	 0.970067 
1.0014355 	 0.990362 
1.0014498 	 1.006320 
1.0014641 	 1.022410 
1.0014784 	 1.021170 
1.0014927 	 1.013810 
1.0015070 	 1.017480 
1.0015213 	 1.013360 
1.0015357 	 1.008770 
1.0015500 	 1.000670 
1.0015643 	 0.991857 
1.0015787 	 0.989337 
1.0015930 	 1.003020 
1.0016073 	 1.018180 
1.0016216 	 1.029690 
1.0016359 	 1.029360 
1.0016502 	 1.016950 
1.0016645 	 0.996849 
1.0016788 	 0.974799 
1.0016931 	 0.979139 
1.0017074 	 0.993381 
1.0017217 	 0.992228 
1.0017360 	 0.979666 
1.0017503 	 0.966475 
1.0017647 	 0.957717 
1.0017790 	 0.966930 
1.0017933 	 0.984052 
1.0018076 	 0.993332 
1.0018219 	 1.008950 
1.0018362 	 1.013160 
1.0018505 	 1.015190 
1.0018648 	 1.019850 
1.0018791 	 1.015080 
1.0018934 	 1.008720 
1.0019077 	 0.990470 
1.0019221 	 0.960503 
1.0019364 	 0.932528 
1.0019507 	 0.939081 
1.0019650 	 0.971911 
1.0019794 	 0.994514 
1.0019937 	 0.998548 
1.0020080 	 1.005520 
1.0020223 	 1.014820 
1.0020366 	 1.019950 
1.0020509 	 1.013580 
1.0020652 	 0.993742 
1.0020795 	 0.975213 
1.0020938 	 0.975689 
1.0021081 	 0.984912 
1.0021224 	 0.987852 
1.0021367 	 0.981327 
1.0021510 	 0.959541 
1.0021653 	 0.947977 
1.0021796 	 0.951863 
1.0021939 	 0.976716 
1.0022082 	 1.009220 
1.0022225 	 1.021310 
1.0022368 	 1.016250 
1.0022511 	 0.983466 
1.0022655 	 0.932381 
1.0022799 	 0.880379 
1.0022942 	 0.866950 
1.0023085 	 0.901650 
1.0023228 	 0.952514 
1.0023371 	 0.973871 
1.0023514 	 0.946735 
1.0023657 	 0.910883 
1.0023800 	 0.904923 
1.0023943 	 0.924387 
1.0024086 	 0.943774 
1.0024229 	 0.963022 
1.0024372 	 0.987295 
1.0024515 	 1.014330 
1.0024658 	 1.028960 
1.0024801 	 1.030960 
1.0024945 	 1.027130 
1.0025088 	 1.021570 
1.0025231 	 0.997015 
1.0025374 	 0.972717 
1.0025517 	 0.963664 
1.0025660 	 0.965281 
1.0025803 	 0.988116 
1.0025946 	 1.012390 
1.0026089 	 1.033030 
1.0026233 	 1.022790 
1.0026376 	 1.016420 
1.0026519 	 1.020780 
1.0026662 	 1.020250 
1.0026805 	 1.016260 
1.0026948 	 1.009130 
1.0027092 	 1.002670 
1.0027235 	 1.012830 
1.0027378 	 1.008940 
1.0027521 	 1.001980 
1.0027664 	 0.989298 
1.0027807 	 0.975529 
1.0027950 	 0.972155 
1.0028093 	 0.981629 
1.0028236 	 1.002740 
1.0028379 	 1.006800 
1.0028522 	 1.010870 
1.0028665 	 1.009980 
1.0028808 	 1.006250 
1.0028951 	 1.007410 
1.0029094 	 1.004050 
1.0029237 	 0.994670 
1.0029380 	 0.977537 
1.0029523 	 0.975352 
1.0029668 	 0.996585 
1.0029811 	 1.002240 
1.0029954 	 0.974980 
1.0030097 	 0.928033 
1.0030240 	 0.898915 
1.0030383 	 0.902945 
1.0030526 	 0.952248 
1.0030669 	 1.004430 
1.0030812 	 1.022090 
1.0030955 	 1.005720 
1.0031098 	 0.982352 
1.0031241 	 0.948518 
1.0031384 	 0.912616 
1.0031527 	 0.900205 
1.0031670 	 0.920040 
1.0031813 	 0.965331 
1.0031956 	 0.997562 
1.0032099 	 1.017310 
1.0032243 	 1.020900 
1.0032386 	 1.021740 
1.0032529 	 1.016920 
1.0032672 	 1.012680 
1.0032815 	 1.004580 
1.0032958 	 1.009040 
1.0033101 	 1.010930 
1.0033245 	 0.998050 
1.0033388 	 0.966799 
1.0033531 	 0.913866 
1.0033674 	 0.858655 
1.0033817 	 0.844230 
1.0033960 	 0.870688 
1.0034103 	 0.905322 
1.0034246 	 0.930968 
1.0034389 	 0.952254 
1.0034533 	 0.940167 
1.0034676 	 0.940548 
1.0034819 	 0.944406 
1.0034962 	 0.978465 
1.0035105 	 1.010630 
1.0035248 	 1.020600 
1.0035391 	 1.021620 
1.0035534 	 1.022950 
1.0035677 	 1.017430 
1.0035820 	 1.017190 
1.0035963 	 1.001910 
1.0036106 	 0.940132 
1.0036249 	 0.824094 
1.0036392 	 0.747917 
1.0036535 	 0.760199 
1.0036680 	 0.864955 
1.0036823 	 0.960544 
1.0036966 	 1.002140 
1.0037109 	 1.012790 
1.0037252 	 1.001290 
1.0037395 	 0.980897 
1.0037538 	 0.942121 
1.0037681 	 0.909786 
1.0037824 	 0.932514 
1.0037967 	 0.971510 
1.0038110 	 0.981229 
1.0038253 	 0.925734 
1.0038396 	 0.820532 
1.0038539 	 0.749935 
1.0038682 	 0.770501 
1.0038825 	 0.884100 
1.0038968 	 0.984970 
1.0039111 	 1.012030 
1.0039254 	 1.006590 
1.0039397 	 1.005560 
1.0039541 	 0.998959 
1.0039684 	 1.004600 
1.0039827 	 1.003300 
1.0039970 	 0.990060 
1.0040114 	 0.977859 
1.0040257 	 0.966006 
1.0040400 	 0.976639 
1.0040543 	 0.990626 
1.0040686 	 0.997435 
1.0040829 	 0.973412 
1.0040972 	 0.948832 
1.0041115 	 0.921790 
1.0041258 	 0.910969 
1.0041401 	 0.915352 
1.0041544 	 0.940315 
1.0041687 	 0.973107 
1.0041831 	 0.968510 
1.0041974 	 0.933148 
1.0042117 	 0.915192 
1.0042260 	 0.928420 
1.0042403 	 0.967949 
1.0042546 	 0.997445 
1.0042689 	 1.014730 
1.0042832 	 1.013440 
1.0042975 	 1.006590 
1.0043118 	 0.981766 
1.0043261 	 0.946085 
1.0043404 	 0.924968 
1.0043547 	 0.941833 
1.0043691 	 0.972768 
1.0043834 	 0.985791 
1.0043977 	 0.996878 
1.0044121 	 1.000370 
1.0044264 	 1.009200 
1.0044407 	 1.018470 
1.0044550 	 1.023220 
1.0044693 	 1.030450 
1.0044836 	 1.032530 
1.0044979 	 1.031280 
1.0045122 	 1.019600 
1.0045265 	 1.011640 
1.0045408 	 1.005260 
1.0045551 	 1.005850 
1.0045694 	 1.004420 
1.0045837 	 1.005120 
1.0045980 	 1.000840 
1.0046123 	 1.005030 
1.0046266 	 1.004610 
1.0046409 	 1.001870 
1.0046552 	 0.999916 
1.0046695 	 0.991671 
1.0046839 	 0.956646 
1.0046982 	 0.913029 
1.0047126 	 0.882032 
1.0047269 	 0.901313 
1.0047412 	 0.946260 
1.0047555 	 0.973768 
1.0047698 	 0.975639 
1.0047841 	 0.971490 
1.0047984 	 0.961786 
1.0048127 	 0.932610 
1.0048270 	 0.890018 
1.0048413 	 0.881996 
1.0048556 	 0.906302 
1.0048699 	 0.941329 
1.0048842 	 0.962147 
1.0048985 	 0.976892 
1.0049129 	 0.995569 
1.0049272 	 1.016340 
1.0049415 	 1.021720 
1.0049558 	 1.028280 
1.0049701 	 1.026510 
1.0049844 	 0.993586 
1.0049987 	 0.979744 
1.0050130 	 0.960506 
1.0050273 	 0.905365 
1.0050416 	 0.807767 
1.0050559 	 0.692620 
1.0050703 	 0.666504 
1.0050846 	 0.726711 
1.0050989 	 0.837704 
1.0051132 	 0.913757 
1.0051275 	 0.946141 
1.0051419 	 0.939489 
1.0051562 	 0.949386 
1.0051705 	 0.963363 
1.0051848 	 0.975897 
1.0051991 	 0.955464 
1.0052134 	 0.957037 
1.0052277 	 0.945098 
1.0052420 	 0.970368 
1.0052563 	 0.976080 
1.0052706 	 0.970930 
1.0052849 	 0.946161 
1.0052992 	 0.937955 
1.0053135 	 0.946298 
1.0053278 	 0.959518 
1.0053421 	 0.993078 
1.0053564 	 0.999994 
1.0053707 	 1.001950 
1.0053850 	 1.010550 
1.0053993 	 1.023500 
1.0054138 	 1.009380 
1.0054281 	 1.013270 
1.0054424 	 1.017010 
1.0054567 	 1.019950 
1.0054710 	 1.018000 
1.0054853 	 1.021690 
1.0054996 	 1.016540 
1.0055139 	 1.017330 
1.0055282 	 1.004230 
1.0055425 	 0.990362 
1.0055568 	 0.993117 
1.0055711 	 0.995403 
1.0055854 	 0.976367 
1.0055997 	 0.968638 
1.0056140 	 0.965222 
1.0056283 	 0.963307 
1.0056427 	 0.972517 
1.0056570 	 0.964349 
1.0056713 	 0.939665 
1.0056856 	 0.900551 
1.0056999 	 0.854052 
1.0057142 	 0.850185 
1.0057285 	 0.895407 
1.0057428 	 0.944367 
1.0057571 	 0.960900 
1.0057715 	 0.919923 
1.0057858 	 0.864100 
1.0058001 	 0.832161 
1.0058144 	 0.866065 
1.0058287 	 0.916243 
1.0058430 	 0.974699 
1.0058573 	 0.992980 
1.0058717 	 0.978005 
1.0058860 	 0.940674 
1.0059003 	 0.891557 
1.0059146 	 0.856171 
1.0059289 	 0.821806 
1.0059432 	 0.771368 
1.0059575 	 0.712562 
1.0059718 	 0.740614 
1.0059861 	 0.840078 
1.0060004 	 0.895223 
1.0060147 	 0.912032 
1.0060290 	 0.929698 
1.0060433 	 0.976760 
1.0060576 	 0.983935 
1.0060719 	 0.977634 
1.0060862 	 0.984668 
1.0061005 	 1.001610 
1.0061150 	 1.007260 
1.0061293 	 0.990470 
1.0061436 	 0.953044 
1.0061579 	 0.862788 
1.0061722 	 0.778896 
1.0061865 	 0.771660 
1.0062008 	 0.856551 
1.0062151 	 0.951410 
1.0062294 	 0.997347 
1.0062437 	 1.014700 
1.0062580 	 1.019630 
1.0062723 	 1.011110 
1.0062866 	 0.997620 
1.0063009 	 0.991720 
1.0063152 	 0.984277 
1.0063295 	 0.981991 
1.0063438 	 0.991642 
1.0063581 	 0.994758 
1.0063725 	 1.000650 
1.0063868 	 1.005070 
1.0064011 	 1.014570 
1.0064154 	 1.013500 
1.0064297 	 1.005530 
1.0064440 	 0.995344 
1.0064584 	 0.971364 
1.0064727 	 0.951808 
1.0064870 	 0.934618 
1.0065013 	 0.898585 
1.0065156 	 0.861201 
1.0065299 	 0.825340 
1.0065442 	 0.821786 
1.0065585 	 0.873382 
1.0065728 	 0.931798 
1.0065871 	 0.957023 
1.0066015 	 0.963196 
1.0066158 	 0.970136 
1.0066301 	 0.971237 
1.0066444 	 0.978172 
1.0066587 	 0.950265 
1.0066730 	 0.863081 
1.0066873 	 0.782035 
1.0067016 	 0.765484 
1.0067159 	 0.862478 
1.0067302 	 0.943134 
1.0067445 	 0.989190 
1.0067588 	 0.992551 
1.0067731 	 0.988233 
1.0067874 	 0.983192 
1.0068017 	 0.963994 
1.0068161 	 0.929272 
1.0068305 	 0.901728 
1.0068448 	 0.898872 
1.0068591 	 0.926453 
1.0068734 	 0.961616 
1.0068877 	 0.973203 
1.0069020 	 0.963985 
1.0069163 	 0.965687 
1.0069306 	 0.981376 
1.0069449 	 0.999369 
1.0069592 	 1.000060 
1.0069735 	 0.983994 
1.0069878 	 0.964504 
1.0070021 	 0.949360 
1.0070164 	 0.933118 
1.0070307 	 0.930434 
1.0070450 	 0.954255 
1.0070593 	 0.975327 
1.0070736 	 0.979910 
1.0070879 	 0.947724 
1.0071023 	 0.942240 
1.0071166 	 0.960269 
1.0071309 	 0.993664 
1.0071452 	 0.991437 
1.0071596 	 0.979774 
1.0071739 	 0.957779 
1.0071882 	 0.972930 
1.0072025 	 0.997982 
1.0072168 	 0.999408 
1.0072311 	 0.984023 
1.0072454 	 0.974244 
1.0072597 	 0.976246 
1.0072740 	 0.969944 
1.0072883 	 0.948971 
1.0073026 	 0.954190 
1.0073169 	 0.968235 
1.0073313 	 0.976950 
1.0073456 	 0.957820 
1.0073599 	 0.928228 
1.0073742 	 0.919128 
1.0073885 	 0.949370 
1.0074028 	 0.991886 
1.0074171 	 1.011120 
1.0074314 	 1.006940 
1.0074457 	 1.001700 
1.0074600 	 1.004730 
1.0074743 	 1.011070 
1.0074886 	 1.022620 
1.0075030 	 1.027270 
1.0075173 	 1.037360 
1.0075316 	 1.038390 
1.0075459 	 1.025690 
1.0075603 	 1.008130 
1.0075746 	 0.980868 
1.0075889 	 0.952038 
1.0076032 	 0.949407 
1.0076175 	 0.966239 
1.0076318 	 1.003330 
1.0076461 	 1.023250 
1.0076604 	 1.015710 
1.0076747 	 0.981962 
1.0076890 	 0.955708 
1.0077033 	 0.942715 
1.0077176 	 0.937504 
1.0077319 	 0.970821 
1.0077462 	 0.983105 
1.0077605 	 0.976853 
1.0077748 	 0.981229 
1.0077891 	 0.996976 
1.0078034 	 1.000690 
1.0078177 	 0.987989 
1.0078321 	 0.973883 
1.0078464 	 0.948962 
1.0078608 	 0.902832 
1.0078751 	 0.863433 
1.0078894 	 0.853169 
1.0079037 	 0.875643 
1.0079180 	 0.922257 
1.0079323 	 0.974141 
1.0079466 	 1.000100 
1.0079609 	 0.999418 
1.0079752 	 0.994905 
1.0079895 	 0.994514 
1.0080038 	 0.992072 
1.0080181 	 0.982206 
1.0080324 	 0.956370 
1.0080467 	 0.922518 
1.0080611 	 0.889074 
1.0080754 	 0.860506 
1.0080897 	 0.862188 
1.0081040 	 0.892755 
1.0081183 	 0.944861 
1.0081326 	 0.989415 
1.0081469 	 0.988760 
1.0081612 	 0.998568 
1.0081755 	 1.002780 
1.0081898 	 0.996370 
1.0082042 	 0.963817 
1.0082185 	 0.916258 
1.0082328 	 0.910637 
1.0082471 	 0.954938 
1.0082614 	 0.998275 
1.0082757 	 0.997855 
1.0082901 	 0.980027 
1.0083044 	 0.926684 
1.0083187 	 0.868076 
1.0083330 	 0.856891 
1.0083473 	 0.904664 
1.0083616 	 0.982157 
1.0083759 	 1.012120 
1.0083902 	 0.998812 
1.0084045 	 0.965070 
1.0084188 	 0.930534 
1.0084331 	 0.916016 
1.0084474 	 0.936080 
1.0084617 	 0.963303 
1.0084760 	 0.981796 
1.0084903 	 0.978054 
1.0085046 	 0.962844 
1.0085189 	 0.957361 
1.0085332 	 0.969541 
1.0085475 	 0.995579 
1.0085620 	 1.000330 
1.0085763 	 0.989415 
1.0085906 	 0.981551 
1.0086049 	 0.946804 
1.0086192 	 0.902495 
1.0086335 	 0.883239 
1.0086478 	 0.889680 
1.0086621 	 0.917299 
1.0086764 	 0.894173 
1.0086907 	 0.880632 
1.0087050 	 0.868375 
1.0087193 	 0.863490 
1.0087336 	 0.888349 
1.0087479 	 0.935733 
1.0087622 	 0.989640 
1.0087765 	 0.994758 
1.0087909 	 0.947039 
1.0088052 	 0.888660 
1.0088195 	 0.865854 
1.0088338 	 0.902770 
1.0088481 	 0.956747 
1.0088624 	 0.983808 
1.0088767 	 0.994368 
1.0088910 	 0.993752 
1.0089054 	 0.962773 
1.0089197 	 0.920194 
1.0089340 	 0.895092 
1.0089483 	 0.905738 
1.0089626 	 0.949148 
1.0089769 	 0.980369 
1.0089912 	 0.993137 
1.0090055 	 0.991691 
1.0090199 	 0.990470 
1.0090342 	 1.005500 
1.0090485 	 1.017400 
1.0090628 	 1.022330 
1.0090771 	 1.013660 
1.0090914 	 0.976843 
1.0091057 	 0.961848 
1.0091200 	 0.971676 
1.0091343 	 0.974181 
1.0091486 	 0.955739 
1.0091629 	 0.950108 
1.0091772 	 0.970288 
1.0091915 	 1.009850 
1.0092058 	 1.031430 
1.0092201 	 1.030740 
1.0092344 	 1.020330 
1.0092487 	 1.015140 
1.0092632 	 1.014410 
1.0092775 	 1.017660 
1.0092918 	 1.024950 
1.0093061 	 1.024150 
1.0093204 	 1.010000 
1.0093347 	 0.980467 
1.0093490 	 0.938767 
1.0093633 	 0.910884 
1.0093776 	 0.923298 
1.0093919 	 0.963907 
1.0094062 	 0.997386 
1.0094205 	 1.010780 
1.0094348 	 1.002440 
1.0094491 	 0.989161 
1.0094634 	 0.976853 
1.0094777 	 0.983349 
1.0094920 	 0.994123 
1.0095063 	 0.988135 
1.0095206 	 0.944241 
1.0095350 	 0.907266 
1.0095493 	 0.912921 
1.0095636 	 0.953032 
1.0095779 	 0.991144 
1.0095922 	 1.014360 
1.0096066 	 1.023490 
1.0096209 	 1.029460 
1.0096352 	 1.034840 
1.0096495 	 1.033570 
1.0096638 	 1.029160 
1.0096781 	 1.019330 
1.0096924 	 1.008980 
1.0097067 	 1.000300 
1.0097210 	 0.980535 
1.0097353 	 0.970694 
1.0097497 	 0.983876 
1.0097640 	 1.002570 
1.0097783 	 1.018730 
1.0097926 	 1.016520 
1.0098069 	 1.016530 
1.0098212 	 1.008270 
1.0098355 	 1.004840 
1.0098498 	 0.975723 
1.0098641 	 0.954396 
1.0098784 	 0.952098 
1.0098927 	 0.963008 
1.0099070 	 0.995696 
1.0099213 	 1.007530 
1.0099356 	 1.016300 
1.0099500 	 1.014600 
1.0099643 	 1.007970 
1.0099787 	 1.002860 
1.0099930 	 1.002070 
1.0100073 	 1.008410 
1.0100216 	 1.007660 
1.0100359 	 0.998656 
1.0100502 	 0.992238 
1.0100645 	 0.994133 
1.0100788 	 1.007150 
1.0100931 	 1.013550 
1.0101074 	 1.006870 


==> anc/BD+592667/BD+592667_77.dat <==
0.9829561 	 0.974763 
0.9829702 	 0.998167 
0.9829844 	 0.991043 
0.9829985 	 0.971869 
0.9830126 	 0.948814 
0.9830267 	 0.943485 
0.9830409 	 0.962820 
0.9830550 	 0.950796 
0.9830691 	 0.978518 
0.9830832 	 0.982148 
0.9830974 	 0.978625 
0.9831115 	 0.993618 
0.9831256 	 0.977792 
0.9831397 	 0.983125 
0.9831539 	 1.004610 
0.9831680 	 0.992805 
0.9831822 	 0.991343 
0.9831963 	 0.966598 
0.9832104 	 0.993627 
0.9832246 	 0.973417 
0.9832387 	 0.985197 
0.9832528 	 1.013130 
0.9832669 	 1.001510 
0.9832811 	 1.012610 
0.9832952 	 0.991266 
0.9833093 	 0.951416 
0.9833234 	 0.985836 
0.9833376 	 0.875117 
0.9833517 	 0.760833 
0.9833658 	 0.680591 
0.9833800 	 0.672689 
0.9833941 	 0.737492 
0.9834083 	 0.813085 
0.9834224 	 0.852757 
0.9834365 	 0.895964 
0.9834506 	 0.892205 
0.9834648 	 0.883900 
0.9834789 	 0.849963 
0.9834930 	 0.829797 
0.9835072 	 0.831269 
0.9835213 	 0.855499 
0.9835354 	 0.835675 
0.9835495 	 0.802602 
0.9835637 	 0.768064 
0.9835778 	 0.775843 
0.9835919 	 0.826272 
0.9836060 	 0.912786 
0.9836202 	 0.948562 
0.9836343 	 0.989223 
0.9836485 	 0.967741 
0.9836626 	 0.965676 
0.9836767 	 0.937946 
0.9836909 	 0.902439 
0.9837050 	 0.905661 
0.9837191 	 0.910779 
0.9837332 	 0.931334 
0.9837474 	 0.942336 
0.9837615 	 0.961335 
0.9837756 	 0.975924 
0.9837897 	 0.989059 
0.9838039 	 1.000010 
0.9838180 	 1.009290 
0.9838321 	 1.001120 
0.9838463 	 1.002110 
0.9838604 	 0.992437 
0.9838746 	 0.999386 
0.9838887 	 1.009790 
0.9839028 	 1.004110 
0.9839169 	 1.002710 
0.9839311 	 1.005730 
0.9839452 	 1.007070 
0.9839593 	 0.975808 
0.9839734 	 0.950761 
0.9839876 	 0.920165 
0.9840017 	 0.913182 
0.9840158 	 0.969623 
0.9840300 	 0.983348 
0.9840441 	 0.976582 
0.9840582 	 0.970813 
0.9840723 	 0.928024 
0.9840864 	 0.886994 
0.9841006 	 0.885936 
0.9841148 	 0.929572 
0.9841289 	 0.971462 
0.9841430 	 0.969071 
0.9841572 	 0.965461 
0.9841713 	 0.955418 
0.9841854 	 0.971094 
0.9841995 	 0.979660 
0.9842137 	 0.998980 
0.9842278 	 1.017980 
0.9842419 	 1.009960 
0.9842560 	 0.993927 
0.9842702 	 0.964470 
0.9842843 	 0.937572 
0.9842984 	 0.880452 
0.9843125 	 0.866016 
0.9843267 	 0.910132 
0.9843409 	 0.957915 
0.9843550 	 0.991440 
0.9843691 	 0.996947 
0.9843832 	 0.995069 
0.9843973 	 0.987984 
0.9844115 	 0.977966 
0.9844256 	 0.963990 
0.9844397 	 0.936028 
0.9844539 	 0.901799 
0.9844680 	 0.861066 
0.9844821 	 0.914091 
0.9844962 	 0.955051 
0.9845104 	 0.975430 
0.9845245 	 0.970175 
0.9845386 	 0.954776 
0.9845528 	 0.929317 
0.9845669 	 0.890667 
0.9845810 	 0.871808 
0.9845952 	 0.884325 
0.9846093 	 0.963859 
0.9846234 	 0.984568 
0.9846376 	 0.996221 
0.9846517 	 1.004830 
0.9846658 	 1.004130 
0.9846799 	 1.004880 
0.9846941 	 0.989397 
0.9847082 	 0.977357 
0.9847223 	 0.937932 
0.9847364 	 0.908318 
0.9847506 	 0.921801 
0.9847647 	 0.937588 
0.9847789 	 0.971762 
0.9847930 	 0.967037 
0.9848071 	 0.966348 
0.9848213 	 0.991585 
0.9848354 	 0.988701 
0.9848495 	 1.003700 
0.9848636 	 1.031370 
0.9848778 	 1.035940 
0.9848919 	 0.983048 
0.9849060 	 0.966116 
0.9849201 	 0.939773 
0.9849343 	 0.926342 
0.9849484 	 0.920900 
0.9849625 	 0.949354 
0.9849767 	 0.979050 
0.9849908 	 1.001650 
0.9850050 	 0.999290 
0.9850191 	 1.001880 
0.9850332 	 0.992301 
0.9850473 	 0.976331 
0.9850615 	 0.930030 
0.9850756 	 0.885024 
0.9850897 	 0.880436 
0.9851039 	 0.910406 
0.9851180 	 0.950594 
0.9851321 	 0.941460 
0.9851462 	 0.923318 
0.9851604 	 0.924930 
0.9851745 	 0.924590 
0.9851886 	 0.913858 
0.9852027 	 0.903276 
0.9852169 	 0.884653 
0.9852310 	 0.865109 
0.9852452 	 0.859560 
0.9852593 	 0.915179 
0.9852734 	 0.971917 
0.9852876 	 0.988710 
0.9853017 	 1.001270 
0.9853158 	 0.951895 
0.9853299 	 0.910208 
0.9853441 	 0.869900 
0.9853582 	 0.868577 
0.9853723 	 0.899200 
0.9853864 	 0.920130 
0.9854006 	 0.890624 
0.9854147 	 0.844785 
0.9854288 	 0.870142 
0.9854429 	 0.911006 
0.9854571 	 0.970117 
0.9854713 	 0.995428 
0.9854854 	 0.993637 
0.9854995 	 1.013150 
0.9855136 	 1.019180 
0.9855278 	 1.025980 
0.9855419 	 1.023600 
0.9855560 	 1.009960 
0.9855701 	 0.986165 
0.9855843 	 0.954176 
0.9855984 	 0.924241 
0.9856125 	 0.938733 
0.9856266 	 0.989407 
0.9856408 	 1.002900 
0.9856549 	 1.013240 
0.9856690 	 1.003490 
0.9856832 	 1.007880 
0.9856973 	 1.002370 
0.9857115 	 0.983822 
0.9857256 	 0.970630 
0.9857397 	 0.976214 
0.9857538 	 0.955305 
0.9857680 	 0.945031 
0.9857821 	 0.939755 
0.9857962 	 0.936205 
0.9858103 	 0.945667 
0.9858245 	 0.923126 
0.9858386 	 0.885624 
0.9858527 	 0.833275 
0.9858668 	 0.841560 
0.9858810 	 0.923449 
0.9858951 	 0.988836 
0.9859092 	 1.020300 
0.9859234 	 1.030620 
0.9859375 	 1.027380 
0.9859517 	 1.023450 
0.9859658 	 1.003420 
0.9859799 	 0.996667 
0.9859940 	 0.992446 
0.9860082 	 0.984035 
0.9860223 	 0.966088 
0.9860364 	 0.965313 
0.9860505 	 0.968181 
0.9860647 	 0.977628 
0.9860788 	 0.994673 
0.9860929 	 1.006550 
0.9861070 	 0.990075 
0.9861212 	 0.957583 
0.9861353 	 0.943023 
0.9861495 	 0.959622 
0.9861636 	 0.979360 
0.9861777 	 0.993230 
0.9861919 	 0.982148 
0.9862060 	 0.962546 
0.9862201 	 0.943314 
0.9862342 	 0.945212 
0.9862484 	 0.973369 
0.9862625 	 0.987094 
0.9862766 	 0.996792 
0.9862907 	 0.992611 
0.9863049 	 0.977357 
0.9863190 	 0.937347 
0.9863331 	 0.845845 
0.9863473 	 0.760264 
0.9863614 	 0.723278 
0.9863756 	 0.750499 
0.9863897 	 0.806157 
0.9864038 	 0.872163 
0.9864179 	 0.943702 
0.9864321 	 0.980260 
0.9864462 	 1.003570 
0.9864603 	 0.986813 
0.9864745 	 0.919026 
0.9864886 	 0.871676 
0.9865027 	 0.853844 
0.9865168 	 0.885532 
0.9865310 	 0.941046 
0.9865451 	 0.984374 
0.9865592 	 0.990665 
0.9865733 	 0.975779 
0.9865875 	 0.968142 
0.9866016 	 0.967591 
0.9866158 	 0.988042 
0.9866299 	 1.005930 
0.9866440 	 0.998167 
0.9866582 	 0.989978 
0.9866723 	 0.976553 
0.9866864 	 0.966845 
0.9867005 	 0.926501 
0.9867147 	 0.876683 
0.9867288 	 0.850174 
0.9867429 	 0.872506 
0.9867570 	 0.924635 
0.9867712 	 0.991895 
0.9867853 	 1.020130 
0.9867994 	 1.018400 
0.9868136 	 1.003910 
0.9868277 	 1.002920 
0.9868419 	 1.000680 
0.9868560 	 1.011900 
0.9868701 	 1.018930 
0.9868842 	 1.011500 
0.9868984 	 1.012850 
0.9869125 	 1.013090 
0.9869266 	 1.004830 
0.9869407 	 0.983145 
0.9869549 	 0.958380 
0.9869690 	 0.901148 
0.9869831 	 0.844282 
0.9869973 	 0.808582 
0.9870114 	 0.845545 
0.9870255 	 0.921433 
0.9870396 	 0.975159 
0.9870538 	 0.994305 
0.9870679 	 0.999193 
0.9870821 	 0.995360 
0.9870962 	 0.995747 
0.9871103 	 0.985797 
0.9871244 	 0.974985 
0.9871386 	 0.989746 
0.9871527 	 1.004430 
0.9871668 	 1.012470 
0.9871809 	 1.001400 
0.9871951 	 1.001300 
0.9872092 	 0.999309 
0.9872233 	 0.986745 
0.9872374 	 0.986058 
0.9872516 	 0.998622 
0.9872657 	 1.002990 
0.9872799 	 1.005470 
0.9872940 	 0.953245 
0.9873081 	 0.890665 
0.9873223 	 0.842704 
0.9873364 	 0.875266 
0.9873505 	 0.921432 
0.9873646 	 0.946319 
0.9873788 	 0.938526 
0.9873929 	 0.936423 
0.9874070 	 0.940379 
0.9874211 	 0.962026 
0.9874353 	 0.988401 
0.9874494 	 1.001010 
0.9874635 	 0.984432 
0.9874777 	 0.919989 
0.9874918 	 0.848469 
0.9875060 	 0.819898 
0.9875201 	 0.812526 
0.9875342 	 0.833431 
0.9875483 	 0.830843 
0.9875625 	 0.818986 
0.9875766 	 0.844214 
0.9875907 	 0.890658 
0.9876049 	 0.928689 
0.9876190 	 0.920981 
0.9876331 	 0.876563 
0.9876472 	 0.849054 
0.9876614 	 0.884109 
0.9876755 	 0.950626 
0.9876896 	 1.003140 
0.9877037 	 1.031320 
0.9877179 	 1.025240 
0.9877320 	 1.014360 
0.9877462 	 1.021330 
0.9877603 	 1.016310 
0.9877744 	 1.007100 
0.9877886 	 0.999851 
0.9878027 	 0.994276 
0.9878168 	 0.997257 
0.9878309 	 0.996328 
0.9878451 	 0.994498 
0.9878592 	 0.980357 
0.9878733 	 0.976602 
0.9878874 	 0.983909 
0.9879016 	 1.002990 
0.9879157 	 1.011770 
0.9879298 	 1.017910 
0.9879440 	 1.016160 
0.9879581 	 1.006920 
0.9879723 	 1.007260 
0.9879864 	 0.999861 
0.9880005 	 0.991304 
0.9880146 	 0.988759 
0.9880288 	 0.985148 
0.9880429 	 0.988091 
0.9880570 	 0.993250 
0.9880711 	 1.001580 
0.9880853 	 1.008720 
0.9880994 	 1.009440 
0.9881135 	 0.997712 
0.9881277 	 0.962401 
0.9881418 	 0.932306 
0.9881559 	 0.932778 
0.9881700 	 0.962022 
0.9881842 	 0.995244 
0.9881983 	 1.005460 
0.9882125 	 0.989156 
0.9882266 	 0.950607 
0.9882407 	 0.892092 
0.9882549 	 0.846390 
0.9882690 	 0.834794 
0.9882831 	 0.889703 
0.9882972 	 0.951197 
0.9883114 	 0.948721 
0.9883255 	 0.886754 
0.9883396 	 0.834990 
0.9883537 	 0.838378 
0.9883679 	 0.898857 
0.9883820 	 0.971617 
0.9883961 	 1.002000 
0.9884102 	 0.968616 
0.9884244 	 0.921385 
0.9884386 	 0.865163 
0.9884527 	 0.868680 
0.9884668 	 0.906352 
0.9884809 	 0.959449 
0.9884951 	 0.992611 
0.9885092 	 1.010080 
0.9885233 	 1.027120 
0.9885374 	 1.031400 
0.9885516 	 1.030700 
0.9885657 	 1.028390 
0.9885798 	 1.025050 
0.9885939 	 1.014770 
0.9886081 	 1.014680 
0.9886222 	 1.008580 
0.9886363 	 1.013290 
0.9886505 	 1.013420 
0.9886646 	 1.014110 
0.9886788 	 1.003580 
0.9886929 	 0.991101 
0.9887070 	 0.962949 
0.9887211 	 0.946370 
0.9887353 	 0.942436 
0.9887494 	 0.956500 
0.9887635 	 0.940477 
0.9887776 	 0.936971 
0.9887918 	 0.917622 
0.9888059 	 0.930686 
0.9888200 	 0.951009 
0.9888341 	 0.941161 
0.9888483 	 0.926684 
0.9888624 	 0.893863 
0.9888766 	 0.874003 
0.9888907 	 0.864324 
0.9889048 	 0.879118 
0.9889190 	 0.906222 
0.9889331 	 0.937954 
0.9889472 	 0.955180 
0.9889613 	 0.952516 
0.9889755 	 0.943701 
0.9889896 	 0.958176 
0.9890037 	 0.997547 
0.9890178 	 1.012760 
0.9890320 	 1.001250 
0.9890461 	 0.986116 
0.9890602 	 0.935817 
0.9890743 	 0.848785 
0.9890885 	 0.789716 
0.9891027 	 0.803068 
0.9891168 	 0.895195 
0.9891309 	 0.969313 
0.9891450 	 0.995612 
0.9891592 	 0.984916 
0.9891733 	 0.931773 
0.9891874 	 0.879449 
0.9892015 	 0.851167 
0.9892157 	 0.850687 
0.9892298 	 0.890329 
0.9892439 	 0.894883 
0.9892580 	 0.870478 
0.9892722 	 0.853969 
0.9892863 	 0.877573 
0.9893004 	 0.907677 
0.9893146 	 0.905681 
0.9893287 	 0.887849 
0.9893429 	 0.886727 
0.9893570 	 0.921811 
0.9893711 	 0.960204 
0.9893852 	 0.995399 
0.9893994 	 1.021420 
0.9894135 	 1.026870 
0.9894276 	 1.017620 
0.9894418 	 1.016960 
0.9894559 	 1.016580 
0.9894700 	 1.013250 
0.9894841 	 1.018160 
0.9894983 	 1.015920 
0.9895124 	 1.022920 
0.9895265 	 0.998225 
0.9895406 	 0.972633 
0.9895548 	 0.955376 
0.9895690 	 0.962246 
0.9895831 	 0.983000 
0.9895972 	 1.003350 
0.9896113 	 1.011990 
0.9896255 	 1.013550 
0.9896396 	 1.016720 
0.9896537 	 1.018090 
0.9896678 	 1.017920 
0.9896820 	 1.006920 
0.9896961 	 1.016630 
0.9897102 	 1.019620 
0.9897243 	 1.024090 
0.9897385 	 1.013380 
0.9897526 	 1.017550 
0.9897667 	 1.011640 
0.9897809 	 0.996850 
0.9897950 	 0.980948 
0.9898092 	 0.953463 
0.9898233 	 0.954754 
0.9898374 	 0.968123 
0.9898515 	 0.970901 
0.9898657 	 0.977676 
0.9898798 	 0.971026 
0.9898939 	 0.971181 
0.9899080 	 0.978005 
0.9899222 	 0.966185 
0.9899363 	 0.927302 
0.9899504 	 0.873167 
0.9899645 	 0.830746 
0.9899787 	 0.821526 
0.9899928 	 0.859402 
0.9900069 	 0.901366 
0.9900211 	 0.939233 
0.9900352 	 0.951431 
0.9900494 	 0.934791 
0.9900635 	 0.881231 
0.9900776 	 0.824337 
0.9900917 	 0.797858 
0.9901059 	 0.826492 
0.9901200 	 0.888204 
0.9901341 	 0.939170 
0.9901482 	 0.947327 
0.9901624 	 0.911769 
0.9901765 	 0.897324 
0.9901906 	 0.921061 
0.9902047 	 0.969003 
0.9902189 	 1.000440 
0.9902330 	 1.008510 
0.9902472 	 0.976089 
0.9902613 	 0.909071 
0.9902754 	 0.867721 
0.9902896 	 0.864915 
0.9903037 	 0.919678 
0.9903178 	 0.941082 
0.9903319 	 0.914402 
0.9903461 	 0.869513 
0.9903602 	 0.860852 
0.9903743 	 0.910789 
0.9903884 	 0.957343 
0.9904026 	 0.961223 
0.9904167 	 0.928104 
0.9904308 	 0.906741 
0.9904450 	 0.928172 
0.9904591 	 0.970097 
0.9904733 	 0.995002 
0.9904874 	 1.000780 
0.9905015 	 1.004960 
0.9905156 	 0.993918 
0.9905298 	 0.974772 
0.9905439 	 0.960892 
0.9905580 	 0.969139 
0.9905721 	 0.989301 
0.9905863 	 0.995660 
0.9906004 	 0.977357 
0.9906145 	 0.951181 
0.9906287 	 0.940257 
0.9906428 	 0.952287 
0.9906569 	 0.973766 
0.9906710 	 0.974443 
0.9906852 	 0.954774 
0.9906993 	 0.900833 
0.9907135 	 0.858582 
0.9907276 	 0.843213 
0.9907417 	 0.855195 
0.9907559 	 0.865174 
0.9907700 	 0.871038 
0.9907841 	 0.897319 
0.9907982 	 0.933057 
0.9908124 	 0.965782 
0.9908265 	 0.977202 
0.9908406 	 0.978383 
0.9908547 	 0.984781 
0.9908689 	 0.984171 
0.9908830 	 0.981780 
0.9908971 	 0.983667 
0.9909113 	 0.983145 
0.9909254 	 0.988333 
0.9909396 	 0.991140 
0.9909537 	 0.982099 
0.9909678 	 0.974985 
0.9909819 	 0.986484 
0.9909961 	 1.001240 
0.9910102 	 1.001780 
0.9910243 	 0.998651 
0.9910384 	 1.001640 
0.9910526 	 1.015720 
0.9910667 	 1.027190 
0.9910808 	 1.026490 
0.9910950 	 1.025380 
0.9911091 	 1.019890 
0.9911232 	 1.011330 
0.9911373 	 1.007880 
0.9911515 	 1.008650 
0.9911656 	 0.995137 
0.9911798 	 0.988265 
0.9911939 	 0.981528 
0.9912080 	 0.967747 
0.9912221 	 0.939028 
0.9912363 	 0.895977 
0.9912504 	 0.860442 
0.9912645 	 0.846467 
0.9912787 	 0.882614 
0.9912928 	 0.922503 
0.9913069 	 0.947657 
0.9913210 	 0.965114 
0.9913352 	 0.982738 
0.9913493 	 0.991420 
0.9913634 	 0.966398 
0.9913776 	 0.932387 
0.9913917 	 0.925376 
0.9914058 	 0.953225 
0.9914200 	 0.978663 
0.9914341 	 0.972740 
0.9914482 	 0.946334 
0.9914624 	 0.911206 
0.9914765 	 0.872793 
0.9914906 	 0.836148 
0.9915047 	 0.828801 
0.9915189 	 0.860604 
0.9915330 	 0.909744 
0.9915471 	 0.957183 
0.9915612 	 0.968781 
0.9915754 	 0.949715 
0.9915895 	 0.929237 
0.9916037 	 0.921098 
0.9916178 	 0.941676 
0.9916319 	 0.960018 
0.9916460 	 0.958234 
0.9916602 	 0.948090 
0.9916743 	 0.935971 
0.9916884 	 0.895051 
0.9917026 	 0.839765 
0.9917167 	 0.826656 
0.9917308 	 0.876834 
0.9917449 	 0.944933 
0.9917591 	 0.988865 
0.9917732 	 0.997344 
0.9917873 	 1.004850 
0.9918014 	 1.013840 
0.9918156 	 1.010740 
0.9918297 	 0.989378 
0.9918439 	 0.951767 
0.9918580 	 0.929768 
0.9918721 	 0.935931 
0.9918863 	 0.949571 
0.9919004 	 0.961571 
0.9919145 	 0.969807 
0.9919286 	 0.971356 
0.9919428 	 0.974395 
0.9919569 	 0.970271 
0.9919710 	 0.977269 
0.9919851 	 0.983464 
0.9919993 	 0.983696 
0.9920134 	 0.980483 
0.9920275 	 0.974250 
0.9920416 	 0.977599 
0.9920558 	 0.989446 
0.9920700 	 1.009820 
0.9920841 	 1.022030 
0.9920982 	 1.023610 
0.9921123 	 1.014070 
0.9921265 	 1.012280 
0.9921406 	 1.007010 
0.9921547 	 1.003780 
0.9921688 	 1.006580 
0.9921830 	 1.015060 
0.9921971 	 1.028770 
0.9922112 	 1.032220 
0.9922254 	 1.019020 
0.9922395 	 1.006670 
0.9922536 	 0.994198 
0.9922677 	 0.985923 
0.9922819 	 0.981519 
0.9922960 	 0.968394 
0.9923102 	 0.953007 
0.9923243 	 0.955939 
0.9923384 	 0.978479 
0.9923525 	 0.997586 
0.9923667 	 0.990143 
0.9923808 	 0.943166 
0.9923949 	 0.893841 
0.9924091 	 0.883278 
0.9924232 	 0.908765 
0.9924373 	 0.923723 
0.9924514 	 0.888824 
0.9924656 	 0.861003 
0.9924797 	 0.871302 
0.9924938 	 0.903535 
0.9925079 	 0.954275 
0.9925221 	 0.960642 
0.9925363 	 0.955321 
0.9925504 	 0.940503 
0.9925645 	 0.911801 
0.9925786 	 0.879020 
0.9925928 	 0.840031 
0.9926069 	 0.800496 
0.9926210 	 0.785489 
0.9926351 	 0.833449 
0.9926493 	 0.903443 
0.9926634 	 0.956647 
0.9926775 	 0.960464 
0.9926916 	 0.959751 
0.9927058 	 0.972527 
0.9927199 	 0.989049 
0.9927340 	 0.995128 
0.9927482 	 1.005130 
0.9927623 	 1.012390 
0.9927765 	 1.008240 
0.9927906 	 0.997247 
0.9928047 	 0.986271 
0.9928188 	 0.985584 
0.9928330 	 0.979525 
0.9928471 	 0.954105 
0.9928612 	 0.934149 
0.9928753 	 0.928154 
0.9928895 	 0.908215 
0.9929036 	 0.848695 
0.9929177 	 0.771045 
0.9929318 	 0.763044 
0.9929460 	 0.845671 
0.9929601 	 0.928496 
0.9929743 	 0.963568 
0.9929884 	 0.972420 
0.9930025 	 0.976108 
0.9930167 	 0.994615 
0.9930308 	 1.006740 
0.9930449 	 1.014190 
0.9930590 	 1.008440 
0.9930732 	 0.988265 
0.9930873 	 0.970397 
0.9931014 	 0.971723 
0.9931155 	 0.977144 
0.9931297 	 0.978615 
0.9931438 	 0.966354 
0.9931579 	 0.934125 
0.9931720 	 0.919126 
0.9931862 	 0.919094 
0.9932004 	 0.905970 
0.9932145 	 0.860991 
0.9932286 	 0.823230 
0.9932427 	 0.837159 
0.9932569 	 0.876510 
0.9932710 	 0.904402 
0.9932851 	 0.888556 
0.9932992 	 0.869458 
0.9933134 	 0.866695 
0.9933275 	 0.896651 
0.9933416 	 0.927217 
0.9933557 	 0.934535 
0.9933699 	 0.925326 
0.9933840 	 0.917445 
0.9933981 	 0.925138 
0.9934123 	 0.958605 
0.9934264 	 0.987665 
0.9934406 	 0.998835 
0.9934547 	 0.987771 
0.9934688 	 0.961450 
0.9934829 	 0.939399 
0.9934971 	 0.943465 
0.9935112 	 0.965349 
0.9935253 	 0.982670 
0.9935394 	 0.983745 
0.9935536 	 0.978557 
0.9935677 	 0.982903 
0.9935818 	 0.988313 
0.9935960 	 0.996521 
0.9936101 	 0.998835 
0.9936242 	 0.996628 
0.9936383 	 0.987578 
0.9936525 	 0.970755 
0.9936666 	 0.948370 
0.9936808 	 0.929319 
0.9936949 	 0.927115 
0.9937090 	 0.946712 
0.9937231 	 0.986416 
0.9937373 	 1.013610 
0.9937514 	 1.028820 
0.9937655 	 1.035190 
0.9937797 	 1.022990 
0.9937938 	 1.003600 
0.9938079 	 0.997151 
0.9938220 	 0.992446 
0.9938362 	 0.980580 
0.9938503 	 0.983474 
0.9938644 	 0.994479 
0.9938786 	 0.982167 
0.9938927 	 0.979970 
0.9939069 	 0.984161 
0.9939210 	 1.005250 
0.9939351 	 1.001950 
0.9939492 	 0.981693 
0.9939634 	 0.985942 
0.9939775 	 0.988778 
0.9939916 	 1.002790 
0.9940057 	 1.001110 
0.9940199 	 0.985961 
0.9940340 	 0.955757 
0.9940481 	 0.928458 
0.9940622 	 0.916618 
0.9940764 	 0.926984 
0.9940905 	 0.946476 
0.9941046 	 0.966571 
0.9941188 	 0.985100 
0.9941329 	 1.000370 
0.9941471 	 1.006920 
0.9941612 	 0.996415 
0.9941753 	 0.983716 
0.9941894 	 0.972256 
0.9942036 	 0.975556 
0.9942177 	 0.988362 
0.9942318 	 0.981422 
0.9942460 	 0.961418 
0.9942601 	 0.927995 
0.9942742 	 0.896563 
0.9942883 	 0.886268 
0.9943024 	 0.892150 
0.9943166 	 0.888404 
0.9943307 	 0.875890 
0.9943449 	 0.887299 
0.9943590 	 0.902661 
0.9943731 	 0.903962 
0.9943873 	 0.912743 
0.9944014 	 0.948770 
0.9944155 	 0.980106 
0.9944297 	 1.012070 
0.9944438 	 1.001480 
0.9944579 	 0.975605 
0.9944720 	 0.935381 
0.9944861 	 0.881353 
0.9945003 	 0.856857 
0.9945144 	 0.874609 
0.9945285 	 0.884128 
0.9945427 	 0.880870 
0.9945568 	 0.889027 
0.9945710 	 0.905464 
0.9945851 	 0.902634 
0.9945992 	 0.867124 
0.9946133 	 0.854100 
0.9946275 	 0.891179 
0.9946416 	 0.946595 
0.9946557 	 0.967406 
0.9946698 	 0.968365 
0.9946840 	 0.961408 
0.9946981 	 0.950332 
0.9947122 	 0.956110 
0.9947264 	 0.967919 
0.9947405 	 0.985497 
0.9947546 	 0.991895 
0.9947687 	 0.982709 
0.9947829 	 0.960104 
0.9947970 	 0.937745 
0.9948112 	 0.922781 
0.9948253 	 0.932065 
0.9948394 	 0.957349 
0.9948536 	 0.985177 
0.9948677 	 0.982971 
0.9948818 	 0.978760 
0.9948959 	 0.978518 
0.9949101 	 0.995999 
0.9949242 	 0.992166 
0.9949383 	 0.972372 
0.9949524 	 0.953330 
0.9949666 	 0.946896 
0.9949807 	 0.954183 
0.9949948 	 0.925914 
0.9950090 	 0.871038 
0.9950231 	 0.827007 
0.9950373 	 0.836355 
0.9950514 	 0.887991 
0.9950655 	 0.893071 
0.9950796 	 0.846235 
0.9950938 	 0.803093 
0.9951079 	 0.828441 
0.9951220 	 0.888722 
0.9951361 	 0.908578 
0.9951503 	 0.892231 
0.9951644 	 0.884064 
0.9951785 	 0.909989 
0.9951927 	 0.954705 
0.9952068 	 0.989978 
0.9952209 	 0.996425 
0.9952350 	 0.996434 
0.9952492 	 0.999532 
0.9952633 	 1.001940 
0.9952775 	 0.990017 
0.9952916 	 0.959008 
0.9953057 	 0.934172 
0.9953198 	 0.935344 
0.9953340 	 0.958195 
0.9953481 	 0.953424 
0.9953622 	 0.925228 
0.9953764 	 0.903908 
0.9953905 	 0.892380 
0.9954046 	 0.924997 
0.9954187 	 0.984781 
0.9954329 	 1.012640 
0.9954470 	 1.016440 
0.9954611 	 1.021770 
0.9954753 	 1.020790 
0.9954894 	 1.011600 
0.9955035 	 0.994944 
0.9955177 	 0.972430 
0.9955318 	 0.945007 
0.9955459 	 0.933317 
0.9955601 	 0.960452 
0.9955742 	 0.987065 
0.9955883 	 0.992959 
0.9956024 	 0.979641 
0.9956166 	 0.946714 
0.9956307 	 0.915169 
0.9956448 	 0.917238 
0.9956589 	 0.950548 
0.9956731 	 0.982274 
0.9956872 	 0.986378 
0.9957013 	 0.968636 
0.9957155 	 0.950869 
0.9957296 	 0.939600 
0.9957438 	 0.936290 
0.9957579 	 0.923198 
0.9957720 	 0.888006 
0.9957861 	 0.867736 
0.9958003 	 0.892338 
0.9958144 	 0.922884 
0.9958285 	 0.926176 
0.9958426 	 0.920967 
0.9958568 	 0.916924 
0.9958709 	 0.908970 
0.9958850 	 0.922425 
0.9958991 	 0.946111 
0.9959133 	 0.971104 
0.9959275 	 0.973146 
0.9959416 	 0.942187 
0.9959557 	 0.931948 
0.9959698 	 0.952623 
0.9959840 	 0.992379 
0.9959981 	 0.999086 
0.9960122 	 1.006780 
0.9960263 	 1.005000 
0.9960405 	 1.009200 
0.9960546 	 1.012830 
0.9960687 	 1.006070 
0.9960828 	 0.994857 
0.9960970 	 0.989978 
0.9961111 	 0.990675 
0.9961252 	 0.997296 
0.9961393 	 1.010280 
0.9961535 	 1.015880 
0.9961677 	 1.014020 
0.9961818 	 1.008580 
0.9961959 	 0.996270 
0.9962100 	 0.999928 
0.9962242 	 0.986484 
0.9962383 	 0.957660 
0.9962524 	 0.938341 
0.9962665 	 0.931078 
0.9962807 	 0.915072 
0.9962948 	 0.872302 
0.9963089 	 0.813065 
0.9963230 	 0.813751 
0.9963372 	 0.872195 
0.9963513 	 0.937794 
0.9963654 	 0.977173 
0.9963796 	 0.992601 
0.9963937 	 0.981073 
0.9964079 	 0.964318 
0.9964220 	 0.958476 
0.9964361 	 0.973737 
0.9964502 	 0.993076 
0.9964644 	 1.005500 
0.9964785 	 1.011030 
0.9964926 	 1.005210 
0.9965067 	 1.015970 
0.9965209 	 1.021080 
0.9965350 	 1.001970 
0.9965491 	 0.986465 
0.9965633 	 0.965676 
0.9965774 	 0.957917 
0.9965915 	 0.972536 
0.9966056 	 0.979515 
0.9966198 	 0.951439 
0.9966339 	 0.897644 
0.9966481 	 0.854434 
0.9966622 	 0.815162 
0.9966763 	 0.802214 
0.9966905 	 0.821662 
0.9967046 	 0.887397 
0.9967187 	 0.961983 
0.9967328 	 1.015340 
0.9967470 	 1.027420 
0.9967611 	 1.022300 
0.9967752 	 1.017430 
0.9967893 	 1.015980 
0.9968035 	 1.011430 
0.9968176 	 1.009780 
0.9968317 	 1.001900 
0.9968459 	 0.990820 
0.9968600 	 0.973959 
0.9968742 	 0.946562 
0.9968883 	 0.913511 
0.9969024 	 0.892120 
0.9969165 	 0.907042 
0.9969307 	 0.948582 
0.9969448 	 0.977250 
0.9969589 	 0.998612 
0.9969730 	 0.996957 
0.9969872 	 1.012990 
0.9970013 	 1.007400 
0.9970154 	 0.993734 
0.9970295 	 1.009960 
0.9970437 	 1.015520 
0.9970578 	 1.018030 
0.9970720 	 1.006070 


==> anc/BD+592667/BD+592667_78.dat <==
0.9704995 	 0.905300 
0.9705135 	 0.929212 
0.9705274 	 0.931891 
0.9705414 	 0.926092 
0.9705552 	 0.925314 
0.9705692 	 0.962426 
0.9705831 	 1.018110 
0.9705971 	 1.005810 
0.9706110 	 0.943849 
0.9706250 	 0.954561 
0.9706389 	 0.941214 
0.9706529 	 0.898848 
0.9706668 	 0.860205 
0.9706807 	 0.834518 
0.9706947 	 0.821509 
0.9707086 	 0.829343 
0.9707226 	 0.727058 
0.9707365 	 0.549061 
0.9707505 	 0.473061 
0.9707644 	 0.564280 
0.9707783 	 0.675692 
0.9707922 	 0.771640 
0.9708062 	 0.820381 
0.9708201 	 0.865416 
0.9708341 	 0.856765 
0.9708480 	 0.841745 
0.9708620 	 0.866825 
0.9708759 	 0.895198 
0.9708898 	 0.942338 
0.9709037 	 0.953017 
0.9709177 	 0.924332 
0.9709317 	 0.915606 
0.9709456 	 0.928390 
0.9709595 	 0.960992 
0.9709735 	 0.962483 
0.9709874 	 0.966038 
0.9710013 	 0.899855 
0.9710153 	 0.873960 
0.9710292 	 0.898207 
0.9710432 	 0.942976 
0.9710571 	 0.955707 
0.9710711 	 0.983298 
0.9710850 	 0.971534 
0.9710990 	 0.977727 
0.9711129 	 0.994776 
0.9711268 	 0.992913 
0.9711407 	 1.020700 
0.9711547 	 1.000830 
0.9711686 	 1.006070 
0.9711826 	 1.010400 
0.9711965 	 0.936155 
0.9712105 	 0.925505 
0.9712244 	 0.894950 
0.9712383 	 0.896756 
0.9712523 	 0.891053 
0.9712662 	 0.932182 
0.9712802 	 0.992683 
0.9712941 	 1.009890 
0.9713080 	 1.008590 
0.9713220 	 0.999498 
0.9713359 	 0.964624 
0.9713498 	 0.920294 
0.9713638 	 0.884040 
0.9713777 	 0.886006 
0.9713917 	 0.908480 
0.9714056 	 0.968428 
0.9714196 	 0.992473 
0.9714335 	 1.002360 
0.9714474 	 1.022380 
0.9714614 	 0.998418 
0.9714753 	 1.010780 
0.9714892 	 0.998704 
0.9715032 	 1.011120 
0.9715172 	 1.010330 
0.9715311 	 0.996545 
0.9715450 	 1.024800 
0.9715589 	 1.008620 
0.9715729 	 0.984952 
0.9715868 	 1.008130 
0.9716008 	 0.967319 
0.9716147 	 0.953728 
0.9716287 	 0.904394 
0.9716426 	 0.836462 
0.9716566 	 0.795736 
0.9716704 	 0.829998 
0.9716844 	 0.889663 
0.9716983 	 0.938380 
0.9717123 	 0.951226 
0.9717262 	 0.927388 
0.9717402 	 0.929607 
0.9717541 	 0.948091 
0.9717681 	 0.959329 
0.9717820 	 0.975672 
0.9717959 	 0.987800 
0.9718099 	 0.927549 
0.9718238 	 0.866111 
0.9718378 	 0.780071 
0.9718517 	 0.725168 
0.9718657 	 0.716549 
0.9718796 	 0.723804 
0.9718935 	 0.843913 
0.9719074 	 0.932777 
0.9719214 	 1.037550 
0.9719353 	 1.064830 
0.9719493 	 1.044540 
0.9719632 	 1.016170 
0.9719772 	 1.011710 
0.9719911 	 1.077930 
0.9720050 	 0.980298 
0.9720190 	 0.915531 
0.9720329 	 0.861259 
0.9720469 	 0.791977 
0.9720608 	 0.737942 
0.9720747 	 0.694426 
0.9720887 	 0.726608 
0.9721026 	 0.819655 
0.9721165 	 0.922916 
0.9721305 	 0.948170 
0.9721444 	 0.953677 
0.9721584 	 0.930616 
0.9721723 	 0.985153 
0.9721863 	 1.009120 
0.9722002 	 1.018540 
0.9722141 	 1.037940 
0.9722281 	 1.046620 
0.9722420 	 1.024500 
0.9722559 	 0.994002 
0.9722699 	 0.979848 
0.9722838 	 0.973359 
0.9722978 	 0.982629 
0.9723117 	 0.954840 
0.9723256 	 0.884622 
0.9723396 	 0.826133 
0.9723535 	 0.814754 
0.9723675 	 0.823688 
0.9723814 	 0.896184 
0.9723954 	 0.936127 
0.9724093 	 0.941178 
0.9724233 	 0.949968 
0.9724371 	 0.950695 
0.9724511 	 0.916793 
0.9724650 	 0.849415 
0.9724790 	 0.818425 
0.9724929 	 0.838032 
0.9725069 	 0.891111 
0.9725208 	 0.922585 
0.9725348 	 0.890322 
0.9725487 	 0.867219 
0.9725626 	 0.870429 
0.9725766 	 0.913273 
0.9725905 	 0.976781 
0.9726044 	 1.022150 
0.9726184 	 1.045620 
0.9726324 	 1.018770 
0.9726463 	 0.983537 
0.9726602 	 0.987284 
0.9726741 	 0.958412 
0.9726881 	 0.958679 
0.9727020 	 1.013440 
0.9727160 	 1.039570 
0.9727299 	 1.046230 
0.9727439 	 1.035140 
0.9727578 	 0.997634 
0.9727717 	 0.951256 
0.9727856 	 0.881679 
0.9727996 	 0.821229 
0.9728136 	 0.832396 
0.9728275 	 0.875369 
0.9728414 	 0.874876 
0.9728554 	 0.866950 
0.9728693 	 0.894046 
0.9728832 	 0.928090 
0.9728972 	 0.933834 
0.9729111 	 0.913526 
0.9729251 	 0.898516 
0.9729390 	 0.897897 
0.9729530 	 0.860904 
0.9729669 	 0.835625 
0.9729809 	 0.773008 
0.9729947 	 0.647648 
0.9730087 	 0.521981 
0.9730226 	 0.451340 
0.9730366 	 0.568513 
0.9730505 	 0.751420 
0.9730645 	 0.889845 
0.9730784 	 0.979371 
0.9730924 	 1.014450 
0.9731063 	 1.038140 
0.9731202 	 1.053590 
0.9731342 	 1.055300 
0.9731481 	 1.002310 
0.9731621 	 0.963678 
0.9731760 	 0.909131 
0.9731899 	 0.854819 
0.9732039 	 0.786123 
0.9732178 	 0.779589 
0.9732317 	 0.822383 
0.9732457 	 0.893672 
0.9732596 	 0.968256 
0.9732736 	 1.028440 
0.9732875 	 1.033280 
0.9733015 	 1.009050 
0.9733154 	 1.005340 
0.9733293 	 0.978224 
0.9733432 	 0.981741 
0.9733572 	 0.999001 
0.9733711 	 0.967663 
0.9733851 	 0.928694 
0.9733990 	 0.892036 
0.9734130 	 0.904630 
0.9734269 	 0.928647 
0.9734408 	 0.982486 
0.9734548 	 0.972174 
0.9734687 	 0.971954 
0.9734827 	 0.978214 
0.9734966 	 0.976456 
0.9735106 	 0.959759 
0.9735245 	 0.984503 
0.9735385 	 0.998408 
0.9735523 	 1.008110 
0.9735663 	 0.967310 
0.9735802 	 0.973588 
0.9735942 	 0.948739 
0.9736081 	 0.913035 
0.9736221 	 0.797720 
0.9736360 	 0.755650 
0.9736500 	 0.759653 
0.9736639 	 0.834117 
0.9736778 	 0.886818 
0.9736918 	 0.913272 
0.9737057 	 0.939176 
0.9737197 	 0.945731 
0.9737336 	 0.923229 
0.9737476 	 0.873302 
0.9737615 	 0.866475 
0.9737754 	 0.855292 
0.9737893 	 0.899298 
0.9738033 	 0.949043 
0.9738172 	 0.993582 
0.9738312 	 0.992913 
0.9738451 	 0.974688 
0.9738591 	 0.954435 
0.9738730 	 0.961575 
0.9738869 	 0.961078 
0.9739009 	 0.971161 
0.9739148 	 0.931677 
0.9739288 	 0.838351 
0.9739427 	 0.748058 
0.9739566 	 0.697757 
0.9739706 	 0.725823 
0.9739845 	 0.790795 
0.9739984 	 0.821396 
0.9740124 	 0.795316 
0.9740263 	 0.740524 
0.9740403 	 0.735901 
0.9740542 	 0.803952 
0.9740682 	 0.895450 
0.9740821 	 0.951105 
0.9740961 	 0.938742 
0.9741100 	 0.935330 
0.9741239 	 0.902934 
0.9741378 	 0.885166 
0.9741518 	 0.882078 
0.9741657 	 0.908144 
0.9741797 	 0.868537 
0.9741936 	 0.869101 
0.9742076 	 0.894620 
0.9742215 	 0.933090 
0.9742354 	 0.943248 
0.9742494 	 0.962216 
0.9742633 	 0.981110 
0.9742773 	 1.013940 
0.9742912 	 1.050450 
0.9743051 	 1.064370 
0.9743191 	 1.051660 
0.9743330 	 1.047450 
0.9743469 	 1.025660 
0.9743609 	 0.967491 
0.9743748 	 0.921238 
0.9743888 	 0.994538 
0.9744027 	 1.002030 
0.9744167 	 1.016530 
0.9744306 	 1.038030 
0.9744445 	 1.034930 
0.9744585 	 1.021330 
0.9744724 	 0.976035 
0.9744863 	 0.891019 
0.9745003 	 0.757446 
0.9745143 	 0.623960 
0.9745282 	 0.521044 
0.9745421 	 0.491997 
0.9745560 	 0.575668 
0.9745700 	 0.688699 
0.9745839 	 0.721579 
0.9745979 	 0.873514 
0.9746118 	 0.961585 
0.9746258 	 0.977631 
0.9746397 	 0.967472 
0.9746537 	 0.943681 
0.9746676 	 0.935504 
0.9746815 	 0.947830 
0.9746954 	 0.995675 
0.9747094 	 1.018290 
0.9747233 	 1.000490 
0.9747373 	 0.960619 
0.9747512 	 0.924677 
0.9747652 	 0.911743 
0.9747791 	 0.912483 
0.9747930 	 0.937326 
0.9748070 	 0.957552 
0.9748209 	 0.966832 
0.9748349 	 0.923375 
0.9748488 	 0.840762 
0.9748628 	 0.750525 
0.9748766 	 0.722020 
0.9748906 	 0.738158 
0.9749045 	 0.797542 
0.9749185 	 0.861325 
0.9749324 	 0.900465 
0.9749464 	 0.890666 
0.9749603 	 0.848437 
0.9749743 	 0.793932 
0.9749882 	 0.815432 
0.9750021 	 0.892908 
0.9750161 	 0.956969 
0.9750300 	 0.987073 
0.9750439 	 1.011780 
0.9750579 	 1.030100 
0.9750718 	 1.058710 
0.9750858 	 1.033700 
0.9750997 	 1.021780 
0.9751136 	 0.990801 
0.9751276 	 0.937836 
0.9751415 	 0.878828 
0.9751555 	 0.841605 
0.9751694 	 0.880785 
0.9751834 	 0.953790 
0.9751973 	 0.988717 
0.9752112 	 1.015490 
0.9752251 	 1.025530 
0.9752391 	 1.021870 
0.9752530 	 1.011830 
0.9752670 	 1.012530 
0.9752809 	 1.019280 
0.9752949 	 1.024450 
0.9753088 	 1.014160 
0.9753227 	 1.019930 
0.9753367 	 1.032580 
0.9753506 	 1.019850 
0.9753646 	 0.978367 
0.9753785 	 0.928620 
0.9753925 	 0.938560 
0.9754064 	 0.964471 
0.9754204 	 0.985965 
0.9754342 	 0.990361 
0.9754482 	 0.944483 
0.9754621 	 0.889917 
0.9754761 	 0.828704 
0.9754900 	 0.825967 
0.9755040 	 0.873988 
0.9755179 	 0.954687 
0.9755319 	 0.980240 
0.9755458 	 0.970129 
0.9755597 	 0.936191 
0.9755737 	 0.874433 
0.9755876 	 0.841514 
0.9756016 	 0.846896 
0.9756155 	 0.935152 
0.9756295 	 0.964614 
0.9756434 	 0.935472 
0.9756573 	 0.909799 
0.9756712 	 0.931135 
0.9756852 	 0.970110 
0.9756991 	 0.997988 
0.9757131 	 1.002920 
0.9757270 	 0.983021 
0.9757410 	 0.970616 
0.9757549 	 0.944999 
0.9757688 	 0.891090 
0.9757828 	 0.904663 
0.9757967 	 0.972461 
0.9758107 	 1.002140 
0.9758246 	 1.006160 
0.9758385 	 0.966124 
0.9758525 	 0.972480 
0.9758664 	 0.991221 
0.9758803 	 1.002230 
0.9758943 	 1.012640 
0.9759082 	 0.995178 
0.9759222 	 0.926729 
0.9759361 	 0.867624 
0.9759501 	 0.862962 
0.9759640 	 0.910550 
0.9759780 	 0.944923 
0.9759918 	 0.991441 
0.9760058 	 1.014800 
0.9760197 	 1.022670 
0.9760337 	 1.013310 
0.9760476 	 1.019850 
0.9760616 	 1.021540 
0.9760755 	 0.991842 
0.9760895 	 0.950467 
0.9761034 	 0.906665 
0.9761173 	 0.872249 
0.9761313 	 0.907714 
0.9761452 	 0.951610 
0.9761592 	 0.972164 
0.9761731 	 0.950352 
0.9761870 	 0.911144 
0.9762010 	 0.893302 
0.9762149 	 0.908747 
0.9762288 	 0.940773 
0.9762428 	 0.964213 
0.9762567 	 0.946402 
0.9762707 	 0.927257 
0.9762846 	 0.909200 
0.9762986 	 0.912962 
0.9763125 	 0.952042 
0.9763264 	 0.972375 
0.9763403 	 0.971926 
0.9763543 	 0.972270 
0.9763683 	 1.001410 
0.9763822 	 1.003160 
0.9763961 	 0.968007 
0.9764101 	 0.945472 
0.9764240 	 0.926069 
0.9764379 	 0.960495 
0.9764519 	 0.982696 
0.9764658 	 0.977182 
0.9764798 	 0.925941 
0.9764937 	 0.871194 
0.9765077 	 0.826131 
0.9765216 	 0.780581 
0.9765356 	 0.777963 
0.9765495 	 0.744163 
0.9765634 	 0.752658 
0.9765773 	 0.792871 
0.9765913 	 0.840895 
0.9766052 	 0.863094 
0.9766192 	 0.874104 
0.9766331 	 0.910632 
0.9766471 	 0.930002 
0.9766610 	 0.944816 
0.9766749 	 0.951272 
0.9766889 	 0.958412 
0.9767028 	 0.948895 
0.9767168 	 0.928844 
0.9767307 	 0.875068 
0.9767446 	 0.849656 
0.9767586 	 0.883163 
0.9767725 	 0.933339 
0.9767864 	 0.960027 
0.9768004 	 0.970951 
0.9768143 	 0.972231 
0.9768283 	 0.994748 
0.9768422 	 1.029400 
0.9768562 	 1.037370 
0.9768701 	 1.044630 
0.9768840 	 1.037770 
0.9768980 	 1.027250 
0.9769119 	 1.009420 
0.9769258 	 0.996860 
0.9769398 	 0.991833 
0.9769537 	 1.000170 
0.9769677 	 0.977784 
0.9769816 	 0.932429 
0.9769955 	 0.865806 
0.9770095 	 0.849685 
0.9770234 	 0.887172 
0.9770374 	 0.950978 
0.9770513 	 0.985468 
0.9770653 	 1.018420 
0.9770792 	 1.022590 
0.9770932 	 1.013610 
0.9771070 	 0.995006 
0.9771210 	 0.941816 
0.9771349 	 0.893926 
0.9771489 	 0.850613 
0.9771628 	 0.808113 
0.9771768 	 0.762310 
0.9771907 	 0.691474 
0.9772047 	 0.594638 
0.9772186 	 0.569215 
0.9772325 	 0.675206 
0.9772465 	 0.801386 
0.9772604 	 0.861979 
0.9772744 	 0.837774 
0.9772883 	 0.815311 
0.9773023 	 0.847819 
0.9773162 	 0.903853 
0.9773301 	 0.971362 
0.9773440 	 0.973694 
0.9773580 	 0.921127 
0.9773719 	 0.846615 
0.9773859 	 0.821594 
0.9773998 	 0.863370 
0.9774138 	 0.908413 
0.9774277 	 0.919259 
0.9774416 	 0.906552 
0.9774556 	 0.913556 
0.9774695 	 0.955793 
0.9774835 	 0.991164 
0.9774974 	 0.987188 
0.9775114 	 0.966038 
0.9775253 	 0.958880 
0.9775392 	 0.981769 
0.9775531 	 1.000830 
0.9775671 	 1.027140 
0.9775810 	 1.046730 
0.9775950 	 1.056870 
0.9776089 	 1.056880 
0.9776229 	 1.049200 
0.9776368 	 1.026460 
0.9776508 	 1.013310 
0.9776647 	 1.004290 
0.9776786 	 1.004980 
0.9776925 	 1.001060 
0.9777065 	 0.997386 
0.9777204 	 0.992903 
0.9777344 	 1.001280 
0.9777483 	 1.019290 
0.9777622 	 1.017720 
0.9777762 	 1.008090 
0.9777901 	 0.986959 
0.9778041 	 0.963496 
0.9778180 	 0.951391 
0.9778320 	 0.963553 
0.9778459 	 0.986204 
0.9778598 	 1.000950 
0.9778737 	 1.002640 
0.9778877 	 0.986146 
0.9779016 	 0.974984 
0.9779156 	 0.960180 
0.9779295 	 0.920987 
0.9779435 	 0.892221 
0.9779574 	 0.896804 
0.9779714 	 0.934971 
0.9779853 	 0.963821 
0.9779992 	 0.950988 
0.9780132 	 0.938028 
0.9780271 	 0.945436 
0.9780410 	 0.983652 
0.9780550 	 0.984283 
0.9780690 	 0.966746 
0.9780829 	 0.951555 
0.9780968 	 0.965513 
0.9781107 	 0.997051 
0.9781247 	 1.008850 
0.9781386 	 0.973436 
0.9781526 	 0.906018 
0.9781665 	 0.870621 
0.9781805 	 0.899930 
0.9781944 	 0.932977 
0.9782083 	 0.920995 
0.9782222 	 0.900542 
0.9782362 	 0.915495 
0.9782502 	 0.939156 
0.9782641 	 0.923396 
0.9782780 	 0.869402 
0.9782920 	 0.814495 
0.9783059 	 0.793009 
0.9783198 	 0.802631 
0.9783338 	 0.834716 
0.9783477 	 0.892848 
0.9783617 	 0.966373 
0.9783756 	 1.008250 
0.9783896 	 1.043530 
0.9784035 	 1.071070 
0.9784175 	 1.070260 
0.9784313 	 1.059610 
0.9784453 	 1.042490 
0.9784592 	 1.009980 
0.9784732 	 0.944591 
0.9784871 	 0.812783 
0.9785011 	 0.597074 
0.9785150 	 0.416835 
0.9785290 	 0.370893 
0.9785429 	 0.436064 
0.9785568 	 0.567152 
0.9785708 	 0.693634 
0.9785847 	 0.798257 
0.9785987 	 0.845608 
0.9786126 	 0.887921 
0.9786265 	 0.918710 
0.9786405 	 0.953070 
0.9786544 	 0.983308 
0.9786683 	 1.005170 
0.9786823 	 0.991680 
0.9786962 	 0.972470 
0.9787102 	 0.967673 
0.9787241 	 0.991518 
0.9787381 	 0.995130 
0.9787520 	 0.995637 
0.9787659 	 1.003780 
0.9787799 	 1.010070 
0.9787938 	 1.013890 
0.9788077 	 0.998141 
0.9788217 	 0.965197 
0.9788356 	 0.912126 
0.9788496 	 0.856002 
0.9788635 	 0.842676 
0.9788774 	 0.862242 
0.9788914 	 0.875346 
0.9789053 	 0.861108 
0.9789193 	 0.808002 
0.9789332 	 0.702241 
0.9789472 	 0.591182 
0.9789611 	 0.578314 
0.9789751 	 0.694791 
0.9789889 	 0.816663 
0.9790029 	 0.838515 
0.9790168 	 0.822064 
0.9790308 	 0.833603 
0.9790447 	 0.880352 
0.9790587 	 0.926559 
0.9790726 	 0.957045 
0.9790866 	 0.989071 
0.9791005 	 1.018160 
0.9791144 	 1.022970 
0.9791284 	 0.992722 
0.9791423 	 0.932070 
0.9791563 	 0.869559 
0.9791702 	 0.845680 
0.9791842 	 0.880809 
0.9791981 	 0.948599 
0.9792120 	 1.004090 
0.9792259 	 1.006320 
0.9792399 	 0.971696 
0.9792538 	 0.943703 
0.9792678 	 0.916931 
0.9792817 	 0.948753 
0.9792957 	 0.979122 
0.9793096 	 0.999765 
0.9793235 	 1.001390 
0.9793375 	 0.998360 
0.9793514 	 0.976092 
0.9793654 	 0.974143 
0.9793793 	 0.996487 
0.9793932 	 1.007820 
0.9794072 	 0.980049 
0.9794211 	 0.933869 
0.9794350 	 0.904670 
0.9794490 	 0.910192 
0.9794629 	 0.964930 
0.9794769 	 1.006120 
0.9794908 	 1.017870 
0.9795048 	 1.005700 
0.9795187 	 0.998351 
0.9795327 	 0.998609 
0.9795466 	 0.987762 
0.9795605 	 0.995226 
0.9795744 	 1.011380 
0.9795884 	 1.031060 
0.9796023 	 1.038180 
0.9796163 	 1.015250 
0.9796302 	 0.964452 
0.9796442 	 0.887193 
0.9796581 	 0.838436 
0.9796720 	 0.859723 
0.9796860 	 0.922267 
0.9796999 	 0.969871 
0.9797139 	 0.973397 
0.9797278 	 0.954907 
0.9797417 	 0.940494 
0.9797557 	 0.960600 
0.9797696 	 0.997835 
0.9797835 	 1.021870 
0.9797975 	 1.015180 
0.9798114 	 0.986395 
0.9798254 	 0.953014 
0.9798393 	 0.928526 
0.9798533 	 0.922533 
0.9798672 	 0.941607 
0.9798811 	 0.966985 
0.9798951 	 0.984168 
0.9799090 	 0.988794 
0.9799229 	 0.982591 
0.9799369 	 0.959864 
0.9799509 	 0.931274 
0.9799648 	 0.916853 
0.9799787 	 0.916013 
0.9799926 	 0.913671 
0.9800066 	 0.893874 
0.9800205 	 0.876495 
0.9800345 	 0.876895 
0.9800484 	 0.899681 
0.9800624 	 0.919796 
0.9800763 	 0.934225 
0.9800903 	 0.939392 
0.9801041 	 0.949026 
0.9801181 	 0.971018 
0.9801320 	 1.003600 
0.9801460 	 1.032770 
0.9801599 	 1.041130 
0.9801739 	 1.031190 
0.9801878 	 0.983203 
0.9802018 	 0.891880 
0.9802157 	 0.806666 
0.9802296 	 0.771126 
0.9802436 	 0.812652 
0.9802575 	 0.853893 
0.9802715 	 0.879016 
0.9802854 	 0.881408 
0.9802994 	 0.896142 
0.9803133 	 0.898703 
0.9803272 	 0.906759 
0.9803411 	 0.935897 
0.9803551 	 0.971228 
0.9803690 	 1.003080 
0.9803830 	 1.014450 
0.9803969 	 1.003050 
0.9804109 	 0.971218 
0.9804248 	 0.923942 
0.9804387 	 0.907555 
0.9804527 	 0.936896 
0.9804666 	 0.995035 
0.9804806 	 1.014040 
0.9804945 	 1.023600 
0.9805084 	 1.023460 
0.9805224 	 1.027520 
0.9805363 	 1.026950 
0.9805502 	 1.023510 
0.9805642 	 0.996086 
0.9805781 	 0.945118 
0.9805921 	 0.907757 
0.9806060 	 0.898736 
0.9806200 	 0.956768 
0.9806339 	 1.000630 
0.9806478 	 1.022800 
0.9806617 	 1.036580 
0.9806757 	 1.038200 
0.9806896 	 1.039140 
0.9807036 	 1.023350 
0.9807175 	 1.016690 
0.9807315 	 1.001860 
0.9807454 	 0.978090 
0.9807593 	 0.974095 
0.9807733 	 0.958832 
0.9807872 	 0.913033 
0.9808012 	 0.863953 
0.9808151 	 0.848956 
0.9808291 	 0.882978 
0.9808430 	 0.932418 
0.9808570 	 0.976398 
0.9808708 	 1.007760 
0.9808848 	 1.003960 
0.9808987 	 0.978625 
0.9809127 	 0.945618 
0.9809266 	 0.917646 
0.9809406 	 0.897693 
0.9809545 	 0.913983 
0.9809685 	 0.932293 
0.9809824 	 0.932462 
0.9809963 	 0.886063 
0.9810103 	 0.846850 
0.9810242 	 0.860262 
0.9810382 	 0.908503 
0.9810521 	 0.966822 
0.9810661 	 0.990180 
0.9810800 	 0.987762 
0.9810939 	 0.981205 
0.9811078 	 0.959645 
0.9811218 	 0.968695 
0.9811357 	 0.979313 
0.9811497 	 0.988431 
0.9811636 	 0.973464 
0.9811776 	 0.957953 
0.9811915 	 0.929384 
0.9812054 	 0.912192 
0.9812194 	 0.884539 
0.9812333 	 0.882107 
0.9812473 	 0.929079 
0.9812612 	 0.977860 
0.9812751 	 1.011190 
0.9812891 	 1.027940 
0.9813030 	 1.018360 
0.9813169 	 0.999851 
0.9813309 	 0.958526 
0.9813448 	 0.907096 
0.9813588 	 0.890076 
0.9813727 	 0.925972 
0.9813867 	 0.977392 
0.9814006 	 0.978596 
0.9814146 	 0.950623 
0.9814284 	 0.939917 
0.9814424 	 0.958593 
0.9814563 	 0.987934 
0.9814703 	 1.023140 
0.9814842 	 1.027950 
0.9814982 	 1.033630 
0.9815121 	 1.015130 
0.9815261 	 0.989272 
0.9815400 	 0.955717 
0.9815539 	 0.909041 
0.9815679 	 0.872108 
0.9815818 	 0.872797 
0.9815957 	 0.886171 
0.9816097 	 0.923032 
0.9816236 	 0.971438 
0.9816376 	 0.995723 
0.9816515 	 1.010300 
0.9816654 	 1.012280 
0.9816794 	 1.011710 
0.9816933 	 1.016100 
0.9817073 	 1.015740 
0.9817212 	 1.009710 
0.9817352 	 0.999469 
0.9817491 	 0.966937 
0.9817630 	 0.894995 
0.9817769 	 0.841387 
0.9817909 	 0.839864 
0.9818048 	 0.878467 
0.9818188 	 0.947158 
0.9818327 	 0.980708 
0.9818467 	 0.953479 
0.9818606 	 0.921133 
0.9818745 	 0.906145 
0.9818885 	 0.932126 
0.9819024 	 0.989491 
0.9819164 	 0.997577 
0.9819303 	 1.003420 
0.9819443 	 0.985009 
0.9819582 	 0.930454 
0.9819722 	 0.875121 
0.9819861 	 0.868966 
0.9820000 	 0.906140 
0.9820139 	 0.967434 
0.9820279 	 0.995761 
0.9820418 	 0.999708 
0.9820558 	 1.000940 
0.9820697 	 1.017580 
0.9820837 	 1.032380 
0.9820976 	 1.039420 
0.9821115 	 1.043460 
0.9821255 	 1.038760 
0.9821394 	 1.038070 
0.9821534 	 1.031310 
0.9821673 	 1.032920 
0.9821813 	 1.019840 
0.9821952 	 1.009280 
0.9822091 	 0.986577 
0.9822230 	 0.936416 
0.9822370 	 0.936145 
0.9822509 	 0.964433 
0.9822649 	 0.982171 
0.9822788 	 0.972164 
0.9822928 	 0.929368 
0.9823067 	 0.898382 
0.9823206 	 0.910251 
0.9823346 	 0.939379 
0.9823485 	 0.987570 
0.9823624 	 1.013150 
0.9823764 	 1.033520 
0.9823903 	 1.027040 
0.9824043 	 1.011870 
0.9824182 	 0.995350 
0.9824321 	 0.977325 
0.9824461 	 0.953767 
0.9824600 	 0.935712 
0.9824740 	 0.937749 
0.9824879 	 0.990447 
0.9825019 	 1.030080 
0.9825158 	 1.050130 
0.9825298 	 1.055750 
0.9825436 	 1.055240 
0.9825576 	 1.021850 
0.9825715 	 0.974210 
0.9825855 	 0.948528 
0.9825994 	 0.945260 
0.9826134 	 0.955555 
0.9826273 	 0.942168 
0.9826413 	 0.906254 
0.9826552 	 0.903764 
0.9826691 	 0.944322 
0.9826831 	 0.980785 
0.9826970 	 0.989138 
0.9827110 	 0.965713 
0.9827249 	 0.936293 
0.9827389 	 0.899619 
0.9827528 	 0.848544 
0.9827667 	 0.815243 
0.9827806 	 0.846612 
0.9827946 	 0.911612 
0.9828085 	 0.959635 
0.9828225 	 0.971534 
0.9828364 	 0.971524 
0.9828504 	 0.961021 
0.9828643 	 0.935544 
0.9828782 	 0.911810 
0.9828922 	 0.897969 
0.9829061 	 0.864841 
0.9829201 	 0.832318 
0.9829340 	 0.822008 
0.9829480 	 0.855125 
0.9829619 	 0.918476 
0.9829758 	 0.972700 
0.9829897 	 0.993352 
0.9830037 	 0.988192 
0.9830176 	 0.993209 
0.9830316 	 0.995914 
0.9830455 	 1.002500 
0.9830595 	 1.013810 
0.9830734 	 0.993305 
0.9830874 	 0.972575 
0.9831013 	 0.964806 
0.9831152 	 0.961508 
0.9831291 	 0.979409 
0.9831431 	 0.985544 
0.9831570 	 1.001320 
0.9831710 	 1.015410 
0.9831849 	 1.021530 
0.9831989 	 1.019280 
0.9832128 	 1.020270 
0.9832267 	 1.023260 
0.9832407 	 1.015060 
0.9832546 	 1.009970 
0.9832686 	 1.006350 
0.9832825 	 0.997519 
0.9832964 	 1.024520 
0.9833103 	 1.019530 
0.9833243 	 1.035220 
0.9833382 	 1.030800 
0.9833522 	 1.029330 
0.9833661 	 1.002360 
0.9833801 	 0.972767 
0.9833940 	 0.931488 
0.9834080 	 0.867081 
0.9834219 	 0.781144 
0.9834358 	 0.715133 
0.9834498 	 0.706308 
0.9834637 	 0.752715 
0.9834776 	 0.818478 
0.9834916 	 0.866798 
0.9835055 	 0.896139 
0.9835195 	 0.911819 
0.9835334 	 0.886800 
0.9835473 	 0.849707 
0.9835613 	 0.843986 
0.9835752 	 0.868917 
0.9835892 	 0.883044 
0.9836031 	 0.857668 
0.9836171 	 0.814590 
0.9836310 	 0.774789 
0.9836449 	 0.780711 
0.9836588 	 0.840895 
0.9836728 	 0.922782 
0.9836868 	 0.990495 
0.9837007 	 1.005560 
0.9837146 	 0.990696 
0.9837286 	 0.967329 
0.9837425 	 0.922429 
0.9837564 	 0.913737 
0.9837704 	 0.904862 
0.9837843 	 0.912289 
0.9837983 	 0.937721 
0.9838122 	 0.964289 
0.9838262 	 0.981578 
0.9838401 	 0.992836 
0.9838541 	 0.991154 
0.9838679 	 1.006140 
0.9838819 	 1.000110 
0.9838958 	 1.012850 
0.9839098 	 1.021300 
0.9839237 	 1.027330 
0.9839377 	 1.036020 
0.9839516 	 1.033330 
0.9839656 	 1.026930 
0.9839795 	 1.023090 
0.9839934 	 1.016280 
0.9840074 	 1.012890 
0.9840213 	 1.003360 
0.9840353 	 0.978052 
0.9840492 	 0.961355 
0.9840631 	 0.950341 
0.9840771 	 0.956424 
0.9840910 	 0.986720 
0.9841049 	 1.019020 
0.9841189 	 1.016930 
0.9841328 	 0.981301 
0.9841468 	 0.921153 
0.9841607 	 0.878066 
0.9841747 	 0.889812 
0.9841886 	 0.945458 
0.9842025 	 0.990237 
0.9842165 	 0.995149 
0.9842304 	 0.977039 
0.9842443 	 0.971868 
0.9842583 	 0.981473 
0.9842722 	 1.002640 
0.9842862 	 1.013120 
0.9843001 	 1.014860 
0.9843140 	 1.013510 
0.9843280 	 1.017490 
0.9843419 	 1.002900 
0.9843559 	 0.970616 
0.9843698 	 0.921029 
0.9843838 	 0.884537 
0.9843977 	 0.915428 
0.9844117 	 0.970071 
0.9844255 	 1.020110 


==> anc/BD+592667/BD+592667_79.dat <==
0.9583164 	 0.934756 
0.9583301 	 1.027680 
0.9583437 	 1.103050 
0.9583575 	 1.072370 
0.9583712 	 0.932318 
0.9583848 	 0.939361 
0.9583985 	 0.950445 
0.9584122 	 0.970343 
0.9584259 	 0.935241 
0.9584396 	 0.893286 
0.9584533 	 0.913123 
0.9584670 	 1.007220 
0.9584807 	 0.947888 
0.9584944 	 0.914655 
0.9585080 	 0.915472 
0.9585217 	 0.890633 
0.9585354 	 0.878517 
0.9585491 	 0.895147 
0.9585628 	 0.870081 
0.9585765 	 0.802625 
0.9585902 	 0.832458 
0.9586039 	 0.906366 
0.9586176 	 0.958181 
0.9586312 	 1.033400 
0.9586449 	 1.048200 
0.9586586 	 1.015590 
0.9586723 	 0.950902 
0.9586860 	 1.004600 
0.9586997 	 0.917062 
0.9587134 	 0.858476 
0.9587271 	 0.919803 
0.9587408 	 0.851819 
0.9587545 	 0.822793 
0.9587681 	 0.826047 
0.9587818 	 0.881510 
0.9587956 	 0.949727 
0.9588092 	 0.951413 
0.9588229 	 0.974358 
0.9588366 	 1.011070 
0.9588503 	 1.039000 
0.9588640 	 0.981067 
0.9588777 	 1.027110 
0.9588913 	 1.047600 
0.9589050 	 1.000950 
0.9589188 	 0.902286 
0.9589324 	 0.896149 
0.9589461 	 0.843576 
0.9589598 	 0.817952 
0.9589735 	 0.897981 
0.9589872 	 0.945526 
0.9590009 	 0.855304 
0.9590146 	 0.832701 
0.9590282 	 0.773171 
0.9590420 	 0.763922 
0.9590557 	 0.825740 
0.9590693 	 0.934580 
0.9590830 	 0.972141 
0.9590967 	 1.025690 
0.9591104 	 1.065050 
0.9591241 	 1.044210 
0.9591378 	 1.064340 
0.9591515 	 1.073040 
0.9591652 	 1.041800 
0.9591789 	 0.986596 
0.9591925 	 0.999985 
0.9592062 	 1.000160 
0.9592199 	 1.006100 
0.9592336 	 1.010540 
0.9592473 	 1.035380 
0.9592610 	 0.999309 
0.9592747 	 0.893397 
0.9592884 	 0.902410 
0.9593021 	 0.904890 
0.9593157 	 0.943138 
0.9593294 	 0.979335 
0.9593431 	 0.994684 
0.9593568 	 1.012110 
0.9593705 	 1.020020 
0.9593842 	 0.968116 
0.9593979 	 1.006370 
0.9594116 	 1.039500 
0.9594253 	 1.005770 
0.9594390 	 0.975491 
0.9594526 	 0.907506 
0.9594663 	 0.943077 
0.9594801 	 0.876414 
0.9594937 	 0.916773 
0.9595074 	 1.032010 
0.9595211 	 1.027470 
0.9595348 	 0.977594 
0.9595485 	 0.928522 
0.9595622 	 0.967821 
0.9595758 	 0.978878 
0.9595895 	 0.962616 
0.9596033 	 0.967050 
0.9596169 	 1.049660 
0.9596306 	 1.057560 
0.9596443 	 1.021330 
0.9596580 	 1.024890 
0.9596717 	 0.987043 
0.9596854 	 0.992039 
0.9596991 	 1.028120 
0.9597127 	 1.033640 
0.9597265 	 1.050360 
0.9597402 	 1.052380 
0.9597538 	 0.982019 
0.9597675 	 0.899282 
0.9597812 	 0.828973 
0.9597949 	 0.840832 
0.9598086 	 0.877425 
0.9598223 	 0.935465 
0.9598359 	 0.965204 
0.9598497 	 0.973264 
0.9598634 	 0.923891 
0.9598770 	 0.838979 
0.9598907 	 0.813339 
0.9599044 	 0.870930 
0.9599181 	 0.950856 
0.9599318 	 0.949414 
0.9599455 	 0.972465 
0.9599591 	 0.956858 
0.9599729 	 0.950434 
0.9599866 	 0.939792 
0.9600002 	 0.920468 
0.9600139 	 0.935696 
0.9600276 	 0.967631 
0.9600413 	 0.977403 
0.9600550 	 0.938614 
0.9600687 	 0.893542 
0.9600824 	 0.867309 
0.9600961 	 0.838213 
0.9601098 	 0.796539 
0.9601235 	 0.710145 
0.9601371 	 0.640332 
0.9601508 	 0.612189 
0.9601646 	 0.684366 
0.9601782 	 0.745778 
0.9601919 	 0.808049 
0.9602056 	 0.833211 
0.9602193 	 0.906150 
0.9602330 	 0.987747 
0.9602467 	 1.028580 
0.9602603 	 1.006920 
0.9602740 	 0.952148 
0.9602877 	 0.924361 
0.9603014 	 0.934245 
0.9603151 	 0.933069 
0.9603288 	 0.971589 
0.9603425 	 1.015340 
0.9603562 	 1.019420 
0.9603699 	 1.009980 
0.9603836 	 0.989784 
0.9603972 	 0.911686 
0.9604109 	 0.915494 
0.9604247 	 0.979792 
0.9604383 	 0.992420 
0.9604520 	 1.008130 
0.9604657 	 1.018960 
0.9604794 	 0.982789 
0.9604931 	 0.950258 
0.9605068 	 0.964519 
0.9605204 	 0.968687 
0.9605342 	 0.998614 
0.9605479 	 1.009940 
0.9605615 	 1.006890 
0.9605752 	 1.001900 
0.9605889 	 0.980058 
0.9606026 	 0.956801 
0.9606163 	 0.939493 
0.9606300 	 0.949744 
0.9606436 	 1.021030 
0.9606574 	 1.059020 
0.9606711 	 1.077780 
0.9606847 	 1.045110 
0.9606984 	 1.009580 
0.9607121 	 0.963853 
0.9607258 	 0.930972 
0.9607395 	 0.884880 
0.9607532 	 0.904133 
0.9607669 	 0.900217 
0.9607806 	 0.822216 
0.9607943 	 0.848821 
0.9608080 	 0.898275 
0.9608216 	 0.905865 
0.9608353 	 0.935434 
0.9608490 	 0.981610 
0.9608627 	 0.983132 
0.9608764 	 0.942402 
0.9608901 	 0.921073 
0.9609038 	 0.945415 
0.9609175 	 0.965347 
0.9609312 	 1.012410 
0.9609448 	 1.005630 
0.9609585 	 1.001000 
0.9609722 	 1.009570 
0.9609859 	 1.013420 
0.9609996 	 0.935662 
0.9610133 	 0.879460 
0.9610270 	 0.814897 
0.9610407 	 0.764396 
0.9610544 	 0.726638 
0.9610681 	 0.714929 
0.9610817 	 0.753934 
0.9610954 	 0.849655 
0.9611092 	 0.925627 
0.9611228 	 0.985130 
0.9611365 	 1.044400 
0.9611502 	 1.033100 
0.9611639 	 1.020400 
0.9611776 	 1.019800 
0.9611913 	 0.990964 
0.9612049 	 0.997254 
0.9612187 	 1.002010 
0.9612324 	 1.016130 
0.9612460 	 1.016870 
0.9612597 	 1.005320 
0.9612734 	 1.027820 
0.9612871 	 1.056750 
0.9613008 	 1.074450 
0.9613145 	 1.057130 
0.9613282 	 0.995864 
0.9613419 	 0.996940 
0.9613556 	 0.976204 
0.9613693 	 0.964604 
0.9613829 	 0.952795 
0.9613966 	 0.901020 
0.9614103 	 0.909910 
0.9614240 	 0.936408 
0.9614377 	 0.950523 
0.9614514 	 1.002480 
0.9614651 	 0.991487 
0.9614788 	 1.007840 
0.9614925 	 1.021670 
0.9615061 	 1.006790 
0.9615198 	 0.992106 
0.9615335 	 1.032520 
0.9615472 	 1.029820 
0.9615609 	 1.011000 
0.9615746 	 1.010770 
0.9615883 	 0.996435 
0.9616020 	 1.009020 
0.9616157 	 1.010880 
0.9616293 	 1.005740 
0.9616430 	 1.010860 
0.9616567 	 1.014710 
0.9616704 	 0.992734 
0.9616841 	 1.010820 
0.9616978 	 0.991192 
0.9617115 	 0.907619 
0.9617252 	 0.839681 
0.9617389 	 0.786000 
0.9617526 	 0.805435 
0.9617662 	 0.863715 
0.9617800 	 0.962958 
0.9617937 	 1.038360 
0.9618073 	 1.056770 
0.9618210 	 1.036750 
0.9618347 	 1.008710 
0.9618484 	 1.005110 
0.9618621 	 1.012040 
0.9618758 	 0.993333 
0.9618895 	 0.973321 
0.9619032 	 0.928658 
0.9619169 	 0.885251 
0.9619305 	 0.852687 
0.9619442 	 0.813456 
0.9619579 	 0.832629 
0.9619716 	 0.888030 
0.9619853 	 0.929162 
0.9619990 	 0.962711 
0.9620127 	 0.972189 
0.9620264 	 0.948860 
0.9620401 	 0.949505 
0.9620538 	 0.938794 
0.9620674 	 0.963862 
0.9620811 	 0.981866 
0.9620948 	 0.997311 
0.9621085 	 1.019020 
0.9621222 	 1.051750 
0.9621359 	 1.041330 
0.9621496 	 1.073910 
0.9621633 	 1.062630 
0.9621770 	 1.053840 
0.9621906 	 1.033220 
0.9622043 	 1.016930 
0.9622181 	 1.012870 
0.9622317 	 0.971951 
0.9622454 	 0.924124 
0.9622591 	 0.871490 
0.9622728 	 0.848262 
0.9622865 	 0.858482 
0.9623002 	 0.865534 
0.9623138 	 0.901352 
0.9623275 	 0.977422 
0.9623413 	 1.036920 
0.9623549 	 1.065400 
0.9623686 	 1.066370 
0.9623823 	 1.003250 
0.9623960 	 0.953452 
0.9624097 	 0.917104 
0.9624234 	 0.945915 
0.9624371 	 0.954679 
0.9624507 	 0.994960 
0.9624645 	 1.035670 
0.9624782 	 0.998805 
0.9624918 	 0.976966 
0.9625055 	 0.970324 
0.9625192 	 1.004730 
0.9625329 	 1.011140 
0.9625466 	 1.033920 
0.9625603 	 1.033880 
0.9625740 	 0.980496 
0.9625877 	 0.894025 
0.9626014 	 0.834223 
0.9626150 	 0.792240 
0.9626287 	 0.831613 
0.9626424 	 0.878929 
0.9626561 	 0.868796 
0.9626698 	 0.849645 
0.9626835 	 0.852332 
0.9626972 	 0.888938 
0.9627109 	 0.945194 
0.9627246 	 0.942209 
0.9627383 	 0.920221 
0.9627519 	 0.850756 
0.9627656 	 0.853511 
0.9627793 	 0.865571 
0.9627930 	 0.847870 
0.9628067 	 0.808528 
0.9628204 	 0.752390 
0.9628341 	 0.731520 
0.9628478 	 0.732834 
0.9628615 	 0.752687 
0.9628751 	 0.831586 
0.9628888 	 0.926425 
0.9629026 	 1.015510 
0.9629162 	 0.990012 
0.9629299 	 1.023260 
0.9629436 	 1.047940 
0.9629573 	 1.004580 
0.9629710 	 1.005590 
0.9629847 	 1.008580 
0.9629983 	 0.993162 
0.9630120 	 1.003780 
0.9630258 	 1.010350 
0.9630394 	 0.930892 
0.9630531 	 0.914533 
0.9630668 	 0.952614 
0.9630805 	 1.002460 
0.9630942 	 1.043490 
0.9631079 	 1.040780 
0.9631216 	 1.019860 
0.9631352 	 1.004940 
0.9631490 	 0.992096 
0.9631627 	 0.981020 
0.9631763 	 0.993876 
0.9631900 	 1.002010 
0.9632037 	 1.027990 
0.9632174 	 1.012570 
0.9632311 	 1.032420 
0.9632448 	 1.030560 
0.9632584 	 1.027210 
0.9632721 	 1.026310 
0.9632859 	 1.025540 
0.9632995 	 1.013520 
0.9633132 	 1.008940 
0.9633269 	 0.998938 
0.9633406 	 1.022920 
0.9633543 	 1.042210 
0.9633680 	 1.015640 
0.9633816 	 0.947432 
0.9633954 	 0.911059 
0.9634091 	 0.934136 
0.9634228 	 0.968563 
0.9634364 	 0.983713 
0.9634501 	 1.008220 
0.9634638 	 1.027980 
0.9634775 	 1.000190 
0.9634912 	 0.939902 
0.9635049 	 0.893376 
0.9635186 	 0.884679 
0.9635323 	 0.928269 
0.9635460 	 0.973369 
0.9635596 	 0.997644 
0.9635733 	 0.953480 
0.9635871 	 0.888334 
0.9636007 	 0.781554 
0.9636144 	 0.688861 
0.9636281 	 0.676192 
0.9636418 	 0.757770 
0.9636555 	 0.868112 
0.9636692 	 0.928612 
0.9636828 	 0.938796 
0.9636965 	 0.957096 
0.9637102 	 0.981800 
0.9637239 	 0.994132 
0.9637376 	 1.006000 
0.9637513 	 0.996749 
0.9637650 	 0.960132 
0.9637787 	 0.896686 
0.9637924 	 0.857998 
0.9638061 	 0.832825 
0.9638197 	 0.815806 
0.9638334 	 0.814737 
0.9638472 	 0.846223 
0.9638608 	 0.917431 
0.9638745 	 0.973559 
0.9638882 	 1.022410 
0.9639019 	 0.994770 
0.9639156 	 0.913631 
0.9639293 	 0.833939 
0.9639429 	 0.777817 
0.9639566 	 0.777036 
0.9639704 	 0.814095 
0.9639840 	 0.795415 
0.9639977 	 0.609935 
0.9640114 	 0.430414 
0.9640251 	 0.449422 
0.9640388 	 0.608162 
0.9640525 	 0.800317 
0.9640661 	 0.929073 
0.9640799 	 0.978231 
0.9640936 	 0.997120 
0.9641073 	 1.019380 
0.9641209 	 1.018530 
0.9641346 	 1.007340 
0.9641483 	 1.001240 
0.9641620 	 0.983817 
0.9641757 	 0.968801 
0.9641894 	 0.979916 
0.9642031 	 0.986748 
0.9642168 	 0.996131 
0.9642305 	 1.029540 
0.9642441 	 1.015170 
0.9642578 	 1.016260 
0.9642715 	 1.011770 
0.9642852 	 1.047160 
0.9642989 	 1.047270 
0.9643126 	 1.025260 
0.9643263 	 0.977736 
0.9643400 	 0.928307 
0.9643537 	 0.903189 
0.9643673 	 0.888017 
0.9643810 	 0.889052 
0.9643947 	 0.958115 
0.9644084 	 1.013900 
0.9644221 	 1.035910 
0.9644358 	 1.031900 
0.9644495 	 0.998063 
0.9644632 	 0.933972 
0.9644769 	 0.880587 
0.9644906 	 0.844279 
0.9645042 	 0.873693 
0.9645179 	 0.965518 
0.9645317 	 1.046940 
0.9645453 	 1.049410 
0.9645590 	 1.034070 
0.9645727 	 0.998776 
0.9645864 	 0.934902 
0.9646001 	 0.894656 
0.9646138 	 0.888237 
0.9646274 	 0.929358 
0.9646411 	 0.979878 
0.9646549 	 1.016610 
0.9646685 	 1.026910 
0.9646822 	 0.996968 
0.9646959 	 0.973369 
0.9647096 	 0.958124 
0.9647233 	 0.932855 
0.9647370 	 0.874971 
0.9647507 	 0.835905 
0.9647644 	 0.820936 
0.9647781 	 0.815699 
0.9647918 	 0.828019 
0.9648054 	 0.851632 
0.9648191 	 0.889661 
0.9648328 	 0.910135 
0.9648465 	 0.918135 
0.9648602 	 0.948395 
0.9648739 	 0.963824 
0.9648876 	 0.926493 
0.9649013 	 0.744284 
0.9649150 	 0.552183 
0.9649286 	 0.499554 
0.9649423 	 0.587143 
0.9649560 	 0.689133 
0.9649697 	 0.766886 
0.9649834 	 0.823058 
0.9649971 	 0.910339 
0.9650108 	 0.972731 
0.9650245 	 0.975367 
0.9650382 	 1.003480 
0.9650518 	 0.999195 
0.9650655 	 1.002340 
0.9650793 	 1.033980 
0.9650929 	 1.024840 
0.9651066 	 1.014760 
0.9651203 	 0.996178 
0.9651340 	 0.964719 
0.9651477 	 0.954146 
0.9651614 	 0.947774 
0.9651751 	 0.896317 
0.9651887 	 0.870999 
0.9652025 	 0.883359 
0.9652162 	 0.921564 
0.9652298 	 0.985939 
0.9652435 	 0.977051 
0.9652572 	 0.941419 
0.9652709 	 0.906038 
0.9652846 	 0.918691 
0.9652983 	 0.955165 
0.9653119 	 0.996236 
0.9653257 	 0.977108 
0.9653394 	 0.953100 
0.9653530 	 0.936231 
0.9653667 	 0.937465 
0.9653804 	 0.960617 
0.9653941 	 0.984274 
0.9654078 	 0.969772 
0.9654215 	 0.948280 
0.9654352 	 0.963596 
0.9654489 	 0.980125 
0.9654626 	 0.963072 
0.9654763 	 0.886937 
0.9654899 	 0.810249 
0.9655036 	 0.796474 
0.9655173 	 0.860327 
0.9655310 	 0.928645 
0.9655447 	 0.926888 
0.9655584 	 0.859289 
0.9655721 	 0.819912 
0.9655858 	 0.858599 
0.9655995 	 0.926864 
0.9656131 	 0.973740 
0.9656268 	 0.977832 
0.9656405 	 0.976233 
0.9656542 	 0.986662 
0.9656679 	 0.989555 
0.9656816 	 1.003090 
0.9656953 	 1.024660 
0.9657090 	 1.018340 
0.9657227 	 0.986320 
0.9657363 	 0.912191 
0.9657500 	 0.839802 
0.9657638 	 0.793605 
0.9657774 	 0.815218 
0.9657911 	 0.854812 
0.9658048 	 0.886861 
0.9658185 	 0.892939 
0.9658322 	 0.908916 
0.9658459 	 0.936046 
0.9658596 	 0.953052 
0.9658732 	 0.948106 
0.9658870 	 0.921253 
0.9659007 	 0.883492 
0.9659143 	 0.875537 
0.9659280 	 0.925431 
0.9659417 	 0.993152 
0.9659554 	 1.020790 
0.9659691 	 1.034360 
0.9659828 	 1.022950 
0.9659964 	 0.994275 
0.9660102 	 0.955878 
0.9660239 	 0.937369 
0.9660375 	 0.942062 
0.9660512 	 0.954736 
0.9660649 	 0.949604 
0.9660786 	 0.892527 
0.9660923 	 0.834010 
0.9661060 	 0.809673 
0.9661196 	 0.817220 
0.9661334 	 0.842890 
0.9661471 	 0.910050 
0.9661608 	 0.964643 
0.9661744 	 0.966650 
0.9661881 	 0.936281 
0.9662018 	 0.914702 
0.9662155 	 0.933590 
0.9662292 	 0.967183 
0.9662429 	 0.983779 
0.9662566 	 0.980182 
0.9662703 	 0.969467 
0.9662840 	 0.968535 
0.9662976 	 0.950298 
0.9663113 	 0.908530 
0.9663250 	 0.857752 
0.9663387 	 0.824285 
0.9663524 	 0.817914 
0.9663661 	 0.829042 
0.9663798 	 0.861218 
0.9663935 	 0.868415 
0.9664072 	 0.851809 
0.9664208 	 0.847303 
0.9664345 	 0.883835 
0.9664483 	 0.972160 
0.9664619 	 1.021310 
0.9664756 	 1.023300 
0.9664893 	 0.974149 
0.9665030 	 0.906540 
0.9665167 	 0.879244 
0.9665304 	 0.860941 
0.9665441 	 0.904228 
0.9665577 	 0.910182 
0.9665714 	 0.902861 
0.9665852 	 0.882210 
0.9665988 	 0.858557 
0.9666125 	 0.856839 
0.9666262 	 0.851885 
0.9666399 	 0.827660 
0.9666536 	 0.847583 
0.9666673 	 0.904663 
0.9666809 	 0.953728 
0.9666946 	 0.941906 
0.9667084 	 0.883646 
0.9667220 	 0.804499 
0.9667357 	 0.782224 
0.9667494 	 0.826435 
0.9667631 	 0.905176 
0.9667768 	 0.987861 
0.9667905 	 1.017420 
0.9668041 	 1.001930 
0.9668179 	 0.971009 
0.9668316 	 0.950666 
0.9668453 	 0.941766 
0.9668589 	 0.959637 
0.9668726 	 0.983570 
0.9668863 	 0.936952 
0.9669000 	 0.857880 
0.9669137 	 0.806430 
0.9669274 	 0.830713 
0.9669411 	 0.909915 
0.9669548 	 0.962463 
0.9669685 	 0.991382 
0.9669821 	 1.007020 
0.9669958 	 1.034860 
0.9670095 	 1.043430 
0.9670232 	 1.049840 
0.9670369 	 1.035560 
0.9670506 	 1.032160 
0.9670643 	 1.026980 
0.9670780 	 1.020970 
0.9670917 	 1.026310 
0.9671053 	 1.035120 
0.9671190 	 0.994827 
0.9671327 	 0.947208 
0.9671464 	 0.906377 
0.9671601 	 0.879706 
0.9671738 	 0.880113 
0.9671875 	 0.901223 
0.9672012 	 0.898640 
0.9672149 	 0.833632 
0.9672286 	 0.736186 
0.9672422 	 0.713267 
0.9672559 	 0.787326 
0.9672697 	 0.900996 
0.9672833 	 0.947967 
0.9672970 	 0.958200 
0.9673107 	 0.971751 
0.9673244 	 0.975434 
0.9673381 	 0.967849 
0.9673518 	 0.969010 
0.9673654 	 0.965680 
0.9673791 	 0.985045 
0.9673929 	 0.971199 
0.9674065 	 0.961845 
0.9674202 	 0.957829 
0.9674339 	 0.966603 
0.9674476 	 0.975786 
0.9674613 	 0.966688 
0.9674750 	 0.931380 
0.9674886 	 0.882981 
0.9675024 	 0.852532 
0.9675161 	 0.865670 
0.9675298 	 0.859649 
0.9675434 	 0.824850 
0.9675571 	 0.819093 
0.9675708 	 0.853457 
0.9675845 	 0.909635 
0.9675982 	 0.958809 
0.9676119 	 0.985225 
0.9676256 	 0.985730 
0.9676393 	 0.976309 
0.9676530 	 0.933187 
0.9676666 	 0.872288 
0.9676803 	 0.826396 
0.9676940 	 0.780772 
0.9677077 	 0.706818 
0.9677214 	 0.575718 
0.9677351 	 0.466463 
0.9677488 	 0.483934 
0.9677625 	 0.616091 
0.9677762 	 0.726949 
0.9677898 	 0.758817 
0.9678035 	 0.752220 
0.9678172 	 0.760877 
0.9678309 	 0.792232 
0.9678446 	 0.838449 
0.9678583 	 0.897232 
0.9678720 	 0.950244 
0.9678857 	 0.970885 
0.9678994 	 0.974663 
0.9679131 	 0.978660 
0.9679267 	 0.982409 
0.9679404 	 0.992876 
0.9679542 	 0.995484 
0.9679678 	 1.017670 
0.9679815 	 1.026790 
0.9679952 	 1.041290 
0.9680089 	 1.025150 
0.9680226 	 0.991544 
0.9680363 	 0.920511 
0.9680499 	 0.852917 
0.9680637 	 0.827676 
0.9680774 	 0.846792 
0.9680910 	 0.884973 
0.9681047 	 0.922023 
0.9681184 	 0.940044 
0.9681321 	 0.920489 
0.9681458 	 0.937467 
0.9681595 	 0.983389 
0.9681732 	 1.003750 
0.9681869 	 1.002080 
0.9682006 	 0.989641 
0.9682143 	 0.954927 
0.9682279 	 0.933526 
0.9682416 	 0.925795 
0.9682553 	 0.951530 
0.9682690 	 0.978745 
0.9682827 	 0.991344 
0.9682964 	 0.995493 
0.9683101 	 0.989812 
0.9683238 	 1.002620 
0.9683375 	 1.010730 
0.9683511 	 1.001500 
0.9683648 	 0.958058 
0.9683785 	 0.908948 
0.9683922 	 0.879792 
0.9684059 	 0.905251 
0.9684196 	 0.954746 
0.9684333 	 0.966831 
0.9684470 	 0.965737 
0.9684607 	 0.973749 
0.9684743 	 1.008460 
0.9684880 	 1.023430 
0.9685018 	 1.045210 
0.9685154 	 1.043490 
0.9685291 	 1.034310 
0.9685428 	 1.039810 
0.9685565 	 1.029750 
0.9685702 	 0.998928 
0.9685839 	 0.950750 
0.9685976 	 0.891629 
0.9686112 	 0.843731 
0.9686250 	 0.862378 
0.9686387 	 0.933309 
0.9686523 	 0.981667 
0.9686660 	 1.009330 
0.9686797 	 1.010100 
0.9686934 	 0.997168 
0.9687071 	 0.971056 
0.9687208 	 0.976737 
0.9687344 	 0.965899 
0.9687482 	 0.940405 
0.9687619 	 0.903642 
0.9687755 	 0.887172 
0.9687892 	 0.908665 
0.9688029 	 0.952833 
0.9688166 	 0.947217 
0.9688303 	 0.910876 
0.9688440 	 0.898554 
0.9688577 	 0.919160 
0.9688714 	 0.963815 
0.9688851 	 0.965861 
0.9688988 	 0.912655 
0.9689124 	 0.884917 
0.9689261 	 0.904079 
0.9689398 	 0.950083 
0.9689535 	 0.967174 
0.9689672 	 0.953718 
0.9689809 	 0.939879 
0.9689946 	 0.920111 
0.9690083 	 0.908436 
0.9690220 	 0.892217 
0.9690356 	 0.803660 
0.9690493 	 0.644711 
0.9690630 	 0.500560 
0.9690767 	 0.505284 
0.9690904 	 0.632562 
0.9691041 	 0.769319 
0.9691178 	 0.854041 
0.9691315 	 0.871094 
0.9691452 	 0.949809 
0.9691588 	 0.966888 
0.9691725 	 0.942976 
0.9691863 	 0.906280 
0.9691999 	 0.894021 
0.9692136 	 0.895328 
0.9692273 	 0.895694 
0.9692410 	 0.891860 
0.9692547 	 0.871570 
0.9692684 	 0.849288 
0.9692821 	 0.856097 
0.9692957 	 0.871336 
0.9693095 	 0.918582 
0.9693232 	 0.933498 
0.9693368 	 0.954337 
0.9693505 	 0.978602 
0.9693642 	 1.003740 
0.9693779 	 1.006800 
0.9693916 	 0.981343 
0.9694053 	 0.956497 
0.9694189 	 0.930537 
0.9694327 	 0.924768 
0.9694464 	 0.921623 
0.9694600 	 0.906695 
0.9694737 	 0.897065 
0.9694874 	 0.888130 
0.9695011 	 0.890398 
0.9695148 	 0.862669 
0.9695285 	 0.856199 
0.9695422 	 0.852059 
0.9695558 	 0.809422 
0.9695696 	 0.767597 
0.9695833 	 0.767536 
0.9695969 	 0.830368 
0.9696106 	 0.893101 
0.9696243 	 0.927220 
0.9696380 	 0.917691 
0.9696517 	 0.896255 
0.9696654 	 0.876817 
0.9696791 	 0.905139 
0.9696928 	 0.968858 
0.9697065 	 1.002660 
0.9697201 	 0.993305 
0.9697338 	 0.954632 
0.9697475 	 0.915808 
0.9697612 	 0.866858 
0.9697749 	 0.848851 
0.9697886 	 0.889481 
0.9698023 	 0.956211 
0.9698160 	 1.007280 
0.9698297 	 1.026490 
0.9698433 	 1.030420 
0.9698570 	 1.012970 
0.9698708 	 0.992543 
0.9698845 	 0.978441 
0.9698981 	 0.939072 
0.9699118 	 0.922528 
0.9699255 	 0.904551 
0.9699392 	 0.928465 
0.9699529 	 0.938165 
0.9699666 	 0.954708 
0.9699802 	 0.988471 
0.9699939 	 1.019950 
0.9700077 	 1.014140 
0.9700213 	 1.014820 
0.9700350 	 0.974958 
0.9700487 	 0.945789 
0.9700624 	 0.953680 
0.9700761 	 0.981143 
0.9700898 	 0.987547 
0.9701034 	 0.953081 
0.9701171 	 0.896315 
0.9701309 	 0.840538 
0.9701445 	 0.798972 
0.9701582 	 0.783886 
0.9701719 	 0.800176 
0.9701856 	 0.861123 
0.9701993 	 0.920041 
0.9702130 	 0.971551 
0.9702267 	 1.015240 
0.9702403 	 1.038770 
0.9702541 	 1.046160 
0.9702678 	 1.035070 
0.9702814 	 1.023160 
0.9702951 	 0.990469 
0.9703088 	 0.972693 
0.9703225 	 0.948448 
0.9703362 	 0.926991 
0.9703499 	 0.869023 
0.9703636 	 0.793751 
0.9703773 	 0.724124 
0.9703910 	 0.710958 
0.9704046 	 0.740189 
0.9704183 	 0.802310 
0.9704320 	 0.886512 
0.9704457 	 0.943843 
0.9704594 	 0.957344 
0.9704731 	 0.951596 
0.9704868 	 0.942153 
0.9705005 	 0.940737 
0.9705142 	 0.952805 
0.9705278 	 0.950418 
0.9705415 	 0.939831 
0.9705552 	 0.938358 
0.9705689 	 0.955364 
0.9705826 	 0.974729 
0.9705963 	 0.997425 
0.9706100 	 1.003760 
0.9706237 	 1.003040 
0.9706374 	 0.993067 
0.9706511 	 0.958343 
0.9706647 	 0.912206 
0.9706784 	 0.855466 
0.9706922 	 0.822291 
0.9707058 	 0.803010 
0.9707195 	 0.758706 
0.9707332 	 0.629230 
0.9707469 	 0.493714 
0.9707606 	 0.476339 
0.9707743 	 0.595129 
0.9707879 	 0.724781 
0.9708016 	 0.817417 
0.9708154 	 0.852571 
0.9708290 	 0.860139 
0.9708427 	 0.839688 
0.9708564 	 0.826476 
0.9708701 	 0.879205 
0.9708838 	 0.953537 
0.9708975 	 1.001740 
0.9709112 	 0.987062 
0.9709248 	 0.957115 
0.9709386 	 0.945606 
0.9709523 	 0.960294 
0.9709659 	 0.966822 
0.9709796 	 0.956449 
0.9709933 	 0.928806 
0.9710070 	 0.905702 
0.9710207 	 0.879873 
0.9710344 	 0.900445 
0.9710481 	 0.953832 
0.9710618 	 0.967031 
0.9710755 	 0.982152 
0.9710891 	 0.961045 
0.9711028 	 0.960360 
0.9711165 	 0.988128 
0.9711302 	 1.018490 
0.9711439 	 1.023490 
0.9711576 	 1.042810 
0.9711713 	 1.049140 
0.9711850 	 1.005880 
0.9711987 	 0.990174 
0.9712123 	 0.969924 
0.9712260 	 0.923518 
0.9712397 	 0.884656 
0.9712534 	 0.878003 
0.9712671 	 0.921341 
0.9712808 	 0.957477 
0.9712945 	 0.999176 
0.9713082 	 1.009880 
0.9713219 	 0.995436 
0.9713356 	 0.958590 
0.9713492 	 0.928155 
0.9713629 	 0.901093 
0.9713767 	 0.914352 
0.9713903 	 0.929516 
0.9714040 	 0.956183 
0.9714177 	 0.974054 
0.9714314 	 1.009350 
0.9714451 	 1.003470 
0.9714588 	 1.001840 
0.9714724 	 1.007620 
0.9714862 	 1.021870 
0.9714999 	 1.023130 
0.9715135 	 1.032650 
0.9715272 	 1.043060 
0.9715409 	 1.041010 
0.9715546 	 1.014280 
0.9715683 	 0.984674 
0.9715820 	 0.976766 
0.9715957 	 0.994665 
0.9716094 	 1.007540 
0.9716231 	 0.986701 
0.9716368 	 0.927786 
0.9716504 	 0.850509 
0.9716641 	 0.793170 
0.9716778 	 0.808184 
0.9716915 	 0.865389 
0.9717052 	 0.926160 
0.9717189 	 0.953119 
0.9717326 	 0.947221 
0.9717463 	 0.933295 
0.9717600 	 0.956687 
0.9717736 	 0.970799 
0.9717873 	 0.998948 
0.9718010 	 0.995312 
0.9718147 	 0.941424 
0.9718284 	 0.877133 
0.9718421 	 0.786137 
0.9718558 	 0.726250 
0.9718695 	 0.728724 
0.9718832 	 0.741077 
0.9718968 	 0.806322 
0.9719105 	 0.902770 
0.9719243 	 0.979811 
0.9719380 	 0.996987 
0.9719516 	 1.005940 
0.9719653 	 1.015010 
0.9719790 	 1.026320 
0.9719927 	 1.021890 


==> anc/BD+592667/BD+592667_80.dat <==
0.9829561 	 0.974763 
0.9829702 	 0.998167 
0.9829844 	 0.991043 
0.9829985 	 0.971869 
0.9830126 	 0.948814 
0.9830267 	 0.943485 
0.9830409 	 0.962820 
0.9830550 	 0.950796 
0.9830691 	 0.978518 
0.9830832 	 0.982148 
0.9830974 	 0.978625 
0.9831115 	 0.993618 
0.9831256 	 0.977792 
0.9831397 	 0.983125 
0.9831539 	 1.004610 
0.9831680 	 0.992805 
0.9831822 	 0.991343 
0.9831963 	 0.966598 
0.9832104 	 0.993627 
0.9832246 	 0.973417 
0.9832387 	 0.985197 
0.9832528 	 1.013130 
0.9832669 	 1.001510 
0.9832811 	 1.012610 
0.9832952 	 0.991266 
0.9833093 	 0.951416 
0.9833234 	 0.985836 
0.9833376 	 0.875117 
0.9833517 	 0.760833 
0.9833658 	 0.680591 
0.9833800 	 0.672689 
0.9833941 	 0.737492 
0.9834083 	 0.813085 
0.9834224 	 0.852757 
0.9834365 	 0.895964 
0.9834506 	 0.892205 
0.9834648 	 0.883900 
0.9834789 	 0.849963 
0.9834930 	 0.829797 
0.9835072 	 0.831269 
0.9835213 	 0.855499 
0.9835354 	 0.835675 
0.9835495 	 0.802602 
0.9835637 	 0.768064 
0.9835778 	 0.775843 
0.9835919 	 0.826272 
0.9836060 	 0.912786 
0.9836202 	 0.948562 
0.9836343 	 0.989223 
0.9836485 	 0.967741 
0.9836626 	 0.965676 
0.9836767 	 0.937946 
0.9836909 	 0.902439 
0.9837050 	 0.905661 
0.9837191 	 0.910779 
0.9837332 	 0.931334 
0.9837474 	 0.942336 
0.9837615 	 0.961335 
0.9837756 	 0.975924 
0.9837897 	 0.989059 
0.9838039 	 1.000010 
0.9838180 	 1.009290 
0.9838321 	 1.001120 
0.9838463 	 1.002110 
0.9838604 	 0.992437 
0.9838746 	 0.999386 
0.9838887 	 1.009790 
0.9839028 	 1.004110 
0.9839169 	 1.002710 
0.9839311 	 1.005730 
0.9839452 	 1.007070 
0.9839593 	 0.975808 
0.9839734 	 0.950761 
0.9839876 	 0.920165 
0.9840017 	 0.913182 
0.9840158 	 0.969623 
0.9840300 	 0.983348 
0.9840441 	 0.976582 
0.9840582 	 0.970813 
0.9840723 	 0.928024 
0.9840864 	 0.886994 
0.9841006 	 0.885936 
0.9841148 	 0.929572 
0.9841289 	 0.971462 
0.9841430 	 0.969071 
0.9841572 	 0.965461 
0.9841713 	 0.955418 
0.9841854 	 0.971094 
0.9841995 	 0.979660 
0.9842137 	 0.998980 
0.9842278 	 1.017980 
0.9842419 	 1.009960 
0.9842560 	 0.993927 
0.9842702 	 0.964470 
0.9842843 	 0.937572 
0.9842984 	 0.880452 
0.9843125 	 0.866016 
0.9843267 	 0.910132 
0.9843409 	 0.957915 
0.9843550 	 0.991440 
0.9843691 	 0.996947 
0.9843832 	 0.995069 
0.9843973 	 0.987984 
0.9844115 	 0.977966 
0.9844256 	 0.963990 
0.9844397 	 0.936028 
0.9844539 	 0.901799 
0.9844680 	 0.861066 
0.9844821 	 0.914091 
0.9844962 	 0.955051 
0.9845104 	 0.975430 
0.9845245 	 0.970175 
0.9845386 	 0.954776 
0.9845528 	 0.929317 
0.9845669 	 0.890667 
0.9845810 	 0.871808 
0.9845952 	 0.884325 
0.9846093 	 0.963859 
0.9846234 	 0.984568 
0.9846376 	 0.996221 
0.9846517 	 1.004830 
0.9846658 	 1.004130 
0.9846799 	 1.004880 
0.9846941 	 0.989397 
0.9847082 	 0.977357 
0.9847223 	 0.937932 
0.9847364 	 0.908318 
0.9847506 	 0.921801 
0.9847647 	 0.937588 
0.9847789 	 0.971762 
0.9847930 	 0.967037 
0.9848071 	 0.966348 
0.9848213 	 0.991585 
0.9848354 	 0.988701 
0.9848495 	 1.003700 
0.9848636 	 1.031370 
0.9848778 	 1.035940 
0.9848919 	 0.983048 
0.9849060 	 0.966116 
0.9849201 	 0.939773 
0.9849343 	 0.926342 
0.9849484 	 0.920900 
0.9849625 	 0.949354 
0.9849767 	 0.979050 
0.9849908 	 1.001650 
0.9850050 	 0.999290 
0.9850191 	 1.001880 
0.9850332 	 0.992301 
0.9850473 	 0.976331 
0.9850615 	 0.930030 
0.9850756 	 0.885024 
0.9850897 	 0.880436 
0.9851039 	 0.910406 
0.9851180 	 0.950594 
0.9851321 	 0.941460 
0.9851462 	 0.923318 
0.9851604 	 0.924930 
0.9851745 	 0.924590 
0.9851886 	 0.913858 
0.9852027 	 0.903276 
0.9852169 	 0.884653 
0.9852310 	 0.865109 
0.9852452 	 0.859560 
0.9852593 	 0.915179 
0.9852734 	 0.971917 
0.9852876 	 0.988710 
0.9853017 	 1.001270 
0.9853158 	 0.951895 
0.9853299 	 0.910208 
0.9853441 	 0.869900 
0.9853582 	 0.868577 
0.9853723 	 0.899200 
0.9853864 	 0.920130 
0.9854006 	 0.890624 
0.9854147 	 0.844785 
0.9854288 	 0.870142 
0.9854429 	 0.911006 
0.9854571 	 0.970117 
0.9854713 	 0.995428 
0.9854854 	 0.993637 
0.9854995 	 1.013150 
0.9855136 	 1.019180 
0.9855278 	 1.025980 
0.9855419 	 1.023600 
0.9855560 	 1.009960 
0.9855701 	 0.986165 
0.9855843 	 0.954176 
0.9855984 	 0.924241 
0.9856125 	 0.938733 
0.9856266 	 0.989407 
0.9856408 	 1.002900 
0.9856549 	 1.013240 
0.9856690 	 1.003490 
0.9856832 	 1.007880 
0.9856973 	 1.002370 
0.9857115 	 0.983822 
0.9857256 	 0.970630 
0.9857397 	 0.976214 
0.9857538 	 0.955305 
0.9857680 	 0.945031 
0.9857821 	 0.939755 
0.9857962 	 0.936205 
0.9858103 	 0.945667 
0.9858245 	 0.923126 
0.9858386 	 0.885624 
0.9858527 	 0.833275 
0.9858668 	 0.841560 
0.9858810 	 0.923449 
0.9858951 	 0.988836 
0.9859092 	 1.020300 
0.9859234 	 1.030620 
0.9859375 	 1.027380 
0.9859517 	 1.023450 
0.9859658 	 1.003420 
0.9859799 	 0.996667 
0.9859940 	 0.992446 
0.9860082 	 0.984035 
0.9860223 	 0.966088 
0.9860364 	 0.965313 
0.9860505 	 0.968181 
0.9860647 	 0.977628 
0.9860788 	 0.994673 
0.9860929 	 1.006550 
0.9861070 	 0.990075 
0.9861212 	 0.957583 
0.9861353 	 0.943023 
0.9861495 	 0.959622 
0.9861636 	 0.979360 
0.9861777 	 0.993230 
0.9861919 	 0.982148 
0.9862060 	 0.962546 
0.9862201 	 0.943314 
0.9862342 	 0.945212 
0.9862484 	 0.973369 
0.9862625 	 0.987094 
0.9862766 	 0.996792 
0.9862907 	 0.992611 
0.9863049 	 0.977357 
0.9863190 	 0.937347 
0.9863331 	 0.845845 
0.9863473 	 0.760264 
0.9863614 	 0.723278 
0.9863756 	 0.750499 
0.9863897 	 0.806157 
0.9864038 	 0.872163 
0.9864179 	 0.943702 
0.9864321 	 0.980260 
0.9864462 	 1.003570 
0.9864603 	 0.986813 
0.9864745 	 0.919026 
0.9864886 	 0.871676 
0.9865027 	 0.853844 
0.9865168 	 0.885532 
0.9865310 	 0.941046 
0.9865451 	 0.984374 
0.9865592 	 0.990665 
0.9865733 	 0.975779 
0.9865875 	 0.968142 
0.9866016 	 0.967591 
0.9866158 	 0.988042 
0.9866299 	 1.005930 
0.9866440 	 0.998167 
0.9866582 	 0.989978 
0.9866723 	 0.976553 
0.9866864 	 0.966845 
0.9867005 	 0.926501 
0.9867147 	 0.876683 
0.9867288 	 0.850174 
0.9867429 	 0.872506 
0.9867570 	 0.924635 
0.9867712 	 0.991895 
0.9867853 	 1.020130 
0.9867994 	 1.018400 
0.9868136 	 1.003910 
0.9868277 	 1.002920 
0.9868419 	 1.000680 
0.9868560 	 1.011900 
0.9868701 	 1.018930 
0.9868842 	 1.011500 
0.9868984 	 1.012850 
0.9869125 	 1.013090 
0.9869266 	 1.004830 
0.9869407 	 0.983145 
0.9869549 	 0.958380 
0.9869690 	 0.901148 
0.9869831 	 0.844282 
0.9869973 	 0.808582 
0.9870114 	 0.845545 
0.9870255 	 0.921433 
0.9870396 	 0.975159 
0.9870538 	 0.994305 
0.9870679 	 0.999193 
0.9870821 	 0.995360 
0.9870962 	 0.995747 
0.9871103 	 0.985797 
0.9871244 	 0.974985 
0.9871386 	 0.989746 
0.9871527 	 1.004430 
0.9871668 	 1.012470 
0.9871809 	 1.001400 
0.9871951 	 1.001300 
0.9872092 	 0.999309 
0.9872233 	 0.986745 
0.9872374 	 0.986058 
0.9872516 	 0.998622 
0.9872657 	 1.002990 
0.9872799 	 1.005470 
0.9872940 	 0.953245 
0.9873081 	 0.890665 
0.9873223 	 0.842704 
0.9873364 	 0.875266 
0.9873505 	 0.921432 
0.9873646 	 0.946319 
0.9873788 	 0.938526 
0.9873929 	 0.936423 
0.9874070 	 0.940379 
0.9874211 	 0.962026 
0.9874353 	 0.988401 
0.9874494 	 1.001010 
0.9874635 	 0.984432 
0.9874777 	 0.919989 
0.9874918 	 0.848469 
0.9875060 	 0.819898 
0.9875201 	 0.812526 
0.9875342 	 0.833431 
0.9875483 	 0.830843 
0.9875625 	 0.818986 
0.9875766 	 0.844214 
0.9875907 	 0.890658 
0.9876049 	 0.928689 
0.9876190 	 0.920981 
0.9876331 	 0.876563 
0.9876472 	 0.849054 
0.9876614 	 0.884109 
0.9876755 	 0.950626 
0.9876896 	 1.003140 
0.9877037 	 1.031320 
0.9877179 	 1.025240 
0.9877320 	 1.014360 
0.9877462 	 1.021330 
0.9877603 	 1.016310 
0.9877744 	 1.007100 
0.9877886 	 0.999851 
0.9878027 	 0.994276 
0.9878168 	 0.997257 
0.9878309 	 0.996328 
0.9878451 	 0.994498 
0.9878592 	 0.980357 
0.9878733 	 0.976602 
0.9878874 	 0.983909 
0.9879016 	 1.002990 
0.9879157 	 1.011770 
0.9879298 	 1.017910 
0.9879440 	 1.016160 
0.9879581 	 1.006920 
0.9879723 	 1.007260 
0.9879864 	 0.999861 
0.9880005 	 0.991304 
0.9880146 	 0.988759 
0.9880288 	 0.985148 
0.9880429 	 0.988091 
0.9880570 	 0.993250 
0.9880711 	 1.001580 
0.9880853 	 1.008720 
0.9880994 	 1.009440 
0.9881135 	 0.997712 
0.9881277 	 0.962401 
0.9881418 	 0.932306 
0.9881559 	 0.932778 
0.9881700 	 0.962022 
0.9881842 	 0.995244 
0.9881983 	 1.005460 
0.9882125 	 0.989156 
0.9882266 	 0.950607 
0.9882407 	 0.892092 
0.9882549 	 0.846390 
0.9882690 	 0.834794 
0.9882831 	 0.889703 
0.9882972 	 0.951197 
0.9883114 	 0.948721 
0.9883255 	 0.886754 
0.9883396 	 0.834990 
0.9883537 	 0.838378 
0.9883679 	 0.898857 
0.9883820 	 0.971617 
0.9883961 	 1.002000 
0.9884102 	 0.968616 
0.9884244 	 0.921385 
0.9884386 	 0.865163 
0.9884527 	 0.868680 
0.9884668 	 0.906352 
0.9884809 	 0.959449 
0.9884951 	 0.992611 
0.9885092 	 1.010080 
0.9885233 	 1.027120 
0.9885374 	 1.031400 
0.9885516 	 1.030700 
0.9885657 	 1.028390 
0.9885798 	 1.025050 
0.9885939 	 1.014770 
0.9886081 	 1.014680 
0.9886222 	 1.008580 
0.9886363 	 1.013290 
0.9886505 	 1.013420 
0.9886646 	 1.014110 
0.9886788 	 1.003580 
0.9886929 	 0.991101 
0.9887070 	 0.962949 
0.9887211 	 0.946370 
0.9887353 	 0.942436 
0.9887494 	 0.956500 
0.9887635 	 0.940477 
0.9887776 	 0.936971 
0.9887918 	 0.917622 
0.9888059 	 0.930686 
0.9888200 	 0.951009 
0.9888341 	 0.941161 
0.9888483 	 0.926684 
0.9888624 	 0.893863 
0.9888766 	 0.874003 
0.9888907 	 0.864324 
0.9889048 	 0.879118 
0.9889190 	 0.906222 
0.9889331 	 0.937954 
0.9889472 	 0.955180 
0.9889613 	 0.952516 
0.9889755 	 0.943701 
0.9889896 	 0.958176 
0.9890037 	 0.997547 
0.9890178 	 1.012760 
0.9890320 	 1.001250 
0.9890461 	 0.986116 
0.9890602 	 0.935817 
0.9890743 	 0.848785 
0.9890885 	 0.789716 
0.9891027 	 0.803068 
0.9891168 	 0.895195 
0.9891309 	 0.969313 
0.9891450 	 0.995612 
0.9891592 	 0.984916 
0.9891733 	 0.931773 
0.9891874 	 0.879449 
0.9892015 	 0.851167 
0.9892157 	 0.850687 
0.9892298 	 0.890329 
0.9892439 	 0.894883 
0.9892580 	 0.870478 
0.9892722 	 0.853969 
0.9892863 	 0.877573 
0.9893004 	 0.907677 
0.9893146 	 0.905681 
0.9893287 	 0.887849 
0.9893429 	 0.886727 
0.9893570 	 0.921811 
0.9893711 	 0.960204 
0.9893852 	 0.995399 
0.9893994 	 1.021420 
0.9894135 	 1.026870 
0.9894276 	 1.017620 
0.9894418 	 1.016960 
0.9894559 	 1.016580 
0.9894700 	 1.013250 
0.9894841 	 1.018160 
0.9894983 	 1.015920 
0.9895124 	 1.022920 
0.9895265 	 0.998225 
0.9895406 	 0.972633 
0.9895548 	 0.955376 
0.9895690 	 0.962246 
0.9895831 	 0.983000 
0.9895972 	 1.003350 
0.9896113 	 1.011990 
0.9896255 	 1.013550 
0.9896396 	 1.016720 
0.9896537 	 1.018090 
0.9896678 	 1.017920 
0.9896820 	 1.006920 
0.9896961 	 1.016630 
0.9897102 	 1.019620 
0.9897243 	 1.024090 
0.9897385 	 1.013380 
0.9897526 	 1.017550 
0.9897667 	 1.011640 
0.9897809 	 0.996850 
0.9897950 	 0.980948 
0.9898092 	 0.953463 
0.9898233 	 0.954754 
0.9898374 	 0.968123 
0.9898515 	 0.970901 
0.9898657 	 0.977676 
0.9898798 	 0.971026 
0.9898939 	 0.971181 
0.9899080 	 0.978005 
0.9899222 	 0.966185 
0.9899363 	 0.927302 
0.9899504 	 0.873167 
0.9899645 	 0.830746 
0.9899787 	 0.821526 
0.9899928 	 0.859402 
0.9900069 	 0.901366 
0.9900211 	 0.939233 
0.9900352 	 0.951431 
0.9900494 	 0.934791 
0.9900635 	 0.881231 
0.9900776 	 0.824337 
0.9900917 	 0.797858 
0.9901059 	 0.826492 
0.9901200 	 0.888204 
0.9901341 	 0.939170 
0.9901482 	 0.947327 
0.9901624 	 0.911769 
0.9901765 	 0.897324 
0.9901906 	 0.921061 
0.9902047 	 0.969003 
0.9902189 	 1.000440 
0.9902330 	 1.008510 
0.9902472 	 0.976089 
0.9902613 	 0.909071 
0.9902754 	 0.867721 
0.9902896 	 0.864915 
0.9903037 	 0.919678 
0.9903178 	 0.941082 
0.9903319 	 0.914402 
0.9903461 	 0.869513 
0.9903602 	 0.860852 
0.9903743 	 0.910789 
0.9903884 	 0.957343 
0.9904026 	 0.961223 
0.9904167 	 0.928104 
0.9904308 	 0.906741 
0.9904450 	 0.928172 
0.9904591 	 0.970097 
0.9904733 	 0.995002 
0.9904874 	 1.000780 
0.9905015 	 1.004960 
0.9905156 	 0.993918 
0.9905298 	 0.974772 
0.9905439 	 0.960892 
0.9905580 	 0.969139 
0.9905721 	 0.989301 
0.9905863 	 0.995660 
0.9906004 	 0.977357 
0.9906145 	 0.951181 
0.9906287 	 0.940257 
0.9906428 	 0.952287 
0.9906569 	 0.973766 
0.9906710 	 0.974443 
0.9906852 	 0.954774 
0.9906993 	 0.900833 
0.9907135 	 0.858582 
0.9907276 	 0.843213 
0.9907417 	 0.855195 
0.9907559 	 0.865174 
0.9907700 	 0.871038 
0.9907841 	 0.897319 
0.9907982 	 0.933057 
0.9908124 	 0.965782 
0.9908265 	 0.977202 
0.9908406 	 0.978383 
0.9908547 	 0.984781 
0.9908689 	 0.984171 
0.9908830 	 0.981780 
0.9908971 	 0.983667 
0.9909113 	 0.983145 
0.9909254 	 0.988333 
0.9909396 	 0.991140 
0.9909537 	 0.982099 
0.9909678 	 0.974985 
0.9909819 	 0.986484 
0.9909961 	 1.001240 
0.9910102 	 1.001780 
0.9910243 	 0.998651 
0.9910384 	 1.001640 
0.9910526 	 1.015720 
0.9910667 	 1.027190 
0.9910808 	 1.026490 
0.9910950 	 1.025380 
0.9911091 	 1.019890 
0.9911232 	 1.011330 
0.9911373 	 1.007880 
0.9911515 	 1.008650 
0.9911656 	 0.995137 
0.9911798 	 0.988265 
0.9911939 	 0.981528 
0.9912080 	 0.967747 
0.9912221 	 0.939028 
0.9912363 	 0.895977 
0.9912504 	 0.860442 
0.9912645 	 0.846467 
0.9912787 	 0.882614 
0.9912928 	 0.922503 
0.9913069 	 0.947657 
0.9913210 	 0.965114 
0.9913352 	 0.982738 
0.9913493 	 0.991420 
0.9913634 	 0.966398 
0.9913776 	 0.932387 
0.9913917 	 0.925376 
0.9914058 	 0.953225 
0.9914200 	 0.978663 
0.9914341 	 0.972740 
0.9914482 	 0.946334 
0.9914624 	 0.911206 
0.9914765 	 0.872793 
0.9914906 	 0.836148 
0.9915047 	 0.828801 
0.9915189 	 0.860604 
0.9915330 	 0.909744 
0.9915471 	 0.957183 
0.9915612 	 0.968781 
0.9915754 	 0.949715 
0.9915895 	 0.929237 
0.9916037 	 0.921098 
0.9916178 	 0.941676 
0.9916319 	 0.960018 
0.9916460 	 0.958234 
0.9916602 	 0.948090 
0.9916743 	 0.935971 
0.9916884 	 0.895051 
0.9917026 	 0.839765 
0.9917167 	 0.826656 
0.9917308 	 0.876834 
0.9917449 	 0.944933 
0.9917591 	 0.988865 
0.9917732 	 0.997344 
0.9917873 	 1.004850 
0.9918014 	 1.013840 
0.9918156 	 1.010740 
0.9918297 	 0.989378 
0.9918439 	 0.951767 
0.9918580 	 0.929768 
0.9918721 	 0.935931 
0.9918863 	 0.949571 
0.9919004 	 0.961571 
0.9919145 	 0.969807 
0.9919286 	 0.971356 
0.9919428 	 0.974395 
0.9919569 	 0.970271 
0.9919710 	 0.977269 
0.9919851 	 0.983464 
0.9919993 	 0.983696 
0.9920134 	 0.980483 
0.9920275 	 0.974250 
0.9920416 	 0.977599 
0.9920558 	 0.989446 
0.9920700 	 1.009820 
0.9920841 	 1.022030 
0.9920982 	 1.023610 
0.9921123 	 1.014070 
0.9921265 	 1.012280 
0.9921406 	 1.007010 
0.9921547 	 1.003780 
0.9921688 	 1.006580 
0.9921830 	 1.015060 
0.9921971 	 1.028770 
0.9922112 	 1.032220 
0.9922254 	 1.019020 
0.9922395 	 1.006670 
0.9922536 	 0.994198 
0.9922677 	 0.985923 
0.9922819 	 0.981519 
0.9922960 	 0.968394 
0.9923102 	 0.953007 
0.9923243 	 0.955939 
0.9923384 	 0.978479 
0.9923525 	 0.997586 
0.9923667 	 0.990143 
0.9923808 	 0.943166 
0.9923949 	 0.893841 
0.9924091 	 0.883278 
0.9924232 	 0.908765 
0.9924373 	 0.923723 
0.9924514 	 0.888824 
0.9924656 	 0.861003 
0.9924797 	 0.871302 
0.9924938 	 0.903535 
0.9925079 	 0.954275 
0.9925221 	 0.960642 
0.9925363 	 0.955321 
0.9925504 	 0.940503 
0.9925645 	 0.911801 
0.9925786 	 0.879020 
0.9925928 	 0.840031 
0.9926069 	 0.800496 
0.9926210 	 0.785489 
0.9926351 	 0.833449 
0.9926493 	 0.903443 
0.9926634 	 0.956647 
0.9926775 	 0.960464 
0.9926916 	 0.959751 
0.9927058 	 0.972527 
0.9927199 	 0.989049 
0.9927340 	 0.995128 
0.9927482 	 1.005130 
0.9927623 	 1.012390 
0.9927765 	 1.008240 
0.9927906 	 0.997247 
0.9928047 	 0.986271 
0.9928188 	 0.985584 
0.9928330 	 0.979525 
0.9928471 	 0.954105 
0.9928612 	 0.934149 
0.9928753 	 0.928154 
0.9928895 	 0.908215 
0.9929036 	 0.848695 
0.9929177 	 0.771045 
0.9929318 	 0.763044 
0.9929460 	 0.845671 
0.9929601 	 0.928496 
0.9929743 	 0.963568 
0.9929884 	 0.972420 
0.9930025 	 0.976108 
0.9930167 	 0.994615 
0.9930308 	 1.006740 
0.9930449 	 1.014190 
0.9930590 	 1.008440 
0.9930732 	 0.988265 
0.9930873 	 0.970397 
0.9931014 	 0.971723 
0.9931155 	 0.977144 
0.9931297 	 0.978615 
0.9931438 	 0.966354 
0.9931579 	 0.934125 
0.9931720 	 0.919126 
0.9931862 	 0.919094 
0.9932004 	 0.905970 
0.9932145 	 0.860991 
0.9932286 	 0.823230 
0.9932427 	 0.837159 
0.9932569 	 0.876510 
0.9932710 	 0.904402 
0.9932851 	 0.888556 
0.9932992 	 0.869458 
0.9933134 	 0.866695 
0.9933275 	 0.896651 
0.9933416 	 0.927217 
0.9933557 	 0.934535 
0.9933699 	 0.925326 
0.9933840 	 0.917445 
0.9933981 	 0.925138 
0.9934123 	 0.958605 
0.9934264 	 0.987665 
0.9934406 	 0.998835 
0.9934547 	 0.987771 
0.9934688 	 0.961450 
0.9934829 	 0.939399 
0.9934971 	 0.943465 
0.9935112 	 0.965349 
0.9935253 	 0.982670 
0.9935394 	 0.983745 
0.9935536 	 0.978557 
0.9935677 	 0.982903 
0.9935818 	 0.988313 
0.9935960 	 0.996521 
0.9936101 	 0.998835 
0.9936242 	 0.996628 
0.9936383 	 0.987578 
0.9936525 	 0.970755 
0.9936666 	 0.948370 
0.9936808 	 0.929319 
0.9936949 	 0.927115 
0.9937090 	 0.946712 
0.9937231 	 0.986416 
0.9937373 	 1.013610 
0.9937514 	 1.028820 
0.9937655 	 1.035190 
0.9937797 	 1.022990 
0.9937938 	 1.003600 
0.9938079 	 0.997151 
0.9938220 	 0.992446 
0.9938362 	 0.980580 
0.9938503 	 0.983474 
0.9938644 	 0.994479 
0.9938786 	 0.982167 
0.9938927 	 0.979970 
0.9939069 	 0.984161 
0.9939210 	 1.005250 
0.9939351 	 1.001950 
0.9939492 	 0.981693 
0.9939634 	 0.985942 
0.9939775 	 0.988778 
0.9939916 	 1.002790 
0.9940057 	 1.001110 
0.9940199 	 0.985961 
0.9940340 	 0.955757 
0.9940481 	 0.928458 
0.9940622 	 0.916618 
0.9940764 	 0.926984 
0.9940905 	 0.946476 
0.9941046 	 0.966571 
0.9941188 	 0.985100 
0.9941329 	 1.000370 
0.9941471 	 1.006920 
0.9941612 	 0.996415 
0.9941753 	 0.983716 
0.9941894 	 0.972256 
0.9942036 	 0.975556 
0.9942177 	 0.988362 
0.9942318 	 0.981422 
0.9942460 	 0.961418 
0.9942601 	 0.927995 
0.9942742 	 0.896563 
0.9942883 	 0.886268 
0.9943024 	 0.892150 
0.9943166 	 0.888404 
0.9943307 	 0.875890 
0.9943449 	 0.887299 
0.9943590 	 0.902661 
0.9943731 	 0.903962 
0.9943873 	 0.912743 
0.9944014 	 0.948770 
0.9944155 	 0.980106 
0.9944297 	 1.012070 
0.9944438 	 1.001480 
0.9944579 	 0.975605 
0.9944720 	 0.935381 
0.9944861 	 0.881353 
0.9945003 	 0.856857 
0.9945144 	 0.874609 
0.9945285 	 0.884128 
0.9945427 	 0.880870 
0.9945568 	 0.889027 
0.9945710 	 0.905464 
0.9945851 	 0.902634 
0.9945992 	 0.867124 
0.9946133 	 0.854100 
0.9946275 	 0.891179 
0.9946416 	 0.946595 
0.9946557 	 0.967406 
0.9946698 	 0.968365 
0.9946840 	 0.961408 
0.9946981 	 0.950332 
0.9947122 	 0.956110 
0.9947264 	 0.967919 
0.9947405 	 0.985497 
0.9947546 	 0.991895 
0.9947687 	 0.982709 
0.9947829 	 0.960104 
0.9947970 	 0.937745 
0.9948112 	 0.922781 
0.9948253 	 0.932065 
0.9948394 	 0.957349 
0.9948536 	 0.985177 
0.9948677 	 0.982971 
0.9948818 	 0.978760 
0.9948959 	 0.978518 
0.9949101 	 0.995999 
0.9949242 	 0.992166 
0.9949383 	 0.972372 
0.9949524 	 0.953330 
0.9949666 	 0.946896 
0.9949807 	 0.954183 
0.9949948 	 0.925914 
0.9950090 	 0.871038 
0.9950231 	 0.827007 
0.9950373 	 0.836355 
0.9950514 	 0.887991 
0.9950655 	 0.893071 
0.9950796 	 0.846235 
0.9950938 	 0.803093 
0.9951079 	 0.828441 
0.9951220 	 0.888722 
0.9951361 	 0.908578 
0.9951503 	 0.892231 
0.9951644 	 0.884064 
0.9951785 	 0.909989 
0.9951927 	 0.954705 
0.9952068 	 0.989978 
0.9952209 	 0.996425 
0.9952350 	 0.996434 
0.9952492 	 0.999532 
0.9952633 	 1.001940 
0.9952775 	 0.990017 
0.9952916 	 0.959008 
0.9953057 	 0.934172 
0.9953198 	 0.935344 
0.9953340 	 0.958195 
0.9953481 	 0.953424 
0.9953622 	 0.925228 
0.9953764 	 0.903908 
0.9953905 	 0.892380 
0.9954046 	 0.924997 
0.9954187 	 0.984781 
0.9954329 	 1.012640 
0.9954470 	 1.016440 
0.9954611 	 1.021770 
0.9954753 	 1.020790 
0.9954894 	 1.011600 
0.9955035 	 0.994944 
0.9955177 	 0.972430 
0.9955318 	 0.945007 
0.9955459 	 0.933317 
0.9955601 	 0.960452 
0.9955742 	 0.987065 
0.9955883 	 0.992959 
0.9956024 	 0.979641 
0.9956166 	 0.946714 
0.9956307 	 0.915169 
0.9956448 	 0.917238 
0.9956589 	 0.950548 
0.9956731 	 0.982274 
0.9956872 	 0.986378 
0.9957013 	 0.968636 
0.9957155 	 0.950869 
0.9957296 	 0.939600 
0.9957438 	 0.936290 
0.9957579 	 0.923198 
0.9957720 	 0.888006 
0.9957861 	 0.867736 
0.9958003 	 0.892338 
0.9958144 	 0.922884 
0.9958285 	 0.926176 
0.9958426 	 0.920967 
0.9958568 	 0.916924 
0.9958709 	 0.908970 
0.9958850 	 0.922425 
0.9958991 	 0.946111 
0.9959133 	 0.971104 
0.9959275 	 0.973146 
0.9959416 	 0.942187 
0.9959557 	 0.931948 
0.9959698 	 0.952623 
0.9959840 	 0.992379 
0.9959981 	 0.999086 
0.9960122 	 1.006780 
0.9960263 	 1.005000 
0.9960405 	 1.009200 
0.9960546 	 1.012830 
0.9960687 	 1.006070 
0.9960828 	 0.994857 
0.9960970 	 0.989978 
0.9961111 	 0.990675 
0.9961252 	 0.997296 
0.9961393 	 1.010280 
0.9961535 	 1.015880 
0.9961677 	 1.014020 
0.9961818 	 1.008580 
0.9961959 	 0.996270 
0.9962100 	 0.999928 
0.9962242 	 0.986484 
0.9962383 	 0.957660 
0.9962524 	 0.938341 
0.9962665 	 0.931078 
0.9962807 	 0.915072 
0.9962948 	 0.872302 
0.9963089 	 0.813065 
0.9963230 	 0.813751 
0.9963372 	 0.872195 
0.9963513 	 0.937794 
0.9963654 	 0.977173 
0.9963796 	 0.992601 
0.9963937 	 0.981073 
0.9964079 	 0.964318 
0.9964220 	 0.958476 
0.9964361 	 0.973737 
0.9964502 	 0.993076 
0.9964644 	 1.005500 
0.9964785 	 1.011030 
0.9964926 	 1.005210 
0.9965067 	 1.015970 
0.9965209 	 1.021080 
0.9965350 	 1.001970 
0.9965491 	 0.986465 
0.9965633 	 0.965676 
0.9965774 	 0.957917 
0.9965915 	 0.972536 
0.9966056 	 0.979515 
0.9966198 	 0.951439 
0.9966339 	 0.897644 
0.9966481 	 0.854434 
0.9966622 	 0.815162 
0.9966763 	 0.802214 
0.9966905 	 0.821662 
0.9967046 	 0.887397 
0.9967187 	 0.961983 
0.9967328 	 1.015340 
0.9967470 	 1.027420 
0.9967611 	 1.022300 
0.9967752 	 1.017430 
0.9967893 	 1.015980 
0.9968035 	 1.011430 
0.9968176 	 1.009780 
0.9968317 	 1.001900 
0.9968459 	 0.990820 
0.9968600 	 0.973959 
0.9968742 	 0.946562 
0.9968883 	 0.913511 
0.9969024 	 0.892120 
0.9969165 	 0.907042 
0.9969307 	 0.948582 
0.9969448 	 0.977250 
0.9969589 	 0.998612 
0.9969730 	 0.996957 
0.9969872 	 1.012990 
0.9970013 	 1.007400 
0.9970154 	 0.993734 
0.9970295 	 1.009960 
0.9970437 	 1.015520 
0.9970578 	 1.018030 
0.9970720 	 1.006070 


==> anc/HD1326/HD1326_69.dat <==
1.0962090 	 1.110850
1.0962250 	 1.098300
1.0962410 	 1.108580
1.0962560 	 1.133800
1.0962720 	 1.116310
1.0962880 	 1.086500
1.0963040 	 1.075160
1.0963190 	 1.035480
1.0963350 	 1.120050
1.0963510 	 1.051870
1.0963670 	 1.068530
1.0963830 	 1.137450
1.0963990 	 1.073090
1.0964140 	 1.066300
1.0964300 	 1.080140
1.0964460 	 1.072560
1.0964620 	 1.054530
1.0964780 	 1.030450
1.0964930 	 1.082380
1.0965090 	 1.100980
1.0965250 	 1.093860
1.0965410 	 1.068180
1.0965570 	 1.091880
1.0965730 	 1.090820
1.0965880 	 1.081700
1.0966040 	 1.109940
1.0966200 	 1.080200
1.0966360 	 1.067070
1.0966520 	 1.062690
1.0966680 	 1.045500
1.0966830 	 1.104510
1.0966990 	 1.058520
1.0967150 	 1.069190
1.0967310 	 1.064870
1.0967470 	 1.061900
1.0967630 	 1.061290
1.0967780 	 1.041290
1.0967940 	 1.058950
1.0968100 	 1.052640
1.0968260 	 1.057400
1.0968420 	 1.055710
1.0968570 	 1.046730
1.0968730 	 1.017910
1.0968890 	 1.027630
1.0969050 	 1.003600
1.0969210 	 1.019890
1.0969360 	 1.016220
1.0969520 	 1.020070
1.0969680 	 1.044540
1.0969840 	 1.050240
1.0970000 	 1.062320
1.0970160 	 1.054610
1.0970310 	 1.047980
1.0970470 	 1.066410
1.0970630 	 1.049370
1.0970790 	 1.049860
1.0970950 	 1.073940
1.0971110 	 1.083010
1.0971260 	 1.091730
1.0971420 	 1.171900
1.0971580 	 1.048760
1.0971740 	 1.032710
1.0971900 	 1.049720
1.0972060 	 1.034490
1.0972210 	 1.046880
1.0972370 	 1.038490
1.0972530 	 1.033740
1.0972690 	 1.028720
1.0972840 	 1.017490
1.0973000 	 1.030170
1.0973160 	 1.036230
1.0973320 	 1.024600
1.0973480 	 1.026790
1.0973640 	 1.061660
1.0973800 	 1.018750
1.0973950 	 1.032150
1.0974110 	 1.071140
1.0974270 	 1.049100
1.0974430 	 1.073720
1.0974590 	 1.001010
1.0974740 	 1.021170
1.0974900 	 1.059980
1.0975060 	 1.022680
1.0975220 	 1.027400
1.0975380 	 1.046630
1.0975540 	 1.063720
1.0975690 	 1.058320
1.0975850 	 1.057280
1.0976010 	 1.032320
1.0976170 	 1.023350
1.0976330 	 1.010140
1.0976490 	 1.035260
1.0976640 	 1.055610
1.0976800 	 1.032050
1.0976960 	 1.029890
1.0977120 	 0.980519
1.0977280 	 1.009600
1.0977430 	 1.056620
1.0977590 	 1.065510
1.0977750 	 1.023870
1.0977910 	 1.022380
1.0978070 	 1.030570
1.0978230 	 1.059510
1.0978380 	 1.042540
1.0978540 	 1.016160
1.0978700 	 1.041210
1.0978860 	 1.054090
1.0979020 	 1.039680
1.0979180 	 1.053500
1.0979330 	 1.023340
1.0979490 	 1.039490
1.0979650 	 1.033570
1.0979810 	 1.035400
1.0979960 	 1.038470
1.0980120 	 1.038480
1.0980280 	 1.065790
1.0980440 	 1.041470
1.0980600 	 1.048740
1.0980760 	 1.056640
1.0980910 	 1.068810
1.0981070 	 1.077520
1.0981230 	 1.045410
1.0981390 	 1.040730
1.0981550 	 1.055090
1.0981710 	 1.055880
1.0981860 	 1.028700
1.0982020 	 1.035090
1.0982180 	 1.023110
1.0982340 	 1.025580
1.0982500 	 1.009400
1.0982650 	 1.011120
1.0982810 	 1.030670
1.0982970 	 1.015390
1.0983130 	 0.993786
1.0983290 	 0.988028
1.0983450 	 1.020130
1.0983610 	 1.036990
1.0983760 	 1.016810
1.0983920 	 1.055880
1.0984080 	 0.994252
1.0984240 	 1.015610
1.0984390 	 1.032310
1.0984550 	 1.032360
1.0984710 	 1.037150
1.0984870 	 1.022650
1.0985030 	 1.006780
1.0985190 	 1.010790
1.0985340 	 1.027750
1.0985500 	 1.029650
1.0985660 	 1.030580
1.0985820 	 1.049650
1.0985980 	 1.038840
1.0986140 	 1.013990
1.0986290 	 1.028640
1.0986450 	 1.038160
1.0986610 	 1.030490
1.0986770 	 1.013780
1.0986930 	 1.023330
1.0987080 	 1.034840
1.0987240 	 1.014630
1.0987400 	 1.005290
1.0987560 	 1.003520
1.0987720 	 1.031320
1.0987880 	 1.027120
1.0988030 	 1.011570
1.0988190 	 1.021300
1.0988350 	 1.026210
1.0988510 	 1.031460
1.0988670 	 1.030540
1.0988830 	 1.031640
1.0988980 	 1.023430
1.0989140 	 0.995559
1.0989300 	 1.019270
1.0989460 	 1.004850
1.0989620 	 1.003280
1.0989770 	 1.029320
1.0989930 	 1.022830
1.0990090 	 1.001180
1.0990250 	 1.010210
1.0990410 	 1.010820
1.0990560 	 1.038860
1.0990720 	 1.039810
1.0990880 	 1.035000
1.0991040 	 1.029050
1.0991200 	 1.026140
1.0991360 	 1.014140
1.0991510 	 1.009050
1.0991670 	 1.009960
1.0991830 	 1.010240
1.0991990 	 1.013570
1.0992150 	 1.002810
1.0992310 	 1.007720
1.0992460 	 1.009990
1.0992620 	 1.010630
1.0992780 	 1.009210
1.0992940 	 0.990363
1.0993100 	 1.020160
1.0993260 	 1.001900
1.0993410 	 1.014660
1.0993570 	 1.021030
1.0993730 	 1.012240
1.0993890 	 1.020120
1.0994050 	 0.997395
1.0994200 	 1.022860
1.0994360 	 1.040880
1.0994520 	 1.019050
1.0994680 	 1.025980
1.0994840 	 1.046870
1.0995000 	 1.016890
1.0995150 	 0.993279
1.0995310 	 1.007130
1.0995470 	 1.023260
1.0995630 	 1.030650
1.0995790 	 1.017710
1.0995940 	 1.013580
1.0996100 	 1.030960
1.0996260 	 1.014770
1.0996420 	 1.026260
1.0996580 	 1.027660
1.0996740 	 1.016110
1.0996890 	 1.016780
1.0997050 	 1.022760
1.0997210 	 1.025530
1.0997370 	 1.014630
1.0997530 	 0.995963
1.0997690 	 1.021890
1.0997840 	 1.030330
1.0998000 	 1.015900
1.0998160 	 1.025120
1.0998320 	 1.029490
1.0998480 	 1.010550
1.0998630 	 1.017290
1.0998790 	 1.045170
1.0998950 	 1.017300
1.0999110 	 0.998941
1.0999270 	 1.016690
1.0999430 	 0.988252
1.0999580 	 0.973269
1.0999740 	 0.999109
1.0999900 	 0.986305
1.1000060 	 1.011570
1.1000220 	 1.001300
1.1000380 	 1.002600
1.1000530 	 1.052530
1.1000690 	 1.007030
1.1000850 	 1.014750
1.1001010 	 1.033440
1.1001160 	 1.011310
1.1001320 	 1.017380
1.1001480 	 1.006540
1.1001640 	 1.007880
1.1001800 	 1.022260
1.1001960 	 1.006380
1.1002110 	 1.004510
1.1002270 	 1.020720
1.1002430 	 1.005940
1.1002590 	 1.009510
1.1002750 	 1.019720
1.1002910 	 1.021540
1.1003060 	 1.022870
1.1003220 	 0.996049
1.1003380 	 1.012900
1.1003540 	 1.005660
1.1003700 	 1.003430
1.1003850 	 0.991018
1.1004010 	 0.984448
1.1004170 	 1.010210
1.1004330 	 1.015780
1.1004490 	 1.022730
1.1004650 	 1.017100
1.1004800 	 1.016260
1.1004960 	 1.006990
1.1005120 	 1.004760
1.1005280 	 1.014810
1.1005440 	 0.990197
1.1005600 	 0.985324
1.1005750 	 1.001530
1.1005910 	 1.001700
1.1006070 	 1.017980
1.1006230 	 1.010070
1.1006390 	 1.005580
1.1006540 	 1.026250
1.1006700 	 1.019830
1.1006860 	 1.005250
1.1007020 	 0.988616
1.1007180 	 1.001840
1.1007340 	 1.016750
1.1007490 	 1.002620
1.1007650 	 0.999977
1.1007810 	 0.985393
1.1007970 	 0.972724
1.1008130 	 0.977106
1.1008280 	 1.000990
1.1008440 	 0.993106
1.1008600 	 1.012450
1.1008760 	 0.990270
1.1008920 	 1.007970
1.1009080 	 0.991500
1.1009230 	 1.013340
1.1009390 	 1.022090
1.1009550 	 1.014920
1.1009710 	 1.026520
1.1009870 	 1.010220
1.1010030 	 0.998217
1.1010180 	 0.983325
1.1010340 	 0.999191
1.1010500 	 1.061220
1.1010660 	 0.999029
1.1010820 	 1.015050
1.1010980 	 1.012730
1.1011130 	 1.018560
1.1011290 	 1.006410
1.1011450 	 0.993792
1.1011610 	 1.014860
1.1011770 	 0.995321
1.1011920 	 1.016620
1.1012080 	 1.018850
1.1012240 	 1.000160
1.1012400 	 0.989707
1.1012560 	 0.992167
1.1012720 	 0.994368
1.1012870 	 0.990019
1.1013030 	 1.011270
1.1013190 	 1.010320
1.1013350 	 1.010330
1.1013510 	 0.997562
1.1013660 	 0.991313
1.1013820 	 0.998018
1.1013980 	 1.015460
1.1014140 	 1.020220
1.1014300 	 1.025710
1.1014460 	 1.009400
1.1014610 	 1.003350
1.1014770 	 1.008390
1.1014930 	 0.999023
1.1015090 	 0.987961
1.1015250 	 1.012130
1.1015400 	 1.011700
1.1015560 	 1.005400
1.1015720 	 0.996346
1.1015880 	 1.020040
1.1016040 	 1.015700
1.1016200 	 1.027520
1.1016350 	 1.029950
1.1016510 	 1.018530
1.1016670 	 0.998869
1.1016830 	 0.997705
1.1016990 	 1.006010
1.1017150 	 1.019040
1.1017300 	 1.000210
1.1017460 	 0.993847
1.1017620 	 1.009960
1.1017780 	 1.009100
1.1017940 	 1.013580
1.1018100 	 0.999259
1.1018250 	 1.020640
1.1018410 	 1.003650
1.1018570 	 0.985515
1.1018730 	 0.995168
1.1018880 	 0.987509
1.1019040 	 0.971449
1.1019200 	 0.965511
1.1019360 	 0.929327
1.1019520 	 0.951229
1.1019680 	 0.946946
1.1019830 	 0.990662
1.1019990 	 1.003540
1.1020150 	 1.013210
1.1020310 	 1.016220
1.1020470 	 1.007250
1.1020630 	 1.025190
1.1020780 	 0.986409
1.1020940 	 1.022250
1.1021100 	 1.036520
1.1021260 	 1.024170
1.1021420 	 1.018590
1.1021570 	 0.997275
1.1021730 	 1.036700
1.1021890 	 1.013990
1.1022050 	 0.995656
1.1022210 	 0.994527
1.1022370 	 1.020570
1.1022520 	 0.998368
1.1022680 	 1.038870
1.1022840 	 1.011970
1.1023000 	 0.996219
1.1023160 	 1.005150
1.1023310 	 1.000770
1.1023470 	 0.996957
1.1023630 	 0.973800
1.1023790 	 0.962477
1.1023950 	 1.008460
1.1024110 	 0.976675
1.1024260 	 0.996866
1.1024420 	 1.022250
1.1024580 	 1.009300
1.1024740 	 1.022500
1.1024900 	 0.997182
1.1025050 	 1.005080
1.1025210 	 0.997682
1.1025370 	 1.017930
1.1025530 	 1.012850
1.1025690 	 1.002010
1.1025850 	 1.019640
1.1026000 	 0.987264
1.1026160 	 0.982747
1.1026320 	 0.987480
1.1026480 	 0.997556
1.1026640 	 0.987418
1.1026800 	 0.988975
1.1026950 	 1.003780
1.1027110 	 0.999322
1.1027270 	 0.993711
1.1027430 	 0.988305
1.1027590 	 0.984256
1.1027750 	 0.989078
1.1027900 	 0.989557
1.1028060 	 0.991665
1.1028220 	 1.003030
1.1028380 	 1.008930
1.1028540 	 1.014810
1.1028700 	 1.019790
1.1028850 	 1.017850
1.1029010 	 1.022110
1.1029170 	 1.020300
1.1029330 	 1.013430
1.1029490 	 1.019150
1.1029650 	 1.021190
1.1029800 	 1.068310
1.1029960 	 1.065840
1.1030120 	 0.995857
1.1030280 	 0.996033
1.1030430 	 0.995439
1.1030590 	 0.995316
1.1030750 	 1.009190
1.1030910 	 1.005500
1.1031070 	 0.992367
1.1031230 	 1.000190
1.1031380 	 1.012850
1.1031540 	 1.001160
1.1031700 	 0.993330
1.1031860 	 0.994345
1.1032020 	 0.999883
1.1032180 	 1.008490
1.1032330 	 1.009260
1.1032490 	 0.996057
1.1032650 	 0.994833
1.1032810 	 0.992660
1.1032970 	 1.001480
1.1033120 	 0.994955
1.1033280 	 0.992621
1.1033440 	 0.983469
1.1033600 	 0.984912
1.1033760 	 0.996298
1.1033920 	 0.988621
1.1034070 	 0.986337
1.1034230 	 0.992898
1.1034390 	 1.004390
1.1034550 	 1.007050
1.1034710 	 1.017550
1.1034860 	 1.016890
1.1035020 	 0.999712
1.1035180 	 0.997469
1.1035340 	 1.004600
1.1035500 	 1.010680
1.1035650 	 1.012260
1.1035810 	 0.997901
1.1035970 	 0.994869
1.1036130 	 0.995592
1.1036290 	 0.997341
1.1036450 	 0.991197
1.1036600 	 0.978439
1.1036760 	 0.972463
1.1036920 	 0.970885
1.1037080 	 0.973404
1.1037240 	 0.996487
1.1037400 	 0.998472
1.1037550 	 0.991948
1.1037710 	 0.997033
1.1037870 	 1.000570
1.1038030 	 0.987721
1.1038190 	 0.989334
1.1038350 	 0.997145
1.1038500 	 0.992514
1.1038660 	 0.991217
1.1038820 	 0.997275
1.1038980 	 0.995729
1.1039140 	 0.994182
1.1039300 	 1.006430
1.1039450 	 1.002860
1.1039610 	 1.003300
1.1039770 	 0.999527
1.1039930 	 0.994243
1.1040080 	 1.012130
1.1040240 	 1.017230
1.1040400 	 1.007070
1.1040560 	 1.004710
1.1040720 	 1.002100
1.1040880 	 0.999946
1.1041030 	 0.989561
1.1041190 	 0.985237
1.1041350 	 0.999355
1.1041510 	 1.002100
1.1041670 	 1.001420
1.1041830 	 0.997055
1.1041980 	 0.999024
1.1042140 	 0.998760
1.1042300 	 0.996758
1.1042460 	 0.994951
1.1042620 	 0.995645
1.1042770 	 0.988268
1.1042930 	 0.996417
1.1043090 	 1.004600
1.1043250 	 1.001870
1.1043410 	 1.002920
1.1043570 	 0.999585
1.1043730 	 0.995626
1.1043880 	 0.992318
1.1044040 	 0.993117
1.1044200 	 0.993817
1.1044360 	 0.998814
1.1044510 	 0.999906
1.1044680 	 0.992593
1.1044830 	 0.995922
1.1044990 	 0.994360
1.1045150 	 1.002950
1.1045310 	 1.010340
1.1045470 	 1.008480
1.1045620 	 1.014400
1.1045780 	 1.009230
1.1045940 	 0.995769
1.1046100 	 0.997742
1.1046260 	 1.001750
1.1046410 	 0.996672
1.1046570 	 1.003210
1.1046730 	 1.002660
1.1046890 	 1.003300
1.1047050 	 1.000520
1.1047200 	 0.987256
1.1047360 	 0.982859
1.1047520 	 0.990347
1.1047680 	 0.989219
1.1047840 	 0.989360
1.1048000 	 0.996172
1.1048150 	 0.989886
1.1048310 	 0.983426
1.1048470 	 0.982510
1.1048630 	 0.989709
1.1048790 	 0.998992
1.1048950 	 0.997362
1.1049100 	 0.995257
1.1049260 	 0.996659
1.1049420 	 0.995178
1.1049580 	 0.995032
1.1049740 	 1.005830
1.1049900 	 1.006280
1.1050050 	 1.011100
1.1050210 	 1.012710
1.1050370 	 1.007870
1.1050530 	 0.995355
1.1050690 	 1.002010
1.1050840 	 1.004030
1.1051000 	 1.012450
1.1051160 	 1.008000
1.1051320 	 0.998868
1.1051480 	 1.009390
1.1051630 	 1.004030
1.1051790 	 1.004330
1.1051950 	 1.020520
1.1052110 	 1.007040
1.1052270 	 1.007930
1.1052420 	 1.005190
1.1052580 	 1.001220
1.1052740 	 0.992070
1.1052900 	 0.996198
1.1053060 	 0.996134
1.1053220 	 0.987311
1.1053380 	 1.001550
1.1053530 	 0.986342
1.1053690 	 0.999324
1.1053850 	 0.997857
1.1054010 	 1.000490
1.1054170 	 0.997146
1.1054320 	 1.005830
1.1054480 	 1.000520
1.1054640 	 1.000490
1.1054800 	 1.000760
1.1054960 	 1.008570
1.1055120 	 1.010070
1.1055270 	 1.002980
1.1055430 	 0.993504
1.1055590 	 0.987635
1.1055750 	 0.982334
1.1055910 	 0.989476
1.1056060 	 0.993952
1.1056220 	 0.996348
1.1056380 	 0.989681
1.1056540 	 0.996216
1.1056700 	 1.000260
1.1056850 	 1.026310
1.1057010 	 0.994520
1.1057170 	 0.995613
1.1057330 	 0.986006
1.1057490 	 0.980032
1.1057650 	 0.985575
1.1057800 	 1.003960
1.1057960 	 1.000220
1.1058120 	 0.998318
1.1058280 	 0.988737
1.1058440 	 0.977293
1.1058600 	 0.979543
1.1058750 	 0.989978
1.1058910 	 0.990689
1.1059070 	 0.991654
1.1059230 	 0.991865
1.1059390 	 0.995592
1.1059550 	 0.990454
1.1059700 	 0.981407
1.1059860 	 0.982287
1.1060020 	 0.985941
1.1060180 	 0.998307
1.1060340 	 1.001380
1.1060500 	 1.013170
1.1060650 	 1.007800
1.1060810 	 1.001830
1.1060970 	 1.004920
1.1061130 	 1.003790
1.1061280 	 1.003430
1.1061440 	 1.000660
1.1061600 	 0.996212
1.1061760 	 0.990982
1.1061920 	 0.988773
1.1062080 	 0.991315
1.1062230 	 0.988806
1.1062390 	 0.989743
1.1062550 	 0.995331
1.1062710 	 1.001820
1.1062870 	 1.002630
1.1063030 	 0.991999
1.1063180 	 0.984408
1.1063340 	 0.997233
1.1063500 	 0.998851
1.1063660 	 1.003570
1.1063820 	 1.001090
1.1063980 	 1.005910
1.1064130 	 0.997917
1.1064290 	 0.994609
1.1064450 	 0.987643
1.1064610 	 0.991302
1.1064770 	 0.991315
1.1064920 	 0.985726
1.1065080 	 0.983994
1.1065240 	 0.978501
1.1065400 	 0.993750
1.1065560 	 0.992071
1.1065720 	 0.995672
1.1065870 	 0.989983
1.1066030 	 0.998186
1.1066190 	 0.994295
1.1066350 	 0.996913
1.1066510 	 0.999990
1.1066670 	 1.003020
1.1066820 	 1.004810
1.1066980 	 1.000490
1.1067140 	 0.995742
1.1067300 	 1.001230
1.1067460 	 1.000990
1.1067610 	 1.002270
1.1067770 	 0.997703
1.1067930 	 0.992704
1.1068090 	 0.997573
1.1068250 	 0.987972
1.1068400 	 1.001810
1.1068560 	 0.992527
1.1068720 	 0.996139
1.1068880 	 1.009220
1.1069040 	 1.006750
1.1069200 	 1.002320
1.1069350 	 1.003510
1.1069510 	 0.991746
1.1069670 	 0.989914
1.1069830 	 0.992191
1.1069990 	 0.993356
1.1070150 	 0.996312
1.1070300 	 0.992190
1.1070460 	 0.986348
1.1070620 	 0.979378
1.1070780 	 0.975698
1.1070940 	 0.981873
1.1071100 	 0.996665
1.1071250 	 0.959584
1.1071410 	 0.949011
1.1071570 	 0.989166
1.1071730 	 0.988938
1.1071890 	 0.993761
1.1072040 	 0.982198
1.1072200 	 0.973042
1.1072360 	 0.973041
1.1072520 	 0.970386
1.1072680 	 0.975472
1.1072830 	 0.960729
1.1072990 	 0.969570
1.1073150 	 0.975407
1.1073310 	 0.983949
1.1073470 	 0.988511
1.1073630 	 0.993877
1.1073780 	 0.994131
1.1073940 	 0.998177
1.1074100 	 1.000840
1.1074260 	 0.998412
1.1074420 	 1.006580
1.1074580 	 1.006880
1.1074730 	 1.001430
1.1074890 	 1.005980
1.1075050 	 0.993303
1.1075210 	 0.990501
1.1075370 	 0.989276
1.1075520 	 0.981050
1.1075680 	 0.997233
1.1075840 	 0.992045
1.1076000 	 0.993743
1.1076160 	 0.990565
1.1076320 	 0.994759
1.1076470 	 0.989821
1.1076630 	 0.989697
1.1076790 	 0.995698
1.1076950 	 0.992070
1.1077110 	 0.990684
1.1077260 	 0.983616
1.1077420 	 0.989557
1.1077580 	 0.990201
1.1077740 	 0.995521
1.1077900 	 1.005920
1.1078050 	 1.006430
1.1078210 	 0.991075
1.1078370 	 0.986056
1.1078530 	 0.990206
1.1078690 	 0.981879
1.1078850 	 0.986209
1.1079000 	 0.994690
1.1079160 	 0.991555
1.1079320 	 0.997729
1.1079480 	 0.995823
1.1079640 	 0.998157
1.1079800 	 0.999294
1.1079950 	 0.990047
1.1080110 	 0.994633
1.1080270 	 0.990569
1.1080430 	 0.992492
1.1080590 	 0.987829
1.1080750 	 0.992347
1.1080900 	 0.977354
1.1081060 	 0.980553
1.1081220 	 0.987734
1.1081380 	 0.989559
1.1081540 	 0.989072
1.1081700 	 0.972999
1.1081850 	 0.980068
1.1082010 	 0.994893
1.1082170 	 1.003320
1.1082330 	 0.993782
1.1082490 	 0.994274
1.1082650 	 1.009070
1.1082800 	 1.000000
1.1082960 	 0.994219
1.1083120 	 0.989786
1.1083280 	 0.992740
1.1083430 	 0.992073
1.1083590 	 0.984726
1.1083750 	 0.991195
1.1083910 	 1.001810
1.1084070 	 1.002920
1.1084230 	 1.000920
1.1084380 	 0.997865
1.1084540 	 1.001420
1.1084700 	 0.996200
1.1084860 	 0.993385
1.1085020 	 1.001160
1.1085180 	 0.996858
1.1085330 	 0.995945
1.1085490 	 0.998768
1.1085650 	 1.002600
1.1085810 	 1.001640
1.1085970 	 0.998335
1.1086120 	 0.998003
1.1086280 	 0.998705
1.1086440 	 0.995439
1.1086600 	 1.000940
1.1086760 	 0.993775
1.1086920 	 0.999018
1.1087070 	 1.004080
1.1087230 	 0.993783
1.1087390 	 1.008230
1.1087550 	 1.004720
1.1087710 	 1.008550
1.1087870 	 1.006260
1.1088020 	 0.995348
1.1088180 	 1.000970
1.1088340 	 1.007870
1.1088500 	 0.999573
1.1088660 	 0.991317
1.1088810 	 0.994631
1.1088970 	 0.993833
1.1089130 	 0.987072
1.1089290 	 0.985793
1.1089450 	 1.001630
1.1089610 	 0.996352
1.1089760 	 0.982631
1.1089920 	 0.987101
1.1090080 	 1.002570
1.1090240 	 0.998830
1.1090400 	 0.987968
1.1090550 	 0.987983
1.1090710 	 0.985807
1.1090870 	 0.992079
1.1091030 	 1.001890
1.1091190 	 0.993531
1.1091350 	 0.982658
1.1091500 	 0.984627
1.1091660 	 0.990033
1.1091820 	 0.991421
1.1091980 	 0.991647
1.1092140 	 0.998767
1.1092300 	 1.005320
1.1092450 	 0.997213
1.1092610 	 0.991725
1.1092770 	 0.990395
1.1092930 	 1.002720
1.1093080 	 1.008860
1.1093240 	 1.006230
1.1093400 	 1.003830
1.1093560 	 0.995040
1.1093720 	 0.990494
1.1093880 	 0.985457
1.1094030 	 0.972668
1.1094190 	 0.983113
1.1094350 	 0.989633
1.1094510 	 0.975049
1.1094670 	 0.985435
1.1094830 	 0.997132
1.1094980 	 1.007020
1.1095140 	 0.999352
1.1095300 	 0.996316
1.1095460 	 0.991302
1.1095620 	 0.999197
1.1095770 	 1.003260
1.1095930 	 1.002740
1.1096090 	 1.005520
1.1096250 	 0.996852
1.1096410 	 1.002030
1.1096570 	 1.007580
1.1096720 	 0.995756
1.1096880 	 0.990824
1.1097040 	 0.991402
1.1097200 	 0.987423
1.1097360 	 0.992002
1.1097520 	 0.989703
1.1097670 	 0.992858
1.1097830 	 0.995762
1.1097990 	 1.008720
1.1098150 	 1.001900
1.1098310 	 0.988121
1.1098470 	 1.003180
1.1098620 	 0.998845
1.1098780 	 0.995596
1.1098940 	 0.986310
1.1099100 	 0.991094
1.1099260 	 1.011060
1.1099420 	 0.995013
1.1099570 	 0.991638
1.1099730 	 0.995924
1.1099890 	 1.001390
1.1100050 	 1.006150
1.1100210 	 1.007600
1.1100360 	 1.004900
1.1100520 	 0.998208
1.1100680 	 0.992281
1.1100840 	 0.986739
1.1101000 	 0.978879
1.1101150 	 0.989425
1.1101310 	 0.995327
1.1101470 	 0.994303
1.1101630 	 0.999019
1.1101790 	 0.996946
1.1101950 	 0.996397
1.1102100 	 1.008810
1.1102260 	 0.993940
1.1102420 	 0.994201
1.1102580 	 0.990759
1.1102740 	 1.001170
1.1102900 	 1.007860
1.1103050 	 1.000210
1.1103210 	 1.011720
1.1103370 	 1.009790
1.1103530 	 1.000890
1.1103690 	 1.001830
1.1103850 	 0.987499
1.1104000 	 0.981044
1.1104160 	 0.981643
1.1104320 	 0.987483
1.1104480 	 0.994182
1.1104640 	 0.996625
1.1104790 	 0.999779
1.1104950 	 0.988673
1.1105110 	 0.981877
1.1105270 	 0.988762
1.1105430 	 0.990154
1.1105580 	 0.991166
1.1105740 	 0.998126
1.1105900 	 0.999451
1.1106060 	 0.991622
1.1106220 	 0.990354
1.1106380 	 0.975631
1.1106530 	 0.973016
1.1106690 	 0.983821
1.1106850 	 0.971316
1.1107010 	 0.982311
1.1107170 	 0.971533
1.1107320 	 0.976694
1.1107480 	 0.982847
1.1107640 	 0.982902
1.1107800 	 0.981855
1.1107960 	 0.993016
1.1108120 	 0.993445
1.1108270 	 0.998217
1.1108430 	 0.995415
1.1108590 	 1.000870
1.1108750 	 0.989480
1.1108910 	 0.992591
1.1109070 	 1.001600
1.1109220 	 0.991976
1.1109380 	 0.986117
1.1109540 	 0.996789
1.1109700 	 1.000280
1.1109860 	 0.995772
1.1110010 	 0.993099
1.1110170 	 0.989680
1.1110330 	 0.980988
1.1110490 	 0.987500
1.1110650 	 0.990123
1.1110810 	 1.001820
1.1110960 	 0.983402
1.1111120 	 0.979973
1.1111280 	 0.990102
1.1111440 	 0.978201
1.1111600 	 0.995888
1.1111750 	 0.982409
1.1111910 	 0.988698
1.1112070 	 1.002530
1.1112230 	 1.018810
1.1112390 	 1.004440
1.1112550 	 1.000810
1.1112700 	 0.993282
1.1112860 	 0.986417
1.1113020 	 0.988814
1.1113180 	 0.993618
1.1113340 	 0.990442
1.1113500 	 0.989269
1.1113650 	 0.991587
1.1113810 	 0.989276
1.1113970 	 0.986259
1.1114130 	 0.991798
1.1114280 	 0.993715
1.1114440 	 0.988837
1.1114600 	 0.969250
1.1114760 	 0.989109
1.1114920 	 0.989226
1.1115080 	 0.973262
1.1115230 	 0.986455
1.1115390 	 1.005110
1.1115550 	 0.990099
1.1115710 	 0.993177
1.1115870 	 0.984348
1.1116030 	 0.982595
1.1116190 	 0.979126
1.1116340 	 0.972667
1.1116500 	 0.971307
1.1116660 	 0.987886
1.1116820 	 0.994747
1.1116980 	 1.003330
1.1117130 	 1.000800
1.1117290 	 0.990516
1.1117450 	 0.991129
1.1117610 	 0.995938
1.1117770 	 0.988679
1.1117930 	 0.992071
1.1118080 	 0.994097
1.1118240 	 0.981755
1.1118400 	 0.983751
1.1118560 	 0.985514
1.1118720 	 0.979870
1.1118870 	 0.979284
1.1119030 	 0.979333
1.1119190 	 0.982856
1.1119350 	 0.987237
1.1119510 	 0.992359
1.1119670 	 0.980405
1.1119820 	 0.981926
1.1119980 	 0.982632
1.1120140 	 0.966360


==> anc/HD1326/HD1326_70.dat <==
1.0806160 	 0.959849 
1.0806316 	 0.904280 
1.0806472 	 0.984907 
1.0806627 	 0.935847 
1.0806783 	 0.961576 
1.0806938 	 0.997139 
1.0807095 	 1.025620 
1.0807251 	 0.980915 
1.0807406 	 0.996354 
1.0807562 	 1.005470 
1.0807717 	 0.980569 
1.0807873 	 0.971381 
1.0808029 	 0.966207 
1.0808184 	 0.981663 
1.0808340 	 0.987261 
1.0808495 	 0.998411 
1.0808651 	 0.999374 
1.0808808 	 0.989344 
1.0808963 	 0.946566 
1.0809119 	 0.968322 
1.0809275 	 0.969446 
1.0809430 	 0.956312 
1.0809586 	 0.947198 
1.0809741 	 0.974250 
1.0809897 	 1.015020 
1.0810053 	 1.045600 
1.0810208 	 0.994984 
1.0810364 	 0.989856 
1.0810519 	 0.994358 
1.0810676 	 1.025060 
1.0810832 	 1.005710 
1.0810987 	 0.966294 
1.0811143 	 0.988253 
1.0811298 	 1.007270 
1.0811454 	 0.976100 
1.0811610 	 0.980898 
1.0811765 	 1.003970 
1.0811921 	 0.974742 
1.0812078 	 0.998818 
1.0812232 	 1.004130 
1.0812389 	 1.005680 
1.0812544 	 0.956644 
1.0812700 	 0.969517 
1.0812856 	 1.015040 
1.0813011 	 1.031450 
1.0813167 	 1.005790 
1.0813322 	 1.001550 
1.0813478 	 0.988897 
1.0813634 	 0.957822 
1.0813789 	 0.945569 
1.0813946 	 0.950843 
1.0814101 	 0.997814 
1.0814257 	 0.975256 
1.0814413 	 0.930793 
1.0814568 	 0.935097 
1.0814724 	 0.919384 
1.0814880 	 0.874494 
1.0815035 	 0.905439 
1.0815191 	 0.937492 
1.0815346 	 0.967458 
1.0815502 	 0.933241 
1.0815659 	 0.979368 
1.0815814 	 1.000870 
1.0815970 	 0.973720 
1.0816125 	 0.996414 
1.0816281 	 0.978775 
1.0816437 	 0.974973 
1.0816592 	 0.985184 
1.0816748 	 1.006860 
1.0816903 	 0.989279 
1.0817059 	 0.999930 
1.0817215 	 0.997695 
1.0817370 	 0.997884 
1.0817527 	 1.005270 
1.0817682 	 0.973944 
1.0817838 	 0.975432 
1.0817994 	 1.003690 
1.0818149 	 0.992885 
1.0818305 	 0.984061 
1.0818461 	 0.990798 
1.0818616 	 0.993308 
1.0818772 	 1.022020 
1.0818927 	 0.988594 
1.0819083 	 0.997795 
1.0819240 	 0.969903 
1.0819395 	 0.946771 
1.0819551 	 0.965018 
1.0819706 	 0.976124 
1.0819862 	 0.996921 
1.0820018 	 0.977372 
1.0820173 	 0.978900 
1.0820329 	 0.963925 
1.0820484 	 0.952440 
1.0820640 	 0.960569 
1.0820796 	 0.985151 
1.0820951 	 1.013250 
1.0821108 	 1.047500 
1.0821264 	 1.018770 
1.0821419 	 0.994328 
1.0821575 	 1.018240 
1.0821730 	 1.023020 
1.0821886 	 0.989425 
1.0822042 	 0.981388 
1.0822197 	 0.985968 
1.0822353 	 0.982582 
1.0822508 	 0.977441 
1.0822664 	 0.975181 
1.0822821 	 0.981497 
1.0822976 	 0.973772 
1.0823132 	 0.983602 
1.0823287 	 0.960231 
1.0823443 	 0.998957 
1.0823599 	 0.983178 
1.0823754 	 0.981957 
1.0823910 	 0.940195 
1.0824066 	 1.028490 
1.0824221 	 0.985677 
1.0824378 	 0.971448 
1.0824533 	 0.971902 
1.0824689 	 0.961632 
1.0824845 	 0.977564 
1.0825000 	 0.975411 
1.0825156 	 0.988457 
1.0825311 	 0.973685 
1.0825467 	 0.957716 
1.0825623 	 0.985094 
1.0825778 	 0.974288 
1.0825934 	 0.969429 
1.0826089 	 0.974213 
1.0826246 	 0.997069 
1.0826402 	 0.997795 
1.0826557 	 0.979298 
1.0826713 	 0.981473 
1.0826869 	 0.990105 
1.0827024 	 1.019900 
1.0827180 	 1.028480 
1.0827335 	 1.016150 
1.0827491 	 0.990055 
1.0827647 	 0.982849 
1.0827802 	 0.961611 
1.0827959 	 0.930679 
1.0828114 	 0.981729 
1.0828270 	 0.969652 
1.0828426 	 1.004010 
1.0828581 	 0.969729 
1.0828737 	 0.966698 
1.0828892 	 0.974091 
1.0829048 	 0.999801 
1.0829204 	 0.990290 
1.0829359 	 1.007610 
1.0829515 	 1.020480 
1.0829672 	 1.003300 
1.0829827 	 1.017070 
1.0829983 	 0.983439 
1.0830138 	 1.000800 
1.0830294 	 0.981759 
1.0830450 	 0.965839 
1.0830605 	 0.957990 
1.0830761 	 0.974222 
1.0830916 	 0.938043 
1.0831072 	 0.921954 
1.0831228 	 0.963622 
1.0831383 	 0.994507 
1.0831540 	 0.993394 
1.0831695 	 0.988664 
1.0831851 	 0.982591 
1.0832007 	 0.983325 
1.0832162 	 0.981452 
1.0832318 	 0.981831 
1.0832474 	 0.980927 
1.0832629 	 0.951581 
1.0832785 	 0.943480 
1.0832940 	 0.917627 
1.0833097 	 0.944719 
1.0833253 	 0.939205 
1.0833408 	 0.931623 
1.0833564 	 0.949657 
1.0833719 	 0.946591 
1.0833875 	 0.926995 
1.0834031 	 0.880030 
1.0834186 	 0.884798 
1.0834342 	 0.882084 
1.0834497 	 0.915332 
1.0834653 	 0.970957 
1.0834810 	 0.974290 
1.0834965 	 0.966859 
1.0835121 	 0.971554 
1.0835276 	 0.975626 
1.0835432 	 1.016190 
1.0835588 	 0.999940 
1.0835743 	 1.001650 
1.0835899 	 0.990087 
1.0836055 	 0.990469 
1.0836210 	 1.009240 
1.0836366 	 1.011300 
1.0836521 	 1.007680 
1.0836678 	 0.948038 
1.0836834 	 0.972340 
1.0836989 	 0.970945 
1.0837145 	 0.978318 
1.0837300 	 0.971677 
1.0837456 	 0.990737 
1.0837612 	 1.000860 
1.0837767 	 0.988586 
1.0837923 	 0.976394 
1.0838078 	 0.953439 
1.0838234 	 0.951882 
1.0838391 	 0.928205 
1.0838546 	 0.912971 
1.0838702 	 0.903042 
1.0838858 	 0.931629 
1.0839013 	 0.951522 
1.0839169 	 0.955361 
1.0839324 	 0.975911 
1.0839480 	 0.979369 
1.0839636 	 0.994844 
1.0839791 	 0.979526 
1.0839947 	 0.981544 
1.0840102 	 0.975408 
1.0840259 	 0.982220 
1.0840415 	 1.002100 
1.0840570 	 0.986122 
1.0840726 	 1.004320 
1.0840881 	 1.009940 
1.0841037 	 1.006890 
1.0841193 	 1.006450 
1.0841348 	 0.999235 
1.0841504 	 1.071140 
1.0841660 	 0.961148 
1.0841815 	 0.983670 
1.0841972 	 1.014700 
1.0842127 	 0.994099 
1.0842283 	 0.976978 
1.0842439 	 0.986517 
1.0842594 	 0.964073 
1.0842750 	 0.941531 
1.0842905 	 0.921550 
1.0843061 	 0.949041 
1.0843217 	 0.987544 
1.0843372 	 0.988172 
1.0843529 	 0.979989 
1.0843683 	 0.974638 
1.0843840 	 0.996911 
1.0843996 	 0.979071 
1.0844151 	 1.002180 
1.0844307 	 1.005360 
1.0844463 	 0.972563 
1.0844618 	 0.973647 
1.0844774 	 0.990934 
1.0844929 	 0.985506 
1.0845085 	 0.979275 
1.0845242 	 1.005990 
1.0845397 	 1.003280 
1.0845553 	 0.996305 
1.0845708 	 0.984935 
1.0845864 	 0.988921 
1.0846020 	 0.991855 
1.0846175 	 1.003500 
1.0846331 	 0.983186 
1.0846486 	 0.989389 
1.0846642 	 0.992302 
1.0846798 	 0.997119 
1.0846953 	 0.998748 
1.0847110 	 1.020860 
1.0847266 	 1.003390 
1.0847421 	 0.994884 
1.0847577 	 1.003640 
1.0847732 	 0.995361 
1.0847888 	 0.980504 
1.0848044 	 0.982999 
1.0848199 	 0.963813 
1.0848355 	 0.947360 
1.0848510 	 0.966574 
1.0848666 	 0.984431 
1.0848823 	 0.986489 
1.0848978 	 0.981182 
1.0849134 	 0.986183 
1.0849289 	 0.974164 
1.0849445 	 1.013730 
1.0849601 	 0.988190 
1.0849756 	 0.990486 
1.0849912 	 1.002480 
1.0850067 	 0.989487 
1.0850223 	 0.959539 
1.0850379 	 0.965483 
1.0850534 	 0.958379 
1.0850691 	 0.974510 
1.0850847 	 0.977401 
1.0851002 	 0.973710 
1.0851158 	 0.952097 
1.0851313 	 0.975943 
1.0851469 	 0.972807 
1.0851625 	 0.979654 
1.0851780 	 0.978846 
1.0851936 	 0.984329 
1.0852091 	 0.987283 
1.0852247 	 0.996404 
1.0852404 	 1.006310 
1.0852559 	 0.992426 
1.0852715 	 0.994417 
1.0852870 	 0.999920 
1.0853026 	 1.003010 
1.0853182 	 1.008050 
1.0853337 	 0.998003 
1.0853493 	 0.982578 
1.0853649 	 0.976445 
1.0853804 	 0.992439 
1.0853961 	 0.998698 
1.0854115 	 0.997030 
1.0854272 	 1.012870 
1.0854428 	 0.984576 
1.0854583 	 0.983220 
1.0854739 	 0.993603 
1.0854894 	 1.011790 
1.0855050 	 0.981641 
1.0855206 	 0.996285 
1.0855361 	 0.988301 
1.0855517 	 0.986808 
1.0855672 	 0.992237 
1.0855829 	 0.997944 
1.0855985 	 0.995878 
1.0856140 	 0.996285 
1.0856296 	 0.985454 
1.0856452 	 0.998947 
1.0856607 	 1.004280 
1.0856763 	 1.001200 
1.0856918 	 0.988137 
1.0857074 	 0.975003 
1.0857230 	 0.988335 
1.0857385 	 0.990768 
1.0857542 	 0.978456 
1.0857697 	 0.984155 
1.0857853 	 0.980029 
1.0858009 	 0.994139 
1.0858164 	 0.987912 
1.0858320 	 0.981748 
1.0858475 	 0.979071 
1.0858631 	 0.978803 
1.0858787 	 0.982131 
1.0858942 	 0.983092 
1.0859098 	 0.995550 
1.0859255 	 1.003880 
1.0859410 	 1.012380 
1.0859566 	 1.008240 
1.0859721 	 1.006660 
1.0859877 	 0.998172 
1.0860033 	 0.997824 
1.0860188 	 1.016170 
1.0860344 	 1.005020 
1.0860499 	 0.991854 
1.0860655 	 0.999146 
1.0860811 	 1.003930 
1.0860966 	 0.991832 
1.0861123 	 0.985917 
1.0861278 	 0.996483 
1.0861434 	 0.995341 
1.0861590 	 0.993224 
1.0861745 	 0.979693 
1.0861901 	 0.989243 
1.0862057 	 0.973819 
1.0862212 	 0.991892 
1.0862368 	 0.997805 
1.0862523 	 0.989850 
1.0862679 	 0.991906 
1.0862836 	 1.004610 
1.0862991 	 1.005590 
1.0863147 	 0.987709 
1.0863302 	 0.986039 
1.0863458 	 1.010150 
1.0863614 	 1.007960 
1.0863769 	 0.993861 
1.0863925 	 1.019950 
1.0864080 	 0.984914 
1.0864236 	 0.995470 
1.0864393 	 1.017550 
1.0864547 	 1.008520 
1.0864704 	 1.011970 
1.0864860 	 1.017000 
1.0865015 	 1.008910 
1.0865171 	 0.989424 
1.0865326 	 1.004680 
1.0865482 	 1.002260 
1.0865638 	 1.002480 
1.0865793 	 1.006120 
1.0865949 	 0.986488 
1.0866104 	 1.009630 
1.0866261 	 0.998013 
1.0866417 	 1.010650 
1.0866572 	 1.012490 
1.0866728 	 0.997814 
1.0866883 	 0.995321 
1.0867039 	 0.975546 
1.0867195 	 0.991900 
1.0867350 	 0.951025 
1.0867506 	 1.005640 
1.0867662 	 0.976189 
1.0867817 	 1.001250 
1.0867974 	 0.985899 
1.0868129 	 0.984309 
1.0868285 	 0.983995 
1.0868441 	 0.980489 
1.0868596 	 1.001810 
1.0868752 	 1.022150 
1.0868907 	 1.000050 
1.0869063 	 1.001400 
1.0869219 	 0.988860 
1.0869374 	 0.996573 
1.0869530 	 1.009940 
1.0869685 	 0.999692 
1.0869842 	 1.003560 
1.0869998 	 1.006400 
1.0870153 	 1.006900 
1.0870309 	 1.009090 
1.0870464 	 0.987330 
1.0870620 	 0.994030 
1.0870776 	 0.978339 
1.0870931 	 0.966004 
1.0871087 	 0.974420 
1.0871243 	 0.988322 
1.0871398 	 0.995887 
1.0871555 	 1.002260 
1.0871710 	 1.017790 
1.0871866 	 1.015540 
1.0872022 	 1.001980 
1.0872177 	 1.011660 
1.0872333 	 1.000210 
1.0872488 	 1.000880 
1.0872644 	 0.976190 
1.0872800 	 0.990105 
1.0872955 	 0.978448 
1.0873111 	 0.969633 
1.0873266 	 0.925327 
1.0873423 	 0.938798 
1.0873579 	 0.949436 
1.0873734 	 0.956208 
1.0873890 	 0.984680 
1.0874046 	 0.989728 
1.0874201 	 0.990048 
1.0874357 	 0.975800 
1.0874512 	 0.985988 
1.0874668 	 1.012060 
1.0874825 	 0.991193 
1.0874979 	 0.994725 
1.0875136 	 0.999891 
1.0875291 	 0.991063 
1.0875447 	 0.969743 
1.0875603 	 1.017730 
1.0875758 	 1.007690 
1.0875914 	 0.990931 
1.0876069 	 1.003800 
1.0876225 	 0.998261 
1.0876381 	 0.991558 
1.0876536 	 1.004470 
1.0876693 	 0.986665 
1.0876849 	 0.989365 
1.0877004 	 0.985969 
1.0877160 	 0.988829 
1.0877315 	 0.976810 
1.0877471 	 0.971656 
1.0877627 	 0.975875 
1.0877782 	 0.975812 
1.0877938 	 0.961734 
1.0878093 	 0.966195 
1.0878249 	 0.970605 
1.0878406 	 0.972492 
1.0878561 	 0.979397 
1.0878717 	 0.994258 
1.0878872 	 0.976991 
1.0879028 	 0.994825 
1.0879184 	 0.990734 
1.0879339 	 1.010370 
1.0879495 	 1.008940 
1.0879651 	 0.994229 
1.0879806 	 0.965798 
1.0879962 	 0.994149 
1.0880117 	 1.002490 
1.0880274 	 1.008110 
1.0880430 	 1.010990 
1.0880585 	 0.983150 
1.0880741 	 0.996245 
1.0880896 	 0.987111 
1.0881052 	 0.984931 
1.0881208 	 0.986747 
1.0881363 	 1.009390 
1.0881519 	 1.009610 
1.0881674 	 0.988085 
1.0881830 	 0.995639 
1.0881987 	 1.005260 
1.0882142 	 0.992015 
1.0882298 	 0.992851 
1.0882454 	 1.012730 
1.0882609 	 0.999821 
1.0882765 	 0.987572 
1.0882920 	 1.004590 
1.0883076 	 1.005660 
1.0883232 	 0.980008 
1.0883387 	 0.999453 
1.0883543 	 0.969131 
1.0883698 	 0.979233 
1.0883855 	 0.980081 
1.0884011 	 0.981210 
1.0884166 	 0.973158 
1.0884322 	 0.990268 
1.0884477 	 0.981536 
1.0884633 	 0.998291 
1.0884789 	 0.982630 
1.0884944 	 0.990419 
1.0885100 	 0.985993 
1.0885255 	 0.993573 
1.0885412 	 0.988333 
1.0885568 	 0.970180 
1.0885723 	 0.976124 
1.0885879 	 0.983477 
1.0886035 	 0.987581 
1.0886190 	 0.987975 
1.0886346 	 0.995530 
1.0886501 	 1.011180 
1.0886657 	 1.011040 
1.0886813 	 1.015200 
1.0886968 	 1.005840 
1.0887125 	 0.996930 
1.0887280 	 0.983721 
1.0887436 	 0.989101 
1.0887592 	 0.995013 
1.0887747 	 0.991681 
1.0887903 	 0.989294 
1.0888058 	 0.983612 
1.0888214 	 0.980763 
1.0888370 	 0.991605 
1.0888525 	 0.994974 
1.0888681 	 1.003100 
1.0888838 	 0.994080 
1.0888993 	 0.994844 
1.0889149 	 0.998172 
1.0889304 	 0.998132 
1.0889460 	 0.993374 
1.0889616 	 0.993184 
1.0889771 	 1.000940 
1.0889927 	 0.997864 
1.0890082 	 1.008190 
1.0890238 	 1.003680 
1.0890394 	 1.000940 
1.0890549 	 1.006550 
1.0890706 	 1.006550 
1.0890861 	 1.006090 
1.0891017 	 0.982268 
1.0891173 	 0.992841 
1.0891328 	 1.002390 
1.0891484 	 0.998043 
1.0891640 	 0.996583 
1.0891795 	 0.983076 
1.0891951 	 0.985844 
1.0892106 	 0.996066 
1.0892262 	 1.007550 
1.0892419 	 0.999294 
1.0892574 	 0.999712 
1.0892730 	 0.994636 
1.0892885 	 0.996901 
1.0893041 	 0.991993 
1.0893197 	 0.990033 
1.0893352 	 0.989885 
1.0893508 	 1.001680 
1.0893663 	 1.004770 
1.0893819 	 1.020320 
1.0893975 	 1.016560 
1.0894130 	 1.013780 
1.0894287 	 1.010950 
1.0894443 	 1.010990 
1.0894598 	 1.002920 
1.0894754 	 0.992858 
1.0894909 	 0.990829 
1.0895065 	 0.985812 
1.0895221 	 0.982625 
1.0895376 	 0.973711 
1.0895532 	 0.978540 
1.0895687 	 0.983280 
1.0895844 	 0.984117 
1.0896000 	 0.983591 
1.0896155 	 0.987139 
1.0896311 	 0.989961 
1.0896466 	 0.999205 
1.0896622 	 1.001910 
1.0896778 	 0.997576 
1.0896933 	 0.992360 
1.0897089 	 0.992048 
1.0897245 	 0.997983 
1.0897400 	 0.997596 
1.0897557 	 0.998361 
1.0897712 	 0.993623 
1.0897868 	 0.994149 
1.0898024 	 0.995470 
1.0898179 	 0.997834 
1.0898335 	 0.990917 
1.0898490 	 0.978568 
1.0898646 	 0.984021 
1.0898802 	 0.996950 
1.0898957 	 1.002480 
1.0899113 	 0.997129 
1.0899268 	 1.002690 
1.0899425 	 0.994278 
1.0899581 	 0.991042 
1.0899736 	 0.990252 
1.0899892 	 0.978954 
1.0900048 	 0.970159 
1.0900203 	 0.966638 
1.0900359 	 0.976325 
1.0900514 	 1.000910 
1.0900670 	 1.015440 
1.0900826 	 1.014170 
1.0900981 	 1.011350 
1.0901138 	 1.014020 
1.0901293 	 1.003680 
1.0901449 	 1.004290 
1.0901605 	 1.009700 
1.0901760 	 1.011400 
1.0901916 	 1.010640 
1.0902071 	 1.015220 
1.0902227 	 1.017660 
1.0902383 	 1.002850 
1.0902538 	 1.008620 
1.0902694 	 1.005740 
1.0902851 	 1.005820 
1.0903006 	 1.000060 
1.0903162 	 1.006900 
1.0903317 	 1.008140 
1.0903473 	 0.999682 
1.0903629 	 1.005200 
1.0903784 	 0.996195 
1.0903940 	 0.993513 
1.0904095 	 0.995907 
1.0904251 	 1.003080 
1.0904408 	 1.006210 
1.0904562 	 0.998500 
1.0904719 	 1.000870 
1.0904874 	 0.995321 
1.0905030 	 1.006690 
1.0905186 	 1.010110 
1.0905341 	 1.012360 
1.0905497 	 1.003570 
1.0905652 	 1.002800 
1.0905808 	 0.987017 
1.0905964 	 0.976237 
1.0906119 	 0.986030 
1.0906276 	 0.994844 
1.0906432 	 0.998867 
1.0906587 	 1.006600 
1.0906743 	 0.990830 
1.0906898 	 1.003940 
1.0907054 	 1.003080 
1.0907210 	 1.007550 
1.0907365 	 1.002710 
1.0907521 	 1.005730 
1.0907676 	 1.002940 
1.0907832 	 1.010780 
1.0907989 	 1.007850 
1.0908144 	 0.998271 
1.0908300 	 1.008760 
1.0908455 	 1.001150 
1.0908611 	 0.997179 
1.0908767 	 0.992299 
1.0908922 	 0.993315 
1.0909078 	 0.985802 
1.0909234 	 0.962502 
1.0909389 	 0.939050 
1.0909545 	 0.923841 
1.0909700 	 0.939735 
1.0909857 	 0.957016 
1.0910013 	 0.959268 
1.0910168 	 0.966317 
1.0910324 	 0.976650 
1.0910479 	 0.989204 
1.0910635 	 0.998281 
1.0910791 	 0.996583 
1.0910946 	 0.997596 
1.0911102 	 0.994954 
1.0911257 	 0.998152 
1.0911413 	 1.008300 
1.0911570 	 0.998977 
1.0911725 	 0.992027 
1.0911881 	 0.994686 
1.0912037 	 1.001020 
1.0912192 	 1.000030 
1.0912348 	 0.998788 
1.0912503 	 0.997199 
1.0912659 	 1.004840 
1.0912815 	 1.005140 
1.0912970 	 1.009160 
1.0913126 	 1.001870 
1.0913281 	 0.993221 
1.0913438 	 0.991376 
1.0913594 	 0.995063 
1.0913749 	 0.997993 
1.0913905 	 0.996742 
1.0914060 	 0.973350 
1.0914216 	 0.962247 
1.0914372 	 0.962596 
1.0914527 	 0.967560 
1.0914683 	 0.981899 
1.0914840 	 0.975006 
1.0914994 	 0.968554 
1.0915151 	 0.981653 
1.0915306 	 0.989419 
1.0915462 	 1.007660 
1.0915618 	 1.013950 
1.0915773 	 1.015430 
1.0915929 	 1.023670 
1.0916084 	 1.014640 
1.0916240 	 1.006810 
1.0916396 	 1.004150 
1.0916551 	 1.004160 
1.0916708 	 1.009020 
1.0916862 	 1.002480 
1.0917019 	 1.010070 
1.0917175 	 1.003720 
1.0917330 	 1.006370 
1.0917486 	 1.000980 
1.0917642 	 0.996354 
1.0917797 	 0.994258 
1.0917953 	 0.994725 
1.0918108 	 0.995480 
1.0918264 	 0.993173 
1.0918421 	 0.961658 
1.0918576 	 0.919724 
1.0918732 	 0.915475 
1.0918887 	 0.945496 
1.0919043 	 0.983592 
1.0919199 	 1.004890 
1.0919354 	 1.000040 
1.0919510 	 0.999136 
1.0919665 	 1.000810 
1.0919821 	 0.997457 
1.0919977 	 0.996722 
1.0920132 	 1.003560 
1.0920289 	 0.990065 
1.0920445 	 0.990457 
1.0920600 	 0.994080 
1.0920756 	 1.003620 
1.0920911 	 0.996921 
1.0921067 	 0.990108 
1.0921223 	 0.991638 
1.0921378 	 0.984375 
1.0921534 	 0.985844 
1.0921689 	 0.993494 
1.0921845 	 0.991720 
1.0922002 	 1.005710 
1.0922157 	 0.994378 
1.0922313 	 0.978791 
1.0922468 	 0.984943 
1.0922624 	 0.984811 
1.0922780 	 0.982291 
1.0922935 	 0.987365 
1.0923091 	 0.997566 
1.0923247 	 0.983375 
1.0923402 	 0.994179 
1.0923558 	 0.999374 
1.0923713 	 0.999453 
1.0923870 	 0.998530 
1.0924026 	 0.997060 
1.0924181 	 0.997397 
1.0924337 	 0.985958 
1.0924492 	 0.993274 
1.0924648 	 0.989392 
1.0924804 	 0.995192 
1.0924959 	 0.997477 
1.0925115 	 0.994010 
1.0925270 	 0.994159 
1.0925426 	 0.984241 
1.0925583 	 0.988529 
1.0925738 	 0.981904 
1.0925894 	 0.982583 
1.0926049 	 0.982975 
1.0926205 	 0.978537 
1.0926361 	 0.979992 
1.0926516 	 0.987044 
1.0926672 	 0.994417 
1.0926828 	 1.006030 
1.0926983 	 1.007120 
1.0927140 	 0.996682 
1.0927294 	 0.979834 
1.0927451 	 0.984186 
1.0927607 	 0.988748 
1.0927762 	 0.989575 
1.0927918 	 0.989071 
1.0928073 	 0.989461 
1.0928229 	 0.998470 
1.0928385 	 0.993722 
1.0928540 	 1.002260 
1.0928696 	 0.998450 
1.0928851 	 0.993921 
1.0929008 	 0.990330 
1.0929164 	 0.991204 
1.0929319 	 0.987427 
1.0929475 	 0.988189 
1.0929631 	 0.988213 
1.0929786 	 0.994795 
1.0929942 	 0.991323 
1.0930097 	 0.982588 
1.0930253 	 0.966130 
1.0930409 	 0.974820 
1.0930564 	 0.974990 
1.0930721 	 0.984505 
1.0930876 	 0.985956 
1.0931032 	 0.993110 
1.0931188 	 0.998987 
1.0931343 	 0.988293 
1.0931499 	 0.989528 
1.0931654 	 0.991657 
1.0931810 	 0.996136 
1.0931966 	 0.998033 
1.0932121 	 0.990767 
1.0932277 	 0.984670 
1.0932434 	 0.976257 
1.0932589 	 0.963870 
1.0932745 	 0.964076 
1.0932900 	 0.971195 
1.0933056 	 0.980757 
1.0933212 	 0.993199 
1.0933367 	 0.981965 
1.0933523 	 0.973182 
1.0933678 	 0.968461 
1.0933834 	 0.973057 
1.0933990 	 0.972651 
1.0934145 	 0.975685 
1.0934302 	 0.986239 
1.0934457 	 0.981904 
1.0934613 	 0.975501 
1.0934769 	 0.972746 
1.0934924 	 0.973940 
1.0935080 	 0.967799 
1.0935236 	 0.973565 
1.0935391 	 0.973916 
1.0935547 	 0.993263 
1.0935702 	 0.985144 
1.0935858 	 0.986709 
1.0936015 	 0.990614 
1.0936170 	 1.001400 
1.0936326 	 1.003400 
1.0936481 	 0.988701 
1.0936637 	 0.987570 
1.0936793 	 0.998639 
1.0936948 	 1.000840 
1.0937104 	 0.997457 
1.0937259 	 0.996752 
1.0937415 	 0.996712 
1.0937572 	 0.994070 
1.0937726 	 0.989955 
1.0937883 	 0.990708 
1.0938039 	 0.995540 
1.0938194 	 1.004030 
1.0938350 	 1.004330 
1.0938505 	 1.003920 
1.0938661 	 1.016260 
1.0938817 	 1.008720 
1.0938972 	 1.005220 
1.0939128 	 1.003660 
1.0939283 	 1.003490 
1.0939440 	 0.995689 
1.0939596 	 0.985898 
1.0939751 	 0.992147 
1.0939907 	 1.002330 
1.0940062 	 1.013160 
1.0940218 	 1.017600 
1.0940374 	 1.006610 
1.0940529 	 1.002040 
1.0940685 	 1.001350 
1.0940840 	 0.986831 
1.0940996 	 0.994199 
1.0941153 	 0.968738 
1.0941308 	 0.961829 
1.0941464 	 0.955325 
1.0941620 	 0.961675 
1.0941775 	 0.991162 
1.0941931 	 1.003400 
1.0942086 	 1.013300 
1.0942242 	 1.016350 
1.0942398 	 1.018480 
1.0942553 	 1.017860 
1.0942709 	 1.009770 
1.0942864 	 1.013130 
1.0943021 	 1.018910 
1.0943177 	 1.021220 
1.0943332 	 1.021360 
1.0943488 	 1.015410 
1.0943643 	 1.008810 
1.0943799 	 1.010390 
1.0943955 	 1.020660 
1.0944110 	 1.014340 
1.0944266 	 1.011920 
1.0944422 	 1.007550 
1.0944577 	 1.008370 
1.0944734 	 0.989913 
1.0944889 	 0.990745 
1.0945045 	 0.996374 
1.0945201 	 1.005330 
1.0945356 	 1.011340 
1.0945512 	 0.996215 
1.0945667 	 0.999553 
1.0945823 	 1.005100 
1.0945979 	 1.008230 
1.0946134 	 0.994854 
1.0946290 	 0.991592 
1.0946445 	 0.980447 
1.0946602 	 0.991095 
1.0946758 	 0.994725 
1.0946913 	 1.000650 
1.0947069 	 0.998669 
1.0947225 	 1.002950 
1.0947380 	 1.006450 
1.0947536 	 0.999265 
1.0947691 	 0.991397 
1.0947847 	 0.993288 
1.0948004 	 0.997695 
1.0948159 	 1.001580 
1.0948315 	 0.999146 
1.0948470 	 1.013020 
1.0948626 	 0.999821 
1.0948782 	 0.975523 
1.0948937 	 0.986532 
1.0949093 	 0.990653 
1.0949248 	 1.001040 
1.0949404 	 1.003990 
1.0949560 	 1.003920 
1.0949715 	 1.010280 
1.0949872 	 1.009630 
1.0950028 	 0.995689 
1.0950183 	 0.991064 
1.0950339 	 0.993613 
1.0950494 	 1.017500 
1.0950650 	 0.999165 
1.0950806 	 1.010820 
1.0950961 	 1.010220 
1.0951117 	 1.012770 
1.0951272 	 1.009990 
1.0951428 	 1.013500 
1.0951585 	 1.007540 
1.0951740 	 1.005580 
1.0951896 	 1.001980 
1.0952051 	 0.998758 
1.0952207 	 1.020420 
1.0952363 	 1.011350 
1.0952518 	 1.003670 
1.0952674 	 1.015790 
1.0952830 	 1.019690 
1.0952985 	 1.022910 
1.0953141 	 1.028050 
1.0953296 	 1.022680 
1.0953453 	 1.026530 
1.0953609 	 1.036980 
1.0953764 	 1.036010 
1.0953920 	 1.040680 
1.0954075 	 1.037480 
1.0954231 	 1.041750 
1.0954387 	 1.050390 
1.0954542 	 1.047920 
1.0954698 	 1.032130 
1.0954853 	 1.037470 
1.0955009 	 1.024270 
1.0955166 	 1.025090 
1.0955321 	 1.024670 
1.0955477 	 1.033370 
1.0955633 	 1.041420 
1.0955788 	 1.045350 
1.0955944 	 1.040790 
1.0956099 	 1.035510 
1.0956255 	 1.030730 
1.0956411 	 1.021650 
1.0956566 	 1.011760 
1.0956722 	 1.011430 
1.0956877 	 1.010560 
1.0957034 	 1.011050 
1.0957190 	 1.011570 
1.0957345 	 1.018870 
1.0957501 	 1.013560 
1.0957656 	 1.018610 
1.0957812 	 1.017340 
1.0957968 	 0.990124 
1.0958123 	 0.996175 
1.0958279 	 1.011430 
1.0958436 	 1.011150 
1.0958591 	 1.011110 
1.0958747 	 1.001470 
1.0958902 	 0.990102 
1.0959058 	 1.001780 
1.0959214 	 1.004110 
1.0959369 	 1.013790 
1.0959525 	 1.005820 
1.0959680 	 1.007450 
1.0959836 	 1.004990 
1.0959992 	 1.002360 
1.0960147 	 1.002660 
1.0960304 	 1.007300 
1.0960459 	 1.004020 
1.0960615 	 1.010850 
1.0960771 	 1.007070 
1.0960926 	 0.975727 
1.0961082 	 0.969831 
1.0961237 	 0.955127 
1.0961393 	 0.964843 
1.0961549 	 0.988254 
1.0961704 	 0.973660 


==> anc/HD1326/HD1326_71.dat <==
1.0654773 	 1.000150 
1.0654926 	 0.970879 
1.0655080 	 0.981978 
1.0655234 	 0.974720 
1.0655388 	 0.991194 
1.0655541 	 0.991055 
1.0655695 	 0.976023 
1.0655848 	 0.975774 
1.0656002 	 0.993680 
1.0656155 	 0.964021 
1.0656309 	 0.974594 
1.0656463 	 0.979869 
1.0656617 	 0.961522 
1.0656769 	 0.961700 
1.0656923 	 0.962234 
1.0657077 	 0.940860 
1.0657231 	 0.966341 
1.0657384 	 0.978094 
1.0657538 	 0.974585 
1.0657692 	 0.974004 
1.0657845 	 1.000020 
1.0657998 	 1.018460 
1.0658152 	 0.987805 
1.0658306 	 0.986178 
1.0658460 	 0.987784 
1.0658613 	 1.095350 
1.0658766 	 0.975035 
1.0658920 	 0.966888 
1.0659074 	 0.965207 
1.0659227 	 0.947799 
1.0659381 	 0.934585 
1.0659535 	 0.951753 
1.0659689 	 0.975097 
1.0659841 	 0.961402 
1.0659995 	 0.989543 
1.0660149 	 1.014260 
1.0660303 	 0.970681 
1.0660456 	 1.004250 
1.0660610 	 1.008140 
1.0660764 	 0.987046 
1.0660917 	 1.006270 
1.0661070 	 0.982144 
1.0661224 	 1.006480 
1.0661378 	 0.987061 
1.0661532 	 0.968558 
1.0661685 	 0.978184 
1.0661838 	 1.009730 
1.0661992 	 0.997532 
1.0662146 	 0.976081 
1.0662299 	 0.988380 
1.0662453 	 0.983581 
1.0662607 	 0.976038 
1.0662761 	 0.988885 
1.0662913 	 0.952446 
1.0663067 	 0.979860 
1.0663221 	 1.038050 
1.0663375 	 0.995779 
1.0663528 	 0.990124 
1.0663682 	 0.986873 
1.0663836 	 1.000680 
1.0663989 	 0.961470 
1.0664142 	 0.963457 
1.0664296 	 0.973515 
1.0664450 	 0.953380 
1.0664604 	 0.934537 
1.0664757 	 0.927433 
1.0664910 	 0.898753 
1.0665064 	 0.820342 
1.0665218 	 0.751357 
1.0665371 	 0.718404 
1.0665525 	 0.761852 
1.0665679 	 0.851258 
1.0665833 	 0.900522 
1.0665985 	 0.965375 
1.0666139 	 0.966689 
1.0666293 	 0.931795 
1.0666447 	 0.958583 
1.0666600 	 0.938745 
1.0666754 	 0.965672 
1.0666907 	 0.989486 
1.0667061 	 0.996344 
1.0667214 	 0.981817 
1.0667368 	 0.975074 
1.0667522 	 0.976774 
1.0667676 	 0.964174 
1.0667830 	 0.939053 
1.0667982 	 0.974591 
1.0668136 	 0.975416 
1.0668290 	 0.991699 
1.0668443 	 0.987017 
1.0668597 	 1.007080 
1.0668751 	 1.001210 
1.0668905 	 1.005450 
1.0669057 	 0.989680 
1.0669211 	 1.002280 
1.0669365 	 0.955469 
1.0669519 	 0.999810 
1.0669672 	 0.991778 
1.0669826 	 1.012740 
1.0669979 	 1.006350 
1.0670133 	 0.985324 
1.0670286 	 0.981379 
1.0670440 	 0.996839 
1.0670594 	 0.974058 
1.0670748 	 0.952937 
1.0670902 	 0.945068 
1.0671054 	 0.935730 
1.0671208 	 0.934540 
1.0671362 	 0.959908 
1.0671515 	 0.975225 
1.0671669 	 0.975387 
1.0671823 	 1.005810 
1.0671977 	 1.008740 
1.0672129 	 0.980242 
1.0672283 	 0.945097 
1.0672437 	 0.950461 
1.0672591 	 0.947125 
1.0672745 	 0.979008 
1.0672898 	 0.956864 
1.0673051 	 0.987607 
1.0673205 	 1.000730 
1.0673358 	 0.955945 
1.0673512 	 0.935195 
1.0673666 	 0.943089 
1.0673820 	 0.956643 
1.0673974 	 0.972519 
1.0674126 	 0.984254 
1.0674280 	 0.995611 
1.0674434 	 1.012290 
1.0674587 	 0.996671 
1.0674741 	 1.004110 
1.0674895 	 0.991313 
1.0675048 	 0.985193 
1.0675201 	 1.011590 
1.0675355 	 1.002400 
1.0675509 	 0.987544 
1.0675663 	 0.980388 
1.0675817 	 0.958955 
1.0675970 	 0.935842 
1.0676123 	 0.961725 
1.0676277 	 0.961675 
1.0676430 	 0.959891 
1.0676584 	 0.982943 
1.0676738 	 0.985221 
1.0676892 	 0.955307 
1.0677046 	 0.995254 
1.0677198 	 1.010590 
1.0677352 	 1.003940 
1.0677506 	 1.015570 
1.0677660 	 1.002360 
1.0677813 	 0.997017 
1.0677967 	 1.003550 
1.0678120 	 0.983184 
1.0678273 	 0.980494 
1.0678427 	 0.985360 
1.0678581 	 0.986014 
1.0678735 	 1.001870 
1.0678889 	 1.010510 
1.0679042 	 1.002240 
1.0679195 	 1.021720 
1.0679349 	 1.023100 
1.0679502 	 1.010880 
1.0679656 	 0.997057 
1.0679810 	 1.020780 
1.0679964 	 0.985308 
1.0680118 	 0.970445 
1.0680270 	 1.013430 
1.0680424 	 0.938520 
1.0680578 	 0.902999 
1.0680732 	 0.850460 
1.0680885 	 0.842611 
1.0681039 	 0.904717 
1.0681192 	 0.954307 
1.0681345 	 0.955097 
1.0681499 	 0.981901 
1.0681653 	 0.991639 
1.0681807 	 0.974808 
1.0681961 	 0.985607 
1.0682114 	 1.002860 
1.0682267 	 1.008090 
1.0682421 	 1.019790 
1.0682575 	 1.020940 
1.0682728 	 1.027270 
1.0682882 	 0.999107 
1.0683036 	 0.991124 
1.0683188 	 0.990421 
1.0683342 	 0.993135 
1.0683496 	 0.999385 
1.0683650 	 1.012120 
1.0683804 	 1.002260 
1.0683957 	 1.011200 
1.0684111 	 0.990281 
1.0684264 	 0.983367 
1.0684417 	 1.004290 
1.0684571 	 0.991075 
1.0684725 	 0.981668 
1.0684879 	 1.002980 
1.0685033 	 0.997424 
1.0685186 	 1.002360 
1.0685339 	 0.998880 
1.0685493 	 0.989000 
1.0685647 	 0.984337 
1.0685800 	 0.991303 
1.0685954 	 1.014400 
1.0686108 	 0.985525 
1.0686260 	 1.014870 
1.0686414 	 1.010710 
1.0686568 	 1.013820 
1.0686722 	 1.000020 
1.0686876 	 1.007380 
1.0687029 	 1.009710 
1.0687183 	 1.017550 
1.0687336 	 1.012750 
1.0687490 	 1.014960 
1.0687643 	 0.994403 
1.0687797 	 0.996681 
1.0687951 	 0.989296 
1.0688105 	 0.988552 
1.0688258 	 1.014570 
1.0688411 	 1.019610 
1.0688565 	 1.006200 
1.0688719 	 1.005980 
1.0688872 	 1.031040 
1.0689026 	 1.014440 
1.0689180 	 0.966453 
1.0689332 	 0.996324 
1.0689486 	 0.980779 
1.0689640 	 0.975311 
1.0689794 	 0.996651 
1.0689948 	 0.994314 
1.0690101 	 1.005880 
1.0690255 	 1.003190 
1.0690408 	 1.021340 
1.0690562 	 0.999701 
1.0690715 	 1.011060 
1.0690869 	 1.001750 
1.0691023 	 1.003060 
1.0691177 	 0.982000 
1.0691329 	 0.979636 
1.0691483 	 0.989352 
1.0691637 	 0.991184 
1.0691791 	 0.988335 
1.0691944 	 0.997206 
1.0692098 	 0.994581 
1.0692252 	 0.996453 
1.0692405 	 1.014830 
1.0692558 	 1.016530 
1.0692712 	 1.010180 
1.0692866 	 1.014750 
1.0693020 	 1.000740 
1.0693173 	 0.996126 
1.0693327 	 1.004650 
1.0693480 	 0.991323 
1.0693634 	 0.964357 
1.0693787 	 0.990086 
1.0693941 	 0.994987 
1.0694095 	 1.000650 
1.0694249 	 0.985273 
1.0694401 	 0.985408 
1.0694555 	 0.984908 
1.0694709 	 0.999801 
1.0694863 	 0.990798 
1.0695016 	 1.006330 
1.0695170 	 1.004370 
1.0695324 	 1.024760 
1.0695477 	 1.011760 
1.0695630 	 1.019200 
1.0695784 	 1.013560 
1.0695938 	 1.015950 
1.0696092 	 1.018450 
1.0696245 	 0.995136 
1.0696399 	 1.007130 
1.0696552 	 0.997869 
1.0696706 	 0.988644 
1.0696859 	 1.004420 
1.0697013 	 1.015890 
1.0697167 	 1.015860 
1.0697321 	 1.010900 
1.0697473 	 0.984723 
1.0697627 	 0.995185 
1.0697781 	 0.986097 
1.0697935 	 0.987758 
1.0698088 	 0.982478 
1.0698242 	 0.987326 
1.0698396 	 0.961265 
1.0698549 	 0.951942 
1.0698702 	 0.958932 
1.0698856 	 0.959706 
1.0699010 	 0.975093 
1.0699164 	 0.986458 
1.0699317 	 0.994571 
1.0699470 	 0.994660 
1.0699624 	 0.977566 
1.0699778 	 0.974610 
1.0699931 	 0.976548 
1.0700085 	 0.988112 
1.0700239 	 0.987909 
1.0700393 	 0.985191 
1.0700545 	 0.988740 
1.0700699 	 0.986160 
1.0700853 	 0.975184 
1.0701007 	 0.997523 
1.0701160 	 0.997741 
1.0701314 	 0.992016 
1.0701468 	 0.998394 
1.0701621 	 0.999810 
1.0701774 	 1.039830 
1.0701928 	 0.998374 
1.0702082 	 0.990768 
1.0702236 	 0.987606 
1.0702389 	 0.990827 
1.0702542 	 0.989836 
1.0702696 	 1.000650 
1.0702850 	 0.995809 
1.0703003 	 0.987635 
1.0703157 	 0.964686 
1.0703311 	 0.990639 
1.0703465 	 0.976849 
1.0703617 	 0.980800 
1.0703771 	 1.010020 
1.0703925 	 0.990048 
1.0704079 	 0.999196 
1.0704232 	 0.982055 
1.0704386 	 0.984601 
1.0704540 	 0.997899 
1.0704693 	 0.977462 
1.0704846 	 0.985936 
1.0705000 	 0.989233 
1.0705154 	 0.985328 
1.0705308 	 0.974619 
1.0705462 	 0.971330 
1.0705614 	 0.977723 
1.0705768 	 0.987687 
1.0705922 	 0.975317 
1.0706075 	 0.983458 
1.0706229 	 0.982089 
1.0706383 	 0.973392 
1.0706537 	 0.980503 
1.0706689 	 0.989296 
1.0706843 	 0.991035 
1.0706997 	 0.987401 
1.0707151 	 0.995393 
1.0707304 	 0.986487 
1.0707458 	 0.994462 
1.0707611 	 0.994452 
1.0707765 	 0.994967 
1.0707918 	 1.033480 
1.0708072 	 1.012620 
1.0708226 	 0.993561 
1.0708380 	 0.998840 
1.0708534 	 1.005740 
1.0708686 	 0.996255 
1.0708840 	 0.974350 
1.0708994 	 0.970239 
1.0709147 	 0.989955 
1.0709301 	 0.988535 
1.0709455 	 1.010960 
1.0709609 	 1.018520 
1.0709761 	 1.013290 
1.0709915 	 1.002800 
1.0710069 	 0.998226 
1.0710223 	 0.995433 
1.0710377 	 1.004020 
1.0710530 	 1.027650 
1.0710683 	 1.004700 
1.0710837 	 0.987397 
1.0710990 	 0.999880 
1.0711144 	 0.995423 
1.0711298 	 1.001950 
1.0711452 	 0.999018 
1.0711606 	 0.992452 
1.0711758 	 0.974714 
1.0711912 	 0.983474 
1.0712066 	 1.005030 
1.0712219 	 1.001000 
1.0712373 	 1.005390 
1.0712527 	 1.008420 
1.0712681 	 0.986962 
1.0712833 	 0.981194 
1.0712987 	 0.988057 
1.0713141 	 0.996889 
1.0713295 	 1.005690 
1.0713449 	 1.016310 
1.0713602 	 0.998543 
1.0713755 	 0.976064 
1.0713909 	 0.976919 
1.0714062 	 0.981171 
1.0714216 	 0.981693 
1.0714370 	 0.996493 
1.0714524 	 0.974167 
1.0714678 	 0.965116 
1.0714830 	 0.982875 
1.0714984 	 1.001040 
1.0715138 	 1.001770 
1.0715292 	 1.008780 
1.0715445 	 0.999038 
1.0715599 	 0.998503 
1.0715752 	 0.993036 
1.0715905 	 0.976403 
1.0716059 	 0.993858 
1.0716213 	 1.008600 
1.0716367 	 1.017050 
1.0716521 	 1.008330 
1.0716674 	 1.011340 
1.0716827 	 0.994215 
1.0716981 	 1.007290 
1.0717134 	 0.981162 
1.0717288 	 0.980391 
1.0717442 	 0.981718 
1.0717596 	 0.986887 
1.0717750 	 0.979942 
1.0717902 	 0.979231 
1.0718056 	 0.970161 
1.0718210 	 0.998305 
1.0718364 	 0.992927 
1.0718517 	 0.994690 
1.0718671 	 1.017220 
1.0718824 	 0.998077 
1.0718977 	 1.009090 
1.0719131 	 0.984507 
1.0719285 	 0.979468 
1.0719439 	 0.965932 
1.0719593 	 0.968252 
1.0719746 	 0.985987 
1.0719899 	 0.993561 
1.0720053 	 0.992917 
1.0720206 	 0.992254 
1.0720360 	 0.986287 
1.0720514 	 1.011100 
1.0720668 	 0.987707 
1.0720820 	 1.009180 
1.0720974 	 1.015790 
1.0721128 	 1.004980 
1.0721282 	 0.978310 
1.0721436 	 0.973766 
1.0721589 	 0.978492 
1.0721743 	 0.976666 
1.0721896 	 1.008030 
1.0722049 	 1.015770 
1.0722203 	 1.008120 
1.0722357 	 0.977506 
1.0722511 	 0.976398 
1.0722665 	 0.982679 
1.0722818 	 1.004740 
1.0722971 	 0.989565 
1.0723125 	 0.988596 
1.0723279 	 0.989221 
1.0723432 	 1.004920 
1.0723586 	 0.999890 
1.0723740 	 1.011780 
1.0723892 	 1.000380 
1.0724046 	 1.010640 
1.0724200 	 1.006000 
1.0724354 	 0.984068 
1.0724508 	 0.980367 
1.0724661 	 0.978157 
1.0724815 	 0.975799 
1.0724968 	 0.985527 
1.0725121 	 0.995304 
1.0725275 	 0.984078 
1.0725429 	 0.975517 
1.0725583 	 1.005770 
1.0725737 	 0.982118 
1.0725890 	 0.973825 
1.0726043 	 1.006580 
1.0726197 	 0.973082 
1.0726351 	 0.978978 
1.0726504 	 0.984642 
1.0726658 	 1.005000 
1.0726812 	 0.999028 
1.0726964 	 1.010210 
1.0727118 	 0.994026 
1.0727272 	 0.964062 
1.0727426 	 0.964126 
1.0727580 	 0.956273 
1.0727733 	 0.959793 
1.0727887 	 0.967404 
1.0728040 	 0.979765 
1.0728194 	 0.995958 
1.0728347 	 1.008410 
1.0728501 	 1.009640 
1.0728655 	 1.005190 
1.0728809 	 1.027290 
1.0728962 	 1.022710 
1.0729115 	 0.983806 
1.0729269 	 0.990309 
1.0729423 	 0.994363 
1.0729576 	 0.965309 
1.0729730 	 0.928293 
1.0729884 	 0.866287 
1.0730036 	 0.769608 
1.0730190 	 0.746588 
1.0730344 	 0.809264 
1.0730498 	 0.898547 
1.0730652 	 0.965490 
1.0730805 	 0.979949 
1.0730959 	 0.978441 
1.0731112 	 0.995581 
1.0731266 	 0.992828 
1.0731419 	 1.009970 
1.0731573 	 0.999236 
1.0731727 	 1.013970 
1.0731881 	 1.022530 
1.0732033 	 1.011110 
1.0732187 	 0.996314 
1.0732341 	 0.988112 
1.0732495 	 0.982096 
1.0732648 	 0.987986 
1.0732802 	 0.990296 
1.0732956 	 1.005900 
1.0733109 	 1.014590 
1.0733262 	 1.027090 
1.0733416 	 1.027750 
1.0733570 	 1.019890 
1.0733724 	 1.004330 
1.0733877 	 0.994977 
1.0734031 	 0.978157 
1.0734184 	 0.972540 
1.0734338 	 0.970803 
1.0734491 	 0.966637 
1.0734645 	 0.989475 
1.0734799 	 0.998117 
1.0734953 	 1.008830 
1.0735105 	 1.015540 
1.0735259 	 0.992095 
1.0735413 	 0.987482 
1.0735567 	 0.972706 
1.0735720 	 0.968480 
1.0735874 	 0.970288 
1.0736028 	 0.974351 
1.0736181 	 0.969613 
1.0736334 	 0.938379 
1.0736488 	 0.880286 
1.0736642 	 0.852932 
1.0736796 	 0.885317 
1.0736949 	 0.942055 
1.0737102 	 0.961660 
1.0737256 	 0.954168 
1.0737410 	 0.963739 
1.0737563 	 0.971574 
1.0737717 	 0.990501 
1.0737871 	 0.998899 
1.0738025 	 1.006220 
1.0738177 	 1.007510 
1.0738331 	 1.008000 
1.0738485 	 1.000400 
1.0738639 	 0.997275 
1.0738792 	 0.999256 
1.0738946 	 0.989864 
1.0739100 	 0.991689 
1.0739253 	 1.006290 
1.0739406 	 1.001550 
1.0739560 	 1.003800 
1.0739714 	 1.006040 
1.0739868 	 1.004510 
1.0740021 	 0.992462 
1.0740174 	 0.989922 
1.0740328 	 0.986985 
1.0740482 	 0.966407 
1.0740635 	 0.970878 
1.0740789 	 0.969898 
1.0740943 	 0.980986 
1.0741097 	 0.985381 
1.0741249 	 0.993769 
1.0741403 	 0.997770 
1.0741557 	 1.002230 
1.0741711 	 1.012270 
1.0741864 	 1.010110 
1.0742018 	 0.998454 
1.0742172 	 0.995671 
1.0742325 	 0.989682 
1.0742478 	 0.999890 
1.0742632 	 0.999939 
1.0742786 	 0.999454 
1.0742940 	 1.014800 
1.0743093 	 1.015880 
1.0743246 	 0.999929 
1.0743400 	 0.996334 
1.0743554 	 0.991134 
1.0743707 	 1.000670 
1.0743861 	 0.992986 
1.0744015 	 0.997830 
1.0744169 	 1.006440 
1.0744321 	 1.007500 
1.0744475 	 0.997443 
1.0744629 	 0.995621 
1.0744783 	 0.988477 
1.0744936 	 0.984333 
1.0745090 	 0.991501 
1.0745243 	 0.992689 
1.0745397 	 0.991263 
1.0745550 	 0.989399 
1.0745704 	 0.993066 
1.0745858 	 0.999602 
1.0746012 	 0.992858 
1.0746166 	 0.979517 
1.0746318 	 0.981021 
1.0746472 	 0.998434 
1.0746626 	 0.999731 
1.0746779 	 0.996819 
1.0746933 	 0.997414 
1.0747087 	 0.992095 
1.0747241 	 0.988490 
1.0747393 	 0.987820 
1.0747547 	 0.992778 
1.0747701 	 0.998780 
1.0747855 	 1.000200 
1.0748008 	 1.000790 
1.0748162 	 1.000840 
1.0748315 	 0.997770 
1.0748469 	 1.005570 
1.0748622 	 0.998840 
1.0748776 	 0.993531 
1.0748930 	 0.984541 
1.0749084 	 0.978743 
1.0749238 	 0.980746 
1.0749390 	 0.986514 
1.0749544 	 0.987716 
1.0749698 	 0.985039 
1.0749851 	 0.990319 
1.0750005 	 0.971092 
1.0750159 	 0.971160 
1.0750313 	 0.960158 
1.0750465 	 0.974569 
1.0750619 	 0.987978 
1.0750773 	 0.989262 
1.0750927 	 0.995908 
1.0751081 	 0.993393 
1.0751234 	 1.001820 
1.0751387 	 0.999117 
1.0751541 	 0.997245 
1.0751694 	 1.008080 
1.0751848 	 1.001770 
1.0752002 	 1.005360 
1.0752156 	 1.007760 
1.0752310 	 0.998939 
1.0752462 	 0.995175 
1.0752616 	 0.984849 
1.0752770 	 0.963939 
1.0752923 	 0.953379 
1.0753077 	 0.949748 
1.0753231 	 0.951609 
1.0753384 	 0.971788 
1.0753537 	 0.983035 
1.0753691 	 1.010310 
1.0753845 	 1.016170 
1.0753999 	 0.960999 
1.0754153 	 0.985139 
1.0754306 	 0.986945 
1.0754459 	 0.989688 
1.0754613 	 0.994948 
1.0754766 	 1.001380 
1.0754920 	 0.998998 
1.0755074 	 1.007670 
1.0755228 	 1.005670 
1.0755382 	 0.987006 
1.0755534 	 0.988332 
1.0755688 	 0.981111 
1.0755842 	 0.979099 
1.0755996 	 0.987780 
1.0756149 	 0.975594 
1.0756303 	 0.985387 
1.0756456 	 0.997909 
1.0756609 	 0.986299 
1.0756763 	 0.980305 
1.0756917 	 0.979855 
1.0757071 	 0.989029 
1.0757225 	 0.998761 
1.0757378 	 1.000680 
1.0757531 	 1.004840 
1.0757685 	 1.004850 
1.0757838 	 1.006800 
1.0757992 	 1.008320 
1.0758146 	 1.009710 
1.0758300 	 0.998909 
1.0758454 	 0.990659 
1.0758606 	 0.992610 
1.0758760 	 0.983299 
1.0758914 	 0.992353 
1.0759068 	 0.990393 
1.0759221 	 0.995928 
1.0759375 	 0.995671 
1.0759528 	 0.991303 
1.0759681 	 0.985610 
1.0759835 	 0.993670 
1.0759989 	 1.000730 
1.0760143 	 0.995512 
1.0760297 	 1.006900 
1.0760450 	 0.997196 
1.0760603 	 0.998374 
1.0760757 	 0.996176 
1.0760911 	 1.005810 
1.0761064 	 1.004800 
1.0761218 	 1.010510 
1.0761372 	 1.011620 
1.0761524 	 1.009240 
1.0761678 	 1.007630 
1.0761832 	 1.001630 
1.0761986 	 0.999830 
1.0762140 	 1.010640 
1.0762293 	 1.000140 
1.0762447 	 0.998909 
1.0762600 	 0.992769 
1.0762753 	 0.992293 
1.0762907 	 0.985483 
1.0763061 	 0.971079 
1.0763215 	 0.975257 
1.0763369 	 0.990669 
1.0763522 	 0.997998 
1.0763675 	 0.999711 
1.0763829 	 0.994086 
1.0763983 	 0.997226 
1.0764136 	 0.995542 
1.0764290 	 0.990441 
1.0764444 	 0.992372 
1.0764596 	 0.991649 
1.0764750 	 0.999434 
1.0764904 	 0.992402 
1.0765058 	 0.992689 
1.0765212 	 0.996344 
1.0765365 	 0.984800 
1.0765519 	 0.999533 
1.0765672 	 1.002590 
1.0765826 	 1.008690 
1.0765979 	 1.004110 
1.0766133 	 0.999414 
1.0766287 	 0.991184 
1.0766441 	 0.996710 
1.0766594 	 0.995334 
1.0766747 	 0.987123 
1.0766901 	 0.972252 
1.0767055 	 1.000530 
1.0767208 	 0.999672 
1.0767362 	 0.994314 
1.0767516 	 0.993937 
1.0767668 	 0.997998 
1.0767822 	 1.000640 
1.0767976 	 1.005490 
1.0768130 	 1.014240 
1.0768284 	 1.002460 
1.0768437 	 0.996502 
1.0768591 	 0.992462 
1.0768744 	 1.001390 
1.0768898 	 0.991511 
1.0769051 	 0.997235 
1.0769205 	 0.999078 
1.0769359 	 1.009810 
1.0769513 	 1.004590 
1.0769665 	 1.006480 
1.0769819 	 1.000990 
1.0769973 	 1.006320 
1.0770127 	 0.999018 
1.0770280 	 1.002260 
1.0770434 	 1.003260 
1.0770588 	 1.004650 
1.0770741 	 0.994839 
1.0770894 	 0.985760 
1.0771048 	 0.977983 
1.0771202 	 0.989297 
1.0771356 	 0.994631 
1.0771509 	 0.984423 
1.0771663 	 0.999395 
1.0771816 	 0.996899 
1.0771970 	 1.005350 
1.0772123 	 0.998751 
1.0772277 	 0.995928 
1.0772431 	 0.996819 
1.0772585 	 0.992788 
1.0772737 	 0.984747 
1.0772891 	 0.981562 
1.0773045 	 0.996007 
1.0773199 	 0.988692 
1.0773352 	 0.994086 
1.0773506 	 1.004160 
1.0773660 	 1.003970 
1.0773813 	 1.016100 
1.0773966 	 1.009340 
1.0774120 	 1.000810 
1.0774274 	 0.998771 
1.0774428 	 1.007010 
1.0774581 	 0.992006 
1.0774735 	 0.995760 
1.0774888 	 0.995502 
1.0775042 	 0.989518 
1.0775195 	 0.985536 
1.0775349 	 0.995215 
1.0775503 	 1.004330 
1.0775657 	 1.013660 
1.0775809 	 1.007680 
1.0775963 	 0.995552 
1.0776117 	 0.991679 
1.0776271 	 0.990481 
1.0776424 	 0.992759 
1.0776578 	 0.995443 
1.0776732 	 0.992402 
1.0776885 	 0.986913 
1.0777038 	 0.985729 
1.0777192 	 1.005190 
1.0777346 	 1.005750 
1.0777500 	 1.000860 
1.0777653 	 0.990192 
1.0777806 	 0.992977 
1.0777960 	 0.985158 
1.0778114 	 0.979187 
1.0778267 	 0.967372 
1.0778421 	 0.914299 
1.0778575 	 0.852664 
1.0778729 	 0.850791 
1.0778881 	 0.913259 
1.0779035 	 0.953164 
1.0779189 	 0.976936 
1.0779343 	 0.985727 
1.0779496 	 0.973896 
1.0779650 	 0.986267 
1.0779804 	 0.999484 
1.0779957 	 1.006260 
1.0780110 	 1.003560 
1.0780264 	 0.988719 
1.0780418 	 0.992174 
1.0780572 	 0.979943 
1.0780725 	 0.983407 
1.0780878 	 0.978007 
1.0781032 	 0.977824 
1.0781186 	 0.984990 
1.0781339 	 0.998364 
1.0781493 	 1.002380 
1.0781647 	 1.003280 
1.0781801 	 1.004360 
1.0781953 	 1.001820 
1.0782107 	 1.002780 
1.0782261 	 1.009680 
1.0782415 	 0.996928 
1.0782568 	 0.978663 
1.0782722 	 0.970830 
1.0782876 	 0.982841 
1.0783029 	 0.987422 
1.0783182 	 0.995809 
1.0783336 	 1.009390 
1.0783490 	 1.016940 
1.0783644 	 1.012800 
1.0783798 	 1.002930 
1.0783950 	 1.010180 
1.0784104 	 0.988105 
1.0784258 	 0.991788 
1.0784411 	 0.996275 
1.0784565 	 0.982923 
1.0784719 	 0.983997 
1.0784873 	 0.981105 
1.0785025 	 0.990580 
1.0785179 	 0.976634 
1.0785333 	 0.978118 
1.0785487 	 0.979640 
1.0785640 	 0.974889 
1.0785794 	 0.986862 
1.0785947 	 0.989006 
1.0786101 	 0.997226 
1.0786254 	 0.997057 
1.0786408 	 0.992392 
1.0786562 	 0.974848 
1.0786716 	 0.958826 
1.0786870 	 0.953042 
1.0787022 	 0.956242 
1.0787176 	 0.974809 
1.0787330 	 0.986990 
1.0787483 	 0.986197 
1.0787637 	 0.980140 
1.0787791 	 0.980797 
1.0787945 	 0.983133 
1.0788097 	 0.970887 
1.0788251 	 0.966574 
1.0788405 	 0.976861 
1.0788559 	 0.999335 
1.0788713 	 1.000490 
1.0788866 	 0.993046 
1.0789019 	 0.995938 
1.0789173 	 1.000580 
1.0789326 	 1.004460 
1.0789480 	 0.991996 
1.0789634 	 0.999890 
1.0789788 	 0.997602 
1.0789942 	 0.979935 
1.0790094 	 0.999622 
1.0790248 	 0.999236 
1.0790402 	 0.980433 
1.0790555 	 0.972796 
1.0790709 	 0.957377 
1.0790863 	 0.958977 
1.0791016 	 0.968287 
1.0791169 	 0.979367 
1.0791323 	 0.981601 
1.0791477 	 0.977725 
1.0791631 	 0.972507 
1.0791785 	 0.977515 
1.0791938 	 0.988414 
1.0792091 	 0.985636 
1.0792245 	 0.971382 
1.0792398 	 0.963548 
1.0792552 	 0.958033 
1.0792706 	 0.980143 
1.0792860 	 0.992293 
1.0793014 	 1.002340 
1.0793166 	 0.994769 
1.0793320 	 1.004430 
1.0793474 	 0.998543 
1.0793628 	 0.989450 
1.0793781 	 0.987815 
1.0793935 	 1.005220 
1.0794088 	 0.989416 
1.0794241 	 0.996007 
1.0794395 	 0.975195 
1.0794549 	 0.960041 
1.0794703 	 0.973151 
1.0794857 	 0.985095 
1.0795010 	 0.980389 
1.0795163 	 0.974507 
1.0795317 	 0.971619 
1.0795470 	 0.962196 
1.0795624 	 0.973569 
1.0795778 	 0.974575 
1.0795932 	 0.980480 
1.0796086 	 0.981796 
1.0796238 	 0.980243 
1.0796392 	 0.979134 
1.0796546 	 0.980153 
1.0796700 	 0.966525 
1.0796853 	 0.960879 
1.0797007 	 0.970956 
1.0797160 	 0.982870 
1.0797313 	 0.990491 
1.0797467 	 0.982470 
1.0797621 	 0.979328 
1.0797775 	 0.981830 
1.0797929 	 0.974042 
1.0798082 	 0.966620 
1.0798235 	 0.962513 
1.0798389 	 0.965267 
1.0798542 	 0.984252 
1.0798696 	 0.984003 
1.0798850 	 0.990076 
1.0799004 	 0.994739 
1.0799158 	 0.995156 
1.0799310 	 1.019740 
1.0799464 	 1.014270 
1.0799618 	 0.990629 
1.0799772 	 0.996740 
1.0799925 	 0.998959 
1.0800079 	 0.995106 
1.0800232 	 0.998147 
1.0800385 	 0.997117 
1.0800539 	 1.002130 
1.0800693 	 0.985651 
1.0800847 	 0.972350 
1.0801001 	 0.975761 
1.0801154 	 0.969894 
1.0801307 	 0.987232 
1.0801461 	 0.989690 
1.0801615 	 0.982055 
1.0801768 	 0.989651 
1.0801922 	 0.997384 
1.0802076 	 0.991441 
1.0802228 	 0.993402 
1.0802382 	 0.991996 
1.0802536 	 0.981272 
1.0802690 	 0.978418 
1.0802844 	 1.000520 
1.0802997 	 0.982252 
1.0803151 	 0.981756 
1.0803304 	 0.971976 
1.0803457 	 0.971442 
1.0803611 	 0.969109 
1.0803765 	 0.972880 
1.0803919 	 0.982601 
1.0804073 	 0.983454 
1.0804226 	 0.976637 
1.0804379 	 0.986904 
1.0804533 	 0.972741 
1.0804687 	 0.963531 
1.0804840 	 0.967342 
1.0804994 	 0.981508 
1.0805148 	 0.970669 
1.0805300 	 0.944324 
1.0805454 	 0.956870 
1.0805608 	 0.981187 
1.0805762 	 0.982705 
1.0805916 	 0.971834 
1.0806069 	 0.973995 
1.0806223 	 0.987337 
1.0806376 	 0.978366 
1.0806530 	 0.965632 
1.0806683 	 0.966904 
1.0806837 	 0.973616 
1.0806991 	 0.990078 
1.0807145 	 0.987484 
1.0807297 	 0.970989 
1.0807451 	 0.973830 
1.0807605 	 0.986671 
1.0807759 	 0.980239 
1.0807912 	 0.985288 
1.0808066 	 0.987140 
1.0808220 	 0.991243 


==> anc/HD1326/HD1326_72.dat <==
1.0507601 	 0.988429 
1.0507753 	 0.999491 
1.0507904 	 1.037100 
1.0508056 	 0.979458 
1.0508207 	 1.020530 
1.0508358 	 0.970355 
1.0508510 	 0.970992 
1.0508661 	 0.975179 
1.0508813 	 0.983570 
1.0508964 	 1.007140 
1.0509115 	 1.018820 
1.0509268 	 1.016790 
1.0509419 	 0.997786 
1.0509571 	 0.996567 
1.0509722 	 1.009640 
1.0509874 	 1.005730 
1.0510025 	 1.015480 
1.0510176 	 1.007280 
1.0510328 	 1.017540 
1.0510479 	 1.040220 
1.0510631 	 1.017060 
1.0510782 	 1.005800 
1.0510933 	 1.004020 
1.0511086 	 0.972325 
1.0511237 	 1.025620 
1.0511389 	 1.031400 
1.0511540 	 1.015500 
1.0511692 	 0.998472 
1.0511843 	 0.992165 
1.0511994 	 0.975883 
1.0512146 	 0.995331 
1.0512297 	 1.011970 
1.0512449 	 1.039340 
1.0512600 	 1.025620 
1.0512753 	 1.010100 
1.0512904 	 0.943880 
1.0513055 	 0.984254 
1.0513207 	 1.017180 
1.0513358 	 0.977245 
1.0513510 	 0.983977 
1.0513661 	 0.970258 
1.0513812 	 0.988870 
1.0513964 	 0.968984 
1.0514115 	 0.987569 
1.0514266 	 0.964533 
1.0514418 	 0.975508 
1.0514570 	 0.997058 
1.0514722 	 0.947107 
1.0514873 	 0.935473 
1.0515025 	 0.957175 
1.0515176 	 0.973787 
1.0515327 	 0.968445 
1.0515479 	 0.977493 
1.0515630 	 1.004400 
1.0515782 	 0.998745 
1.0515933 	 1.012540 
1.0516084 	 0.980915 
1.0516237 	 0.992042 
1.0516388 	 0.991426 
1.0516540 	 0.982347 
1.0516691 	 0.979354 
1.0516843 	 1.003910 
1.0516994 	 1.021340 
1.0517145 	 1.004160 
1.0517297 	 0.972560 
1.0517448 	 1.010980 
1.0517600 	 0.985601 
1.0517751 	 0.960044 
1.0517902 	 0.948676 
1.0518055 	 0.993765 
1.0518206 	 0.992891 
1.0518358 	 0.981730 
1.0518509 	 0.991475 
1.0518661 	 1.023040 
1.0518812 	 1.040730 
1.0518963 	 1.009370 
1.0519115 	 1.038270 
1.0519266 	 1.015070 
1.0519418 	 0.954625 
1.0519569 	 0.960302 
1.0519722 	 0.956395 
1.0519873 	 0.952827 
1.0520024 	 0.979146 
1.0520176 	 0.992579 
1.0520327 	 1.010720 
1.0520478 	 1.018940 
1.0520630 	 0.997083 
1.0520781 	 0.978421 
1.0520933 	 0.963353 
1.0521084 	 0.981230 
1.0521235 	 0.984633 
1.0521387 	 1.029280 
1.0521539 	 1.001730 
1.0521691 	 0.997186 
1.0521842 	 1.005530 
1.0521994 	 1.001240 
1.0522145 	 0.977999 
1.0522296 	 0.997429 
1.0522448 	 0.956405 
1.0522599 	 0.996247 
1.0522751 	 0.985779 
1.0522902 	 0.956063 
1.0523053 	 0.920537 
1.0523206 	 0.976683 
1.0523357 	 0.982021 
1.0523509 	 0.992536 
1.0523660 	 0.977944 
1.0523812 	 1.010190 
1.0523963 	 1.016130 
1.0524114 	 1.009470 
1.0524266 	 1.014470 
1.0524417 	 0.995619 
1.0524569 	 1.031340 
1.0524720 	 1.029640 
1.0524873 	 1.001880 
1.0525024 	 0.994308 
1.0525175 	 1.004650 
1.0525327 	 0.995274 
1.0525478 	 1.005060 
1.0525630 	 1.010780 
1.0525781 	 0.994145 
1.0525932 	 0.958201 
1.0526084 	 0.987493 
1.0526235 	 1.009230 
1.0526386 	 1.000220 
1.0526538 	 1.013360 
1.0526690 	 1.027950 
1.0526842 	 0.978473 
1.0526993 	 0.973204 
1.0527145 	 0.986968 
1.0527296 	 0.981516 
1.0527447 	 0.971644 
1.0527599 	 0.997332 
1.0527750 	 0.985457 
1.0527902 	 1.011480 
1.0528053 	 0.990349 
1.0528204 	 1.007240 
1.0528357 	 1.003200 
1.0528508 	 1.013110 
1.0528660 	 0.989778 
1.0528811 	 0.991286 
1.0528963 	 0.993823 
1.0529114 	 1.004710 
1.0529265 	 1.002300 
1.0529417 	 1.069620 
1.0529568 	 1.026240 
1.0529720 	 1.064080 
1.0529871 	 1.046380 
1.0530022 	 1.066350 
1.0530175 	 1.002470 
1.0530326 	 0.983872 
1.0530478 	 0.989950 
1.0530629 	 1.003640 
1.0530781 	 1.017650 
1.0530932 	 1.019000 
1.0531083 	 1.007440 
1.0531235 	 1.012560 
1.0531386 	 0.989929 
1.0531538 	 0.997918 
1.0531689 	 0.996059 
1.0531842 	 0.992270 
1.0531993 	 0.998631 
1.0532144 	 0.987842 
1.0532296 	 0.993784 
1.0532447 	 1.006620 
1.0532598 	 1.007080 
1.0532750 	 1.020150 
1.0532901 	 1.003490 
1.0533053 	 1.012900 
1.0533204 	 1.039440 
1.0533355 	 1.069750 
1.0533507 	 0.985974 
1.0533659 	 0.984589 
1.0533811 	 1.001360 
1.0533962 	 0.996645 
1.0534114 	 1.012260 
1.0534265 	 0.989775 
1.0534416 	 1.008280 
1.0534568 	 1.008270 
1.0534719 	 1.031980 
1.0534871 	 0.983054 
1.0535022 	 1.000080 
1.0535173 	 0.988761 
1.0535326 	 1.002120 
1.0535477 	 1.010380 
1.0535629 	 1.002360 
1.0535780 	 0.977016 
1.0535932 	 0.975831 
1.0536083 	 0.972664 
1.0536234 	 0.985265 
1.0536386 	 0.989476 
1.0536537 	 0.981235 
1.0536689 	 0.982312 
1.0536840 	 1.004110 
1.0536993 	 0.979654 
1.0537144 	 0.993024 
1.0537295 	 1.008590 
1.0537447 	 0.998086 
1.0537598 	 1.016430 
1.0537750 	 1.024580 
1.0537901 	 1.003290 
1.0538052 	 0.998700 
1.0538204 	 1.009980 
1.0538355 	 0.998704 
1.0538507 	 1.005220 
1.0538658 	 1.003890 
1.0538810 	 1.039580 
1.0538962 	 1.032580 
1.0539113 	 1.012200 
1.0539265 	 0.999068 
1.0539416 	 0.998501 
1.0539567 	 1.005870 
1.0539719 	 0.993209 
1.0539870 	 0.994831 
1.0540022 	 1.001200 
1.0540173 	 1.001480 
1.0540324 	 1.022720 
1.0540477 	 1.008610 
1.0540628 	 1.030750 
1.0540780 	 1.022280 
1.0540931 	 1.021760 
1.0541083 	 0.989182 
1.0541234 	 1.014500 
1.0541385 	 0.991410 
1.0541537 	 1.003670 
1.0541688 	 1.021400 
1.0541840 	 1.031170 
1.0541991 	 1.024450 
1.0542142 	 1.038240 
1.0542295 	 1.020190 
1.0542446 	 1.004350 
1.0542598 	 0.998093 
1.0542749 	 1.010520 
1.0542901 	 0.995201 
1.0543052 	 0.989411 
1.0543203 	 1.019050 
1.0543355 	 1.041260 
1.0543506 	 1.018240 
1.0543658 	 1.005320 
1.0543809 	 1.015500 
1.0543962 	 0.993713 
1.0544113 	 0.997905 
1.0544264 	 1.022550 
1.0544416 	 1.006780 
1.0544567 	 1.011550 
1.0544719 	 1.012860 
1.0544870 	 0.975381 
1.0545021 	 1.006190 
1.0545173 	 1.022990 
1.0545324 	 1.016330 
1.0545475 	 1.000670 
1.0545627 	 0.995840 
1.0545779 	 0.997764 
1.0545931 	 0.988958 
1.0546082 	 0.993077 
1.0546234 	 1.003600 
1.0546385 	 1.006640 
1.0546536 	 1.013810 
1.0546688 	 0.992611 
1.0546839 	 1.006740 
1.0546991 	 1.027490 
1.0547142 	 1.067060 
1.0547293 	 1.013370 
1.0547446 	 0.992983 
1.0547597 	 1.002040 
1.0547749 	 1.011870 
1.0547900 	 1.006050 
1.0548052 	 1.009780 
1.0548203 	 1.001400 
1.0548354 	 1.004080 
1.0548506 	 0.992465 
1.0548657 	 0.982775 
1.0548809 	 0.992829 
1.0548960 	 0.993388 
1.0549111 	 0.993723 
1.0549264 	 1.002410 
1.0549415 	 1.032190 
1.0549567 	 1.011760 
1.0549718 	 1.009970 
1.0549870 	 1.004690 
1.0550021 	 0.992521 
1.0550172 	 0.981048 
1.0550324 	 0.960884 
1.0550475 	 0.955320 
1.0550627 	 0.978744 
1.0550778 	 1.021950 
1.0550931 	 1.017710 
1.0551082 	 1.034210 
1.0551233 	 1.034580 
1.0551385 	 1.019220 
1.0551536 	 1.010520 
1.0551687 	 0.991182 
1.0551839 	 0.993556 
1.0551990 	 0.997395 
1.0552142 	 1.026120 
1.0552293 	 0.999826 
1.0552444 	 0.991732 
1.0552597 	 1.011340 
1.0552748 	 1.011440 
1.0552900 	 1.011910 
1.0553051 	 1.010810 
1.0553203 	 1.008560 
1.0553354 	 1.017020 
1.0553505 	 1.018250 
1.0553657 	 1.000920 
1.0553808 	 0.994717 
1.0553960 	 1.001320 
1.0554111 	 1.006650 
1.0554262 	 1.010140 
1.0554415 	 1.022090 
1.0554566 	 1.004400 
1.0554718 	 1.018130 
1.0554869 	 1.002840 
1.0555021 	 0.985950 
1.0555172 	 0.974500 
1.0555323 	 0.985698 
1.0555475 	 0.983999 
1.0555626 	 0.987174 
1.0555778 	 1.021450 
1.0555929 	 1.032150 
1.0556082 	 1.010460 
1.0556233 	 1.018180 
1.0556384 	 0.993306 
1.0556536 	 0.966144 
1.0556687 	 0.963620 
1.0556839 	 0.967075 
1.0556990 	 0.998781 
1.0557141 	 0.984720 
1.0557293 	 1.013040 
1.0557444 	 1.001240 
1.0557595 	 1.009920 
1.0557747 	 0.995274 
1.0557899 	 0.991783 
1.0558051 	 1.009860 
1.0558202 	 0.992095 
1.0558354 	 0.996019 
1.0558505 	 1.010260 
1.0558656 	 1.033390 
1.0558808 	 1.031690 
1.0558959 	 1.006760 
1.0559111 	 1.024250 
1.0559262 	 1.011400 
1.0559413 	 0.991274 
1.0559566 	 0.997873 
1.0559717 	 0.990711 
1.0559869 	 0.984705 
1.0560020 	 0.965227 
1.0560172 	 0.977232 
1.0560323 	 0.980476 
1.0560474 	 0.991601 
1.0560626 	 0.995301 
1.0560777 	 1.000680 
1.0560929 	 1.007930 
1.0561080 	 0.997311 
1.0561231 	 1.004120 
1.0561384 	 0.995690 
1.0561535 	 1.014360 
1.0561687 	 0.994072 
1.0561838 	 0.986798 
1.0561990 	 0.990707 
1.0562141 	 0.978997 
1.0562292 	 0.991408 
1.0562444 	 0.999509 
1.0562595 	 1.001670 
1.0562747 	 0.993409 
1.0562898 	 0.975743 
1.0563051 	 0.960646 
1.0563202 	 0.968533 
1.0563353 	 0.973329 
1.0563505 	 0.993993 
1.0563656 	 1.033960 
1.0563807 	 1.020630 
1.0563959 	 1.007950 
1.0564110 	 0.992957 
1.0564262 	 0.972132 
1.0564413 	 0.971688 
1.0564564 	 0.971829 
1.0564716 	 0.951587 
1.0564868 	 0.977972 
1.0565020 	 0.985282 
1.0565171 	 1.010090 
1.0565323 	 1.017890 
1.0565474 	 1.011720 
1.0565625 	 1.007440 
1.0565777 	 1.017250 
1.0565928 	 0.999741 
1.0566080 	 0.992714 
1.0566231 	 0.995276 
1.0566382 	 0.997729 
1.0566535 	 0.991885 
1.0566686 	 1.003790 
1.0566838 	 1.003650 
1.0566989 	 1.001920 
1.0567141 	 0.979656 
1.0567292 	 0.983646 
1.0567443 	 0.966305 
1.0567595 	 0.972925 
1.0567746 	 0.968257 
1.0567898 	 0.971232 
1.0568049 	 0.984659 
1.0568202 	 1.003960 
1.0568353 	 1.008220 
1.0568504 	 1.023690 
1.0568656 	 1.016580 
1.0568807 	 1.017640 
1.0568959 	 0.994888 
1.0569110 	 1.020110 
1.0569261 	 1.000720 
1.0569413 	 0.986261 
1.0569564 	 0.976558 
1.0569715 	 0.998652 
1.0569867 	 0.998728 
1.0570019 	 0.990459 
1.0570171 	 0.996120 
1.0570322 	 0.999871 
1.0570474 	 0.999202 
1.0570625 	 1.006930 
1.0570776 	 1.014230 
1.0570928 	 1.001130 
1.0571079 	 0.967449 
1.0571231 	 0.956360 
1.0571382 	 0.952329 
1.0571533 	 0.971741 
1.0571686 	 0.993148 
1.0571837 	 1.002790 
1.0571989 	 1.002980 
1.0572140 	 0.993303 
1.0572292 	 1.006810 
1.0572443 	 1.007170 
1.0572594 	 0.999928 
1.0572746 	 1.024220 
1.0572897 	 1.007340 
1.0573049 	 1.008250 
1.0573200 	 0.989866 
1.0573351 	 0.974627 
1.0573504 	 0.979992 
1.0573655 	 0.983468 
1.0573807 	 0.982952 
1.0573958 	 0.996801 
1.0574110 	 0.995555 
1.0574261 	 1.000530 
1.0574412 	 1.007940 
1.0574564 	 1.025100 
1.0574715 	 1.006010 
1.0574867 	 0.993718 
1.0575018 	 1.001190 
1.0575171 	 0.985424 
1.0575322 	 0.992240 
1.0575473 	 0.985931 
1.0575625 	 1.003370 
1.0575776 	 1.002030 
1.0575927 	 1.010060 
1.0576079 	 1.001450 
1.0576230 	 0.988514 
1.0576382 	 0.995831 
1.0576533 	 1.005120 
1.0576684 	 0.983131 
1.0576836 	 0.988999 
1.0576988 	 1.006670 
1.0577140 	 1.005190 
1.0577291 	 1.010090 
1.0577443 	 1.017910 
1.0577594 	 0.994256 
1.0577745 	 1.011510 
1.0577897 	 1.010850 
1.0578048 	 1.010260 
1.0578200 	 0.987411 
1.0578351 	 0.986249 
1.0578502 	 0.991599 
1.0578655 	 0.998313 
1.0578806 	 0.995755 
1.0578958 	 0.996655 
1.0579109 	 1.010020 
1.0579261 	 1.004760 
1.0579412 	 0.998689 
1.0579563 	 1.013550 
1.0579715 	 1.016230 
1.0579866 	 0.983940 
1.0580018 	 1.009600 
1.0580169 	 1.013000 
1.0580320 	 0.998645 
1.0580473 	 1.004200 
1.0580624 	 1.021670 
1.0580776 	 1.024340 
1.0580927 	 1.020340 
1.0581079 	 1.005500 
1.0581230 	 1.008420 
1.0581381 	 1.006600 
1.0581533 	 1.008460 
1.0581684 	 1.002300 
1.0581836 	 0.989948 
1.0581987 	 0.998821 
1.0582139 	 1.004280 
1.0582291 	 0.995923 
1.0582442 	 1.002940 
1.0582594 	 1.023470 
1.0582745 	 1.003440 
1.0582896 	 1.002900 
1.0583048 	 0.994197 
1.0583199 	 0.990843 
1.0583351 	 0.989675 
1.0583502 	 0.992070 
1.0583653 	 0.996368 
1.0583806 	 1.007270 
1.0583957 	 1.014260 
1.0584109 	 1.010510 
1.0584260 	 1.002380 
1.0584412 	 1.003070 
1.0584563 	 0.998491 
1.0584714 	 1.008190 
1.0584866 	 1.002190 
1.0585017 	 1.011200 
1.0585169 	 1.008270 
1.0585320 	 1.013290 
1.0585471 	 1.020830 
1.0585624 	 1.030250 
1.0585775 	 1.022960 
1.0585927 	 1.014880 
1.0586078 	 1.017400 
1.0586230 	 1.002540 
1.0586381 	 0.999042 
1.0586532 	 1.012870 
1.0586684 	 1.009430 
1.0586835 	 1.019100 
1.0586987 	 1.020410 
1.0587138 	 1.022040 
1.0587291 	 1.005270 
1.0587442 	 0.996483 
1.0587593 	 0.983328 
1.0587745 	 0.979662 
1.0587896 	 0.949896 
1.0588048 	 0.877424 
1.0588199 	 0.765394 
1.0588350 	 0.700155 
1.0588502 	 0.727863 
1.0588653 	 0.827944 
1.0588804 	 0.904097 
1.0588956 	 0.936903 
1.0589108 	 0.951288 
1.0589260 	 0.963102 
1.0589411 	 0.977182 
1.0589563 	 0.980521 
1.0589714 	 0.984139 
1.0589865 	 0.988054 
1.0590017 	 0.995061 
1.0590168 	 1.002490 
1.0590320 	 1.009530 
1.0590471 	 1.009260 
1.0590622 	 1.007810 
1.0590775 	 1.000730 
1.0590926 	 0.994660 
1.0591078 	 0.990636 
1.0591229 	 0.995105 
1.0591381 	 1.004730 
1.0591532 	 1.008490 
1.0591683 	 1.010240 
1.0591835 	 1.009700 
1.0591986 	 1.020060 
1.0592138 	 1.004190 
1.0592289 	 0.988865 
1.0592440 	 0.984724 
1.0592593 	 0.991440 
1.0592744 	 0.995339 
1.0592896 	 0.998489 
1.0593047 	 1.012360 
1.0593199 	 1.020660 
1.0593350 	 1.011550 
1.0593501 	 1.016880 
1.0593653 	 1.017100 
1.0593804 	 1.003800 
1.0593956 	 0.978507 
1.0594107 	 0.970419 
1.0594260 	 0.963846 
1.0594411 	 0.976154 
1.0594562 	 0.984426 
1.0594714 	 0.996397 
1.0594865 	 1.000210 
1.0595016 	 1.005650 
1.0595168 	 0.999613 
1.0595319 	 1.005800 
1.0595471 	 1.013970 
1.0595622 	 1.005020 
1.0595773 	 1.002470 
1.0595925 	 1.008830 
1.0596077 	 1.005940 
1.0596229 	 1.021370 
1.0596380 	 1.017870 
1.0596532 	 1.011270 
1.0596683 	 1.001040 
1.0596834 	 0.996081 
1.0596986 	 0.983810 
1.0597137 	 0.986345 
1.0597289 	 0.995834 
1.0597440 	 1.002580 
1.0597591 	 1.010530 
1.0597744 	 1.016490 
1.0597895 	 1.014140 
1.0598047 	 1.011620 
1.0598198 	 1.008890 
1.0598350 	 1.012510 
1.0598501 	 1.005690 
1.0598652 	 1.000110 
1.0598804 	 0.999174 
1.0598955 	 1.003750 
1.0599107 	 1.002080 
1.0599258 	 1.010010 
1.0599411 	 1.012800 
1.0599562 	 1.017350 
1.0599713 	 1.020960 
1.0599865 	 1.008290 
1.0600016 	 1.006370 
1.0600168 	 1.003650 
1.0600319 	 0.989023 
1.0600470 	 0.979996 
1.0600622 	 0.978387 
1.0600773 	 0.983099 
1.0600924 	 0.996028 
1.0601076 	 0.993938 
1.0601228 	 1.006740 
1.0601380 	 1.003460 
1.0601531 	 1.000230 
1.0601683 	 0.992701 
1.0601834 	 0.995646 
1.0601985 	 0.993228 
1.0602137 	 0.992788 
1.0602288 	 1.005930 
1.0602440 	 1.019120 
1.0602591 	 1.022800 
1.0602742 	 1.010880 
1.0602895 	 1.009000 
1.0603046 	 1.008460 
1.0603198 	 0.996248 
1.0603349 	 0.989452 
1.0603501 	 0.987836 
1.0603652 	 0.997476 
1.0603803 	 0.995960 
1.0603955 	 1.001320 
1.0604106 	 0.983151 
1.0604258 	 0.985066 
1.0604409 	 0.997652 
1.0604560 	 1.015600 
1.0604713 	 1.007370 
1.0604864 	 1.006490 
1.0605016 	 1.001650 
1.0605167 	 1.006390 
1.0605319 	 1.015600 
1.0605470 	 1.020630 
1.0605621 	 1.023910 
1.0605773 	 1.029940 
1.0605924 	 1.013350 
1.0606076 	 1.006070 
1.0606227 	 0.990576 
1.0606380 	 1.007270 
1.0606531 	 1.005120 
1.0606682 	 1.002450 
1.0606834 	 0.994310 
1.0606985 	 0.985784 
1.0607136 	 0.977845 
1.0607288 	 0.993341 
1.0607439 	 0.990605 
1.0607591 	 0.986039 
1.0607742 	 0.973121 
1.0607893 	 0.968702 
1.0608046 	 0.974235 
1.0608197 	 0.979680 
1.0608349 	 0.996161 
1.0608500 	 1.011840 
1.0608652 	 1.013080 
1.0608803 	 1.015480 
1.0608954 	 1.021320 
1.0609106 	 1.014250 
1.0609257 	 0.987567 
1.0609409 	 0.961354 
1.0609560 	 0.953914 
1.0609711 	 0.957780 
1.0609864 	 0.973423 
1.0610015 	 0.989384 
1.0610167 	 0.984805 
1.0610318 	 1.000000 
1.0610470 	 1.004680 
1.0610621 	 1.002230 
1.0610772 	 1.006460 
1.0610924 	 0.995055 
1.0611075 	 0.978532 
1.0611227 	 0.934148 
1.0611378 	 0.880388 
1.0611531 	 0.878891 
1.0611682 	 0.922008 
1.0611833 	 0.970967 
1.0611985 	 1.003050 
1.0612136 	 1.005170 
1.0612288 	 1.009200 
1.0612439 	 1.011260 
1.0612590 	 0.998851 
1.0612742 	 0.981196 
1.0612893 	 0.983827 
1.0613045 	 0.982364 
1.0613196 	 0.996532 
1.0613348 	 0.990949 
1.0613500 	 0.988028 
1.0613651 	 0.982246 
1.0613803 	 0.991847 
1.0613954 	 0.994550 
1.0614105 	 0.996060 
1.0614257 	 0.995710 
1.0614408 	 1.008300 
1.0614560 	 0.999659 
1.0614711 	 0.993754 
1.0614862 	 0.980510 
1.0615015 	 0.988818 
1.0615166 	 0.987319 
1.0615318 	 1.003080 
1.0615469 	 1.005240 
1.0615621 	 1.012540 
1.0615772 	 1.009800 
1.0615923 	 1.005200 
1.0616075 	 1.001480 
1.0616226 	 1.008650 
1.0616378 	 1.010420 
1.0616529 	 1.014880 
1.0616680 	 1.021660 
1.0616833 	 1.009440 
1.0616984 	 1.011710 
1.0617136 	 1.009520 
1.0617287 	 1.005150 
1.0617439 	 1.004340 
1.0617590 	 1.012380 
1.0617741 	 1.002900 
1.0617893 	 1.009900 
1.0618044 	 1.015530 
1.0618196 	 1.012680 
1.0618347 	 1.017620 
1.0618500 	 1.031380 
1.0618651 	 1.012920 
1.0618802 	 1.005450 
1.0618954 	 1.002490 
1.0619105 	 0.992176 
1.0619256 	 0.978940 
1.0619408 	 0.967298 
1.0619559 	 0.950092 
1.0619711 	 0.966021 
1.0619862 	 0.986499 
1.0620013 	 1.000030 
1.0620165 	 1.005920 
1.0620317 	 1.002630 
1.0620469 	 0.985059 
1.0620620 	 0.986862 
1.0620772 	 0.996284 
1.0620923 	 0.990313 
1.0621074 	 0.969561 
1.0621226 	 0.981145 
1.0621377 	 0.988478 
1.0621529 	 0.999908 
1.0621680 	 1.006460 
1.0621831 	 1.008540 
1.0621984 	 1.003190 
1.0622135 	 1.009320 
1.0622287 	 1.005150 
1.0622438 	 0.998958 
1.0622590 	 0.995960 
1.0622741 	 1.004490 
1.0622892 	 1.008580 
1.0623044 	 1.001510 
1.0623195 	 1.009170 
1.0623347 	 0.997013 
1.0623498 	 0.991871 
1.0623651 	 0.997157 
1.0623802 	 0.992265 
1.0623953 	 1.001210 
1.0624105 	 1.009650 
1.0624256 	 0.999562 
1.0624408 	 0.998978 
1.0624559 	 0.989457 
1.0624710 	 0.985434 
1.0624862 	 0.984063 
1.0625013 	 0.981289 
1.0625165 	 0.977484 
1.0625316 	 0.998268 
1.0625468 	 0.988619 
1.0625620 	 0.990214 
1.0625771 	 0.980067 
1.0625923 	 0.968553 
1.0626074 	 0.970151 
1.0626225 	 0.995506 
1.0626377 	 1.001380 
1.0626528 	 0.995671 
1.0626680 	 0.999741 
1.0626831 	 1.003970 
1.0626982 	 1.003940 
1.0627135 	 1.011060 
1.0627286 	 1.013820 
1.0627438 	 1.001090 
1.0627589 	 1.004310 
1.0627741 	 1.006170 
1.0627892 	 1.002840 
1.0628043 	 1.004910 
1.0628195 	 0.999690 
1.0628346 	 1.006880 
1.0628498 	 1.004120 
1.0628649 	 1.006460 
1.0628800 	 0.996541 
1.0628953 	 1.008340 
1.0629104 	 1.029300 
1.0629256 	 1.037440 
1.0629407 	 1.029470 
1.0629559 	 1.018900 
1.0629710 	 1.009410 
1.0629861 	 0.997580 
1.0630013 	 0.994953 
1.0630164 	 0.988930 
1.0630316 	 0.984147 
1.0630467 	 0.989790 
1.0630620 	 0.992962 
1.0630771 	 1.004660 
1.0630922 	 1.016010 
1.0631074 	 1.017570 
1.0631225 	 1.009080 
1.0631377 	 1.017940 
1.0631528 	 1.000390 
1.0631679 	 1.005800 
1.0631831 	 1.007370 
1.0631982 	 0.995139 
1.0632133 	 1.001930 
1.0632285 	 1.009770 
1.0632437 	 1.011620 
1.0632589 	 1.014520 
1.0632740 	 1.010000 
1.0632892 	 0.995454 
1.0633043 	 0.992175 
1.0633194 	 1.016590 
1.0633346 	 1.005520 
1.0633497 	 1.002780 
1.0633649 	 0.999105 
1.0633800 	 0.997216 
1.0633951 	 1.013440 
1.0634104 	 1.003290 
1.0634255 	 1.008970 
1.0634407 	 1.005480 
1.0634558 	 0.967352 
1.0634710 	 0.982202 
1.0634861 	 0.946542 
1.0635012 	 0.974595 
1.0635164 	 0.989892 
1.0635315 	 1.001120 
1.0635467 	 0.996041 
1.0635618 	 1.003840 
1.0635769 	 0.995939 
1.0635922 	 0.989025 
1.0636073 	 0.983531 
1.0636225 	 0.985733 
1.0636376 	 0.983012 
1.0636528 	 0.996870 
1.0636679 	 0.998681 
1.0636830 	 1.004320 
1.0636982 	 1.007950 
1.0637133 	 1.014100 
1.0637285 	 1.019540 
1.0637436 	 1.023800 
1.0637589 	 1.021440 
1.0637740 	 1.019520 
1.0637891 	 1.009560 
1.0638043 	 1.004200 
1.0638194 	 1.000270 
1.0638345 	 1.006900 
1.0638497 	 1.001920 
1.0638648 	 1.012740 
1.0638800 	 1.011620 
1.0638951 	 1.005270 
1.0639102 	 0.993894 
1.0639255 	 0.981313 
1.0639406 	 0.996848 
1.0639558 	 1.012410 
1.0639709 	 1.007320 
1.0639861 	 1.017240 
1.0640012 	 1.015930 
1.0640163 	 1.022780 
1.0640315 	 1.004010 
1.0640466 	 0.993643 
1.0640618 	 0.987763 
1.0640769 	 0.988443 
1.0640920 	 0.992612 
1.0641073 	 0.997378 
1.0641224 	 1.002400 
1.0641376 	 0.995697 
1.0641527 	 0.999769 
1.0641679 	 1.007500 
1.0641830 	 1.012430 
1.0641981 	 1.014620 
1.0642133 	 1.009460 
1.0642284 	 1.002570 
1.0642436 	 1.003850 
1.0642587 	 1.002500 
1.0642740 	 0.997246 
1.0642891 	 0.998467 
1.0643042 	 1.004080 
1.0643194 	 1.006330 
1.0643345 	 1.013260 
1.0643497 	 1.011850 
1.0643648 	 1.051480 
1.0643799 	 1.102030 
1.0643951 	 0.999864 
1.0644102 	 0.998858 
1.0644253 	 0.987865 
1.0644405 	 0.990058 
1.0644557 	 0.992880 
1.0644709 	 0.987731 
1.0644860 	 0.992048 
1.0645012 	 0.985397 
1.0645163 	 0.987472 
1.0645314 	 0.996141 
1.0645466 	 1.007170 
1.0645617 	 0.999666 
1.0645769 	 0.985856 
1.0645920 	 0.986791 
1.0646071 	 0.995849 
1.0646224 	 1.007350 
1.0646375 	 1.002170 
1.0646527 	 0.998312 
1.0646678 	 0.992156 
1.0646830 	 0.997808 
1.0646981 	 1.004640 
1.0647132 	 1.000880 
1.0647284 	 1.006060 
1.0647435 	 0.993239 
1.0647587 	 0.985095 
1.0647738 	 1.002100 
1.0647889 	 1.016390 
1.0648042 	 1.006690 
1.0648193 	 1.000160 
1.0648345 	 0.993277 
1.0648496 	 1.002930 
1.0648648 	 1.014040 
1.0648799 	 1.009920 
1.0648950 	 1.000180 
1.0649102 	 1.005930 
1.0649253 	 0.995089 
1.0649405 	 1.004950 
1.0649556 	 0.995101 
1.0649709 	 0.996564 
1.0649860 	 1.004930 
1.0650011 	 1.006340 
1.0650163 	 0.998113 
1.0650314 	 1.000280 
1.0650465 	 0.994348 
1.0650617 	 0.991781 
1.0650768 	 0.996913 
1.0650920 	 0.992751 
1.0651071 	 0.991712 
1.0651222 	 0.994106 
1.0651374 	 0.973398 
1.0651526 	 0.975845 
1.0651678 	 0.970721 
1.0651829 	 0.983853 
1.0651981 	 1.006780 
1.0652132 	 1.008800 
1.0652283 	 0.997933 
1.0652435 	 1.012230 
1.0652586 	 1.008590 
1.0652738 	 1.004960 
1.0652889 	 1.011000 
1.0653040 	 1.006740 
1.0653193 	 1.006990 
1.0653344 	 0.998379 
1.0653496 	 0.995362 
1.0653647 	 1.006900 
1.0653799 	 1.010450 
1.0653950 	 0.989089 
1.0654101 	 0.986493 
1.0654253 	 0.981440 
1.0654404 	 0.982389 
1.0654556 	 0.990041 
1.0654707 	 0.999777 
1.0654860 	 0.999639 
1.0655011 	 1.004480 
1.0655162 	 0.997962 
1.0655314 	 0.997672 
1.0655465 	 0.998712 
1.0655617 	 1.010660 
1.0655768 	 1.000440 
1.0655919 	 1.006810 
1.0656071 	 0.995066 
1.0656222 	 0.974927 
1.0656374 	 0.986800 
1.0656525 	 0.979639 
1.0656677 	 0.975027 
1.0656829 	 0.957831 
1.0656980 	 0.962000 
1.0657132 	 0.967244 
1.0657283 	 0.970193 
1.0657434 	 0.975101 
1.0657586 	 0.994982 
1.0657737 	 0.992855 
1.0657889 	 1.000070 
1.0658040 	 1.005900 
1.0658191 	 1.009230 
1.0658344 	 1.014500 
1.0658495 	 0.998551 
1.0658647 	 1.001150 
1.0658798 	 0.986614 
1.0658950 	 0.970358 


==> anc/HD1326/HD1326_73.dat <==
1.0364435 	 0.961393 
1.0364584 	 1.032380 
1.0364733 	 1.018840 
1.0364882 	 0.992668 
1.0365032 	 1.011110 
1.0365181 	 1.005770 
1.0365330 	 0.961267 
1.0365479 	 1.047330 
1.0365629 	 1.022300 
1.0365778 	 1.009970 
1.0365927 	 1.009890 
1.0366076 	 0.992019 
1.0366226 	 0.982281 
1.0366375 	 0.978004 
1.0366524 	 0.987791 
1.0366673 	 1.011400 
1.0366822 	 1.013650 
1.0366973 	 0.974151 
1.0367122 	 0.973733 
1.0367271 	 0.984237 
1.0367420 	 0.971966 
1.0367570 	 0.968356 
1.0367719 	 1.054350 
1.0367868 	 1.076450 
1.0368017 	 1.118680 
1.0368167 	 1.021870 
1.0368316 	 0.995062 
1.0368465 	 0.976093 
1.0368614 	 1.017990 
1.0368764 	 0.942749 
1.0368913 	 0.996544 
1.0369062 	 1.000240 
1.0369211 	 1.015940 
1.0369362 	 0.981573 
1.0369511 	 1.015530 
1.0369660 	 1.061820 
1.0369809 	 1.002620 
1.0369959 	 0.989752 
1.0370108 	 1.009210 
1.0370257 	 1.014700 
1.0370406 	 1.010750 
1.0370556 	 0.997586 
1.0370705 	 0.993465 
1.0370854 	 0.965893 
1.0371003 	 1.003790 
1.0371153 	 1.005480 
1.0371302 	 1.003240 
1.0371451 	 0.978602 
1.0371600 	 0.980874 
1.0371749 	 0.968389 
1.0371900 	 0.947925 
1.0372049 	 0.940304 
1.0372198 	 0.961580 
1.0372347 	 0.977239 
1.0372497 	 1.015270 
1.0372646 	 1.025530 
1.0372795 	 0.995481 
1.0372944 	 0.991275 
1.0373094 	 1.023090 
1.0373243 	 1.011220 
1.0373392 	 1.018700 
1.0373541 	 1.015410 
1.0373691 	 1.025620 
1.0373840 	 1.014080 
1.0373989 	 1.019820 
1.0374138 	 1.021140 
1.0374289 	 0.971966 
1.0374438 	 1.018300 
1.0374587 	 1.001960 
1.0374736 	 0.982494 
1.0374886 	 0.973448 
1.0375035 	 1.013920 
1.0375184 	 1.020200 
1.0375333 	 1.027030 
1.0375483 	 1.013960 
1.0375632 	 1.007240 
1.0375781 	 1.011260 
1.0375930 	 1.007260 
1.0376079 	 1.028110 
1.0376229 	 0.996430 
1.0376378 	 0.990798 
1.0376527 	 0.984034 
1.0376676 	 0.995040 
1.0376827 	 1.008090 
1.0376976 	 1.008850 
1.0377125 	 0.999911 
1.0377274 	 1.005740 
1.0377424 	 1.026700 
1.0377573 	 1.014510 
1.0377722 	 0.987080 
1.0377871 	 0.973680 
1.0378021 	 0.996256 
1.0378170 	 0.985786 
1.0378319 	 0.978894 
1.0378468 	 1.014930 
1.0378618 	 1.000390 
1.0378767 	 1.022530 
1.0378916 	 1.042650 
1.0379065 	 1.033520 
1.0379215 	 1.023540 
1.0379364 	 1.037710 
1.0379514 	 1.015610 
1.0379663 	 1.026160 
1.0379813 	 0.993299 
1.0379962 	 0.979959 
1.0380111 	 0.963721 
1.0380260 	 0.999258 
1.0380410 	 1.017980 
1.0380559 	 1.039810 
1.0380708 	 1.014530 
1.0380857 	 1.002670 
1.0381006 	 0.989730 
1.0381156 	 0.996112 
1.0381305 	 0.968079 
1.0381454 	 0.962974 
1.0381603 	 0.987719 
1.0381753 	 0.985877 
1.0381902 	 0.994059 
1.0382051 	 1.021110 
1.0382200 	 0.989027 
1.0382351 	 0.985020 
1.0382500 	 0.963269 
1.0382649 	 0.937658 
1.0382798 	 0.966832 
1.0382948 	 1.010860 
1.0383097 	 1.000650 
1.0383246 	 0.995757 
1.0383395 	 0.994659 
1.0383545 	 0.960750 
1.0383694 	 0.971068 
1.0383843 	 0.958418 
1.0383992 	 0.965231 
1.0384142 	 0.973251 
1.0384291 	 1.007450 
1.0384440 	 1.003390 
1.0384589 	 0.984345 
1.0384740 	 0.993671 
1.0384889 	 0.997472 
1.0385038 	 0.968495 
1.0385187 	 0.913475 
1.0385336 	 0.931240 
1.0385486 	 0.932655 
1.0385635 	 0.960333 
1.0385784 	 0.983702 
1.0385933 	 0.986422 
1.0386083 	 1.010820 
1.0386232 	 0.990328 
1.0386381 	 1.007760 
1.0386530 	 1.002850 
1.0386680 	 1.007400 
1.0386829 	 1.014360 
1.0386978 	 1.003980 
1.0387127 	 1.010050 
1.0387278 	 1.014280 
1.0387427 	 0.999395 
1.0387576 	 1.011750 
1.0387725 	 1.020700 
1.0387875 	 1.017670 
1.0388024 	 1.012050 
1.0388173 	 1.009250 
1.0388322 	 1.016600 
1.0388472 	 1.013170 
1.0388621 	 1.007290 
1.0388770 	 0.994001 
1.0388919 	 0.978397 
1.0389069 	 1.001470 
1.0389218 	 1.033470 
1.0389367 	 0.991781 
1.0389516 	 1.021830 
1.0389667 	 1.024590 
1.0389816 	 1.032650 
1.0389965 	 0.983079 
1.0390114 	 0.969916 
1.0390263 	 1.028940 
1.0390413 	 1.013390 
1.0390562 	 0.997711 
1.0390711 	 1.009880 
1.0390860 	 0.997653 
1.0391010 	 1.003820 
1.0391159 	 1.014520 
1.0391308 	 1.013580 
1.0391457 	 1.000930 
1.0391607 	 0.959969 
1.0391756 	 0.970475 
1.0391905 	 0.958854 
1.0392054 	 0.979724 
1.0392205 	 1.013110 
1.0392354 	 1.024150 
1.0392503 	 1.012820 
1.0392652 	 0.992449 
1.0392802 	 1.022500 
1.0392951 	 0.984706 
1.0393100 	 0.988768 
1.0393249 	 1.020930 
1.0393399 	 1.000030 
1.0393548 	 1.001630 
1.0393697 	 1.004390 
1.0393846 	 1.024990 
1.0393996 	 1.018700 
1.0394145 	 1.011480 
1.0394294 	 1.014150 
1.0394443 	 1.005550 
1.0394592 	 1.007070 
1.0394742 	 0.982873 
1.0394892 	 0.972354 
1.0395041 	 0.960601 
1.0395190 	 0.961561 
1.0395340 	 1.006120 
1.0395489 	 1.023290 
1.0395638 	 1.006130 
1.0395787 	 0.988967 
1.0395937 	 0.982546 
1.0396086 	 0.960516 
1.0396235 	 0.962484 
1.0396384 	 1.003420 
1.0396534 	 1.001900 
1.0396683 	 0.982247 
1.0396832 	 0.967029 
1.0396981 	 0.971582 
1.0397131 	 1.000660 
1.0397280 	 1.012700 
1.0397429 	 1.026510 
1.0397578 	 1.015780 
1.0397729 	 1.005230 
1.0397878 	 1.007010 
1.0398027 	 0.986450 
1.0398176 	 0.965840 
1.0398326 	 0.961316 
1.0398475 	 0.961051 
1.0398624 	 1.001020 
1.0398773 	 1.023730 
1.0398923 	 1.009440 
1.0399072 	 1.000460 
1.0399221 	 0.953121 
1.0399370 	 0.890226 
1.0399519 	 0.887740 
1.0399669 	 0.915855 
1.0399818 	 0.942061 
1.0399967 	 0.971765 
1.0400116 	 0.913075 
1.0400267 	 0.827419 
1.0400416 	 0.700844 
1.0400565 	 0.654615 
1.0400714 	 0.741928 
1.0400864 	 0.850157 
1.0401013 	 0.949438 
1.0401162 	 0.959001 
1.0401311 	 0.992372 
1.0401461 	 1.003590 
1.0401610 	 1.011180 
1.0401759 	 1.005500 
1.0401908 	 1.019560 
1.0402058 	 1.010740 
1.0402207 	 1.007090 
1.0402356 	 1.015260 
1.0402505 	 0.993597 
1.0402656 	 1.004000 
1.0402805 	 1.003970 
1.0402954 	 0.997947 
1.0403103 	 1.012190 
1.0403253 	 1.013360 
1.0403402 	 1.005660 
1.0403551 	 1.010030 
1.0403700 	 0.998534 
1.0403849 	 0.998020 
1.0403999 	 0.981333 
1.0404148 	 0.997868 
1.0404297 	 0.983605 
1.0404446 	 0.998253 
1.0404596 	 1.013550 
1.0404745 	 1.004540 
1.0404894 	 0.988390 
1.0405043 	 0.990423 
1.0405194 	 0.988255 
1.0405343 	 0.983726 
1.0405492 	 0.983136 
1.0405641 	 1.005830 
1.0405791 	 1.006200 
1.0405940 	 1.025070 
1.0406089 	 1.008850 
1.0406238 	 1.021560 
1.0406388 	 0.999726 
1.0406537 	 1.007910 
1.0406686 	 1.015150 
1.0406835 	 0.991721 
1.0406985 	 0.996526 
1.0407134 	 0.998613 
1.0407283 	 0.996667 
1.0407432 	 1.005750 
1.0407583 	 0.993381 
1.0407732 	 1.010590 
1.0407881 	 1.003840 
1.0408030 	 0.992506 
1.0408180 	 1.002880 
1.0408329 	 1.005240 
1.0408478 	 0.999254 
1.0408627 	 1.001040 
1.0408776 	 0.996025 
1.0408926 	 1.005170 
1.0409075 	 1.003100 
1.0409224 	 1.007200 
1.0409373 	 0.999511 
1.0409523 	 1.000340 
1.0409672 	 1.013780 
1.0409821 	 1.003650 
1.0409970 	 0.998423 
1.0410120 	 0.985283 
1.0410269 	 0.965907 
1.0410419 	 0.998369 
1.0410568 	 1.017750 
1.0410718 	 1.036610 
1.0410867 	 1.016150 
1.0411016 	 1.002720 
1.0411165 	 1.004440 
1.0411315 	 0.994101 
1.0411464 	 1.011970 
1.0411613 	 1.020220 
1.0411762 	 1.018750 
1.0411912 	 1.012810 
1.0412061 	 1.003400 
1.0412210 	 1.022640 
1.0412359 	 1.025850 
1.0412509 	 1.018450 
1.0412658 	 1.012940 
1.0412807 	 1.008930 
1.0412956 	 1.005940 
1.0413105 	 1.002690 
1.0413256 	 1.013580 
1.0413405 	 1.012030 
1.0413554 	 0.997693 
1.0413703 	 0.986951 
1.0413853 	 0.984386 
1.0414002 	 0.984282 
1.0414151 	 0.986399 
1.0414300 	 0.995123 
1.0414450 	 0.992865 
1.0414599 	 0.992340 
1.0414748 	 0.990936 
1.0414897 	 0.981139 
1.0415047 	 0.990092 
1.0415196 	 0.994821 
1.0415345 	 1.015580 
1.0415494 	 1.001450 
1.0415645 	 0.990182 
1.0415794 	 0.985577 
1.0415943 	 0.973286 
1.0416092 	 0.977910 
1.0416242 	 0.986629 
1.0416391 	 1.005750 
1.0416540 	 1.005740 
1.0416689 	 0.998023 
1.0416839 	 1.014280 
1.0416988 	 1.001590 
1.0417137 	 0.992207 
1.0417286 	 0.973322 
1.0417436 	 0.945936 
1.0417585 	 0.957224 
1.0417734 	 0.984499 
1.0417883 	 1.010470 
1.0418032 	 1.036470 
1.0418183 	 1.016660 
1.0418332 	 1.022460 
1.0418481 	 1.003710 
1.0418630 	 1.006840 
1.0418780 	 0.998326 
1.0418929 	 0.986319 
1.0419078 	 1.002830 
1.0419227 	 1.000640 
1.0419377 	 0.991018 
1.0419526 	 1.003610 
1.0419675 	 0.990648 
1.0419824 	 1.007170 
1.0419974 	 1.007820 
1.0420123 	 1.004150 
1.0420272 	 1.009830 
1.0420421 	 1.009230 
1.0420572 	 1.007120 
1.0420721 	 1.022570 
1.0420870 	 1.033190 
1.0421019 	 0.998904 
1.0421169 	 1.014130 
1.0421318 	 1.027450 
1.0421467 	 1.020710 
1.0421616 	 0.992711 
1.0421766 	 1.016770 
1.0421915 	 1.004400 
1.0422064 	 0.989898 
1.0422213 	 0.994275 
1.0422362 	 1.022190 
1.0422512 	 1.027620 
1.0422661 	 1.012080 
1.0422810 	 1.009610 
1.0422959 	 1.004010 
1.0423110 	 1.009470 
1.0423259 	 0.988259 
1.0423408 	 1.003410 
1.0423557 	 1.007950 
1.0423707 	 1.021760 
1.0423856 	 1.009930 
1.0424005 	 1.030720 
1.0424154 	 1.010370 
1.0424304 	 1.010160 
1.0424453 	 1.008720 
1.0424602 	 0.982721 
1.0424751 	 0.975390 
1.0424901 	 0.963704 
1.0425050 	 0.952181 
1.0425199 	 0.991542 
1.0425348 	 1.003290 
1.0425498 	 1.005520 
1.0425647 	 0.989240 
1.0425797 	 0.996581 
1.0425946 	 1.005780 
1.0426096 	 0.996017 
1.0426245 	 1.006820 
1.0426394 	 1.001150 
1.0426543 	 0.978495 
1.0426693 	 0.976765 
1.0426842 	 0.976987 
1.0426991 	 0.990114 
1.0427140 	 0.999216 
1.0427289 	 1.009560 
1.0427439 	 0.975750 
1.0427588 	 0.965455 
1.0427737 	 0.991256 
1.0427886 	 0.988409 
1.0428036 	 0.989894 
1.0428185 	 0.987470 
1.0428334 	 0.995820 
1.0428483 	 1.023900 
1.0428634 	 1.009030 
1.0428783 	 0.992575 
1.0428932 	 1.012000 
1.0429081 	 0.957305 
1.0429231 	 0.949280 
1.0429380 	 0.955978 
1.0429529 	 0.972449 
1.0429678 	 0.963248 
1.0429828 	 0.952588 
1.0429977 	 0.978999 
1.0430126 	 0.986066 
1.0430275 	 0.992204 
1.0430425 	 0.992774 
1.0430574 	 0.997316 
1.0430723 	 0.971674 
1.0430872 	 0.974316 
1.0431023 	 0.952742 
1.0431172 	 0.946122 
1.0431321 	 0.957506 
1.0431470 	 0.973576 
1.0431619 	 0.988105 
1.0431769 	 0.979190 
1.0431918 	 0.964194 
1.0432067 	 0.963632 
1.0432216 	 0.973315 
1.0432366 	 0.990936 
1.0432515 	 0.982473 
1.0432664 	 0.977837 
1.0432813 	 0.989392 
1.0432963 	 0.995698 
1.0433112 	 0.996957 
1.0433261 	 1.003090 
1.0433410 	 1.015870 
1.0433561 	 1.017690 
1.0433710 	 1.002640 
1.0433859 	 1.000580 
1.0434008 	 0.975397 
1.0434158 	 0.968971 
1.0434307 	 0.976905 
1.0434456 	 0.986942 
1.0434605 	 0.992815 
1.0434755 	 1.003510 
1.0434904 	 1.021630 
1.0435053 	 1.021950 
1.0435202 	 1.038710 
1.0435352 	 1.035190 
1.0435501 	 1.010710 
1.0435650 	 1.022920 
1.0435799 	 1.013090 
1.0435948 	 1.018550 
1.0436099 	 1.018850 
1.0436248 	 1.045920 
1.0436397 	 1.026590 
1.0436546 	 1.025920 
1.0436696 	 1.026000 
1.0436845 	 1.011930 
1.0436994 	 1.010970 
1.0437143 	 1.030340 
1.0437293 	 1.014350 
1.0437442 	 1.011950 
1.0437591 	 1.025250 
1.0437740 	 1.010640 
1.0437890 	 1.008920 
1.0438039 	 1.022900 
1.0438188 	 1.032060 
1.0438337 	 1.033170 
1.0438488 	 1.024170 
1.0438637 	 1.009970 
1.0438786 	 0.995771 
1.0438935 	 0.993594 
1.0439085 	 0.980745 
1.0439234 	 0.978947 
1.0439383 	 1.003910 
1.0439532 	 1.009150 
1.0439682 	 1.000660 
1.0439831 	 0.998469 
1.0439980 	 0.998517 
1.0440129 	 0.993129 
1.0440279 	 1.006590 
1.0440428 	 1.011120 
1.0440577 	 1.009080 
1.0440726 	 1.011780 
1.0440875 	 1.012150 
1.0441025 	 1.004600 
1.0441175 	 1.007850 
1.0441324 	 1.015350 
1.0441473 	 1.015570 
1.0441623 	 1.012860 
1.0441772 	 1.006310 
1.0441921 	 1.005200 
1.0442070 	 1.005100 
1.0442220 	 1.013350 
1.0442369 	 1.027040 
1.0442518 	 1.015960 
1.0442667 	 1.002160 
1.0442817 	 0.981103 
1.0442966 	 0.981344 
1.0443115 	 0.981404 
1.0443264 	 0.997453 
1.0443414 	 1.009960 
1.0443563 	 1.011860 
1.0443712 	 1.011110 
1.0443861 	 1.012130 
1.0444012 	 1.010160 
1.0444161 	 0.998815 
1.0444310 	 0.998312 
1.0444459 	 0.999210 
1.0444609 	 0.999274 
1.0444758 	 1.000460 
1.0444907 	 0.998454 
1.0445056 	 1.001360 
1.0445206 	 1.010830 
1.0445355 	 1.013930 
1.0445504 	 1.003820 
1.0445653 	 1.002500 
1.0445802 	 0.996132 
1.0445952 	 1.003810 
1.0446101 	 1.015370 
1.0446250 	 1.012150 
1.0446399 	 1.015510 
1.0446550 	 1.024990 
1.0446699 	 1.010890 
1.0446848 	 1.023910 
1.0446997 	 1.021570 
1.0447147 	 1.017300 
1.0447296 	 1.007370 
1.0447445 	 0.996628 
1.0447594 	 0.998185 
1.0447744 	 1.005790 
1.0447893 	 1.014450 
1.0448042 	 1.007700 
1.0448191 	 1.019070 
1.0448341 	 1.020710 
1.0448490 	 1.008420 
1.0448639 	 1.024710 
1.0448788 	 1.011700 
1.0448939 	 0.984377 
1.0449088 	 0.957066 
1.0449237 	 0.956528 
1.0449386 	 0.973731 
1.0449536 	 0.994261 
1.0449685 	 1.012210 
1.0449834 	 1.024090 
1.0449983 	 1.005300 
1.0450132 	 1.007670 
1.0450282 	 1.009940 
1.0450431 	 1.007590 
1.0450580 	 1.006570 
1.0450729 	 1.006170 
1.0450879 	 1.004070 
1.0451028 	 1.006520 
1.0451177 	 1.008620 
1.0451326 	 1.009840 
1.0451477 	 1.009760 
1.0451626 	 1.013840 
1.0451775 	 1.005310 
1.0451924 	 1.000950 
1.0452074 	 0.988185 
1.0452223 	 0.984517 
1.0452372 	 0.981053 
1.0452521 	 0.981512 
1.0452671 	 0.991228 
1.0452820 	 1.000660 
1.0452969 	 1.001310 
1.0453118 	 1.001270 
1.0453268 	 1.010870 
1.0453417 	 0.995066 
1.0453566 	 0.992632 
1.0453715 	 0.991263 
1.0453866 	 0.984250 
1.0454015 	 0.989281 
1.0454164 	 0.995261 
1.0454313 	 1.000480 
1.0454462 	 1.001200 
1.0454612 	 0.995706 
1.0454761 	 1.000650 
1.0454910 	 1.002850 
1.0455059 	 0.990667 
1.0455209 	 0.979926 
1.0455358 	 0.983555 
1.0455507 	 0.984613 
1.0455656 	 0.992699 
1.0455806 	 0.994599 
1.0455955 	 1.007130 
1.0456104 	 1.003510 
1.0456253 	 1.005710 
1.0456403 	 0.996395 
1.0456553 	 0.989741 
1.0456702 	 0.994033 
1.0456851 	 1.003530 
1.0457001 	 1.004740 
1.0457150 	 1.014480 
1.0457299 	 1.012710 
1.0457448 	 1.017330 
1.0457598 	 1.013780 
1.0457747 	 1.024580 
1.0457896 	 1.012330 
1.0458045 	 1.012320 
1.0458195 	 1.003950 
1.0458344 	 0.999665 
1.0458493 	 1.004360 
1.0458642 	 0.998481 
1.0458792 	 1.007980 
1.0458941 	 1.012860 
1.0459090 	 1.012530 
1.0459239 	 1.015220 
1.0459388 	 1.004070 
1.0459539 	 1.001510 
1.0459688 	 0.988978 
1.0459837 	 0.978231 
1.0459986 	 0.980106 
1.0460136 	 0.977038 
1.0460285 	 0.985100 
1.0460434 	 0.992682 
1.0460583 	 0.989261 
1.0460733 	 0.996236 
1.0460882 	 0.997342 
1.0461031 	 1.008500 
1.0461180 	 1.004880 
1.0461330 	 0.996351 
1.0461479 	 0.993815 
1.0461628 	 1.000220 
1.0461777 	 1.011950 
1.0461928 	 1.014110 
1.0462077 	 1.008620 
1.0462226 	 1.003240 
1.0462375 	 1.001450 
1.0462525 	 0.998968 
1.0462674 	 0.999728 
1.0462823 	 1.011610 
1.0462972 	 1.014920 
1.0463122 	 1.012100 
1.0463271 	 1.000200 
1.0463420 	 0.998048 
1.0463569 	 0.979635 
1.0463719 	 0.972744 
1.0463868 	 0.970456 
1.0464017 	 0.977530 
1.0464166 	 0.988903 
1.0464315 	 0.986920 
1.0464466 	 0.997157 
1.0464615 	 0.998888 
1.0464764 	 0.985864 
1.0464913 	 0.981194 
1.0465063 	 0.978914 
1.0465212 	 0.980877 
1.0465361 	 0.985279 
1.0465510 	 0.991887 
1.0465660 	 0.989885 
1.0465809 	 0.990237 
1.0465958 	 0.994360 
1.0466107 	 0.997333 
1.0466257 	 0.996546 
1.0466406 	 0.999326 
1.0466555 	 1.006210 
1.0466704 	 1.001490 
1.0466855 	 1.001740 
1.0467004 	 1.001450 
1.0467153 	 1.004240 
1.0467302 	 0.997542 
1.0467452 	 0.992084 
1.0467601 	 0.996925 
1.0467750 	 1.000040 
1.0467899 	 1.001650 
1.0468049 	 1.002460 
1.0468198 	 0.996740 
1.0468347 	 1.002800 
1.0468496 	 0.992739 
1.0468645 	 0.990467 
1.0468795 	 0.989323 
1.0468944 	 0.993480 
1.0469093 	 0.977091 
1.0469242 	 0.970851 
1.0469393 	 0.950009 
1.0469542 	 0.984452 
1.0469691 	 0.993803 
1.0469840 	 1.007030 
1.0469990 	 0.984809 
1.0470139 	 0.967550 
1.0470288 	 0.942110 
1.0470437 	 0.955423 
1.0470587 	 0.973606 
1.0470736 	 0.989815 
1.0470885 	 0.981260 
1.0471034 	 0.971278 
1.0471184 	 0.952949 
1.0471333 	 0.937222 
1.0471482 	 0.965860 
1.0471631 	 0.991160 
1.0471781 	 0.997138 
1.0471931 	 0.995038 
1.0472080 	 0.996301 
1.0472229 	 0.990545 
1.0472379 	 0.991873 
1.0472528 	 0.989715 
1.0472677 	 0.998908 
1.0472826 	 1.004710 
1.0472975 	 0.987783 
1.0473125 	 0.955714 
1.0473274 	 0.923951 
1.0473423 	 0.921267 
1.0473572 	 0.929220 
1.0473722 	 0.953308 
1.0473871 	 0.976041 
1.0474020 	 0.993504 
1.0474169 	 1.012000 
1.0474319 	 1.013770 
1.0474468 	 1.002730 
1.0474617 	 0.983337 
1.0474766 	 0.976215 
1.0474917 	 0.960615 
1.0475066 	 0.968721 
1.0475215 	 0.974180 
1.0475364 	 0.991415 
1.0475514 	 1.005390 
1.0475663 	 1.012050 
1.0475812 	 0.992456 
1.0475961 	 0.973524 
1.0476111 	 0.964325 
1.0476260 	 0.982052 
1.0476409 	 0.987912 
1.0476558 	 0.998424 
1.0476708 	 0.997350 
1.0476857 	 1.011050 
1.0477006 	 1.008540 
1.0477155 	 1.012020 
1.0477306 	 1.020390 
1.0477455 	 1.017140 
1.0477604 	 1.013130 
1.0477753 	 1.005400 
1.0477902 	 0.990874 
1.0478052 	 0.995902 
1.0478201 	 0.995642 
1.0478350 	 0.982696 
1.0478499 	 0.978574 
1.0478649 	 0.987277 
1.0478798 	 1.001230 
1.0478947 	 1.014530 
1.0479096 	 1.012600 
1.0479246 	 1.016550 
1.0479395 	 1.006860 
1.0479544 	 0.992482 
1.0479693 	 0.994630 
1.0479844 	 0.991258 
1.0479993 	 1.003910 
1.0480142 	 0.996522 
1.0480291 	 0.982715 
1.0480441 	 0.985636 
1.0480590 	 0.991494 
1.0480739 	 0.989041 
1.0480888 	 0.984858 
1.0481038 	 0.963909 
1.0481187 	 0.956308 
1.0481336 	 0.977559 
1.0481485 	 0.989312 
1.0481635 	 1.002360 
1.0481784 	 1.007440 
1.0481933 	 1.001490 
1.0482082 	 1.010730 
1.0482233 	 1.014190 
1.0482382 	 1.000100 
1.0482531 	 0.966055 
1.0482680 	 0.971195 
1.0482829 	 0.977311 
1.0482979 	 0.994609 
1.0483128 	 0.998761 
1.0483277 	 1.006600 
1.0483426 	 1.008120 
1.0483576 	 1.011470 
1.0483725 	 1.006610 
1.0483874 	 1.007850 
1.0484023 	 0.997992 
1.0484173 	 0.991037 
1.0484322 	 0.996801 
1.0484471 	 0.997458 
1.0484620 	 0.995207 
1.0484771 	 0.981991 
1.0484920 	 0.968002 
1.0485069 	 0.970929 
1.0485218 	 0.979005 
1.0485368 	 0.996465 
1.0485517 	 0.990882 
1.0485666 	 1.000080 
1.0485815 	 1.002810 
1.0485965 	 1.006370 
1.0486114 	 1.011020 
1.0486263 	 1.008170 
1.0486412 	 1.015990 
1.0486562 	 1.014330 
1.0486711 	 1.011600 
1.0486860 	 1.003860 
1.0487009 	 1.006120 
1.0487158 	 0.997694 
1.0487309 	 0.999299 
1.0487458 	 1.004110 
1.0487607 	 1.004120 
1.0487756 	 1.001430 
1.0487906 	 1.016440 
1.0488055 	 1.005820 
1.0488204 	 1.012750 
1.0488353 	 1.009400 
1.0488503 	 1.009380 
1.0488652 	 0.993748 
1.0488801 	 0.988061 
1.0488950 	 0.978967 
1.0489100 	 0.993696 
1.0489249 	 0.994237 
1.0489398 	 0.999123 
1.0489547 	 0.990325 
1.0489697 	 0.955413 
1.0489846 	 0.930997 
1.0489995 	 0.922074 
1.0490144 	 0.940574 
1.0490295 	 0.989361 
1.0490444 	 0.994968 
1.0490593 	 0.989846 
1.0490742 	 0.987662 
1.0490892 	 1.005500 
1.0491041 	 1.004530 
1.0491190 	 1.016880 
1.0491339 	 1.016030 
1.0491488 	 0.996669 
1.0491638 	 0.993024 
1.0491787 	 0.984478 
1.0491936 	 0.976639 
1.0492085 	 0.985297 
1.0492235 	 1.004260 
1.0492384 	 1.013270 
1.0492533 	 1.015930 
1.0492682 	 1.015750 
1.0492833 	 1.026400 
1.0492982 	 1.011430 
1.0493131 	 1.001240 
1.0493280 	 1.008320 
1.0493430 	 1.003780 
1.0493579 	 0.998679 
1.0493728 	 1.006250 
1.0493877 	 1.002520 
1.0494027 	 1.009310 
1.0494176 	 1.019290 
1.0494325 	 1.019490 
1.0494474 	 1.005890 
1.0494624 	 1.008310 
1.0494773 	 0.998924 
1.0494922 	 0.998818 
1.0495071 	 0.985539 
1.0495222 	 0.996554 
1.0495371 	 0.997040 
1.0495520 	 1.010000 
1.0495669 	 1.006750 
1.0495819 	 1.002420 
1.0495968 	 1.003910 
1.0496117 	 1.000820 
1.0496266 	 1.000000 
1.0496415 	 1.003450 
1.0496565 	 0.993170 
1.0496714 	 0.995520 
1.0496863 	 0.998069 
1.0497012 	 1.000040 
1.0497162 	 1.007660 
1.0497311 	 1.007270 
1.0497460 	 0.998649 
1.0497609 	 1.003460 
1.0497760 	 0.999862 
1.0497909 	 1.001030 
1.0498058 	 0.999069 
1.0498207 	 0.987318 
1.0498357 	 1.003040 
1.0498506 	 1.002460 
1.0498655 	 1.007230 
1.0498804 	 1.012540 
1.0498954 	 1.002630 
1.0499103 	 0.988338 
1.0499252 	 0.966474 
1.0499401 	 0.924132 
1.0499551 	 0.819926 
1.0499700 	 0.693973 
1.0499849 	 0.666279 
1.0499998 	 0.747994 
1.0500149 	 0.861058 
1.0500298 	 0.941560 
1.0500447 	 0.964721 
1.0500596 	 0.969312 
1.0500745 	 0.971373 
1.0500895 	 0.965995 
1.0501044 	 0.974222 
1.0501193 	 0.976756 
1.0501342 	 0.978658 
1.0501492 	 0.978489 
1.0501641 	 0.988708 
1.0501790 	 0.989395 
1.0501939 	 0.984717 
1.0502089 	 0.995393 
1.0502238 	 0.986834 
1.0502387 	 0.994769 
1.0502536 	 1.003920 
1.0502687 	 1.009400 
1.0502836 	 1.002860 
1.0502985 	 1.012800 
1.0503134 	 1.011950 
1.0503284 	 1.011350 
1.0503433 	 1.014580 
1.0503582 	 1.013830 
1.0503731 	 1.003390 
1.0503881 	 1.014480 
1.0504030 	 1.006840 
1.0504179 	 1.011330 
1.0504328 	 1.001070 
1.0504478 	 0.995716 
1.0504627 	 0.999524 
1.0504776 	 1.015590 
1.0504925 	 1.008450 
1.0505075 	 1.001250 
1.0505224 	 1.002420 
1.0505373 	 0.993341 
1.0505522 	 0.984353 
1.0505672 	 0.975233 
1.0505822 	 0.979058 
1.0505971 	 0.996852 
1.0506120 	 0.993681 
1.0506269 	 0.993582 
1.0506419 	 0.997335 
1.0506568 	 1.012100 
1.0506717 	 1.000680 
1.0506866 	 1.003220 
1.0507016 	 0.987475 
1.0507165 	 0.993391 
1.0507314 	 1.000330 
1.0507463 	 0.998486 
1.0507613 	 0.995354 
1.0507762 	 1.002230 
1.0507911 	 1.020150 
1.0508060 	 1.014880 
1.0508211 	 1.003130 
1.0508360 	 0.994669 
1.0508509 	 0.978810 
1.0508658 	 0.956899 
1.0508808 	 0.965950 
1.0508957 	 0.982741 
1.0509106 	 1.005200 
1.0509255 	 1.003150 
1.0509405 	 1.001540 
1.0509554 	 1.011750 
1.0509703 	 1.011690 
1.0509852 	 1.000430 
1.0510001 	 0.981740 
1.0510151 	 1.000670 
1.0510300 	 1.010600 
1.0510449 	 1.020460 
1.0510598 	 1.022880 
1.0510749 	 1.012590 
1.0510898 	 1.013920 
1.0511047 	 1.009520 
1.0511196 	 0.999360 
1.0511346 	 1.012340 
1.0511495 	 1.004000 
1.0511644 	 0.994242 
1.0511793 	 1.010080 
1.0511943 	 1.018490 
1.0512092 	 1.007720 
1.0512241 	 0.998522 
1.0512390 	 0.993835 
1.0512540 	 1.015510 
1.0512689 	 0.989269 
1.0512838 	 0.986865 
1.0512987 	 0.991135 
1.0513138 	 0.992156 
1.0513287 	 1.011070 
1.0513436 	 0.997032 
1.0513585 	 0.979305 


==> anc/HD1326/HD1326_74.dat <==
1.0225364 	 0.972497 
1.0225511 	 1.011900 
1.0225657 	 1.036000 
1.0225805 	 0.999805 
1.0225952 	 0.982504 
1.0226099 	 0.981817 
1.0226246 	 0.982113 
1.0226393 	 1.009820 
1.0226541 	 1.003750 
1.0226687 	 0.974935 
1.0226835 	 1.020890 
1.0226982 	 1.019510 
1.0227128 	 0.997545 
1.0227276 	 1.019760 
1.0227423 	 1.006460 
1.0227571 	 0.996484 
1.0227717 	 1.004920 
1.0227864 	 1.022860 
1.0228012 	 1.006540 
1.0228158 	 0.993626 
1.0228306 	 0.989551 
1.0228453 	 0.983715 
1.0228599 	 0.969402 
1.0228747 	 0.997802 
1.0228894 	 0.991823 
1.0229042 	 0.984912 
1.0229188 	 0.993604 
1.0229335 	 1.007100 
1.0229483 	 1.008160 
1.0229629 	 0.961095 
1.0229777 	 1.007090 
1.0229924 	 0.991531 
1.0230070 	 0.998233 
1.0230218 	 1.012350 
1.0230365 	 0.982279 
1.0230513 	 0.976730 
1.0230659 	 0.973315 
1.0230806 	 0.973480 
1.0230954 	 0.961322 
1.0231100 	 0.985909 
1.0231248 	 0.927584 
1.0231395 	 0.945120 
1.0231541 	 0.892048 
1.0231689 	 0.992317 
1.0231836 	 0.998369 
1.0231984 	 0.992620 
1.0232130 	 1.014300 
1.0232277 	 1.036650 
1.0232425 	 0.983560 
1.0232571 	 1.001670 
1.0232719 	 1.016770 
1.0232866 	 1.006370 
1.0233012 	 1.017370 
1.0233160 	 1.026260 
1.0233307 	 1.020920 
1.0233455 	 1.005170 
1.0233601 	 1.025430 
1.0233748 	 0.988589 
1.0233896 	 0.990749 
1.0234042 	 0.999380 
1.0234189 	 1.013180 
1.0234337 	 1.007170 
1.0234483 	 1.007690 
1.0234631 	 1.004520 
1.0234778 	 0.978305 
1.0234925 	 0.998275 
1.0235072 	 0.984959 
1.0235219 	 0.973442 
1.0235367 	 0.987711 
1.0235513 	 0.997349 
1.0235660 	 1.004920 
1.0235808 	 1.000640 
1.0235955 	 0.959028 
1.0236102 	 0.955031 
1.0236249 	 0.968222 
1.0236396 	 0.995324 
1.0236543 	 1.032530 
1.0236690 	 1.015240 
1.0236838 	 1.000430 
1.0236984 	 0.993033 
1.0237131 	 1.034540 
1.0237279 	 1.013750 
1.0237426 	 0.997789 
1.0237573 	 1.011680 
1.0237720 	 0.974479 
1.0237867 	 0.983503 
1.0238014 	 1.000210 
1.0238161 	 1.008780 
1.0238309 	 1.019460 
1.0238456 	 1.010930 
1.0238602 	 1.009450 
1.0238750 	 1.012540 
1.0238897 	 1.002740 
1.0239044 	 0.971421 
1.0239191 	 0.989916 
1.0239338 	 1.016530 
1.0239486 	 1.025240 
1.0239632 	 1.024240 
1.0239780 	 1.023300 
1.0239927 	 1.016400 
1.0240073 	 1.005990 
1.0240221 	 1.038840 
1.0240368 	 1.019140 
1.0240515 	 0.990020 
1.0240662 	 1.008540 
1.0240809 	 1.025810 
1.0240957 	 0.996738 
1.0241103 	 0.966617 
1.0241251 	 0.951039 
1.0241398 	 0.955122 
1.0241544 	 1.002830 
1.0241692 	 1.026250 
1.0241839 	 1.004220 
1.0241985 	 1.011400 
1.0242133 	 1.008070 
1.0242280 	 1.001820 
1.0242428 	 0.982869 
1.0242574 	 0.961724 
1.0242721 	 0.984284 
1.0242869 	 0.990069 
1.0243015 	 1.005780 
1.0243163 	 1.038050 
1.0243310 	 1.013370 
1.0243456 	 1.011910 
1.0243604 	 1.015940 
1.0243751 	 1.031100 
1.0243899 	 0.995026 
1.0244045 	 1.017360 
1.0244192 	 1.021270 
1.0244340 	 1.027180 
1.0244486 	 1.017920 
1.0244634 	 1.022140 
1.0244781 	 1.030260 
1.0244927 	 1.018870 
1.0245075 	 1.016860 
1.0245222 	 1.012010 
1.0245370 	 1.027030 
1.0245516 	 1.013100 
1.0245663 	 1.025600 
1.0245811 	 1.044130 
1.0245957 	 1.014080 
1.0246105 	 0.996456 
1.0246252 	 1.045040 
1.0246398 	 1.020630 
1.0246546 	 1.026130 
1.0246693 	 1.004550 
1.0246841 	 1.013710 
1.0246987 	 1.000080 
1.0247134 	 1.004550 
1.0247282 	 0.999646 
1.0247428 	 0.991730 
1.0247576 	 1.023620 
1.0247723 	 1.011520 
1.0247869 	 1.015210 
1.0248017 	 1.001060 
1.0248164 	 0.974120 
1.0248312 	 0.982549 
1.0248458 	 0.999933 
1.0248605 	 0.982445 
1.0248753 	 0.969783 
1.0248899 	 0.972049 
1.0249047 	 0.982613 
1.0249194 	 0.996086 
1.0249341 	 0.999131 
1.0249488 	 1.016410 
1.0249635 	 1.018020 
1.0249783 	 1.028300 
1.0249929 	 1.017120 
1.0250076 	 1.013220 
1.0250224 	 1.027860 
1.0250371 	 1.022370 
1.0250517 	 1.004890 
1.0250665 	 0.982891 
1.0250812 	 0.985953 
1.0250959 	 1.001560 
1.0251106 	 1.079340 
1.0251253 	 1.043470 
1.0251400 	 1.015780 
1.0251547 	 1.022360 
1.0251695 	 1.020960 
1.0251842 	 1.021240 
1.0251988 	 1.017530 
1.0252136 	 1.020660 
1.0252283 	 1.016290 
1.0252430 	 1.005810 
1.0252577 	 1.002420 
1.0252724 	 0.982830 
1.0252872 	 1.008930 
1.0253018 	 1.008960 
1.0253166 	 0.992316 
1.0253313 	 0.990554 
1.0253459 	 0.994468 
1.0253607 	 0.977815 
1.0253754 	 0.965719 
1.0253901 	 0.945436 
1.0254048 	 0.966346 
1.0254195 	 0.997494 
1.0254343 	 1.005300 
1.0254489 	 0.997559 
1.0254637 	 0.977795 
1.0254784 	 0.977499 
1.0254930 	 0.976959 
1.0255078 	 0.990312 
1.0255225 	 1.033540 
1.0255373 	 1.019290 
1.0255519 	 0.999763 
1.0255666 	 0.987024 
1.0255814 	 0.943377 
1.0255960 	 0.941329 
1.0256108 	 0.966784 
1.0256255 	 0.979905 
1.0256401 	 1.003320 
1.0256549 	 0.992152 
1.0256696 	 0.987278 
1.0256844 	 1.060040 
1.0256990 	 1.050470 
1.0257137 	 0.997308 
1.0257285 	 0.990487 
1.0257431 	 0.998758 
1.0257579 	 0.994344 
1.0257726 	 1.007100 
1.0257872 	 1.014240 
1.0258020 	 0.997461 
1.0258167 	 0.983949 
1.0258313 	 1.000750 
1.0258461 	 1.018020 
1.0258608 	 1.006140 
1.0258756 	 0.999908 
1.0258902 	 1.004700 
1.0259049 	 0.990622 
1.0259197 	 0.981810 
1.0259343 	 0.978705 
1.0259491 	 0.979833 
1.0259638 	 1.011700 
1.0259784 	 1.006040 
1.0259932 	 0.999596 
1.0260079 	 1.007870 
1.0260227 	 1.032490 
1.0260373 	 1.006680 
1.0260520 	 1.012030 
1.0260668 	 1.007310 
1.0260814 	 0.988819 
1.0260962 	 1.003290 
1.0261109 	 1.004320 
1.0261256 	 1.006060 
1.0261403 	 1.011170 
1.0261550 	 1.005420 
1.0261698 	 1.000940 
1.0261844 	 1.007440 
1.0261991 	 0.994482 
1.0262139 	 0.974521 
1.0262285 	 0.957885 
1.0262433 	 0.970969 
1.0262580 	 0.969994 
1.0262727 	 0.924069 
1.0262874 	 0.926358 
1.0263021 	 0.977004 
1.0263169 	 0.990882 
1.0263315 	 1.012220 
1.0263462 	 1.011230 
1.0263610 	 0.966369 
1.0263757 	 0.945942 
1.0263904 	 0.939458 
1.0264051 	 0.959467 
1.0264198 	 0.976535 
1.0264345 	 0.997268 
1.0264492 	 1.025540 
1.0264640 	 1.025250 
1.0264786 	 1.018250 
1.0264933 	 0.996627 
1.0265081 	 1.001590 
1.0265228 	 0.989868 
1.0265375 	 0.997054 
1.0265522 	 1.000330 
1.0265669 	 0.991839 
1.0265816 	 0.995303 
1.0265963 	 0.974939 
1.0266111 	 0.964900 
1.0266258 	 0.953581 
1.0266404 	 0.933049 
1.0266552 	 0.936535 
1.0266699 	 0.952093 
1.0266845 	 0.971283 
1.0266993 	 0.997327 
1.0267140 	 0.994278 
1.0267287 	 0.985603 
1.0267434 	 0.992827 
1.0267581 	 1.010520 
1.0267729 	 0.998667 
1.0267875 	 1.019570 
1.0268023 	 0.998922 
1.0268170 	 0.977542 
1.0268316 	 0.996697 
1.0268464 	 0.985554 
1.0268611 	 0.969108 
1.0268759 	 0.974417 
1.0268905 	 0.958383 
1.0269052 	 0.976852 
1.0269200 	 1.005360 
1.0269346 	 1.031520 
1.0269494 	 1.016780 
1.0269641 	 0.991320 
1.0269787 	 0.996916 
1.0269935 	 1.001150 
1.0270082 	 1.001630 
1.0270230 	 0.998654 
1.0270376 	 0.993312 
1.0270523 	 1.015640 
1.0270671 	 0.992838 
1.0270817 	 1.008170 
1.0270965 	 1.019750 
1.0271112 	 1.030010 
1.0271258 	 1.015080 
1.0271406 	 1.019610 
1.0271553 	 1.018110 
1.0271701 	 1.022520 
1.0271847 	 1.016080 
1.0271994 	 1.012390 
1.0272142 	 1.004300 
1.0272288 	 1.004090 
1.0272436 	 1.000850 
1.0272583 	 1.000940 
1.0272729 	 1.001770 
1.0272877 	 0.998922 
1.0273024 	 0.988279 
1.0273172 	 1.007790 
1.0273318 	 0.991540 
1.0273465 	 0.998859 
1.0273613 	 1.004780 
1.0273759 	 1.005660 
1.0273907 	 0.995964 
1.0274054 	 0.986247 
1.0274200 	 0.996622 
1.0274348 	 1.021970 
1.0274495 	 1.014130 
1.0274642 	 0.998048 
1.0274789 	 0.990188 
1.0274936 	 0.978608 
1.0275084 	 0.982546 
1.0275230 	 0.979622 
1.0275377 	 1.003470 
1.0275525 	 0.997754 
1.0275671 	 0.995175 
1.0275819 	 1.010400 
1.0275966 	 1.005950 
1.0276113 	 1.004090 
1.0276260 	 0.997214 
1.0276407 	 0.996446 
1.0276555 	 1.010960 
1.0276701 	 0.999735 
1.0276848 	 0.999524 
1.0276996 	 0.994625 
1.0277143 	 0.984186 
1.0277290 	 0.966517 
1.0277437 	 0.940785 
1.0277584 	 0.945226 
1.0277731 	 0.955188 
1.0277878 	 1.000750 
1.0278026 	 1.012400 
1.0278172 	 1.004190 
1.0278319 	 1.008470 
1.0278467 	 1.005620 
1.0278614 	 0.993964 
1.0278761 	 0.985858 
1.0278908 	 0.992669 
1.0279055 	 0.997947 
1.0279202 	 1.002420 
1.0279349 	 1.004620 
1.0279497 	 1.013900 
1.0279644 	 0.997122 
1.0279790 	 0.998305 
1.0279938 	 0.999211 
1.0280085 	 0.999999 
1.0280232 	 1.005120 
1.0280379 	 1.016290 
1.0280526 	 1.001640 
1.0280674 	 1.000920 
1.0280820 	 0.999595 
1.0280968 	 0.993815 
1.0281115 	 1.004860 
1.0281261 	 1.012650 
1.0281409 	 1.001930 
1.0281556 	 1.001550 
1.0281703 	 1.001100 
1.0281850 	 1.002230 
1.0281997 	 0.989536 
1.0282145 	 1.007900 
1.0282291 	 1.012350 
1.0282439 	 1.010750 
1.0282586 	 1.011350 
1.0282732 	 1.006340 
1.0282880 	 1.017070 
1.0283027 	 1.012740 
1.0283173 	 1.008610 
1.0283321 	 1.013480 
1.0283468 	 1.019010 
1.0283616 	 1.031150 
1.0283762 	 1.018230 
1.0283909 	 1.001460 
1.0284057 	 0.969939 
1.0284203 	 0.961714 
1.0284351 	 0.973529 
1.0284498 	 0.994855 
1.0284644 	 0.992251 
1.0284792 	 0.985479 
1.0284939 	 0.988214 
1.0285087 	 0.985286 
1.0285233 	 1.008970 
1.0285380 	 1.004490 
1.0285528 	 0.975553 
1.0285674 	 0.955844 
1.0285822 	 0.935918 
1.0285969 	 0.935695 
1.0286115 	 0.938387 
1.0286263 	 0.958729 
1.0286410 	 0.950359 
1.0286558 	 0.973173 
1.0286704 	 0.980429 
1.0286851 	 0.988469 
1.0286999 	 1.005390 
1.0287145 	 1.015670 
1.0287293 	 1.015340 
1.0287440 	 1.002980 
1.0287586 	 0.998548 
1.0287734 	 1.002040 
1.0287881 	 1.005210 
1.0288029 	 0.997549 
1.0288175 	 0.983112 
1.0288322 	 0.971221 
1.0288470 	 0.953910 
1.0288616 	 0.961816 
1.0288764 	 0.975875 
1.0288911 	 0.989327 
1.0289057 	 1.001980 
1.0289205 	 1.007320 
1.0289352 	 1.007820 
1.0289500 	 1.003300 
1.0289646 	 1.006420 
1.0289793 	 1.025430 
1.0289941 	 1.021080 
1.0290087 	 1.017370 
1.0290235 	 1.012710 
1.0290382 	 1.002700 
1.0290529 	 1.000410 
1.0290676 	 1.025000 
1.0290823 	 1.016890 
1.0290971 	 1.006700 
1.0291117 	 1.003690 
1.0291264 	 1.017730 
1.0291412 	 1.015070 
1.0291559 	 1.011930 
1.0291705 	 1.005320 
1.0291853 	 1.005480 
1.0292000 	 1.006660 
1.0292147 	 1.002410 
1.0292294 	 1.004620 
1.0292441 	 1.006320 
1.0292588 	 1.003170 
1.0292735 	 1.004910 
1.0292883 	 0.989532 
1.0293030 	 0.978282 
1.0293176 	 0.996454 
1.0293324 	 1.004380 
1.0293471 	 1.000100 
1.0293618 	 0.999522 
1.0293765 	 0.983084 
1.0293912 	 0.973350 
1.0294060 	 0.991449 
1.0294206 	 0.999851 
1.0294354 	 1.011160 
1.0294501 	 1.021890 
1.0294647 	 1.006880 
1.0294795 	 1.016920 
1.0294942 	 1.009650 
1.0295089 	 1.006890 
1.0295236 	 1.013530 
1.0295383 	 1.025200 
1.0295531 	 1.030390 
1.0295677 	 1.013970 
1.0295825 	 0.996583 
1.0295972 	 0.984892 
1.0296118 	 0.989293 
1.0296266 	 1.003600 
1.0296413 	 1.004310 
1.0296561 	 1.006840 
1.0296707 	 0.984063 
1.0296854 	 0.995559 
1.0297002 	 1.010670 
1.0297148 	 1.017990 
1.0297296 	 1.013930 
1.0297443 	 1.023910 
1.0297589 	 1.012480 
1.0297737 	 1.005070 
1.0297884 	 1.000430 
1.0298032 	 0.996254 
1.0298178 	 0.997420 
1.0298325 	 1.013110 
1.0298473 	 1.017290 
1.0298619 	 1.013630 
1.0298767 	 1.011880 
1.0298914 	 1.014040 
1.0299060 	 1.006670 
1.0299208 	 0.996828 
1.0299355 	 1.004030 
1.0299501 	 1.007740 
1.0299649 	 1.009240 
1.0299796 	 1.013010 
1.0299944 	 1.015410 
1.0300090 	 1.008240 
1.0300237 	 1.007240 
1.0300385 	 1.011550 
1.0300531 	 1.016540 
1.0300679 	 1.013090 
1.0300826 	 1.004660 
1.0300972 	 0.991090 
1.0301120 	 0.958191 
1.0301267 	 0.916899 
1.0301415 	 0.920357 
1.0301561 	 0.953730 
1.0301708 	 0.988844 
1.0301856 	 1.008670 
1.0302002 	 1.018340 
1.0302150 	 1.011650 
1.0302297 	 1.009830 
1.0302444 	 1.013640 
1.0302591 	 1.018580 
1.0302738 	 1.019740 
1.0302886 	 1.022550 
1.0303032 	 1.019560 
1.0303179 	 1.017690 
1.0303327 	 1.008850 
1.0303473 	 0.995632 
1.0303621 	 0.972911 
1.0303768 	 0.965253 
1.0303915 	 0.982224 
1.0304062 	 0.999787 
1.0304209 	 1.000650 
1.0304357 	 0.997890 
1.0304503 	 0.987708 
1.0304650 	 0.985339 
1.0304798 	 0.980382 
1.0304945 	 0.960795 
1.0305092 	 0.958047 
1.0305239 	 0.958149 
1.0305386 	 0.984434 
1.0305533 	 1.000590 
1.0305680 	 1.008630 
1.0305828 	 1.012410 
1.0305974 	 1.014840 
1.0306121 	 1.012880 
1.0306269 	 1.008270 
1.0306416 	 1.008380 
1.0306563 	 1.010740 
1.0306710 	 0.999658 
1.0306857 	 1.009710 
1.0307004 	 1.013630 
1.0307151 	 1.005740 
1.0307299 	 1.005380 
1.0307446 	 1.009490 
1.0307592 	 1.010270 
1.0307740 	 1.016980 
1.0307887 	 1.012370 
1.0308033 	 1.009230 
1.0308181 	 1.012700 
1.0308328 	 1.014430 
1.0308475 	 1.015970 
1.0308622 	 1.013080 
1.0308769 	 1.013950 
1.0308917 	 1.031060 
1.0309063 	 1.023990 
1.0309211 	 1.018290 
1.0309358 	 1.005140 
1.0309504 	 1.008070 
1.0309652 	 1.015850 
1.0309799 	 1.023280 
1.0309947 	 1.013100 
1.0310093 	 1.026730 
1.0310240 	 1.011570 
1.0310388 	 1.008650 
1.0310534 	 1.010930 
1.0310682 	 1.018200 
1.0310829 	 1.019740 
1.0310975 	 1.020380 
1.0311123 	 1.011060 
1.0311270 	 1.003780 
1.0311418 	 0.990884 
1.0311564 	 0.996187 
1.0311711 	 0.994848 
1.0311859 	 0.980354 
1.0312005 	 0.959021 
1.0312153 	 0.964593 
1.0312300 	 0.986892 
1.0312446 	 0.995779 
1.0312594 	 0.989775 
1.0312741 	 0.992401 
1.0312889 	 0.982344 
1.0313035 	 0.985952 
1.0313182 	 0.989544 
1.0313330 	 1.011630 
1.0313476 	 1.011250 
1.0313624 	 1.021540 
1.0313771 	 1.016340 
1.0313917 	 1.010870 
1.0314065 	 1.002730 
1.0314212 	 1.011940 
1.0314360 	 1.012890 
1.0314506 	 1.015090 
1.0314653 	 1.014780 
1.0314801 	 1.010630 
1.0314947 	 1.017840 
1.0315095 	 1.016160 
1.0315242 	 0.996909 
1.0315388 	 1.006140 
1.0315536 	 0.996969 
1.0315683 	 0.986458 
1.0315831 	 0.995139 
1.0315977 	 1.018540 
1.0316124 	 1.026450 
1.0316272 	 1.031820 
1.0316418 	 1.029450 
1.0316565 	 1.023370 
1.0316713 	 1.007390 
1.0316859 	 1.004070 
1.0317007 	 1.000000 
1.0317154 	 1.008780 
1.0317301 	 1.016220 
1.0317448 	 1.025160 
1.0317595 	 1.014750 
1.0317743 	 1.015460 
1.0317889 	 1.006910 
1.0318036 	 0.996226 
1.0318184 	 0.995438 
1.0318331 	 0.999237 
1.0318478 	 1.012190 
1.0318625 	 1.012350 
1.0318772 	 1.010660 
1.0318919 	 1.005140 
1.0319066 	 0.981136 
1.0319214 	 0.963957 
1.0319360 	 0.972935 
1.0319507 	 0.988351 
1.0319655 	 1.003790 
1.0319802 	 1.002580 
1.0319949 	 0.995278 
1.0320096 	 0.993080 
1.0320243 	 0.992295 
1.0320390 	 1.001070 
1.0320537 	 1.000290 
1.0320685 	 0.987801 
1.0320832 	 0.973505 
1.0320978 	 0.985283 
1.0321126 	 0.987351 
1.0321273 	 0.989432 
1.0321420 	 0.983965 
1.0321567 	 0.976218 
1.0321714 	 0.976377 
1.0321862 	 0.978227 
1.0322008 	 1.010370 
1.0322156 	 1.019260 
1.0322303 	 1.020250 
1.0322449 	 1.010620 
1.0322597 	 1.008490 
1.0322744 	 0.993304 
1.0322891 	 0.993699 
1.0323038 	 0.990519 
1.0323185 	 0.998833 
1.0323333 	 0.995395 
1.0323479 	 0.989717 
1.0323627 	 0.995790 
1.0323774 	 1.001620 
1.0323920 	 1.009000 
1.0324068 	 1.002880 
1.0324215 	 1.000440 
1.0324361 	 1.012890 
1.0324509 	 1.003600 
1.0324656 	 1.006990 
1.0324804 	 0.999510 
1.0324950 	 1.011520 
1.0325097 	 1.020680 
1.0325245 	 1.014850 
1.0325391 	 1.006860 
1.0325539 	 1.009170 
1.0325686 	 0.986952 
1.0325832 	 0.957271 
1.0325980 	 0.949150 
1.0326127 	 0.964845 
1.0326275 	 0.985342 
1.0326421 	 0.990485 
1.0326568 	 0.977862 
1.0326716 	 0.958273 
1.0326862 	 0.953706 
1.0327010 	 0.975283 
1.0327157 	 0.990827 
1.0327303 	 0.993364 
1.0327451 	 0.989423 
1.0327598 	 0.993825 
1.0327746 	 1.000690 
1.0327892 	 1.002660 
1.0328039 	 1.007130 
1.0328187 	 1.008610 
1.0328333 	 1.005710 
1.0328481 	 0.996250 
1.0328628 	 1.000550 
1.0328774 	 0.983634 
1.0328922 	 0.971871 
1.0329069 	 0.978795 
1.0329217 	 0.987748 
1.0329363 	 1.002680 
1.0329510 	 1.011920 
1.0329658 	 1.019740 
1.0329804 	 1.009990 
1.0329952 	 1.009070 
1.0330099 	 0.996883 
1.0330245 	 0.993092 
1.0330393 	 1.014040 
1.0330540 	 0.996422 
1.0330688 	 0.948201 
1.0330834 	 0.885594 
1.0330981 	 0.875627 
1.0331129 	 0.916704 
1.0331275 	 0.978164 
1.0331423 	 0.998951 
1.0331570 	 1.002380 
1.0331717 	 0.997964 
1.0331864 	 1.005870 
1.0332011 	 0.997619 
1.0332158 	 1.002990 
1.0332305 	 1.016660 
1.0332452 	 1.016820 
1.0332600 	 1.020780 
1.0332747 	 1.018630 
1.0332893 	 1.010430 
1.0333041 	 1.011050 
1.0333188 	 1.006840 
1.0333335 	 1.005320 
1.0333482 	 1.001880 
1.0333629 	 0.969787 
1.0333776 	 0.958169 
1.0333923 	 0.994392 
1.0334071 	 1.013090 
1.0334218 	 1.012670 
1.0334364 	 1.012720 
1.0334512 	 1.009700 
1.0334659 	 1.011210 
1.0334806 	 1.012020 
1.0334953 	 1.004780 
1.0335100 	 1.010680 
1.0335248 	 1.015460 
1.0335394 	 1.023110 
1.0335542 	 1.009130 
1.0335689 	 1.009090 
1.0335835 	 0.996706 
1.0335983 	 0.990272 
1.0336130 	 0.997034 
1.0336277 	 0.998862 
1.0336424 	 1.008440 
1.0336571 	 1.003970 
1.0336719 	 1.014300 
1.0336865 	 1.010500 
1.0337013 	 1.025470 
1.0337160 	 1.013130 
1.0337306 	 1.017190 
1.0337454 	 0.997714 
1.0337601 	 0.980977 
1.0337749 	 0.965383 
1.0337895 	 0.986408 
1.0338042 	 0.987068 
1.0338190 	 0.973928 
1.0338336 	 0.992374 
1.0338484 	 1.004470 
1.0338631 	 1.021430 
1.0338777 	 1.005820 
1.0338925 	 0.997801 
1.0339072 	 0.989868 
1.0339220 	 0.986484 
1.0339366 	 0.965327 
1.0339513 	 0.950981 
1.0339661 	 0.954150 
1.0339807 	 0.959432 
1.0339955 	 0.972852 
1.0340102 	 0.950640 
1.0340248 	 0.937450 
1.0340396 	 0.942082 
1.0340543 	 0.963341 
1.0340689 	 0.985411 
1.0340837 	 0.983961 
1.0340984 	 0.985986 
1.0341132 	 0.994015 
1.0341278 	 1.008120 
1.0341425 	 1.004000 
1.0341573 	 1.012640 
1.0341719 	 1.017770 
1.0341867 	 1.016880 
1.0342014 	 0.990642 
1.0342160 	 0.963959 
1.0342308 	 0.945592 
1.0342455 	 0.947443 
1.0342603 	 0.968907 
1.0342749 	 0.995599 
1.0342896 	 1.003040 
1.0343044 	 0.993295 
1.0343190 	 0.993370 
1.0343338 	 0.968153 
1.0343485 	 0.948628 
1.0343632 	 0.960589 
1.0343779 	 0.960597 
1.0343926 	 0.965122 
1.0344074 	 0.964601 
1.0344220 	 0.955182 
1.0344367 	 0.925713 
1.0344515 	 0.907669 
1.0344661 	 0.934438 
1.0344809 	 0.964116 
1.0344956 	 0.962177 
1.0345103 	 0.955243 
1.0345250 	 0.956026 
1.0345397 	 0.966364 
1.0345545 	 0.963953 
1.0345691 	 0.954899 
1.0345838 	 0.945713 
1.0345986 	 0.946175 
1.0346133 	 0.932176 
1.0346280 	 0.918803 
1.0346427 	 0.889393 
1.0346574 	 0.853248 
1.0346721 	 0.815661 
1.0346868 	 0.772162 
1.0347016 	 0.704045 
1.0347162 	 0.619269 
1.0347309 	 0.539808 
1.0347457 	 0.521137 
1.0347604 	 0.564870 
1.0347751 	 0.651695 
1.0347898 	 0.738334 
1.0348045 	 0.790901 
1.0348192 	 0.835950 
1.0348339 	 0.861549 
1.0348487 	 0.887130 
1.0348634 	 0.914228 
1.0348780 	 0.931333 
1.0348928 	 0.942279 
1.0349075 	 0.963639 
1.0349221 	 0.956218 
1.0349369 	 0.950170 
1.0349516 	 0.947126 
1.0349663 	 0.957804 
1.0349810 	 0.963799 
1.0349957 	 0.976152 
1.0350105 	 0.975980 
1.0350251 	 0.989612 
1.0350399 	 0.991031 
1.0350546 	 0.975102 
1.0350692 	 0.973165 
1.0350840 	 0.981817 
1.0350987 	 0.972453 
1.0351135 	 0.983540 
1.0351281 	 0.993110 
1.0351428 	 0.993082 
1.0351576 	 1.003150 
1.0351722 	 1.014410 
1.0351870 	 1.014460 
1.0352017 	 0.986084 
1.0352163 	 0.979038 
1.0352311 	 0.973356 
1.0352458 	 0.972306 
1.0352606 	 0.973793 
1.0352752 	 0.977282 
1.0352899 	 0.983197 
1.0353047 	 0.991891 
1.0353193 	 0.968029 
1.0353341 	 0.950690 
1.0353488 	 0.943719 
1.0353634 	 0.948801 
1.0353782 	 0.958986 
1.0353929 	 0.969559 
1.0354077 	 0.943411 
1.0354223 	 0.923416 
1.0354370 	 0.910751 
1.0354518 	 0.937776 
1.0354664 	 0.964054 
1.0354812 	 0.992718 
1.0354959 	 0.992278 
1.0355105 	 0.993320 
1.0355253 	 0.986049 
1.0355400 	 0.986814 
1.0355548 	 0.997615 
1.0355694 	 0.998484 
1.0355841 	 0.996194 
1.0355989 	 1.005380 
1.0356135 	 1.008870 
1.0356283 	 1.010730 
1.0356430 	 1.001770 
1.0356576 	 0.999233 
1.0356724 	 0.991593 
1.0356871 	 0.983713 
1.0357018 	 0.988948 
1.0357165 	 0.998111 
1.0357312 	 0.983425 
1.0357460 	 1.003870 
1.0357606 	 1.007420 
1.0357753 	 0.994253 
1.0357901 	 0.996726 
1.0358047 	 0.998032 
1.0358195 	 0.997751 
1.0358342 	 1.011150 
1.0358489 	 0.982058 
1.0358636 	 0.961569 
1.0358783 	 0.958750 
1.0358931 	 0.962600 
1.0359077 	 0.971495 
1.0359224 	 0.986489 
1.0359372 	 0.982831 
1.0359519 	 0.983383 
1.0359666 	 0.994232 
1.0359813 	 0.979522 
1.0359960 	 0.967912 
1.0360107 	 0.971627 
1.0360254 	 0.983523 
1.0360402 	 0.993232 
1.0360548 	 1.012900 
1.0360695 	 1.014040 
1.0360843 	 1.019280 
1.0360990 	 1.004040 
1.0361137 	 0.996893 
1.0361284 	 0.999497 
1.0361431 	 1.006940 
1.0361578 	 1.014390 
1.0361725 	 1.003890 
1.0361873 	 1.007400 
1.0362020 	 1.002820 
1.0362166 	 1.007230 
1.0362314 	 0.978261 
1.0362461 	 0.995187 
1.0362608 	 1.007170 
1.0362755 	 1.001220 
1.0362902 	 1.007950 
1.0363050 	 1.006840 
1.0363196 	 1.021170 
1.0363344 	 1.011920 
1.0363491 	 1.013490 
1.0363637 	 1.025370 
1.0363785 	 1.018240 
1.0363932 	 1.008310 
1.0364079 	 1.006200 
1.0364226 	 1.001170 
1.0364373 	 1.003430 
1.0364521 	 1.006550 
1.0364667 	 1.011240 
1.0364815 	 1.002360 
1.0364962 	 1.007450 
1.0365108 	 1.008950 
1.0365256 	 1.000880 
1.0365403 	 1.009140 
1.0365549 	 1.009210 
1.0365697 	 1.015750 
1.0365844 	 1.014520 
1.0365992 	 0.994967 
1.0366138 	 1.006630 
1.0366285 	 0.983684 
1.0366433 	 0.998353 
1.0366579 	 1.000070 
1.0366727 	 1.007230 
1.0366874 	 0.997327 
1.0367020 	 1.014550 
1.0367168 	 1.004830 
1.0367315 	 0.992695 
1.0367463 	 0.989134 
1.0367609 	 0.989304 
1.0367756 	 1.000520 
1.0367904 	 0.982676 
1.0368050 	 1.007540 
1.0368198 	 1.013570 
1.0368345 	 1.004380 
1.0368491 	 1.001780 
1.0368639 	 0.993246 
1.0368786 	 1.013500 
1.0368934 	 1.011130 
1.0369080 	 1.021010 
1.0369227 	 1.018080 
1.0369375 	 1.013580 
1.0369521 	 1.004730 
1.0369669 	 1.005700 
1.0369816 	 1.010240 
1.0369962 	 1.008380 
1.0370110 	 1.011630 
1.0370257 	 1.008890 
1.0370405 	 1.013120 
1.0370551 	 1.022740 
1.0370698 	 1.010650 
1.0370846 	 1.007460 
1.0370992 	 0.993093 
1.0371140 	 0.990699 
1.0371287 	 0.995469 
1.0371433 	 0.996221 
1.0371581 	 0.986739 
1.0371728 	 0.981890 
1.0371876 	 0.970218 
1.0372022 	 0.951545 
1.0372169 	 0.966621 
1.0372317 	 0.981168 


==> anc/HD1326/HD1326_75.dat <==
1.0089972 	 1.054510 
1.0090117 	 1.109440 
1.0090263 	 1.108550 
1.0090408 	 1.140040 
1.0090554 	 1.072230 
1.0090699 	 1.047230 
1.0090845 	 1.050640 
1.0090990 	 1.068840 
1.0091136 	 1.074310 
1.0091281 	 1.020650 
1.0091426 	 1.033030 
1.0091572 	 1.040510 
1.0091717 	 1.009610 
1.0091863 	 0.983957 
1.0092008 	 1.015740 
1.0092154 	 0.959142 
1.0092299 	 1.005460 
1.0092443 	 0.959324 
1.0092589 	 0.999377 
1.0092734 	 0.975705 
1.0092880 	 1.009650 
1.0093025 	 0.971584 
1.0093170 	 0.997835 
1.0093316 	 1.012720 
1.0093461 	 1.014130 
1.0093607 	 1.036630 
1.0093752 	 1.050780 
1.0093898 	 1.056600 
1.0094043 	 1.095470 
1.0094188 	 1.095350 
1.0094334 	 1.074750 
1.0094479 	 1.064150 
1.0094625 	 1.113140 
1.0094770 	 1.091350 
1.0094916 	 1.084390 
1.0095061 	 1.013410 
1.0095206 	 1.034120 
1.0095352 	 1.036370 
1.0095497 	 1.025360 
1.0095643 	 1.049180 
1.0095788 	 1.074700 
1.0095934 	 1.057400 
1.0096079 	 1.025310 
1.0096225 	 1.020450 
1.0096370 	 1.015180 
1.0096515 	 1.010140 
1.0096661 	 1.011430 
1.0096806 	 1.008650 
1.0096952 	 1.008960 
1.0097097 	 1.055630 
1.0097243 	 1.031040 
1.0097387 	 0.962531 
1.0097532 	 0.977654 
1.0097678 	 1.024780 
1.0097823 	 1.002110 
1.0097969 	 1.013660 
1.0098114 	 1.034620 
1.0098259 	 1.051300 
1.0098405 	 1.006340 
1.0098550 	 1.030390 
1.0098696 	 1.023810 
1.0098841 	 1.055090 
1.0098987 	 1.030100 
1.0099132 	 1.004430 
1.0099277 	 1.053200 
1.0099423 	 1.033880 
1.0099568 	 0.983309 
1.0099714 	 0.989474 
1.0099859 	 1.032790 
1.0100005 	 0.994531 
1.0100150 	 0.986365 
1.0100296 	 0.974423 
1.0100441 	 0.963397 
1.0100586 	 0.979325 
1.0100732 	 1.019900 
1.0100877 	 1.018790 
1.0101023 	 1.030990 
1.0101168 	 1.029340 
1.0101314 	 1.012900 
1.0101459 	 1.024490 
1.0101604 	 1.036160 
1.0101750 	 1.022780 
1.0101895 	 1.007490 
1.0102041 	 1.008640 
1.0102185 	 1.012730 
1.0102330 	 1.011290 
1.0102476 	 1.022560 
1.0102621 	 1.041510 
1.0102767 	 1.026720 
1.0102912 	 1.028460 
1.0103058 	 1.035230 
1.0103203 	 1.028160 
1.0103348 	 1.011760 
1.0103494 	 1.026880 
1.0103639 	 1.009330 
1.0103785 	 0.996201 
1.0103930 	 0.969048 
1.0104076 	 1.039720 
1.0104221 	 1.032650 
1.0104367 	 1.043190 
1.0104512 	 1.010490 
1.0104657 	 1.071450 
1.0104803 	 1.118420 
1.0104948 	 1.120380 
1.0105094 	 1.011180 
1.0105239 	 1.043630 
1.0105385 	 1.043280 
1.0105530 	 1.010080 
1.0105675 	 1.000300 
1.0105821 	 1.031990 
1.0105966 	 1.041920 
1.0106112 	 1.036210 
1.0106257 	 1.044090 
1.0106403 	 1.011950 
1.0106548 	 0.990091 
1.0106694 	 0.983559 
1.0106839 	 1.010670 
1.0106984 	 1.026650 
1.0107129 	 1.032450 
1.0107274 	 1.084340 
1.0107419 	 1.036420 
1.0107565 	 1.033270 
1.0107710 	 1.022460 
1.0107856 	 0.993842 
1.0108001 	 1.037560 
1.0108147 	 1.014090 
1.0108292 	 1.020490 
1.0108438 	 0.988698 
1.0108583 	 0.979181 
1.0108728 	 0.978912 
1.0108874 	 1.004350 
1.0109019 	 1.006090 
1.0109165 	 1.028850 
1.0109310 	 1.016360 
1.0109456 	 1.007230 
1.0109601 	 1.021230 
1.0109746 	 1.036870 
1.0109892 	 1.042950 
1.0110037 	 1.025440 
1.0110183 	 1.042410 
1.0110328 	 1.017600 
1.0110474 	 1.020340 
1.0110619 	 1.032240 
1.0110765 	 1.029890 
1.0110910 	 1.026820 
1.0111055 	 1.050860 
1.0111201 	 1.034980 
1.0111346 	 1.037220 
1.0111492 	 0.997656 
1.0111637 	 1.000630 
1.0111783 	 1.020870 
1.0111928 	 0.997685 
1.0112072 	 1.003790 
1.0112218 	 0.985999 
1.0112363 	 0.975529 
1.0112509 	 1.018080 
1.0112654 	 1.034220 
1.0112799 	 1.040030 
1.0112945 	 1.033620 
1.0113090 	 1.017340 
1.0113236 	 1.033580 
1.0113381 	 1.031390 
1.0113527 	 1.023670 
1.0113672 	 1.041730 
1.0113817 	 1.029520 
1.0113963 	 1.017140 
1.0114108 	 0.988848 
1.0114254 	 0.961297 
1.0114399 	 0.951903 
1.0114545 	 0.972941 
1.0114690 	 1.004630 
1.0114836 	 0.993294 
1.0114981 	 1.013970 
1.0115126 	 1.038310 
1.0115272 	 1.017000 
1.0115417 	 1.018880 
1.0115563 	 1.014660 
1.0115708 	 0.994991 
1.0115854 	 0.998699 
1.0115999 	 1.019920 
1.0116144 	 1.033070 
1.0116290 	 1.043640 
1.0116435 	 1.056140 
1.0116581 	 1.049590 
1.0116726 	 1.051610 
1.0116872 	 1.060780 
1.0117016 	 1.066390 
1.0117161 	 1.064590 
1.0117307 	 1.015160 
1.0117452 	 0.996368 
1.0117598 	 0.980442 
1.0117743 	 0.998740 
1.0117888 	 1.025460 
1.0118034 	 1.036830 
1.0118179 	 1.029800 
1.0118325 	 1.020320 
1.0118470 	 1.032840 
1.0118616 	 0.999431 
1.0118761 	 0.975770 
1.0118906 	 1.001990 
1.0119052 	 1.016970 
1.0119197 	 1.017670 
1.0119343 	 1.024260 
1.0119488 	 1.019000 
1.0119634 	 0.991275 
1.0119779 	 0.953449 
1.0119925 	 0.948870 
1.0120070 	 0.939436 
1.0120215 	 0.972920 
1.0120361 	 0.990262 
1.0120506 	 0.972278 
1.0120652 	 0.977185 
1.0120797 	 0.980181 
1.0120943 	 0.975572 
1.0121088 	 0.978184 
1.0121233 	 0.991759 
1.0121379 	 1.006800 
1.0121524 	 1.029320 
1.0121670 	 1.026950 
1.0121814 	 1.032300 
1.0121959 	 1.011800 
1.0122105 	 0.998628 
1.0122250 	 0.955279 
1.0122396 	 0.964988 
1.0122541 	 0.964083 
1.0122687 	 1.010690 
1.0122832 	 1.029250 
1.0122977 	 1.025370 
1.0123123 	 1.016720 
1.0123268 	 1.015720 
1.0123414 	 1.010350 
1.0123559 	 1.010920 
1.0123705 	 1.002770 
1.0123850 	 0.996680 
1.0123996 	 0.999478 
1.0124141 	 1.028820 
1.0124286 	 1.002150 
1.0124432 	 1.010130 
1.0124577 	 1.001330 
1.0124723 	 1.005920 
1.0124868 	 1.029980 
1.0125014 	 1.022990 
1.0125159 	 1.023960 
1.0125304 	 1.033130 
1.0125450 	 1.044140 
1.0125595 	 1.043230 
1.0125741 	 1.031220 
1.0125886 	 1.055390 
1.0126032 	 1.039240 
1.0126177 	 1.030140 
1.0126323 	 1.044110 
1.0126468 	 1.059430 
1.0126613 	 1.035280 
1.0126758 	 1.046730 
1.0126903 	 1.064260 
1.0127048 	 1.048110 
1.0127194 	 1.021100 
1.0127339 	 0.986628 
1.0127485 	 0.977350 
1.0127630 	 0.984263 
1.0127776 	 1.013610 
1.0127921 	 1.018320 
1.0128067 	 1.038170 
1.0128212 	 1.038150 
1.0128357 	 1.033310 
1.0128503 	 1.036820 
1.0128648 	 1.036700 
1.0128794 	 1.030340 
1.0128939 	 1.030060 
1.0129085 	 1.036460 
1.0129230 	 1.023770 
1.0129375 	 1.010490 
1.0129521 	 1.003620 
1.0129666 	 1.015620 
1.0129812 	 1.001830 
1.0129957 	 1.016910 
1.0130103 	 1.030150 
1.0130248 	 1.022690 
1.0130394 	 1.012350 
1.0130539 	 0.994651 
1.0130684 	 0.957995 
1.0130830 	 0.944060 
1.0130975 	 0.925188 
1.0131121 	 0.958546 
1.0131266 	 1.001910 
1.0131412 	 1.004810 
1.0131557 	 1.080270 
1.0131701 	 1.017770 
1.0131847 	 1.012770 
1.0131992 	 1.023980 
1.0132138 	 1.019440 
1.0132283 	 1.018620 
1.0132428 	 1.026560 
1.0132574 	 1.016740 
1.0132719 	 1.003270 
1.0132865 	 1.019740 
1.0133010 	 1.021000 
1.0133156 	 1.020720 
1.0133301 	 1.020030 
1.0133446 	 1.027530 
1.0133592 	 1.011790 
1.0133737 	 1.015200 
1.0133883 	 1.012240 
1.0134028 	 1.001930 
1.0134174 	 1.032660 
1.0134319 	 1.028890 
1.0134465 	 1.012240 
1.0134610 	 1.021760 
1.0134755 	 1.020410 
1.0134901 	 1.015080 
1.0135046 	 1.018510 
1.0135192 	 1.021660 
1.0135337 	 1.015640 
1.0135483 	 1.009510 
1.0135628 	 1.011230 
1.0135773 	 0.989703 
1.0135919 	 0.980458 
1.0136064 	 0.974278 
1.0136210 	 0.967592 
1.0136355 	 0.976094 
1.0136499 	 0.997764 
1.0136645 	 0.994208 
1.0136790 	 1.000580 
1.0136936 	 0.980201 
1.0137081 	 0.978146 
1.0137227 	 0.976175 
1.0137372 	 0.978574 
1.0137517 	 1.007050 
1.0137663 	 1.017480 
1.0137808 	 1.018710 
1.0137954 	 1.017760 
1.0138099 	 1.010100 
1.0138245 	 1.001060 
1.0138390 	 0.964568 
1.0138535 	 0.957488 
1.0138681 	 0.989258 
1.0138826 	 0.993877 
1.0138972 	 0.975890 
1.0139117 	 0.968635 
1.0139263 	 0.984054 
1.0139408 	 0.984261 
1.0139554 	 1.004070 
1.0139699 	 0.977268 
1.0139844 	 0.959805 
1.0139990 	 0.929496 
1.0140135 	 0.923216 
1.0140281 	 0.952886 
1.0140426 	 0.995935 
1.0140572 	 1.009830 
1.0140717 	 1.018340 
1.0140862 	 1.006410 
1.0141008 	 1.005890 
1.0141153 	 0.996890 
1.0141299 	 0.995753 
1.0141443 	 0.984542 
1.0141588 	 0.982247 
1.0141734 	 0.959333 
1.0141879 	 0.965733 
1.0142025 	 0.978121 
1.0142170 	 1.005730 
1.0142316 	 0.986497 
1.0142461 	 0.999212 
1.0142606 	 1.013290 
1.0142752 	 1.032090 
1.0142897 	 1.031180 
1.0143043 	 1.016120 
1.0143188 	 1.014600 
1.0143334 	 1.003810 
1.0143479 	 0.973909 
1.0143625 	 0.984672 
1.0143770 	 0.985192 
1.0143915 	 1.003900 
1.0144061 	 1.022880 
1.0144206 	 1.018000 
1.0144352 	 1.025350 
1.0144497 	 1.021710 
1.0144643 	 1.005800 
1.0144788 	 1.018110 
1.0144933 	 0.990351 
1.0145079 	 0.982583 
1.0145224 	 0.971137 
1.0145370 	 0.990024 
1.0145515 	 1.007160 
1.0145661 	 1.022460 
1.0145806 	 1.001640 
1.0145952 	 1.020240 
1.0146097 	 1.021760 
1.0146242 	 1.008300 
1.0146387 	 1.004110 
1.0146532 	 1.008480 
1.0146677 	 1.010020 
1.0146823 	 1.016530 
1.0146968 	 0.997648 
1.0147114 	 0.996959 
1.0147259 	 0.996293 
1.0147405 	 0.991977 
1.0147550 	 0.979698 
1.0147696 	 0.982452 
1.0147841 	 1.002670 
1.0147986 	 0.996532 
1.0148132 	 0.998219 
1.0148277 	 1.017560 
1.0148423 	 1.007430 
1.0148568 	 1.011860 
1.0148714 	 1.001600 
1.0148859 	 0.987028 
1.0149004 	 0.976993 
1.0149150 	 0.962638 
1.0149295 	 0.978092 
1.0149441 	 0.974491 
1.0149586 	 0.959025 
1.0149732 	 0.933458 
1.0149877 	 0.910677 
1.0150023 	 0.930795 
1.0150168 	 0.942816 
1.0150313 	 0.944266 
1.0150459 	 0.941421 
1.0150604 	 0.949648 
1.0150750 	 0.956464 
1.0150895 	 0.958218 
1.0151041 	 0.981106 
1.0151186 	 1.008770 
1.0151330 	 1.025660 
1.0151476 	 1.015910 
1.0151621 	 1.011940 
1.0151767 	 1.020880 
1.0151912 	 1.011790 
1.0152057 	 1.011620 
1.0152203 	 1.007410 
1.0152348 	 1.004440 
1.0152494 	 0.999573 
1.0152639 	 0.988791 
1.0152785 	 0.983329 
1.0152930 	 0.996160 
1.0153075 	 1.015180 
1.0153221 	 1.021710 
1.0153366 	 1.017940 
1.0153512 	 1.020200 
1.0153657 	 1.004410 
1.0153803 	 1.002640 
1.0153948 	 1.009720 
1.0154094 	 1.008130 
1.0154239 	 1.010920 
1.0154384 	 1.021170 
1.0154530 	 1.016750 
1.0154675 	 1.009640 
1.0154821 	 1.005300 
1.0154966 	 1.018230 
1.0155112 	 1.009890 
1.0155257 	 1.021880 
1.0155402 	 1.018450 
1.0155548 	 1.021350 
1.0155693 	 1.009570 
1.0155839 	 1.007900 
1.0155984 	 1.011610 
1.0156128 	 1.015070 
1.0156274 	 1.003630 
1.0156419 	 1.010050 
1.0156565 	 1.005240 
1.0156710 	 0.986437 
1.0156856 	 0.970933 
1.0157001 	 0.968246 
1.0157146 	 0.977679 
1.0157292 	 0.987254 
1.0157437 	 0.981605 
1.0157583 	 0.967061 
1.0157728 	 0.981586 
1.0157874 	 1.002500 
1.0158019 	 1.003930 
1.0158165 	 1.010100 
1.0158310 	 1.000000 
1.0158455 	 0.983037 
1.0158601 	 0.970971 
1.0158746 	 0.973007 
1.0158892 	 0.977799 
1.0159037 	 0.982117 
1.0159183 	 0.995627 
1.0159328 	 0.995169 
1.0159473 	 0.974649 
1.0159619 	 0.962274 
1.0159764 	 0.980758 
1.0159910 	 0.997702 
1.0160055 	 1.005800 
1.0160201 	 1.008570 
1.0160346 	 0.994028 
1.0160491 	 1.005460 
1.0160637 	 0.978149 
1.0160782 	 0.949496 
1.0160928 	 0.958921 
1.0161072 	 0.987908 
1.0161217 	 0.993425 
1.0161363 	 1.002170 
1.0161508 	 0.955291 
1.0161654 	 0.938112 
1.0161799 	 0.951597 
1.0161945 	 0.980769 
1.0162090 	 0.996818 
1.0162235 	 1.003290 
1.0162381 	 1.011310 
1.0162526 	 1.012460 
1.0162672 	 1.012730 
1.0162817 	 1.022120 
1.0162963 	 1.012970 
1.0163108 	 1.009940 
1.0163254 	 1.021580 
1.0163399 	 0.999449 
1.0163544 	 1.001730 
1.0163690 	 1.007430 
1.0163835 	 1.013960 
1.0163981 	 1.020230 
1.0164126 	 1.010820 
1.0164272 	 0.998718 
1.0164417 	 0.979680 
1.0164562 	 0.977253 
1.0164708 	 0.983135 
1.0164853 	 0.983874 
1.0164999 	 0.997853 
1.0165144 	 0.991984 
1.0165290 	 0.982244 
1.0165435 	 0.954881 
1.0165581 	 0.940264 
1.0165726 	 0.965218 
1.0165871 	 0.992520 
1.0166016 	 1.014760 
1.0166161 	 1.018810 
1.0166306 	 0.998717 
1.0166452 	 1.008090 
1.0166597 	 1.011320 
1.0166743 	 1.009980 
1.0166888 	 1.020800 
1.0167034 	 1.031220 
1.0167179 	 1.029080 
1.0167325 	 1.022930 
1.0167470 	 1.008980 
1.0167615 	 1.002250 
1.0167761 	 0.981432 
1.0167906 	 0.964040 
1.0168052 	 0.951043 
1.0168197 	 0.982776 
1.0168343 	 1.001620 
1.0168488 	 0.992442 
1.0168633 	 0.976408 
1.0168779 	 0.967043 
1.0168924 	 0.968405 
1.0169070 	 0.992642 
1.0169215 	 1.012380 
1.0169361 	 1.020610 
1.0169506 	 1.013710 
1.0169652 	 1.023430 
1.0169797 	 1.010150 
1.0169942 	 1.025780 
1.0170088 	 1.014810 
1.0170233 	 1.021810 
1.0170379 	 1.008860 
1.0170524 	 1.007080 
1.0170670 	 1.002830 
1.0170815 	 0.995688 
1.0170959 	 0.967950 
1.0171105 	 0.965710 
1.0171250 	 0.971515 
1.0171396 	 1.041250 
1.0171541 	 1.021620 
1.0171686 	 1.015050 
1.0171832 	 1.003750 
1.0171977 	 1.005410 
1.0172123 	 0.997041 
1.0172268 	 1.001340 
1.0172414 	 1.003700 
1.0172559 	 0.987790 
1.0172704 	 0.979304 
1.0172850 	 0.966078 
1.0172995 	 0.955616 
1.0173141 	 0.964617 
1.0173286 	 0.987887 
1.0173432 	 0.994975 
1.0173577 	 1.001450 
1.0173723 	 0.999982 
1.0173868 	 0.993719 
1.0174013 	 0.971332 
1.0174159 	 0.944111 
1.0174304 	 0.931174 
1.0174450 	 0.933289 
1.0174595 	 0.948663 
1.0174741 	 0.971741 
1.0174886 	 0.991960 
1.0175031 	 1.004540 
1.0175177 	 1.005290 
1.0175322 	 0.993125 
1.0175468 	 0.984527 
1.0175613 	 0.982075 
1.0175757 	 0.988847 
1.0175903 	 1.005980 
1.0176048 	 1.017330 
1.0176194 	 1.000660 
1.0176339 	 0.999170 
1.0176485 	 1.009250 
1.0176630 	 1.011490 
1.0176775 	 1.005810 
1.0176921 	 1.013020 
1.0177066 	 1.016610 
1.0177212 	 1.022600 
1.0177357 	 1.024750 
1.0177503 	 1.016290 
1.0177648 	 1.010960 
1.0177794 	 1.005500 
1.0177939 	 1.004280 
1.0178084 	 1.004270 
1.0178230 	 1.014220 
1.0178375 	 1.016120 
1.0178521 	 1.022110 
1.0178666 	 1.016060 
1.0178812 	 1.011500 
1.0178957 	 1.009440 
1.0179102 	 1.016540 
1.0179248 	 1.007350 
1.0179393 	 1.003190 
1.0179539 	 1.005330 
1.0179684 	 1.004510 
1.0179830 	 1.009030 
1.0179975 	 1.016280 
1.0180120 	 1.011760 
1.0180266 	 1.011930 
1.0180411 	 1.011810 
1.0180557 	 1.009020 
1.0180701 	 1.000550 
1.0180846 	 1.006770 
1.0180992 	 0.990990 
1.0181137 	 0.979786 
1.0181283 	 0.988627 
1.0181428 	 0.998549 
1.0181574 	 0.999114 
1.0181719 	 0.997064 
1.0181865 	 0.984322 
1.0182010 	 0.959491 
1.0182155 	 0.956414 
1.0182301 	 0.976176 
1.0182446 	 0.987323 
1.0182592 	 1.004240 
1.0182737 	 0.997194 
1.0182883 	 1.007100 
1.0183028 	 0.983539 
1.0183173 	 0.981337 
1.0183319 	 0.954875 
1.0183464 	 0.941858 
1.0183610 	 0.948694 
1.0183755 	 0.978494 
1.0183901 	 1.006330 
1.0184046 	 1.007680 
1.0184191 	 1.013010 
1.0184337 	 1.011430 
1.0184482 	 0.998350 
1.0184628 	 0.992419 
1.0184773 	 0.987686 
1.0184919 	 0.998582 
1.0185064 	 0.999892 
1.0185210 	 1.009560 
1.0185355 	 1.012230 
1.0185500 	 1.017720 
1.0185645 	 1.010260 
1.0185790 	 1.006980 
1.0185935 	 1.010940 
1.0186081 	 1.007520 
1.0186226 	 0.983657 
1.0186372 	 0.960306 
1.0186517 	 0.947670 
1.0186663 	 0.962269 
1.0186808 	 0.995162 
1.0186954 	 0.998011 
1.0187099 	 0.998785 
1.0187244 	 1.010870 
1.0187390 	 1.014710 
1.0187535 	 1.008500 
1.0187681 	 0.982541 
1.0187826 	 0.980368 
1.0187972 	 0.977152 
1.0188117 	 0.978125 
1.0188262 	 0.957340 
1.0188408 	 0.926896 
1.0188553 	 0.924018 
1.0188699 	 0.946984 
1.0188844 	 0.970145 
1.0188990 	 0.989460 
1.0189135 	 0.989447 
1.0189281 	 0.959229 
1.0189426 	 0.966079 
1.0189571 	 0.973077 
1.0189717 	 0.988926 
1.0189862 	 1.000000 
1.0190008 	 0.986040 
1.0190153 	 0.971042 
1.0190299 	 0.966968 
1.0190444 	 0.987185 
1.0190588 	 1.008070 
1.0190734 	 1.001330 
1.0190879 	 1.007770 
1.0191025 	 1.006070 
1.0191170 	 1.023960 
1.0191315 	 1.016320 
1.0191461 	 1.004600 
1.0191606 	 1.016880 
1.0191752 	 1.019210 
1.0191897 	 1.008910 
1.0192043 	 1.005090 
1.0192188 	 1.006680 
1.0192333 	 0.998522 
1.0192479 	 0.973120 
1.0192624 	 0.952077 
1.0192770 	 0.960927 
1.0192915 	 0.975240 
1.0193061 	 0.990853 
1.0193206 	 1.000430 
1.0193352 	 0.987683 
1.0193497 	 0.991831 
1.0193642 	 0.990273 
1.0193788 	 0.988062 
1.0193933 	 0.993972 
1.0194079 	 0.996392 
1.0194224 	 1.003370 
1.0194370 	 1.003100 
1.0194515 	 0.996812 
1.0194660 	 0.995998 
1.0194806 	 1.009150 
1.0194951 	 1.017710 
1.0195097 	 1.009110 
1.0195242 	 0.989551 
1.0195386 	 0.968384 
1.0195532 	 0.958109 
1.0195677 	 0.969927 
1.0195823 	 0.988869 
1.0195968 	 1.008560 
1.0196114 	 1.008000 
1.0196259 	 1.016040 
1.0196404 	 1.005270 
1.0196550 	 1.015570 
1.0196695 	 1.003220 
1.0196841 	 0.983857 
1.0196986 	 0.955559 
1.0197132 	 0.966204 
1.0197277 	 0.983203 
1.0197423 	 0.993778 
1.0197568 	 0.993743 
1.0197713 	 0.999730 
1.0197859 	 0.995954 
1.0198004 	 1.004680 
1.0198150 	 0.988914 
1.0198295 	 1.000660 
1.0198441 	 0.997329 
1.0198586 	 0.965578 
1.0198731 	 0.954945 
1.0198877 	 0.968549 
1.0199022 	 0.985880 
1.0199168 	 0.994449 
1.0199313 	 0.996534 
1.0199459 	 0.999943 
1.0199604 	 1.009130 
1.0199749 	 1.012950 
1.0199895 	 1.014630 
1.0200040 	 1.023750 
1.0200186 	 1.017210 
1.0200330 	 1.009630 
1.0200475 	 1.012320 
1.0200621 	 0.998580 
1.0200766 	 0.995091 
1.0200912 	 0.997870 
1.0201057 	 0.986139 
1.0201203 	 0.972364 
1.0201348 	 0.948767 
1.0201494 	 0.941982 
1.0201639 	 0.968114 
1.0201784 	 0.995310 
1.0201930 	 0.996641 
1.0202075 	 0.993962 
1.0202221 	 0.992828 
1.0202366 	 0.978088 
1.0202512 	 0.984571 
1.0202657 	 0.994357 
1.0202802 	 1.009830 
1.0202948 	 1.013130 
1.0203093 	 1.014560 
1.0203239 	 1.001330 
1.0203384 	 0.989124 
1.0203530 	 0.981238 
1.0203675 	 0.989969 
1.0203820 	 0.988697 
1.0203966 	 0.989230 
1.0204111 	 0.961609 
1.0204257 	 0.949291 
1.0204402 	 0.936856 
1.0204548 	 0.958292 
1.0204693 	 0.980533 
1.0204839 	 1.000790 
1.0204984 	 1.012770 
1.0205129 	 1.007820 
1.0205274 	 1.004860 
1.0205419 	 0.995443 
1.0205564 	 1.008870 
1.0205710 	 0.994537 
1.0205855 	 0.971334 
1.0206001 	 0.966444 
1.0206146 	 0.982204 
1.0206292 	 0.995225 
1.0206437 	 0.999067 
1.0206583 	 0.987777 
1.0206728 	 0.994201 
1.0206873 	 0.987071 
1.0207019 	 0.989225 
1.0207164 	 0.994574 
1.0207310 	 0.993875 
1.0207455 	 0.995460 
1.0207601 	 1.012030 
1.0207746 	 0.994339 
1.0207891 	 0.993296 
1.0208037 	 0.999477 
1.0208182 	 1.003380 
1.0208328 	 1.012690 
1.0208473 	 0.987392 
1.0208619 	 0.976463 
1.0208764 	 0.950855 
1.0208910 	 0.958060 
1.0209055 	 0.974685 
1.0209200 	 0.996327 
1.0209346 	 1.004880 
1.0209491 	 0.998915 
1.0209637 	 1.002720 
1.0209782 	 0.994310 
1.0209928 	 0.993298 
1.0210073 	 0.997955 
1.0210217 	 0.996044 
1.0210363 	 1.002140 
1.0210508 	 1.007580 
1.0210654 	 1.010930 
1.0210799 	 1.000650 
1.0210944 	 0.994184 
1.0211090 	 0.988782 
1.0211235 	 0.995991 
1.0211381 	 1.006020 
1.0211526 	 1.023650 
1.0211672 	 0.996873 
1.0211817 	 0.975387 
1.0211962 	 0.953189 
1.0212108 	 0.948348 
1.0212253 	 0.972824 
1.0212399 	 0.999625 
1.0212544 	 0.998311 
1.0212690 	 1.001140 
1.0212835 	 1.001160 
1.0212981 	 0.996248 
1.0213126 	 0.998430 
1.0213271 	 0.993121 
1.0213417 	 0.994760 
1.0213562 	 1.005500 
1.0213708 	 1.001730 
1.0213853 	 0.989224 
1.0213999 	 0.997318 
1.0214144 	 0.994482 
1.0214289 	 0.990304 
1.0214435 	 0.982597 
1.0214580 	 0.973473 
1.0214726 	 0.944431 
1.0214871 	 0.922942 
1.0215015 	 0.921874 
1.0215161 	 0.942216 
1.0215306 	 0.964185 
1.0215452 	 0.983709 
1.0215597 	 0.982352 
1.0215743 	 1.004260 
1.0215888 	 0.992611 
1.0216033 	 1.003200 
1.0216179 	 0.991668 
1.0216324 	 1.004950 
1.0216470 	 0.989420 
1.0216615 	 0.994397 
1.0216761 	 0.974709 
1.0216906 	 0.977619 
1.0217052 	 0.979942 
1.0217197 	 0.988323 
1.0217342 	 0.986122 
1.0217488 	 0.992351 
1.0217633 	 0.983115 
1.0217779 	 0.968587 
1.0217924 	 0.948330 
1.0218070 	 0.937306 
1.0218215 	 0.946845 
1.0218360 	 0.974110 
1.0218506 	 0.995053 
1.0218651 	 0.987349 
1.0218797 	 0.989491 
1.0218942 	 0.992331 
1.0219088 	 0.990281 
1.0219233 	 0.997108 
1.0219378 	 1.007450 
1.0219524 	 0.989320 
1.0219669 	 0.980991 
1.0219815 	 0.953226 
1.0219959 	 0.927989 
1.0220104 	 0.931129 
1.0220250 	 0.937559 
1.0220395 	 0.958799 
1.0220541 	 0.983124 
1.0220686 	 0.972367 
1.0220832 	 0.991336 
1.0220977 	 0.986834 
1.0221123 	 0.991706 
1.0221268 	 0.995500 
1.0221413 	 0.989078 
1.0221559 	 0.992233 
1.0221704 	 0.987133 
1.0221850 	 0.942790 
1.0221995 	 0.918979 
1.0222141 	 0.918438 
1.0222286 	 0.936543 
1.0222431 	 0.975152 
1.0222577 	 0.995740 
1.0222722 	 0.973925 
1.0222868 	 0.937407 
1.0223013 	 0.930036 
1.0223159 	 0.952628 
1.0223304 	 0.978852 
1.0223449 	 0.991017 
1.0223595 	 0.986062 
1.0223740 	 0.983643 
1.0223886 	 0.973301 
1.0224031 	 0.948489 
1.0224177 	 0.958549 
1.0224322 	 0.972072 
1.0224468 	 0.993016 
1.0224613 	 0.999182 
1.0224758 	 0.993530 
1.0224903 	 0.985328 
1.0225048 	 0.978205 
1.0225194 	 0.958007 
1.0225339 	 0.965311 
1.0225484 	 0.962265 
1.0225630 	 0.979412 
1.0225775 	 0.980916 
1.0225921 	 0.991982 
1.0226066 	 1.008040 
1.0226212 	 1.004580 
1.0226357 	 0.992642 
1.0226502 	 1.003840 
1.0226648 	 0.999451 
1.0226793 	 0.985007 
1.0226939 	 0.988117 
1.0227084 	 0.991194 
1.0227230 	 1.007680 
1.0227375 	 0.998094 
1.0227520 	 0.988809 
1.0227666 	 0.984140 
1.0227811 	 0.986899 
1.0227957 	 0.991413 
1.0228102 	 0.998436 
1.0228248 	 1.004520 
1.0228393 	 1.004910 
1.0228539 	 0.995612 
1.0228684 	 0.990428 
1.0228829 	 0.984156 
1.0228975 	 0.977257 
1.0229120 	 0.970168 
1.0229266 	 0.967900 
1.0229411 	 0.991906 
1.0229557 	 0.995192 
1.0229702 	 0.995122 
1.0229846 	 1.009110 
1.0229992 	 1.015560 
1.0230137 	 1.006910 
1.0230283 	 0.996302 
1.0230428 	 0.981984 
1.0230573 	 0.979272 
1.0230719 	 0.969606 
1.0230864 	 0.952023 
1.0231010 	 0.959696 
1.0231155 	 0.991269 
1.0231301 	 0.989470 
1.0231446 	 0.985447 
1.0231591 	 0.969100 
1.0231737 	 0.932237 
1.0231882 	 0.947571 
1.0232028 	 0.968925 
1.0232173 	 0.980155 
1.0232319 	 0.979331 
1.0232464 	 0.993524 
1.0232610 	 1.012140 
1.0232755 	 1.007500 
1.0232900 	 1.007470 
1.0233046 	 1.003840 
1.0233191 	 0.995372 
1.0233337 	 0.999619 
1.0233482 	 1.010630 
1.0233628 	 0.999277 
1.0233773 	 0.991158 
1.0233918 	 1.002410 
1.0234064 	 0.990661 
1.0234209 	 0.983817 
1.0234355 	 0.995327 
1.0234500 	 0.987656 
1.0234644 	 0.980603 
1.0234790 	 0.988851 
1.0234935 	 0.989212 
1.0235081 	 0.976922 
1.0235226 	 0.977730 


==> anc/HD1326/HD1326_76.dat <==
0.9958168 	 0.957932 
0.9958311 	 0.963070 
0.9958454 	 1.011600 
0.9958597 	 1.021570 
0.9958740 	 1.000170 
0.9958883 	 0.999869 
0.9959026 	 1.029980 
0.9959169 	 0.993942 
0.9959312 	 0.994445 
0.9959455 	 0.989149 
0.9959598 	 0.973275 
0.9959741 	 0.992276 
0.9959884 	 0.980958 
0.9960027 	 0.929598 
0.9960170 	 0.908308 
0.9960313 	 0.898581 
0.9960457 	 0.907698 
0.9960599 	 0.930634 
0.9960742 	 0.972007 
0.9960885 	 0.974389 
0.9961028 	 0.981504 
0.9961171 	 0.969684 
0.9961314 	 0.953441 
0.9961457 	 0.965574 
0.9961600 	 0.962756 
0.9961743 	 0.926181 
0.9961886 	 0.958441 
0.9962030 	 0.980257 
0.9962173 	 0.985566 
0.9962315 	 0.997917 
0.9962458 	 1.007910 
0.9962601 	 1.011500 
0.9962744 	 0.992049 
0.9962887 	 0.988272 
0.9963030 	 0.993153 
0.9963173 	 0.990589 
0.9963316 	 1.013090 
0.9963459 	 0.970862 
0.9963602 	 0.931672 
0.9963745 	 0.954874 
0.9963888 	 0.978553 
0.9964031 	 1.019700 
0.9964174 	 0.988390 
0.9964317 	 0.934065 
0.9964460 	 0.939761 
0.9964603 	 0.930207 
0.9964746 	 0.920931 
0.9964889 	 0.947096 
0.9965032 	 0.951806 
0.9965175 	 0.966050 
0.9965318 	 0.910841 
0.9965462 	 0.942671 
0.9965604 	 0.944810 
0.9965747 	 0.955099 
0.9965890 	 0.959286 
0.9966033 	 0.987029 
0.9966176 	 0.974362 
0.9966319 	 0.983066 
0.9966462 	 0.994199 
0.9966605 	 0.984071 
0.9966748 	 1.004640 
0.9966891 	 0.981309 
0.9967035 	 1.007910 
0.9967177 	 1.015610 
0.9967320 	 1.002750 
0.9967463 	 0.982797 
0.9967606 	 0.997502 
0.9967749 	 1.012950 
0.9967892 	 1.025210 
0.9968035 	 0.996201 
0.9968178 	 1.000550 
0.9968321 	 0.995599 
0.9968464 	 0.996654 
0.9968607 	 0.999919 
0.9968750 	 0.997976 
0.9968894 	 1.004910 
0.9969036 	 1.012760 
0.9969179 	 1.030650 
0.9969322 	 1.018000 
0.9969465 	 1.012970 
0.9969608 	 1.002190 
0.9969751 	 0.959765 
0.9969894 	 1.015150 
0.9970037 	 1.006870 
0.9970180 	 0.991250 
0.9970323 	 0.967471 
0.9970467 	 0.999859 
0.9970609 	 0.966946 
0.9970752 	 0.990619 
0.9970895 	 0.984863 
0.9971038 	 1.001180 
0.9971181 	 0.949347 
0.9971324 	 0.951833 
0.9971467 	 0.941437 
0.9971610 	 0.941833 
0.9971753 	 0.965000 
0.9971896 	 0.971900 
0.9972039 	 0.966300 
0.9972182 	 0.985560 
0.9972325 	 1.006000 
0.9972468 	 0.988656 
0.9972611 	 1.001440 
0.9972754 	 0.996496 
0.9972897 	 0.982226 
0.9973040 	 0.958357 
0.9973183 	 0.928044 
0.9973326 	 0.891198 
0.9973469 	 0.908721 
0.9973612 	 0.886628 
0.9973755 	 0.907607 
0.9973899 	 0.940716 
0.9974041 	 0.940557 
0.9974184 	 0.974007 
0.9974327 	 0.982107 
0.9974470 	 0.979030 
0.9974613 	 0.954951 
0.9974756 	 0.973352 
0.9974899 	 0.996309 
0.9975042 	 0.995264 
0.9975185 	 0.954433 
0.9975328 	 0.934300 
0.9975472 	 0.952077 
0.9975614 	 1.014850 
0.9975757 	 1.003490 
0.9975900 	 0.968641 
0.9976043 	 0.966048 
0.9976186 	 0.945596 
0.9976329 	 0.945884 
0.9976472 	 0.950467 
0.9976615 	 0.939066 
0.9976758 	 0.935144 
0.9976901 	 0.975783 
0.9977044 	 0.985431 
0.9977187 	 0.988853 
0.9977330 	 0.937614 
0.9977473 	 0.936930 
0.9977616 	 0.948983 
0.9977759 	 0.960428 
0.9977902 	 0.996289 
0.9978045 	 0.990569 
0.9978188 	 0.980332 
0.9978331 	 0.993252 
0.9978474 	 0.990885 
0.9978617 	 1.005130 
0.9978761 	 0.997927 
0.9978904 	 0.939333 
0.9979046 	 0.919563 
0.9979189 	 0.938843 
0.9979332 	 0.954679 
0.9979475 	 0.960830 
0.9979618 	 0.963568 
0.9979761 	 0.968565 
0.9979904 	 0.945986 
0.9980047 	 0.924317 
0.9980190 	 0.979229 
0.9980333 	 0.980175 
0.9980476 	 0.971718 
0.9980619 	 1.016440 
0.9980762 	 1.018040 
0.9980905 	 0.984786 
0.9981048 	 1.002800 
0.9981191 	 0.991605 
0.9981334 	 1.007470 
0.9981477 	 1.019560 
0.9981620 	 1.007240 
0.9981763 	 1.006120 
0.9981906 	 1.007450 
0.9982049 	 0.990066 
0.9982193 	 0.979070 
0.9982335 	 0.957117 
0.9982478 	 0.952464 
0.9982621 	 0.958662 
0.9982764 	 0.976336 
0.9982907 	 0.988360 
0.9983050 	 0.997966 
0.9983193 	 0.989721 
0.9983336 	 0.950220 
0.9983479 	 0.942530 
0.9983622 	 0.970619 
0.9983766 	 0.989662 
0.9983909 	 1.005790 
0.9984051 	 0.989692 
0.9984194 	 1.011490 
0.9984337 	 1.014100 
0.9984480 	 1.020460 
0.9984623 	 1.007530 
0.9984766 	 1.006870 
0.9984909 	 0.985189 
0.9985052 	 0.957576 
0.9985195 	 0.980871 
0.9985338 	 0.990372 
0.9985481 	 1.022520 
0.9985624 	 1.023880 
0.9985767 	 1.002000 
0.9985910 	 0.990195 
0.9986053 	 0.993084 
0.9986196 	 1.000890 
0.9986339 	 0.994790 
0.9986482 	 0.970724 
0.9986625 	 0.948068 
0.9986768 	 0.910016 
0.9986911 	 0.874517 
0.9987054 	 0.814785 
0.9987198 	 0.842696 
0.9987340 	 0.871401 
0.9987483 	 0.933893 
0.9987626 	 0.975526 
0.9987769 	 0.976686 
0.9987912 	 0.981235 
0.9988055 	 0.995500 
0.9988198 	 1.001770 
0.9988341 	 1.006270 
0.9988484 	 1.023080 
0.9988627 	 0.979040 
0.9988771 	 0.941156 
0.9988913 	 0.944199 
0.9989056 	 0.931314 
0.9989199 	 0.937357 
0.9989342 	 0.937491 
0.9989485 	 0.943741 
0.9989628 	 0.927200 
0.9989771 	 0.935493 
0.9989914 	 0.966772 
0.9990057 	 0.985767 
0.9990200 	 0.991033 
0.9990343 	 0.997818 
0.9990486 	 0.991319 
0.9990629 	 0.984965 
0.9990772 	 0.995619 
0.9990915 	 1.004300 
0.9991058 	 1.009500 
0.9991201 	 1.009850 
0.9991344 	 1.016110 
0.9991487 	 0.986664 
0.9991630 	 0.990550 
0.9991773 	 1.000460 
0.9991916 	 1.005850 
0.9992060 	 0.996171 
0.9992203 	 0.986684 
0.9992345 	 0.943183 
0.9992488 	 0.921022 
0.9992631 	 0.899323 
0.9992774 	 0.956248 
0.9992917 	 0.951815 
0.9993060 	 0.991053 
0.9993203 	 0.988725 
0.9993346 	 0.959380 
0.9993489 	 0.912827 
0.9993632 	 0.899524 
0.9993775 	 0.910791 
0.9993918 	 0.949204 
0.9994061 	 0.985262 
0.9994204 	 0.977978 
0.9994347 	 0.983926 
0.9994490 	 0.977304 
0.9994633 	 0.954860 
0.9994776 	 0.975121 
0.9994919 	 0.972900 
0.9995062 	 0.992887 
0.9995205 	 0.987295 
0.9995348 	 1.012900 
0.9995491 	 1.014520 
0.9995634 	 0.991210 
0.9995777 	 0.990007 
0.9995920 	 0.992256 
0.9996063 	 0.987443 
0.9996206 	 0.992788 
0.9996349 	 0.977944 
0.9996492 	 0.968988 
0.9996635 	 0.981288 
0.9996778 	 0.993124 
0.9996921 	 0.999702 
0.9997065 	 1.020340 
0.9997208 	 1.000230 
0.9997350 	 0.999514 
0.9997493 	 0.996615 
0.9997636 	 1.007750 
0.9997779 	 0.990303 
0.9997922 	 0.992404 
0.9998065 	 0.990451 
0.9998208 	 0.985699 
0.9998351 	 0.978960 
0.9998494 	 0.967503 
0.9998637 	 0.968935 
0.9998780 	 0.983081 
0.9998923 	 1.000270 
0.9999066 	 0.989149 
0.9999209 	 0.971694 
0.9999352 	 0.970309 
0.9999495 	 0.948788 
0.9999638 	 0.972036 
0.9999781 	 0.995707 
0.9999924 	 0.972580 
1.0000067 	 0.949126 
1.0000210 	 0.947408 
1.0000353 	 0.980590 
1.0000496 	 0.970419 
1.0000639 	 0.961085 
1.0000782 	 0.981013 
1.0000925 	 1.008310 
1.0001068 	 0.987345 
1.0001211 	 0.941362 
1.0001354 	 0.899610 
1.0001497 	 0.866808 
1.0001640 	 0.877681 
1.0001783 	 0.920338 
1.0001926 	 0.970231 
1.0002069 	 1.002660 
1.0002213 	 1.014800 
1.0002356 	 1.012550 
1.0002499 	 1.021740 
1.0002642 	 1.016460 
1.0002785 	 1.023770 
1.0002928 	 1.009890 
1.0003071 	 0.992147 
1.0003213 	 0.998429 
1.0003356 	 1.007140 
1.0003499 	 0.986970 
1.0003642 	 0.975975 
1.0003785 	 1.002440 
1.0003928 	 0.995264 
1.0004071 	 0.982954 
1.0004214 	 0.951422 
1.0004357 	 0.955699 
1.0004500 	 0.974992 
1.0004643 	 0.992137 
1.0004786 	 0.976120 
1.0004929 	 1.009250 
1.0005072 	 1.014790 
1.0005215 	 1.012420 
1.0005358 	 0.989475 
1.0005502 	 0.986220 
1.0005645 	 0.992137 
1.0005788 	 1.003980 
1.0005931 	 0.988824 
1.0006074 	 0.967478 
1.0006217 	 0.976959 
1.0006360 	 0.965156 
1.0006502 	 0.942423 
1.0006645 	 0.930600 
1.0006788 	 0.929735 
1.0006931 	 0.968373 
1.0007074 	 0.994159 
1.0007217 	 1.000270 
1.0007360 	 0.998942 
1.0007503 	 0.987315 
1.0007646 	 0.973947 
1.0007789 	 0.943159 
1.0007932 	 0.955526 
1.0008075 	 0.977929 
1.0008218 	 1.016430 
1.0008361 	 1.017420 
1.0008504 	 1.019460 
1.0008647 	 1.008880 
1.0008790 	 0.994889 
1.0008934 	 0.991023 
1.0009077 	 0.998577 
1.0009220 	 0.980013 
1.0009363 	 1.001340 
1.0009506 	 1.010200 
1.0009649 	 1.009760 
1.0009791 	 1.015480 
1.0009934 	 1.002230 
1.0010077 	 1.000890 
1.0010220 	 1.008390 
1.0010363 	 1.008260 
1.0010506 	 0.993676 
1.0010649 	 0.980652 
1.0010792 	 0.971574 
1.0010935 	 0.939630 
1.0011078 	 0.910441 
1.0011221 	 0.934958 
1.0011364 	 0.935817 
1.0011507 	 0.966499 
1.0011650 	 0.995757 
1.0011793 	 0.987335 
1.0011936 	 0.988173 
1.0012079 	 1.010790 
1.0012223 	 0.996930 
1.0012366 	 0.994080 
1.0012509 	 0.977640 
1.0012652 	 0.958688 
1.0012795 	 0.959486 
1.0012938 	 0.976911 
1.0013081 	 0.957705 
1.0013223 	 0.930630 
1.0013366 	 0.938557 
1.0013509 	 0.945077 
1.0013652 	 0.979250 
1.0013795 	 1.005060 
1.0013938 	 1.008470 
1.0014081 	 0.996999 
1.0014224 	 0.974546 
1.0014367 	 0.956561 
1.0014510 	 0.951992 
1.0014653 	 0.974519 
1.0014796 	 0.984315 
1.0014939 	 1.006820 
1.0015082 	 0.984501 
1.0015225 	 0.953312 
1.0015368 	 0.935648 
1.0015512 	 0.931802 
1.0015655 	 0.930419 
1.0015798 	 0.944021 
1.0015941 	 0.975126 
1.0016084 	 0.988824 
1.0016227 	 0.998281 
1.0016370 	 1.005220 
1.0016512 	 0.998045 
1.0016655 	 0.991487 
1.0016798 	 0.997996 
1.0016941 	 1.006970 
1.0017084 	 0.991664 
1.0017227 	 0.979578 
1.0017370 	 0.975191 
1.0017513 	 0.980441 
1.0017656 	 0.985235 
1.0017799 	 0.975738 
1.0017942 	 0.982823 
1.0018085 	 0.991141 
1.0018228 	 0.994840 
1.0018371 	 1.002720 
1.0018514 	 1.016150 
1.0018657 	 1.008780 
1.0018800 	 0.999603 
1.0018944 	 1.006470 
1.0019087 	 1.008790 
1.0019230 	 1.001320 
1.0019373 	 0.997818 
1.0019516 	 0.999406 
1.0019659 	 0.990747 
1.0019801 	 0.984309 
1.0019944 	 0.993528 
1.0020087 	 1.002760 
1.0020230 	 0.993636 
1.0020373 	 0.983001 
1.0020516 	 0.985849 
1.0020659 	 1.008350 
1.0020802 	 1.007220 
1.0020945 	 1.000300 
1.0021088 	 0.997009 
1.0021231 	 1.003580 
1.0021374 	 1.010740 
1.0021517 	 1.012600 
1.0021660 	 1.026970 
1.0021803 	 1.006100 
1.0021946 	 0.996960 
1.0022089 	 1.014610 
1.0022233 	 1.010400 
1.0022376 	 1.011490 
1.0022519 	 1.029080 
1.0022662 	 1.024980 
1.0022805 	 1.004570 
1.0022948 	 0.978235 
1.0023091 	 0.962154 
1.0023233 	 0.950898 
1.0023376 	 0.950538 
1.0023519 	 0.957135 
1.0023662 	 0.953181 
1.0023805 	 0.980309 
1.0023948 	 1.005420 
1.0024091 	 1.009770 
1.0024234 	 1.015250 
1.0024377 	 1.001750 
1.0024520 	 1.007870 
1.0024663 	 0.987512 
1.0024806 	 0.983632 
1.0024949 	 0.966617 
1.0025092 	 0.953618 
1.0025235 	 0.947812 
1.0025378 	 0.943379 
1.0025522 	 0.942047 
1.0025665 	 0.951583 
1.0025808 	 0.981859 
1.0025951 	 1.015700 
1.0026094 	 1.026040 
1.0026237 	 1.023620 
1.0026380 	 1.003170 
1.0026522 	 1.002070 
1.0026665 	 0.999761 
1.0026808 	 1.007470 
1.0026951 	 1.007550 
1.0027094 	 1.005370 
1.0027237 	 1.000710 
1.0027380 	 1.001850 
1.0027523 	 1.006660 
1.0027666 	 1.014200 
1.0027809 	 1.012170 
1.0027952 	 1.015040 
1.0028095 	 1.015720 
1.0028238 	 1.007520 
1.0028381 	 1.016960 
1.0028524 	 1.004890 
1.0028667 	 1.004600 
1.0028811 	 1.008370 
1.0028954 	 1.014700 
1.0029097 	 1.000990 
1.0029240 	 0.988735 
1.0029383 	 0.996694 
1.0029526 	 1.014540 
1.0029669 	 1.009760 
1.0029811 	 1.007790 
1.0029954 	 0.990421 
1.0030097 	 0.977081 
1.0030240 	 0.961446 
1.0030383 	 0.934999 
1.0030526 	 0.929550 
1.0030669 	 0.952935 
1.0030812 	 0.991487 
1.0030955 	 1.005860 
1.0031098 	 0.997118 
1.0031241 	 0.995481 
1.0031384 	 0.998775 
1.0031527 	 1.001690 
1.0031670 	 1.001900 
1.0031813 	 1.001530 
1.0031956 	 1.012490 
1.0032099 	 1.008910 
1.0032243 	 1.012720 
1.0032386 	 1.001120 
1.0032529 	 0.978146 
1.0032672 	 0.976164 
1.0032815 	 0.985026 
1.0032958 	 0.992700 
1.0033100 	 1.000500 
1.0033243 	 1.000500 
1.0033386 	 1.006710 
1.0033529 	 1.004360 
1.0033672 	 0.997453 
1.0033815 	 0.989958 
1.0033958 	 0.982068 
1.0034101 	 0.987226 
1.0034244 	 0.997118 
1.0034387 	 1.004920 
1.0034530 	 0.989100 
1.0034673 	 1.000340 
1.0034816 	 1.003190 
1.0034959 	 1.002620 
1.0035102 	 1.013230 
1.0035245 	 0.996634 
1.0035388 	 1.009630 
1.0035532 	 1.000300 
1.0035675 	 1.005230 
1.0035818 	 0.998765 
1.0035961 	 0.998558 
1.0036104 	 0.985312 
1.0036247 	 0.970003 
1.0036390 	 0.961010 
1.0036532 	 0.977438 
1.0036675 	 0.966476 
1.0036818 	 0.991329 
1.0036961 	 0.995195 
1.0037104 	 1.002270 
1.0037247 	 0.985344 
1.0037390 	 0.999998 
1.0037533 	 1.002750 
1.0037676 	 0.980391 
1.0037819 	 0.919928 
1.0037962 	 0.871282 
1.0038105 	 0.850447 
1.0038248 	 0.913052 
1.0038391 	 0.950654 
1.0038534 	 0.976379 
1.0038677 	 0.993005 
1.0038821 	 1.003440 
1.0038964 	 0.998222 
1.0039107 	 0.978321 
1.0039250 	 0.950655 
1.0039393 	 0.951201 
1.0039536 	 0.979218 
1.0039679 	 0.974987 
1.0039821 	 0.961607 
1.0039964 	 0.959825 
1.0040107 	 0.947388 
1.0040250 	 0.941867 
1.0040393 	 0.931834 
1.0040536 	 0.953166 
1.0040679 	 0.955726 
1.0040822 	 0.953825 
1.0040965 	 0.967013 
1.0041108 	 0.991713 
1.0041251 	 0.982895 
1.0041394 	 0.991349 
1.0041537 	 0.995106 
1.0041680 	 1.013490 
1.0041823 	 1.005720 
1.0041966 	 1.003770 
1.0042109 	 0.991053 
1.0042253 	 0.989603 
1.0042396 	 0.980221 
1.0042539 	 0.985779 
1.0042682 	 0.979722 
1.0042825 	 0.995974 
1.0042968 	 1.008760 
1.0043110 	 0.998962 
1.0043253 	 1.001210 
1.0043396 	 1.011210 
1.0043539 	 1.010930 
1.0043682 	 1.009790 
1.0043825 	 0.994583 
1.0043968 	 0.991309 
1.0044111 	 0.989051 
1.0044254 	 0.990481 
1.0044397 	 0.986930 
1.0044540 	 0.973789 
1.0044683 	 0.957010 
1.0044826 	 0.957067 
1.0044969 	 0.970334 
1.0045112 	 0.992335 
1.0045255 	 0.997976 
1.0045398 	 1.007830 
1.0045542 	 1.005340 
1.0045685 	 0.987345 
1.0045828 	 0.988755 
1.0045971 	 0.989968 
1.0046114 	 1.006090 
1.0046257 	 1.020790 
1.0046400 	 1.026130 
1.0046542 	 1.009670 
1.0046685 	 1.008250 
1.0046828 	 1.001760 
1.0046971 	 0.990727 
1.0047114 	 0.985649 
1.0047257 	 0.983916 
1.0047400 	 1.001980 
1.0047543 	 1.006210 
1.0047686 	 1.008520 
1.0047829 	 1.021440 
1.0047972 	 1.009270 
1.0048115 	 0.992049 
1.0048258 	 0.971887 
1.0048401 	 0.963574 
1.0048544 	 0.962811 
1.0048687 	 0.988824 
1.0048831 	 0.987423 
1.0048974 	 0.997493 
1.0049117 	 1.004570 
1.0049260 	 1.006820 
1.0049403 	 1.006900 
1.0049546 	 1.013060 
1.0049689 	 1.007210 
1.0049831 	 1.001630 
1.0049974 	 0.994090 
1.0050117 	 1.016610 
1.0050260 	 1.009480 
1.0050403 	 1.012260 
1.0050546 	 0.998814 
1.0050689 	 1.021910 
1.0050832 	 1.019090 
1.0050975 	 1.017320 
1.0051118 	 0.983368 
1.0051261 	 0.992877 
1.0051404 	 0.960111 
1.0051547 	 0.943075 
1.0051690 	 0.930731 
1.0051833 	 0.966065 
1.0051976 	 0.970550 
1.0052119 	 0.959600 
1.0052263 	 0.903029 
1.0052406 	 0.877187 
1.0052549 	 0.889415 
1.0052692 	 0.940295 
1.0052835 	 0.951576 
1.0052978 	 0.972756 
1.0053120 	 0.976675 
1.0053263 	 0.977212 
1.0053406 	 0.972806 
1.0053549 	 0.965111 
1.0053692 	 0.947982 
1.0053835 	 0.944994 
1.0053978 	 0.952012 
1.0054121 	 0.972562 
1.0054264 	 1.008030 
1.0054407 	 1.012500 
1.0054550 	 0.994810 
1.0054693 	 0.945366 
1.0054836 	 0.907078 
1.0054979 	 0.888444 
1.0055122 	 0.901603 
1.0055265 	 0.944278 
1.0055408 	 0.979360 
1.0055552 	 0.985640 
1.0055695 	 1.000540 
1.0055838 	 0.999850 
1.0055981 	 0.986980 
1.0056124 	 0.983981 
1.0056267 	 0.974712 
1.0056410 	 0.990214 
1.0056552 	 1.000080 
1.0056695 	 0.994859 
1.0056838 	 0.979505 
1.0056981 	 0.958255 
1.0057124 	 0.907687 
1.0057267 	 0.876075 
1.0057410 	 0.884431 
1.0057553 	 0.928061 
1.0057696 	 0.964442 
1.0057839 	 0.982205 
1.0057982 	 0.987897 
1.0058125 	 0.972276 
1.0058268 	 0.954716 
1.0058411 	 0.954453 
1.0058554 	 0.978861 
1.0058697 	 0.988607 
1.0058841 	 0.979821 
1.0058984 	 0.965563 
1.0059127 	 0.966692 
1.0059270 	 0.970566 
1.0059413 	 0.979391 
1.0059556 	 0.946741 
1.0059699 	 0.907355 
1.0059841 	 0.884572 
1.0059984 	 0.910328 
1.0060127 	 0.950819 
1.0060270 	 0.966263 
1.0060413 	 0.970349 
1.0060556 	 0.987571 
1.0060699 	 0.983874 
1.0060842 	 0.981163 
1.0060985 	 0.959739 
1.0061128 	 0.920078 
1.0061271 	 0.883273 
1.0061414 	 0.902896 
1.0061557 	 0.937481 
1.0061700 	 0.959827 
1.0061843 	 0.956128 
1.0061986 	 0.974456 
1.0062129 	 0.981375 
1.0062273 	 0.986319 
1.0062416 	 0.982286 
1.0062559 	 0.977788 
1.0062702 	 0.969989 
1.0062845 	 0.935404 
1.0062988 	 0.909415 
1.0063130 	 0.886987 
1.0063273 	 0.874091 
1.0063416 	 0.879973 
1.0063559 	 0.906810 
1.0063702 	 0.953143 
1.0063845 	 0.975198 
1.0063988 	 0.985440 
1.0064131 	 0.996280 
1.0064274 	 0.993183 
1.0064417 	 0.991210 
1.0064560 	 0.977884 
1.0064703 	 0.968198 
1.0064846 	 0.976973 
1.0064989 	 0.983427 
1.0065132 	 0.998055 
1.0065275 	 1.006320 
1.0065418 	 1.004580 
1.0065562 	 1.020680 
1.0065705 	 0.995648 
1.0065848 	 0.995510 
1.0065991 	 0.960029 
1.0066134 	 0.910761 
1.0066277 	 0.885875 
1.0066419 	 0.917194 
1.0066562 	 0.949754 
1.0066705 	 0.957800 
1.0066848 	 0.948969 
1.0066991 	 0.965797 
1.0067134 	 0.985920 
1.0067277 	 1.002480 
1.0067420 	 0.990885 
1.0067563 	 1.000480 
1.0067706 	 0.983131 
1.0067849 	 0.959987 
1.0067992 	 0.931280 
1.0068135 	 0.917032 
1.0068278 	 0.933418 
1.0068421 	 0.943438 
1.0068564 	 0.947430 
1.0068707 	 0.953316 
1.0068851 	 0.981341 
1.0068994 	 0.994416 
1.0069137 	 0.990116 
1.0069280 	 0.981213 
1.0069423 	 0.977242 
1.0069566 	 0.984085 
1.0069709 	 0.987483 
1.0069851 	 0.983990 
1.0069994 	 0.984816 
1.0070137 	 0.969636 
1.0070280 	 0.982528 
1.0070423 	 1.003290 
1.0070566 	 1.008610 
1.0070709 	 1.003620 
1.0070852 	 0.988439 
1.0070995 	 0.991260 
1.0071138 	 0.993449 
1.0071281 	 0.989080 
1.0071424 	 1.000450 
1.0071567 	 0.986398 
1.0071710 	 0.997049 
1.0071853 	 0.987552 
1.0071996 	 0.998784 
1.0072140 	 0.993143 
1.0072283 	 0.998784 
1.0072426 	 0.980881 
1.0072569 	 0.960615 
1.0072712 	 0.948199 
1.0072855 	 0.959893 
1.0072998 	 0.982584 
1.0073140 	 1.000430 
1.0073283 	 1.010050 
1.0073426 	 1.013700 
1.0073569 	 1.005860 
1.0073712 	 1.000710 
1.0073855 	 0.992512 
1.0073998 	 0.980875 
1.0074141 	 0.986201 
1.0074284 	 0.987285 
1.0074427 	 0.980371 
1.0074570 	 0.947272 
1.0074713 	 0.928343 
1.0074856 	 0.928132 
1.0074999 	 0.949698 
1.0075142 	 0.967165 
1.0075285 	 0.990155 
1.0075428 	 0.961151 
1.0075572 	 0.960979 
1.0075715 	 0.948107 
1.0075858 	 0.913877 
1.0076001 	 0.918494 
1.0076144 	 0.924024 
1.0076287 	 0.950149 
1.0076429 	 0.974079 
1.0076572 	 0.975528 
1.0076715 	 0.986348 
1.0076858 	 0.996023 
1.0077001 	 1.014450 
1.0077144 	 1.013680 
1.0077287 	 1.014330 
1.0077430 	 1.005730 
1.0077573 	 1.002610 
1.0077716 	 0.991950 
1.0077859 	 0.984802 
1.0078002 	 0.988942 
1.0078145 	 0.992591 
1.0078288 	 0.987157 
1.0078431 	 0.981643 
1.0078574 	 0.994849 
1.0078717 	 0.997177 
1.0078861 	 0.996280 
1.0079004 	 0.985997 
1.0079147 	 0.988469 
1.0079290 	 0.970763 
1.0079433 	 0.972006 
1.0079576 	 0.973600 
1.0079719 	 0.983300 
1.0079861 	 0.988774 
1.0080004 	 1.010220 
1.0080147 	 1.006240 
1.0080290 	 0.999169 
1.0080433 	 0.996536 
1.0080576 	 0.993814 
1.0080719 	 1.003170 
1.0080862 	 0.997660 
1.0081005 	 0.989445 
1.0081148 	 0.988636 
1.0081291 	 0.990471 
1.0081434 	 0.972114 
1.0081577 	 0.992986 
1.0081720 	 1.002820 
1.0081863 	 0.994840 
1.0082006 	 0.989070 
1.0082150 	 0.996526 
1.0082293 	 0.982468 
1.0082436 	 0.982879 
1.0082579 	 0.992917 
1.0082722 	 0.989583 
1.0082865 	 0.986309 
1.0083008 	 0.979858 
1.0083150 	 0.962487 
1.0083293 	 0.927642 
1.0083436 	 0.930511 
1.0083579 	 0.951068 
1.0083722 	 0.978304 
1.0083865 	 0.965786 
1.0084008 	 0.975829 
1.0084151 	 0.975184 
1.0084294 	 0.975963 
1.0084437 	 0.970223 
1.0084580 	 0.965542 
1.0084723 	 0.969034 
1.0084866 	 0.971802 
1.0085009 	 0.985050 
1.0085152 	 0.980893 
1.0085295 	 0.982286 
1.0085438 	 0.986644 
1.0085582 	 0.999051 
1.0085725 	 1.008710 
1.0085868 	 1.002100 
1.0086011 	 0.992207 
1.0086154 	 1.003900 
1.0086297 	 1.008270 
1.0086439 	 0.993173 
1.0086582 	 0.988370 
1.0086725 	 0.996171 
1.0086868 	 0.981433 
1.0087011 	 0.991802 
1.0087154 	 1.003820 
1.0087297 	 0.999830 
1.0087440 	 0.975353 
1.0087583 	 0.959687 
1.0087726 	 0.988982 
1.0087869 	 1.005460 
1.0088012 	 0.986901 
1.0088155 	 0.968150 
1.0088298 	 0.978008 
1.0088441 	 0.996033 
1.0088584 	 0.998212 
1.0088727 	 0.991181 
1.0088871 	 0.992749 
1.0089014 	 0.997581 
1.0089157 	 1.008340 
1.0089300 	 0.989632 
1.0089443 	 0.988350 
1.0089586 	 0.965539 
1.0089729 	 0.954744 
1.0089871 	 0.963586 
1.0090014 	 0.963703 
1.0090157 	 0.974986 
1.0090300 	 0.995589 
1.0090443 	 1.000390 
1.0090586 	 1.004700 
1.0090729 	 0.992423 
1.0090872 	 0.983112 
1.0091015 	 0.983871 
1.0091158 	 0.987907 
1.0091301 	 0.997670 
1.0091444 	 1.005880 
1.0091587 	 0.994425 
1.0091730 	 0.976504 
1.0091873 	 0.959193 
1.0092016 	 0.955427 
1.0092160 	 0.951466 
1.0092303 	 0.945148 
1.0092446 	 0.930551 
1.0092589 	 0.922632 
1.0092732 	 0.933255 
1.0092875 	 0.936447 
1.0093018 	 0.935751 
1.0093160 	 0.929993 
1.0093303 	 0.948555 
1.0093446 	 0.969672 
1.0093589 	 0.984340 
1.0093732 	 1.010560 
1.0093875 	 1.022500 
1.0094018 	 1.017780 
1.0094161 	 1.030920 
1.0094304 	 1.038700 
1.0094447 	 1.030420 
1.0094590 	 1.021640 
1.0094733 	 1.025170 
1.0094876 	 1.011550 
1.0095019 	 1.015850 
1.0095162 	 0.999790 
1.0095305 	 0.974239 
1.0095448 	 0.974296 
1.0095592 	 0.999514 
1.0095735 	 1.012030 
1.0095878 	 1.013500 
1.0096021 	 1.030270 
1.0096164 	 1.021000 
1.0096307 	 1.004460 
1.0096449 	 0.990776 
1.0096592 	 0.957492 
1.0096735 	 0.970155 
1.0096878 	 0.954671 
1.0097021 	 0.975849 
1.0097164 	 0.993558 
1.0097307 	 1.008190 
1.0097450 	 0.961132 
1.0097593 	 0.953131 
1.0097736 	 0.982518 
1.0097879 	 0.986358 
1.0098022 	 0.988005 
1.0098165 	 0.992088 
1.0098308 	 0.997433 
1.0098451 	 0.988114 
1.0098594 	 0.981088 
1.0098737 	 0.989534 
1.0098881 	 1.000580 
1.0099024 	 0.984988 
1.0099167 	 0.977117 
1.0099310 	 0.988212 
1.0099453 	 0.979647 
1.0099596 	 0.970552 
1.0099738 	 0.979772 
1.0099881 	 1.002180 
1.0100024 	 0.975402 
1.0100167 	 0.952771 
1.0100310 	 0.935086 
1.0100453 	 0.932388 
1.0100596 	 0.959655 
1.0100739 	 0.985894 
1.0100882 	 0.985366 
1.0101025 	 0.997976 


==> anc/HD1326/HD1326_77.dat <==
0.9829644 	 0.992989 
0.9829785 	 1.017260 
0.9829927 	 0.989878 
0.9830068 	 0.985133 
0.9830209 	 1.027530 
0.9830350 	 0.997670 
0.9830492 	 0.999555 
0.9830633 	 0.998007 
0.9830774 	 0.976851 
0.9830915 	 1.038510 
0.9831056 	 1.025100 
0.9831197 	 1.040070 
0.9831338 	 0.997048 
0.9831480 	 0.998709 
0.9831621 	 0.974932 
0.9831762 	 0.963883 
0.9831904 	 0.983070 
0.9832045 	 0.986504 
0.9832186 	 0.957282 
0.9832327 	 0.975602 
0.9832468 	 0.988060 
0.9832609 	 0.989472 
0.9832751 	 1.018720 
0.9832892 	 1.007040 
0.9833033 	 0.980830 
0.9833174 	 0.971576 
0.9833316 	 0.954844 
0.9833457 	 0.966171 
0.9833597 	 1.028730 
0.9833739 	 1.055790 
0.9833880 	 0.977639 
0.9834021 	 0.961854 
0.9834163 	 1.033110 
0.9834304 	 1.003290 
0.9834445 	 0.991519 
0.9834586 	 0.974537 
0.9834728 	 0.968039 
0.9834869 	 0.989417 
0.9835010 	 0.976238 
0.9835151 	 0.925594 
0.9835292 	 0.849395 
0.9835433 	 0.857671 
0.9835575 	 0.925325 
0.9835716 	 0.960992 
0.9835857 	 0.964324 
0.9835998 	 0.997176 
0.9836140 	 1.022980 
0.9836280 	 0.988524 
0.9836422 	 1.008380 
0.9836563 	 0.981117 
0.9836704 	 1.027090 
0.9836845 	 1.010330 
0.9836987 	 0.976613 
0.9837128 	 0.987732 
0.9837269 	 1.012210 
0.9837410 	 0.974968 
0.9837552 	 0.995153 
0.9837692 	 1.014980 
0.9837834 	 0.992357 
0.9837975 	 1.012920 
0.9838116 	 1.062090 
0.9838257 	 1.010340 
0.9838399 	 1.040620 
0.9838540 	 1.009860 
0.9838681 	 0.987435 
0.9838822 	 1.014360 
0.9838963 	 0.977143 
0.9839104 	 1.003000 
0.9839246 	 0.991655 
0.9839387 	 0.999043 
0.9839528 	 0.983102 
0.9839670 	 0.986721 
0.9839811 	 1.001700 
0.9839952 	 1.001270 
0.9840093 	 1.017370 
0.9840235 	 0.949442 
0.9840375 	 1.037570 
0.9840516 	 1.030750 
0.9840658 	 1.003340 
0.9840799 	 1.013520 
0.9840940 	 1.020110 
0.9841081 	 1.006420 
0.9841223 	 0.963381 
0.9841364 	 0.994716 
0.9841505 	 1.001600 
0.9841646 	 1.016360 
0.9841787 	 1.015300 
0.9841929 	 1.042580 
0.9842070 	 1.034530 
0.9842211 	 1.022770 
0.9842352 	 0.992759 
0.9842494 	 1.025070 
0.9842635 	 0.985793 
0.9842776 	 0.965158 
0.9842917 	 1.008910 
0.9843058 	 1.024360 
0.9843199 	 1.012260 
0.9843340 	 1.008680 
0.9843482 	 1.048450 
0.9843623 	 1.030640 
0.9843764 	 1.001590 
0.9843906 	 1.001310 
0.9844047 	 1.019000 
0.9844188 	 1.009770 
0.9844329 	 0.987911 
0.9844470 	 0.989772 
0.9844611 	 0.974681 
0.9844753 	 1.019780 
0.9844894 	 1.006580 
0.9845035 	 1.006800 
0.9845176 	 0.999813 
0.9845318 	 0.988178 
0.9845459 	 0.993594 
0.9845600 	 0.988788 
0.9845741 	 0.991893 
0.9845882 	 0.982291 
0.9846023 	 1.001020 
0.9846165 	 1.016350 
0.9846306 	 1.011920 
0.9846447 	 1.019130 
0.9846588 	 1.041030 
0.9846730 	 1.023350 
0.9846871 	 0.995605 
0.9847012 	 1.012680 
0.9847153 	 1.026820 
0.9847294 	 1.052480 
0.9847435 	 1.029010 
0.9847577 	 1.018520 
0.9847718 	 1.008140 
0.9847859 	 1.019320 
0.9848000 	 1.005520 
0.9848142 	 1.014580 
0.9848282 	 1.022350 
0.9848424 	 1.009170 
0.9848565 	 1.021170 
0.9848706 	 1.018320 
0.9848847 	 1.005940 
0.9848989 	 1.023270 
0.9849130 	 0.997795 
0.9849271 	 0.984584 
0.9849412 	 1.014290 
0.9849554 	 1.034850 
0.9849694 	 1.020120 
0.9849836 	 1.012830 
0.9849977 	 1.019610 
0.9850118 	 1.003590 
0.9850259 	 1.028340 
0.9850401 	 1.001200 
0.9850542 	 1.014840 
0.9850683 	 1.018810 
0.9850825 	 0.997077 
0.9850965 	 0.988584 
0.9851106 	 0.983918 
0.9851248 	 0.999087 
0.9851389 	 1.023590 
0.9851530 	 1.033280 
0.9851671 	 1.031290 
0.9851813 	 0.999733 
0.9851954 	 1.014080 
0.9852095 	 0.997372 
0.9852237 	 0.993073 
0.9852377 	 0.994094 
0.9852518 	 0.995800 
0.9852660 	 1.005140 
0.9852801 	 0.986041 
0.9852942 	 0.973662 
0.9853084 	 0.990321 
0.9853225 	 1.005920 
0.9853366 	 1.007910 
0.9853507 	 1.005350 
0.9853648 	 0.997885 
0.9853789 	 0.981349 
0.9853930 	 0.979968 
0.9854072 	 1.008810 
0.9854213 	 1.006420 
0.9854354 	 1.002560 
0.9854496 	 1.021270 
0.9854637 	 1.004290 
0.9854778 	 1.006630 
0.9854919 	 1.028050 
0.9855060 	 1.005030 
0.9855201 	 0.991764 
0.9855342 	 1.020910 
0.9855484 	 1.013950 
0.9855625 	 1.017430 
0.9855766 	 1.043430 
0.9855908 	 1.013120 
0.9856049 	 1.002990 
0.9856190 	 0.995048 
0.9856331 	 1.010330 
0.9856472 	 1.027490 
0.9856613 	 1.026830 
0.9856755 	 1.027760 
0.9856896 	 1.026410 
0.9857037 	 1.015740 
0.9857178 	 1.047410 
0.9857320 	 1.037990 
0.9857461 	 1.019880 
0.9857602 	 1.054460 
0.9857743 	 1.026080 
0.9857884 	 1.040640 
0.9858025 	 1.034200 
0.9858167 	 1.002470 
0.9858308 	 1.002700 
0.9858449 	 1.017900 
0.9858590 	 1.025140 
0.9858732 	 1.029400 
0.9858873 	 1.038370 
0.9859014 	 1.016210 
0.9859155 	 1.038610 
0.9859296 	 1.030580 
0.9859437 	 1.007360 
0.9859579 	 1.007880 
0.9859720 	 0.997884 
0.9859861 	 1.029130 
0.9860002 	 1.026360 
0.9860144 	 1.012760 
0.9860285 	 1.004740 
0.9860426 	 1.002360 
0.9860567 	 1.018600 
0.9860708 	 1.011270 
0.9860849 	 1.017200 
0.9860991 	 1.006520 
0.9861132 	 1.015420 
0.9861273 	 0.984959 
0.9861414 	 0.985832 
0.9861556 	 1.017810 
0.9861696 	 1.015740 
0.9861838 	 1.022110 
0.9861979 	 1.029630 
0.9862120 	 1.015690 
0.9862261 	 1.025350 
0.9862403 	 1.013430 
0.9862544 	 1.006460 
0.9862685 	 1.006670 
0.9862827 	 0.997631 
0.9862968 	 1.006350 
0.9863108 	 1.018450 
0.9863250 	 1.018420 
0.9863391 	 1.003450 
0.9863532 	 0.982656 
0.9863673 	 1.020140 
0.9863815 	 1.026280 
0.9863956 	 1.011280 
0.9864097 	 1.005470 
0.9864238 	 1.006690 
0.9864379 	 1.000690 
0.9864520 	 1.003740 
0.9864662 	 1.002280 
0.9864803 	 1.021850 
0.9864944 	 1.002230 
0.9865086 	 0.994233 
0.9865227 	 1.008020 
0.9865368 	 1.009830 
0.9865509 	 1.021430 
0.9865650 	 1.024790 
0.9865791 	 0.999290 
0.9865932 	 1.018430 
0.9866074 	 1.039350 
0.9866215 	 1.013110 
0.9866356 	 1.003590 
0.9866497 	 1.010240 
0.9866639 	 1.022180 
0.9866780 	 1.013040 
0.9866921 	 1.009770 
0.9867062 	 1.023330 
0.9867203 	 1.015040 
0.9867345 	 1.006690 
0.9867486 	 1.009120 
0.9867627 	 1.022110 
0.9867768 	 1.028570 
0.9867910 	 1.022340 
0.9868051 	 1.008020 
0.9868192 	 1.027880 
0.9868333 	 1.000470 
0.9868474 	 1.003870 
0.9868615 	 1.016430 
0.9868756 	 1.051060 
0.9868898 	 1.034700 
0.9869039 	 1.011610 
0.9869180 	 0.983546 
0.9869322 	 0.995418 
0.9869463 	 1.018040 
0.9869604 	 1.008170 
0.9869745 	 1.011870 
0.9869886 	 1.024790 
0.9870027 	 1.029660 
0.9870169 	 1.019410 
0.9870310 	 1.028700 
0.9870451 	 1.028750 
0.9870592 	 1.012930 
0.9870734 	 1.055060 
0.9870875 	 1.006100 
0.9871015 	 1.019370 
0.9871157 	 1.024930 
0.9871298 	 1.034180 
0.9871439 	 1.030900 
0.9871581 	 1.013470 
0.9871722 	 1.015860 
0.9871863 	 1.026850 
0.9872004 	 1.015190 
0.9872146 	 1.006890 
0.9872287 	 0.999184 
0.9872428 	 0.995286 
0.9872569 	 1.001780 
0.9872710 	 1.000390 
0.9872851 	 1.006140 
0.9872993 	 1.011080 
0.9873134 	 1.021590 
0.9873275 	 1.006040 
0.9873416 	 0.998256 
0.9873558 	 1.012740 
0.9873698 	 1.009820 
0.9873840 	 1.017820 
0.9873981 	 1.021570 
0.9874122 	 1.016000 
0.9874263 	 1.015920 
0.9874405 	 0.992148 
0.9874546 	 0.992425 
0.9874687 	 1.020490 
0.9874829 	 1.029700 
0.9874970 	 1.016460 
0.9875110 	 1.003410 
0.9875252 	 1.010280 
0.9875393 	 1.009240 
0.9875534 	 1.038090 
0.9875675 	 1.013620 
0.9875817 	 1.025190 
0.9875958 	 1.028870 
0.9876099 	 1.027530 
0.9876240 	 1.004290 
0.9876381 	 1.028790 
0.9876522 	 1.019990 
0.9876664 	 1.015700 
0.9876805 	 1.022070 
0.9876946 	 0.978365 
0.9877088 	 0.994098 
0.9877229 	 1.009260 
0.9877370 	 1.025740 
0.9877511 	 1.010910 
0.9877653 	 1.004300 
0.9877793 	 1.016570 
0.9877934 	 1.033200 
0.9878076 	 1.012560 
0.9878217 	 1.006130 
0.9878358 	 1.027010 
0.9878499 	 0.994420 
0.9878641 	 1.018710 
0.9878782 	 1.025840 
0.9878923 	 1.019650 
0.9879064 	 1.012650 
0.9879205 	 1.008200 
0.9879347 	 0.999188 
0.9879488 	 0.992669 
0.9879629 	 1.012280 
0.9879770 	 1.006200 
0.9879912 	 1.009180 
0.9880053 	 1.008820 
0.9880194 	 1.000500 
0.9880335 	 1.003640 
0.9880476 	 0.994424 
0.9880617 	 1.010150 
0.9880758 	 1.031810 
0.9880900 	 1.019280 
0.9881041 	 1.017780 
0.9881182 	 1.017940 
0.9881324 	 0.999250 
0.9881465 	 0.998779 
0.9881606 	 1.028240 
0.9881747 	 1.001110 
0.9881888 	 1.001700 
0.9882029 	 1.013210 
0.9882171 	 1.010140 
0.9882312 	 1.001950 
0.9882453 	 0.995640 
0.9882594 	 0.992588 
0.9882736 	 0.998135 
0.9882877 	 1.004170 
0.9883017 	 0.986071 
0.9883159 	 0.980462 
0.9883300 	 0.992666 
0.9883441 	 1.016100 
0.9883583 	 1.001440 
0.9883724 	 1.007690 
0.9883865 	 1.004170 
0.9884006 	 1.005750 
0.9884148 	 1.007150 
0.9884289 	 0.994734 
0.9884430 	 1.009430 
0.9884571 	 1.016510 
0.9884712 	 1.012280 
0.9884853 	 1.020700 
0.9884995 	 1.026440 
0.9885136 	 1.018310 
0.9885277 	 1.031610 
0.9885418 	 1.012800 
0.9885560 	 1.023650 
0.9885700 	 1.002690 
0.9885842 	 1.006090 
0.9885983 	 1.012360 
0.9886124 	 1.005690 
0.9886265 	 1.015500 
0.9886407 	 1.024360 
0.9886548 	 1.015660 
0.9886689 	 1.019110 
0.9886830 	 1.026990 
0.9886972 	 1.013570 
0.9887112 	 1.028140 
0.9887254 	 0.999406 
0.9887395 	 1.017540 
0.9887536 	 1.022170 
0.9887677 	 1.027960 
0.9887819 	 1.013280 
0.9887960 	 1.020110 
0.9888101 	 1.009990 
0.9888242 	 1.016270 
0.9888383 	 1.013050 
0.9888524 	 1.010320 
0.9888666 	 1.000000 
0.9888807 	 1.006680 
0.9888948 	 1.013230 
0.9889090 	 1.013140 
0.9889231 	 1.026330 
0.9889372 	 1.028030 
0.9889513 	 1.018130 
0.9889655 	 1.015790 
0.9889795 	 1.012970 
0.9889936 	 1.002750 
0.9890078 	 0.997303 
0.9890219 	 1.010220 
0.9890360 	 1.004640 
0.9890501 	 1.006710 
0.9890643 	 1.026100 
0.9890784 	 1.033430 
0.9890925 	 1.005820 
0.9891066 	 1.014050 
0.9891207 	 1.022400 
0.9891349 	 1.015370 
0.9891490 	 1.027040 
0.9891631 	 1.037510 
0.9891772 	 1.032850 
0.9891914 	 1.046130 
0.9892055 	 1.024700 
0.9892196 	 1.038730 
0.9892337 	 1.033120 
0.9892478 	 1.019420 
0.9892619 	 1.008340 
0.9892760 	 1.020480 
0.9892902 	 1.023970 
0.9893043 	 1.041850 
0.9893184 	 1.041800 
0.9893326 	 1.039540 
0.9893467 	 1.054130 
0.9893608 	 1.050580 
0.9893749 	 1.061390 
0.9893890 	 1.058240 
0.9894031 	 1.059320 
0.9894173 	 1.038600 
0.9894314 	 1.037180 
0.9894455 	 1.021300 
0.9894596 	 1.010640 
0.9894738 	 1.027190 
0.9894879 	 1.036340 
0.9895019 	 1.055090 
0.9895161 	 1.036280 
0.9895302 	 1.013290 
0.9895443 	 1.019960 
0.9895585 	 1.021950 
0.9895726 	 1.027040 
0.9895867 	 1.018460 
0.9896008 	 1.017320 
0.9896150 	 1.023830 
0.9896291 	 1.002730 
0.9896432 	 1.002450 
0.9896573 	 0.995795 
0.9896714 	 1.006580 
0.9896855 	 1.004320 
0.9896997 	 1.021850 
0.9897138 	 1.029100 
0.9897279 	 1.013190 
0.9897420 	 1.015470 
0.9897562 	 1.023930 
0.9897702 	 1.019630 
0.9897844 	 1.009510 
0.9897985 	 0.993862 
0.9898126 	 0.989718 
0.9898267 	 0.978693 
0.9898409 	 0.994144 
0.9898550 	 1.004400 
0.9898691 	 1.014660 
0.9898832 	 1.030120 
0.9898974 	 1.032690 
0.9899114 	 1.009610 
0.9899256 	 1.006880 
0.9899397 	 0.985549 
0.9899538 	 0.950202 
0.9899679 	 0.912023 
0.9899821 	 0.883272 
0.9899962 	 0.900659 
0.9900103 	 0.917969 
0.9900244 	 0.952335 
0.9900385 	 0.992606 
0.9900526 	 1.012330 
0.9900668 	 1.011740 
0.9900809 	 0.995235 
0.9900950 	 0.991769 
0.9901091 	 0.966435 
0.9901233 	 0.958545 
0.9901374 	 0.955513 
0.9901515 	 0.972939 
0.9901657 	 0.968188 
0.9901797 	 0.931854 
0.9901938 	 0.920993 
0.9902080 	 0.945878 
0.9902221 	 0.970443 
0.9902362 	 0.986331 
0.9902503 	 1.004120 
0.9902645 	 1.004960 
0.9902786 	 1.021190 
0.9902927 	 1.030180 
0.9903068 	 1.023340 
0.9903209 	 1.017120 
0.9903350 	 1.010220 
0.9903492 	 1.003320 
0.9903633 	 0.993890 
0.9903774 	 0.993158 
0.9903916 	 0.990756 
0.9904057 	 0.991230 
0.9904198 	 0.989961 
0.9904339 	 1.002770 
0.9904480 	 0.976333 
0.9904621 	 0.947489 
0.9904762 	 0.932396 
0.9904904 	 0.918097 
0.9905045 	 0.950019 
0.9905186 	 0.978517 
0.9905328 	 1.001160 
0.9905469 	 1.013430 
0.9905610 	 0.981052 
0.9905751 	 0.960173 
0.9905892 	 0.957100 
0.9906033 	 0.975581 
0.9906175 	 0.977278 
0.9906316 	 0.983647 
0.9906457 	 0.962332 
0.9906598 	 0.931847 
0.9906740 	 0.926263 
0.9906881 	 0.927095 
0.9907022 	 0.939248 
0.9907163 	 0.938295 
0.9907304 	 0.949520 
0.9907445 	 0.972240 
0.9907587 	 0.979711 
0.9907728 	 0.992745 
0.9907869 	 0.997119 
0.9908010 	 1.005370 
0.9908152 	 1.003700 
0.9908293 	 0.980417 
0.9908434 	 0.950421 
0.9908575 	 0.929274 
0.9908716 	 0.971778 
0.9908857 	 0.981061 
0.9908999 	 1.000490 
0.9909140 	 0.995096 
0.9909281 	 0.973381 
0.9909422 	 0.931169 
0.9909564 	 0.896219 
0.9909705 	 0.864510 
0.9909846 	 0.863039 
0.9909987 	 0.895801 
0.9910128 	 0.933320 
0.9910269 	 0.932260 
0.9910411 	 0.896020 
0.9910552 	 0.875616 
0.9910693 	 0.885778 
0.9910834 	 0.919683 
0.9910976 	 0.952560 
0.9911116 	 0.940014 
0.9911258 	 0.903486 
0.9911399 	 0.896044 
0.9911540 	 0.924032 
0.9911681 	 0.967166 
0.9911823 	 0.991171 
0.9911964 	 1.001790 
0.9912105 	 1.014300 
0.9912247 	 1.007670 
0.9912387 	 1.006190 
0.9912528 	 1.006030 
0.9912670 	 0.972462 
0.9912811 	 0.952686 
0.9912952 	 0.962043 
0.9913093 	 0.977306 
0.9913235 	 0.976805 
0.9913376 	 0.961273 
0.9913517 	 0.943829 
0.9913658 	 0.927574 
0.9913799 	 0.911740 
0.9913940 	 0.897070 
0.9914082 	 0.905101 
0.9914223 	 0.940761 
0.9914364 	 0.975053 
0.9914506 	 0.997622 
0.9914647 	 1.019150 
0.9914788 	 1.015530 
0.9914929 	 1.008170 
0.9915070 	 1.018510 
0.9915211 	 0.993632 
0.9915352 	 0.976835 
0.9915494 	 0.961327 
0.9915635 	 0.967124 
0.9915776 	 0.989964 
0.9915917 	 0.973184 
0.9916059 	 0.930735 
0.9916200 	 0.912579 
0.9916341 	 0.922237 
0.9916482 	 0.935478 
0.9916623 	 0.947661 
0.9916765 	 0.961820 
0.9916906 	 0.972842 
0.9917047 	 0.974950 
0.9917188 	 0.939943 
0.9917329 	 0.921872 
0.9917471 	 0.914778 
0.9917612 	 0.935024 
0.9917753 	 0.966893 
0.9917894 	 0.975843 
0.9918035 	 0.939749 
0.9918176 	 0.872944 
0.9918318 	 0.859996 
0.9918459 	 0.885468 
0.9918600 	 0.908509 
0.9918742 	 0.917323 
0.9918883 	 0.921612 
0.9919024 	 0.940727 
0.9919165 	 0.981804 
0.9919306 	 1.010290 
0.9919447 	 1.030880 
0.9919589 	 1.009800 
0.9919730 	 0.999797 
0.9919871 	 0.993277 
0.9920012 	 0.968479 
0.9920154 	 0.923548 
0.9920295 	 0.897812 
0.9920435 	 0.866931 
0.9920577 	 0.871530 
0.9920718 	 0.901660 
0.9920859 	 0.936815 
0.9921001 	 0.963611 
0.9921142 	 0.967439 
0.9921283 	 0.934331 
0.9921424 	 0.907510 
0.9921566 	 0.909628 
0.9921707 	 0.925082 
0.9921848 	 0.911594 
0.9921989 	 0.907253 
0.9922130 	 0.926278 
0.9922271 	 0.959010 
0.9922413 	 0.984649 
0.9922554 	 1.003810 
0.9922695 	 1.008350 
0.9922836 	 1.010190 
0.9922978 	 1.023010 
0.9923118 	 1.016870 
0.9923260 	 1.013530 
0.9923401 	 1.015580 
0.9923542 	 0.998724 
0.9923683 	 0.994261 
0.9923825 	 0.971560 
0.9923966 	 0.947281 
0.9924107 	 0.935351 
0.9924249 	 0.933460 
0.9924390 	 0.945561 
0.9924530 	 0.951857 
0.9924672 	 0.949033 
0.9924813 	 0.932178 
0.9924954 	 0.914065 
0.9925095 	 0.936594 
0.9925237 	 0.966415 
0.9925378 	 0.976630 
0.9925519 	 0.958071 
0.9925660 	 0.949256 
0.9925801 	 0.952598 
0.9925942 	 0.969526 
0.9926084 	 0.982876 
0.9926225 	 0.978645 
0.9926366 	 0.934787 
0.9926508 	 0.909387 
0.9926649 	 0.878786 
0.9926790 	 0.870908 
0.9926931 	 0.865732 
0.9927073 	 0.874015 
0.9927213 	 0.901863 
0.9927354 	 0.938881 
0.9927496 	 0.973944 
0.9927637 	 0.980627 
0.9927778 	 0.986383 
0.9927919 	 0.950343 
0.9928061 	 0.910145 
0.9928202 	 0.912127 
0.9928343 	 0.939427 
0.9928484 	 0.979382 
0.9928625 	 0.989312 
0.9928767 	 0.998156 
0.9928908 	 0.984831 
0.9929049 	 0.954999 
0.9929190 	 0.930809 
0.9929332 	 0.930809 
0.9929473 	 0.947158 
0.9929614 	 0.951721 
0.9929755 	 0.951155 
0.9929896 	 0.964475 
0.9930037 	 0.963170 
0.9930178 	 0.954207 
0.9930320 	 0.946917 
0.9930461 	 0.959486 
0.9930602 	 0.942105 
0.9930744 	 0.883677 
0.9930885 	 0.857897 
0.9931026 	 0.873195 
0.9931167 	 0.935847 
0.9931308 	 0.971586 
0.9931449 	 0.985618 
0.9931591 	 0.987562 
0.9931732 	 0.995503 
0.9931873 	 0.989149 
0.9932014 	 0.986091 
0.9932156 	 0.980812 
0.9932297 	 0.961094 
0.9932437 	 0.924812 
0.9932579 	 0.941959 
0.9932720 	 0.972542 
0.9932861 	 0.985829 
0.9933003 	 0.999455 
0.9933144 	 0.993426 
0.9933285 	 0.984712 
0.9933426 	 0.995737 
0.9933568 	 0.995943 
0.9933709 	 1.010070 
0.9933850 	 1.001740 
0.9933991 	 0.973892 
0.9934132 	 0.948464 
0.9934273 	 0.978034 
0.9934415 	 1.003340 
0.9934556 	 1.005300 
0.9934697 	 1.013830 
0.9934838 	 1.016620 
0.9934980 	 1.036790 
0.9935120 	 1.041210 
0.9935262 	 1.030490 
0.9935403 	 1.021600 
0.9935544 	 1.025210 
0.9935685 	 1.016390 
0.9935827 	 0.996869 
0.9935968 	 0.986125 
0.9936109 	 0.982184 
0.9936250 	 0.985942 
0.9936392 	 0.980963 
0.9936532 	 0.965972 
0.9936674 	 0.948025 
0.9936815 	 0.936779 
0.9936956 	 0.929199 
0.9937097 	 0.934217 
0.9937239 	 0.905679 
0.9937380 	 0.910682 
0.9937521 	 0.911729 
0.9937662 	 0.920044 
0.9937803 	 0.940901 
0.9937944 	 0.930031 
0.9938086 	 0.888644 
0.9938227 	 0.875542 
0.9938368 	 0.898253 
0.9938510 	 0.937306 
0.9938651 	 0.968854 
0.9938792 	 0.985881 
0.9938933 	 0.997708 
0.9939075 	 1.009040 
0.9939215 	 1.011160 
0.9939356 	 0.994702 
0.9939498 	 0.979441 
0.9939639 	 0.954603 
0.9939780 	 0.973444 
0.9939921 	 0.979754 
0.9940063 	 1.001760 
0.9940204 	 0.994468 
0.9940345 	 1.015140 
0.9940486 	 1.027140 
0.9940627 	 1.022520 
0.9940769 	 1.004420 
0.9940910 	 1.011910 
0.9941051 	 1.008630 
0.9941192 	 1.006020 
0.9941334 	 0.999197 
0.9941475 	 0.998134 
0.9941616 	 1.005660 
0.9941757 	 1.019810 
0.9941898 	 1.023550 
0.9942039 	 0.996601 
0.9942180 	 0.970850 
0.9942322 	 0.951123 
0.9942463 	 0.952178 
0.9942604 	 0.961090 
0.9942746 	 0.983855 
0.9942887 	 0.990827 
0.9943028 	 0.958153 
0.9943169 	 0.944094 
0.9943310 	 0.957261 
0.9943451 	 0.987549 
0.9943593 	 0.999068 
0.9943734 	 1.011060 
0.9943875 	 0.997985 
0.9944016 	 0.998288 
0.9944158 	 1.009290 
0.9944299 	 1.002770 
0.9944440 	 1.007340 
0.9944581 	 1.008920 
0.9944722 	 1.000430 
0.9944863 	 0.992550 
0.9945005 	 0.972558 
0.9945146 	 0.967224 
0.9945287 	 0.947915 
0.9945428 	 0.952421 
0.9945570 	 0.982288 
0.9945711 	 0.993856 
0.9945852 	 1.018390 
0.9945993 	 1.001530 
0.9946134 	 1.001200 
0.9946275 	 1.001740 
0.9946417 	 0.985834 
0.9946558 	 0.958136 
0.9946699 	 0.948576 
0.9946840 	 0.971181 
0.9946982 	 0.984572 
0.9947122 	 0.993979 
0.9947264 	 1.018920 
0.9947405 	 1.008230 
0.9947546 	 0.997060 
0.9947687 	 0.972942 
0.9947829 	 0.950716 
0.9947970 	 0.934984 
0.9948111 	 0.919637 
0.9948252 	 0.907692 
0.9948394 	 0.915730 
0.9948534 	 0.921704 
0.9948676 	 0.934605 
0.9948817 	 0.944458 
0.9948958 	 0.953560 
0.9949099 	 0.980759 
0.9949241 	 1.002850 
0.9949382 	 1.025100 
0.9949523 	 1.028060 
0.9949664 	 1.009910 
0.9949805 	 0.989746 
0.9949946 	 1.010050 
0.9950088 	 1.006570 
0.9950229 	 1.009830 
0.9950370 	 1.011840 
0.9950511 	 1.016600 
0.9950653 	 1.000660 
0.9950794 	 1.016860 
0.9950935 	 1.014340 
0.9951077 	 1.030210 
0.9951217 	 0.997999 
0.9951358 	 0.980277 
0.9951500 	 0.960901 
0.9951641 	 0.955750 
0.9951782 	 0.965709 
0.9951923 	 0.985470 
0.9952065 	 1.005810 
0.9952206 	 0.992159 
0.9952347 	 0.969362 
0.9952488 	 0.926466 
0.9952629 	 0.904796 
0.9952770 	 0.946213 
0.9952912 	 0.994503 
0.9953053 	 1.011790 
0.9953194 	 1.012310 
0.9953336 	 1.013140 
0.9953477 	 1.003010 
0.9953618 	 0.968942 
0.9953759 	 0.964173 
0.9953900 	 0.956639 
0.9954041 	 0.956682 
0.9954182 	 0.996128 
0.9954324 	 1.000130 
0.9954465 	 0.999708 
0.9954606 	 1.001380 
0.9954748 	 1.004000 
0.9954889 	 1.004270 
0.9955030 	 0.998852 
0.9955171 	 0.994590 
0.9955312 	 0.995254 
0.9955453 	 0.988353 
0.9955595 	 0.991173 
0.9955736 	 1.010790 
0.9955877 	 1.003590 
0.9956018 	 1.007330 
0.9956160 	 1.003560 
0.9956301 	 1.014050 
0.9956442 	 1.010390 
0.9956583 	 0.992325 
0.9956724 	 0.977719 
0.9956865 	 0.992406 
0.9957007 	 0.992872 
0.9957148 	 0.986655 
0.9957289 	 0.953645 
0.9957430 	 0.936053 
0.9957572 	 0.955461 
0.9957713 	 0.984703 
0.9957854 	 0.982115 
0.9957995 	 0.947075 
0.9958136 	 0.941976 
0.9958277 	 0.963461 
0.9958419 	 0.972126 
0.9958560 	 1.002010 
0.9958701 	 1.013230 
0.9958842 	 1.005410 
0.9958984 	 1.012200 
0.9959125 	 1.014380 
0.9959266 	 1.006530 
0.9959407 	 1.007070 
0.9959548 	 1.017500 
0.9959689 	 1.005480 
0.9959831 	 0.997045 
0.9959972 	 0.987923 
0.9960113 	 0.943261 
0.9960254 	 0.895780 
0.9960396 	 0.907778 
0.9960536 	 0.923056 
0.9960678 	 0.950354 
0.9960819 	 0.971494 
0.9960960 	 0.979669 
0.9961101 	 0.979016 
0.9961243 	 0.998066 
0.9961384 	 1.015160 
0.9961525 	 0.999314 
0.9961667 	 0.980046 
0.9961808 	 0.969400 
0.9961948 	 0.947775 
0.9962090 	 0.947664 
0.9962231 	 0.987602 
0.9962372 	 0.988600 
0.9962513 	 0.987177 
0.9962655 	 1.011240 
0.9962796 	 1.025840 
0.9962937 	 1.017450 
0.9963078 	 1.018590 
0.9963219 	 1.010970 
0.9963360 	 0.998222 
0.9963502 	 0.965299 
0.9963643 	 0.926804 
0.9963784 	 0.918375 
0.9963926 	 0.953012 
0.9964067 	 0.987825 
0.9964208 	 1.003540 
0.9964349 	 0.983052 
0.9964490 	 0.941481 
0.9964631 	 0.927659 
0.9964772 	 0.938209 
0.9964914 	 0.940721 
0.9965055 	 0.943933 
0.9965196 	 0.938383 
0.9965337 	 0.959762 
0.9965479 	 0.959289 
0.9965620 	 0.982267 
0.9965761 	 0.969120 
0.9965902 	 0.959891 
0.9966043 	 0.959710 
0.9966185 	 0.976037 
0.9966326 	 0.983193 
0.9966467 	 1.019430 
0.9966608 	 1.021730 
0.9966749 	 1.021760 
0.9966891 	 1.009380 
0.9967032 	 1.006590 
0.9967173 	 1.006980 
0.9967314 	 1.014800 
0.9967455 	 1.020600 
0.9967596 	 1.020830 
0.9967738 	 1.077370 
0.9967879 	 1.008810 
0.9968020 	 0.989636 
0.9968162 	 0.996259 
0.9968303 	 0.985979 
0.9968444 	 1.000610 
0.9968585 	 1.015850 
0.9968726 	 1.015870 
0.9968867 	 1.012380 
0.9969009 	 0.998570 
0.9969150 	 1.002560 
0.9969291 	 1.026120 
0.9969432 	 1.003200 
0.9969574 	 0.984315 
0.9969715 	 0.976551 
0.9969855 	 0.998119 
0.9969997 	 0.994746 
0.9970138 	 1.007400 
0.9970279 	 0.999200 
0.9970421 	 1.013090 
0.9970562 	 0.999065 
0.9970703 	 0.963971 


==> anc/HD1326/HD1326_78.dat <==
0.9704883 	 1.068880 
0.9705022 	 1.030320 
0.9705162 	 0.944637 
0.9705301 	 0.961129 
0.9705440 	 0.967111 
0.9705580 	 0.992002 
0.9705719 	 1.004240 
0.9705859 	 1.022400 
0.9705998 	 1.043280 
0.9706138 	 1.028880 
0.9706277 	 1.093560 
0.9706417 	 1.067510 
0.9706557 	 1.027460 
0.9706696 	 0.985792 
0.9706836 	 0.975943 
0.9706975 	 1.025330 
0.9707115 	 1.037100 
0.9707254 	 0.976252 
0.9707394 	 0.965717 
0.9707533 	 0.996818 
0.9707673 	 0.968066 
0.9707812 	 0.967735 
0.9707952 	 0.948022 
0.9708091 	 0.983740 
0.9708231 	 0.964687 
0.9708370 	 0.915840 
0.9708509 	 0.921143 
0.9708649 	 0.840924 
0.9708788 	 0.740332 
0.9708928 	 0.657191 
0.9709067 	 0.604035 
0.9709207 	 0.610982 
0.9709346 	 0.712580 
0.9709486 	 0.830897 
0.9709625 	 0.883360 
0.9709765 	 0.951451 
0.9709905 	 0.935186 
0.9710044 	 0.949752 
0.9710184 	 0.975611 
0.9710323 	 1.029770 
0.9710463 	 1.017590 
0.9710602 	 1.029200 
0.9710742 	 1.022810 
0.9710881 	 1.012520 
0.9711021 	 0.964280 
0.9711160 	 0.985187 
0.9711300 	 0.989609 
0.9711439 	 0.982147 
0.9711578 	 1.004090 
0.9711718 	 1.065560 
0.9711857 	 1.052180 
0.9711997 	 1.019500 
0.9712136 	 1.017680 
0.9712276 	 1.029090 
0.9712415 	 1.020750 
0.9712555 	 1.009940 
0.9712694 	 0.959934 
0.9712834 	 1.008470 
0.9712973 	 1.014350 
0.9713113 	 1.050820 
0.9713253 	 0.990164 
0.9713392 	 1.054580 
0.9713532 	 1.031340 
0.9713671 	 0.972207 
0.9713811 	 1.002790 
0.9713950 	 0.992679 
0.9714090 	 0.982286 
0.9714229 	 0.970380 
0.9714369 	 1.060980 
0.9714508 	 1.082950 
0.9714647 	 1.091650 
0.9714787 	 1.020790 
0.9714926 	 0.996699 
0.9715066 	 0.983442 
0.9715205 	 0.968934 
0.9715345 	 1.001040 
0.9715484 	 0.977286 
0.9715624 	 0.992600 
0.9715763 	 1.045080 
0.9715903 	 1.025380 
0.9716042 	 0.974125 
0.9716182 	 0.957619 
0.9716321 	 0.976655 
0.9716461 	 0.996338 
0.9716601 	 1.000320 
0.9716740 	 1.015600 
0.9716880 	 1.001740 
0.9717019 	 0.992410 
0.9717159 	 1.030650 
0.9717298 	 1.007120 
0.9717438 	 1.020200 
0.9717577 	 1.018580 
0.9717717 	 0.988115 
0.9717856 	 1.017570 
0.9717995 	 1.007910 
0.9718135 	 1.019620 
0.9718275 	 1.058450 
0.9718414 	 1.028660 
0.9718553 	 1.047500 
0.9718693 	 1.021640 
0.9718832 	 1.021530 
0.9718972 	 0.971282 
0.9719111 	 0.958628 
0.9719251 	 0.979176 
0.9719390 	 1.003080 
0.9719530 	 1.039350 
0.9719669 	 1.012730 
0.9719809 	 1.048370 
0.9719949 	 1.044060 
0.9720088 	 1.017100 
0.9720228 	 1.012020 
0.9720367 	 0.994368 
0.9720507 	 0.921186 
0.9720646 	 0.990558 
0.9720786 	 0.995750 
0.9720925 	 1.013000 
0.9721065 	 1.036290 
0.9721204 	 1.025540 
0.9721344 	 0.997225 
0.9721483 	 0.996235 
0.9721623 	 0.988905 
0.9721762 	 0.996565 
0.9721901 	 0.960349 
0.9722041 	 0.933174 
0.9722180 	 0.871679 
0.9722320 	 0.796100 
0.9722459 	 0.788379 
0.9722599 	 0.886599 
0.9722738 	 0.928502 
0.9722878 	 0.949659 
0.9723018 	 0.948236 
0.9723157 	 0.968851 
0.9723297 	 0.982379 
0.9723436 	 0.977473 
0.9723576 	 0.991671 
0.9723715 	 1.023120 
0.9723855 	 1.042050 
0.9723994 	 1.006620 
0.9724134 	 1.039450 
0.9724273 	 1.020130 
0.9724413 	 0.989312 
0.9724552 	 1.005270 
0.9724692 	 1.002570 
0.9724831 	 0.993674 
0.9724970 	 1.019810 
0.9725110 	 1.039510 
0.9725249 	 1.025020 
0.9725389 	 0.992180 
0.9725528 	 0.953675 
0.9725668 	 0.965838 
0.9725807 	 0.965857 
0.9725947 	 1.028220 
0.9726086 	 1.034610 
0.9726226 	 1.040300 
0.9726366 	 1.040190 
0.9726505 	 0.980155 
0.9726645 	 0.996696 
0.9726784 	 0.976158 
0.9726924 	 0.979209 
0.9727063 	 0.987487 
0.9727203 	 0.956288 
0.9727342 	 0.997140 
0.9727482 	 1.022700 
0.9727621 	 1.036060 
0.9727761 	 0.952053 
0.9727900 	 0.986277 
0.9728039 	 1.013310 
0.9728179 	 0.986034 
0.9728319 	 0.986429 
0.9728458 	 0.968387 
0.9728597 	 1.015660 
0.9728737 	 1.090480 
0.9728876 	 1.023500 
0.9729016 	 1.046570 
0.9729155 	 1.038620 
0.9729295 	 1.019110 
0.9729434 	 1.019630 
0.9729574 	 1.008640 
0.9729714 	 0.994095 
0.9729853 	 0.987697 
0.9729993 	 1.024990 
0.9730132 	 1.019760 
0.9730272 	 1.040060 
0.9730411 	 1.022990 
0.9730551 	 1.013250 
0.9730690 	 1.021880 
0.9730830 	 0.974186 
0.9730969 	 0.969578 
0.9731108 	 0.962386 
0.9731248 	 0.921922 
0.9731388 	 0.891299 
0.9731527 	 0.781359 
0.9731666 	 0.666383 
0.9731806 	 0.597738 
0.9731945 	 0.634331 
0.9732085 	 0.771081 
0.9732224 	 0.848792 
0.9732364 	 0.894920 
0.9732503 	 0.926867 
0.9732643 	 0.970576 
0.9732782 	 0.982610 
0.9732922 	 0.995318 
0.9733062 	 1.017850 
0.9733201 	 0.958850 
0.9733341 	 0.985146 
0.9733480 	 0.977844 
0.9733620 	 0.976306 
0.9733759 	 0.956450 
0.9733899 	 0.983596 
0.9734038 	 0.991353 
0.9734178 	 0.992620 
0.9734317 	 1.009300 
0.9734457 	 0.927998 
0.9734596 	 0.980840 
0.9734736 	 0.972352 
0.9734875 	 0.987520 
0.9735014 	 1.007410 
0.9735154 	 0.991921 
0.9735293 	 1.041590 
0.9735433 	 1.012260 
0.9735572 	 1.006600 
0.9735712 	 1.017530 
0.9735851 	 1.020780 
0.9735991 	 1.012390 
0.9736130 	 0.977599 
0.9736270 	 1.033300 
0.9736410 	 1.050190 
0.9736549 	 1.021760 
0.9736689 	 1.020390 
0.9736828 	 1.023770 
0.9736968 	 0.985788 
0.9737107 	 0.987268 
0.9737247 	 1.014080 
0.9737386 	 1.054980 
0.9737526 	 1.016590 
0.9737665 	 0.992061 
0.9737805 	 0.934564 
0.9737944 	 0.898870 
0.9738083 	 0.905725 
0.9738223 	 0.930777 
0.9738362 	 0.978803 
0.9738502 	 0.968676 
0.9738641 	 0.992911 
0.9738781 	 1.005940 
0.9738920 	 1.007000 
0.9739060 	 0.985232 
0.9739199 	 0.954846 
0.9739339 	 0.977165 
0.9739478 	 0.971210 
0.9739618 	 0.992317 
0.9739758 	 0.995325 
0.9739897 	 1.018600 
0.9740037 	 0.993905 
0.9740176 	 0.989579 
0.9740316 	 0.993746 
0.9740455 	 1.006450 
0.9740595 	 1.004440 
0.9740734 	 1.013310 
0.9740874 	 1.013650 
0.9741013 	 0.977225 
0.9741152 	 0.957767 
0.9741292 	 0.987283 
0.9741431 	 0.989471 
0.9741571 	 0.974407 
0.9741710 	 1.028130 
0.9741850 	 1.011190 
0.9741989 	 1.021650 
0.9742129 	 0.980566 
0.9742268 	 0.992946 
0.9742408 	 0.983805 
0.9742547 	 1.004350 
0.9742687 	 1.004540 
0.9742826 	 0.999496 
0.9742966 	 1.018100 
0.9743106 	 1.015520 
0.9743245 	 1.009200 
0.9743385 	 0.972533 
0.9743524 	 0.987071 
0.9743664 	 0.985795 
0.9743803 	 0.991570 
0.9743943 	 0.992406 
0.9744082 	 1.009720 
0.9744222 	 1.004150 
0.9744361 	 0.998571 
0.9744500 	 1.003740 
0.9744640 	 1.000110 
0.9744780 	 0.980597 
0.9744919 	 0.971875 
0.9745058 	 0.982080 
0.9745198 	 1.004300 
0.9745337 	 0.988305 
0.9745477 	 1.001940 
0.9745616 	 0.999574 
0.9745756 	 1.036250 
0.9745895 	 1.013090 
0.9746035 	 0.987796 
0.9746175 	 0.975213 
0.9746314 	 0.960756 
0.9746454 	 0.947533 
0.9746593 	 0.894446 
0.9746733 	 0.823833 
0.9746872 	 0.710876 
0.9747012 	 0.632942 
0.9747151 	 0.693940 
0.9747291 	 0.818004 
0.9747430 	 0.871527 
0.9747570 	 0.932579 
0.9747709 	 0.978289 
0.9747849 	 0.975577 
0.9747988 	 0.993981 
0.9748128 	 1.012680 
0.9748267 	 1.041120 
0.9748406 	 1.003570 
0.9748546 	 0.990839 
0.9748685 	 0.998667 
0.9748825 	 0.982211 
0.9748964 	 0.958666 
0.9749104 	 0.984201 
0.9749243 	 0.994774 
0.9749383 	 1.017520 
0.9749523 	 0.994537 
0.9749662 	 1.021960 
0.9749802 	 1.012190 
0.9749941 	 0.987717 
0.9750081 	 0.977361 
0.9750220 	 0.940251 
0.9750360 	 0.934413 
0.9750499 	 0.978401 
0.9750639 	 1.009170 
0.9750778 	 1.019370 
0.9750918 	 1.011270 
0.9751057 	 1.021910 
0.9751197 	 1.007660 
0.9751336 	 1.009520 
0.9751475 	 1.015090 
0.9751615 	 1.009340 
0.9751754 	 0.999511 
0.9751894 	 0.983913 
0.9752033 	 0.997541 
0.9752173 	 1.015030 
0.9752312 	 1.014840 
0.9752452 	 1.003650 
0.9752591 	 1.001190 
0.9752731 	 0.997020 
0.9752871 	 0.986348 
0.9753010 	 0.954927 
0.9753150 	 0.989430 
0.9753289 	 1.042400 
0.9753429 	 1.016430 
0.9753568 	 1.018480 
0.9753708 	 1.007370 
0.9753847 	 1.005760 
0.9753987 	 0.998639 
0.9754126 	 0.995347 
0.9754266 	 1.028990 
0.9754405 	 1.032710 
0.9754544 	 1.011260 
0.9754684 	 1.002630 
0.9754823 	 1.026560 
0.9754963 	 1.022970 
0.9755102 	 1.000450 
0.9755242 	 1.001960 
0.9755381 	 1.014840 
0.9755521 	 0.991155 
0.9755660 	 0.994986 
0.9755800 	 0.990668 
0.9755939 	 0.998256 
0.9756079 	 1.007480 
0.9756219 	 1.004160 
0.9756358 	 0.992177 
0.9756498 	 0.998015 
0.9756637 	 1.009250 
0.9756777 	 1.011270 
0.9756916 	 0.997601 
0.9757056 	 1.021120 
0.9757195 	 1.026840 
0.9757335 	 1.050330 
0.9757474 	 1.038080 
0.9757613 	 1.019180 
0.9757753 	 1.003640 
0.9757893 	 0.981048 
0.9758032 	 1.003790 
0.9758171 	 1.005320 
0.9758311 	 1.008250 
0.9758450 	 1.011200 
0.9758590 	 1.009420 
0.9758729 	 1.027050 
0.9758869 	 1.002280 
0.9759008 	 1.001180 
0.9759148 	 1.006930 
0.9759287 	 1.004260 
0.9759427 	 1.011190 
0.9759567 	 1.005530 
0.9759706 	 1.001720 
0.9759846 	 1.020210 
0.9759985 	 1.025670 
0.9760125 	 0.993539 
0.9760264 	 0.985498 
0.9760404 	 0.998296 
0.9760543 	 0.999866 
0.9760683 	 0.998324 
0.9760822 	 1.003190 
0.9760962 	 1.011830 
0.9761101 	 1.035910 
0.9761241 	 1.010890 
0.9761380 	 1.009410 
0.9761519 	 1.001460 
0.9761659 	 1.010900 
0.9761798 	 1.002390 
0.9761938 	 1.021240 
0.9762077 	 0.995044 
0.9762217 	 1.003960 
0.9762356 	 1.015910 
0.9762496 	 1.017020 
0.9762635 	 1.014280 
0.9762775 	 1.006450 
0.9762915 	 1.018730 
0.9763054 	 1.026990 
0.9763194 	 1.025920 
0.9763333 	 0.992301 
0.9763473 	 1.007240 
0.9763612 	 1.026520 
0.9763752 	 0.990826 
0.9763891 	 0.993905 
0.9764031 	 1.001500 
0.9764170 	 1.010600 
0.9764310 	 1.034330 
0.9764449 	 1.040930 
0.9764588 	 1.042060 
0.9764728 	 1.011280 
0.9764867 	 1.009770 
0.9765007 	 1.004040 
0.9765146 	 1.001650 
0.9765286 	 0.976391 
0.9765425 	 1.001660 
0.9765565 	 1.006040 
0.9765704 	 1.010750 
0.9765844 	 0.996609 
0.9765983 	 1.024870 
0.9766123 	 1.033980 
0.9766263 	 0.976913 
0.9766402 	 0.982355 
0.9766542 	 0.984691 
0.9766681 	 0.953839 
0.9766821 	 0.996055 
0.9766960 	 1.003500 
0.9767100 	 0.989942 
0.9767239 	 1.011730 
0.9767379 	 1.002570 
0.9767518 	 0.980320 
0.9767657 	 0.988853 
0.9767797 	 1.004790 
0.9767936 	 1.006040 
0.9768076 	 1.014040 
0.9768215 	 1.016910 
0.9768355 	 1.001130 
0.9768494 	 1.031350 
0.9768634 	 1.003080 
0.9768773 	 0.991534 
0.9768913 	 1.008430 
0.9769052 	 0.990091 
0.9769192 	 0.987974 
0.9769331 	 1.002120 
0.9769471 	 0.998705 
0.9769611 	 1.004650 
0.9769750 	 0.997746 
0.9769890 	 1.028410 
0.9770029 	 0.998506 
0.9770169 	 1.021130 
0.9770308 	 0.995021 
0.9770448 	 0.992261 
0.9770587 	 0.990456 
0.9770727 	 1.006190 
0.9770866 	 1.066760 
0.9771005 	 1.025890 
0.9771145 	 1.032250 
0.9771285 	 0.996485 
0.9771424 	 0.971526 
0.9771563 	 0.977062 
0.9771703 	 0.986377 
0.9771842 	 0.976855 
0.9771982 	 0.990983 
0.9772121 	 1.007460 
0.9772261 	 1.011980 
0.9772400 	 1.030040 
0.9772540 	 1.012010 
0.9772680 	 0.977607 
0.9772819 	 0.963447 
0.9772959 	 0.968587 
0.9773098 	 0.968887 
0.9773238 	 0.955132 
0.9773377 	 0.912263 
0.9773517 	 0.814820 
0.9773656 	 0.720172 
0.9773796 	 0.691392 
0.9773935 	 0.775890 
0.9774075 	 0.867226 
0.9774214 	 0.924384 
0.9774354 	 0.944949 
0.9774493 	 0.988458 
0.9774633 	 1.018800 
0.9774772 	 1.009070 
0.9774911 	 1.013040 
0.9775051 	 1.010700 
0.9775190 	 1.005090 
0.9775330 	 0.998346 
0.9775469 	 0.988566 
0.9775609 	 0.989018 
0.9775748 	 0.988342 
0.9775888 	 0.994464 
0.9776028 	 1.029510 
0.9776167 	 1.040310 
0.9776307 	 1.039420 
0.9776446 	 1.029790 
0.9776586 	 1.003050 
0.9776725 	 0.978100 
0.9776865 	 0.969241 
0.9777004 	 0.983696 
0.9777144 	 1.003830 
0.9777283 	 1.019920 
0.9777423 	 1.022070 
0.9777562 	 1.029080 
0.9777702 	 1.033390 
0.9777841 	 1.030400 
0.9777980 	 1.013350 
0.9778120 	 1.004120 
0.9778259 	 0.988053 
0.9778399 	 0.998310 
0.9778538 	 1.005630 
0.9778678 	 1.019880 
0.9778817 	 1.011640 
0.9778957 	 1.016670 
0.9779096 	 0.995619 
0.9779236 	 1.011390 
0.9779376 	 0.989591 
0.9779515 	 0.985319 
0.9779655 	 0.988373 
0.9779794 	 1.003460 
0.9779934 	 1.005530 
0.9780073 	 1.041360 
0.9780213 	 1.046460 
0.9780352 	 1.025980 
0.9780492 	 1.019820 
0.9780631 	 1.005880 
0.9780771 	 0.981961 
0.9780910 	 0.981607 
0.9781049 	 0.984117 
0.9781189 	 0.992058 
0.9781328 	 0.997385 
0.9781468 	 1.020370 
0.9781607 	 1.035080 
0.9781747 	 1.017680 
0.9781886 	 1.001500 
0.9782026 	 1.003260 
0.9782165 	 0.982142 
0.9782305 	 0.976176 
0.9782444 	 0.988478 
0.9782584 	 1.028530 
0.9782724 	 1.020400 
0.9782863 	 1.022550 
0.9783003 	 1.027600 
0.9783142 	 1.009350 
0.9783282 	 0.991133 
0.9783421 	 0.989851 
0.9783561 	 0.980920 
0.9783700 	 0.998282 
0.9783840 	 1.004120 
0.9783979 	 1.012230 
0.9784118 	 1.019420 
0.9784258 	 1.017300 
0.9784398 	 1.031900 
0.9784537 	 1.013580 
0.9784676 	 1.032620 
0.9784816 	 1.044490 
0.9784955 	 0.995794 
0.9785095 	 0.970905 
0.9785234 	 0.983369 
0.9785374 	 0.995720 
0.9785513 	 1.017370 
0.9785653 	 1.007680 
0.9785792 	 1.007210 
0.9785932 	 0.992661 
0.9786072 	 0.970802 
0.9786211 	 0.945165 
0.9786351 	 0.883971 
0.9786490 	 0.820796 
0.9786630 	 0.710093 
0.9786769 	 0.614501 
0.9786909 	 0.546921 
0.9787048 	 0.580505 
0.9787188 	 0.697404 
0.9787327 	 0.801399 
0.9787467 	 0.883658 
0.9787606 	 0.913958 
0.9787746 	 0.944772 
0.9787885 	 0.950233 
0.9788024 	 0.976211 
0.9788164 	 0.999984 
0.9788303 	 1.026650 
0.9788443 	 1.026860 
0.9788582 	 1.017550 
0.9788722 	 0.985192 
0.9788861 	 0.976992 
0.9789001 	 0.974748 
0.9789140 	 0.984887 
0.9789280 	 1.000800 
0.9789420 	 1.005080 
0.9789559 	 1.021870 
0.9789699 	 1.024990 
0.9789838 	 1.013570 
0.9789978 	 0.988975 
0.9790117 	 0.979834 
0.9790257 	 0.971516 
0.9790396 	 0.960136 
0.9790536 	 0.944356 
0.9790675 	 0.942210 
0.9790815 	 0.905604 
0.9790954 	 0.789806 
0.9791093 	 0.669400 
0.9791233 	 0.645576 
0.9791372 	 0.734910 
0.9791512 	 0.843359 
0.9791651 	 0.914299 
0.9791791 	 0.935308 
0.9791930 	 0.963835 
0.9792070 	 0.979454 
0.9792209 	 1.007100 
0.9792349 	 1.030170 
0.9792489 	 1.022380 
0.9792628 	 1.003940 
0.9792768 	 0.992944 
0.9792907 	 0.975885 
0.9793047 	 0.969718 
0.9793186 	 0.983619 
0.9793326 	 1.000680 
0.9793465 	 1.014990 
0.9793605 	 1.019470 
0.9793744 	 1.031720 
0.9793884 	 1.038620 
0.9794023 	 1.022320 
0.9794162 	 1.005060 
0.9794302 	 0.977188 
0.9794441 	 0.970928 
0.9794581 	 0.996878 
0.9794720 	 1.004890 
0.9794860 	 1.022310 
0.9794999 	 1.024860 
0.9795139 	 1.029180 
0.9795278 	 1.021920 
0.9795418 	 1.003160 
0.9795557 	 0.986396 
0.9795697 	 0.993681 
0.9795837 	 0.989554 
0.9795976 	 0.994977 
0.9796116 	 1.000000 
0.9796255 	 1.018480 
0.9796395 	 1.018740 
0.9796534 	 1.018710 
0.9796674 	 1.005790 
0.9796813 	 0.998287 
0.9796953 	 0.990490 
0.9797092 	 0.984167 
0.9797232 	 1.001640 
0.9797371 	 0.996966 
0.9797510 	 1.006490 
0.9797650 	 1.018990 
0.9797790 	 1.037010 
0.9797929 	 1.034200 
0.9798068 	 0.997482 
0.9798208 	 0.986081 
0.9798347 	 0.990975 
0.9798487 	 1.003090 
0.9798626 	 1.006940 
0.9798766 	 1.014960 
0.9798905 	 1.016750 
0.9799045 	 1.006180 
0.9799185 	 1.016710 
0.9799324 	 1.020160 
0.9799464 	 1.014470 
0.9799603 	 0.999497 
0.9799743 	 0.995875 
0.9799882 	 0.997154 
0.9800022 	 1.015230 
0.9800161 	 1.021560 
0.9800301 	 1.020350 
0.9800440 	 1.029410 
0.9800579 	 1.025500 
0.9800719 	 0.995759 
0.9800859 	 0.994540 
0.9800998 	 1.008240 
0.9801137 	 1.000550 
0.9801277 	 0.996054 
0.9801416 	 1.006130 
0.9801556 	 1.022860 
0.9801695 	 1.005060 
0.9801835 	 1.008700 
0.9801974 	 1.000840 
0.9802114 	 1.013350 
0.9802253 	 1.017290 
0.9802393 	 1.003310 
0.9802533 	 1.012860 
0.9802672 	 1.005480 
0.9802812 	 1.008830 
0.9802951 	 1.019280 
0.9803091 	 1.002800 
0.9803230 	 0.990433 
0.9803370 	 0.994081 
0.9803509 	 0.992123 
0.9803649 	 0.991082 
0.9803788 	 0.977032 
0.9803928 	 0.998286 
0.9804067 	 0.996618 
0.9804207 	 1.002810 
0.9804346 	 0.994919 
0.9804485 	 1.003680 
0.9804625 	 1.009760 
0.9804764 	 1.005480 
0.9804904 	 1.027320 
0.9805043 	 1.012340 
0.9805183 	 1.012510 
0.9805322 	 1.004580 
0.9805462 	 1.012670 
0.9805601 	 1.014840 
0.9805741 	 1.015030 
0.9805881 	 1.004660 
0.9806020 	 1.000140 
0.9806160 	 1.002310 
0.9806299 	 0.980234 
0.9806439 	 0.985647 
0.9806578 	 0.989638 
0.9806718 	 1.006610 
0.9806857 	 1.007270 
0.9806997 	 1.015860 
0.9807136 	 1.016160 
0.9807276 	 1.021650 
0.9807415 	 1.021580 
0.9807554 	 1.009260 
0.9807694 	 1.023010 
0.9807833 	 1.008460 
0.9807973 	 0.996385 
0.9808112 	 0.995331 
0.9808252 	 1.006020 
0.9808391 	 1.002330 
0.9808531 	 1.005220 
0.9808670 	 0.992496 
0.9808810 	 1.001690 
0.9808949 	 0.998240 
0.9809089 	 1.005030 
0.9809229 	 1.014620 
0.9809368 	 1.007450 
0.9809508 	 1.006730 
0.9809647 	 1.007280 
0.9809787 	 1.008110 
0.9809926 	 1.007190 
0.9810066 	 1.007100 
0.9810205 	 0.999743 
0.9810345 	 1.005840 
0.9810484 	 1.004070 
0.9810623 	 0.987522 
0.9810763 	 0.992980 
0.9810903 	 0.998878 
0.9811042 	 0.998250 
0.9811181 	 0.991750 
0.9811321 	 1.010390 
0.9811460 	 1.013990 
0.9811600 	 1.003370 
0.9811739 	 1.003940 
0.9811879 	 0.989455 
0.9812018 	 0.995768 
0.9812158 	 0.988641 
0.9812297 	 0.998865 
0.9812437 	 0.996917 
0.9812577 	 1.007950 
0.9812716 	 1.006560 
0.9812856 	 1.001950 
0.9812995 	 1.010230 
0.9813135 	 1.011330 
0.9813274 	 1.015020 
0.9813414 	 1.009810 
0.9813553 	 1.005950 
0.9813693 	 1.006980 
0.9813832 	 1.007900 
0.9813972 	 1.003780 
0.9814111 	 0.996991 
0.9814251 	 0.999089 
0.9814390 	 1.016930 
0.9814529 	 1.006450 
0.9814669 	 0.989118 
0.9814808 	 1.008420 
0.9814948 	 1.006270 
0.9815087 	 1.007520 
0.9815227 	 1.001330 
0.9815366 	 1.020250 
0.9815506 	 1.008430 
0.9815645 	 1.016860 
0.9815785 	 1.020320 
0.9815925 	 1.009140 
0.9816064 	 1.003300 
0.9816204 	 1.000800 
0.9816343 	 1.009410 
0.9816483 	 1.005350 
0.9816622 	 0.992804 
0.9816762 	 0.997022 
0.9816901 	 0.988345 
0.9817041 	 0.988974 
0.9817180 	 0.981099 
0.9817320 	 0.990202 
0.9817459 	 0.987631 
0.9817598 	 0.979999 
0.9817738 	 0.991532 
0.9817877 	 0.996859 
0.9818017 	 1.006070 
0.9818156 	 1.011600 
0.9818296 	 0.998943 
0.9818435 	 0.990614 
0.9818575 	 0.996121 
0.9818714 	 0.990300 
0.9818854 	 0.993940 
0.9818994 	 0.994011 
0.9819133 	 0.993160 
0.9819273 	 0.991402 
0.9819412 	 1.005930 
0.9819552 	 0.974524 
0.9819691 	 0.981409 
0.9819831 	 1.002210 
0.9819970 	 1.004640 
0.9820110 	 0.994338 
0.9820249 	 0.999666 
0.9820389 	 1.002580 
0.9820528 	 0.990627 
0.9820667 	 0.991592 
0.9820807 	 0.992115 
0.9820946 	 0.988309 
0.9821086 	 0.993551 
0.9821225 	 0.985035 
0.9821365 	 0.985226 
0.9821504 	 1.001290 
0.9821644 	 1.014810 
0.9821783 	 1.003110 
0.9821923 	 0.999537 
0.9822062 	 0.994934 
0.9822202 	 0.997495 
0.9822342 	 1.004390 
0.9822481 	 0.997312 
0.9822621 	 1.008970 
0.9822760 	 1.002750 
0.9822900 	 0.996195 
0.9823039 	 0.996758 
0.9823179 	 0.996781 
0.9823318 	 0.996234 
0.9823458 	 1.005090 
0.9823597 	 0.999892 
0.9823736 	 0.990593 
0.9823876 	 1.001060 
0.9824015 	 0.998435 
0.9824155 	 0.987513 
0.9824294 	 0.996434 
0.9824434 	 0.990568 
0.9824573 	 0.998461 
0.9824713 	 0.990404 
0.9824852 	 0.990539 
0.9824992 	 0.984666 
0.9825131 	 1.008680 
0.9825271 	 1.013690 
0.9825410 	 0.999599 
0.9825550 	 0.982371 
0.9825690 	 0.972121 
0.9825829 	 0.984686 
0.9825969 	 0.986208 
0.9826108 	 0.987977 
0.9826248 	 0.991717 
0.9826387 	 0.985317 
0.9826527 	 1.011440 
0.9826666 	 1.008970 
0.9826806 	 1.007590 
0.9826945 	 0.999544 
0.9827084 	 1.011280 
0.9827224 	 0.991297 
0.9827364 	 0.999320 
0.9827503 	 1.001680 
0.9827642 	 1.007410 
0.9827782 	 1.007320 
0.9827921 	 1.000510 
0.9828061 	 1.012580 
0.9828200 	 0.993228 
0.9828340 	 1.012580 
0.9828479 	 0.998775 
0.9828619 	 0.989772 
0.9828758 	 0.992883 
0.9828898 	 0.995220 
0.9829038 	 0.995723 
0.9829177 	 1.013490 
0.9829317 	 1.009410 
0.9829456 	 1.001940 
0.9829596 	 1.007710 
0.9829735 	 1.009950 
0.9829875 	 1.019060 
0.9830014 	 0.997457 
0.9830154 	 0.984192 
0.9830293 	 0.974005 
0.9830433 	 0.987094 
0.9830572 	 0.993122 
0.9830712 	 1.009780 
0.9830851 	 1.007310 
0.9830990 	 1.002050 
0.9831130 	 0.998601 
0.9831269 	 0.996904 
0.9831409 	 0.990760 
0.9831548 	 0.997245 
0.9831688 	 1.002400 
0.9831827 	 1.019460 
0.9831967 	 1.024030 
0.9832106 	 1.013490 
0.9832246 	 1.016930 
0.9832386 	 0.993276 
0.9832525 	 1.010040 
0.9832665 	 0.986212 
0.9832804 	 0.989703 
0.9832944 	 1.001640 
0.9833083 	 1.005870 
0.9833223 	 1.013970 
0.9833362 	 1.002140 
0.9833502 	 1.016100 
0.9833641 	 1.015570 
0.9833781 	 1.012330 
0.9833920 	 1.005770 
0.9834059 	 1.004990 
0.9834199 	 0.989066 
0.9834338 	 1.014750 
0.9834478 	 1.015180 
0.9834617 	 1.009920 
0.9834757 	 1.028720 
0.9834896 	 1.016950 
0.9835036 	 0.996977 
0.9835175 	 1.004520 
0.9835315 	 1.010260 
0.9835454 	 1.015810 
0.9835594 	 0.999371 
0.9835734 	 0.988158 
0.9835873 	 0.921830 
0.9836013 	 0.858440 
0.9836152 	 0.874300 
0.9836292 	 0.915722 
0.9836431 	 0.961643 
0.9836571 	 0.995566 
0.9836710 	 1.004970 
0.9836850 	 0.997275 
0.9836989 	 1.013780 
0.9837128 	 1.010530 
0.9837268 	 1.029300 
0.9837408 	 1.005730 
0.9837547 	 1.000820 
0.9837686 	 0.996326 
0.9837826 	 0.986069 
0.9837965 	 0.979461 
0.9838105 	 0.995764 
0.9838244 	 0.996458 
0.9838384 	 0.991899 
0.9838523 	 1.008570 
0.9838663 	 1.005100 
0.9838803 	 1.013700 
0.9838942 	 1.018980 
0.9839082 	 1.014910 
0.9839221 	 1.010100 
0.9839361 	 0.988146 
0.9839500 	 0.964205 
0.9839640 	 0.968521 
0.9839779 	 0.967596 
0.9839919 	 0.966437 
0.9840058 	 0.986661 
0.9840198 	 0.998513 
0.9840337 	 0.989332 
0.9840477 	 1.004230 
0.9840616 	 0.994526 
0.9840756 	 0.980934 
0.9840895 	 0.979823 
0.9841034 	 1.003700 
0.9841174 	 0.997414 
0.9841313 	 0.995750 
0.9841453 	 1.007060 
0.9841592 	 1.015030 
0.9841732 	 1.013790 
0.9841871 	 0.983939 
0.9842011 	 0.988170 
0.9842150 	 0.982943 
0.9842290 	 0.988800 
0.9842430 	 0.988621 
0.9842569 	 1.010530 
0.9842709 	 1.019370 
0.9842848 	 1.019300 
0.9842988 	 1.010130 
0.9843127 	 1.020600 
0.9843267 	 0.991717 
0.9843406 	 0.971371 
0.9843546 	 0.974016 
0.9843685 	 0.985954 
0.9843825 	 0.993640 
0.9843964 	 1.004560 
0.9844103 	 0.998167 
0.9844243 	 1.003290 


==> anc/HD1326/HD1326_79.dat <==
0.9583190 	 1.084720 
0.9583327 	 1.126040 
0.9583463 	 1.139110 
0.9583600 	 1.090410 
0.9583737 	 1.060610 
0.9583874 	 1.024030 
0.9584011 	 1.048770 
0.9584148 	 1.073850 
0.9584284 	 1.049820 
0.9584421 	 1.052070 
0.9584559 	 1.101210 
0.9584695 	 1.100110 
0.9584832 	 1.057230 
0.9584969 	 0.964936 
0.9585106 	 1.132320 
0.9585243 	 1.026250 
0.9585380 	 1.030190 
0.9585516 	 1.048820 
0.9585653 	 1.071820 
0.9585791 	 1.093410 
0.9585927 	 1.067030 
0.9586064 	 1.010930 
0.9586201 	 1.010240 
0.9586338 	 0.981303 
0.9586475 	 1.016520 
0.9586612 	 1.018770 
0.9586749 	 1.154430 
0.9586886 	 0.996903 
0.9587023 	 1.056880 
0.9587160 	 1.144630 
0.9587296 	 1.130780 
0.9587433 	 1.178960 
0.9587570 	 1.104460 
0.9587707 	 1.110650 
0.9587844 	 1.026740 
0.9587981 	 1.017710 
0.9588118 	 1.084650 
0.9588255 	 1.041530 
0.9588392 	 1.019780 
0.9588528 	 0.998723 
0.9588665 	 1.044130 
0.9588802 	 1.085070 
0.9588939 	 1.069600 
0.9589076 	 1.056200 
0.9589213 	 1.051160 
0.9589350 	 1.057530 
0.9589487 	 1.096740 
0.9589624 	 1.050070 
0.9589760 	 1.035850 
0.9589897 	 1.039090 
0.9590034 	 1.076100 
0.9590172 	 1.044870 
0.9590308 	 1.028880 
0.9590445 	 1.049120 
0.9590582 	 1.026290 
0.9590719 	 1.045340 
0.9590856 	 0.990550 
0.9590993 	 1.061010 
0.9591129 	 1.145060 
0.9591266 	 1.111320 
0.9591404 	 1.064100 
0.9591540 	 1.061340 
0.9591677 	 1.113110 
0.9591814 	 1.042630 
0.9591951 	 0.910611 
0.9592088 	 0.857762 
0.9592225 	 0.951103 
0.9592361 	 0.965703 
0.9592498 	 0.953536 
0.9592636 	 1.017530 
0.9592772 	 1.133880 
0.9592909 	 1.082300 
0.9593046 	 1.033210 
0.9593183 	 1.080350 
0.9593320 	 1.062510 
0.9593457 	 1.031980 
0.9593594 	 1.136780 
0.9593731 	 1.000290 
0.9593868 	 0.968561 
0.9594005 	 1.003390 
0.9594141 	 0.988872 
0.9594278 	 1.014610 
0.9594415 	 1.004970 
0.9594552 	 1.022350 
0.9594689 	 1.039070 
0.9594826 	 1.093120 
0.9594963 	 1.018460 
0.9595100 	 1.025070 
0.9595237 	 1.027660 
0.9595373 	 1.063190 
0.9595510 	 1.087210 
0.9595647 	 1.044130 
0.9595784 	 1.051050 
0.9595921 	 1.074210 
0.9596058 	 1.026770 
0.9596195 	 1.015340 
0.9596332 	 0.973582 
0.9596469 	 0.968426 
0.9596605 	 0.968961 
0.9596742 	 1.000130 
0.9596879 	 0.994614 
0.9597017 	 0.958583 
0.9597153 	 0.988508 
0.9597290 	 0.952518 
0.9597427 	 1.010420 
0.9597564 	 1.022960 
0.9597701 	 1.052600 
0.9597838 	 1.030790 
0.9597974 	 1.005810 
0.9598111 	 1.055200 
0.9598249 	 1.045010 
0.9598385 	 1.104520 
0.9598522 	 0.991738 
0.9598659 	 1.028600 
0.9598796 	 1.061700 
0.9598933 	 1.034550 
0.9599070 	 1.023640 
0.9599206 	 1.036440 
0.9599344 	 0.999974 
0.9599481 	 1.014310 
0.9599617 	 1.032700 
0.9599754 	 1.018300 
0.9599891 	 1.075580 
0.9600028 	 1.086560 
0.9600165 	 1.029590 
0.9600302 	 1.042280 
0.9600439 	 1.010370 
0.9600576 	 1.024140 
0.9600713 	 1.025480 
0.9600850 	 1.019860 
0.9600986 	 1.016440 
0.9601123 	 1.046890 
0.9601260 	 1.064150 
0.9601397 	 1.074080 
0.9601534 	 1.026580 
0.9601671 	 1.035710 
0.9601808 	 1.054560 
0.9601945 	 1.025450 
0.9602082 	 1.007930 
0.9602218 	 0.993206 
0.9602355 	 0.996062 
0.9602493 	 0.956612 
0.9602629 	 0.885054 
0.9602766 	 0.806561 
0.9602903 	 0.666192 
0.9603040 	 0.636226 
0.9603177 	 0.704443 
0.9603314 	 0.833057 
0.9603450 	 0.947062 
0.9603587 	 0.987495 
0.9603725 	 0.972068 
0.9603862 	 0.992685 
0.9603998 	 0.984837 
0.9604135 	 1.029130 
0.9604272 	 1.017480 
0.9604409 	 1.040250 
0.9604546 	 1.066680 
0.9604683 	 1.070900 
0.9604819 	 1.155380 
0.9604957 	 1.063120 
0.9605094 	 1.077770 
0.9605230 	 1.112920 
0.9605367 	 1.052680 
0.9605504 	 1.064000 
0.9605641 	 1.044240 
0.9605778 	 1.040930 
0.9605915 	 1.053360 
0.9606051 	 1.045550 
0.9606189 	 1.043250 
0.9606326 	 1.082250 
0.9606462 	 0.992895 
0.9606599 	 1.004230 
0.9606736 	 1.069340 
0.9606873 	 1.046390 
0.9607010 	 1.064560 
0.9607147 	 1.086100 
0.9607284 	 1.058960 
0.9607421 	 1.049710 
0.9607558 	 1.042750 
0.9607695 	 0.986224 
0.9607831 	 1.001930 
0.9607968 	 1.026000 
0.9608105 	 1.030860 
0.9608242 	 1.036040 
0.9608379 	 1.010210 
0.9608516 	 0.997666 
0.9608653 	 1.045460 
0.9608790 	 1.016470 
0.9608927 	 1.005970 
0.9609063 	 1.030610 
0.9609200 	 1.000120 
0.9609337 	 1.023480 
0.9609474 	 1.021060 
0.9609611 	 1.082250 
0.9609748 	 1.061330 
0.9609885 	 1.034250 
0.9610022 	 1.051840 
0.9610159 	 1.018220 
0.9610295 	 1.028630 
0.9610432 	 0.985020 
0.9610570 	 1.007480 
0.9610707 	 1.005370 
0.9610843 	 1.025490 
0.9610980 	 1.058530 
0.9611117 	 1.078420 
0.9611254 	 1.033520 
0.9611391 	 0.981563 
0.9611528 	 0.994792 
0.9611664 	 1.018480 
0.9611802 	 0.988697 
0.9611939 	 1.026940 
0.9612075 	 1.001980 
0.9612212 	 1.006440 
0.9612349 	 1.029090 
0.9612486 	 1.002650 
0.9612623 	 0.962774 
0.9612760 	 0.984418 
0.9612896 	 1.043640 
0.9613034 	 1.040430 
0.9613171 	 1.031860 
0.9613307 	 1.035880 
0.9613444 	 1.043640 
0.9613581 	 1.025180 
0.9613718 	 1.032950 
0.9613855 	 1.036030 
0.9613992 	 1.031340 
0.9614129 	 0.945496 
0.9614266 	 0.979261 
0.9614403 	 0.998230 
0.9614540 	 0.985305 
0.9614676 	 1.028800 
0.9614813 	 1.009060 
0.9614950 	 1.021280 
0.9615087 	 1.045030 
0.9615224 	 1.022570 
0.9615361 	 1.024530 
0.9615498 	 1.007180 
0.9615635 	 0.982561 
0.9615772 	 0.975373 
0.9615908 	 1.010870 
0.9616045 	 1.030410 
0.9616182 	 1.005040 
0.9616319 	 1.005080 
0.9616456 	 1.016690 
0.9616593 	 1.013490 
0.9616730 	 1.048560 
0.9616867 	 1.029510 
0.9617004 	 1.027510 
0.9617140 	 0.983302 
0.9617277 	 1.003300 
0.9617414 	 0.992385 
0.9617552 	 1.002140 
0.9617688 	 1.001830 
0.9617825 	 0.997281 
0.9617962 	 0.996669 
0.9618099 	 0.954423 
0.9618236 	 0.957300 
0.9618373 	 0.942152 
0.9618509 	 0.976067 
0.9618646 	 1.009240 
0.9618784 	 1.028390 
0.9618920 	 1.028710 
0.9619057 	 1.022470 
0.9619194 	 0.993732 
0.9619331 	 1.000280 
0.9619468 	 1.012680 
0.9619605 	 0.998300 
0.9619741 	 0.974702 
0.9619878 	 0.974095 
0.9620016 	 0.990786 
0.9620152 	 0.993056 
0.9620289 	 0.992852 
0.9620426 	 0.997612 
0.9620563 	 1.019890 
0.9620700 	 1.004460 
0.9620837 	 0.978479 
0.9620974 	 0.960718 
0.9621111 	 1.014350 
0.9621248 	 0.989086 
0.9621385 	 1.000920 
0.9621521 	 0.978647 
0.9621658 	 0.989816 
0.9621795 	 0.998217 
0.9621932 	 0.979117 
0.9622069 	 0.975941 
0.9622206 	 1.027290 
0.9622343 	 1.025600 
0.9622480 	 1.029980 
0.9622617 	 1.027970 
0.9622753 	 1.006340 
0.9622890 	 1.008760 
0.9623027 	 1.002360 
0.9623164 	 0.996782 
0.9623301 	 1.031350 
0.9623438 	 0.985976 
0.9623575 	 1.022350 
0.9623712 	 1.005400 
0.9623849 	 0.987872 
0.9623986 	 0.972651 
0.9624122 	 0.998322 
0.9624259 	 1.019800 
0.9624397 	 0.961344 
0.9624533 	 1.016050 
0.9624670 	 0.978032 
0.9624807 	 1.027140 
0.9624944 	 1.003970 
0.9625081 	 1.000950 
0.9625218 	 0.981967 
0.9625354 	 0.972716 
0.9625491 	 0.962231 
0.9625629 	 0.958687 
0.9625765 	 0.952594 
0.9625902 	 0.966417 
0.9626039 	 0.970863 
0.9626176 	 0.962836 
0.9626313 	 0.949028 
0.9626450 	 0.974289 
0.9626586 	 0.994187 
0.9626723 	 1.004190 
0.9626861 	 0.999209 
0.9626997 	 1.004460 
0.9627134 	 0.992928 
0.9627271 	 0.968727 
0.9627408 	 0.943693 
0.9627545 	 0.968216 
0.9627682 	 1.013240 
0.9627819 	 1.018280 
0.9627956 	 0.978401 
0.9628093 	 0.986157 
0.9628230 	 1.012430 
0.9628366 	 1.007060 
0.9628503 	 0.998704 
0.9628640 	 0.981046 
0.9628777 	 0.988981 
0.9628914 	 0.990745 
0.9629051 	 1.001670 
0.9629188 	 1.023460 
0.9629325 	 1.000060 
0.9629462 	 0.962910 
0.9629598 	 0.948150 
0.9629735 	 0.963693 
0.9629872 	 0.989175 
0.9630009 	 0.976831 
0.9630146 	 0.957145 
0.9630283 	 0.942261 
0.9630420 	 1.013500 
0.9630557 	 1.057540 
0.9630694 	 1.032000 
0.9630831 	 1.001880 
0.9630967 	 0.990678 
0.9631104 	 0.977323 
0.9631242 	 0.979866 
0.9631378 	 0.992177 
0.9631515 	 0.990913 
0.9631652 	 0.986235 
0.9631789 	 0.990029 
0.9631926 	 0.989756 
0.9632063 	 0.996482 
0.9632199 	 0.969214 
0.9632337 	 0.958673 
0.9632474 	 0.938658 
0.9632610 	 0.960973 
0.9632747 	 0.961544 
0.9632884 	 0.970831 
0.9633021 	 1.007230 
0.9633158 	 1.028290 
0.9633295 	 1.045760 
0.9633431 	 1.008450 
0.9633569 	 1.000150 
0.9633706 	 1.014960 
0.9633842 	 1.005600 
0.9633979 	 1.010200 
0.9634116 	 1.004540 
0.9634253 	 1.033650 
0.9634390 	 1.024960 
0.9634527 	 1.032340 
0.9634664 	 0.982004 
0.9634801 	 0.963447 
0.9634938 	 0.983461 
0.9635075 	 1.016930 
0.9635211 	 1.006450 
0.9635348 	 1.000630 
0.9635485 	 1.016360 
0.9635622 	 1.027750 
0.9635759 	 1.011470 
0.9635896 	 1.053300 
0.9636033 	 1.005690 
0.9636170 	 0.994845 
0.9636307 	 0.990774 
0.9636443 	 0.978348 
0.9636580 	 0.990992 
0.9636717 	 0.996938 
0.9636854 	 0.972937 
0.9636991 	 0.997227 
0.9637128 	 0.970693 
0.9637265 	 0.960665 
0.9637402 	 0.945399 
0.9637539 	 0.947312 
0.9637676 	 0.971145 
0.9637812 	 0.965696 
0.9637950 	 0.997894 
0.9638087 	 1.012360 
0.9638223 	 1.020250 
0.9638360 	 0.994871 
0.9638497 	 0.991053 
0.9638634 	 0.988084 
0.9638771 	 0.984645 
0.9638908 	 0.997625 
0.9639044 	 1.007400 
0.9639182 	 0.993697 
0.9639319 	 0.987861 
0.9639455 	 0.971458 
0.9639592 	 0.973446 
0.9639729 	 0.939680 
0.9639866 	 0.965833 
0.9640003 	 0.978224 
0.9640140 	 0.986512 
0.9640276 	 0.982671 
0.9640414 	 0.974672 
0.9640551 	 0.989504 
0.9640687 	 0.955343 
0.9640824 	 0.949057 
0.9640961 	 0.909614 
0.9641098 	 0.875406 
0.9641235 	 0.821495 
0.9641372 	 0.713771 
0.9641509 	 0.610785 
0.9641646 	 0.526521 
0.9641783 	 0.504451 
0.9641920 	 0.573135 
0.9642056 	 0.694052 
0.9642193 	 0.794041 
0.9642330 	 0.846932 
0.9642467 	 0.852135 
0.9642604 	 0.884127 
0.9642741 	 0.916423 
0.9642878 	 0.980862 
0.9643015 	 0.998425 
0.9643152 	 0.987200 
0.9643288 	 0.973484 
0.9643425 	 0.975779 
0.9643562 	 0.984337 
0.9643699 	 0.961574 
0.9643836 	 0.994271 
0.9643973 	 0.966357 
0.9644110 	 0.999153 
0.9644247 	 0.993533 
0.9644384 	 1.020920 
0.9644521 	 1.016960 
0.9644657 	 0.966434 
0.9644795 	 0.974673 
0.9644932 	 0.964260 
0.9645068 	 0.946695 
0.9645205 	 0.974875 
0.9645342 	 1.001510 
0.9645479 	 1.023710 
0.9645616 	 1.026180 
0.9645753 	 1.004120 
0.9645889 	 1.035180 
0.9646027 	 1.014660 
0.9646164 	 1.003380 
0.9646300 	 0.981866 
0.9646437 	 0.964321 
0.9646574 	 0.998092 
0.9646711 	 0.997290 
0.9646848 	 0.997448 
0.9646985 	 1.009970 
0.9647121 	 1.017410 
0.9647258 	 1.008380 
0.9647396 	 0.987388 
0.9647532 	 0.964820 
0.9647669 	 0.949139 
0.9647806 	 0.998366 
0.9647943 	 1.040040 
0.9648080 	 1.056440 
0.9648217 	 1.033960 
0.9648354 	 1.026680 
0.9648490 	 1.045810 
0.9648628 	 1.037520 
0.9648765 	 1.006430 
0.9648901 	 0.963896 
0.9649038 	 0.979671 
0.9649175 	 0.987042 
0.9649312 	 1.013340 
0.9649449 	 1.031840 
0.9649586 	 1.038180 
0.9649723 	 1.038850 
0.9649860 	 1.010260 
0.9649997 	 0.974392 
0.9650133 	 0.958295 
0.9650270 	 0.934668 
0.9650407 	 0.924740 
0.9650544 	 0.830721 
0.9650681 	 0.709136 
0.9650818 	 0.649054 
0.9650955 	 0.679992 
0.9651092 	 0.779246 
0.9651229 	 0.878960 
0.9651366 	 0.949997 
0.9651502 	 0.966999 
0.9651639 	 0.978828 
0.9651777 	 1.000570 
0.9651913 	 1.009370 
0.9652050 	 1.005210 
0.9652187 	 1.031650 
0.9652324 	 1.037600 
0.9652461 	 1.025180 
0.9652598 	 1.005810 
0.9652734 	 1.011520 
0.9652871 	 0.999095 
0.9653009 	 0.991220 
0.9653145 	 1.001940 
0.9653282 	 1.019100 
0.9653419 	 1.019990 
0.9653556 	 1.023360 
0.9653693 	 1.017940 
0.9653830 	 1.019650 
0.9653966 	 1.014330 
0.9654103 	 0.991125 
0.9654241 	 1.000480 
0.9654377 	 0.980798 
0.9654514 	 0.982920 
0.9654651 	 1.003650 
0.9654788 	 1.004300 
0.9654925 	 0.982499 
0.9655062 	 0.970749 
0.9655199 	 0.975615 
0.9655335 	 0.988302 
0.9655473 	 0.952225 
0.9655610 	 0.956197 
0.9655746 	 0.953212 
0.9655883 	 0.955367 
0.9656020 	 0.973328 
0.9656157 	 0.974221 
0.9656294 	 0.980320 
0.9656431 	 0.966889 
0.9656568 	 0.959148 
0.9656705 	 0.959743 
0.9656842 	 0.982428 
0.9656978 	 0.964053 
0.9657115 	 0.972008 
0.9657252 	 0.981587 
0.9657389 	 0.988044 
0.9657526 	 0.985136 
0.9657663 	 0.988657 
0.9657800 	 0.971077 
0.9657937 	 0.963116 
0.9658074 	 0.956506 
0.9658211 	 0.949311 
0.9658347 	 0.957118 
0.9658484 	 0.969980 
0.9658621 	 0.968533 
0.9658758 	 0.982744 
0.9658895 	 0.983269 
0.9659032 	 0.977321 
0.9659169 	 0.984968 
0.9659306 	 0.993695 
0.9659443 	 0.974156 
0.9659579 	 0.980654 
0.9659716 	 0.977147 
0.9659854 	 0.989103 
0.9659990 	 0.981794 
0.9660127 	 0.977937 
0.9660264 	 1.001860 
0.9660401 	 1.008000 
0.9660538 	 0.993336 
0.9660675 	 0.991805 
0.9660811 	 0.998139 
0.9660948 	 0.997529 
0.9661086 	 1.000310 
0.9661222 	 1.017060 
0.9661359 	 1.016800 
0.9661496 	 1.015030 
0.9661633 	 1.034230 
0.9661770 	 1.032830 
0.9661907 	 1.005470 
0.9662044 	 0.998922 
0.9662181 	 0.996054 
0.9662318 	 0.988199 
0.9662455 	 0.982419 
0.9662591 	 0.983345 
0.9662728 	 0.987425 
0.9662865 	 1.006810 
0.9663002 	 1.015470 
0.9663139 	 0.983617 
0.9663276 	 0.982087 
0.9663413 	 0.967992 
0.9663550 	 0.962774 
0.9663687 	 0.950970 
0.9663823 	 0.965028 
0.9663960 	 0.976431 
0.9664097 	 0.986167 
0.9664234 	 0.982571 
0.9664371 	 0.985196 
0.9664508 	 0.975358 
0.9664645 	 0.981026 
0.9664782 	 0.959575 
0.9664919 	 0.954936 
0.9665056 	 0.925403 
0.9665192 	 0.931448 
0.9665329 	 0.954591 
0.9665466 	 0.958782 
0.9665603 	 0.969230 
0.9665740 	 0.979608 
0.9665877 	 0.974995 
0.9666014 	 0.948631 
0.9666151 	 0.981294 
0.9666288 	 0.988811 
0.9666424 	 0.994130 
0.9666562 	 0.995584 
0.9666699 	 0.971384 
0.9666835 	 0.986629 
0.9666972 	 1.004630 
0.9667109 	 0.988732 
0.9667246 	 1.011080 
0.9667383 	 1.002690 
0.9667520 	 1.009900 
0.9667656 	 0.988308 
0.9667794 	 0.973308 
0.9667931 	 0.977752 
0.9668068 	 0.978237 
0.9668204 	 0.988848 
0.9668341 	 0.990728 
0.9668478 	 1.003960 
0.9668615 	 1.014180 
0.9668752 	 1.019180 
0.9668889 	 1.013760 
0.9669026 	 1.009500 
0.9669163 	 0.997525 
0.9669300 	 0.996332 
0.9669436 	 1.004640 
0.9669573 	 1.004100 
0.9669710 	 0.998817 
0.9669847 	 1.014110 
0.9669984 	 1.009070 
0.9670121 	 0.991290 
0.9670258 	 1.000410 
0.9670395 	 0.988915 
0.9670532 	 0.971610 
0.9670668 	 0.949953 
0.9670805 	 0.952758 
0.9670942 	 0.973863 
0.9671079 	 0.997147 
0.9671216 	 0.999265 
0.9671353 	 1.011920 
0.9671490 	 1.013400 
0.9671627 	 0.996053 
0.9671764 	 0.987189 
0.9671901 	 0.996333 
0.9672037 	 0.994923 
0.9672175 	 0.994844 
0.9672312 	 1.002300 
0.9672448 	 1.019630 
0.9672585 	 1.016490 
0.9672722 	 1.025200 
0.9672859 	 1.016670 
0.9672996 	 1.002780 
0.9673133 	 0.992396 
0.9673269 	 0.988137 
0.9673407 	 0.986222 
0.9673544 	 0.962766 
0.9673680 	 0.950302 
0.9673817 	 0.883565 
0.9673954 	 0.871483 
0.9674091 	 0.896137 
0.9674228 	 0.927553 
0.9674365 	 0.956858 
0.9674501 	 0.990241 
0.9674639 	 0.995999 
0.9674776 	 1.024880 
0.9674913 	 1.032040 
0.9675049 	 1.025980 
0.9675186 	 1.010390 
0.9675323 	 1.007060 
0.9675460 	 0.988217 
0.9675597 	 0.986033 
0.9675734 	 0.978951 
0.9675871 	 0.991279 
0.9676008 	 0.989875 
0.9676145 	 1.028320 
0.9676281 	 1.016520 
0.9676418 	 1.031170 
0.9676555 	 1.046170 
0.9676692 	 1.003040 
0.9676829 	 0.986121 
0.9676966 	 0.981010 
0.9677103 	 0.984654 
0.9677240 	 0.989066 
0.9677377 	 0.994032 
0.9677513 	 0.993234 
0.9677650 	 0.993740 
0.9677787 	 0.997268 
0.9677924 	 0.966548 
0.9678061 	 0.960264 
0.9678198 	 0.935544 
0.9678335 	 0.912185 
0.9678472 	 0.883503 
0.9678609 	 0.817063 
0.9678746 	 0.659251 
0.9678882 	 0.526075 
0.9679020 	 0.507415 
0.9679157 	 0.601840 
0.9679293 	 0.735453 
0.9679430 	 0.818984 
0.9679567 	 0.868511 
0.9679704 	 0.899958 
0.9679841 	 0.928205 
0.9679978 	 0.965618 
0.9680114 	 0.975858 
0.9680252 	 0.994913 
0.9680389 	 1.007010 
0.9680525 	 1.006880 
0.9680662 	 1.000980 
0.9680799 	 0.985117 
0.9680936 	 0.980562 
0.9681073 	 0.966359 
0.9681210 	 0.988558 
0.9681346 	 1.009760 
0.9681483 	 1.005610 
0.9681621 	 1.014860 
0.9681758 	 1.021790 
0.9681894 	 1.025120 
0.9682031 	 1.006360 
0.9682168 	 0.992479 
0.9682305 	 1.002700 
0.9682442 	 1.001580 
0.9682579 	 0.999644 
0.9682715 	 1.029290 
0.9682853 	 1.030810 
0.9682990 	 1.043620 
0.9683126 	 1.031680 
0.9683263 	 1.014310 
0.9683400 	 1.005910 
0.9683537 	 1.023960 
0.9683674 	 1.030950 
0.9683811 	 1.025510 
0.9683948 	 1.023630 
0.9684085 	 1.041390 
0.9684222 	 1.044550 
0.9684358 	 1.025380 
0.9684495 	 1.015960 
0.9684632 	 1.005240 
0.9684769 	 1.002500 
0.9684906 	 1.007680 
0.9685043 	 1.011490 
0.9685180 	 1.033330 
0.9685317 	 1.036910 
0.9685454 	 1.025890 
0.9685591 	 1.022670 
0.9685727 	 1.004580 
0.9685864 	 1.007920 
0.9686001 	 1.014970 
0.9686138 	 0.993597 
0.9686275 	 0.980029 
0.9686412 	 0.969409 
0.9686549 	 0.985390 
0.9686686 	 0.984387 
0.9686823 	 0.986235 
0.9686959 	 0.997840 
0.9687096 	 1.019310 
0.9687234 	 0.997140 
0.9687370 	 0.998003 
0.9687507 	 0.992229 
0.9687644 	 0.996434 
0.9687781 	 0.982216 
0.9687918 	 0.993222 
0.9688055 	 1.030290 
0.9688191 	 1.036670 
0.9688328 	 1.027130 
0.9688466 	 1.021640 
0.9688603 	 1.016250 
0.9688739 	 0.997950 
0.9688876 	 1.001680 
0.9689013 	 0.990853 
0.9689150 	 0.991429 
0.9689287 	 0.987794 
0.9689424 	 1.007230 
0.9689560 	 1.014270 
0.9689698 	 1.015890 
0.9689835 	 1.012760 
0.9689971 	 1.022450 
0.9690108 	 1.011400 
0.9690245 	 1.003760 
0.9690382 	 0.993647 
0.9690519 	 0.992118 
0.9690656 	 0.982965 
0.9690793 	 0.988298 
0.9690930 	 1.017100 
0.9691067 	 1.006220 
0.9691203 	 0.998329 
0.9691340 	 1.021140 
0.9691477 	 0.976777 
0.9691614 	 0.982237 
0.9691751 	 0.960114 
0.9691888 	 0.925187 
0.9692025 	 0.800604 
0.9692162 	 0.681603 
0.9692299 	 0.602258 
0.9692436 	 0.673935 
0.9692572 	 0.804256 
0.9692709 	 0.912369 
0.9692846 	 0.965065 
0.9692983 	 0.970246 
0.9693120 	 0.981501 
0.9693257 	 0.980288 
0.9693394 	 1.010810 
0.9693531 	 1.016690 
0.9693668 	 1.028600 
0.9693804 	 1.011250 
0.9693941 	 0.979856 
0.9694079 	 0.985342 
0.9694215 	 1.002680 
0.9694352 	 1.006540 
0.9694489 	 1.000790 
0.9694626 	 1.012260 
0.9694763 	 1.037220 
0.9694900 	 1.038790 
0.9695036 	 1.016680 
0.9695174 	 0.993148 
0.9695311 	 0.996700 
0.9695448 	 1.008530 
0.9695584 	 0.996619 
0.9695721 	 1.015070 
0.9695858 	 1.029270 
0.9695995 	 1.025030 
0.9696132 	 1.017020 
0.9696269 	 1.029710 
0.9696406 	 1.025080 
0.9696543 	 1.013480 
0.9696680 	 1.011220 
0.9696816 	 0.991121 
0.9696953 	 1.007360 
0.9697090 	 0.993108 
0.9697227 	 1.009860 
0.9697364 	 1.040060 
0.9697501 	 1.013790 
0.9697638 	 1.020030 
0.9697775 	 1.018780 
0.9697912 	 1.009340 
0.9698048 	 0.993396 
0.9698185 	 0.985362 
0.9698322 	 1.014770 
0.9698459 	 1.017680 
0.9698596 	 1.024980 
0.9698733 	 1.024570 
0.9698870 	 1.025120 
0.9699007 	 1.015440 
0.9699144 	 1.015270 
0.9699281 	 1.006830 
0.9699417 	 0.994471 
0.9699554 	 0.992664 
0.9699691 	 0.995890 
0.9699828 	 1.044910 
0.9699965 	 1.035470 
0.9700102 	 1.025930 
0.9700239 	 1.020490 
0.9700376 	 0.997283 
0.9700513 	 0.994330 
0.9700649 	 1.002740 
0.9700787 	 0.991907 
0.9700924 	 1.020220 
0.9701060 	 1.005240 
0.9701197 	 1.019160 
0.9701334 	 1.022680 
0.9701471 	 1.030000 
0.9701608 	 1.011920 
0.9701745 	 1.011750 
0.9701881 	 0.999273 
0.9702019 	 1.000990 
0.9702156 	 1.000000 
0.9702293 	 1.007000 
0.9702429 	 1.010000 
0.9702566 	 1.026170 
0.9702703 	 0.995502 
0.9702840 	 1.000500 
0.9702977 	 0.989328 
0.9703114 	 0.967839 
0.9703251 	 0.969549 
0.9703388 	 0.983253 
0.9703525 	 1.015780 
0.9703661 	 1.027550 
0.9703798 	 1.033580 
0.9703935 	 1.040590 
0.9704072 	 1.059260 
0.9704209 	 1.015870 
0.9704346 	 0.984954 
0.9704483 	 0.977414 
0.9704620 	 0.984178 
0.9704757 	 0.962464 
0.9704893 	 1.016620 
0.9705030 	 1.002980 
0.9705167 	 0.979389 
0.9705304 	 0.967375 
0.9705441 	 0.958707 
0.9705578 	 0.971062 
0.9705715 	 0.971544 
0.9705852 	 0.985317 
0.9705989 	 0.986559 
0.9706126 	 0.975070 
0.9706262 	 0.980724 
0.9706399 	 0.993465 
0.9706537 	 0.995771 
0.9706673 	 1.018140 
0.9706810 	 0.997028 
0.9706947 	 0.982147 
0.9707084 	 0.999038 
0.9707221 	 0.975649 
0.9707358 	 0.964422 
0.9707494 	 0.958614 
0.9707632 	 0.976923 
0.9707769 	 0.993586 
0.9707905 	 1.002730 
0.9708042 	 0.983606 
0.9708179 	 0.966278 
0.9708316 	 0.962151 
0.9708453 	 0.936024 
0.9708590 	 0.893997 
0.9708726 	 0.853834 
0.9708864 	 0.739426 
0.9709001 	 0.588197 
0.9709138 	 0.539303 
0.9709274 	 0.613418 
0.9709411 	 0.747241 
0.9709548 	 0.855004 
0.9709685 	 0.881194 
0.9709822 	 0.922110 
0.9709959 	 0.967605 
0.9710095 	 0.965812 
0.9710233 	 0.990947 
0.9710370 	 0.989046 
0.9710506 	 1.012200 
0.9710643 	 0.990208 
0.9710780 	 0.990931 
0.9710917 	 0.979687 
0.9711054 	 1.002660 
0.9711191 	 0.986879 
0.9711328 	 1.009010 
0.9711465 	 0.987165 
0.9711602 	 1.008380 
0.9711738 	 1.002560 
0.9711875 	 1.015310 
0.9712012 	 0.998360 
0.9712149 	 0.976967 
0.9712286 	 0.979042 
0.9712423 	 0.971391 
0.9712560 	 0.996330 
0.9712697 	 0.985695 
0.9712834 	 1.018040 
0.9712971 	 1.025140 
0.9713107 	 1.013800 
0.9713244 	 1.024160 
0.9713382 	 1.006110 
0.9713518 	 1.000580 
0.9713655 	 1.006980 
0.9713792 	 0.999393 
0.9713929 	 1.001560 
0.9714066 	 1.004080 
0.9714203 	 1.031650 
0.9714339 	 1.043260 
0.9714476 	 1.023270 
0.9714614 	 1.014410 
0.9714750 	 1.041200 
0.9714887 	 1.010760 
0.9715024 	 0.990496 
0.9715161 	 1.000370 
0.9715298 	 1.016650 
0.9715435 	 0.994274 
0.9715571 	 0.991621 
0.9715708 	 1.031750 
0.9715846 	 1.034920 
0.9715983 	 1.003930 
0.9716119 	 1.011500 
0.9716256 	 0.995607 
0.9716393 	 0.977218 
0.9716530 	 0.986148 
0.9716667 	 1.012750 
0.9716804 	 1.023710 
0.9716940 	 1.023060 
0.9717078 	 1.013920 
0.9717215 	 1.011030 
0.9717351 	 1.004800 
0.9717488 	 1.011560 
0.9717625 	 0.990897 
0.9717762 	 0.984323 
0.9717899 	 1.002390 
0.9718036 	 1.020570 
0.9718173 	 1.025700 
0.9718310 	 1.031490 
0.9718447 	 1.022640 
0.9718583 	 1.002280 
0.9718720 	 1.008060 
0.9718857 	 0.989294 
0.9718994 	 0.952397 
0.9719131 	 0.967966 
0.9719268 	 0.981954 
0.9719405 	 1.008620 
0.9719542 	 1.015690 
0.9719679 	 1.041200 
0.9719816 	 1.016670 
0.9719952 	 1.032600 


==> anc/HD1326/HD1326_80.dat <==
0.9464243 	 1.291050 
0.9464378 	 1.075030 
0.9464514 	 1.031160 
0.9464649 	 0.833007 
0.9464784 	 1.022340 
0.9464920 	 0.995509 
0.9465054 	 0.876653 
0.9465190 	 0.849971 
0.9465325 	 0.596941 
0.9465460 	 0.823494 
0.9465596 	 1.084300 
0.9465731 	 1.329700 
0.9465866 	 0.991589 
0.9466001 	 0.834240 
0.9466136 	 1.025840 
0.9466271 	 0.914507 
0.9466407 	 1.016540 
0.9466541 	 0.682210 
0.9466677 	 0.787526 
0.9466812 	 0.918268 
0.9466947 	 0.905532 
0.9467083 	 1.213020 
0.9467218 	 1.049770 
0.9467353 	 0.962413 
0.9467488 	 0.695145 
0.9467623 	 0.673168 
0.9467758 	 0.883059 
0.9467894 	 0.794629 
0.9468029 	 1.011480 
0.9468164 	 1.008220 
0.9468299 	 0.983418 
0.9468435 	 1.078940 
0.9468570 	 0.867165 
0.9468705 	 0.968951 
0.9468840 	 0.952422 
0.9468975 	 0.974836 
0.9469110 	 0.985327 
0.9469246 	 1.014550 
0.9469381 	 0.657960 
0.9469516 	 0.783155 
0.9469652 	 1.161530 
0.9469786 	 1.087150 
0.9469922 	 0.819546 
0.9470057 	 1.056250 
0.9470192 	 1.038480 
0.9470327 	 0.838528 
0.9470463 	 0.973054 
0.9470597 	 0.858871 
0.9470733 	 0.884294 
0.9470868 	 0.768439 
0.9471003 	 0.891470 
0.9471139 	 0.996502 
0.9471273 	 1.080870 
0.9471409 	 0.923937 
0.9471544 	 0.846865 
0.9471679 	 0.839633 
0.9471815 	 0.846869 
0.9471950 	 0.942643 
0.9472085 	 0.941568 
0.9472220 	 0.918074 
0.9472355 	 0.893615 
0.9472491 	 0.877513 
0.9472626 	 0.901558 
0.9472761 	 0.870186 
0.9472896 	 0.953880 
0.9473031 	 1.032410 
0.9473166 	 0.989046 
0.9473302 	 0.986349 
0.9473437 	 1.057990 
0.9473572 	 0.869605 
0.9473707 	 0.970105 
0.9473842 	 1.055020 
0.9473978 	 1.056450 
0.9474113 	 0.975638 
0.9474248 	 0.960483 
0.9474384 	 0.914439 
0.9474518 	 0.911491 
0.9474654 	 0.824221 
0.9474789 	 0.949713 
0.9474924 	 1.147020 
0.9475060 	 0.974107 
0.9475194 	 0.872258 
0.9475330 	 0.832617 
0.9475465 	 0.948679 
0.9475600 	 0.998752 
0.9475735 	 0.834150 
0.9475871 	 1.075080 
0.9476005 	 1.022850 
0.9476141 	 0.827085 
0.9476276 	 0.913762 
0.9476411 	 0.853321 
0.9476547 	 0.945902 
0.9476682 	 0.923186 
0.9476817 	 1.082680 
0.9476952 	 1.103750 
0.9477087 	 1.067610 
0.9477223 	 0.984178 
0.9477358 	 0.868366 
0.9477493 	 0.955558 
0.9477628 	 0.934695 
0.9477763 	 1.066250 
0.9477899 	 0.924919 
0.9478034 	 0.979642 
0.9478169 	 0.725186 
0.9478304 	 0.934630 
0.9478439 	 0.992503 
0.9478574 	 1.055530 
0.9478710 	 1.103840 
0.9478845 	 0.944842 
0.9478980 	 1.019470 
0.9479115 	 1.056370 
0.9479250 	 0.997367 
0.9479386 	 0.991121 
0.9479521 	 0.803675 
0.9479656 	 0.816339 
0.9479791 	 0.985686 
0.9479926 	 0.995647 
0.9480061 	 0.973283 
0.9480197 	 1.085040 
0.9480332 	 1.122530 
0.9480467 	 0.726494 
0.9480603 	 1.058090 
0.9480737 	 1.000240 
0.9480873 	 0.942094 
0.9481008 	 0.885024 
0.9481143 	 1.053090 
0.9481279 	 0.953203 
0.9481414 	 0.848794 
0.9481549 	 0.961960 
0.9481684 	 1.049780 
0.9481819 	 1.010220 
0.9481955 	 1.054630 
0.9482090 	 1.041870 
0.9482225 	 1.098210 
0.9482360 	 1.076240 
0.9482495 	 0.931667 
0.9482630 	 0.963361 
0.9482766 	 0.938427 
0.9482901 	 0.992348 
0.9483036 	 0.954952 
0.9483171 	 0.907392 
0.9483306 	 0.921352 
0.9483442 	 0.989434 
0.9483577 	 0.925013 
0.9483712 	 1.024890 
0.9483847 	 1.002490 
0.9483982 	 1.001310 
0.9484118 	 0.934536 
0.9484253 	 1.039400 
0.9484388 	 1.020250 
0.9484524 	 1.054070 
0.9484658 	 0.985378 
0.9484794 	 1.057560 
0.9484929 	 0.970457 
0.9485064 	 1.007350 
0.9485200 	 0.962681 
0.9485335 	 0.916989 
0.9485469 	 0.820300 
0.9485605 	 1.129060 
0.9485740 	 1.015120 
0.9485875 	 0.950257 
0.9486011 	 0.985534 
0.9486146 	 0.938510 
0.9486281 	 1.027880 
0.9486416 	 1.068590 
0.9486551 	 1.021650 
0.9486687 	 1.014300 
0.9486822 	 0.991276 
0.9486957 	 0.975627 
0.9487092 	 0.987465 
0.9487227 	 0.991518 
0.9487362 	 1.037480 
0.9487498 	 0.991186 
0.9487633 	 0.999289 
0.9487768 	 1.037350 
0.9487903 	 1.109770 
0.9488038 	 1.328510 
0.9488174 	 1.245780 
0.9488309 	 1.001280 
0.9488444 	 0.977918 
0.9488579 	 1.082130 
0.9488714 	 1.026910 
0.9488850 	 1.001850 
0.9488985 	 0.945110 
0.9489120 	 0.939589 
0.9489256 	 1.005180 
0.9489390 	 0.972121 
0.9489526 	 1.016510 
0.9489661 	 1.006840 
0.9489796 	 0.964792 
0.9489931 	 0.992729 
0.9490067 	 0.894291 
0.9490201 	 0.950640 
0.9490337 	 1.020490 
0.9490472 	 1.026200 
0.9490607 	 0.988713 
0.9490743 	 0.887107 
0.9490878 	 1.033570 
0.9491013 	 1.051930 
0.9491148 	 1.000560 
0.9491283 	 1.020090 
0.9491419 	 1.015110 
0.9491554 	 0.937878 
0.9491689 	 0.917844 
0.9491824 	 0.944387 
0.9491959 	 0.959104 
0.9492095 	 0.942923 
0.9492230 	 0.964893 
0.9492365 	 0.926366 
0.9492500 	 0.981665 
0.9492635 	 1.009440 
0.9492770 	 1.027110 
0.9492906 	 1.015280 
0.9493041 	 0.999399 
0.9493176 	 1.045950 
0.9493311 	 1.058550 
0.9493446 	 0.991976 
0.9493582 	 0.978018 
0.9493717 	 0.968740 
0.9493852 	 0.903149 
0.9493988 	 0.993446 
0.9494122 	 0.925462 
0.9494258 	 0.955716 
0.9494393 	 0.966703 
0.9494528 	 1.017540 
0.9494664 	 1.090550 
0.9494799 	 0.898848 
0.9494934 	 0.970474 
0.9495069 	 0.958074 
0.9495204 	 0.955877 
0.9495339 	 0.963748 
0.9495475 	 0.980827 
0.9495610 	 0.919091 
0.9495745 	 0.967960 
0.9495880 	 0.978040 
0.9496015 	 0.977430 
0.9496151 	 0.998939 
0.9496286 	 1.029850 
0.9496421 	 1.008150 
0.9496556 	 1.032500 
0.9496691 	 0.987049 
0.9496826 	 1.024040 
0.9496962 	 1.013160 
0.9497097 	 0.954559 
0.9497232 	 0.918283 
0.9497367 	 0.964426 
0.9497502 	 0.942913 
0.9497638 	 0.944721 
0.9497773 	 0.945787 
0.9497908 	 0.972839 
0.9498043 	 0.962687 
0.9498178 	 0.927380 
0.9498314 	 0.927787 
0.9498449 	 0.938636 
0.9498584 	 0.868251 
0.9498720 	 0.941184 
0.9498854 	 0.982153 
0.9498990 	 1.037480 
0.9499125 	 0.990785 
0.9499260 	 0.988161 
0.9499395 	 1.047360 
0.9499531 	 1.055270 
0.9499665 	 1.058530 
0.9499801 	 1.076340 
0.9499936 	 1.024160 
0.9500071 	 0.996794 
0.9500207 	 1.152300 
0.9500341 	 1.063840 
0.9500477 	 0.937320 
0.9500612 	 1.000810 
0.9500747 	 0.968169 
0.9500883 	 1.021160 
0.9501018 	 0.899953 
0.9501153 	 0.918989 
0.9501288 	 0.972232 
0.9501423 	 1.010200 
0.9501559 	 0.987349 
0.9501694 	 1.011370 
0.9501829 	 0.990593 
0.9501964 	 0.955253 
0.9502099 	 0.990010 
0.9502234 	 1.008660 
0.9502370 	 0.972334 
0.9502505 	 1.022120 
0.9502640 	 0.982234 
0.9502775 	 1.029300 
0.9502910 	 0.993426 
0.9503046 	 1.054910 
0.9503181 	 0.969119 
0.9503316 	 1.052650 
0.9503452 	 0.973598 
0.9503586 	 1.036240 
0.9503722 	 0.929687 
0.9503857 	 0.958673 
0.9503992 	 0.997009 
0.9504128 	 1.066790 
0.9504262 	 0.876337 
0.9504398 	 0.991919 
0.9504533 	 1.019330 
0.9504668 	 0.995754 
0.9504803 	 0.961148 
0.9504939 	 0.879230 
0.9505073 	 0.921100 
0.9505209 	 0.992142 
0.9505344 	 0.973376 
0.9505479 	 0.985322 
0.9505615 	 1.088680 
0.9505750 	 0.985030 
0.9505885 	 0.974754 
0.9506020 	 0.952844 
0.9506155 	 0.990643 
0.9506291 	 1.032920 
0.9506426 	 0.993762 
0.9506561 	 0.978364 
0.9506696 	 0.997804 
0.9506831 	 0.843088 
0.9506967 	 1.021500 
0.9507102 	 0.991985 
0.9507237 	 0.981035 
0.9507372 	 1.020060 
0.9507507 	 1.008100 
0.9507642 	 1.009290 
0.9507778 	 1.011800 
0.9507913 	 0.996710 
0.9508048 	 1.021150 
0.9508183 	 1.030450 
0.9508318 	 1.004770 
0.9508454 	 0.970860 
0.9508589 	 0.966416 
0.9508724 	 0.980091 
0.9508859 	 0.969240 
0.9508994 	 0.993014 
0.9509129 	 0.974301 
0.9509265 	 0.974401 
0.9509400 	 1.013440 
0.9509535 	 0.947580 
0.9509671 	 0.897441 
0.9509805 	 0.953307 
0.9509941 	 0.982506 
0.9510076 	 0.979856 
0.9510211 	 0.986461 
0.9510347 	 0.993127 
0.9510482 	 1.012660 
0.9510617 	 1.063460 
0.9510752 	 1.014430 
0.9510887 	 1.043060 
0.9511023 	 1.058450 
0.9511158 	 0.976849 
0.9511293 	 0.981841 
0.9511428 	 0.999802 
0.9511563 	 0.998966 
0.9511698 	 0.968603 
0.9511834 	 1.023110 
0.9511969 	 0.957238 
0.9512104 	 0.965734 
0.9512239 	 1.011770 
0.9512374 	 1.027310 
0.9512510 	 1.074030 
0.9512645 	 1.017290 
0.9512780 	 0.988308 
0.9512915 	 1.003490 
0.9513050 	 1.031900 
0.9513186 	 1.058750 
0.9513321 	 1.029240 
0.9513456 	 1.029820 
0.9513592 	 1.016770 
0.9513726 	 0.968783 
0.9513862 	 0.960811 
0.9513997 	 0.963075 
0.9514132 	 0.942428 
0.9514267 	 0.940949 
0.9514403 	 0.983081 
0.9514537 	 1.064740 
0.9514673 	 1.056940 
0.9514808 	 0.987008 
0.9514943 	 0.931222 
0.9515079 	 0.966252 
0.9515214 	 0.981405 
0.9515349 	 1.020530 
0.9515484 	 1.025300 
0.9515619 	 0.944395 
0.9515755 	 0.960071 
0.9515890 	 0.913623 
0.9516025 	 0.889387 
0.9516160 	 1.006450 
0.9516295 	 0.905033 
0.9516431 	 0.857255 
0.9516566 	 0.924500 
0.9516701 	 0.937119 
0.9516836 	 0.977095 
0.9516971 	 1.015340 
0.9517106 	 0.932491 
0.9517242 	 0.956577 
0.9517377 	 0.970836 
0.9517512 	 0.978411 
0.9517647 	 0.994957 
0.9517782 	 1.002350 
0.9517918 	 1.004130 
0.9518053 	 1.011790 
0.9518188 	 1.041450 
0.9518323 	 1.126010 
0.9518458 	 1.041910 
0.9518593 	 0.899057 
0.9518729 	 0.938967 
0.9518864 	 0.963771 
0.9519000 	 1.000390 
0.9519135 	 0.974896 
0.9519270 	 1.010860 
0.9519405 	 0.988970 
0.9519540 	 0.986926 
0.9519675 	 0.994173 
0.9519811 	 0.962042 
0.9519946 	 1.011640 
0.9520081 	 1.023940 
0.9520216 	 1.030030 
0.9520351 	 1.030710 
0.9520487 	 1.034180 
0.9520622 	 0.998827 
0.9520757 	 1.019430 
0.9520892 	 1.002390 
0.9521027 	 0.990418 
0.9521162 	 0.970078 
0.9521298 	 1.002760 
0.9521433 	 1.053170 
0.9521568 	 1.093720 
0.9521703 	 1.051150 
0.9521838 	 0.993705 
0.9521974 	 0.987421 
0.9522109 	 0.977073 
0.9522244 	 0.986396 
0.9522379 	 0.995223 
0.9522514 	 0.934662 
0.9522650 	 0.980285 
0.9522785 	 0.989633 
0.9522920 	 0.998435 
0.9523056 	 1.016360 
0.9523190 	 0.956010 
0.9523326 	 0.946652 
0.9523461 	 0.969849 
0.9523596 	 0.996490 
0.9523732 	 0.980360 
0.9523867 	 0.990093 
0.9524002 	 0.989326 
0.9524137 	 1.006670 
0.9524272 	 1.023650 
0.9524407 	 1.028510 
0.9524543 	 0.995659 
0.9524678 	 0.992927 
0.9524813 	 1.049200 
0.9524948 	 1.012570 
0.9525083 	 1.000500 
0.9525219 	 0.993163 
0.9525354 	 0.974867 
0.9525489 	 0.999502 
0.9525624 	 1.036170 
0.9525759 	 1.077450 
0.9525894 	 1.026470 
0.9526030 	 1.026420 
0.9526165 	 0.988278 
0.9526300 	 0.982065 
0.9526435 	 1.041130 
0.9526570 	 0.999548 
0.9526706 	 1.065430 
0.9526841 	 1.080570 
0.9526976 	 1.065350 
0.9527111 	 1.031100 
0.9527246 	 0.988428 
0.9527382 	 0.990283 
0.9527517 	 1.013460 
0.9527652 	 1.011740 
0.9527788 	 0.989548 
0.9527922 	 0.999957 
0.9528058 	 1.043130 
0.9528193 	 1.025770 
0.9528328 	 1.009130 
0.9528463 	 1.028700 
0.9528599 	 1.014780 
0.9528733 	 0.995494 
0.9528869 	 1.027790 
0.9529004 	 1.059810 
0.9529139 	 1.002460 
0.9529275 	 1.073500 
0.9529409 	 1.024140 
0.9529545 	 1.015740 
0.9529680 	 1.016340 
0.9529815 	 0.994590 
0.9529951 	 1.005040 
0.9530086 	 0.987755 
0.9530221 	 0.995250 
0.9530356 	 0.981240 
0.9530491 	 0.997099 
0.9530627 	 0.971291 
0.9530762 	 0.994313 
0.9530897 	 1.017140 
0.9531032 	 1.031530 
0.9531167 	 1.002700 
0.9531302 	 1.010310 
0.9531438 	 1.003000 
0.9531573 	 1.016670 
0.9531708 	 1.020530 
0.9531843 	 1.010580 
0.9531978 	 1.024670 
0.9532114 	 1.039050 
0.9532249 	 1.032510 
0.9532384 	 1.027780 
0.9532520 	 1.022060 
0.9532654 	 1.011580 
0.9532790 	 1.019240 
0.9532925 	 1.017060 
0.9533060 	 1.052020 
0.9533196 	 1.042660 
0.9533330 	 1.048260 
0.9533466 	 1.075760 
0.9533601 	 1.059890 
0.9533736 	 1.024350 
0.9533871 	 1.016650 
0.9534007 	 1.008310 
0.9534141 	 1.006140 
0.9534277 	 1.009380 
0.9534412 	 1.022840 
0.9534547 	 1.067500 
0.9534683 	 1.081020 
0.9534818 	 1.052660 
0.9534953 	 1.031490 
0.9535088 	 1.026280 
0.9535223 	 1.022770 
0.9535358 	 1.016880 
0.9535494 	 1.020420 
0.9535629 	 1.063410 
0.9535764 	 1.055660 
0.9535899 	 1.037940 
0.9536035 	 1.040360 
0.9536170 	 1.031870 
0.9536305 	 1.008360 
0.9536440 	 0.976874 
0.9536575 	 0.977696 
0.9536710 	 0.993147 
0.9536846 	 1.001590 
0.9536981 	 1.016330 
0.9537116 	 1.020410 
0.9537252 	 1.045680 
0.9537386 	 1.018690 
0.9537522 	 0.985325 
0.9537657 	 0.999258 
0.9537792 	 1.001720 
0.9537927 	 1.003700 
0.9538062 	 1.005870 
0.9538197 	 1.018940 
0.9538333 	 0.961408 
0.9538468 	 0.940540 
0.9538603 	 0.990220 
0.9538739 	 1.026530 
0.9538873 	 0.988984 
0.9539009 	 1.015220 
0.9539144 	 1.019850 
0.9539279 	 1.020100 
0.9539415 	 1.048750 
0.9539550 	 1.053190 
0.9539685 	 1.020430 
0.9539820 	 1.003800 
0.9539955 	 1.014830 
0.9540091 	 1.027220 
0.9540226 	 1.016060 
0.9540361 	 1.007850 
0.9540496 	 1.034070 
0.9540631 	 1.035350 
0.9540766 	 1.064450 
0.9540902 	 1.026260 
0.9541037 	 1.034200 
0.9541172 	 1.069680 
0.9541307 	 1.041310 
0.9541442 	 1.027200 
0.9541578 	 1.036720 
0.9541713 	 1.026090 
0.9541848 	 1.070110 
0.9541983 	 1.046680 
0.9542118 	 1.059640 
0.9542254 	 1.019570 
0.9542389 	 1.012520 
0.9542524 	 1.013820 
0.9542660 	 0.989813 
0.9542794 	 1.018730 
0.9542930 	 1.030240 
0.9543065 	 1.025730 
0.9543200 	 1.014790 
0.9543335 	 1.001540 
0.9543471 	 1.003990 
0.9543605 	 0.988705 
0.9543741 	 1.007760 
0.9543876 	 0.996467 
0.9544011 	 1.011220 
0.9544147 	 1.057170 
0.9544282 	 1.063260 
0.9544417 	 1.058250 
0.9544552 	 1.080550 
0.9544687 	 1.061170 
0.9544823 	 1.033960 
0.9544958 	 1.015920 
0.9545093 	 1.004470 
0.9545228 	 1.003040 
0.9545363 	 1.022940 
0.9545499 	 1.025060 
0.9545634 	 1.034020 
0.9545769 	 1.053630 
0.9545904 	 1.044150 
0.9546039 	 1.002420 
0.9546174 	 0.916123 
0.9546310 	 0.838637 
0.9546445 	 0.791457 
0.9546580 	 0.783167 
0.9546715 	 0.784022 
0.9546850 	 0.853526 
0.9546986 	 0.937641 
0.9547121 	 1.009540 
0.9547256 	 1.022740 
0.9547391 	 1.046790 
0.9547526 	 1.065790 
0.9547661 	 1.014070 
0.9547797 	 1.025130 
0.9547932 	 1.049910 
0.9548068 	 1.055020 
0.9548203 	 1.014410 
0.9548338 	 1.034750 
0.9548473 	 1.041950 
0.9548608 	 1.033850 
0.9548743 	 1.045490 
0.9548879 	 1.009130 
0.9549014 	 0.935465 
0.9549149 	 0.886296 
0.9549284 	 0.773458 
0.9549419 	 0.742531 
0.9549555 	 0.760287 
0.9549690 	 0.871495 
0.9549825 	 0.966419 
0.9549960 	 1.015220 
0.9550095 	 1.030450 
0.9550230 	 1.073700 
0.9550366 	 1.055580 
0.9550501 	 1.046340 
0.9550636 	 1.065560 
0.9550771 	 1.088150 
0.9550906 	 1.043400 
0.9551042 	 1.008500 
0.9551177 	 1.009530 
0.9551312 	 0.962265 
0.9551447 	 1.022450 
0.9551582 	 1.006150 
0.9551718 	 1.016000 
0.9551853 	 1.055180 
0.9551988 	 1.067480 
0.9552124 	 1.060100 
0.9552258 	 1.036620 
0.9552394 	 1.029610 
0.9552529 	 0.993252 
0.9552664 	 1.029830 
0.9552799 	 1.050560 
0.9552935 	 1.041580 
0.9553069 	 1.027680 
0.9553205 	 1.043760 
0.9553340 	 1.060300 
0.9553475 	 1.053040 
0.9553611 	 1.034470 
0.9553746 	 1.007530 
0.9553881 	 1.001230 
0.9554016 	 0.994108 
0.9554151 	 0.996587 
0.9554287 	 1.020390 
0.9554422 	 1.028870 
0.9554557 	 1.039360 
0.9554692 	 1.075790 
0.9554827 	 1.066720 
0.9554963 	 1.028460 
0.9555098 	 1.009030 
0.9555233 	 0.990549 
0.9555368 	 1.005530 
0.9555503 	 1.008210 
0.9555638 	 0.996095 
0.9555774 	 0.954231 
0.9555909 	 0.957571 
0.9556044 	 0.966939 
0.9556179 	 1.014930 
0.9556314 	 1.011400 
0.9556450 	 0.995075 
0.9556585 	 0.996063 
0.9556720 	 0.999190 
0.9556856 	 0.983515 
0.9556990 	 0.991858 
0.9557126 	 1.020550 
0.9557261 	 1.052750 
0.9557396 	 1.049530 
0.9557532 	 1.041290 
0.9557667 	 1.005160 
0.9557802 	 1.003700 
0.9557937 	 0.985603 
0.9558072 	 1.011650 
0.9558207 	 1.027560 
0.9558343 	 1.035860 
0.9558477 	 1.056820 
0.9558613 	 1.065780 
0.9558748 	 1.051160 
0.9558883 	 1.027420 
0.9559019 	 1.020320 
0.9559154 	 1.003040 
0.9559289 	 0.991534 
0.9559424 	 0.996953 
0.9559559 	 0.987360 
0.9559694 	 0.972428 
0.9559830 	 0.956352 
0.9559965 	 1.006260 
0.9560100 	 1.026210 
0.9560235 	 1.011090 
0.9560370 	 0.998121 
0.9560506 	 0.995511 
0.9560641 	 1.007830 
0.9560776 	 0.995071 
0.9560911 	 1.037650 
0.9561046 	 1.028580 
0.9561182 	 1.069180 
0.9561317 	 1.085600 
0.9561452 	 1.088650 
0.9561588 	 1.053870 
0.9561722 	 1.018790 
0.9561858 	 1.019770 
0.9561993 	 1.009830 
0.9562128 	 1.029510 
0.9562264 	 1.057070 
0.9562399 	 1.062280 
0.9562534 	 1.052690 
0.9562669 	 1.026920 
0.9562804 	 1.000080 
0.9562939 	 1.006420 
0.9563075 	 1.004070 
0.9563209 	 1.024230 
0.9563345 	 1.041850 
0.9563480 	 1.020260 
0.9563615 	 1.029390 
0.9563751 	 1.036280 
0.9563886 	 1.043510 
0.9564021 	 0.994586 
0.9564156 	 1.010060 
0.9564291 	 1.021520 
0.9564426 	 0.995439 
0.9564562 	 0.995308 
0.9564697 	 1.027470 
0.9564832 	 1.008090 
0.9564967 	 0.981542 
0.9565103 	 1.013320 
0.9565238 	 0.999126 
0.9565373 	 1.018810 
0.9565508 	 0.987580 
0.9565643 	 1.000000 
0.9565778 	 1.001360 
0.9565914 	 1.002730 
0.9566049 	 1.007810 
0.9566184 	 1.002240 
0.9566320 	 0.988885 
0.9566454 	 0.972728 
0.9566590 	 0.977430 
0.9566725 	 0.962817 
0.9566860 	 0.990287 
0.9566995 	 1.017650 
0.9567130 	 1.003380 
0.9567265 	 1.015110 
0.9567401 	 1.006230 
0.9567536 	 0.984803 
0.9567671 	 1.012380 
0.9567807 	 1.037700 
0.9567941 	 1.003960 
0.9568077 	 0.993084 
0.9568212 	 0.984333 
0.9568347 	 1.006940 
0.9568483 	 1.008250 
0.9568618 	 1.031900 
0.9568753 	 1.055740 
0.9568888 	 1.031940 
0.9569023 	 0.979622 
0.9569159 	 1.002030 
0.9569294 	 1.002480 
0.9569429 	 0.997432 
0.9569564 	 0.990455 
0.9569699 	 1.018920 
0.9569834 	 1.031370 
0.9569970 	 1.025600 
0.9570105 	 1.042670 
0.9570240 	 1.046340 
0.9570375 	 1.002360 
0.9570510 	 0.969010 
0.9570646 	 0.966098 
0.9570781 	 0.996451 
0.9570916 	 0.994084 
0.9571052 	 1.018030 
0.9571186 	 1.016640 
0.9571322 	 1.007420 
0.9571457 	 1.005420 
0.9571592 	 1.016410 
0.9571728 	 1.000330 
0.9571862 	 0.986456 
0.9571998 	 0.972944 
0.9572133 	 0.974358 
0.9572268 	 0.995648 
0.9572403 	 1.016770 
0.9572539 	 1.028210 
0.9572673 	 1.026160 
0.9572809 	 1.031040 
0.9572944 	 1.009640 
0.9573079 	 1.000380 
0.9573215 	 0.961748 
0.9573350 	 0.961192 
0.9573485 	 0.983095 
0.9573620 	 0.986886 
0.9573755 	 0.998802 
0.9573891 	 1.004440 
0.9574026 	 1.034110 
0.9574161 	 1.009450 
0.9574296 	 1.002270 
0.9574431 	 0.979134 
0.9574567 	 0.973705 
0.9574702 	 0.995985 
0.9574837 	 0.985404 
0.9574972 	 0.978675 
0.9575107 	 0.942123 
0.9575242 	 0.969384 
0.9575378 	 0.976488 
0.9575513 	 0.985258 
0.9575648 	 0.975864 
0.9575783 	 0.993959 
0.9575918 	 0.991167 
0.9576054 	 1.004810 
0.9576189 	 1.014310 
0.9576324 	 1.034460 
0.9576459 	 1.041550 
0.9576594 	 1.024850 
0.9576729 	 1.005610 
0.9576865 	 0.996582 
0.9577000 	 1.011180 
0.9577135 	 0.953105 
0.9577271 	 0.948040 
0.9577406 	 0.955237 
0.9577541 	 0.936721 
0.9577676 	 0.901619 
0.9577811 	 0.884703 
0.9577947 	 0.935888 
0.9578082 	 0.960130 
0.9578217 	 0.961162 
0.9578352 	 0.948414 
0.9578487 	 0.962340 
0.9578623 	 1.016570 
0.9578758 	 1.031690 
0.9578893 	 1.037690 
0.9579028 	 1.052720 
0.9579163 	 1.032850 
0.9579298 	 1.003890 
0.9579434 	 1.017460 
0.9579569 	 1.001750 
0.9579704 	 0.975389 
0.9579839 	 0.979893 
0.9579974 	 1.007350 
0.9580110 	 1.012970 
0.9580245 	 1.014400 
0.9580380 	 0.999494 
0.9580515 	 1.003990 
0.9580650 	 0.980025 
0.9580786 	 0.976822 
0.9580921 	 0.963230 
0.9581056 	 0.983936 
0.9581192 	 0.967819 
0.9581326 	 0.980815 
0.9581462 	 1.011900 
0.9581597 	 1.025910 
0.9581732 	 1.014710 
0.9581867 	 0.995934 
0.9582003 	 0.978726 
0.9582137 	 0.980103 
0.9582273 	 1.004050 
0.9582408 	 1.019660 
0.9582543 	 1.005870 
0.9582679 	 1.004460 
0.9582814 	 0.998925 
0.9582949 	 0.989580 
0.9583084 	 0.998296 
0.9583219 	 0.982329 
0.9583355 	 1.004040 
0.9583490 	 1.005110 
0.9583625 	 0.972187 
0.9583760 	 0.967610 
0.9583895 	 0.998293 
0.9584031 	 1.004190 
0.9584166 	 1.020290 
0.9584301 	 1.008450 
0.9584436 	 0.986537 
0.9584571 	 0.993363 
0.9584706 	 0.988256 
0.9584842 	 0.975930 
0.9584977 	 0.961369 
0.9585112 	 0.979665 
0.9585247 	 1.030580 
0.9585382 	 1.033380 
0.9585518 	 1.001940 
0.9585653 	 1.010750 
0.9585788 	 0.982667 
0.9585924 	 0.974342 
0.9586058 	 0.983104 
0.9586194 	 0.978880 
0.9586329 	 0.976927 
0.9586464 	 1.000110 
0.9586600 	 1.027680 
0.9586735 	 1.013010 
0.9586870 	 1.007120 
0.9587005 	 0.977438 
0.9587140 	 0.980338 
0.9587275 	 1.023510 
0.9587411 	 1.007950 
0.9587546 	 0.979876 
0.9587681 	 0.960441 
0.9587816 	 0.993471 
0.9587951 	 1.002370 
0.9588087 	 0.979027 
0.9588222 	 0.975023 
0.9588357 	 0.978663 
0.9588492 	 0.903169 
0.9588627 	 0.969360 
0.9588762 	 1.015090 
0.9588898 	 0.996817 
0.9589033 	 0.981653 
0.9589168 	 0.993224 
0.9589303 	 0.975198 
0.9589438 	 1.006010 
0.9589574 	 1.033770 
0.9589709 	 0.972912 
0.9589844 	 0.984372 
0.9589979 	 0.975757 
0.9590114 	 0.994884 
0.9590250 	 0.996020 
0.9590385 	 1.016670 
0.9590520 	 0.998817 
0.9590656 	 1.006230 
0.9590790 	 0.999636 
0.9590926 	 0.985840 
0.9591061 	 0.989397 
0.9591196 	 1.017210 
0.9591331 	 0.999943 
0.9591467 	 0.980405 
0.9591601 	 0.963096 
0.9591737 	 0.950761 
0.9591872 	 0.996209 
0.9592007 	 1.026170 
0.9592143 	 0.958795 
0.9592277 	 0.979739 
0.9592413 	 1.022520 
0.9592548 	 0.973533 
0.9592683 	 0.989397 
0.9592819 	 1.027510 
0.9592954 	 0.980054 
0.9593089 	 0.972413 
0.9593224 	 0.985613 
0.9593359 	 1.008120 
0.9593495 	 1.002100 
0.9593630 	 1.022310 
0.9593765 	 1.031300 
0.9593900 	 0.990638 
0.9594035 	 0.976748 
0.9594170 	 0.974554 
0.9594306 	 0.971814 
0.9594441 	 0.991157 
0.9594576 	 1.012640 
0.9594711 	 1.021150 
0.9594846 	 1.047540 
0.9594982 	 1.057700 
0.9595117 	 1.036050 
0.9595252 	 0.994798 
0.9595388 	 1.038110 
0.9595522 	 1.013280 
0.9595658 	 1.000060 
0.9595793 	 1.007140 
0.9595928 	 1.029380 
0.9596064 	 0.967488 
0.9596199 	 1.000080 
0.9596334 	 0.991164 
0.9596469 	 0.993234 
0.9596604 	 0.953514 
0.9596739 	 0.961066 
0.9596875 	 0.940565 
0.9597009 	 0.971994 
0.9597145 	 1.025030 
0.9597280 	 0.975688 
0.9597415 	 0.984528 
0.9597551 	 0.971516 
0.9597686 	 0.962668 
0.9597821 	 0.958250 
0.9597956 	 0.937741 
0.9598091 	 0.980694 
0.9598226 	 1.008420 
0.9598362 	 1.036210 
0.9598497 	 1.023110 
0.9598632 	 0.967227 
0.9598767 	 1.015720 
0.9598902 	 1.037510 
0.9599038 	 1.000170 
0.9599173 	 0.942197 
0.9599308 	 0.974615 


==> anc/HD166/HD166_69.dat <==
1.0961760 	 1.104920 
1.0961919 	 1.121690 
1.0962077 	 1.164260 
1.0962235 	 1.132370 
1.0962393 	 1.109720 
1.0962551 	 1.131990 
1.0962709 	 1.152210 
1.0962868 	 1.175360 
1.0963025 	 1.138240 
1.0963184 	 1.119260 
1.0963342 	 1.127170 
1.0963500 	 1.124990 
1.0963658 	 1.119180 
1.0963815 	 1.119490 
1.0963974 	 1.137000 
1.0964133 	 1.128570 
1.0964290 	 1.101230 
1.0964448 	 1.105620 
1.0964607 	 1.109450 
1.0964764 	 1.133460 
1.0964923 	 1.113930 
1.0965080 	 1.066050 
1.0965239 	 1.057210 
1.0965397 	 1.048550 
1.0965555 	 1.075510 
1.0965713 	 1.092370 
1.0965872 	 1.117910 
1.0966029 	 1.073730 
1.0966188 	 1.077140 
1.0966345 	 1.051960 
1.0966504 	 1.051220 
1.0966662 	 1.050990 
1.0966820 	 1.052000 
1.0966978 	 1.060620 
1.0967137 	 1.043930 
1.0967294 	 1.080350 
1.0967453 	 1.100600 
1.0967610 	 1.050110 
1.0967768 	 1.014120 
1.0967927 	 0.975805 
1.0968084 	 0.944440 
1.0968243 	 0.854333 
1.0968401 	 0.790384 
1.0968559 	 0.789296 
1.0968717 	 0.830293 
1.0968875 	 0.911393 
1.0969033 	 0.995583 
1.0969192 	 0.997933 
1.0969349 	 1.008610 
1.0969508 	 1.031180 
1.0969666 	 1.031660 
1.0969824 	 1.062260 
1.0969982 	 1.004310 
1.0970140 	 1.027960 
1.0970298 	 1.137090 
1.0970457 	 1.199620 
1.0970614 	 1.108470 
1.0970773 	 1.046010 
1.0970930 	 1.012550 
1.0971088 	 1.121340 
1.0971247 	 1.045580 
1.0971404 	 1.001320 
1.0971563 	 1.027650 
1.0971721 	 1.038210 
1.0971879 	 1.050090 
1.0972037 	 1.095260 
1.0972195 	 1.071460 
1.0972353 	 1.108860 
1.0972512 	 1.129480 
1.0972669 	 1.076970 
1.0972828 	 1.042740 
1.0972986 	 1.057500 
1.0973144 	 1.048870 
1.0973302 	 1.057250 
1.0973459 	 1.064050 
1.0973618 	 1.039210 
1.0973777 	 1.036250 
1.0973934 	 1.042600 
1.0974092 	 1.026410 
1.0974251 	 1.006820 
1.0974408 	 1.009800 
1.0974567 	 1.026520 
1.0974724 	 1.062710 
1.0974883 	 1.070790 
1.0975041 	 1.080130 
1.0975199 	 1.073470 
1.0975357 	 1.053670 
1.0975516 	 1.025130 
1.0975673 	 1.040290 
1.0975832 	 1.054810 
1.0975989 	 1.047710 
1.0976148 	 1.032840 
1.0976306 	 1.075980 
1.0976464 	 1.039640 
1.0976622 	 1.005180 
1.0976781 	 1.040470 
1.0976938 	 0.970639 
1.0977097 	 0.997290 
1.0977254 	 1.023950 
1.0977412 	 1.027430 
1.0977571 	 1.018650 
1.0977728 	 1.052670 
1.0977887 	 1.048960 
1.0978045 	 1.100950 
1.0978203 	 1.074990 
1.0978361 	 1.047450 
1.0978519 	 1.078910 
1.0978677 	 1.057100 
1.0978836 	 1.084680 
1.0978993 	 1.096650 
1.0979152 	 1.049540 
1.0979310 	 1.018030 
1.0979468 	 1.016920 
1.0979626 	 1.003190 
1.0979784 	 1.023350 
1.0979942 	 1.031740 
1.0980101 	 1.037110 
1.0980258 	 1.020590 
1.0980417 	 1.023560 
1.0980575 	 1.025710 
1.0980732 	 1.043430 
1.0980891 	 1.069850 
1.0981048 	 1.054620 
1.0981207 	 1.035180 
1.0981365 	 1.006270 
1.0981523 	 0.999944 
1.0981681 	 0.984404 
1.0981840 	 0.985277 
1.0981997 	 0.990533 
1.0982156 	 0.931567 
1.0982313 	 0.825193 
1.0982472 	 0.722927 
1.0982630 	 0.717054 
1.0982788 	 0.749857 
1.0982946 	 0.806900 
1.0983105 	 0.876878 
1.0983262 	 0.923514 
1.0983421 	 0.955601 
1.0983578 	 0.974812 
1.0983737 	 1.012780 
1.0983895 	 1.018670 
1.0984052 	 1.019350 
1.0984211 	 1.001520 
1.0984370 	 1.004470 
1.0984527 	 1.007830 
1.0984685 	 0.992545 
1.0984843 	 0.986629 
1.0985001 	 0.951920 
1.0985160 	 0.877650 
1.0985317 	 0.857302 
1.0985476 	 0.857122 
1.0985634 	 0.909086 
1.0985792 	 0.991177 
1.0985950 	 1.020650 
1.0986108 	 1.042040 
1.0986266 	 1.047780 
1.0986425 	 1.030570 
1.0986582 	 1.017680 
1.0986741 	 1.011520 
1.0986899 	 1.016840 
1.0987056 	 1.034060 
1.0987215 	 1.027290 
1.0987372 	 1.024710 
1.0987531 	 0.983837 
1.0987689 	 0.910341 
1.0987847 	 0.883678 
1.0988005 	 0.904039 
1.0988164 	 0.943699 
1.0988321 	 0.991579 
1.0988480 	 1.001340 
1.0988637 	 1.017440 
1.0988796 	 1.014510 
1.0988954 	 1.013300 
1.0989112 	 1.026030 
1.0989270 	 1.018620 
1.0989428 	 1.016550 
1.0989586 	 1.040130 
1.0989745 	 1.043690 
1.0989902 	 1.014830 
1.0990061 	 1.036550 
1.0990219 	 1.024310 
1.0990376 	 1.013660 
1.0990535 	 0.981824 
1.0990692 	 0.967835 
1.0990851 	 0.976483 
1.0991009 	 0.996954 
1.0991167 	 1.027350 
1.0991325 	 1.017510 
1.0991484 	 1.004680 
1.0991641 	 1.031400 
1.0991800 	 1.023550 
1.0991957 	 1.026320 
1.0992116 	 1.032560 
1.0992274 	 1.041560 
1.0992432 	 1.060340 
1.0992590 	 1.044550 
1.0992749 	 1.025740 
1.0992906 	 1.049620 
1.0993065 	 1.046220 
1.0993222 	 1.022590 
1.0993381 	 1.004370 
1.0993539 	 1.021440 
1.0993696 	 0.976497 
1.0993855 	 0.988087 
1.0994014 	 1.011500 
1.0994171 	 1.021640 
1.0994329 	 1.015310 
1.0994487 	 0.996821 
1.0994645 	 1.020620 
1.0994804 	 1.023280 
1.0994961 	 1.022200 
1.0995120 	 1.012070 
1.0995278 	 1.010150 
1.0995436 	 1.035930 
1.0995594 	 1.063350 
1.0995752 	 1.034870 
1.0995910 	 1.053100 
1.0996069 	 1.059050 
1.0996226 	 1.026110 
1.0996385 	 1.019820 
1.0996543 	 0.998146 
1.0996701 	 0.995409 
1.0996859 	 1.003360 
1.0997016 	 0.995504 
1.0997175 	 1.014520 
1.0997334 	 1.024530 
1.0997491 	 1.017900 
1.0997649 	 1.019990 
1.0997808 	 1.008980 
1.0997965 	 0.997179 
1.0998124 	 0.986060 
1.0998281 	 0.987248 
1.0998440 	 0.992162 
1.0998598 	 0.999077 
1.0998756 	 1.002490 
1.0998914 	 0.986286 
1.0999073 	 0.978780 
1.0999230 	 1.012030 
1.0999389 	 1.021220 
1.0999546 	 0.996876 
1.0999705 	 1.005740 
1.0999863 	 0.992487 
1.1000021 	 0.977392 
1.1000179 	 1.000140 
1.1000338 	 1.022620 
1.1000495 	 1.067520 
1.1000654 	 0.993433 
1.1000811 	 1.004270 
1.1000969 	 1.001780 
1.1001128 	 1.017990 
1.1001285 	 0.978485 
1.1001444 	 0.971648 
1.1001602 	 0.955693 
1.1001760 	 0.983304 
1.1001918 	 0.961708 
1.1002076 	 0.977230 
1.1002234 	 0.975130 
1.1002393 	 1.019520 
1.1002550 	 1.020610 
1.1002709 	 1.032790 
1.1002867 	 1.025930 
1.1003025 	 1.050060 
1.1003183 	 1.033450 
1.1003340 	 1.022590 
1.1003499 	 1.023260 
1.1003658 	 1.007250 
1.1003815 	 1.001880 
1.1003973 	 1.006540 
1.1004132 	 1.066070 
1.1004289 	 1.021260 
1.1004448 	 1.016350 
1.1004605 	 0.994951 
1.1004764 	 0.991717 
1.1004922 	 1.001240 
1.1005080 	 1.002890 
1.1005238 	 0.999056 
1.1005397 	 1.012180 
1.1005554 	 1.012390 
1.1005713 	 1.004600 
1.1005870 	 0.981440 
1.1006029 	 0.964680 
1.1006187 	 0.986822 
1.1006345 	 0.983393 
1.1006503 	 0.972070 
1.1006660 	 0.985285 
1.1006819 	 1.002530 
1.1006978 	 0.986249 
1.1007135 	 0.993861 
1.1007293 	 1.009630 
1.1007452 	 1.014990 
1.1007609 	 1.032130 
1.1007768 	 1.042150 
1.1007925 	 1.037060 
1.1008084 	 1.028780 
1.1008242 	 1.030490 
1.1008400 	 1.011200 
1.1008558 	 0.991420 
1.1008717 	 0.968695 
1.1008874 	 0.953236 
1.1009033 	 0.957227 
1.1009190 	 0.980996 
1.1009349 	 0.976213 
1.1009507 	 0.985465 
1.1009665 	 0.983259 
1.1009823 	 1.000760 
1.1009982 	 1.001890 
1.1010139 	 0.996395 
1.1010298 	 0.996007 
1.1010455 	 1.042970 
1.1010613 	 1.029150 
1.1010772 	 0.987084 
1.1010929 	 0.987832 
1.1011088 	 0.975933 
1.1011246 	 0.970627 
1.1011404 	 0.997607 
1.1011562 	 1.019540 
1.1011720 	 1.024370 
1.1011878 	 1.026780 
1.1012037 	 1.023180 
1.1012194 	 0.998534 
1.1012353 	 1.005930 
1.1012511 	 1.015000 
1.1012669 	 1.006520 
1.1012827 	 0.998065 
1.1012985 	 1.080330 
1.1013143 	 1.000510 
1.1013302 	 0.989099 
1.1013459 	 1.001190 
1.1013618 	 1.017430 
1.1013776 	 0.999424 
1.1013933 	 0.983996 
1.1014092 	 0.974410 
1.1014249 	 0.977895 
1.1014408 	 0.986494 
1.1014566 	 1.009880 
1.1014724 	 1.023370 
1.1014882 	 1.037380 
1.1015041 	 1.031840 
1.1015198 	 1.005310 
1.1015357 	 1.009770 
1.1015514 	 0.998835 
1.1015673 	 1.007560 
1.1015831 	 1.015540 
1.1015989 	 1.004820 
1.1016147 	 1.006440 
1.1016306 	 0.988335 
1.1016463 	 0.947926 
1.1016622 	 0.923191 
1.1016779 	 0.880778 
1.1016937 	 0.881275 
1.1017096 	 0.887693 
1.1017253 	 0.904493 
1.1017412 	 0.969808 
1.1017570 	 0.966155 
1.1017728 	 0.953784 
1.1017886 	 0.988192 
1.1018044 	 0.974472 
1.1018202 	 0.996847 
1.1018361 	 0.994685 
1.1018518 	 0.985559 
1.1018677 	 0.954555 
1.1018835 	 0.921813 
1.1018993 	 0.877181 
1.1019151 	 0.890263 
1.1019309 	 0.961790 
1.1019467 	 0.995391 
1.1019626 	 0.997363 
1.1019783 	 1.008020 
1.1019942 	 1.015360 
1.1020100 	 1.014510 
1.1020257 	 0.993738 
1.1020416 	 0.983454 
1.1020573 	 0.977291 
1.1020732 	 0.966695 
1.1020890 	 0.920090 
1.1021048 	 0.876426 
1.1021206 	 0.782355 
1.1021365 	 0.702897 
1.1021522 	 0.698717 
1.1021681 	 0.767554 
1.1021838 	 0.863276 
1.1021997 	 0.911657 
1.1022155 	 0.950189 
1.1022313 	 0.983449 
1.1022471 	 0.965338 
1.1022630 	 0.964493 
1.1022787 	 0.966074 
1.1022946 	 0.956136 
1.1023103 	 0.955338 
1.1023262 	 0.984799 
1.1023420 	 1.010190 
1.1023577 	 1.000110 
1.1023736 	 1.005800 
1.1023893 	 0.996675 
1.1024052 	 0.992263 
1.1024210 	 0.986260 
1.1024368 	 1.001120 
1.1024526 	 0.991352 
1.1024685 	 0.976374 
1.1024842 	 0.965413 
1.1025001 	 0.945671 
1.1025158 	 0.952180 
1.1025317 	 0.970569 
1.1025475 	 0.972467 
1.1025633 	 0.976597 
1.1025791 	 0.980757 
1.1025950 	 0.977676 
1.1026107 	 0.981612 
1.1026266 	 0.977970 
1.1026423 	 0.982014 
1.1026582 	 0.974897 
1.1026740 	 0.965218 
1.1026897 	 0.986780 
1.1027056 	 1.003950 
1.1027215 	 1.006570 
1.1027372 	 1.008650 
1.1027530 	 1.013420 
1.1027688 	 1.015000 
1.1027846 	 1.015230 
1.1028005 	 1.007090 
1.1028162 	 1.013400 
1.1028321 	 1.017180 
1.1028479 	 1.010140 
1.1028637 	 1.021520 
1.1028795 	 1.029380 
1.1028953 	 1.016260 
1.1029111 	 1.014290 
1.1029270 	 1.010230 
1.1029427 	 1.013550 
1.1029586 	 1.022900 
1.1029744 	 1.029810 
1.1029902 	 1.095170 
1.1030060 	 1.055690 
1.1030217 	 0.999110 
1.1030376 	 0.984234 
1.1030535 	 0.976205 
1.1030692 	 0.996392 
1.1030850 	 1.019230 
1.1031009 	 1.013680 
1.1031166 	 1.016240 
1.1031325 	 1.025800 
1.1031482 	 1.024230 
1.1031641 	 1.017920 
1.1031799 	 1.002820 
1.1031957 	 0.962496 
1.1032115 	 0.924940 
1.1032274 	 0.932963 
1.1032431 	 0.955942 
1.1032590 	 0.959106 
1.1032747 	 0.964900 
1.1032906 	 0.962922 
1.1033064 	 0.961341 
1.1033221 	 0.957940 
1.1033380 	 0.951098 
1.1033539 	 0.958968 
1.1033696 	 0.988110 
1.1033854 	 0.995953 
1.1034012 	 0.992639 
1.1034170 	 0.996795 
1.1034329 	 0.990778 
1.1034486 	 0.988053 
1.1034645 	 1.000000 
1.1034803 	 1.014320 
1.1034961 	 1.013540 
1.1035119 	 1.005040 
1.1035277 	 0.997012 
1.1035435 	 0.986925 
1.1035594 	 0.976968 
1.1035751 	 0.980502 
1.1035910 	 0.976018 
1.1036068 	 0.975958 
1.1036226 	 0.991398 
1.1036384 	 0.997983 
1.1036541 	 1.002670 
1.1036700 	 1.005050 
1.1036859 	 0.993662 
1.1037016 	 0.980180 
1.1037174 	 0.981186 
1.1037333 	 0.990930 
1.1037490 	 0.998704 
1.1037649 	 1.002180 
1.1037806 	 0.993166 
1.1037965 	 0.979206 
1.1038123 	 0.962145 
1.1038281 	 0.950254 
1.1038439 	 0.965393 
1.1038598 	 0.978738 
1.1038755 	 0.990201 
1.1038914 	 1.007690 
1.1039071 	 1.014160 
1.1039230 	 1.015640 
1.1039388 	 1.019630 
1.1039546 	 1.013350 
1.1039704 	 1.019860 
1.1039863 	 1.022970 
1.1040020 	 1.025300 
1.1040179 	 1.030070 
1.1040336 	 1.021570 
1.1040494 	 1.009960 
1.1040653 	 0.996208 
1.1040810 	 0.969849 
1.1040969 	 0.947499 
1.1041126 	 0.940414 
1.1041285 	 0.946718 
1.1041443 	 0.959446 
1.1041601 	 0.968867 
1.1041759 	 0.984522 
1.1041918 	 0.987668 
1.1042075 	 0.980407 
1.1042234 	 0.969782 
1.1042391 	 0.950316 
1.1042550 	 0.947620 
1.1042708 	 0.973034 
1.1042866 	 0.997362 
1.1043024 	 1.009090 
1.1043183 	 1.017120 
1.1043340 	 1.019010 
1.1043499 	 1.013590 
1.1043656 	 1.000410 
1.1043814 	 0.991352 
1.1043973 	 0.987846 
1.1044130 	 0.989034 
1.1044289 	 0.987712 
1.1044447 	 0.987175 
1.1044605 	 0.984728 
1.1044763 	 0.965850 
1.1044921 	 0.955018 
1.1045079 	 0.971442 
1.1045238 	 0.995616 
1.1045395 	 1.015940 
1.1045554 	 1.019070 
1.1045712 	 1.004840 
1.1045870 	 1.004400 
1.1046028 	 1.006680 
1.1046185 	 1.006350 
1.1046344 	 1.008930 
1.1046503 	 1.018220 
1.1046660 	 1.016720 
1.1046818 	 1.015280 
1.1046977 	 1.019930 
1.1047134 	 1.018670 
1.1047293 	 1.006540 
1.1047450 	 0.992382 
1.1047609 	 0.985640 
1.1047767 	 0.973993 
1.1047925 	 0.968273 
1.1048083 	 0.974938 
1.1048242 	 0.991324 
1.1048399 	 1.009390 
1.1048558 	 1.019630 
1.1048715 	 1.014900 
1.1048874 	 0.983583 
1.1049032 	 0.968602 
1.1049190 	 0.966827 
1.1049348 	 0.973023 
1.1049507 	 0.980980 
1.1049664 	 0.978262 
1.1049823 	 0.966748 
1.1049980 	 0.974759 
1.1050138 	 0.998030 
1.1050297 	 1.008640 
1.1050454 	 1.014120 
1.1050613 	 1.006250 
1.1050771 	 1.006030 
1.1050929 	 1.012060 
1.1051087 	 1.020500 
1.1051245 	 0.996567 
1.1051403 	 0.975828 
1.1051562 	 0.951402 
1.1051719 	 0.885995 
1.1051878 	 0.886988 
1.1052036 	 0.905238 
1.1052194 	 0.949298 
1.1052352 	 0.997268 
1.1052510 	 1.009620 
1.1052668 	 0.994861 
1.1052827 	 1.007070 
1.1052984 	 1.009370 
1.1053143 	 1.015340 
1.1053301 	 1.023580 
1.1053458 	 1.013380 
1.1053617 	 1.002500 
1.1053774 	 1.018750 
1.1053933 	 1.015080 
1.1054091 	 1.012850 
1.1054249 	 1.007100 
1.1054407 	 1.003480 
1.1054566 	 1.007960 
1.1054723 	 1.004750 
1.1054882 	 1.015380 
1.1055039 	 1.013910 
1.1055198 	 1.007210 
1.1055356 	 0.989492 
1.1055514 	 0.994856 
1.1055672 	 0.986218 
1.1055831 	 0.996550 
1.1055988 	 0.993323 
1.1056147 	 1.010970 
1.1056304 	 0.998757 
1.1056463 	 1.007020 
1.1056621 	 1.022670 
1.1056778 	 1.019090 
1.1056937 	 1.031810 
1.1057096 	 1.018500 
1.1057253 	 1.018880 
1.1057411 	 1.014590 
1.1057569 	 0.987666 
1.1057727 	 0.986278 
1.1057886 	 0.990729 
1.1058043 	 1.004110 
1.1058202 	 1.012600 
1.1058360 	 1.024110 
1.1058518 	 1.011100 
1.1058676 	 0.988530 
1.1058834 	 0.959815 
1.1058992 	 0.944213 
1.1059151 	 0.946307 
1.1059308 	 0.939776 
1.1059467 	 0.938125 
1.1059625 	 0.947641 
1.1059783 	 0.969245 
1.1059941 	 0.990964 
1.1060098 	 1.004010 
1.1060257 	 1.016990 
1.1060416 	 1.018950 
1.1060573 	 1.023260 
1.1060731 	 1.011000 
1.1060889 	 1.006460 
1.1061047 	 0.992456 
1.1061206 	 0.981279 
1.1061363 	 0.985025 
1.1061522 	 0.971287 
1.1061680 	 0.947404 
1.1061838 	 0.941198 
1.1061996 	 0.945888 
1.1062154 	 0.959424 
1.1062312 	 0.979802 
1.1062471 	 0.996309 
1.1062628 	 0.999106 
1.1062787 	 0.996172 
1.1062945 	 0.999705 
1.1063102 	 1.006850 
1.1063261 	 1.007290 
1.1063418 	 1.003140 
1.1063577 	 0.993512 
1.1063735 	 0.988285 
1.1063893 	 0.994601 
1.1064051 	 1.009650 
1.1064210 	 1.016630 
1.1064367 	 1.013740 
1.1064526 	 1.015220 
1.1064683 	 1.011710 
1.1064842 	 1.009340 
1.1065000 	 1.014640 
1.1065158 	 1.008830 
1.1065316 	 1.013920 
1.1065475 	 1.021090 
1.1065632 	 1.015610 
1.1065791 	 1.016860 
1.1065948 	 1.014650 
1.1066107 	 1.011640 
1.1066265 	 1.012110 
1.1066422 	 1.009480 
1.1066581 	 1.010790 
1.1066740 	 1.007940 
1.1066897 	 0.996989 
1.1067055 	 1.001820 
1.1067213 	 1.000990 
1.1067371 	 0.966526 
1.1067530 	 0.945575 
1.1067687 	 0.952706 
1.1067846 	 0.979815 
1.1068004 	 0.987063 
1.1068162 	 0.997767 
1.1068320 	 0.999871 
1.1068478 	 0.986424 
1.1068636 	 0.976260 
1.1068795 	 0.980573 
1.1068952 	 1.009380 
1.1069111 	 1.015410 
1.1069269 	 1.027280 
1.1069427 	 1.007940 
1.1069585 	 1.012890 
1.1069742 	 1.011040 
1.1069901 	 1.003940 
1.1070060 	 1.005830 
1.1070217 	 0.990237 
1.1070375 	 0.987129 
1.1070534 	 1.003330 
1.1070691 	 1.011690 
1.1070850 	 1.020580 
1.1071007 	 1.013590 
1.1071166 	 1.007100 
1.1071324 	 0.911142 
1.1071482 	 0.962432 
1.1071640 	 0.993339 
1.1071799 	 0.977802 
1.1071956 	 0.959082 
1.1072115 	 0.938571 
1.1072272 	 0.939231 
1.1072431 	 0.956424 
1.1072589 	 0.978721 
1.1072747 	 0.990847 
1.1072905 	 0.978619 
1.1073064 	 0.968974 
1.1073221 	 0.967553 
1.1073380 	 0.975582 
1.1073537 	 0.987438 
1.1073695 	 1.003230 
1.1073854 	 1.010910 
1.1074011 	 1.012000 
1.1074170 	 1.012210 
1.1074328 	 1.015880 
1.1074486 	 1.014620 
1.1074644 	 1.013390 
1.1074802 	 0.996542 
1.1074960 	 0.978961 
1.1075119 	 0.969550 
1.1075276 	 0.975431 
1.1075435 	 0.989060 
1.1075593 	 0.998721 
1.1075751 	 0.997687 
1.1075909 	 0.965742 
1.1076066 	 0.941159 
1.1076225 	 0.955950 
1.1076384 	 0.974530 
1.1076541 	 0.997458 
1.1076699 	 1.015860 
1.1076858 	 1.004850 
1.1077015 	 1.002650 
1.1077174 	 1.026000 
1.1077331 	 1.010160 
1.1077490 	 1.011120 
1.1077648 	 1.008630 
1.1077806 	 1.013660 
1.1077964 	 1.006950 
1.1078122 	 1.005680 
1.1078280 	 0.999436 
1.1078439 	 0.988032 
1.1078596 	 0.972518 
1.1078755 	 0.963631 
1.1078913 	 0.981169 
1.1079071 	 1.000460 
1.1079229 	 1.021590 
1.1079386 	 1.016280 
1.1079545 	 1.017890 
1.1079704 	 1.006770 
1.1079861 	 1.001750 
1.1080019 	 1.009910 
1.1080178 	 1.007040 
1.1080335 	 1.011070 
1.1080494 	 1.008290 
1.1080651 	 1.005430 
1.1080810 	 1.013890 
1.1080968 	 1.017420 
1.1081126 	 1.010990 
1.1081284 	 0.999453 
1.1081443 	 0.982538 
1.1081600 	 0.971849 
1.1081759 	 0.976442 
1.1081916 	 0.988984 
1.1082075 	 0.995771 
1.1082233 	 0.985757 
1.1082391 	 0.965642 
1.1082549 	 0.937795 
1.1082708 	 0.926998 
1.1082865 	 0.945143 
1.1083024 	 0.970074 
1.1083181 	 0.986025 
1.1083339 	 0.983661 
1.1083498 	 0.992561 
1.1083655 	 0.998763 
1.1083814 	 1.004710 
1.1083972 	 1.004050 
1.1084130 	 1.005060 
1.1084288 	 0.989860 
1.1084446 	 0.971190 
1.1084604 	 0.959029 
1.1084763 	 0.950002 
1.1084920 	 0.927603 
1.1085079 	 0.922754 
1.1085237 	 0.935566 
1.1085395 	 0.968247 
1.1085553 	 0.996006 
1.1085711 	 1.008220 
1.1085869 	 1.008880 
1.1086028 	 1.003660 
1.1086185 	 1.023640 
1.1086344 	 1.024020 
1.1086502 	 1.009590 
1.1086659 	 1.000720 
1.1086818 	 1.001440 
1.1086975 	 1.001000 
1.1087134 	 0.990208 
1.1087292 	 0.988296 
1.1087450 	 1.001790 
1.1087608 	 1.006360 
1.1087767 	 1.015310 
1.1087924 	 1.002590 
1.1088083 	 1.012970 
1.1088240 	 1.009160 
1.1088399 	 1.011070 
1.1088557 	 1.004000 
1.1088715 	 0.990579 
1.1088873 	 0.991564 
1.1089032 	 0.976778 
1.1089189 	 0.961225 
1.1089348 	 0.960791 
1.1089505 	 0.983166 
1.1089664 	 1.005460 
1.1089822 	 1.015660 
1.1089979 	 1.016110 
1.1090138 	 1.005620 
1.1090297 	 0.999097 
1.1090454 	 0.996012 
1.1090612 	 0.994439 
1.1090770 	 0.991395 
1.1090928 	 0.983837 
1.1091087 	 0.976697 
1.1091244 	 0.958775 
1.1091403 	 0.959611 
1.1091561 	 0.968675 
1.1091719 	 0.981765 
1.1091877 	 0.986161 
1.1092035 	 0.973917 
1.1092193 	 0.977156 
1.1092352 	 0.997426 
1.1092509 	 0.999548 
1.1092668 	 1.005290 
1.1092826 	 1.015170 
1.1092983 	 1.012170 
1.1093142 	 1.013980 
1.1093299 	 1.017840 
1.1093458 	 1.010130 
1.1093616 	 0.992251 
1.1093774 	 0.953294 
1.1093932 	 0.928936 
1.1094091 	 0.936937 
1.1094248 	 0.967896 
1.1094407 	 0.957064 
1.1094564 	 0.946187 
1.1094723 	 0.946045 
1.1094881 	 0.954449 
1.1095039 	 0.969764 
1.1095197 	 0.983948 
1.1095355 	 0.999258 
1.1095513 	 1.005520 
1.1095672 	 1.006030 
1.1095829 	 1.010140 
1.1095988 	 1.008870 
1.1096146 	 0.982771 
1.1096303 	 0.970956 
1.1096462 	 0.979223 
1.1096619 	 0.986162 
1.1096778 	 0.989895 
1.1096936 	 0.996147 
1.1097094 	 1.003570 
1.1097252 	 0.999424 
1.1097411 	 0.990499 
1.1097568 	 1.000670 
1.1097727 	 1.008540 
1.1097884 	 1.019450 
1.1098043 	 1.019460 
1.1098201 	 1.009830 
1.1098359 	 1.008530 
1.1098517 	 1.009440 
1.1098676 	 0.996575 
1.1098833 	 0.996432 
1.1098992 	 0.983578 
1.1099149 	 1.000920 
1.1099308 	 1.006510 
1.1099466 	 1.008470 
1.1099623 	 0.998909 
1.1099782 	 1.002470 
1.1099941 	 0.999027 
1.1100098 	 0.984917 
1.1100256 	 0.971389 
1.1100414 	 0.956377 
1.1100572 	 0.956990 
1.1100731 	 0.982225 
1.1100888 	 0.996261 
1.1101047 	 0.996719 
1.1101205 	 0.986514 
1.1101363 	 0.979927 
1.1101521 	 0.976092 
1.1101679 	 0.976215 
1.1101837 	 0.984835 
1.1101996 	 0.991764 
1.1102153 	 0.996506 
1.1102312 	 0.995513 
1.1102470 	 0.998668 
1.1102628 	 1.007930 
1.1102786 	 1.005140 
1.1102943 	 1.004720 
1.1103102 	 1.014650 
1.1103261 	 1.005330 
1.1103418 	 1.005610 
1.1103576 	 1.017110 
1.1103735 	 1.014380 
1.1103892 	 1.001760 
1.1104051 	 0.995493 
1.1104208 	 0.984485 
1.1104367 	 0.966528 
1.1104525 	 0.949514 
1.1104683 	 0.949094 
1.1104841 	 0.950504 
1.1105000 	 0.988359 
1.1105157 	 0.989235 
1.1105316 	 0.972896 
1.1105473 	 0.930935 
1.1105632 	 0.920805 
1.1105790 	 0.917442 
1.1105947 	 0.977011 
1.1106106 	 0.983092 
1.1106265 	 0.987877 
1.1106422 	 1.004610 
1.1106580 	 1.012420 
1.1106738 	 1.012220 
1.1106896 	 1.007270 
1.1107055 	 1.000570 
1.1107212 	 0.996369 
1.1107371 	 0.988886 
1.1107529 	 0.990180 
1.1107687 	 0.982370 
1.1107845 	 0.966487 
1.1108003 	 0.972810 
1.1108161 	 0.984218 
1.1108320 	 0.989497 
1.1108477 	 0.978841 
1.1108636 	 0.959381 
1.1108794 	 0.950212 
1.1108952 	 0.956851 
1.1109110 	 0.982842 
1.1109267 	 0.989404 
1.1109426 	 0.985223 
1.1109585 	 0.988703 
1.1109742 	 1.007030 
1.1109900 	 1.003410 
1.1110059 	 1.006960 
1.1110216 	 1.014310 
1.1110375 	 1.016260 
1.1110532 	 1.012980 
1.1110691 	 1.003850 
1.1110849 	 1.001840 
1.1111007 	 1.001030 
1.1111165 	 1.001830 
1.1111324 	 0.998719 
1.1111481 	 0.993679 
1.1111640 	 0.994458 
1.1111797 	 0.973343 
1.1111956 	 0.949484 
1.1112114 	 0.946805 
1.1112272 	 0.948398 
1.1112430 	 0.949988 
1.1112587 	 0.962883 
1.1112746 	 0.977728 
1.1112905 	 0.981924 
1.1113062 	 0.992707 
1.1113220 	 1.009720 
1.1113379 	 1.013540 
1.1113536 	 1.015880 
1.1113695 	 1.011060 
1.1113852 	 1.005840 
1.1114011 	 0.997945 
1.1114169 	 0.999573 
1.1114327 	 0.990788 
1.1114485 	 0.986470 
1.1114644 	 0.980839 
1.1114801 	 0.958321 
1.1114960 	 0.932145 
1.1115117 	 0.931306 
1.1115276 	 0.920600 
1.1115434 	 0.963038 
1.1115592 	 0.985396 
1.1115750 	 0.993360 
1.1115909 	 0.987736 
1.1116066 	 0.994731 
1.1116225 	 0.985634 
1.1116382 	 0.999405 
1.1116540 	 1.004120 
1.1116699 	 1.002070 
1.1116856 	 1.004870 
1.1117015 	 1.001510 
1.1117173 	 1.010580 
1.1117331 	 0.984472 
1.1117489 	 0.945296 
1.1117647 	 0.912869 
1.1117805 	 0.909409 
1.1117964 	 0.939888 
1.1118121 	 0.974186 
1.1118280 	 0.993679 
1.1118438 	 1.007760 
1.1118596 	 1.014570 
1.1118754 	 1.020060 
1.1118912 	 1.000740 
1.1119070 	 0.987036 
1.1119229 	 0.992533 
1.1119386 	 0.982407 
1.1119545 	 0.979209 
1.1119703 	 0.971533 


==> anc/HD166/HD166_70.dat <==
1.0806102 	 0.994341 
1.0806258 	 0.987055 
1.0806414 	 0.990422 
1.0806569 	 1.004440 
1.0806725 	 0.965661 
1.0806881 	 1.010370 
1.0807037 	 0.979052 
1.0807192 	 1.045580 
1.0807348 	 1.004860 
1.0807505 	 0.996641 
1.0807660 	 0.974943 
1.0807816 	 1.003070 
1.0807972 	 0.984422 
1.0808127 	 0.995723 
1.0808283 	 1.004640 
1.0808439 	 0.966198 
1.0808594 	 0.974565 
1.0808750 	 0.977514 
1.0808907 	 0.973929 
1.0809063 	 0.987964 
1.0809218 	 0.989504 
1.0809374 	 0.965670 
1.0809530 	 0.978672 
1.0809685 	 1.001840 
1.0809841 	 1.013950 
1.0809997 	 0.989622 
1.0810152 	 0.974946 
1.0810308 	 0.970523 
1.0810465 	 0.979145 
1.0810620 	 0.974427 
1.0810776 	 1.037570 
1.0810932 	 1.025810 
1.0811088 	 0.977400 
1.0811243 	 1.025810 
1.0811399 	 0.997342 
1.0811555 	 0.973508 
1.0811710 	 0.943584 
1.0811867 	 0.943352 
1.0812023 	 0.981157 
1.0812178 	 0.996326 
1.0812334 	 0.994588 
1.0812490 	 1.003790 
1.0812646 	 0.956033 
1.0812801 	 1.017480 
1.0812957 	 0.968437 
1.0813113 	 0.943025 
1.0813268 	 0.968420 
1.0813425 	 0.977079 
1.0813581 	 0.917982 
1.0813736 	 0.871688 
1.0813892 	 0.815549 
1.0814048 	 0.748369 
1.0814203 	 0.685831 
1.0814359 	 0.611469 
1.0814515 	 0.634298 
1.0814672 	 0.701719 
1.0814826 	 0.769712 
1.0814983 	 0.836988 
1.0815139 	 0.882164 
1.0815294 	 0.890636 
1.0815450 	 0.962059 
1.0815606 	 0.939433 
1.0815761 	 0.930950 
1.0815917 	 0.972908 
1.0816073 	 0.976739 
1.0816228 	 0.986594 
1.0816385 	 1.014170 
1.0816541 	 0.970788 
1.0816697 	 0.972230 
1.0816852 	 0.948367 
1.0817008 	 0.976043 
1.0817164 	 0.958657 
1.0817319 	 0.956641 
1.0817475 	 0.981535 
1.0817631 	 0.990363 
1.0817786 	 0.988280 
1.0817943 	 0.990116 
1.0818099 	 0.975282 
1.0818255 	 0.970199 
1.0818410 	 0.980790 
1.0818566 	 0.992920 
1.0818722 	 0.996108 
1.0818877 	 1.014640 
1.0819033 	 1.003410 
1.0819190 	 1.000290 
1.0819345 	 0.997076 
1.0819501 	 1.003190 
1.0819657 	 1.003730 
1.0819812 	 0.991952 
1.0819968 	 0.978042 
1.0820124 	 0.970196 
1.0820280 	 0.972546 
1.0820435 	 0.970378 
1.0820591 	 0.960220 
1.0820748 	 0.993403 
1.0820903 	 0.988428 
1.0821059 	 0.981592 
1.0821215 	 0.968747 
1.0821370 	 0.935152 
1.0821526 	 0.908080 
1.0821682 	 0.903907 
1.0821837 	 0.918595 
1.0821993 	 0.983211 
1.0822150 	 0.993463 
1.0822306 	 1.004850 
1.0822461 	 0.989622 
1.0822617 	 0.972403 
1.0822773 	 0.976591 
1.0822928 	 0.992209 
1.0823084 	 0.992535 
1.0823240 	 0.970459 
1.0823395 	 0.983960 
1.0823551 	 0.996326 
1.0823708 	 0.987450 
1.0823864 	 0.978099 
1.0824019 	 0.974283 
1.0824175 	 0.976693 
1.0824331 	 0.975498 
1.0824486 	 1.006310 
1.0824642 	 0.973969 
1.0824798 	 0.986232 
1.0824953 	 0.952501 
1.0825109 	 0.939516 
1.0825266 	 0.971284 
1.0825421 	 0.988951 
1.0825577 	 0.977002 
1.0825733 	 0.982007 
1.0825889 	 0.966640 
1.0826044 	 0.978345 
1.0826200 	 0.954258 
1.0826356 	 1.002270 
1.0826511 	 0.982639 
1.0826668 	 1.000620 
1.0826824 	 1.007110 
1.0826979 	 1.001000 
1.0827135 	 0.997017 
1.0827291 	 0.966344 
1.0827446 	 0.965151 
1.0827602 	 0.956046 
1.0827758 	 0.953920 
1.0827914 	 0.919368 
1.0828069 	 0.944730 
1.0828226 	 0.971522 
1.0828382 	 0.967936 
1.0828537 	 0.973865 
1.0828693 	 0.975490 
1.0828849 	 0.983587 
1.0829004 	 0.986617 
1.0829160 	 0.939973 
1.0829316 	 0.920280 
1.0829473 	 0.863836 
1.0829628 	 0.860705 
1.0829784 	 0.828132 
1.0829940 	 0.769054 
1.0830095 	 0.735302 
1.0830251 	 0.624096 
1.0830407 	 0.561478 
1.0830562 	 0.554324 
1.0830718 	 0.636925 
1.0830874 	 0.708829 
1.0831029 	 0.754452 
1.0831186 	 0.814421 
1.0831342 	 0.880642 
1.0831498 	 0.902635 
1.0831653 	 0.922904 
1.0831809 	 0.943821 
1.0831965 	 0.944989 
1.0832120 	 0.945568 
1.0832276 	 0.917830 
1.0832433 	 0.911524 
1.0832587 	 0.888619 
1.0832744 	 0.879926 
1.0832900 	 0.883580 
1.0833056 	 0.867646 
1.0833211 	 0.834268 
1.0833367 	 0.785703 
1.0833523 	 0.765202 
1.0833678 	 0.748597 
1.0833834 	 0.758183 
1.0833991 	 0.783799 
1.0834146 	 0.828010 
1.0834302 	 0.864685 
1.0834458 	 0.905071 
1.0834613 	 0.910710 
1.0834769 	 0.923936 
1.0834925 	 0.934099 
1.0835081 	 0.966686 
1.0835236 	 0.999534 
1.0835392 	 1.025340 
1.0835549 	 1.041330 
1.0835704 	 0.997955 
1.0835860 	 1.004970 
1.0836016 	 0.992722 
1.0836171 	 0.991478 
1.0836327 	 0.973110 
1.0836483 	 0.966204 
1.0836638 	 0.969444 
1.0836794 	 0.949112 
1.0836951 	 0.965305 
1.0837107 	 0.959472 
1.0837262 	 0.993413 
1.0837418 	 0.987302 
1.0837574 	 0.967424 
1.0837729 	 0.966872 
1.0837885 	 0.932958 
1.0838041 	 0.923269 
1.0838196 	 0.919295 
1.0838352 	 0.928682 
1.0838509 	 0.953292 
1.0838665 	 0.957987 
1.0838820 	 0.973468 
1.0838976 	 0.985101 
1.0839132 	 0.968320 
1.0839287 	 0.982873 
1.0839443 	 0.973309 
1.0839599 	 0.974673 
1.0839754 	 0.989731 
1.0839911 	 0.985917 
1.0840067 	 0.995328 
1.0840222 	 1.006800 
1.0840378 	 1.010470 
1.0840534 	 1.025220 
1.0840690 	 1.015330 
1.0840845 	 0.999495 
1.0841001 	 0.986658 
1.0841157 	 0.974124 
1.0841312 	 0.965266 
1.0841469 	 0.980726 
1.0841625 	 0.985585 
1.0841780 	 0.989356 
1.0841936 	 1.005650 
1.0842092 	 0.987786 
1.0842247 	 0.959577 
1.0842403 	 0.950007 
1.0842559 	 0.963870 
1.0842716 	 0.953771 
1.0842870 	 0.968057 
1.0843027 	 0.977965 
1.0843183 	 0.978249 
1.0843338 	 0.973875 
1.0843494 	 0.994667 
1.0843650 	 1.006670 
1.0843805 	 1.009810 
1.0843961 	 1.013610 
1.0844117 	 1.003360 
1.0844274 	 0.994489 
1.0844429 	 0.985997 
1.0844585 	 1.002800 
1.0844741 	 0.977609 
1.0844896 	 0.994588 
1.0845052 	 0.994203 
1.0845208 	 1.002800 
1.0845363 	 1.005040 
1.0845519 	 0.983627 
1.0845675 	 1.017120 
1.0845830 	 1.004300 
1.0845987 	 1.010040 
1.0846143 	 0.973877 
1.0846299 	 0.965461 
1.0846454 	 0.975892 
1.0846610 	 0.952426 
1.0846766 	 0.919452 
1.0846921 	 0.855911 
1.0847077 	 0.804151 
1.0847234 	 0.737590 
1.0847389 	 0.757027 
1.0847545 	 0.818957 
1.0847701 	 0.898682 
1.0847856 	 0.941375 
1.0848012 	 0.948895 
1.0848168 	 0.972539 
1.0848324 	 0.982160 
1.0848479 	 0.982587 
1.0848635 	 0.997895 
1.0848792 	 0.996187 
1.0848947 	 0.995171 
1.0849103 	 1.000830 
1.0849259 	 0.993621 
1.0849414 	 0.995644 
1.0849570 	 0.984176 
1.0849726 	 0.972635 
1.0849882 	 0.976555 
1.0850037 	 0.978939 
1.0850194 	 0.976295 
1.0850350 	 0.967155 
1.0850505 	 0.987500 
1.0850661 	 0.990975 
1.0850817 	 1.015760 
1.0850972 	 0.995299 
1.0851128 	 0.982234 
1.0851284 	 0.988645 
1.0851439 	 0.995674 
1.0851595 	 0.981576 
1.0851752 	 0.984872 
1.0851908 	 0.999495 
1.0852063 	 0.997945 
1.0852219 	 1.005820 
1.0852375 	 1.037000 
1.0852530 	 0.999653 
1.0852686 	 0.934469 
1.0852842 	 0.913659 
1.0852997 	 0.921911 
1.0853153 	 0.948452 
1.0853310 	 0.995585 
1.0853465 	 0.979636 
1.0853621 	 0.994973 
1.0853777 	 1.009520 
1.0853933 	 1.006600 
1.0854088 	 1.017310 
1.0854244 	 0.980468 
1.0854400 	 0.987028 
1.0854555 	 0.975991 
1.0854712 	 0.983760 
1.0854868 	 0.994874 
1.0855023 	 1.001950 
1.0855179 	 1.005090 
1.0855335 	 0.996730 
1.0855491 	 0.982264 
1.0855646 	 0.998882 
1.0855802 	 1.005960 
1.0855958 	 0.994351 
1.0856113 	 0.993315 
1.0856270 	 0.994164 
1.0856426 	 0.986930 
1.0856581 	 0.975697 
1.0856737 	 0.990462 
1.0856893 	 0.996385 
1.0857048 	 0.989247 
1.0857204 	 0.990748 
1.0857360 	 1.019580 
1.0857517 	 1.012210 
1.0857671 	 1.006750 
1.0857828 	 1.002610 
1.0857984 	 1.004160 
1.0858139 	 1.011460 
1.0858295 	 0.993038 
1.0858451 	 0.979020 
1.0858606 	 1.000520 
1.0858762 	 0.994460 
1.0858918 	 0.994440 
1.0859073 	 1.000880 
1.0859230 	 0.990925 
1.0859386 	 0.995111 
1.0859542 	 0.994489 
1.0859697 	 0.993828 
1.0859853 	 0.990629 
1.0860009 	 1.005420 
1.0860164 	 0.998557 
1.0860320 	 0.994085 
1.0860476 	 0.992683 
1.0860631 	 0.988724 
1.0860788 	 0.992762 
1.0860944 	 0.993522 
1.0861100 	 1.009780 
1.0861255 	 0.996720 
1.0861411 	 0.992959 
1.0861567 	 0.991745 
1.0861722 	 0.998369 
1.0861878 	 0.991538 
1.0862035 	 0.997412 
1.0862190 	 1.001040 
1.0862346 	 0.997767 
1.0862502 	 0.983106 
1.0862657 	 0.976787 
1.0862813 	 0.989751 
1.0862969 	 0.998715 
1.0863125 	 0.991695 
1.0863280 	 0.986946 
1.0863436 	 0.994874 
1.0863593 	 0.994993 
1.0863748 	 0.973958 
1.0863904 	 0.998981 
1.0864060 	 0.989938 
1.0864215 	 0.983090 
1.0864371 	 1.006970 
1.0864527 	 1.018060 
1.0864682 	 0.998507 
1.0864838 	 0.991923 
1.0864995 	 0.989366 
1.0865151 	 0.990007 
1.0865306 	 0.988606 
1.0865462 	 0.986075 
1.0865618 	 1.014950 
1.0865773 	 1.014110 
1.0865929 	 1.000640 
1.0866085 	 0.995644 
1.0866240 	 1.000620 
1.0866396 	 1.004130 
1.0866553 	 0.967365 
1.0866709 	 0.917133 
1.0866864 	 0.861174 
1.0867020 	 0.847465 
1.0867176 	 0.892448 
1.0867331 	 0.919853 
1.0867487 	 0.963108 
1.0867643 	 0.972206 
1.0867798 	 0.991883 
1.0867954 	 0.993621 
1.0868111 	 0.991952 
1.0868266 	 0.997530 
1.0868422 	 0.992752 
1.0868578 	 0.995743 
1.0868734 	 1.003970 
1.0868889 	 0.996977 
1.0869045 	 0.987223 
1.0869201 	 0.958147 
1.0869356 	 0.979682 
1.0869513 	 1.004100 
1.0869669 	 1.013050 
1.0869824 	 1.001140 
1.0869980 	 0.984623 
1.0870136 	 0.998665 
1.0870291 	 0.985801 
1.0870447 	 0.963826 
1.0870603 	 0.973092 
1.0870759 	 0.965373 
1.0870914 	 0.954697 
1.0871071 	 0.958703 
1.0871227 	 0.956033 
1.0871382 	 0.951596 
1.0871538 	 0.934013 
1.0871694 	 0.902476 
1.0871849 	 0.872217 
1.0872005 	 0.786673 
1.0872161 	 0.731709 
1.0872318 	 0.705545 
1.0872473 	 0.713329 
1.0872629 	 0.660460 
1.0872785 	 0.583905 
1.0872940 	 0.545720 
1.0873096 	 0.575035 
1.0873252 	 0.670694 
1.0873407 	 0.746481 
1.0873563 	 0.809296 
1.0873719 	 0.844971 
1.0873874 	 0.870424 
1.0874031 	 0.899175 
1.0874187 	 0.922104 
1.0874343 	 0.930482 
1.0874498 	 0.943162 
1.0874654 	 0.945135 
1.0874810 	 0.956914 
1.0874965 	 0.952194 
1.0875121 	 0.959802 
1.0875278 	 0.968703 
1.0875432 	 0.955458 
1.0875589 	 0.976484 
1.0875745 	 0.980853 
1.0875900 	 0.989070 
1.0876056 	 0.963514 
1.0876212 	 0.962892 
1.0876368 	 0.970684 
1.0876523 	 0.976734 
1.0876679 	 0.990116 
1.0876836 	 0.983709 
1.0876991 	 0.979494 
1.0877147 	 0.981258 
1.0877303 	 0.977219 
1.0877458 	 1.012030 
1.0877614 	 0.997263 
1.0877770 	 1.011450 
1.0877926 	 1.016610 
1.0878081 	 0.995269 
1.0878237 	 1.005510 
1.0878394 	 0.994035 
1.0878549 	 0.997510 
1.0878705 	 0.985883 
1.0878861 	 0.980319 
1.0879016 	 0.978020 
1.0879172 	 0.988003 
1.0879328 	 1.002640 
1.0879483 	 0.999811 
1.0879639 	 1.005030 
1.0879796 	 0.986771 
1.0879952 	 0.996720 
1.0880107 	 1.000430 
1.0880263 	 0.973788 
1.0880419 	 0.977847 
1.0880574 	 0.987312 
1.0880730 	 0.983133 
1.0880886 	 1.006110 
1.0881041 	 0.992317 
1.0881197 	 0.995832 
1.0881354 	 1.004110 
1.0881509 	 1.022500 
1.0881665 	 0.985048 
1.0881821 	 0.995328 
1.0881977 	 1.001830 
1.0882132 	 0.982923 
1.0882288 	 1.001700 
1.0882444 	 1.000910 
1.0882599 	 1.008970 
1.0882756 	 1.014300 
1.0882912 	 0.987618 
1.0883067 	 0.981688 
1.0883223 	 0.974863 
1.0883379 	 0.977493 
1.0883535 	 0.978516 
1.0883690 	 1.000330 
1.0883846 	 0.984876 
1.0884002 	 0.980379 
1.0884157 	 0.996059 
1.0884314 	 0.993463 
1.0884470 	 1.005980 
1.0884625 	 1.003790 
1.0884781 	 0.989326 
1.0884937 	 0.957375 
1.0885092 	 0.930886 
1.0885248 	 0.934932 
1.0885404 	 0.965019 
1.0885561 	 0.969615 
1.0885715 	 0.969717 
1.0885872 	 0.931143 
1.0886028 	 0.877921 
1.0886183 	 0.849909 
1.0886339 	 0.872489 
1.0886495 	 0.920373 
1.0886650 	 0.969538 
1.0886806 	 0.985610 
1.0886962 	 0.990234 
1.0887117 	 0.984563 
1.0887274 	 0.978022 
1.0887430 	 0.934805 
1.0887586 	 0.906406 
1.0887741 	 0.894877 
1.0887897 	 0.929562 
1.0888053 	 0.962437 
1.0888208 	 0.956040 
1.0888364 	 0.912713 
1.0888520 	 0.839765 
1.0888675 	 0.784217 
1.0888832 	 0.795556 
1.0888988 	 0.860990 
1.0889144 	 0.936205 
1.0889299 	 0.973166 
1.0889455 	 0.987678 
1.0889611 	 1.003430 
1.0889766 	 1.003970 
1.0889922 	 1.002810 
1.0890079 	 1.005400 
1.0890234 	 1.007360 
1.0890390 	 1.002080 
1.0890546 	 0.998567 
1.0890701 	 1.001730 
1.0890857 	 1.013590 
1.0891013 	 1.011480 
1.0891169 	 1.005080 
1.0891324 	 1.001270 
1.0891480 	 1.013000 
1.0891637 	 1.006530 
1.0891792 	 1.002710 
1.0891948 	 0.997727 
1.0892104 	 1.007540 
1.0892259 	 1.004520 
1.0892415 	 1.001630 
1.0892571 	 0.998458 
1.0892727 	 1.012810 
1.0892882 	 1.012700 
1.0893039 	 1.006850 
1.0893195 	 1.007500 
1.0893350 	 1.000250 
1.0893506 	 1.000350 
1.0893662 	 1.005310 
1.0893817 	 1.000180 
1.0893973 	 0.999050 
1.0894129 	 1.004200 
1.0894284 	 0.994914 
1.0894440 	 0.976946 
1.0894597 	 0.960420 
1.0894753 	 0.943974 
1.0894908 	 0.937398 
1.0895064 	 0.934658 
1.0895220 	 0.958971 
1.0895375 	 0.982374 
1.0895531 	 0.997964 
1.0895687 	 1.006590 
1.0895842 	 1.005960 
1.0895998 	 1.002860 
1.0896155 	 1.005190 
1.0896310 	 1.008090 
1.0896466 	 1.008330 
1.0896622 	 1.008110 
1.0896778 	 1.005290 
1.0896933 	 0.993236 
1.0897089 	 0.991014 
1.0897245 	 0.992752 
1.0897400 	 0.999524 
1.0897557 	 0.999890 
1.0897713 	 0.997757 
1.0897868 	 0.994697 
1.0898024 	 0.986455 
1.0898180 	 0.983705 
1.0898335 	 0.986403 
1.0898491 	 0.995615 
1.0898647 	 1.008170 
1.0898803 	 1.014060 
1.0898958 	 1.012710 
1.0899115 	 1.000580 
1.0899271 	 0.979890 
1.0899426 	 0.943705 
1.0899582 	 0.908063 
1.0899738 	 0.901525 
1.0899893 	 0.935615 
1.0900049 	 0.977345 
1.0900205 	 1.000140 
1.0900362 	 1.001400 
1.0900517 	 1.006300 
1.0900673 	 1.003840 
1.0900829 	 1.004750 
1.0900984 	 1.005610 
1.0901140 	 1.005500 
1.0901296 	 1.009010 
1.0901451 	 1.019470 
1.0901607 	 1.012760 
1.0901763 	 1.004070 
1.0901918 	 1.005820 
1.0902075 	 1.008770 
1.0902231 	 1.006730 
1.0902387 	 1.004700 
1.0902542 	 1.003720 
1.0902698 	 1.011170 
1.0902854 	 1.013770 
1.0903009 	 1.012670 
1.0903165 	 1.009020 
1.0903322 	 1.002000 
1.0903476 	 0.997184 
1.0903633 	 0.998083 
1.0903789 	 0.989356 
1.0903945 	 0.992367 
1.0904100 	 0.999623 
1.0904256 	 1.003650 
1.0904412 	 1.006380 
1.0904567 	 1.013360 
1.0904723 	 1.009570 
1.0904880 	 1.005340 
1.0905035 	 1.000700 
1.0905191 	 1.008150 
1.0905347 	 1.003140 
1.0905502 	 0.996809 
1.0905658 	 1.011220 
1.0905814 	 1.005290 
1.0905970 	 1.000430 
1.0906125 	 1.012860 
1.0906281 	 1.004850 
1.0906438 	 1.006480 
1.0906593 	 1.008510 
1.0906749 	 0.998280 
1.0906905 	 1.010330 
1.0907060 	 1.011510 
1.0907216 	 1.011710 
1.0907372 	 1.006090 
1.0907527 	 1.014030 
1.0907683 	 1.008730 
1.0907840 	 1.011010 
1.0907996 	 1.013030 
1.0908151 	 1.011590 
1.0908307 	 1.014120 
1.0908463 	 1.006910 
1.0908618 	 0.985074 
1.0908774 	 0.950809 
1.0908930 	 0.921285 
1.0909085 	 0.906945 
1.0909241 	 0.927947 
1.0909398 	 0.964963 
1.0909554 	 0.999129 
1.0909709 	 1.009570 
1.0909865 	 1.007100 
1.0910021 	 1.005740 
1.0910176 	 1.005270 
1.0910332 	 1.007760 
1.0910488 	 1.004390 
1.0910643 	 1.004020 
1.0910800 	 0.999198 
1.0910956 	 1.004510 
1.0911111 	 1.005680 
1.0911267 	 1.005310 
1.0911423 	 1.005630 
1.0911579 	 1.003840 
1.0911734 	 1.004430 
1.0911890 	 1.006070 
1.0912046 	 1.003410 
1.0912201 	 1.005420 
1.0912358 	 1.006620 
1.0912514 	 1.005220 
1.0912669 	 1.010830 
1.0912825 	 1.010510 
1.0912981 	 1.008390 
1.0913136 	 1.003890 
1.0913292 	 1.008300 
1.0913448 	 1.008920 
1.0913604 	 1.008910 
1.0913759 	 1.004480 
1.0913916 	 1.003090 
1.0914072 	 1.001790 
1.0914227 	 1.010530 
1.0914383 	 1.008380 
1.0914539 	 1.015720 
1.0914694 	 1.016270 
1.0914850 	 1.015270 
1.0915006 	 1.010160 
1.0915163 	 1.007990 
1.0915318 	 1.014600 
1.0915474 	 1.009110 
1.0915630 	 1.009760 
1.0915785 	 1.010050 
1.0915941 	 1.016200 
1.0916097 	 1.020610 
1.0916252 	 1.023010 
1.0916408 	 1.027750 
1.0916564 	 1.027320 
1.0916719 	 1.023110 
1.0916876 	 1.021690 
1.0917032 	 1.023550 
1.0917188 	 1.010390 
1.0917343 	 0.992337 
1.0917499 	 0.968569 
1.0917655 	 0.956619 
1.0917810 	 0.935073 
1.0917966 	 0.867062 
1.0918123 	 0.782397 
1.0918278 	 0.762041 
1.0918434 	 0.827903 
1.0918590 	 0.924557 
1.0918745 	 0.975804 
1.0918901 	 0.989800 
1.0919057 	 0.998201 
1.0919213 	 1.006260 
1.0919368 	 1.004760 
1.0919524 	 1.006150 
1.0919681 	 1.009810 
1.0919836 	 1.010700 
1.0919992 	 1.008880 
1.0920148 	 1.010060 
1.0920303 	 1.006670 
1.0920459 	 1.001600 
1.0920615 	 0.996227 
1.0920771 	 0.995605 
1.0920926 	 0.990511 
1.0921082 	 0.995842 
1.0921239 	 1.004850 
1.0921394 	 1.011570 
1.0921550 	 1.012940 
1.0921706 	 1.011060 
1.0921861 	 1.007270 
1.0922017 	 0.995111 
1.0922173 	 0.984189 
1.0922328 	 0.982824 
1.0922484 	 0.986479 
1.0922641 	 0.986884 
1.0922797 	 0.984127 
1.0922952 	 0.993166 
1.0923108 	 0.992308 
1.0923264 	 0.994479 
1.0923419 	 0.991577 
1.0923575 	 0.995171 
1.0923731 	 1.000810 
1.0923886 	 0.988043 
1.0924042 	 0.985251 
1.0924199 	 0.989919 
1.0924354 	 0.989010 
1.0924510 	 0.992742 
1.0924666 	 0.989514 
1.0924822 	 0.996671 
1.0924977 	 0.994687 
1.0925133 	 0.994953 
1.0925289 	 0.989237 
1.0925444 	 0.976107 
1.0925601 	 0.972430 
1.0925757 	 0.979085 
1.0925912 	 0.975935 
1.0926068 	 0.981484 
1.0926224 	 0.981858 
1.0926380 	 0.985395 
1.0926535 	 0.988527 
1.0926691 	 0.990096 
1.0926847 	 0.998201 
1.0927002 	 0.994055 
1.0927159 	 0.980584 
1.0927315 	 0.971367 
1.0927470 	 0.979847 
1.0927626 	 0.984263 
1.0927782 	 0.992821 
1.0927937 	 0.993364 
1.0928093 	 0.986826 
1.0928249 	 0.992061 
1.0928406 	 0.989662 
1.0928560 	 0.982649 
1.0928717 	 0.958098 
1.0928873 	 0.929930 
1.0929028 	 0.923332 
1.0929184 	 0.921736 
1.0929340 	 0.935865 
1.0929495 	 0.939235 
1.0929651 	 0.942654 
1.0929807 	 0.959160 
1.0929962 	 0.971746 
1.0930119 	 0.977980 
1.0930275 	 0.958088 
1.0930431 	 0.950409 
1.0930586 	 0.939418 
1.0930742 	 0.959418 
1.0930898 	 0.968418 
1.0931053 	 0.978604 
1.0931209 	 0.974246 
1.0931365 	 0.967527 
1.0931520 	 0.959406 
1.0931677 	 0.946382 
1.0931833 	 0.952355 
1.0931989 	 0.960872 
1.0932144 	 0.968999 
1.0932300 	 0.981266 
1.0932456 	 0.982545 
1.0932611 	 0.978684 
1.0932767 	 0.979123 
1.0932924 	 0.971740 
1.0933079 	 0.962688 
1.0933235 	 0.949818 
1.0933391 	 0.940456 
1.0933546 	 0.951538 
1.0933702 	 0.969445 
1.0933858 	 0.985715 
1.0934014 	 0.985171 
1.0934169 	 0.981314 
1.0934325 	 0.986868 
1.0934482 	 0.989040 
1.0934637 	 0.980800 
1.0934793 	 0.985058 
1.0934949 	 0.981295 
1.0935104 	 0.968835 
1.0935260 	 0.959127 
1.0935416 	 0.960562 
1.0935571 	 0.969968 
1.0935727 	 0.989306 
1.0935884 	 0.986222 
1.0936040 	 0.992683 
1.0936195 	 0.985559 
1.0936351 	 0.997678 
1.0936507 	 0.988043 
1.0936662 	 0.994934 
1.0936818 	 0.996099 
1.0936974 	 0.993749 
1.0937129 	 0.998567 
1.0937285 	 0.991774 
1.0937442 	 0.984868 
1.0937598 	 0.968765 
1.0937753 	 0.950429 
1.0937909 	 0.950488 
1.0938065 	 0.963958 
1.0938220 	 0.972508 
1.0938376 	 0.979770 
1.0938532 	 0.984994 
1.0938687 	 0.982212 
1.0938843 	 0.969948 
1.0939000 	 0.961929 
1.0939155 	 0.959345 
1.0939311 	 0.957550 
1.0939467 	 0.948464 
1.0939623 	 0.947654 
1.0939778 	 0.942502 
1.0939934 	 0.946780 
1.0940090 	 0.930094 
1.0940245 	 0.915916 
1.0940402 	 0.896312 
1.0940558 	 0.879924 
1.0940713 	 0.869949 
1.0940869 	 0.853939 
1.0941025 	 0.836461 
1.0941180 	 0.815262 
1.0941336 	 0.813225 
1.0941492 	 0.803411 
1.0941648 	 0.810404 
1.0941803 	 0.826968 
1.0941960 	 0.846106 
1.0942116 	 0.868010 
1.0942271 	 0.882554 
1.0942427 	 0.896290 
1.0942583 	 0.899476 
1.0942738 	 0.909102 
1.0942894 	 0.917060 
1.0943050 	 0.936456 
1.0943207 	 0.934367 
1.0943362 	 0.933602 
1.0943518 	 0.918982 
1.0943674 	 0.908484 
1.0943829 	 0.918773 
1.0943985 	 0.947250 
1.0944141 	 0.960703 
1.0944296 	 0.954646 
1.0944452 	 0.960424 
1.0944608 	 0.974155 
1.0944763 	 0.981964 
1.0944920 	 0.981734 
1.0945076 	 0.975632 
1.0945232 	 0.983773 
1.0945387 	 0.994243 
1.0945543 	 0.994016 
1.0945699 	 0.990886 
1.0945854 	 0.992002 
1.0946010 	 1.001990 
1.0946167 	 0.994351 
1.0946321 	 1.003590 
1.0946478 	 0.995328 
1.0946634 	 1.007230 
1.0946789 	 1.008460 
1.0946945 	 1.002020 
1.0947101 	 0.993463 
1.0947257 	 0.965950 
1.0947412 	 0.965315 
1.0947568 	 0.980137 
1.0947725 	 0.997984 
1.0947880 	 1.006190 
1.0948036 	 1.012820 
1.0948192 	 1.007260 
1.0948347 	 1.002440 
1.0948503 	 0.999662 
1.0948659 	 0.998280 
1.0948815 	 1.001910 
1.0948970 	 1.007860 
1.0949126 	 0.997530 
1.0949283 	 0.996908 
1.0949438 	 0.999860 
1.0949594 	 1.002740 
1.0949750 	 1.004120 
1.0949905 	 1.007320 
1.0950061 	 1.000490 
1.0950217 	 0.996217 
1.0950372 	 1.002140 
1.0950528 	 1.022490 
1.0950685 	 1.000980 
1.0950841 	 1.001260 
1.0950996 	 0.986957 
1.0951152 	 0.978396 
1.0951308 	 0.959615 
1.0951463 	 0.964677 
1.0951619 	 0.995013 
1.0951775 	 1.002200 
1.0951930 	 1.011010 
1.0952086 	 0.995921 
1.0952243 	 1.021590 
1.0952399 	 0.994124 
1.0952554 	 0.996572 
1.0952710 	 0.994657 
1.0952866 	 1.008760 
1.0953021 	 1.016630 
1.0953177 	 1.009570 
1.0953333 	 1.015810 
1.0953488 	 1.028570 
1.0953645 	 1.022810 
1.0953801 	 1.038040 
1.0953956 	 1.038970 
1.0954112 	 1.033970 
1.0954268 	 1.026120 
1.0954424 	 1.024510 
1.0954579 	 1.018930 
1.0954735 	 1.003350 
1.0954891 	 0.998567 
1.0955046 	 0.995467 
1.0955203 	 0.983686 
1.0955359 	 0.981035 
1.0955514 	 0.984172 
1.0955670 	 0.979087 
1.0955826 	 0.963602 
1.0955981 	 0.979593 
1.0956137 	 0.969458 
1.0956293 	 0.945794 
1.0956450 	 0.899552 
1.0956604 	 0.850866 
1.0956761 	 0.826675 
1.0956917 	 0.867081 
1.0957072 	 0.919668 
1.0957228 	 0.977518 
1.0957384 	 1.013730 
1.0957539 	 1.017570 
1.0957695 	 1.017400 
1.0957851 	 1.008260 
1.0958006 	 1.002870 
1.0958163 	 0.994983 
1.0958319 	 1.003820 
1.0958475 	 1.001450 
1.0958630 	 1.010300 
1.0958786 	 1.018980 
1.0958942 	 1.005810 
1.0959097 	 1.007290 
1.0959253 	 1.000800 
1.0959409 	 1.009630 
1.0959564 	 0.990037 
1.0959721 	 0.987845 
1.0959877 	 0.983613 
1.0960033 	 0.990610 
1.0960188 	 0.943752 
1.0960344 	 0.905486 
1.0960500 	 0.813696 
1.0960655 	 0.747921 
1.0960811 	 0.746893 
1.0960968 	 0.803337 
1.0961123 	 0.865835 
1.0961279 	 0.911491 
1.0961435 	 0.952210 
1.0961590 	 0.972251 
1.0961746 	 0.975583 


==> anc/HD166/HD166_71.dat <==
1.0654775 	 0.985857 
1.0654929 	 0.984989 
1.0655082 	 1.010080 
1.0655236 	 0.976613 
1.0655390 	 0.966473 
1.0655544 	 0.975799 
1.0655698 	 0.961309 
1.0655850 	 0.990112 
1.0656004 	 0.984490 
1.0656158 	 0.987312 
1.0656312 	 0.988930 
1.0656465 	 1.010230 
1.0656619 	 0.970793 
1.0656772 	 0.987427 
1.0656925 	 1.014970 
1.0657079 	 1.019630 
1.0657233 	 1.006280 
1.0657387 	 1.010540 
1.0657541 	 1.004320 
1.0657694 	 1.019900 
1.0657847 	 1.023940 
1.0658001 	 1.023240 
1.0658154 	 0.997751 
1.0658308 	 0.987591 
1.0658462 	 0.986510 
1.0658616 	 1.016050 
1.0658768 	 1.023740 
1.0658922 	 0.967042 
1.0659076 	 0.984210 
1.0659230 	 1.026440 
1.0659384 	 1.007620 
1.0659537 	 0.986878 
1.0659691 	 1.007950 
1.0659844 	 0.985187 
1.0659997 	 0.980853 
1.0660151 	 0.981274 
1.0660305 	 0.993766 
1.0660459 	 1.004170 
1.0660613 	 0.984955 
1.0660766 	 0.946937 
1.0660919 	 0.955825 
1.0661073 	 1.003990 
1.0661227 	 1.023800 
1.0661380 	 1.015900 
1.0661534 	 1.014570 
1.0661688 	 0.995590 
1.0661840 	 0.961902 
1.0661994 	 0.975294 
1.0662148 	 0.991606 
1.0662302 	 0.994282 
1.0662456 	 0.990999 
1.0662609 	 0.998058 
1.0662763 	 0.994431 
1.0662916 	 0.959147 
1.0663069 	 0.949397 
1.0663223 	 0.959518 
1.0663377 	 0.944497 
1.0663531 	 0.921182 
1.0663685 	 0.915064 
1.0663838 	 0.819445 
1.0663991 	 0.721596 
1.0664145 	 0.659625 
1.0664299 	 0.622401 
1.0664452 	 0.664464 
1.0664606 	 0.761541 
1.0664760 	 0.800539 
1.0664912 	 0.815671 
1.0665066 	 0.889695 
1.0665220 	 0.942337 
1.0665374 	 0.975021 
1.0665528 	 0.976092 
1.0665681 	 0.996215 
1.0665835 	 0.983977 
1.0665988 	 0.961958 
1.0666142 	 0.969719 
1.0666295 	 0.981871 
1.0666449 	 0.952940 
1.0666603 	 0.962891 
1.0666757 	 0.991992 
1.0666909 	 0.989301 
1.0667063 	 0.989149 
1.0667217 	 1.001850 
1.0667371 	 1.014460 
1.0667524 	 0.996046 
1.0667678 	 0.992240 
1.0667832 	 0.969473 
1.0667984 	 0.983735 
1.0668138 	 0.998792 
1.0668292 	 1.024910 
1.0668446 	 0.997206 
1.0668600 	 0.955779 
1.0668753 	 0.978241 
1.0668907 	 1.000490 
1.0669060 	 0.987737 
1.0669214 	 0.959408 
1.0669367 	 0.973265 
1.0669521 	 0.983341 
1.0669675 	 0.972798 
1.0669829 	 0.954160 
1.0669981 	 0.983324 
1.0670135 	 1.014950 
1.0670289 	 1.009920 
1.0670443 	 0.985168 
1.0670596 	 1.002070 
1.0670750 	 0.962865 
1.0670904 	 0.970038 
1.0671057 	 0.974475 
1.0671210 	 0.991705 
1.0671364 	 0.990524 
1.0671518 	 0.994589 
1.0671672 	 0.981970 
1.0671825 	 0.960025 
1.0671979 	 0.977333 
1.0672132 	 0.989352 
1.0672286 	 0.998385 
1.0672439 	 0.999357 
1.0672593 	 0.988680 
1.0672747 	 0.980260 
1.0672901 	 0.990808 
1.0673053 	 1.024010 
1.0673207 	 1.016520 
1.0673361 	 1.003530 
1.0673515 	 1.011600 
1.0673668 	 1.005920 
1.0673822 	 1.017530 
1.0673976 	 1.014730 
1.0674129 	 0.986592 
1.0674282 	 0.991834 
1.0674436 	 0.997840 
1.0674590 	 0.985507 
1.0674744 	 1.002360 
1.0674897 	 1.022180 
1.0675050 	 1.012030 
1.0675204 	 0.968553 
1.0675358 	 0.956371 
1.0675511 	 0.969070 
1.0675665 	 0.979081 
1.0675819 	 1.016690 
1.0675973 	 0.986229 
1.0676125 	 1.017160 
1.0676279 	 1.004540 
1.0676433 	 0.995333 
1.0676587 	 0.994163 
1.0676740 	 1.020400 
1.0676894 	 0.988974 
1.0677048 	 0.988317 
1.0677201 	 0.976292 
1.0677354 	 0.972488 
1.0677508 	 0.969304 
1.0677662 	 0.996324 
1.0677816 	 0.980086 
1.0677969 	 0.986481 
1.0678122 	 1.005570 
1.0678276 	 1.013810 
1.0678430 	 0.999704 
1.0678583 	 1.015240 
1.0678737 	 0.994064 
1.0678891 	 0.973530 
1.0679045 	 0.977846 
1.0679197 	 0.988307 
1.0679351 	 0.970144 
1.0679505 	 0.984769 
1.0679659 	 0.990851 
1.0679812 	 0.993598 
1.0679966 	 1.013830 
1.0680120 	 1.001680 
1.0680273 	 0.988549 
1.0680426 	 1.015820 
1.0680580 	 1.001720 
1.0680734 	 0.991635 
1.0680888 	 0.979050 
1.0681041 	 0.979340 
1.0681194 	 0.991982 
1.0681348 	 0.985410 
1.0681502 	 0.997493 
1.0681655 	 1.022430 
1.0681809 	 1.010020 
1.0681963 	 1.004520 
1.0682117 	 1.012710 
1.0682269 	 1.007200 
1.0682423 	 0.995897 
1.0682577 	 0.973642 
1.0682731 	 0.986846 
1.0682884 	 1.047990 
1.0683038 	 1.052880 
1.0683191 	 1.033100 
1.0683345 	 1.035190 
1.0683498 	 1.036230 
1.0683652 	 1.043260 
1.0683806 	 1.041940 
1.0683960 	 1.010380 
1.0684114 	 1.013680 
1.0684266 	 1.022300 
1.0684420 	 1.032170 
1.0684574 	 1.026590 
1.0684727 	 1.014500 
1.0684881 	 1.014750 
1.0685035 	 1.014160 
1.0685189 	 1.009370 
1.0685341 	 1.040330 
1.0685495 	 1.000560 
1.0685649 	 0.972030 
1.0685803 	 0.999823 
1.0685956 	 0.943006 
1.0686110 	 0.900800 
1.0686263 	 0.855470 
1.0686417 	 0.808458 
1.0686570 	 0.838157 
1.0686724 	 0.897244 
1.0686878 	 0.958927 
1.0687032 	 0.974750 
1.0687186 	 0.997464 
1.0687338 	 0.988751 
1.0687492 	 0.981013 
1.0687646 	 1.015640 
1.0687799 	 1.005840 
1.0687953 	 1.008090 
1.0688107 	 1.018480 
1.0688261 	 0.974939 
1.0688413 	 0.907516 
1.0688567 	 0.856498 
1.0688721 	 0.841227 
1.0688875 	 0.869442 
1.0689029 	 0.915392 
1.0689182 	 0.963965 
1.0689335 	 0.999783 
1.0689489 	 1.032990 
1.0689642 	 1.057060 
1.0689796 	 1.051040 
1.0689950 	 1.043860 
1.0690104 	 1.033010 
1.0690258 	 1.031120 
1.0690410 	 1.012610 
1.0690564 	 1.018360 
1.0690718 	 1.011030 
1.0690871 	 1.020670 
1.0691025 	 1.023470 
1.0691179 	 1.028250 
1.0691332 	 1.051670 
1.0691485 	 1.036350 
1.0691639 	 1.032610 
1.0691793 	 1.012600 
1.0691947 	 0.993509 
1.0692101 	 0.996928 
1.0692254 	 0.996601 
1.0692407 	 0.965470 
1.0692561 	 0.951661 
1.0692714 	 0.889852 
1.0692868 	 0.819919 
1.0693022 	 0.757493 
1.0693176 	 0.770727 
1.0693330 	 0.828790 
1.0693482 	 0.893687 
1.0693636 	 0.928735 
1.0693790 	 0.938838 
1.0693944 	 0.935741 
1.0694097 	 0.915577 
1.0694251 	 0.874879 
1.0694404 	 0.805508 
1.0694557 	 0.764892 
1.0694711 	 0.765120 
1.0694865 	 0.835164 
1.0695019 	 0.898316 
1.0695173 	 0.939781 
1.0695326 	 0.961215 
1.0695479 	 0.970425 
1.0695633 	 0.981769 
1.0695786 	 0.992983 
1.0695940 	 1.010000 
1.0696094 	 1.021160 
1.0696248 	 1.017960 
1.0696402 	 1.006810 
1.0696554 	 0.979302 
1.0696708 	 0.972963 
1.0696862 	 0.958696 
1.0697016 	 0.931909 
1.0697169 	 0.882757 
1.0697323 	 0.803113 
1.0697476 	 0.736475 
1.0697629 	 0.739715 
1.0697783 	 0.785581 
1.0697937 	 0.859841 
1.0698091 	 0.920454 
1.0698245 	 0.942965 
1.0698398 	 0.946307 
1.0698551 	 0.956695 
1.0698705 	 0.961140 
1.0698858 	 0.970926 
1.0699012 	 0.986700 
1.0699166 	 1.012300 
1.0699320 	 1.011210 
1.0699472 	 1.018130 
1.0699626 	 1.000160 
1.0699780 	 0.983202 
1.0699934 	 0.987002 
1.0700088 	 0.987877 
1.0700241 	 0.970937 
1.0700395 	 0.986296 
1.0700548 	 0.991437 
1.0700701 	 1.007790 
1.0700855 	 1.010970 
1.0701009 	 0.991278 
1.0701163 	 0.996522 
1.0701317 	 1.006030 
1.0701470 	 0.999555 
1.0701623 	 0.993955 
1.0701777 	 1.060440 
1.0701931 	 0.988786 
1.0702084 	 1.011980 
1.0702238 	 1.009300 
1.0702392 	 1.027830 
1.0702544 	 1.011970 
1.0702698 	 1.014100 
1.0702852 	 1.023370 
1.0703006 	 0.994411 
1.0703160 	 0.995769 
1.0703313 	 0.986764 
1.0703467 	 0.994569 
1.0703620 	 0.995848 
1.0703773 	 0.993598 
1.0703927 	 0.986345 
1.0704081 	 1.007970 
1.0704235 	 1.012720 
1.0704389 	 1.006040 
1.0704542 	 1.019110 
1.0704695 	 1.024990 
1.0704849 	 0.991368 
1.0705003 	 0.986407 
1.0705156 	 0.992815 
1.0705310 	 0.993350 
1.0705464 	 1.007920 
1.0705616 	 1.005580 
1.0705770 	 1.009270 
1.0705924 	 1.004950 
1.0706078 	 1.019850 
1.0706232 	 0.993162 
1.0706385 	 0.978531 
1.0706539 	 0.984256 
1.0706692 	 0.994837 
1.0706846 	 0.992894 
1.0706999 	 1.002420 
1.0707153 	 1.003940 
1.0707307 	 1.009830 
1.0707461 	 1.008870 
1.0707613 	 1.022920 
1.0707767 	 1.016040 
1.0707921 	 1.020640 
1.0708075 	 0.996889 
1.0708228 	 0.995788 
1.0708382 	 0.995679 
1.0708536 	 1.007870 
1.0708688 	 0.997186 
1.0708842 	 1.015100 
1.0708996 	 1.015660 
1.0709150 	 0.994530 
1.0709304 	 1.000220 
1.0709457 	 0.980012 
1.0709611 	 0.983631 
1.0709764 	 0.995937 
1.0709918 	 0.998078 
1.0710071 	 0.979941 
1.0710225 	 0.958580 
1.0710379 	 0.925183 
1.0710533 	 0.869693 
1.0710685 	 0.854292 
1.0710839 	 0.875459 
1.0710993 	 0.919920 
1.0711147 	 0.964836 
1.0711300 	 0.983899 
1.0711454 	 0.992508 
1.0711608 	 1.027380 
1.0711761 	 1.019870 
1.0711914 	 1.012280 
1.0712068 	 1.012460 
1.0712222 	 1.011960 
1.0712376 	 1.007150 
1.0712529 	 1.022720 
1.0712683 	 1.018630 
1.0712836 	 1.000540 
1.0712990 	 1.005180 
1.0713143 	 1.003770 
1.0713297 	 1.005010 
1.0713451 	 1.005550 
1.0713605 	 1.010520 
1.0713757 	 1.018740 
1.0713911 	 1.009620 
1.0714065 	 1.025160 
1.0714219 	 1.025290 
1.0714372 	 1.012230 
1.0714526 	 1.011680 
1.0714680 	 1.011780 
1.0714833 	 0.996671 
1.0714986 	 1.001440 
1.0715140 	 1.004640 
1.0715294 	 1.012550 
1.0715448 	 1.013940 
1.0715601 	 1.014590 
1.0715754 	 1.012050 
1.0715908 	 0.999327 
1.0716062 	 0.997335 
1.0716215 	 0.972483 
1.0716369 	 1.004520 
1.0716523 	 0.997226 
1.0716677 	 1.002420 
1.0716829 	 1.006590 
1.0716983 	 0.999575 
1.0717137 	 1.009020 
1.0717291 	 0.995689 
1.0717444 	 0.994381 
1.0717598 	 0.995075 
1.0717752 	 0.994540 
1.0717905 	 0.992716 
1.0718058 	 0.990829 
1.0718212 	 1.009700 
1.0718366 	 1.007990 
1.0718520 	 1.013420 
1.0718673 	 1.005200 
1.0718826 	 0.992200 
1.0718980 	 1.001380 
1.0719134 	 1.002690 
1.0719287 	 0.998207 
1.0719441 	 1.006190 
1.0719595 	 0.991368 
1.0719749 	 1.001550 
1.0719901 	 1.005710 
1.0720055 	 1.015920 
1.0720209 	 1.010720 
1.0720363 	 1.008970 
1.0720516 	 1.022690 
1.0720670 	 0.992151 
1.0720823 	 0.994946 
1.0720977 	 1.003710 
1.0721130 	 0.994421 
1.0721284 	 0.992468 
1.0721438 	 1.014400 
1.0721592 	 1.015220 
1.0721745 	 1.010390 
1.0721898 	 0.985876 
1.0722052 	 0.989932 
1.0722206 	 0.990754 
1.0722359 	 1.005000 
1.0722513 	 1.003120 
1.0722667 	 1.007390 
1.0722821 	 1.003900 
1.0722973 	 1.006510 
1.0723127 	 1.019420 
1.0723281 	 1.012650 
1.0723435 	 1.000580 
1.0723588 	 1.000860 
1.0723742 	 1.008110 
1.0723895 	 0.997969 
1.0724049 	 0.987467 
1.0724202 	 0.996988 
1.0724356 	 0.997047 
1.0724510 	 1.004350 
1.0724664 	 1.004840 
1.0724818 	 0.999823 
1.0724970 	 1.008370 
1.0725124 	 0.985605 
1.0725278 	 0.991943 
1.0725431 	 0.991318 
1.0725585 	 0.991249 
1.0725739 	 1.012260 
1.0725893 	 0.990780 
1.0726045 	 1.013040 
1.0726199 	 1.017840 
1.0726353 	 1.008300 
1.0726507 	 1.002360 
1.0726660 	 1.004280 
1.0726814 	 1.011180 
1.0726967 	 0.996740 
1.0727121 	 1.006210 
1.0727274 	 1.013250 
1.0727428 	 0.999704 
1.0727582 	 1.003750 
1.0727736 	 1.000460 
1.0727890 	 1.010950 
1.0728042 	 1.011470 
1.0728196 	 0.989030 
1.0728350 	 0.969835 
1.0728503 	 0.957221 
1.0728657 	 0.950351 
1.0728811 	 0.965565 
1.0728965 	 0.990071 
1.0729117 	 0.985308 
1.0729271 	 0.982861 
1.0729425 	 0.975133 
1.0729579 	 0.952061 
1.0729733 	 0.937399 
1.0729886 	 0.920617 
1.0730039 	 0.926644 
1.0730193 	 0.912632 
1.0730346 	 0.834933 
1.0730500 	 0.756826 
1.0730654 	 0.704701 
1.0730808 	 0.691841 
1.0730962 	 0.764508 
1.0731114 	 0.859778 
1.0731268 	 0.902218 
1.0731422 	 0.932190 
1.0731575 	 0.961067 
1.0731729 	 0.972174 
1.0731883 	 0.981658 
1.0732036 	 0.984095 
1.0732189 	 0.977852 
1.0732343 	 0.968384 
1.0732497 	 0.946637 
1.0732651 	 0.894993 
1.0732805 	 0.853048 
1.0732958 	 0.857523 
1.0733111 	 0.901200 
1.0733265 	 0.952979 
1.0733418 	 0.984814 
1.0733572 	 1.001600 
1.0733726 	 1.010350 
1.0733880 	 1.019920 
1.0734034 	 1.012860 
1.0734186 	 1.015900 
1.0734340 	 1.013010 
1.0734494 	 1.013520 
1.0734648 	 1.018420 
1.0734801 	 1.016520 
1.0734955 	 1.008970 
1.0735108 	 1.003300 
1.0735261 	 1.005320 
1.0735415 	 1.008010 
1.0735569 	 1.011510 
1.0735723 	 1.018490 
1.0735877 	 1.009400 
1.0736030 	 0.996948 
1.0736183 	 0.989792 
1.0736337 	 0.990537 
1.0736490 	 0.991516 
1.0736644 	 0.996621 
1.0736798 	 1.013990 
1.0736952 	 1.003520 
1.0737104 	 1.008860 
1.0737258 	 1.010860 
1.0737412 	 1.014020 
1.0737566 	 1.015980 
1.0737720 	 1.006680 
1.0737873 	 1.009340 
1.0738027 	 1.009560 
1.0738180 	 1.003780 
1.0738333 	 0.997920 
1.0738487 	 1.003820 
1.0738641 	 0.999258 
1.0738795 	 0.997027 
1.0738949 	 0.997939 
1.0739102 	 1.002120 
1.0739255 	 0.996958 
1.0739409 	 0.997969 
1.0739563 	 1.003260 
1.0739716 	 1.001480 
1.0739870 	 0.999406 
1.0740024 	 1.008610 
1.0740176 	 1.006810 
1.0740330 	 1.008070 
1.0740484 	 1.010340 
1.0740638 	 1.013610 
1.0740792 	 1.012520 
1.0740945 	 1.001610 
1.0741099 	 1.005010 
1.0741252 	 1.003470 
1.0741405 	 1.004840 
1.0741559 	 1.007010 
1.0741713 	 1.000730 
1.0741867 	 1.002980 
1.0742021 	 0.999099 
1.0742174 	 1.002300 
1.0742327 	 1.011940 
1.0742481 	 1.013360 
1.0742635 	 1.006910 
1.0742788 	 1.004660 
1.0742942 	 1.000320 
1.0743096 	 1.002960 
1.0743248 	 1.006240 
1.0743402 	 1.000370 
1.0743556 	 0.988609 
1.0743710 	 0.989960 
1.0743864 	 1.001230 
1.0744017 	 1.000350 
1.0744171 	 1.007690 
1.0744324 	 1.010190 
1.0744478 	 1.002960 
1.0744631 	 0.993786 
1.0744785 	 0.976079 
1.0744939 	 0.964522 
1.0745093 	 0.951699 
1.0745245 	 0.964385 
1.0745399 	 0.976176 
1.0745553 	 0.989831 
1.0745707 	 0.988497 
1.0745860 	 0.987357 
1.0746014 	 0.989203 
1.0746168 	 0.998673 
1.0746320 	 0.993618 
1.0746474 	 0.999020 
1.0746628 	 0.995342 
1.0746782 	 0.991162 
1.0746936 	 0.985748 
1.0747089 	 0.990878 
1.0747243 	 0.987265 
1.0747396 	 0.985561 
1.0747550 	 0.989184 
1.0747703 	 0.987824 
1.0747857 	 0.979460 
1.0748011 	 0.980416 
1.0748165 	 0.988376 
1.0748317 	 0.995352 
1.0748471 	 1.003900 
1.0748625 	 0.998435 
1.0748779 	 0.994579 
1.0748932 	 1.004050 
1.0749086 	 1.001580 
1.0749240 	 0.999496 
1.0749393 	 0.998881 
1.0749546 	 0.986289 
1.0749700 	 0.966140 
1.0749854 	 0.967541 
1.0750008 	 0.972128 
1.0750161 	 0.985920 
1.0750315 	 0.982548 
1.0750468 	 0.991635 
1.0750622 	 0.995174 
1.0750775 	 0.987137 
1.0750929 	 0.997840 
1.0751083 	 0.992131 
1.0751237 	 0.982997 
1.0751389 	 0.984656 
1.0751543 	 0.975240 
1.0751697 	 0.961380 
1.0751851 	 0.950981 
1.0752004 	 0.926379 
1.0752158 	 0.878653 
1.0752312 	 0.802486 
1.0752465 	 0.707137 
1.0752618 	 0.622102 
1.0752772 	 0.621110 
1.0752926 	 0.705113 
1.0753080 	 0.802525 
1.0753233 	 0.874048 
1.0753386 	 0.923642 
1.0753540 	 0.945474 
1.0753694 	 0.991715 
1.0753847 	 1.028830 
1.0754001 	 0.984039 
1.0754155 	 0.982947 
1.0754309 	 0.995640 
1.0754461 	 0.989815 
1.0754615 	 0.987283 
1.0754769 	 0.988848 
1.0754923 	 0.999238 
1.0755076 	 0.994193 
1.0755230 	 0.997701 
1.0755384 	 0.996363 
1.0755537 	 0.994787 
1.0755690 	 1.000120 
1.0755844 	 0.993132 
1.0755998 	 0.973964 
1.0756152 	 0.932068 
1.0756305 	 0.904666 
1.0756458 	 0.917526 
1.0756612 	 0.956234 
1.0756766 	 0.983612 
1.0756919 	 0.983754 
1.0757073 	 0.974272 
1.0757227 	 0.965479 
1.0757381 	 0.958550 
1.0757533 	 0.967280 
1.0757687 	 0.980122 
1.0757841 	 0.985366 
1.0757995 	 0.993271 
1.0758148 	 0.985079 
1.0758302 	 0.989857 
1.0758456 	 0.990706 
1.0758609 	 0.993390 
1.0758762 	 1.000440 
1.0758916 	 0.998594 
1.0759070 	 1.003380 
1.0759224 	 1.006270 
1.0759377 	 0.998683 
1.0759530 	 1.000860 
1.0759684 	 1.009410 
1.0759838 	 0.996026 
1.0759991 	 0.998435 
1.0760145 	 0.993647 
1.0760299 	 0.997513 
1.0760453 	 1.001040 
1.0760605 	 1.005450 
1.0760759 	 1.002440 
1.0760913 	 1.003290 
1.0761067 	 1.007470 
1.0761220 	 1.006090 
1.0761374 	 0.994133 
1.0761527 	 1.006330 
1.0761681 	 0.994074 
1.0761834 	 0.993023 
1.0761988 	 0.993984 
1.0762142 	 0.998713 
1.0762296 	 1.006270 
1.0762450 	 0.998603 
1.0762602 	 1.000040 
1.0762756 	 1.006560 
1.0762910 	 0.995422 
1.0763063 	 1.001650 
1.0763217 	 1.001590 
1.0763371 	 0.994173 
1.0763525 	 0.987688 
1.0763677 	 0.994767 
1.0763831 	 0.997929 
1.0763985 	 1.004950 
1.0764139 	 0.995670 
1.0764292 	 0.994222 
1.0764446 	 1.008990 
1.0764599 	 1.013090 
1.0764753 	 0.999287 
1.0764906 	 0.996760 
1.0765060 	 0.990180 
1.0765214 	 0.991145 
1.0765368 	 0.988059 
1.0765522 	 0.985776 
1.0765674 	 0.987416 
1.0765828 	 0.991586 
1.0765982 	 0.988759 
1.0766135 	 0.999833 
1.0766289 	 1.001430 
1.0766443 	 0.996294 
1.0766597 	 0.999000 
1.0766749 	 0.995154 
1.0766903 	 0.998197 
1.0767057 	 1.000130 
1.0767211 	 0.990227 
1.0767365 	 0.994569 
1.0767518 	 1.004490 
1.0767671 	 1.008360 
1.0767825 	 1.003420 
1.0767978 	 0.995362 
1.0768132 	 1.002540 
1.0768286 	 0.993231 
1.0768440 	 0.998584 
1.0768594 	 0.990531 
1.0768746 	 1.003740 
1.0768900 	 1.000580 
1.0769054 	 0.993846 
1.0769207 	 0.998782 
1.0769361 	 1.001010 
1.0769515 	 0.990956 
1.0769668 	 0.991943 
1.0769821 	 0.990996 
1.0769975 	 0.992329 
1.0770129 	 0.988773 
1.0770283 	 0.997404 
1.0770437 	 1.002810 
1.0770590 	 0.998128 
1.0770743 	 0.998376 
1.0770897 	 1.002170 
1.0771050 	 1.000810 
1.0771204 	 1.003260 
1.0771358 	 0.999605 
1.0771512 	 0.988934 
1.0771666 	 0.990556 
1.0771818 	 0.991972 
1.0771972 	 0.991625 
1.0772126 	 0.991209 
1.0772280 	 0.995888 
1.0772433 	 1.004190 
1.0772587 	 0.998366 
1.0772740 	 0.994966 
1.0772893 	 0.989439 
1.0773047 	 0.985537 
1.0773201 	 0.991536 
1.0773355 	 0.977794 
1.0773509 	 0.975281 
1.0773662 	 0.994569 
1.0773815 	 0.990953 
1.0773969 	 0.997969 
1.0774122 	 0.990382 
1.0774276 	 0.989014 
1.0774430 	 0.978386 
1.0774584 	 0.971442 
1.0774738 	 0.986351 
1.0774890 	 0.999317 
1.0775044 	 1.002600 
1.0775198 	 0.998108 
1.0775352 	 0.993301 
1.0775505 	 0.998703 
1.0775659 	 1.001380 
1.0775812 	 0.995987 
1.0775965 	 1.002980 
1.0776119 	 0.992765 
1.0776273 	 0.995838 
1.0776427 	 0.983867 
1.0776581 	 0.983343 
1.0776734 	 0.987052 
1.0776887 	 0.989859 
1.0777041 	 0.996155 
1.0777194 	 0.996304 
1.0777348 	 0.998326 
1.0777502 	 1.004790 
1.0777656 	 0.998484 
1.0777808 	 0.988660 
1.0777962 	 0.988045 
1.0778116 	 0.982078 
1.0778270 	 0.974863 
1.0778424 	 0.987117 
1.0778577 	 0.987643 
1.0778731 	 0.983133 
1.0778884 	 0.984889 
1.0779037 	 0.989525 
1.0779191 	 1.001990 
1.0779345 	 0.986534 
1.0779499 	 0.989454 
1.0779653 	 0.994084 
1.0779806 	 0.998544 
1.0779959 	 0.991724 
1.0780113 	 0.996859 
1.0780267 	 0.999684 
1.0780420 	 1.007970 
1.0780574 	 0.998445 
1.0780728 	 1.004870 
1.0780880 	 1.001090 
1.0781034 	 1.005330 
1.0781188 	 1.001910 
1.0781342 	 0.998138 
1.0781496 	 0.989665 
1.0781649 	 0.995432 
1.0781803 	 0.990057 
1.0781956 	 0.988904 
1.0782109 	 0.984358 
1.0782263 	 0.985884 
1.0782417 	 0.978803 
1.0782571 	 0.975837 
1.0782725 	 0.970601 
1.0782878 	 0.973348 
1.0783031 	 0.982614 
1.0783185 	 0.992607 
1.0783339 	 0.986501 
1.0783492 	 0.991219 
1.0783646 	 0.984823 
1.0783800 	 0.971336 
1.0783952 	 0.965576 
1.0784106 	 0.967839 
1.0784260 	 0.977269 
1.0784414 	 0.990652 
1.0784568 	 0.988366 
1.0784721 	 1.002170 
1.0784875 	 0.984679 
1.0785028 	 0.977834 
1.0785182 	 0.986720 
1.0785335 	 0.974146 
1.0785489 	 0.974438 
1.0785643 	 0.971260 
1.0785797 	 0.988947 
1.0785949 	 0.979255 
1.0786103 	 0.942195 
1.0786257 	 0.889827 
1.0786411 	 0.870115 
1.0786564 	 0.894464 
1.0786718 	 0.932678 
1.0786872 	 0.967760 
1.0787024 	 0.979892 
1.0787178 	 0.975856 
1.0787332 	 0.971529 
1.0787486 	 0.948161 
1.0787640 	 0.913466 
1.0787793 	 0.861942 
1.0787947 	 0.830166 
1.0788100 	 0.854977 
1.0788254 	 0.916185 
1.0788407 	 0.949404 
1.0788561 	 0.958484 
1.0788715 	 0.957075 
1.0788869 	 0.962055 
1.0789021 	 0.958727 
1.0789175 	 0.953183 
1.0789329 	 0.951318 
1.0789483 	 0.946177 
1.0789636 	 0.913527 
1.0789790 	 0.845070 
1.0789944 	 0.765831 
1.0790097 	 0.653923 
1.0790250 	 0.613761 
1.0790404 	 0.666278 
1.0790558 	 0.777132 
1.0790712 	 0.855480 
1.0790865 	 0.907388 
1.0791018 	 0.937170 
1.0791172 	 0.956759 
1.0791326 	 0.968101 
1.0791479 	 0.975378 
1.0791633 	 0.973121 
1.0791787 	 0.979553 
1.0791941 	 0.984599 
1.0792093 	 0.981494 
1.0792247 	 0.983770 
1.0792401 	 0.984539 
1.0792555 	 0.975678 
1.0792708 	 0.975106 
1.0792862 	 0.978405 
1.0793016 	 0.975566 
1.0793169 	 0.982878 
1.0793322 	 0.986191 
1.0793476 	 0.981700 
1.0793630 	 0.988778 
1.0793784 	 0.991013 
1.0793937 	 0.991893 
1.0794090 	 0.987031 
1.0794244 	 0.992151 
1.0794398 	 0.984088 
1.0794551 	 0.982297 
1.0794705 	 0.971198 
1.0794859 	 0.960225 
1.0795013 	 0.973427 
1.0795165 	 0.976568 
1.0795319 	 0.979212 
1.0795473 	 0.982207 
1.0795627 	 0.991368 
1.0795780 	 0.984420 
1.0795934 	 0.979857 
1.0796088 	 0.987227 
1.0796241 	 0.988528 
1.0796394 	 0.981437 
1.0796548 	 0.987093 
1.0796702 	 0.983928 
1.0796856 	 0.989061 
1.0797009 	 0.989204 
1.0797162 	 0.979009 
1.0797316 	 0.969740 
1.0797470 	 0.969946 
1.0797623 	 0.981398 
1.0797777 	 0.981904 
1.0797931 	 0.976411 
1.0798085 	 0.988427 
1.0798237 	 0.980117 
1.0798391 	 0.991183 
1.0798545 	 0.982360 
1.0798699 	 0.992240 
1.0798852 	 0.990758 
1.0799006 	 0.989349 
1.0799160 	 0.979868 
1.0799313 	 0.967104 
1.0799466 	 0.964917 
1.0799620 	 0.953115 
1.0799774 	 0.966359 
1.0799928 	 0.984214 
1.0800081 	 0.983298 
1.0800234 	 0.989390 
1.0800388 	 0.987524 
1.0800542 	 0.990258 
1.0800695 	 0.992676 
1.0800849 	 0.979617 
1.0801003 	 0.975983 
1.0801157 	 0.985494 
1.0801309 	 0.983353 
1.0801463 	 0.991006 
1.0801617 	 1.004630 
1.0801771 	 0.988078 
1.0801924 	 0.986882 
1.0802078 	 0.982902 
1.0802231 	 0.990911 
1.0802385 	 0.987361 
1.0802538 	 0.989875 
1.0802692 	 0.987554 
1.0802846 	 0.984035 
1.0803000 	 0.974976 
1.0803154 	 0.978636 
1.0803306 	 0.976527 
1.0803460 	 0.981059 
1.0803614 	 0.977784 
1.0803767 	 0.976635 
1.0803921 	 0.997840 
1.0804075 	 0.994123 
1.0804229 	 0.980241 
1.0804381 	 0.976707 
1.0804535 	 0.981932 
1.0804689 	 0.962796 
1.0804843 	 0.951267 
1.0804996 	 0.957224 
1.0805150 	 0.966857 
1.0805303 	 0.948694 
1.0805457 	 0.993053 
1.0805610 	 0.983532 
1.0805764 	 1.001620 
1.0805918 	 0.990322 
1.0806072 	 0.986251 
1.0806226 	 0.975242 
1.0806378 	 0.973404 
1.0806532 	 0.983446 
1.0806686 	 0.980490 
1.0806839 	 0.977890 
1.0806993 	 0.986591 
1.0807147 	 0.990972 
1.0807300 	 0.993013 
1.0807453 	 0.982953 
1.0807607 	 0.974852 
1.0807761 	 0.971138 
1.0807915 	 0.972792 
1.0808069 	 0.979591 
1.0808222 	 0.971502 


==> anc/HD166/HD166_72.dat <==
1.0507597 	 0.989082 
1.0507748 	 0.994107 
1.0507900 	 0.983583 
1.0508051 	 0.984993 
1.0508202 	 0.998154 
1.0508354 	 1.012600 
1.0508505 	 1.015610 
1.0508657 	 1.010190 
1.0508808 	 1.001980 
1.0508959 	 0.990813 
1.0509111 	 0.993119 
1.0509263 	 0.990550 
1.0509415 	 1.033040 
1.0509566 	 0.971278 
1.0509717 	 0.974828 
1.0509869 	 1.013260 
1.0510020 	 1.021470 
1.0510172 	 0.993243 
1.0510323 	 0.992633 
1.0510474 	 0.975675 
1.0510626 	 0.998588 
1.0510777 	 1.004490 
1.0510929 	 0.988942 
1.0511081 	 0.991679 
1.0511233 	 1.005830 
1.0511384 	 0.986487 
1.0511535 	 1.000380 
1.0511687 	 1.007540 
1.0511838 	 0.978090 
1.0511990 	 0.985997 
1.0512141 	 1.012010 
1.0512292 	 1.016380 
1.0512444 	 0.996575 
1.0512595 	 0.992555 
1.0512748 	 0.975305 
1.0512899 	 0.976141 
1.0513051 	 0.961748 
1.0513202 	 0.943863 
1.0513353 	 0.933150 
1.0513505 	 0.963039 
1.0513656 	 0.970208 
1.0513808 	 0.987407 
1.0513959 	 0.986067 
1.0514110 	 0.969716 
1.0514262 	 0.985013 
1.0514413 	 0.998303 
1.0514566 	 1.004210 
1.0514717 	 0.998694 
1.0514868 	 1.016590 
1.0515020 	 0.996658 
1.0515171 	 1.017220 
1.0515323 	 1.022050 
1.0515474 	 0.987394 
1.0515625 	 1.006360 
1.0515777 	 0.980584 
1.0515928 	 1.021710 
1.0516080 	 0.968592 
1.0516232 	 0.985809 
1.0516384 	 0.982406 
1.0516535 	 0.959539 
1.0516686 	 0.998559 
1.0516838 	 1.009620 
1.0516989 	 0.994932 
1.0517141 	 1.006040 
1.0517292 	 0.975919 
1.0517443 	 1.022180 
1.0517595 	 1.003780 
1.0517746 	 0.979970 
1.0517898 	 0.981014 
1.0518050 	 1.015850 
1.0518202 	 0.997042 
1.0518353 	 0.969280 
1.0518504 	 0.971738 
1.0518656 	 0.990467 
1.0518807 	 0.975933 
1.0518959 	 0.977140 
1.0519110 	 0.989777 
1.0519261 	 1.004710 
1.0519413 	 0.985990 
1.0519564 	 0.963970 
1.0519717 	 0.979855 
1.0519868 	 1.005470 
1.0520020 	 1.012100 
1.0520171 	 0.991249 
1.0520322 	 0.986870 
1.0520474 	 0.995498 
1.0520625 	 1.038660 
1.0520777 	 1.018720 
1.0520928 	 1.001610 
1.0521079 	 1.001210 
1.0521231 	 0.995510 
1.0521382 	 1.026590 
1.0521535 	 1.022410 
1.0521686 	 1.018300 
1.0521837 	 1.017230 
1.0521989 	 0.985609 
1.0522140 	 0.990451 
1.0522292 	 0.991939 
1.0522443 	 1.004950 
1.0522594 	 1.049000 
1.0522746 	 1.027630 
1.0522897 	 1.034480 
1.0523049 	 1.032630 
1.0523201 	 1.015910 
1.0523353 	 1.000170 
1.0523504 	 0.995181 
1.0523655 	 0.986669 
1.0523807 	 1.002760 
1.0523958 	 0.983546 
1.0524110 	 0.986420 
1.0524261 	 1.006620 
1.0524412 	 0.997228 
1.0524564 	 1.002190 
1.0524715 	 1.013620 
1.0524868 	 1.010800 
1.0525019 	 0.997545 
1.0525171 	 0.986644 
1.0525322 	 0.985095 
1.0525473 	 0.973573 
1.0525625 	 0.982188 
1.0525776 	 0.991672 
1.0525928 	 0.987170 
1.0526079 	 0.982757 
1.0526230 	 1.005680 
1.0526382 	 1.001160 
1.0526533 	 1.017100 
1.0526686 	 1.018860 
1.0526837 	 1.007410 
1.0526989 	 0.982345 
1.0527140 	 0.993333 
1.0527291 	 0.999244 
1.0527443 	 1.014470 
1.0527594 	 1.026160 
1.0527745 	 1.038870 
1.0527897 	 1.022290 
1.0528048 	 0.993132 
1.0528200 	 1.002640 
1.0528352 	 1.018440 
1.0528504 	 1.021190 
1.0528655 	 1.006860 
1.0528806 	 1.010610 
1.0528958 	 1.033870 
1.0529109 	 1.000100 
1.0529261 	 0.994604 
1.0529412 	 1.009940 
1.0529563 	 0.999940 
1.0529715 	 0.983911 
1.0529866 	 0.969819 
1.0530018 	 1.042160 
1.0530170 	 1.001790 
1.0530322 	 0.998751 
1.0530473 	 0.979579 
1.0530624 	 0.984634 
1.0530776 	 1.017170 
1.0530927 	 0.995172 
1.0531079 	 0.992386 
1.0531230 	 0.994091 
1.0531381 	 1.015700 
1.0531533 	 1.010810 
1.0531684 	 0.985520 
1.0531837 	 0.960927 
1.0531988 	 1.002280 
1.0532140 	 0.996634 
1.0532291 	 0.992897 
1.0532442 	 0.994724 
1.0532594 	 0.994016 
1.0532745 	 0.998267 
1.0532897 	 0.986323 
1.0533048 	 1.037260 
1.0533199 	 0.979299 
1.0533351 	 0.954012 
1.0533502 	 0.974213 
1.0533655 	 0.945429 
1.0533806 	 0.943556 
1.0533957 	 0.972917 
1.0534109 	 1.007400 
1.0534260 	 0.988061 
1.0534412 	 0.997258 
1.0534563 	 1.009470 
1.0534714 	 1.016020 
1.0534866 	 1.001620 
1.0535017 	 0.986121 
1.0535169 	 0.953512 
1.0535321 	 0.930461 
1.0535473 	 0.873720 
1.0535624 	 0.871740 
1.0535775 	 0.930608 
1.0535927 	 0.991195 
1.0536078 	 0.993600 
1.0536230 	 0.987656 
1.0536381 	 0.997648 
1.0536532 	 1.008140 
1.0536684 	 0.996268 
1.0536835 	 1.020990 
1.0536988 	 0.984869 
1.0537139 	 0.975744 
1.0537291 	 1.006410 
1.0537442 	 0.996981 
1.0537593 	 1.005460 
1.0537745 	 1.007560 
1.0537896 	 1.018450 
1.0538048 	 1.000070 
1.0538199 	 1.036120 
1.0538350 	 0.998441 
1.0538502 	 0.990080 
1.0538653 	 0.984879 
1.0538806 	 0.959309 
1.0538957 	 0.947332 
1.0539109 	 0.947892 
1.0539260 	 0.972733 
1.0539411 	 0.987436 
1.0539563 	 0.997462 
1.0539714 	 1.011010 
1.0539865 	 1.015450 
1.0540017 	 1.015560 
1.0540168 	 1.006640 
1.0540320 	 1.001820 
1.0540472 	 1.004550 
1.0540624 	 1.008770 
1.0540775 	 0.997677 
1.0540926 	 1.005390 
1.0541078 	 1.021680 
1.0541229 	 1.003520 
1.0541381 	 1.005290 
1.0541532 	 0.994058 
1.0541683 	 1.007110 
1.0541835 	 1.002940 
1.0541986 	 1.000270 
1.0542138 	 1.019210 
1.0542290 	 1.017800 
1.0542442 	 1.002940 
1.0542593 	 1.002170 
1.0542744 	 1.021100 
1.0542896 	 1.005540 
1.0543047 	 0.994398 
1.0543199 	 1.005400 
1.0543350 	 1.019960 
1.0543501 	 1.015830 
1.0543653 	 1.010470 
1.0543804 	 1.025920 
1.0543957 	 0.991529 
1.0544108 	 0.998808 
1.0544260 	 0.992331 
1.0544411 	 0.985348 
1.0544562 	 0.977764 
1.0544714 	 0.989287 
1.0544865 	 0.986400 
1.0545017 	 0.976394 
1.0545168 	 0.985520 
1.0545319 	 0.992088 
1.0545471 	 0.987770 
1.0545622 	 0.992449 
1.0545775 	 0.988750 
1.0545926 	 0.976820 
1.0546077 	 0.987191 
1.0546229 	 0.984564 
1.0546380 	 0.976200 
1.0546532 	 1.005380 
1.0546683 	 0.987094 
1.0546834 	 0.997112 
1.0546986 	 1.002940 
1.0547137 	 1.011570 
1.0547289 	 1.006680 
1.0547441 	 1.011010 
1.0547593 	 0.994032 
1.0547744 	 1.010690 
1.0547895 	 1.005950 
1.0548047 	 1.016600 
1.0548198 	 1.023880 
1.0548350 	 1.024690 
1.0548501 	 1.014550 
1.0548652 	 1.020500 
1.0548804 	 1.026250 
1.0548955 	 1.034910 
1.0549107 	 1.012850 
1.0549259 	 1.018700 
1.0549411 	 1.015430 
1.0549562 	 1.007490 
1.0549713 	 0.995438 
1.0549865 	 1.004750 
1.0550016 	 1.008610 
1.0550168 	 1.016360 
1.0550319 	 1.022910 
1.0550470 	 1.003970 
1.0550622 	 0.994471 
1.0550773 	 1.015650 
1.0550926 	 1.020140 
1.0551077 	 0.995711 
1.0551229 	 1.005670 
1.0551380 	 1.030980 
1.0551531 	 1.010800 
1.0551683 	 0.992746 
1.0551834 	 0.997602 
1.0551986 	 1.006920 
1.0552137 	 1.011040 
1.0552288 	 1.015800 
1.0552440 	 1.000970 
1.0552592 	 1.020760 
1.0552744 	 1.011100 
1.0552895 	 1.004130 
1.0553046 	 1.000560 
1.0553198 	 1.005900 
1.0553349 	 0.986444 
1.0553501 	 0.996864 
1.0553652 	 0.985007 
1.0553803 	 0.985295 
1.0553955 	 1.012030 
1.0554106 	 0.992376 
1.0554258 	 0.989007 
1.0554410 	 0.996952 
1.0554562 	 0.998578 
1.0554713 	 0.996962 
1.0554864 	 0.986076 
1.0555016 	 0.982659 
1.0555167 	 0.996920 
1.0555319 	 1.003840 
1.0555470 	 0.987224 
1.0555621 	 0.969696 
1.0555773 	 1.009250 
1.0555924 	 1.021470 
1.0556077 	 0.999262 
1.0556228 	 1.000450 
1.0556380 	 0.999796 
1.0556531 	 1.005270 
1.0556682 	 1.010430 
1.0556834 	 1.008640 
1.0556985 	 1.012250 
1.0557137 	 1.014460 
1.0557288 	 1.007420 
1.0557439 	 1.003620 
1.0557591 	 1.020980 
1.0557742 	 1.005740 
1.0557895 	 0.992538 
1.0558046 	 1.011310 
1.0558197 	 1.023410 
1.0558349 	 0.996080 
1.0558500 	 0.991286 
1.0558652 	 0.980456 
1.0558803 	 0.982777 
1.0558954 	 0.973095 
1.0559106 	 0.992440 
1.0559257 	 1.000050 
1.0559409 	 0.981150 
1.0559561 	 0.987060 
1.0559713 	 0.999495 
1.0559864 	 0.986278 
1.0560015 	 0.996700 
1.0560167 	 0.998210 
1.0560318 	 1.012780 
1.0560470 	 0.978674 
1.0560621 	 0.989937 
1.0560772 	 0.988875 
1.0560924 	 1.001250 
1.0561075 	 1.002290 
1.0561227 	 1.015740 
1.0561379 	 0.983840 
1.0561531 	 0.965094 
1.0561682 	 0.981672 
1.0561833 	 0.984456 
1.0561985 	 0.996432 
1.0562136 	 1.008920 
1.0562288 	 1.006980 
1.0562439 	 1.031030 
1.0562590 	 1.014860 
1.0562742 	 1.036330 
1.0562893 	 1.020390 
1.0563046 	 1.006440 
1.0563197 	 1.018370 
1.0563349 	 1.006460 
1.0563500 	 1.041030 
1.0563651 	 1.072120 
1.0563803 	 0.995732 
1.0563954 	 1.011070 
1.0564106 	 1.007450 
1.0564257 	 0.990991 
1.0564408 	 1.002040 
1.0564560 	 0.982319 
1.0564711 	 1.008300 
1.0564864 	 1.026300 
1.0565015 	 1.024310 
1.0565166 	 1.013450 
1.0565318 	 0.997932 
1.0565469 	 1.007180 
1.0565621 	 1.020230 
1.0565772 	 1.026250 
1.0565923 	 1.018250 
1.0566075 	 1.009590 
1.0566226 	 0.994706 
1.0566378 	 1.008470 
1.0566530 	 1.003570 
1.0566682 	 1.012850 
1.0566833 	 1.004530 
1.0566984 	 0.995357 
1.0567136 	 0.988651 
1.0567287 	 1.000200 
1.0567439 	 1.000170 
1.0567590 	 1.012780 
1.0567741 	 1.015730 
1.0567893 	 1.004380 
1.0568044 	 0.993553 
1.0568197 	 1.004860 
1.0568348 	 1.006370 
1.0568500 	 0.997744 
1.0568651 	 1.001230 
1.0568802 	 0.992845 
1.0568954 	 0.996732 
1.0569105 	 1.003990 
1.0569257 	 0.997888 
1.0569408 	 0.995640 
1.0569559 	 0.995080 
1.0569711 	 1.002500 
1.0569862 	 1.009650 
1.0570015 	 1.011030 
1.0570166 	 1.016430 
1.0570318 	 1.007280 
1.0570469 	 1.000530 
1.0570620 	 1.008980 
1.0570772 	 1.016250 
1.0570923 	 1.010670 
1.0571074 	 1.012810 
1.0571226 	 1.022190 
1.0571377 	 1.019430 
1.0571529 	 1.007950 
1.0571681 	 1.005380 
1.0571833 	 1.019430 
1.0571984 	 1.010830 
1.0572135 	 1.005030 
1.0572287 	 1.020700 
1.0572438 	 1.013500 
1.0572590 	 1.019340 
1.0572741 	 1.008120 
1.0572892 	 1.016140 
1.0573044 	 1.006480 
1.0573195 	 1.014870 
1.0573347 	 1.019090 
1.0573499 	 1.015100 
1.0573651 	 1.018680 
1.0573802 	 0.999822 
1.0573953 	 1.011760 
1.0574105 	 1.011140 
1.0574256 	 1.019170 
1.0574408 	 1.009930 
1.0574559 	 0.993748 
1.0574710 	 1.002920 
1.0574862 	 0.995569 
1.0575013 	 1.002580 
1.0575166 	 1.024240 
1.0575317 	 1.008090 
1.0575469 	 1.005070 
1.0575620 	 1.006030 
1.0575771 	 1.009610 
1.0575923 	 1.008020 
1.0576074 	 1.014850 
1.0576226 	 0.998625 
1.0576377 	 1.002050 
1.0576528 	 1.004790 
1.0576680 	 1.012360 
1.0576831 	 0.995306 
1.0576984 	 1.010200 
1.0577135 	 1.005450 
1.0577286 	 1.011800 
1.0577438 	 1.013160 
1.0577589 	 0.977142 
1.0577741 	 0.996663 
1.0577892 	 1.010740 
1.0578043 	 1.013430 
1.0578195 	 1.003670 
1.0578346 	 1.010230 
1.0578498 	 1.012450 
1.0578650 	 1.008620 
1.0578802 	 1.011360 
1.0578953 	 0.996400 
1.0579104 	 1.024000 
1.0579256 	 1.020270 
1.0579407 	 1.013310 
1.0579559 	 1.018270 
1.0579710 	 1.035050 
1.0579861 	 1.016430 
1.0580013 	 1.014740 
1.0580164 	 0.985582 
1.0580316 	 0.969294 
1.0580468 	 0.966846 
1.0580620 	 0.975895 
1.0580771 	 1.005360 
1.0580922 	 1.016610 
1.0581074 	 1.006720 
1.0581225 	 1.024760 
1.0581377 	 1.026470 
1.0581528 	 1.007050 
1.0581679 	 1.016660 
1.0581831 	 1.024990 
1.0581982 	 1.029330 
1.0582135 	 1.012100 
1.0582286 	 1.011080 
1.0582438 	 1.010460 
1.0582589 	 1.006460 
1.0582740 	 0.986430 
1.0582892 	 1.004070 
1.0583043 	 0.999451 
1.0583194 	 0.984921 
1.0583346 	 1.002700 
1.0583497 	 0.988763 
1.0583649 	 0.994867 
1.0583801 	 1.004200 
1.0583953 	 0.996521 
1.0584104 	 1.003520 
1.0584255 	 0.990302 
1.0584407 	 0.990192 
1.0584558 	 0.988686 
1.0584710 	 0.979202 
1.0584861 	 0.969956 
1.0585012 	 0.973114 
1.0585164 	 0.960301 
1.0585315 	 0.953745 
1.0585467 	 0.938672 
1.0585619 	 0.950382 
1.0585771 	 0.973914 
1.0585922 	 0.992109 
1.0586073 	 0.991699 
1.0586225 	 0.998285 
1.0586376 	 0.997680 
1.0586528 	 1.008960 
1.0586679 	 1.004750 
1.0586830 	 0.998950 
1.0586982 	 0.988618 
1.0587133 	 0.979700 
1.0587286 	 0.961349 
1.0587437 	 0.946626 
1.0587589 	 0.920234 
1.0587740 	 0.884640 
1.0587891 	 0.822350 
1.0588043 	 0.755406 
1.0588194 	 0.665962 
1.0588346 	 0.597266 
1.0588497 	 0.584617 
1.0588648 	 0.653765 
1.0588800 	 0.757294 
1.0588951 	 0.846789 
1.0589104 	 0.898381 
1.0589255 	 0.939015 
1.0589406 	 0.959747 
1.0589558 	 0.972731 
1.0589709 	 0.977314 
1.0589861 	 0.991257 
1.0590012 	 0.988282 
1.0590163 	 0.996718 
1.0590315 	 0.998699 
1.0590466 	 1.005080 
1.0590618 	 1.002370 
1.0590770 	 1.007650 
1.0590922 	 1.001390 
1.0591073 	 1.004080 
1.0591224 	 1.006310 
1.0591376 	 1.007890 
1.0591527 	 1.002600 
1.0591679 	 1.009160 
1.0591830 	 1.010260 
1.0591981 	 1.011160 
1.0592133 	 1.001160 
1.0592284 	 0.999311 
1.0592436 	 1.001590 
1.0592588 	 1.008850 
1.0592740 	 1.008880 
1.0592891 	 1.004680 
1.0593042 	 1.006270 
1.0593194 	 1.004490 
1.0593345 	 0.998538 
1.0593497 	 1.003700 
1.0593648 	 1.003420 
1.0593799 	 1.012080 
1.0593951 	 0.997111 
1.0594102 	 1.007510 
1.0594255 	 1.005960 
1.0594406 	 1.001090 
1.0594558 	 0.992330 
1.0594709 	 1.008230 
1.0594860 	 1.000400 
1.0595012 	 1.004160 
1.0595163 	 1.009340 
1.0595315 	 1.004590 
1.0595466 	 1.004030 
1.0595617 	 1.008100 
1.0595769 	 1.010870 
1.0595920 	 1.007570 
1.0596073 	 1.006770 
1.0596224 	 1.021880 
1.0596375 	 1.012500 
1.0596527 	 1.014600 
1.0596678 	 1.012870 
1.0596830 	 1.018010 
1.0596981 	 1.012710 
1.0597132 	 1.015270 
1.0597284 	 1.013760 
1.0597435 	 1.012420 
1.0597587 	 1.015410 
1.0597739 	 1.010690 
1.0597891 	 1.020120 
1.0598042 	 1.021580 
1.0598193 	 1.014780 
1.0598345 	 1.014390 
1.0598496 	 1.015080 
1.0598648 	 1.010550 
1.0598799 	 1.005310 
1.0598950 	 1.007100 
1.0599102 	 1.012450 
1.0599253 	 1.014500 
1.0599406 	 1.017530 
1.0599557 	 1.010650 
1.0599709 	 1.011320 
1.0599860 	 1.012570 
1.0600011 	 1.001180 
1.0600163 	 0.993969 
1.0600314 	 1.006950 
1.0600466 	 1.004420 
1.0600617 	 1.014910 
1.0600768 	 1.020870 
1.0600920 	 1.003330 
1.0601071 	 1.009130 
1.0601224 	 1.009480 
1.0601375 	 1.014270 
1.0601526 	 1.005410 
1.0601678 	 1.008750 
1.0601829 	 0.999490 
1.0601981 	 1.004230 
1.0602132 	 1.006390 
1.0602283 	 1.009350 
1.0602435 	 1.007930 
1.0602586 	 1.014230 
1.0602738 	 1.003260 
1.0602890 	 1.001660 
1.0603042 	 1.009970 
1.0603193 	 1.005010 
1.0603344 	 1.007490 
1.0603496 	 0.993934 
1.0603647 	 1.005580 
1.0603799 	 1.004760 
1.0603950 	 1.005680 
1.0604101 	 1.011390 
1.0604253 	 1.003330 
1.0604404 	 0.996751 
1.0604556 	 1.009120 
1.0604708 	 1.004550 
1.0604860 	 0.999888 
1.0605011 	 0.994122 
1.0605162 	 0.995717 
1.0605314 	 0.996798 
1.0605465 	 1.000220 
1.0605617 	 0.987015 
1.0605768 	 0.985164 
1.0605919 	 0.954706 
1.0606071 	 0.931066 
1.0606222 	 0.884978 
1.0606375 	 0.820945 
1.0606526 	 0.718101 
1.0606678 	 0.642846 
1.0606829 	 0.648592 
1.0606980 	 0.733342 
1.0607132 	 0.835170 
1.0607283 	 0.915117 
1.0607435 	 0.955096 
1.0607586 	 0.976931 
1.0607737 	 0.979048 
1.0607889 	 0.989401 
1.0608041 	 0.995614 
1.0608193 	 0.996836 
1.0608344 	 0.996936 
1.0608495 	 0.999034 
1.0608647 	 0.993605 
1.0608798 	 1.006160 
1.0608950 	 1.010420 
1.0609101 	 1.013650 
1.0609252 	 1.002430 
1.0609404 	 1.013950 
1.0609555 	 1.013460 
1.0609707 	 1.008850 
1.0609859 	 1.003800 
1.0610011 	 1.002380 
1.0610162 	 1.007970 
1.0610313 	 1.013260 
1.0610465 	 1.004150 
1.0610616 	 0.999908 
1.0610768 	 1.005950 
1.0610919 	 1.006860 
1.0611070 	 0.998024 
1.0611222 	 0.992042 
1.0611373 	 1.002110 
1.0611526 	 0.999376 
1.0611677 	 1.002010 
1.0611829 	 1.011390 
1.0611980 	 1.007450 
1.0612131 	 1.003280 
1.0612283 	 0.996823 
1.0612434 	 0.996167 
1.0612586 	 0.999208 
1.0612737 	 0.997187 
1.0612888 	 0.997335 
1.0613040 	 0.996960 
1.0613191 	 1.005160 
1.0613344 	 1.009190 
1.0613495 	 1.010340 
1.0613647 	 1.014680 
1.0613798 	 1.015850 
1.0613949 	 1.010760 
1.0614101 	 1.009070 
1.0614252 	 1.006940 
1.0614403 	 1.006040 
1.0614555 	 0.990054 
1.0614706 	 0.965450 
1.0614858 	 0.927348 
1.0615010 	 0.920623 
1.0615162 	 0.940924 
1.0615313 	 0.965874 
1.0615464 	 0.992689 
1.0615616 	 1.004040 
1.0615767 	 1.004830 
1.0615919 	 1.001850 
1.0616070 	 0.995805 
1.0616221 	 1.005920 
1.0616373 	 1.010640 
1.0616524 	 1.015210 
1.0616676 	 1.015830 
1.0616828 	 1.012190 
1.0616980 	 1.012800 
1.0617131 	 1.012870 
1.0617282 	 1.012010 
1.0617434 	 1.013050 
1.0617585 	 1.005690 
1.0617737 	 1.011900 
1.0617888 	 1.014040 
1.0618039 	 1.012360 
1.0618191 	 1.011510 
1.0618342 	 1.020240 
1.0618495 	 1.015820 
1.0618646 	 1.015760 
1.0618798 	 1.012480 
1.0618949 	 1.011960 
1.0619100 	 1.012750 
1.0619252 	 1.014760 
1.0619403 	 1.009260 
1.0619555 	 1.004280 
1.0619706 	 0.989031 
1.0619857 	 0.972896 
1.0620009 	 0.951553 
1.0620160 	 0.966004 
1.0620313 	 0.985651 
1.0620464 	 0.998853 
1.0620615 	 0.998537 
1.0620767 	 0.992361 
1.0620918 	 0.996089 
1.0621070 	 0.991589 
1.0621221 	 0.998993 
1.0621372 	 0.995061 
1.0621524 	 1.005780 
1.0621675 	 0.999236 
1.0621827 	 0.997614 
1.0621979 	 1.007740 
1.0622131 	 1.015090 
1.0622282 	 0.998379 
1.0622433 	 1.001010 
1.0622585 	 1.007370 
1.0622736 	 1.006310 
1.0622888 	 1.003060 
1.0623039 	 1.007670 
1.0623190 	 1.010560 
1.0623342 	 1.005470 
1.0623493 	 1.010360 
1.0623646 	 0.998399 
1.0623797 	 1.004100 
1.0623949 	 0.999767 
1.0624100 	 1.004430 
1.0624251 	 0.996273 
1.0624403 	 0.998416 
1.0624554 	 1.002450 
1.0624706 	 1.004360 
1.0624857 	 1.002500 
1.0625008 	 1.008880 
1.0625160 	 1.001490 
1.0625311 	 1.012020 
1.0625464 	 1.001890 
1.0625615 	 1.000840 
1.0625767 	 0.997063 
1.0625918 	 1.002290 
1.0626069 	 0.998055 
1.0626221 	 1.007550 
1.0626372 	 1.008120 
1.0626523 	 1.002400 
1.0626675 	 1.009410 
1.0626826 	 1.009640 
1.0626978 	 1.008530 
1.0627130 	 1.007530 
1.0627282 	 1.004870 
1.0627433 	 1.005350 
1.0627584 	 1.006830 
1.0627736 	 1.003870 
1.0627887 	 1.008450 
1.0628039 	 1.005620 
1.0628190 	 1.003500 
1.0628341 	 0.998904 
1.0628493 	 0.996860 
1.0628644 	 0.998858 
1.0628796 	 0.989432 
1.0628948 	 0.999456 
1.0629100 	 1.002480 
1.0629251 	 0.996754 
1.0629402 	 1.001050 
1.0629554 	 1.002070 
1.0629705 	 1.000960 
1.0629857 	 1.003570 
1.0630008 	 0.998361 
1.0630159 	 0.993300 
1.0630311 	 0.982423 
1.0630462 	 0.956696 
1.0630615 	 0.920537 
1.0630766 	 0.845975 
1.0630918 	 0.789312 
1.0631069 	 0.789812 
1.0631220 	 0.858182 
1.0631372 	 0.919677 
1.0631523 	 0.964823 
1.0631675 	 0.984258 
1.0631826 	 0.999727 
1.0631977 	 0.995793 
1.0632129 	 0.991658 
1.0632280 	 0.995608 
1.0632433 	 1.004010 
1.0632584 	 1.002350 
1.0632735 	 1.004160 
1.0632887 	 1.004630 
1.0633038 	 1.003930 
1.0633190 	 1.025660 
1.0633341 	 0.999184 
1.0633492 	 0.998001 
1.0633644 	 1.002100 
1.0633795 	 0.992417 
1.0633947 	 0.996508 
1.0634099 	 0.993545 
1.0634251 	 1.002130 
1.0634402 	 1.003410 
1.0634553 	 1.005180 
1.0634705 	 1.020770 
1.0634856 	 1.005270 
1.0635008 	 1.003160 
1.0635159 	 0.995775 
1.0635310 	 0.999464 
1.0635462 	 1.007040 
1.0635613 	 0.993912 
1.0635765 	 0.988610 
1.0635917 	 0.994992 
1.0636069 	 0.994641 
1.0636220 	 0.999853 
1.0636371 	 1.005360 
1.0636523 	 1.009220 
1.0636674 	 0.999597 
1.0636826 	 0.986087 
1.0636977 	 0.988982 
1.0637128 	 0.998529 
1.0637280 	 0.997005 
1.0637431 	 0.999852 
1.0637584 	 0.999822 
1.0637735 	 1.005290 
1.0637887 	 0.994173 
1.0638038 	 0.988447 
1.0638189 	 0.991317 
1.0638341 	 0.993288 
1.0638492 	 0.993744 
1.0638644 	 1.001370 
1.0638795 	 1.000740 
1.0638946 	 0.992043 
1.0639098 	 0.987759 
1.0639250 	 0.970389 
1.0639402 	 0.969284 
1.0639553 	 0.972542 
1.0639704 	 0.983167 
1.0639856 	 0.978389 
1.0640007 	 0.981164 
1.0640159 	 1.003460 
1.0640310 	 0.997068 
1.0640461 	 0.994537 
1.0640613 	 0.988971 
1.0640764 	 0.984936 
1.0640916 	 0.994623 
1.0641068 	 0.991428 
1.0641220 	 0.987513 
1.0641371 	 0.997431 
1.0641522 	 0.996403 
1.0641674 	 1.001850 
1.0641825 	 1.006890 
1.0641977 	 0.997474 
1.0642128 	 0.997433 
1.0642279 	 0.990141 
1.0642431 	 0.991324 
1.0642582 	 0.995050 
1.0642735 	 0.999512 
1.0642886 	 0.998808 
1.0643038 	 0.999951 
1.0643189 	 0.995748 
1.0643340 	 1.009200 
1.0643492 	 1.007170 
1.0643643 	 1.010400 
1.0643795 	 1.005120 
1.0643946 	 0.995942 
1.0644097 	 0.999618 
1.0644249 	 0.999598 
1.0644400 	 0.998098 
1.0644553 	 1.001540 
1.0644704 	 0.981885 
1.0644855 	 1.000970 
1.0645007 	 1.005050 
1.0645158 	 0.997761 
1.0645310 	 0.998560 
1.0645461 	 0.996740 
1.0645612 	 0.992397 
1.0645764 	 0.994669 
1.0645915 	 0.988318 
1.0646067 	 0.978374 
1.0646219 	 0.983827 
1.0646371 	 0.984730 
1.0646522 	 0.996536 
1.0646673 	 0.999537 
1.0646825 	 1.004140 
1.0646976 	 1.002810 
1.0647128 	 0.996655 
1.0647279 	 0.988175 
1.0647430 	 0.993132 
1.0647582 	 0.995121 
1.0647733 	 1.000350 
1.0647885 	 0.994538 
1.0648037 	 0.996617 
1.0648189 	 0.999987 
1.0648340 	 1.003650 
1.0648491 	 0.999181 
1.0648643 	 0.998021 
1.0648794 	 0.987580 
1.0648946 	 0.988872 
1.0649097 	 0.998803 
1.0649248 	 0.982469 
1.0649400 	 0.976780 
1.0649551 	 0.979893 
1.0649704 	 0.979765 
1.0649855 	 0.990758 
1.0650007 	 0.990882 
1.0650158 	 0.987455 
1.0650309 	 0.998474 
1.0650461 	 0.985242 
1.0650612 	 0.973966 
1.0650764 	 0.966654 
1.0650915 	 0.957553 
1.0651066 	 0.948145 
1.0651218 	 0.955423 
1.0651369 	 0.972555 
1.0651522 	 0.971409 
1.0651673 	 0.978669 
1.0651824 	 0.983005 
1.0651976 	 0.972263 
1.0652127 	 0.976742 
1.0652279 	 0.977877 
1.0652430 	 0.982536 
1.0652581 	 0.981368 
1.0652733 	 0.998519 
1.0652884 	 0.997989 
1.0653036 	 0.975977 
1.0653188 	 0.987236 
1.0653340 	 0.985604 
1.0653491 	 0.988318 
1.0653642 	 0.993811 
1.0653794 	 0.986795 
1.0653945 	 0.976932 
1.0654097 	 0.982753 
1.0654248 	 0.984127 
1.0654399 	 0.988332 
1.0654551 	 0.990376 
1.0654702 	 0.989748 
1.0654855 	 0.990474 
1.0655006 	 0.998561 
1.0655158 	 0.992962 
1.0655309 	 1.000490 
1.0655460 	 0.994586 
1.0655612 	 0.980882 
1.0655763 	 0.966221 
1.0655915 	 0.962881 
1.0656066 	 0.987168 
1.0656217 	 0.979209 
1.0656369 	 0.990301 
1.0656520 	 1.000860 
1.0656673 	 1.002380 
1.0656824 	 1.000000 
1.0656976 	 0.994312 
1.0657127 	 0.986846 
1.0657278 	 1.000220 
1.0657430 	 0.995624 
1.0657581 	 0.995127 
1.0657732 	 0.993809 
1.0657884 	 1.000890 
1.0658035 	 1.005070 
1.0658187 	 1.004330 
1.0658339 	 1.002140 
1.0658491 	 1.004810 
1.0658642 	 0.993487 
1.0658793 	 0.995599 
1.0658945 	 0.996199 


==> anc/HD166/HD166_73.dat <==
1.0364398 	 0.993424 
1.0364547 	 0.983702 
1.0364696 	 1.019390 
1.0364845 	 0.992748 
1.0364995 	 1.018230 
1.0365144 	 0.995823 
1.0365293 	 1.021440 
1.0365442 	 1.052750 
1.0365592 	 0.979914 
1.0365741 	 0.969022 
1.0365890 	 0.968981 
1.0366039 	 0.974186 
1.0366189 	 0.973282 
1.0366338 	 0.979973 
1.0366488 	 1.026480 
1.0366637 	 1.022410 
1.0366786 	 0.979513 
1.0366936 	 0.942669 
1.0367085 	 0.933569 
1.0367234 	 0.980120 
1.0367383 	 0.945678 
1.0367533 	 0.954426 
1.0367682 	 1.002860 
1.0367831 	 0.968928 
1.0367980 	 0.951120 
1.0368130 	 0.965870 
1.0368279 	 1.078850 
1.0368428 	 1.015420 
1.0368577 	 1.035840 
1.0368727 	 0.987845 
1.0368876 	 0.997536 
1.0369025 	 0.978748 
1.0369174 	 0.992528 
1.0369325 	 1.028110 
1.0369474 	 1.017620 
1.0369623 	 1.040020 
1.0369772 	 1.038960 
1.0369922 	 1.011110 
1.0370071 	 1.011880 
1.0370220 	 0.991279 
1.0370369 	 1.021130 
1.0370519 	 0.992716 
1.0370668 	 1.010020 
1.0370817 	 1.021730 
1.0370966 	 1.003080 
1.0371116 	 1.033780 
1.0371265 	 1.023370 
1.0371414 	 0.988047 
1.0371563 	 0.997746 
1.0371712 	 1.004240 
1.0371863 	 1.023070 
1.0372012 	 1.011710 
1.0372161 	 0.986034 
1.0372310 	 1.010980 
1.0372460 	 0.992771 
1.0372609 	 0.962435 
1.0372758 	 0.989235 
1.0372907 	 0.996212 
1.0373057 	 0.983642 
1.0373206 	 0.976810 
1.0373355 	 0.979072 
1.0373504 	 0.978944 
1.0373654 	 0.955415 
1.0373803 	 0.986766 
1.0373952 	 0.927514 
1.0374101 	 0.872719 
1.0374252 	 0.791263 
1.0374401 	 0.734608 
1.0374550 	 0.739235 
1.0374699 	 0.800490 
1.0374849 	 0.863368 
1.0374998 	 0.919312 
1.0375147 	 0.951996 
1.0375296 	 0.965720 
1.0375446 	 0.975758 
1.0375595 	 0.990514 
1.0375744 	 1.004240 
1.0375893 	 0.991763 
1.0376042 	 0.998456 
1.0376192 	 1.000000 
1.0376341 	 1.000960 
1.0376490 	 0.998680 
1.0376639 	 0.990237 
1.0376790 	 1.005400 
1.0376939 	 0.991757 
1.0377088 	 0.976603 
1.0377237 	 1.012570 
1.0377387 	 0.966959 
1.0377536 	 1.006070 
1.0377685 	 1.014970 
1.0377834 	 1.029080 
1.0377984 	 1.000480 
1.0378133 	 0.988027 
1.0378282 	 0.997916 
1.0378431 	 1.026860 
1.0378581 	 1.018620 
1.0378730 	 1.024310 
1.0378879 	 1.021540 
1.0379028 	 1.027590 
1.0379179 	 1.018740 
1.0379328 	 1.002050 
1.0379477 	 0.991701 
1.0379626 	 0.995665 
1.0379776 	 0.973731 
1.0379925 	 0.988413 
1.0380074 	 0.991084 
1.0380223 	 1.008340 
1.0380373 	 1.012710 
1.0380522 	 1.006290 
1.0380671 	 1.004900 
1.0380820 	 0.992898 
1.0380969 	 0.961910 
1.0381119 	 0.997487 
1.0381268 	 0.982917 
1.0381417 	 0.982754 
1.0381566 	 0.934540 
1.0381716 	 0.902565 
1.0381866 	 0.862949 
1.0382015 	 0.870365 
1.0382164 	 0.906337 
1.0382314 	 0.926020 
1.0382463 	 0.939291 
1.0382612 	 0.978206 
1.0382761 	 0.985982 
1.0382911 	 1.000530 
1.0383060 	 0.989094 
1.0383209 	 1.007110 
1.0383358 	 1.006240 
1.0383508 	 1.001750 
1.0383657 	 0.991026 
1.0383806 	 0.979471 
1.0383955 	 1.029170 
1.0384105 	 0.979339 
1.0384254 	 0.993081 
1.0384403 	 0.995371 
1.0384552 	 0.998501 
1.0384703 	 1.002850 
1.0384852 	 1.000780 
1.0385001 	 1.028860 
1.0385150 	 1.001270 
1.0385299 	 0.990521 
1.0385449 	 0.980661 
1.0385598 	 0.994331 
1.0385747 	 0.989991 
1.0385896 	 0.982349 
1.0386046 	 0.990560 
1.0386195 	 1.005400 
1.0386344 	 1.028820 
1.0386493 	 1.004710 
1.0386643 	 1.036540 
1.0386792 	 1.007620 
1.0386941 	 1.013750 
1.0387090 	 0.993116 
1.0387241 	 1.003910 
1.0387390 	 0.995424 
1.0387539 	 1.007970 
1.0387688 	 1.016950 
1.0387838 	 1.026400 
1.0387987 	 1.010870 
1.0388136 	 1.011910 
1.0388285 	 1.014150 
1.0388435 	 1.020270 
1.0388584 	 1.007210 
1.0388733 	 0.970159 
1.0388882 	 0.982217 
1.0389032 	 0.985204 
1.0389181 	 1.023850 
1.0389330 	 0.942521 
1.0389479 	 1.014180 
1.0389630 	 1.005880 
1.0389779 	 1.052770 
1.0389928 	 1.024900 
1.0390077 	 0.998219 
1.0390226 	 0.985021 
1.0390376 	 1.003660 
1.0390525 	 0.989555 
1.0390674 	 0.994379 
1.0390823 	 1.006100 
1.0390973 	 1.009110 
1.0391122 	 1.019860 
1.0391271 	 1.019290 
1.0391420 	 0.996517 
1.0391570 	 0.976413 
1.0391719 	 0.988063 
1.0391868 	 0.980672 
1.0392017 	 0.981689 
1.0392168 	 0.995930 
1.0392317 	 1.006670 
1.0392466 	 0.999029 
1.0392615 	 1.008320 
1.0392765 	 0.998219 
1.0392914 	 1.006700 
1.0393063 	 1.001480 
1.0393212 	 1.000690 
1.0393362 	 0.990261 
1.0393511 	 1.011480 
1.0393660 	 1.008060 
1.0393809 	 1.013640 
1.0393959 	 1.013760 
1.0394108 	 1.007040 
1.0394257 	 0.984191 
1.0394406 	 0.988365 
1.0394555 	 0.978936 
1.0394706 	 0.965168 
1.0394855 	 0.991626 
1.0395004 	 0.983914 
1.0395153 	 1.012490 
1.0395303 	 0.996347 
1.0395452 	 1.023450 
1.0395601 	 1.023340 
1.0395750 	 0.998737 
1.0395900 	 1.028680 
1.0396049 	 1.012620 
1.0396198 	 1.003470 
1.0396347 	 1.008560 
1.0396497 	 1.020950 
1.0396646 	 1.013340 
1.0396795 	 0.995847 
1.0396944 	 0.993443 
1.0397094 	 0.996882 
1.0397243 	 1.008530 
1.0397393 	 1.009870 
1.0397542 	 1.024780 
1.0397692 	 1.022090 
1.0397841 	 1.000560 
1.0397990 	 1.008740 
1.0398139 	 1.014880 
1.0398289 	 1.006950 
1.0398438 	 1.011790 
1.0398587 	 1.007150 
1.0398736 	 0.977991 
1.0398886 	 0.909498 
1.0399035 	 0.842605 
1.0399184 	 0.840215 
1.0399333 	 0.906785 
1.0399482 	 0.949934 
1.0399632 	 0.951284 
1.0399781 	 0.934949 
1.0399930 	 0.921711 
1.0400079 	 0.901962 
1.0400230 	 0.909498 
1.0400379 	 0.953986 
1.0400528 	 0.982725 
1.0400677 	 0.985261 
1.0400827 	 0.974143 
1.0400976 	 1.016210 
1.0401125 	 1.009000 
1.0401274 	 1.032760 
1.0401424 	 1.020110 
1.0401573 	 1.021010 
1.0401722 	 1.008210 
1.0401871 	 1.011520 
1.0402021 	 0.978902 
1.0402170 	 0.992653 
1.0402319 	 1.012830 
1.0402468 	 0.971792 
1.0402619 	 0.967257 
1.0402768 	 1.036550 
1.0402917 	 1.017300 
1.0403066 	 1.039660 
1.0403216 	 1.033930 
1.0403365 	 0.991250 
1.0403514 	 1.009050 
1.0403663 	 1.004220 
1.0403812 	 0.950368 
1.0403962 	 0.984823 
1.0404111 	 1.004220 
1.0404260 	 1.006370 
1.0404409 	 0.985199 
1.0404559 	 1.011850 
1.0404708 	 1.011280 
1.0404857 	 0.971753 
1.0405006 	 0.996709 
1.0405157 	 0.968535 
1.0405306 	 1.015700 
1.0405455 	 1.009860 
1.0405604 	 1.012810 
1.0405754 	 1.011290 
1.0405903 	 1.016400 
1.0406052 	 1.027510 
1.0406201 	 1.013060 
1.0406351 	 1.001000 
1.0406500 	 1.006750 
1.0406649 	 1.019730 
1.0406798 	 1.006190 
1.0406948 	 0.994587 
1.0407097 	 0.991024 
1.0407246 	 0.997329 
1.0407395 	 0.996326 
1.0407546 	 1.004970 
1.0407695 	 1.018510 
1.0407844 	 1.002220 
1.0407993 	 1.000790 
1.0408143 	 0.995832 
1.0408292 	 1.001410 
1.0408441 	 0.998961 
1.0408590 	 0.980902 
1.0408739 	 0.998599 
1.0408889 	 1.005390 
1.0409038 	 1.009810 
1.0409187 	 1.002950 
1.0409336 	 0.993353 
1.0409486 	 0.998654 
1.0409635 	 1.003210 
1.0409784 	 0.984737 
1.0409933 	 0.965726 
1.0410084 	 0.953859 
1.0410233 	 0.937990 
1.0410382 	 0.941868 
1.0410531 	 0.960680 
1.0410681 	 0.985639 
1.0410830 	 0.990583 
1.0410979 	 0.992838 
1.0411128 	 0.981715 
1.0411278 	 0.988397 
1.0411427 	 0.977392 
1.0411576 	 0.998765 
1.0411725 	 1.002060 
1.0411875 	 1.013410 
1.0412024 	 1.018790 
1.0412173 	 1.012010 
1.0412322 	 1.014630 
1.0412472 	 1.006210 
1.0412621 	 1.005310 
1.0412771 	 1.005640 
1.0412920 	 1.001950 
1.0413069 	 1.022740 
1.0413219 	 1.017460 
1.0413368 	 1.020400 
1.0413517 	 1.016230 
1.0413666 	 1.018620 
1.0413816 	 1.015400 
1.0413965 	 1.010140 
1.0414114 	 1.006640 
1.0414263 	 1.005860 
1.0414413 	 1.005130 
1.0414562 	 0.992772 
1.0414711 	 0.997616 
1.0414860 	 1.002680 
1.0415010 	 1.029420 
1.0415159 	 1.023320 
1.0415308 	 1.028140 
1.0415457 	 1.015670 
1.0415608 	 1.003610 
1.0415757 	 1.009880 
1.0415906 	 1.003050 
1.0416055 	 1.005750 
1.0416205 	 1.005000 
1.0416354 	 1.006180 
1.0416503 	 1.005250 
1.0416652 	 1.008760 
1.0416802 	 1.000970 
1.0416951 	 1.001460 
1.0417100 	 1.005330 
1.0417249 	 0.999620 
1.0417399 	 0.998485 
1.0417548 	 0.996122 
1.0417697 	 1.009940 
1.0417846 	 0.994416 
1.0417995 	 0.984316 
1.0418146 	 0.987839 
1.0418295 	 0.993093 
1.0418444 	 0.999662 
1.0418593 	 0.990848 
1.0418743 	 1.002250 
1.0418892 	 0.993038 
1.0419041 	 0.985527 
1.0419190 	 0.988398 
1.0419340 	 0.992522 
1.0419489 	 1.006260 
1.0419638 	 1.012020 
1.0419787 	 1.002080 
1.0419937 	 1.005540 
1.0420086 	 0.992763 
1.0420235 	 0.990767 
1.0420384 	 1.000260 
1.0420535 	 0.995691 
1.0420684 	 1.002260 
1.0420833 	 1.011340 
1.0420982 	 1.007030 
1.0421132 	 1.016180 
1.0421281 	 1.022950 
1.0421430 	 1.023890 
1.0421579 	 1.014920 
1.0421729 	 1.013610 
1.0421878 	 1.003560 
1.0422027 	 1.004900 
1.0422176 	 1.002190 
1.0422325 	 1.012320 
1.0422475 	 1.016350 
1.0422624 	 1.023040 
1.0422773 	 1.018900 
1.0422922 	 0.999196 
1.0423073 	 1.018590 
1.0423222 	 1.003170 
1.0423371 	 1.014010 
1.0423520 	 1.003110 
1.0423670 	 1.015170 
1.0423819 	 0.998620 
1.0423968 	 1.016300 
1.0424117 	 1.018680 
1.0424267 	 1.027170 
1.0424416 	 1.034930 
1.0424565 	 1.019000 
1.0424714 	 0.998658 
1.0424864 	 1.005060 
1.0425013 	 1.007840 
1.0425162 	 1.025740 
1.0425311 	 1.019180 
1.0425462 	 1.024080 
1.0425611 	 1.009320 
1.0425760 	 1.009000 
1.0425909 	 1.007560 
1.0426059 	 0.972331 
1.0426208 	 0.946086 
1.0426357 	 0.934327 
1.0426506 	 0.934935 
1.0426655 	 0.952413 
1.0426805 	 0.959187 
1.0426954 	 0.930446 
1.0427103 	 0.908478 
1.0427252 	 0.954787 
1.0427402 	 0.986536 
1.0427551 	 0.992669 
1.0427700 	 0.989987 
1.0427849 	 0.995425 
1.0427999 	 0.993235 
1.0428149 	 0.991475 
1.0428298 	 0.990544 
1.0428447 	 1.013240 
1.0428597 	 1.011570 
1.0428746 	 1.006410 
1.0428895 	 1.006640 
1.0429044 	 1.006750 
1.0429194 	 0.997603 
1.0429343 	 0.991742 
1.0429492 	 0.996641 
1.0429641 	 0.980643 
1.0429791 	 0.981981 
1.0429940 	 1.006740 
1.0430089 	 1.014340 
1.0430238 	 0.990913 
1.0430388 	 0.984475 
1.0430537 	 0.973463 
1.0430686 	 0.962505 
1.0430835 	 0.980385 
1.0430986 	 0.982923 
1.0431135 	 0.992633 
1.0431284 	 0.979070 
1.0431433 	 0.981120 
1.0431582 	 1.010090 
1.0431732 	 1.021380 
1.0431881 	 1.010680 
1.0432030 	 1.019260 
1.0432179 	 0.999559 
1.0432329 	 1.001330 
1.0432478 	 0.990393 
1.0432627 	 1.004200 
1.0432776 	 1.010440 
1.0432926 	 1.012750 
1.0433075 	 1.011060 
1.0433224 	 1.016040 
1.0433373 	 1.002420 
1.0433524 	 1.015030 
1.0433673 	 1.003200 
1.0433822 	 1.013810 
1.0433971 	 0.996722 
1.0434121 	 1.015580 
1.0434270 	 1.006820 
1.0434419 	 1.022950 
1.0434568 	 1.025130 
1.0434718 	 1.027530 
1.0434867 	 1.028710 
1.0435016 	 1.036480 
1.0435165 	 1.011950 
1.0435315 	 1.003400 
1.0435464 	 1.012780 
1.0435613 	 1.003150 
1.0435762 	 1.003660 
1.0435913 	 1.020240 
1.0436062 	 1.005260 
1.0436211 	 1.043720 
1.0436360 	 1.009300 
1.0436509 	 1.020990 
1.0436659 	 1.003570 
1.0436808 	 1.017170 
1.0436957 	 0.985565 
1.0437106 	 0.979965 
1.0437256 	 0.976108 
1.0437405 	 0.987622 
1.0437554 	 1.001770 
1.0437703 	 1.007890 
1.0437853 	 0.989865 
1.0438002 	 1.006830 
1.0438151 	 0.996522 
1.0438300 	 0.998831 
1.0438451 	 0.971809 
1.0438600 	 0.960610 
1.0438749 	 0.958144 
1.0438898 	 0.972254 
1.0439048 	 0.996747 
1.0439197 	 0.999326 
1.0439346 	 1.008760 
1.0439495 	 1.012460 
1.0439645 	 1.006830 
1.0439794 	 0.995421 
1.0439943 	 1.001010 
1.0440092 	 0.996683 
1.0440242 	 1.002860 
1.0440391 	 1.004830 
1.0440540 	 1.010340 
1.0440689 	 1.008070 
1.0440838 	 1.008170 
1.0440989 	 1.004440 
1.0441138 	 1.005940 
1.0441287 	 1.004650 
1.0441436 	 0.998561 
1.0441586 	 0.996120 
1.0441735 	 1.002530 
1.0441884 	 1.004980 
1.0442033 	 1.013420 
1.0442183 	 1.008400 
1.0442332 	 1.013110 
1.0442481 	 1.018720 
1.0442630 	 1.020450 
1.0442780 	 1.014560 
1.0442929 	 1.013470 
1.0443078 	 1.003480 
1.0443227 	 1.006630 
1.0443377 	 1.007220 
1.0443527 	 1.008600 
1.0443676 	 1.008820 
1.0443825 	 1.017720 
1.0443975 	 1.011090 
1.0444124 	 1.007300 
1.0444273 	 1.001090 
1.0444422 	 1.003320 
1.0444572 	 1.000500 
1.0444721 	 1.011380 
1.0444870 	 1.013460 
1.0445019 	 1.012220 
1.0445168 	 1.020400 
1.0445318 	 1.027590 
1.0445467 	 1.016350 
1.0445616 	 1.014100 
1.0445765 	 1.014220 
1.0445915 	 1.011390 
1.0446064 	 1.002620 
1.0446213 	 1.012670 
1.0446362 	 1.016620 
1.0446513 	 1.018530 
1.0446662 	 1.025080 
1.0446811 	 1.028010 
1.0446960 	 1.022260 
1.0447110 	 1.026050 
1.0447259 	 1.023540 
1.0447408 	 1.017320 
1.0447557 	 1.007910 
1.0447707 	 1.005510 
1.0447856 	 1.008040 
1.0448005 	 1.010210 
1.0448154 	 1.005960 
1.0448304 	 1.020160 
1.0448453 	 1.019970 
1.0448602 	 1.013070 
1.0448751 	 1.013940 
1.0448902 	 1.004360 
1.0449051 	 1.002870 
1.0449200 	 1.006600 
1.0449349 	 1.008180 
1.0449499 	 1.003330 
1.0449648 	 1.014300 
1.0449797 	 1.022130 
1.0449946 	 1.017570 
1.0450095 	 1.009060 
1.0450245 	 1.004980 
1.0450394 	 1.002950 
1.0450543 	 1.001160 
1.0450692 	 0.994224 
1.0450842 	 0.989168 
1.0450991 	 0.994980 
1.0451140 	 1.000240 
1.0451289 	 1.007140 
1.0451440 	 1.002060 
1.0451589 	 0.993391 
1.0451738 	 0.988197 
1.0451887 	 0.983937 
1.0452037 	 0.983575 
1.0452186 	 0.986300 
1.0452335 	 0.983268 
1.0452484 	 0.980463 
1.0452634 	 0.994715 
1.0452783 	 1.002280 
1.0452932 	 0.994175 
1.0453081 	 0.987772 
1.0453231 	 1.006460 
1.0453380 	 1.005650 
1.0453529 	 1.008840 
1.0453678 	 0.998899 
1.0453829 	 1.002040 
1.0453978 	 1.004290 
1.0454127 	 1.017820 
1.0454276 	 1.023130 
1.0454426 	 1.027330 
1.0454575 	 1.024320 
1.0454724 	 1.025830 
1.0454873 	 1.017230 
1.0455022 	 1.013750 
1.0455172 	 1.004390 
1.0455321 	 1.010850 
1.0455470 	 1.018100 
1.0455619 	 1.004210 
1.0455769 	 0.979387 
1.0455918 	 0.940939 
1.0456067 	 0.931457 
1.0456216 	 0.948599 
1.0456367 	 0.977592 
1.0456516 	 0.993311 
1.0456665 	 0.997808 
1.0456814 	 1.003090 
1.0456964 	 1.012510 
1.0457113 	 1.022310 
1.0457262 	 1.023190 
1.0457411 	 1.033350 
1.0457561 	 1.032790 
1.0457710 	 1.030100 
1.0457859 	 1.024200 
1.0458008 	 1.015930 
1.0458158 	 0.998128 
1.0458307 	 0.976314 
1.0458456 	 0.929795 
1.0458605 	 0.870066 
1.0458755 	 0.848970 
1.0458905 	 0.885533 
1.0459054 	 0.939648 
1.0459203 	 0.988566 
1.0459352 	 1.003790 
1.0459502 	 1.004310 
1.0459651 	 0.985570 
1.0459800 	 0.965986 
1.0459949 	 0.936752 
1.0460099 	 0.933341 
1.0460248 	 0.960405 
1.0460397 	 0.983905 
1.0460546 	 1.001180 
1.0460696 	 1.004550 
1.0460845 	 1.015080 
1.0460994 	 1.011000 
1.0461143 	 1.002050 
1.0461293 	 1.003060 
1.0461442 	 0.994354 
1.0461591 	 0.993667 
1.0461740 	 1.005820 
1.0461891 	 1.012110 
1.0462040 	 1.011470 
1.0462189 	 0.992142 
1.0462338 	 0.966875 
1.0462488 	 0.912646 
1.0462637 	 0.877016 
1.0462786 	 0.875932 
1.0462935 	 0.918700 
1.0463085 	 0.973909 
1.0463234 	 0.972948 
1.0463383 	 0.982868 
1.0463532 	 0.998703 
1.0463681 	 1.005940 
1.0463831 	 1.003010 
1.0463980 	 0.999561 
1.0464129 	 0.999400 
1.0464278 	 0.987369 
1.0464429 	 0.990380 
1.0464578 	 0.997385 
1.0464727 	 1.004360 
1.0464876 	 1.009880 
1.0465026 	 1.023820 
1.0465175 	 1.029250 
1.0465324 	 1.023830 
1.0465473 	 1.011640 
1.0465623 	 1.013770 
1.0465772 	 1.010430 
1.0465921 	 1.002920 
1.0466070 	 1.003030 
1.0466220 	 1.016110 
1.0466369 	 1.016500 
1.0466518 	 1.018020 
1.0466667 	 1.020970 
1.0466818 	 1.028920 
1.0466967 	 1.012000 
1.0467116 	 1.004860 
1.0467265 	 1.001990 
1.0467415 	 0.999767 
1.0467564 	 1.002900 
1.0467713 	 1.012900 
1.0467862 	 1.009930 
1.0468012 	 1.014930 
1.0468161 	 0.997115 
1.0468310 	 0.989532 
1.0468459 	 0.999050 
1.0468608 	 0.998936 
1.0468758 	 0.993631 
1.0468907 	 1.004040 
1.0469056 	 1.011720 
1.0469205 	 1.004490 
1.0469356 	 1.009730 
1.0469505 	 1.015140 
1.0469654 	 1.016370 
1.0469803 	 1.007710 
1.0469953 	 1.007420 
1.0470102 	 1.010410 
1.0470251 	 0.996928 
1.0470400 	 1.000810 
1.0470550 	 0.993368 
1.0470699 	 1.005810 
1.0470848 	 1.010050 
1.0470997 	 1.010910 
1.0471147 	 1.020360 
1.0471296 	 1.028250 
1.0471445 	 1.028770 
1.0471594 	 1.019270 
1.0471745 	 1.012920 
1.0471894 	 1.009230 
1.0472043 	 1.006240 
1.0472192 	 0.996676 
1.0472342 	 0.984968 
1.0472491 	 0.956743 
1.0472640 	 0.911917 
1.0472789 	 0.846814 
1.0472939 	 0.809331 
1.0473088 	 0.838112 
1.0473237 	 0.911440 
1.0473386 	 0.960003 
1.0473535 	 0.991503 
1.0473685 	 0.995151 
1.0473834 	 0.992369 
1.0473983 	 0.997447 
1.0474132 	 1.002840 
1.0474283 	 1.013330 
1.0474432 	 1.007170 
1.0474581 	 0.996062 
1.0474730 	 0.990233 
1.0474880 	 0.973422 
1.0475029 	 0.975125 
1.0475178 	 0.979551 
1.0475327 	 0.983130 
1.0475477 	 1.000270 
1.0475626 	 1.007880 
1.0475775 	 1.012400 
1.0475924 	 1.008060 
1.0476074 	 1.006290 
1.0476223 	 1.001200 
1.0476372 	 0.987124 
1.0476521 	 0.987240 
1.0476671 	 0.984700 
1.0476820 	 0.999095 
1.0476969 	 0.993636 
1.0477118 	 1.000530 
1.0477269 	 1.012800 
1.0477418 	 1.014860 
1.0477567 	 1.007100 
1.0477716 	 1.001930 
1.0477865 	 0.994605 
1.0478015 	 0.990979 
1.0478164 	 0.989286 
1.0478313 	 1.000800 
1.0478462 	 1.005000 
1.0478612 	 1.002540 
1.0478761 	 1.007100 
1.0478910 	 1.004120 
1.0479059 	 1.014770 
1.0479209 	 1.007390 
1.0479358 	 1.007720 
1.0479507 	 0.994049 
1.0479656 	 0.991098 
1.0479807 	 0.989855 
1.0479956 	 1.000210 
1.0480105 	 1.007410 
1.0480254 	 1.000770 
1.0480404 	 1.011310 
1.0480553 	 1.011730 
1.0480702 	 1.005970 
1.0480851 	 1.003260 
1.0481001 	 0.989562 
1.0481150 	 0.975974 
1.0481299 	 0.979116 
1.0481448 	 0.986490 
1.0481598 	 0.995655 
1.0481747 	 1.006990 
1.0481896 	 1.018220 
1.0482045 	 1.009560 
1.0482194 	 1.003170 
1.0482345 	 1.001570 
1.0482494 	 0.987219 
1.0482643 	 0.990266 
1.0482792 	 0.994093 
1.0482942 	 1.002790 
1.0483091 	 0.998575 
1.0483240 	 1.005690 
1.0483389 	 1.004500 
1.0483539 	 1.005680 
1.0483688 	 1.021740 
1.0483837 	 1.007830 
1.0483986 	 0.997338 
1.0484136 	 0.991326 
1.0484285 	 0.988834 
1.0484434 	 0.995125 
1.0484583 	 0.995757 
1.0484734 	 0.997198 
1.0484883 	 1.005200 
1.0485032 	 1.005040 
1.0485181 	 0.997357 
1.0485331 	 0.998900 
1.0485480 	 0.991930 
1.0485629 	 0.996482 
1.0485778 	 0.991847 
1.0485928 	 0.989029 
1.0486077 	 0.994563 
1.0486226 	 1.005030 
1.0486375 	 1.016330 
1.0486525 	 1.004930 
1.0486674 	 1.001840 
1.0486823 	 1.004070 
1.0486972 	 0.999258 
1.0487121 	 0.997015 
1.0487272 	 0.985772 
1.0487421 	 0.994462 
1.0487570 	 0.997770 
1.0487719 	 0.992278 
1.0487869 	 0.999641 
1.0488018 	 1.007040 
1.0488167 	 1.017350 
1.0488316 	 1.010320 
1.0488466 	 1.004460 
1.0488615 	 0.999776 
1.0488764 	 0.984669 
1.0488913 	 0.981218 
1.0489063 	 0.982237 
1.0489212 	 0.960533 
1.0489361 	 0.927832 
1.0489510 	 0.912000 
1.0489661 	 0.927757 
1.0489810 	 0.960625 
1.0489959 	 0.988198 
1.0490108 	 0.984475 
1.0490258 	 0.983976 
1.0490407 	 0.986688 
1.0490556 	 0.989269 
1.0490705 	 0.995559 
1.0490855 	 1.007730 
1.0491004 	 1.006180 
1.0491153 	 1.004570 
1.0491302 	 0.990484 
1.0491451 	 0.996373 
1.0491601 	 0.990030 
1.0491750 	 0.984825 
1.0491899 	 0.997187 
1.0492048 	 0.985332 
1.0492198 	 0.993342 
1.0492347 	 1.006900 
1.0492496 	 1.016050 
1.0492646 	 1.017470 
1.0492796 	 1.014160 
1.0492945 	 1.021470 
1.0493094 	 1.014570 
1.0493243 	 1.004200 
1.0493393 	 1.000650 
1.0493542 	 0.998834 
1.0493691 	 1.004690 
1.0493840 	 1.002190 
1.0493990 	 1.008390 
1.0494139 	 1.007490 
1.0494288 	 1.001640 
1.0494437 	 1.002690 
1.0494587 	 1.003840 
1.0494736 	 0.996300 
1.0494885 	 0.989158 
1.0495034 	 0.984611 
1.0495185 	 0.988190 
1.0495334 	 0.989447 
1.0495483 	 0.998919 
1.0495632 	 0.998743 
1.0495782 	 0.998429 
1.0495931 	 0.997336 
1.0496080 	 1.001020 
1.0496229 	 0.993182 
1.0496378 	 0.976598 
1.0496528 	 0.991621 
1.0496677 	 0.981055 
1.0496826 	 0.998052 
1.0496975 	 1.003150 
1.0497125 	 0.996670 
1.0497274 	 1.001470 
1.0497423 	 1.003250 
1.0497572 	 0.993742 
1.0497723 	 0.988514 
1.0497872 	 0.980943 
1.0498021 	 0.986844 
1.0498170 	 0.981289 
1.0498320 	 0.984874 
1.0498469 	 0.988743 
1.0498618 	 0.997762 
1.0498767 	 0.999685 
1.0498917 	 0.987219 
1.0499066 	 0.963907 
1.0499215 	 0.916452 
1.0499364 	 0.881886 
1.0499514 	 0.892184 
1.0499663 	 0.927526 
1.0499812 	 0.966604 
1.0499961 	 0.976307 
1.0500112 	 0.988215 
1.0500261 	 0.998346 
1.0500410 	 0.994986 
1.0500559 	 0.976676 
1.0500708 	 0.969784 
1.0500858 	 0.966235 
1.0501007 	 0.973097 
1.0501156 	 0.974491 
1.0501305 	 0.968040 
1.0501455 	 0.978833 
1.0501604 	 0.987595 
1.0501753 	 0.992589 
1.0501902 	 0.996264 
1.0502052 	 0.987314 
1.0502201 	 0.982488 
1.0502350 	 0.986754 
1.0502499 	 0.969383 
1.0502650 	 0.976005 
1.0502799 	 0.994256 
1.0502948 	 0.984360 
1.0503097 	 0.993070 
1.0503247 	 1.005320 
1.0503396 	 1.016610 
1.0503545 	 1.017080 
1.0503694 	 1.010330 
1.0503844 	 1.014240 
1.0503993 	 1.009210 
1.0504142 	 1.004100 
1.0504291 	 0.994377 
1.0504441 	 0.994118 
1.0504590 	 0.990069 
1.0504739 	 0.980812 
1.0504888 	 0.981421 
1.0505038 	 0.993555 
1.0505188 	 1.013370 
1.0505337 	 1.003190 
1.0505486 	 0.995818 
1.0505635 	 0.992253 
1.0505785 	 1.000960 
1.0505934 	 0.997943 
1.0506083 	 0.984416 
1.0506232 	 0.983600 
1.0506382 	 0.987757 
1.0506531 	 0.986246 
1.0506680 	 0.986558 
1.0506829 	 0.988328 
1.0506979 	 0.996061 
1.0507128 	 0.985096 
1.0507277 	 0.989932 
1.0507426 	 0.998291 
1.0507576 	 1.001050 
1.0507725 	 0.992800 
1.0507874 	 0.994800 
1.0508024 	 0.994362 
1.0508174 	 0.998420 
1.0508323 	 1.000780 
1.0508472 	 1.002640 
1.0508621 	 0.998314 
1.0508771 	 0.988948 
1.0508920 	 0.974829 
1.0509069 	 0.979477 
1.0509218 	 0.986637 
1.0509368 	 0.993194 
1.0509517 	 0.999750 
1.0509666 	 1.010760 
1.0509815 	 0.987831 
1.0509964 	 0.964247 
1.0510114 	 0.997818 
1.0510263 	 0.999642 
1.0510412 	 0.984348 
1.0510561 	 0.977313 
1.0510712 	 0.983823 
1.0510861 	 0.989032 
1.0511010 	 0.994704 
1.0511159 	 0.996384 
1.0511309 	 0.997831 
1.0511458 	 0.991706 
1.0511607 	 0.983586 
1.0511756 	 0.990594 
1.0511906 	 0.986661 
1.0512055 	 0.978270 
1.0512204 	 0.990139 
1.0512353 	 0.986933 
1.0512503 	 0.988073 
1.0512652 	 0.986208 
1.0512801 	 0.984426 
1.0512950 	 0.987263 
1.0513101 	 0.975995 
1.0513250 	 0.961720 
1.0513399 	 0.945423 
1.0513548 	 0.949345 


==> anc/HD166/HD166_74.dat <==
1.0225364 	 1.036270 
1.0225511 	 1.023720 
1.0225657 	 1.000600 
1.0225805 	 0.988669 
1.0225952 	 0.979631 
1.0226099 	 0.977503 
1.0226246 	 0.998821 
1.0226393 	 0.987862 
1.0226541 	 0.979745 
1.0226687 	 0.987285 
1.0226835 	 0.989948 
1.0226982 	 0.982261 
1.0227128 	 1.012410 
1.0227276 	 1.024050 
1.0227423 	 0.998421 
1.0227571 	 0.991537 
1.0227717 	 1.002880 
1.0227864 	 1.039950 
1.0228012 	 1.033220 
1.0228158 	 0.990028 
1.0228306 	 0.976376 
1.0228453 	 0.961111 
1.0228599 	 0.952595 
1.0228747 	 0.977939 
1.0228894 	 0.983525 
1.0229042 	 0.954578 
1.0229188 	 0.944727 
1.0229335 	 0.983312 
1.0229483 	 1.003180 
1.0229629 	 0.986731 
1.0229777 	 0.997597 
1.0229924 	 0.950556 
1.0230070 	 0.985246 
1.0230218 	 1.026450 
1.0230365 	 0.967593 
1.0230513 	 0.968326 
1.0230659 	 0.991299 
1.0230806 	 0.940690 
1.0230954 	 0.900988 
1.0231100 	 0.943667 
1.0231248 	 0.959433 
1.0231395 	 1.004560 
1.0231541 	 0.953459 
1.0231689 	 1.063120 
1.0231836 	 1.008130 
1.0231984 	 0.962630 
1.0232130 	 1.005230 
1.0232277 	 1.020420 
1.0232425 	 1.009260 
1.0232571 	 1.002520 
1.0232719 	 0.992011 
1.0232866 	 0.993413 
1.0233012 	 1.007810 
1.0233160 	 1.027450 
1.0233307 	 1.037020 
1.0233455 	 0.992279 
1.0233601 	 0.982265 
1.0233748 	 0.948343 
1.0233896 	 0.949261 
1.0234042 	 0.943494 
1.0234189 	 0.983430 
1.0234337 	 1.007330 
1.0234483 	 0.990295 
1.0234631 	 0.988228 
1.0234778 	 0.976024 
1.0234925 	 0.989628 
1.0235072 	 1.039810 
1.0235219 	 0.998409 
1.0235367 	 0.990287 
1.0235513 	 1.038700 
1.0235660 	 1.005750 
1.0235808 	 1.023240 
1.0235955 	 0.971726 
1.0236102 	 0.918516 
1.0236249 	 0.997418 
1.0236396 	 1.008920 
1.0236543 	 0.938240 
1.0236690 	 0.992503 
1.0236838 	 1.000000 
1.0236984 	 1.002170 
1.0237131 	 1.016160 
1.0237279 	 0.988980 
1.0237426 	 0.980682 
1.0237573 	 1.009470 
1.0237720 	 0.972163 
1.0237867 	 0.966431 
1.0238014 	 0.967766 
1.0238161 	 1.020850 
1.0238309 	 1.017400 
1.0238456 	 0.994982 
1.0238602 	 0.993276 
1.0238750 	 0.985977 
1.0238897 	 0.994801 
1.0239044 	 0.996082 
1.0239191 	 1.006050 
1.0239338 	 1.024860 
1.0239486 	 1.011580 
1.0239632 	 0.991047 
1.0239780 	 0.995749 
1.0239927 	 0.989823 
1.0240073 	 1.000440 
1.0240221 	 1.007430 
1.0240368 	 1.011730 
1.0240515 	 0.993068 
1.0240662 	 1.018330 
1.0240809 	 1.020070 
1.0240957 	 0.988137 
1.0241103 	 1.010960 
1.0241251 	 0.998459 
1.0241398 	 1.006900 
1.0241544 	 0.998502 
1.0241692 	 1.017530 
1.0241839 	 1.020690 
1.0241985 	 1.013780 
1.0242133 	 0.981791 
1.0242280 	 1.008910 
1.0242428 	 1.008460 
1.0242574 	 0.990681 
1.0242721 	 0.989056 
1.0242869 	 1.001730 
1.0243015 	 1.013370 
1.0243163 	 1.006020 
1.0243310 	 0.982324 
1.0243456 	 1.010160 
1.0243604 	 1.016330 
1.0243751 	 1.036400 
1.0243899 	 1.018300 
1.0244045 	 1.011350 
1.0244192 	 1.010160 
1.0244340 	 1.003340 
1.0244486 	 0.997659 
1.0244634 	 0.975005 
1.0244781 	 0.984008 
1.0244927 	 1.012360 
1.0245075 	 1.012110 
1.0245222 	 1.010530 
1.0245370 	 1.005680 
1.0245516 	 1.020140 
1.0245663 	 1.023860 
1.0245811 	 0.997229 
1.0245957 	 1.010730 
1.0246105 	 1.001260 
1.0246252 	 1.014110 
1.0246398 	 0.998165 
1.0246546 	 0.997708 
1.0246693 	 0.977955 
1.0246841 	 0.978422 
1.0246987 	 0.981060 
1.0247134 	 0.996086 
1.0247282 	 1.010840 
1.0247428 	 0.993850 
1.0247576 	 1.000590 
1.0247723 	 0.997429 
1.0247869 	 1.010930 
1.0248017 	 1.010410 
1.0248164 	 1.003630 
1.0248312 	 1.007710 
1.0248458 	 1.008880 
1.0248605 	 1.017220 
1.0248753 	 1.012790 
1.0248899 	 1.012760 
1.0249047 	 1.012450 
1.0249194 	 0.998637 
1.0249341 	 1.001270 
1.0249488 	 1.004270 
1.0249635 	 1.008390 
1.0249783 	 0.991843 
1.0249929 	 1.008600 
1.0250076 	 1.021610 
1.0250224 	 1.014870 
1.0250371 	 0.998541 
1.0250517 	 1.006840 
1.0250665 	 0.998229 
1.0250812 	 1.014600 
1.0250959 	 1.002100 
1.0251106 	 0.992527 
1.0251253 	 0.982563 
1.0251400 	 1.003480 
1.0251547 	 1.025530 
1.0251695 	 1.001740 
1.0251842 	 0.998771 
1.0251988 	 1.003240 
1.0252136 	 1.003240 
1.0252283 	 1.014710 
1.0252430 	 1.004330 
1.0252577 	 0.974166 
1.0252724 	 0.987591 
1.0252872 	 0.989091 
1.0253018 	 0.997409 
1.0253166 	 0.996102 
1.0253313 	 0.997160 
1.0253459 	 0.979937 
1.0253607 	 0.990992 
1.0253754 	 0.998336 
1.0253901 	 0.994812 
1.0254048 	 1.013110 
1.0254195 	 1.041400 
1.0254343 	 1.002520 
1.0254489 	 1.018300 
1.0254637 	 1.003960 
1.0254784 	 1.015280 
1.0254930 	 1.009090 
1.0255078 	 1.003910 
1.0255225 	 0.996321 
1.0255373 	 0.989804 
1.0255519 	 0.985993 
1.0255666 	 0.973958 
1.0255814 	 0.978292 
1.0255960 	 0.973971 
1.0256108 	 0.993807 
1.0256255 	 0.997357 
1.0256401 	 1.013930 
1.0256549 	 1.004900 
1.0256696 	 0.994374 
1.0256844 	 1.064540 
1.0256990 	 1.058190 
1.0257137 	 1.005910 
1.0257285 	 0.992366 
1.0257431 	 0.991415 
1.0257579 	 0.997667 
1.0257726 	 1.005100 
1.0257872 	 0.980809 
1.0258020 	 0.993154 
1.0258167 	 0.994961 
1.0258313 	 1.004420 
1.0258461 	 1.011760 
1.0258608 	 1.012950 
1.0258756 	 0.991111 
1.0258902 	 1.005600 
1.0259049 	 1.017490 
1.0259197 	 0.996028 
1.0259343 	 1.005800 
1.0259491 	 0.994957 
1.0259638 	 0.990298 
1.0259784 	 1.015380 
1.0259932 	 1.006050 
1.0260079 	 1.007520 
1.0260227 	 1.031340 
1.0260373 	 1.013830 
1.0260520 	 1.006110 
1.0260668 	 0.999083 
1.0260814 	 0.989025 
1.0260962 	 0.983227 
1.0261109 	 0.994223 
1.0261256 	 0.984266 
1.0261403 	 0.990626 
1.0261550 	 0.966425 
1.0261698 	 0.996713 
1.0261844 	 0.997478 
1.0261991 	 0.984702 
1.0262139 	 1.013050 
1.0262285 	 0.983078 
1.0262433 	 1.027570 
1.0262580 	 0.986676 
1.0262727 	 0.971833 
1.0262874 	 0.997448 
1.0263021 	 0.995396 
1.0263169 	 1.009680 
1.0263315 	 0.978643 
1.0263462 	 0.998886 
1.0263610 	 1.000930 
1.0263757 	 0.992954 
1.0263904 	 0.986953 
1.0264051 	 0.993088 
1.0264198 	 0.996595 
1.0264345 	 0.988409 
1.0264492 	 0.999627 
1.0264640 	 1.013290 
1.0264786 	 1.016610 
1.0264933 	 0.995282 
1.0265081 	 1.004280 
1.0265228 	 1.015370 
1.0265375 	 0.992885 
1.0265522 	 0.998846 
1.0265669 	 0.986357 
1.0265816 	 0.990992 
1.0265963 	 0.995333 
1.0266111 	 0.993902 
1.0266258 	 0.998870 
1.0266404 	 1.000440 
1.0266552 	 1.004890 
1.0266699 	 1.007510 
1.0266845 	 1.023280 
1.0266993 	 1.030570 
1.0267140 	 1.010450 
1.0267287 	 1.019690 
1.0267434 	 1.011510 
1.0267581 	 1.009760 
1.0267729 	 1.023590 
1.0267875 	 1.026430 
1.0268023 	 1.013520 
1.0268170 	 0.990522 
1.0268316 	 0.984910 
1.0268464 	 0.986707 
1.0268611 	 0.981520 
1.0268759 	 1.004310 
1.0268905 	 0.994123 
1.0269052 	 0.997767 
1.0269200 	 1.003390 
1.0269346 	 0.998329 
1.0269494 	 1.007480 
1.0269641 	 1.006150 
1.0269787 	 1.006630 
1.0269935 	 1.006020 
1.0270082 	 1.023150 
1.0270230 	 1.004590 
1.0270376 	 1.023500 
1.0270523 	 1.025840 
1.0270671 	 0.983265 
1.0270817 	 1.017840 
1.0270965 	 1.017870 
1.0271112 	 1.008380 
1.0271258 	 1.005210 
1.0271406 	 1.009070 
1.0271553 	 1.007160 
1.0271701 	 1.022400 
1.0271847 	 0.997483 
1.0271994 	 1.006340 
1.0272142 	 1.012950 
1.0272288 	 0.997300 
1.0272436 	 1.016290 
1.0272583 	 1.012420 
1.0272729 	 1.016020 
1.0272877 	 1.010000 
1.0273024 	 0.994956 
1.0273172 	 0.999813 
1.0273318 	 0.994148 
1.0273465 	 1.007620 
1.0273613 	 1.004040 
1.0273759 	 0.989881 
1.0273907 	 1.009320 
1.0274054 	 1.004440 
1.0274200 	 0.994503 
1.0274348 	 0.999929 
1.0274495 	 1.001020 
1.0274642 	 1.003190 
1.0274789 	 1.001640 
1.0274936 	 0.994591 
1.0275084 	 0.999862 
1.0275230 	 1.008430 
1.0275377 	 1.017500 
1.0275525 	 0.991383 
1.0275671 	 0.991459 
1.0275819 	 1.012010 
1.0275966 	 0.993971 
1.0276113 	 0.989478 
1.0276260 	 0.987059 
1.0276407 	 0.991560 
1.0276555 	 0.979514 
1.0276701 	 0.960611 
1.0276848 	 0.979717 
1.0276996 	 0.983352 
1.0277143 	 0.989984 
1.0277290 	 0.997492 
1.0277437 	 0.997622 
1.0277584 	 0.994231 
1.0277731 	 1.000690 
1.0277878 	 0.998293 
1.0278026 	 0.998466 
1.0278172 	 1.001400 
1.0278319 	 0.998350 
1.0278467 	 1.001550 
1.0278614 	 1.000210 
1.0278761 	 1.010190 
1.0278908 	 1.016060 
1.0279055 	 1.004930 
1.0279202 	 1.006530 
1.0279349 	 1.002330 
1.0279497 	 1.013940 
1.0279644 	 1.023410 
1.0279790 	 1.013130 
1.0279938 	 1.012520 
1.0280085 	 1.018700 
1.0280232 	 1.005190 
1.0280379 	 1.000390 
1.0280526 	 1.002580 
1.0280674 	 1.005350 
1.0280820 	 1.005900 
1.0280968 	 1.025120 
1.0281115 	 1.011510 
1.0281261 	 1.000770 
1.0281409 	 1.018810 
1.0281556 	 1.022190 
1.0281703 	 1.018380 
1.0281850 	 1.034610 
1.0281997 	 1.028960 
1.0282145 	 1.029980 
1.0282291 	 1.012620 
1.0282439 	 1.004010 
1.0282586 	 1.012000 
1.0282732 	 1.011720 
1.0282880 	 1.010240 
1.0283027 	 1.013530 
1.0283173 	 0.996188 
1.0283321 	 1.007140 
1.0283468 	 1.012490 
1.0283616 	 1.028620 
1.0283762 	 1.020980 
1.0283909 	 1.004320 
1.0284057 	 1.015640 
1.0284203 	 1.012250 
1.0284351 	 1.029150 
1.0284498 	 1.034630 
1.0284644 	 1.030620 
1.0284792 	 1.025890 
1.0284939 	 1.012220 
1.0285087 	 1.014720 
1.0285233 	 1.002740 
1.0285380 	 1.005490 
1.0285528 	 0.995397 
1.0285674 	 1.002520 
1.0285822 	 1.009040 
1.0285969 	 1.005670 
1.0286115 	 1.005370 
1.0286263 	 1.015510 
1.0286410 	 1.010740 
1.0286558 	 1.013430 
1.0286704 	 1.004110 
1.0286851 	 0.994541 
1.0286999 	 0.985525 
1.0287145 	 0.988532 
1.0287293 	 0.999422 
1.0287440 	 0.996555 
1.0287586 	 0.996241 
1.0287734 	 1.002460 
1.0287881 	 1.002430 
1.0288029 	 1.010040 
1.0288175 	 1.009110 
1.0288322 	 0.995487 
1.0288470 	 0.998679 
1.0288616 	 1.013470 
1.0288764 	 0.992004 
1.0288911 	 0.993022 
1.0289057 	 1.004030 
1.0289205 	 1.013410 
1.0289352 	 1.018560 
1.0289500 	 1.008960 
1.0289646 	 0.993296 
1.0289793 	 1.016020 
1.0289941 	 1.002170 
1.0290087 	 1.003030 
1.0290235 	 0.996020 
1.0290382 	 0.999585 
1.0290529 	 1.002610 
1.0290676 	 1.025880 
1.0290823 	 1.012980 
1.0290971 	 1.009980 
1.0291117 	 1.011360 
1.0291264 	 1.011750 
1.0291412 	 1.000600 
1.0291559 	 1.003880 
1.0291705 	 0.987784 
1.0291853 	 0.934863 
1.0292000 	 0.879610 
1.0292147 	 0.867214 
1.0292294 	 0.884035 
1.0292441 	 0.923172 
1.0292588 	 0.962504 
1.0292735 	 0.993422 
1.0292883 	 0.993594 
1.0293030 	 1.000970 
1.0293176 	 0.992473 
1.0293324 	 1.023440 
1.0293471 	 1.011680 
1.0293618 	 1.012030 
1.0293765 	 1.016560 
1.0293912 	 1.022740 
1.0294060 	 1.018770 
1.0294206 	 1.029420 
1.0294354 	 1.016120 
1.0294501 	 1.010620 
1.0294647 	 1.018600 
1.0294795 	 1.014270 
1.0294942 	 1.016960 
1.0295089 	 1.027860 
1.0295236 	 1.022870 
1.0295383 	 1.024510 
1.0295531 	 1.021750 
1.0295677 	 1.013000 
1.0295825 	 1.018480 
1.0295972 	 1.017340 
1.0296118 	 1.004320 
1.0296266 	 1.016050 
1.0296413 	 1.017390 
1.0296561 	 1.014640 
1.0296707 	 1.014530 
1.0296854 	 1.010370 
1.0297002 	 1.016520 
1.0297148 	 1.019850 
1.0297296 	 1.010890 
1.0297443 	 1.017480 
1.0297589 	 1.011280 
1.0297737 	 1.019520 
1.0297884 	 1.010670 
1.0298032 	 1.007500 
1.0298178 	 1.013600 
1.0298325 	 1.013890 
1.0298473 	 1.005910 
1.0298619 	 1.011470 
1.0298767 	 1.000710 
1.0298914 	 1.014890 
1.0299060 	 1.023520 
1.0299208 	 1.007570 
1.0299355 	 1.007990 
1.0299501 	 1.002370 
1.0299649 	 1.012030 
1.0299796 	 1.007670 
1.0299944 	 1.001910 
1.0300090 	 0.995704 
1.0300237 	 0.991737 
1.0300385 	 0.983182 
1.0300531 	 0.992543 
1.0300679 	 0.999740 
1.0300826 	 0.996912 
1.0300972 	 1.000100 
1.0301120 	 1.014300 
1.0301267 	 1.012610 
1.0301415 	 0.998323 
1.0301561 	 0.998181 
1.0301708 	 0.994427 
1.0301856 	 1.003780 
1.0302002 	 1.001690 
1.0302150 	 0.994625 
1.0302297 	 0.993890 
1.0302444 	 0.988234 
1.0302591 	 0.998799 
1.0302738 	 1.002580 
1.0302886 	 1.012800 
1.0303032 	 1.016030 
1.0303179 	 1.008430 
1.0303327 	 1.002400 
1.0303473 	 1.004540 
1.0303621 	 1.009230 
1.0303768 	 1.009820 
1.0303915 	 1.007640 
1.0304062 	 1.016990 
1.0304209 	 1.011070 
1.0304357 	 0.999821 
1.0304503 	 0.989173 
1.0304650 	 0.989922 
1.0304798 	 0.995481 
1.0304945 	 0.985873 
1.0305092 	 1.002670 
1.0305239 	 1.005090 
1.0305386 	 1.001630 
1.0305533 	 0.987658 
1.0305680 	 0.960670 
1.0305828 	 0.952106 
1.0305974 	 0.955680 
1.0306121 	 0.976209 
1.0306269 	 1.002320 
1.0306416 	 1.006490 
1.0306563 	 1.003900 
1.0306710 	 1.016780 
1.0306857 	 1.021310 
1.0307004 	 1.016190 
1.0307151 	 1.014930 
1.0307299 	 1.017800 
1.0307446 	 1.020400 
1.0307592 	 1.016210 
1.0307740 	 1.014890 
1.0307887 	 1.015190 
1.0308033 	 1.017300 
1.0308181 	 1.021460 
1.0308328 	 1.016080 
1.0308475 	 1.010350 
1.0308622 	 1.008100 
1.0308769 	 1.015800 
1.0308917 	 1.015790 
1.0309063 	 1.017810 
1.0309211 	 1.016180 
1.0309358 	 1.012470 
1.0309504 	 1.010130 
1.0309652 	 1.016440 
1.0309799 	 1.029990 
1.0309947 	 1.020860 
1.0310093 	 1.010600 
1.0310240 	 1.011390 
1.0310388 	 1.015680 
1.0310534 	 0.988300 
1.0310682 	 0.992537 
1.0310829 	 0.992671 
1.0310975 	 1.000260 
1.0311123 	 1.008450 
1.0311270 	 1.010420 
1.0311418 	 1.009680 
1.0311564 	 1.012290 
1.0311711 	 1.008120 
1.0311859 	 1.016310 
1.0312005 	 1.002370 
1.0312153 	 1.012330 
1.0312300 	 0.999897 
1.0312446 	 1.006580 
1.0312594 	 1.002850 
1.0312741 	 1.013400 
1.0312889 	 1.017460 
1.0313035 	 1.006930 
1.0313182 	 1.004800 
1.0313330 	 1.003770 
1.0313476 	 1.011320 
1.0313624 	 1.007640 
1.0313771 	 1.004660 
1.0313917 	 1.005510 
1.0314065 	 1.008040 
1.0314212 	 1.017020 
1.0314360 	 1.021060 
1.0314506 	 1.012770 
1.0314653 	 1.013860 
1.0314801 	 1.010710 
1.0314947 	 1.007360 
1.0315095 	 1.007780 
1.0315242 	 1.001540 
1.0315388 	 0.998975 
1.0315536 	 0.981511 
1.0315683 	 0.976909 
1.0315831 	 0.973166 
1.0315977 	 0.977534 
1.0316124 	 0.978504 
1.0316272 	 0.973306 
1.0316418 	 0.971890 
1.0316565 	 0.985485 
1.0316713 	 0.996661 
1.0316859 	 1.002470 
1.0317007 	 1.008580 
1.0317154 	 1.011000 
1.0317301 	 1.007070 
1.0317448 	 1.009070 
1.0317595 	 1.008660 
1.0317743 	 1.003380 
1.0317889 	 0.999328 
1.0318036 	 1.002040 
1.0318184 	 0.998964 
1.0318331 	 1.002590 
1.0318478 	 1.014060 
1.0318625 	 1.007710 
1.0318772 	 1.006290 
1.0318919 	 1.007330 
1.0319066 	 1.000570 
1.0319214 	 0.991357 
1.0319360 	 0.998899 
1.0319507 	 1.007430 
1.0319655 	 1.008410 
1.0319802 	 1.009750 
1.0319949 	 1.008350 
1.0320096 	 1.008750 
1.0320243 	 1.009610 
1.0320390 	 1.003130 
1.0320537 	 1.006810 
1.0320685 	 1.007290 
1.0320832 	 1.001130 
1.0320978 	 0.999622 
1.0321126 	 1.007940 
1.0321273 	 1.005830 
1.0321420 	 1.008160 
1.0321567 	 1.009500 
1.0321714 	 1.015700 
1.0321862 	 1.017160 
1.0322008 	 1.017630 
1.0322156 	 1.012300 
1.0322303 	 1.023240 
1.0322449 	 1.001540 
1.0322597 	 0.999517 
1.0322744 	 1.020130 
1.0322891 	 1.021010 
1.0323038 	 1.030600 
1.0323185 	 1.025810 
1.0323333 	 1.020990 
1.0323479 	 1.010670 
1.0323627 	 1.010770 
1.0323774 	 1.001780 
1.0323920 	 0.996964 
1.0324068 	 1.004010 
1.0324215 	 0.989561 
1.0324361 	 1.004360 
1.0324509 	 1.007970 
1.0324656 	 1.022690 
1.0324804 	 1.020130 
1.0324950 	 1.022460 
1.0325097 	 1.017570 
1.0325245 	 1.007410 
1.0325391 	 1.010710 
1.0325539 	 1.021650 
1.0325686 	 1.020090 
1.0325832 	 1.027700 
1.0325980 	 1.027990 
1.0326127 	 1.029770 
1.0326275 	 1.017200 
1.0326421 	 1.021210 
1.0326568 	 1.008370 
1.0326716 	 1.004260 
1.0326862 	 1.000590 
1.0327010 	 1.006460 
1.0327157 	 1.021200 
1.0327303 	 1.023000 
1.0327451 	 1.026310 
1.0327598 	 1.026140 
1.0327746 	 1.023400 
1.0327892 	 1.012830 
1.0328039 	 1.006480 
1.0328187 	 0.998120 
1.0328333 	 0.996542 
1.0328481 	 0.999201 
1.0328628 	 1.009400 
1.0328774 	 1.020010 
1.0328922 	 1.030160 
1.0329069 	 1.028880 
1.0329217 	 1.026580 
1.0329363 	 1.023650 
1.0329510 	 1.019690 
1.0329658 	 1.012790 
1.0329804 	 1.000270 
1.0329952 	 0.999397 
1.0330099 	 0.952179 
1.0330245 	 0.874498 
1.0330393 	 0.771570 
1.0330540 	 0.713842 
1.0330688 	 0.769606 
1.0330834 	 0.883571 
1.0330981 	 0.952318 
1.0331129 	 0.981858 
1.0331275 	 0.987878 
1.0331423 	 0.993581 
1.0331570 	 0.995429 
1.0331717 	 1.005570 
1.0331864 	 1.007730 
1.0332011 	 1.017280 
1.0332158 	 1.015340 
1.0332305 	 1.003700 
1.0332452 	 0.992047 
1.0332600 	 0.984122 
1.0332747 	 0.976069 
1.0332893 	 0.974111 
1.0333041 	 0.967569 
1.0333188 	 0.943853 
1.0333335 	 0.928015 
1.0333482 	 0.932659 
1.0333629 	 0.970365 
1.0333776 	 0.996158 
1.0333923 	 0.994382 
1.0334071 	 0.986573 
1.0334218 	 0.982516 
1.0334364 	 0.975469 
1.0334512 	 0.974882 
1.0334659 	 0.987070 
1.0334806 	 1.003240 
1.0334953 	 1.018740 
1.0335100 	 1.013280 
1.0335248 	 0.999361 
1.0335394 	 0.977482 
1.0335542 	 0.960672 
1.0335689 	 0.959815 
1.0335835 	 0.970873 
1.0335983 	 0.970522 
1.0336130 	 0.981033 
1.0336277 	 0.986829 
1.0336424 	 0.990458 
1.0336571 	 0.996456 
1.0336719 	 1.002090 
1.0336865 	 1.005330 
1.0337013 	 0.994204 
1.0337160 	 0.984509 
1.0337306 	 0.984418 
1.0337454 	 0.971106 
1.0337601 	 0.996355 
1.0337749 	 1.006390 
1.0337895 	 1.008620 
1.0338042 	 1.009440 
1.0338190 	 1.013390 
1.0338336 	 1.004890 
1.0338484 	 0.995937 
1.0338631 	 0.989969 
1.0338777 	 0.978905 
1.0338925 	 0.980110 
1.0339072 	 0.991997 
1.0339220 	 0.994151 
1.0339366 	 1.002680 
1.0339513 	 1.002060 
1.0339661 	 0.999915 
1.0339807 	 0.998149 
1.0339955 	 0.997746 
1.0340102 	 0.994901 
1.0340248 	 0.984857 
1.0340396 	 0.994335 
1.0340543 	 1.004670 
1.0340689 	 1.004640 
1.0340837 	 1.015130 
1.0340984 	 1.025360 
1.0341132 	 1.026270 
1.0341278 	 1.012610 
1.0341425 	 0.987887 
1.0341573 	 0.983850 
1.0341719 	 0.980477 
1.0341867 	 0.985399 
1.0342014 	 0.993459 
1.0342160 	 1.008960 
1.0342308 	 1.019520 
1.0342455 	 1.025950 
1.0342603 	 1.012000 
1.0342749 	 1.013170 
1.0342896 	 1.004940 
1.0343044 	 0.987897 
1.0343190 	 0.986810 
1.0343338 	 0.993888 
1.0343485 	 0.986927 
1.0343632 	 0.994028 
1.0343779 	 0.965002 
1.0343926 	 0.909245 
1.0344074 	 0.878508 
1.0344220 	 0.911901 
1.0344367 	 0.946168 
1.0344515 	 0.977397 
1.0344661 	 0.984072 
1.0344809 	 0.991455 
1.0344956 	 0.995684 
1.0345103 	 1.003060 
1.0345250 	 1.017370 
1.0345397 	 1.028120 
1.0345545 	 1.028960 
1.0345691 	 1.012810 
1.0345838 	 0.998819 
1.0345986 	 0.982598 
1.0346133 	 0.973404 
1.0346280 	 0.968671 
1.0346427 	 0.954287 
1.0346574 	 0.921266 
1.0346721 	 0.844960 
1.0346868 	 0.757143 
1.0347016 	 0.711791 
1.0347162 	 0.748831 
1.0347309 	 0.832698 
1.0347457 	 0.919851 
1.0347604 	 0.951832 
1.0347751 	 0.968649 
1.0347898 	 0.974018 
1.0348045 	 0.979726 
1.0348192 	 0.998661 
1.0348339 	 0.991794 
1.0348487 	 0.992583 
1.0348634 	 0.990929 
1.0348780 	 0.990789 
1.0348928 	 0.982649 
1.0349075 	 0.991961 
1.0349221 	 0.987667 
1.0349369 	 0.997129 
1.0349516 	 0.999102 
1.0349663 	 1.004730 
1.0349810 	 1.017240 
1.0349957 	 1.014500 
1.0350105 	 1.000910 
1.0350251 	 1.000440 
1.0350399 	 0.982509 
1.0350546 	 0.974824 
1.0350692 	 0.960962 
1.0350840 	 0.941770 
1.0350987 	 0.926119 
1.0351135 	 0.910017 
1.0351281 	 0.924595 
1.0351428 	 0.959982 
1.0351576 	 0.977521 
1.0351722 	 0.990745 
1.0351870 	 0.988535 
1.0352017 	 0.978091 
1.0352163 	 0.979454 
1.0352311 	 0.981134 
1.0352458 	 0.989593 
1.0352606 	 0.997490 
1.0352752 	 1.006410 
1.0352899 	 1.003810 
1.0353047 	 0.994355 
1.0353193 	 0.984010 
1.0353341 	 0.980223 
1.0353488 	 0.970405 
1.0353634 	 0.975437 
1.0353782 	 0.974331 
1.0353929 	 0.985780 
1.0354077 	 0.992090 
1.0354223 	 0.991071 
1.0354370 	 0.989904 
1.0354518 	 0.989223 
1.0354664 	 0.982623 
1.0354812 	 0.978376 
1.0354959 	 0.977329 
1.0355105 	 0.982617 
1.0355253 	 0.985672 
1.0355400 	 0.985543 
1.0355548 	 0.995163 
1.0355694 	 0.996213 
1.0355841 	 1.000290 
1.0355989 	 1.000080 
1.0356135 	 0.990729 
1.0356283 	 0.987910 
1.0356430 	 0.985219 
1.0356576 	 0.972741 
1.0356724 	 0.953647 
1.0356871 	 0.933160 
1.0357018 	 0.935408 
1.0357165 	 0.948179 
1.0357312 	 0.961964 
1.0357460 	 0.976222 
1.0357606 	 0.983095 
1.0357753 	 0.976569 
1.0357901 	 0.988083 
1.0358047 	 0.971982 
1.0358195 	 0.976878 
1.0358342 	 1.004060 
1.0358489 	 0.990005 
1.0358636 	 0.991347 
1.0358783 	 1.000910 
1.0358931 	 0.995904 
1.0359077 	 0.986303 
1.0359224 	 0.986748 
1.0359372 	 0.982836 
1.0359519 	 0.977389 
1.0359666 	 0.980990 
1.0359813 	 0.976215 
1.0359960 	 0.984169 
1.0360107 	 0.994360 
1.0360254 	 0.993141 
1.0360402 	 0.995528 
1.0360548 	 0.980194 
1.0360695 	 0.986572 
1.0360843 	 0.987960 
1.0360990 	 0.979916 
1.0361137 	 0.984718 
1.0361284 	 1.001620 
1.0361431 	 0.996399 
1.0361578 	 0.990060 
1.0361725 	 0.991386 
1.0361873 	 0.995399 
1.0362020 	 0.981575 
1.0362166 	 0.970995 
1.0362314 	 0.968032 
1.0362461 	 0.981767 
1.0362608 	 0.992909 
1.0362755 	 0.999345 
1.0362902 	 0.996553 
1.0363050 	 0.997788 
1.0363196 	 0.995732 
1.0363344 	 0.995799 
1.0363491 	 0.987239 
1.0363637 	 0.984757 
1.0363785 	 0.984914 
1.0363932 	 0.985207 
1.0364079 	 0.991274 
1.0364226 	 1.010570 
1.0364373 	 1.003640 
1.0364521 	 1.008530 
1.0364667 	 1.002530 
1.0364815 	 0.988693 
1.0364962 	 0.983286 
1.0365108 	 0.991052 
1.0365256 	 0.996404 
1.0365403 	 1.005350 
1.0365549 	 0.993408 
1.0365697 	 0.974099 
1.0365844 	 0.968739 
1.0365992 	 0.955183 
1.0366138 	 0.959170 
1.0366285 	 0.979100 
1.0366433 	 0.988618 
1.0366579 	 0.981180 
1.0366727 	 0.994346 
1.0366874 	 0.982106 
1.0367020 	 0.978139 
1.0367168 	 0.956157 
1.0367315 	 0.951692 
1.0367463 	 0.965942 
1.0367609 	 0.981957 
1.0367756 	 0.986599 
1.0367904 	 0.988409 
1.0368050 	 0.990144 
1.0368198 	 0.989773 
1.0368345 	 0.989485 
1.0368491 	 1.012680 
1.0368639 	 1.012900 
1.0368786 	 1.020680 
1.0368934 	 1.001790 
1.0369080 	 1.008110 
1.0369227 	 0.994324 
1.0369375 	 0.980100 
1.0369521 	 0.986361 
1.0369669 	 0.991280 
1.0369816 	 0.993846 
1.0369962 	 1.000080 
1.0370110 	 0.988129 
1.0370257 	 0.982566 
1.0370405 	 0.981120 
1.0370551 	 0.993478 
1.0370698 	 0.996423 
1.0370846 	 0.989867 
1.0370992 	 0.984220 
1.0371140 	 0.979440 
1.0371287 	 0.982183 
1.0371433 	 0.973059 
1.0371581 	 0.976034 
1.0371728 	 0.988327 
1.0371876 	 0.997961 
1.0372022 	 0.986870 
1.0372169 	 0.979976 
1.0372317 	 0.970026 


==> anc/HD166/HD166_75.dat <==
1.0090034 	 1.027680 
1.0090179 	 1.084760 
1.0090325 	 1.206500 
1.0090470 	 1.119790 
1.0090615 	 1.090030 
1.0090760 	 1.060540 
1.0090905 	 1.043400 
1.0091051 	 1.043800 
1.0091196 	 1.073230 
1.0091342 	 1.049880 
1.0091487 	 1.086410 
1.0091633 	 1.094990 
1.0091778 	 1.064200 
1.0091922 	 1.014410 
1.0092068 	 1.045500 
1.0092213 	 1.009310 
1.0092359 	 1.031920 
1.0092504 	 0.996315 
1.0092649 	 1.043870 
1.0092795 	 1.068870 
1.0092940 	 1.058430 
1.0093086 	 1.062620 
1.0093230 	 1.046480 
1.0093375 	 1.053730 
1.0093521 	 1.051020 
1.0093666 	 1.040340 
1.0093812 	 1.031440 
1.0093957 	 1.090440 
1.0094103 	 1.055740 
1.0094248 	 1.086850 
1.0094393 	 0.997581 
1.0094538 	 1.001070 
1.0094683 	 1.032860 
1.0094829 	 1.064410 
1.0094974 	 1.030800 
1.0095119 	 1.052370 
1.0095265 	 1.041210 
1.0095410 	 1.060310 
1.0095556 	 1.049320 
1.0095701 	 1.055670 
1.0095845 	 1.066620 
1.0095991 	 1.043020 
1.0096136 	 1.004380 
1.0096282 	 1.008490 
1.0096427 	 1.020240 
1.0096573 	 1.032900 
1.0096718 	 1.019470 
1.0096864 	 1.038640 
1.0097008 	 1.028680 
1.0097153 	 1.070320 
1.0097299 	 1.042520 
1.0097444 	 1.075670 
1.0097589 	 1.044690 
1.0097735 	 1.041310 
1.0097880 	 0.984752 
1.0098026 	 1.025090 
1.0098171 	 1.045080 
1.0098315 	 1.003700 
1.0098461 	 1.003570 
1.0098606 	 1.022240 
1.0098752 	 1.015730 
1.0098897 	 1.033020 
1.0099043 	 1.021710 
1.0099188 	 1.059460 
1.0099334 	 1.107830 
1.0099479 	 1.013960 
1.0099623 	 1.038870 
1.0099769 	 1.046120 
1.0099914 	 1.047340 
1.0100060 	 1.050080 
1.0100205 	 1.055430 
1.0100350 	 1.062470 
1.0100496 	 1.020760 
1.0100641 	 1.026440 
1.0100787 	 1.039640 
1.0100931 	 0.997241 
1.0101076 	 1.032500 
1.0101222 	 1.060170 
1.0101367 	 0.994747 
1.0101513 	 1.006700 
1.0101658 	 1.024810 
1.0101804 	 1.030180 
1.0101949 	 1.039360 
1.0102094 	 1.090610 
1.0102239 	 1.067000 
1.0102384 	 1.041590 
1.0102530 	 1.063790 
1.0102675 	 1.087150 
1.0102820 	 1.029600 
1.0102966 	 1.030890 
1.0103111 	 1.045010 
1.0103257 	 1.032740 
1.0103401 	 1.014450 
1.0103546 	 1.010680 
1.0103692 	 1.014570 
1.0103837 	 1.032370 
1.0103983 	 1.029170 
1.0104128 	 1.035310 
1.0104274 	 1.048800 
1.0104419 	 1.018110 
1.0104564 	 1.018110 
1.0104709 	 1.029060 
1.0104854 	 1.040250 
1.0105000 	 1.028960 
1.0105145 	 1.014460 
1.0105290 	 1.017210 
1.0105436 	 1.003270 
1.0105581 	 1.027390 
1.0105727 	 1.041300 
1.0105872 	 1.022620 
1.0106016 	 1.013420 
1.0106162 	 1.027690 
1.0106307 	 0.994133 
1.0106453 	 0.994897 
1.0106598 	 0.957934 
1.0106744 	 0.900875 
1.0106889 	 1.028240 
1.0107034 	 1.041460 
1.0107180 	 1.019190 
1.0107324 	 1.008270 
1.0107470 	 1.009290 
1.0107615 	 1.017120 
1.0107760 	 1.029530 
1.0107906 	 1.019760 
1.0108051 	 1.003670 
1.0108197 	 1.010060 
1.0108342 	 1.015800 
1.0108488 	 1.011790 
1.0108632 	 1.007560 
1.0108777 	 1.016070 
1.0108923 	 1.026560 
1.0109068 	 1.021050 
1.0109214 	 1.016660 
1.0109359 	 1.010440 
1.0109504 	 1.022560 
1.0109650 	 1.022330 
1.0109795 	 1.019930 
1.0109940 	 1.027390 
1.0110085 	 0.992733 
1.0110230 	 1.033980 
1.0110376 	 1.000490 
1.0110521 	 1.018850 
1.0110667 	 1.000030 
1.0110812 	 1.019790 
1.0110958 	 1.036860 
1.0111102 	 1.050180 
1.0111247 	 1.040410 
1.0111393 	 1.010110 
1.0111538 	 0.989702 
1.0111684 	 1.003360 
1.0111829 	 1.020450 
1.0111974 	 1.018110 
1.0112120 	 1.017330 
1.0112265 	 1.038180 
1.0112410 	 1.027230 
1.0112555 	 1.036220 
1.0112700 	 1.029700 
1.0112846 	 1.028780 
1.0112991 	 1.012710 
1.0113137 	 1.003470 
1.0113282 	 1.029630 
1.0113428 	 1.035520 
1.0113573 	 1.027330 
1.0113717 	 1.019480 
1.0113863 	 1.011700 
1.0114008 	 1.023290 
1.0114154 	 1.035980 
1.0114299 	 1.049860 
1.0114444 	 1.042560 
1.0114590 	 1.028560 
1.0114735 	 1.028680 
1.0114881 	 1.008260 
1.0115025 	 1.010460 
1.0115170 	 1.034840 
1.0115316 	 1.029990 
1.0115461 	 1.032850 
1.0115607 	 1.017530 
1.0115752 	 1.014420 
1.0115898 	 1.021820 
1.0116043 	 1.018330 
1.0116189 	 1.013150 
1.0116333 	 1.010330 
1.0116478 	 1.022050 
1.0116624 	 0.995112 
1.0116769 	 1.006040 
1.0116915 	 0.998026 
1.0117060 	 0.957734 
1.0117205 	 0.947609 
1.0117351 	 0.977734 
1.0117495 	 0.993534 
1.0117640 	 1.009570 
1.0117786 	 1.017340 
1.0117931 	 1.033910 
1.0118077 	 1.023750 
1.0118222 	 1.021880 
1.0118368 	 1.038530 
1.0118513 	 1.031120 
1.0118659 	 1.018280 
1.0118803 	 1.012990 
1.0118948 	 1.029690 
1.0119094 	 1.033480 
1.0119239 	 1.034050 
1.0119385 	 1.012030 
1.0119530 	 1.025100 
1.0119675 	 1.026990 
1.0119821 	 1.036800 
1.0119966 	 1.019430 
1.0120111 	 1.016740 
1.0120256 	 1.026490 
1.0120401 	 1.026220 
1.0120547 	 1.006520 
1.0120692 	 1.015600 
1.0120838 	 0.998855 
1.0120983 	 1.019670 
1.0121129 	 1.036820 
1.0121274 	 1.013270 
1.0121418 	 1.008790 
1.0121564 	 1.037810 
1.0121709 	 1.009980 
1.0121855 	 1.012680 
1.0122000 	 1.013500 
1.0122145 	 1.020650 
1.0122291 	 1.019090 
1.0122436 	 1.029500 
1.0122582 	 1.014930 
1.0122726 	 1.014180 
1.0122871 	 1.010700 
1.0123017 	 1.036020 
1.0123162 	 1.004700 
1.0123308 	 1.018850 
1.0123453 	 0.997018 
1.0123599 	 0.982781 
1.0123744 	 1.002130 
1.0123888 	 0.999346 
1.0124034 	 1.007530 
1.0124179 	 1.007410 
1.0124325 	 1.006320 
1.0124470 	 1.004910 
1.0124615 	 0.998317 
1.0124761 	 1.019730 
1.0124906 	 1.032610 
1.0125052 	 1.031630 
1.0125196 	 1.007980 
1.0125341 	 1.042340 
1.0125487 	 1.034470 
1.0125632 	 1.033860 
1.0125778 	 1.019500 
1.0125923 	 1.009200 
1.0126069 	 1.020700 
1.0126214 	 1.008080 
1.0126359 	 1.012090 
1.0126504 	 0.992071 
1.0126649 	 0.975532 
1.0126795 	 0.968971 
1.0126940 	 0.926957 
1.0127085 	 0.929486 
1.0127231 	 0.957993 
1.0127376 	 0.986701 
1.0127522 	 1.013230 
1.0127667 	 1.003920 
1.0127811 	 1.012860 
1.0127957 	 1.001830 
1.0128102 	 1.003930 
1.0128248 	 0.995219 
1.0128393 	 1.005880 
1.0128539 	 1.038930 
1.0128684 	 1.031440 
1.0128829 	 1.005920 
1.0128975 	 1.008460 
1.0129119 	 1.000950 
1.0129265 	 1.005880 
1.0129410 	 1.010710 
1.0129555 	 1.008930 
1.0129701 	 0.992104 
1.0129846 	 1.015950 
1.0129992 	 1.013340 
1.0130137 	 1.010810 
1.0130281 	 1.013730 
1.0130427 	 1.010100 
1.0130572 	 1.008080 
1.0130718 	 0.992766 
1.0130863 	 1.003310 
1.0131009 	 1.007930 
1.0131154 	 1.013140 
1.0131299 	 1.007980 
1.0131445 	 1.021970 
1.0131589 	 1.044770 
1.0131735 	 0.991695 
1.0131880 	 1.001950 
1.0132025 	 1.004720 
1.0132171 	 1.015720 
1.0132316 	 1.011750 
1.0132462 	 1.037610 
1.0132607 	 1.019720 
1.0132753 	 0.999006 
1.0132897 	 1.015720 
1.0133042 	 1.006550 
1.0133188 	 1.011710 
1.0133333 	 1.018580 
1.0133479 	 1.017050 
1.0133624 	 1.006720 
1.0133770 	 1.011350 
1.0133915 	 1.012000 
1.0134060 	 1.016980 
1.0134205 	 1.005300 
1.0134350 	 1.003660 
1.0134495 	 1.001530 
1.0134641 	 0.995708 
1.0134786 	 0.991532 
1.0134932 	 1.000720 
1.0135077 	 1.006420 
1.0135223 	 1.013470 
1.0135368 	 1.013710 
1.0135512 	 1.023300 
1.0135658 	 1.011380 
1.0135803 	 1.005010 
1.0135949 	 1.006940 
1.0136094 	 0.999380 
1.0136240 	 0.991271 
1.0136385 	 0.998090 
1.0136530 	 1.007470 
1.0136676 	 1.006260 
1.0136820 	 1.008200 
1.0136966 	 1.012490 
1.0137111 	 1.009600 
1.0137256 	 1.031150 
1.0137402 	 1.023030 
1.0137547 	 1.012870 
1.0137693 	 1.012390 
1.0137838 	 1.011500 
1.0137982 	 1.006290 
1.0138128 	 1.002340 
1.0138273 	 0.997261 
1.0138419 	 1.017080 
1.0138564 	 1.021890 
1.0138710 	 1.025830 
1.0138855 	 1.018790 
1.0139000 	 1.008960 
1.0139146 	 1.012490 
1.0139290 	 1.009270 
1.0139436 	 1.000450 
1.0139581 	 1.013420 
1.0139726 	 0.999235 
1.0139872 	 0.995387 
1.0140017 	 1.010730 
1.0140163 	 0.987234 
1.0140308 	 0.983228 
1.0140454 	 0.999568 
1.0140598 	 1.003950 
1.0140743 	 1.019170 
1.0140889 	 1.010560 
1.0141034 	 1.014190 
1.0141180 	 1.014390 
1.0141325 	 1.020180 
1.0141470 	 1.014390 
1.0141616 	 1.013230 
1.0141761 	 0.996921 
1.0141906 	 1.008120 
1.0142051 	 1.003790 
1.0142196 	 1.014310 
1.0142342 	 1.003570 
1.0142487 	 1.011550 
1.0142633 	 1.016660 
1.0142778 	 1.015460 
1.0142924 	 1.025170 
1.0143069 	 1.035380 
1.0143213 	 1.004780 
1.0143359 	 1.005810 
1.0143504 	 1.006430 
1.0143650 	 0.994915 
1.0143795 	 0.989653 
1.0143940 	 0.990272 
1.0144086 	 1.008160 
1.0144231 	 1.026390 
1.0144376 	 1.030100 
1.0144521 	 1.022380 
1.0144666 	 1.009570 
1.0144812 	 1.022750 
1.0144957 	 1.001330 
1.0145103 	 1.001800 
1.0145248 	 1.009010 
1.0145394 	 1.014190 
1.0145539 	 1.006130 
1.0145683 	 1.001900 
1.0145829 	 0.965394 
1.0145974 	 0.974742 
1.0146120 	 0.972244 
1.0146265 	 0.989713 
1.0146410 	 1.000020 
1.0146556 	 0.989474 
1.0146701 	 0.995295 
1.0146847 	 1.009480 
1.0146991 	 1.009340 
1.0147136 	 1.020140 
1.0147282 	 1.024490 
1.0147427 	 1.026390 
1.0147573 	 1.004450 
1.0147718 	 0.994651 
1.0147864 	 0.988612 
1.0148009 	 0.982101 
1.0148154 	 0.970555 
1.0148299 	 0.930387 
1.0148444 	 0.850516 
1.0148590 	 0.776009 
1.0148735 	 0.770921 
1.0148880 	 0.817716 
1.0149026 	 0.896387 
1.0149171 	 0.952110 
1.0149317 	 0.983454 
1.0149462 	 0.988735 
1.0149606 	 1.004930 
1.0149752 	 1.015660 
1.0149897 	 1.008110 
1.0150043 	 1.018460 
1.0150188 	 1.016610 
1.0150334 	 1.008900 
1.0150479 	 1.002350 
1.0150625 	 0.998323 
1.0150769 	 1.001190 
1.0150914 	 1.003350 
1.0151060 	 1.001810 
1.0151205 	 1.000670 
1.0151350 	 1.016990 
1.0151496 	 1.013790 
1.0151641 	 1.007310 
1.0151787 	 1.010170 
1.0151932 	 0.997958 
1.0152076 	 1.000040 
1.0152222 	 1.006640 
1.0152367 	 0.997644 
1.0152513 	 0.999643 
1.0152658 	 0.996785 
1.0152804 	 1.001010 
1.0152949 	 0.993162 
1.0153095 	 1.007850 
1.0153240 	 1.008240 
1.0153384 	 1.005970 
1.0153530 	 1.007620 
1.0153675 	 1.000390 
1.0153821 	 0.996136 
1.0153966 	 1.000480 
1.0154111 	 0.998336 
1.0154257 	 1.007920 
1.0154402 	 1.010810 
1.0154548 	 1.021580 
1.0154692 	 1.009720 
1.0154837 	 1.007880 
1.0154983 	 1.006980 
1.0155128 	 1.000950 
1.0155274 	 0.989138 
1.0155419 	 0.994068 
1.0155565 	 0.997065 
1.0155710 	 0.990571 
1.0155855 	 1.005400 
1.0156000 	 1.007270 
1.0156145 	 0.992888 
1.0156291 	 0.982750 
1.0156436 	 0.968605 
1.0156581 	 0.983957 
1.0156727 	 0.978617 
1.0156872 	 0.982536 
1.0157018 	 0.979663 
1.0157162 	 1.000150 
1.0157307 	 1.006550 
1.0157453 	 0.999538 
1.0157598 	 1.003320 
1.0157744 	 1.005740 
1.0157889 	 0.997834 
1.0158035 	 0.976783 
1.0158180 	 0.969711 
1.0158325 	 0.953924 
1.0158470 	 0.955411 
1.0158615 	 0.984211 
1.0158761 	 0.991575 
1.0158906 	 1.011150 
1.0159051 	 0.993773 
1.0159197 	 0.981503 
1.0159342 	 0.978517 
1.0159488 	 0.975418 
1.0159633 	 0.964909 
1.0159777 	 0.972958 
1.0159923 	 0.994958 
1.0160068 	 1.005020 
1.0160214 	 1.011350 
1.0160359 	 1.009680 
1.0160505 	 1.015420 
1.0160650 	 1.010630 
1.0160795 	 1.020240 
1.0160941 	 1.025210 
1.0161085 	 1.018900 
1.0161231 	 1.026390 
1.0161376 	 1.014410 
1.0161521 	 1.001320 
1.0161667 	 1.022100 
1.0161812 	 1.025600 
1.0161958 	 1.025790 
1.0162103 	 1.008180 
1.0162249 	 1.018660 
1.0162393 	 1.013650 
1.0162538 	 1.005180 
1.0162684 	 1.004510 
1.0162829 	 1.009260 
1.0162975 	 1.010470 
1.0163120 	 1.007000 
1.0163265 	 1.003320 
1.0163411 	 1.008040 
1.0163555 	 1.012000 
1.0163701 	 1.014140 
1.0163846 	 1.019530 
1.0163991 	 1.009860 
1.0164137 	 1.005570 
1.0164282 	 1.005740 
1.0164428 	 1.003490 
1.0164573 	 1.003660 
1.0164719 	 0.999065 
1.0164863 	 0.993601 
1.0165008 	 0.997114 
1.0165154 	 0.996772 
1.0165299 	 0.995892 
1.0165445 	 0.995944 
1.0165590 	 1.003980 
1.0165735 	 1.008230 
1.0165881 	 1.006520 
1.0166026 	 1.010350 
1.0166171 	 1.007220 
1.0166316 	 1.002010 
1.0166461 	 1.000110 
1.0166607 	 1.005540 
1.0166752 	 1.011400 
1.0166898 	 1.012800 
1.0167043 	 1.001420 
1.0167189 	 0.996841 
1.0167334 	 1.000000 
1.0167478 	 1.003780 
1.0167624 	 1.005660 
1.0167769 	 1.004080 
1.0167915 	 0.997338 
1.0168060 	 0.976842 
1.0168205 	 0.997330 
1.0168351 	 1.001110 
1.0168496 	 1.008140 
1.0168642 	 1.011060 
1.0168786 	 1.004590 
1.0168931 	 1.002920 
1.0169077 	 1.012610 
1.0169222 	 1.013120 
1.0169368 	 1.004770 
1.0169513 	 0.998867 
1.0169659 	 1.003300 
1.0169804 	 0.998699 
1.0169950 	 1.008250 
1.0170094 	 0.996735 
1.0170239 	 0.990750 
1.0170385 	 0.960261 
1.0170530 	 0.941966 
1.0170676 	 0.943278 
1.0170821 	 0.961534 
1.0170966 	 0.985528 
1.0171112 	 0.991315 
1.0171256 	 0.984856 
1.0171402 	 1.100530 
1.0171547 	 1.000880 
1.0171692 	 1.006450 
1.0171838 	 1.006020 
1.0171983 	 1.004120 
1.0172129 	 1.001820 
1.0172274 	 1.003160 
1.0172420 	 1.009370 
1.0172564 	 0.998840 
1.0172709 	 0.993384 
1.0172855 	 0.991969 
1.0173000 	 0.996238 
1.0173146 	 0.990908 
1.0173291 	 0.995966 
1.0173436 	 0.993724 
1.0173582 	 0.995015 
1.0173727 	 1.007970 
1.0173872 	 1.003090 
1.0174017 	 1.001730 
1.0174162 	 0.993941 
1.0174308 	 0.993582 
1.0174453 	 0.995434 
1.0174599 	 0.998900 
1.0174744 	 0.992527 
1.0174890 	 0.998293 
1.0175035 	 1.001670 
1.0175179 	 1.005490 
1.0175325 	 1.003800 
1.0175470 	 1.000470 
1.0175616 	 0.990838 
1.0175761 	 0.994483 
1.0175906 	 0.998357 
1.0176052 	 1.004390 
1.0176197 	 0.996227 
1.0176343 	 0.993169 
1.0176487 	 0.995265 
1.0176632 	 0.996719 
1.0176778 	 0.998916 
1.0176923 	 1.001480 
1.0177069 	 0.998244 
1.0177214 	 1.007830 
1.0177360 	 1.012080 
1.0177505 	 1.012000 
1.0177649 	 0.993812 
1.0177795 	 0.999401 
1.0177940 	 1.007770 
1.0178086 	 1.003720 
1.0178231 	 0.991535 
1.0178376 	 0.994622 
1.0178522 	 0.998540 
1.0178667 	 0.991637 
1.0178813 	 0.991546 
1.0178957 	 0.988734 
1.0179102 	 0.995974 
1.0179248 	 0.997568 
1.0179393 	 1.008190 
1.0179539 	 0.997285 
1.0179684 	 1.007330 
1.0179830 	 0.992774 
1.0179975 	 0.993992 
1.0180120 	 0.997076 
1.0180265 	 0.987766 
1.0180410 	 0.999709 
1.0180556 	 1.003050 
1.0180701 	 0.988814 
1.0180846 	 0.995458 
1.0180992 	 0.996327 
1.0181137 	 1.003320 
1.0181283 	 0.995653 
1.0181428 	 0.999459 
1.0181572 	 0.998114 
1.0181718 	 0.994613 
1.0181863 	 0.998281 
1.0182009 	 0.997335 
1.0182154 	 1.005550 
1.0182300 	 1.012060 
1.0182445 	 1.003560 
1.0182590 	 0.992369 
1.0182736 	 0.971872 
1.0182880 	 0.966954 
1.0183026 	 0.971687 
1.0183171 	 0.982006 
1.0183316 	 0.985498 
1.0183462 	 0.994691 
1.0183607 	 0.997364 
1.0183753 	 0.995446 
1.0183898 	 1.000250 
1.0184042 	 1.008650 
1.0184188 	 0.999597 
1.0184333 	 0.996120 
1.0184479 	 0.994257 
1.0184624 	 1.002120 
1.0184770 	 0.999622 
1.0184915 	 1.001930 
1.0185061 	 1.002030 
1.0185206 	 1.007760 
1.0185350 	 1.006970 
1.0185496 	 1.004450 
1.0185641 	 0.994049 
1.0185786 	 0.995636 
1.0185932 	 0.997695 
1.0186077 	 1.000010 
1.0186223 	 1.000950 
1.0186368 	 1.006080 
1.0186514 	 1.005270 
1.0186658 	 1.004960 
1.0186803 	 1.001530 
1.0186949 	 0.999150 
1.0187094 	 1.000090 
1.0187240 	 0.997303 
1.0187385 	 1.001360 
1.0187531 	 1.003350 
1.0187676 	 0.995276 
1.0187821 	 0.994073 
1.0187966 	 1.003490 
1.0188111 	 0.995324 
1.0188257 	 1.008870 
1.0188402 	 0.994940 
1.0188547 	 0.991570 
1.0188693 	 0.997568 
1.0188838 	 0.998993 
1.0188984 	 1.002020 
1.0189129 	 1.011940 
1.0189273 	 0.999345 
1.0189419 	 1.006260 
1.0189564 	 1.006090 
1.0189710 	 0.993719 
1.0189855 	 0.993736 
1.0190001 	 0.990382 
1.0190146 	 0.996200 
1.0190291 	 1.003330 
1.0190437 	 1.000710 
1.0190581 	 1.002780 
1.0190727 	 1.009690 
1.0190872 	 1.008750 
1.0191017 	 0.998272 
1.0191163 	 1.013210 
1.0191308 	 0.996966 
1.0191454 	 0.998271 
1.0191599 	 1.012550 
1.0191743 	 0.998955 
1.0191889 	 0.993237 
1.0192034 	 0.947836 
1.0192180 	 0.987725 
1.0192325 	 0.991454 
1.0192471 	 0.998228 
1.0192616 	 0.998852 
1.0192761 	 0.998215 
1.0192907 	 0.995566 
1.0193051 	 0.995631 
1.0193197 	 1.005210 
1.0193342 	 1.003140 
1.0193487 	 1.003810 
1.0193633 	 1.001320 
1.0193778 	 1.000700 
1.0193924 	 0.996568 
1.0194069 	 0.988560 
1.0194215 	 0.991750 
1.0194359 	 0.983572 
1.0194504 	 1.003040 
1.0194650 	 0.997334 
1.0194795 	 0.990672 
1.0194941 	 0.997596 
1.0195086 	 1.000280 
1.0195231 	 0.994004 
1.0195377 	 0.993463 
1.0195522 	 0.988133 
1.0195667 	 0.986746 
1.0195812 	 0.988560 
1.0195957 	 0.977296 
1.0196103 	 0.970411 
1.0196248 	 0.916032 
1.0196394 	 0.872487 
1.0196539 	 0.895068 
1.0196685 	 0.929262 
1.0196829 	 0.970081 
1.0196974 	 0.982864 
1.0197120 	 0.991292 
1.0197265 	 0.982379 
1.0197411 	 0.983297 
1.0197556 	 0.989317 
1.0197701 	 0.994719 
1.0197847 	 0.989804 
1.0197992 	 0.976404 
1.0198137 	 0.946463 
1.0198282 	 0.922893 
1.0198427 	 0.926721 
1.0198573 	 0.936966 
1.0198718 	 0.966204 
1.0198864 	 0.988608 
1.0199009 	 0.989938 
1.0199155 	 0.994006 
1.0199300 	 1.003910 
1.0199444 	 1.002570 
1.0199590 	 0.994684 
1.0199735 	 0.989685 
1.0199881 	 0.991951 
1.0200026 	 0.988650 
1.0200171 	 0.985505 
1.0200317 	 0.979115 
1.0200462 	 0.991130 
1.0200608 	 0.996953 
1.0200752 	 0.996740 
1.0200897 	 0.990671 
1.0201043 	 0.991343 
1.0201188 	 0.988577 
1.0201334 	 0.988847 
1.0201479 	 0.985313 
1.0201625 	 0.972319 
1.0201770 	 0.976491 
1.0201916 	 0.989299 
1.0202060 	 0.984438 
1.0202205 	 0.980201 
1.0202351 	 0.992535 
1.0202496 	 0.988931 
1.0202641 	 0.981723 
1.0202787 	 0.991412 
1.0202932 	 0.996337 
1.0203078 	 0.985860 
1.0203223 	 0.976695 
1.0203367 	 0.984758 
1.0203513 	 0.991268 
1.0203658 	 0.995967 
1.0203804 	 0.991909 
1.0203949 	 0.982192 
1.0204095 	 0.984013 
1.0204240 	 0.983150 
1.0204386 	 0.981559 
1.0204530 	 0.980277 
1.0204675 	 0.985580 
1.0204821 	 0.990151 
1.0204966 	 1.005810 
1.0205112 	 1.005950 
1.0205257 	 0.990994 
1.0205402 	 0.980702 
1.0205548 	 0.982400 
1.0205693 	 0.974599 
1.0205837 	 0.975863 
1.0205983 	 0.981682 
1.0206128 	 0.978683 
1.0206274 	 0.970486 
1.0206419 	 0.975211 
1.0206565 	 0.971283 
1.0206710 	 0.990451 
1.0206856 	 0.984097 
1.0207001 	 0.979303 
1.0207145 	 0.977178 
1.0207291 	 0.976191 
1.0207436 	 0.975551 
1.0207582 	 0.977166 
1.0207727 	 0.974722 
1.0207872 	 0.972455 
1.0208018 	 0.976999 
1.0208163 	 0.981531 
1.0208309 	 0.984315 
1.0208453 	 0.992342 
1.0208598 	 0.985599 
1.0208744 	 0.987320 
1.0208889 	 0.974749 
1.0209035 	 0.978147 
1.0209180 	 0.973637 
1.0209326 	 0.977321 
1.0209471 	 0.975083 
1.0209616 	 0.971144 
1.0209761 	 0.971326 
1.0209906 	 0.971680 
1.0210052 	 0.971489 
1.0210197 	 0.977630 
1.0210342 	 0.984438 
1.0210488 	 0.978441 
1.0210633 	 0.974745 
1.0210779 	 0.975382 
1.0210923 	 0.983345 
1.0211068 	 0.974694 
1.0211214 	 0.981954 
1.0211359 	 0.982348 
1.0211505 	 0.980829 
1.0211650 	 0.982717 
1.0211796 	 0.986699 
1.0211941 	 0.976315 
1.0212086 	 0.975730 
1.0212231 	 0.981960 
1.0212376 	 0.986523 
1.0212522 	 0.981099 
1.0212667 	 0.988403 
1.0212812 	 0.986495 
1.0212958 	 0.990792 
1.0213103 	 0.980457 
1.0213249 	 0.974580 
1.0213394 	 0.966087 
1.0213538 	 0.977912 
1.0213684 	 0.985028 
1.0213829 	 0.977756 
1.0213975 	 0.976013 
1.0214120 	 0.985225 
1.0214266 	 0.981859 
1.0214411 	 0.991254 
1.0214556 	 0.971873 
1.0214702 	 0.964739 
1.0214846 	 0.981384 
1.0214992 	 0.989401 
1.0215137 	 0.980802 
1.0215282 	 0.985759 
1.0215428 	 0.986138 
1.0215573 	 0.972731 
1.0215719 	 0.981511 
1.0215864 	 0.971072 
1.0216010 	 0.968180 
1.0216154 	 0.969452 
1.0216299 	 0.974667 
1.0216445 	 0.980130 
1.0216590 	 0.985371 
1.0216736 	 0.986070 
1.0216881 	 0.981893 
1.0217026 	 0.978326 
1.0217172 	 0.986501 
1.0217316 	 0.981716 
1.0217462 	 0.973804 
1.0217607 	 0.969000 
1.0217752 	 0.963719 
1.0217898 	 0.974415 
1.0218043 	 0.977547 
1.0218189 	 0.993126 
1.0218334 	 0.990943 
1.0218480 	 1.001000 
1.0218624 	 0.981994 
1.0218769 	 0.976697 
1.0218915 	 0.965726 
1.0219060 	 0.951113 
1.0219206 	 0.937709 
1.0219351 	 0.885039 
1.0219496 	 0.788225 
1.0219642 	 0.727878 
1.0219787 	 0.732506 
1.0219932 	 0.812885 
1.0220077 	 0.888784 
1.0220222 	 0.939491 
1.0220368 	 0.953430 
1.0220513 	 0.970221 
1.0220659 	 0.975843 
1.0220804 	 0.978860 
1.0220950 	 0.988764 
1.0221095 	 1.000690 
1.0221239 	 0.995924 
1.0221385 	 0.966904 
1.0221530 	 0.932492 
1.0221676 	 0.878229 
1.0221821 	 0.858684 
1.0221967 	 0.884224 
1.0222112 	 0.929166 
1.0222257 	 0.964910 
1.0222403 	 0.987268 
1.0222547 	 0.987812 
1.0222692 	 0.988250 
1.0222838 	 0.986990 
1.0222983 	 0.984662 
1.0223129 	 0.977529 
1.0223274 	 0.981264 
1.0223420 	 0.981062 
1.0223565 	 0.981675 
1.0223711 	 0.983680 
1.0223855 	 0.987359 
1.0224000 	 0.998682 
1.0224146 	 0.991151 
1.0224291 	 0.991144 
1.0224437 	 0.979106 
1.0224582 	 0.977100 
1.0224727 	 0.970129 
1.0224873 	 0.972397 
1.0225017 	 0.975800 
1.0225163 	 0.982120 
1.0225308 	 0.973367 
1.0225453 	 0.988778 
1.0225599 	 0.981983 
1.0225744 	 0.975387 
1.0225890 	 0.970154 
1.0226035 	 0.985162 
1.0226181 	 0.958973 
1.0226325 	 0.970724 
1.0226470 	 0.942431 
1.0226616 	 0.977679 
1.0226761 	 0.977613 
1.0226907 	 0.976570 
1.0227052 	 0.968177 
1.0227197 	 0.978304 
1.0227343 	 0.974480 
1.0227488 	 0.973357 
1.0227633 	 0.983132 
1.0227778 	 0.980279 
1.0227923 	 0.971820 
1.0228069 	 0.974297 
1.0228214 	 0.968360 
1.0228360 	 0.980458 
1.0228505 	 0.970095 
1.0228651 	 0.977676 
1.0228796 	 0.970811 
1.0228940 	 0.963517 
1.0229086 	 0.961732 
1.0229231 	 0.965062 
1.0229377 	 0.966070 
1.0229522 	 0.970622 
1.0229667 	 0.965772 
1.0229813 	 0.968803 
1.0229958 	 0.988223 
1.0230104 	 0.972353 
1.0230248 	 0.983350 
1.0230393 	 0.973763 
1.0230539 	 0.980977 
1.0230684 	 0.977383 
1.0230830 	 0.969820 
1.0230975 	 0.963958 
1.0231121 	 0.953975 
1.0231266 	 0.935643 
1.0231410 	 0.932145 
1.0231556 	 0.936609 
1.0231701 	 0.940164 
1.0231847 	 0.959050 
1.0231992 	 0.977330 
1.0232137 	 0.979254 
1.0232283 	 0.959789 
1.0232428 	 0.975625 
1.0232574 	 0.984219 
1.0232718 	 0.984389 
1.0232863 	 0.995642 
1.0233009 	 0.984453 
1.0233154 	 0.978571 
1.0233300 	 0.983886 
1.0233445 	 0.976295 
1.0233591 	 0.969410 
1.0233736 	 0.960370 
1.0233881 	 0.959325 
1.0234026 	 0.950794 
1.0234171 	 0.941050 
1.0234317 	 0.933946 
1.0234462 	 0.935415 
1.0234607 	 0.957377 
1.0234753 	 0.961414 
1.0234898 	 0.961954 
1.0235044 	 0.965108 
1.0235189 	 0.971396 


==> anc/HD166/HD166_76.dat <==
0.9958132 	 1.030540 
0.9958276 	 1.046210 
0.9958419 	 1.003740 
0.9958562 	 0.991138 
0.9958705 	 0.977711 
0.9958848 	 1.023050 
0.9958991 	 0.993576 
0.9959134 	 0.986408 
0.9959278 	 0.980749 
0.9959421 	 1.023520 
0.9959564 	 1.045910 
0.9959707 	 1.011070 
0.9959850 	 0.988326 
0.9959993 	 0.981231 
0.9960136 	 0.987971 
0.9960279 	 1.001140 
0.9960422 	 1.005040 
0.9960565 	 0.998130 
0.9960709 	 0.989678 
0.9960852 	 1.009860 
0.9960995 	 0.994961 
0.9961138 	 0.983168 
0.9961281 	 1.011950 
0.9961424 	 1.027580 
0.9961567 	 0.995184 
0.9961710 	 1.027960 
0.9961853 	 1.006630 
0.9961996 	 0.977331 
0.9962139 	 0.966738 
0.9962282 	 0.937244 
0.9962425 	 1.004530 
0.9962569 	 1.035000 
0.9962712 	 1.021230 
0.9962855 	 1.029380 
0.9962998 	 1.022140 
0.9963141 	 1.044090 
0.9963284 	 1.003980 
0.9963427 	 1.016310 
0.9963570 	 1.037790 
0.9963713 	 0.977627 
0.9963856 	 0.997306 
0.9963999 	 1.014340 
0.9964142 	 0.974449 
0.9964286 	 0.984894 
0.9964429 	 0.997321 
0.9964572 	 0.975296 
0.9964715 	 0.981039 
0.9964858 	 0.995912 
0.9965001 	 1.000130 
0.9965144 	 0.996691 
0.9965287 	 0.988394 
0.9965430 	 1.051990 
0.9965574 	 1.018520 
0.9965717 	 0.989751 
0.9965860 	 0.988982 
0.9966003 	 1.029630 
0.9966146 	 1.013310 
0.9966289 	 0.959803 
0.9966432 	 1.020810 
0.9966576 	 1.057250 
0.9966719 	 1.034020 
0.9966862 	 1.003400 
0.9967005 	 1.016120 
0.9967148 	 1.022050 
0.9967291 	 1.018940 
0.9967434 	 0.984378 
0.9967577 	 0.997329 
0.9967721 	 0.977037 
0.9967864 	 0.989270 
0.9968007 	 1.001830 
0.9968150 	 1.017200 
0.9968293 	 1.015670 
0.9968436 	 1.015350 
0.9968579 	 1.008340 
0.9968722 	 1.003190 
0.9968865 	 0.986795 
0.9969008 	 0.985528 
0.9969151 	 0.991056 
0.9969294 	 1.024380 
0.9969438 	 1.055360 
0.9969581 	 1.037280 
0.9969724 	 1.001960 
0.9969867 	 1.004480 
0.9970010 	 1.030940 
0.9970153 	 0.970311 
0.9970296 	 0.984906 
0.9970439 	 0.988506 
0.9970582 	 0.970265 
0.9970725 	 0.994354 
0.9970868 	 1.001750 
0.9971011 	 1.022530 
0.9971154 	 1.011490 
0.9971298 	 0.979647 
0.9971441 	 1.007870 
0.9971584 	 1.011460 
0.9971727 	 1.001840 
0.9971870 	 1.010170 
0.9972013 	 0.997114 
0.9972156 	 1.018380 
0.9972299 	 0.980854 
0.9972442 	 1.006060 
0.9972585 	 1.026260 
0.9972728 	 1.003900 
0.9972872 	 0.997025 
0.9973015 	 0.990130 
0.9973158 	 0.995232 
0.9973301 	 0.974181 
0.9973444 	 0.957503 
0.9973587 	 0.952804 
0.9973730 	 0.990991 
0.9973874 	 0.981086 
0.9974017 	 1.027770 
0.9974160 	 1.009690 
0.9974303 	 0.991011 
0.9974446 	 1.020500 
0.9974589 	 0.991969 
0.9974732 	 1.004790 
0.9974876 	 1.007810 
0.9975019 	 1.011950 
0.9975162 	 1.041460 
0.9975305 	 1.007240 
0.9975448 	 0.976817 
0.9975591 	 0.976389 
0.9975734 	 0.951902 
0.9975877 	 0.996304 
0.9976020 	 1.000720 
0.9976163 	 0.987890 
0.9976306 	 1.003130 
0.9976450 	 0.987222 
0.9976593 	 1.003590 
0.9976736 	 1.015530 
0.9976879 	 1.007220 
0.9977022 	 0.999374 
0.9977165 	 1.006470 
0.9977308 	 1.000960 
0.9977451 	 0.992770 
0.9977594 	 1.000550 
0.9977737 	 1.028910 
0.9977880 	 1.038220 
0.9978023 	 1.027680 
0.9978167 	 0.997892 
0.9978310 	 1.010810 
0.9978453 	 1.009270 
0.9978596 	 0.989169 
0.9978739 	 0.994367 
0.9978882 	 0.975723 
0.9979025 	 1.001160 
0.9979168 	 0.989540 
0.9979311 	 1.013240 
0.9979454 	 1.000470 
0.9979597 	 0.982078 
0.9979740 	 1.001910 
0.9979883 	 0.984699 
0.9980027 	 0.997340 
0.9980170 	 1.004330 
0.9980313 	 1.000360 
0.9980456 	 0.992225 
0.9980599 	 0.976251 
0.9980742 	 0.999608 
0.9980885 	 0.969426 
0.9981028 	 1.012820 
0.9981172 	 0.993884 
0.9981315 	 1.000180 
0.9981458 	 0.982783 
0.9981601 	 0.993363 
0.9981744 	 0.994837 
0.9981887 	 1.035370 
0.9982030 	 1.032110 
0.9982173 	 1.074220 
0.9982317 	 1.024890 
0.9982460 	 1.042120 
0.9982603 	 1.024730 
0.9982746 	 1.018130 
0.9982889 	 0.991847 
0.9983032 	 1.009250 
0.9983175 	 0.991233 
0.9983318 	 0.981273 
0.9983462 	 0.969703 
0.9983605 	 0.952685 
0.9983748 	 0.976360 
0.9983891 	 0.998941 
0.9984034 	 0.991827 
0.9984177 	 0.998318 
0.9984320 	 1.010210 
0.9984463 	 1.024000 
0.9984606 	 0.996858 
0.9984749 	 1.014450 
0.9984892 	 1.040700 
0.9985035 	 0.997977 
0.9985179 	 1.004040 
0.9985322 	 1.019040 
0.9985465 	 1.007190 
0.9985608 	 1.002040 
0.9985751 	 1.002200 
0.9985894 	 0.993372 
0.9986037 	 1.001370 
0.9986180 	 1.011730 
0.9986323 	 1.006590 
0.9986466 	 0.993625 
0.9986609 	 0.997830 
0.9986752 	 0.995930 
0.9986896 	 1.018180 
0.9987039 	 1.006100 
0.9987182 	 1.004660 
0.9987325 	 0.998922 
0.9987468 	 1.013910 
0.9987611 	 1.041600 
0.9987754 	 0.998361 
0.9987897 	 1.024460 
0.9988040 	 1.024270 
0.9988183 	 1.015540 
0.9988326 	 1.017200 
0.9988470 	 1.001380 
0.9988613 	 0.993499 
0.9988756 	 0.996582 
0.9988899 	 1.006480 
0.9989042 	 1.006250 
0.9989185 	 1.003430 
0.9989328 	 0.985824 
0.9989471 	 0.967274 
0.9989615 	 0.944804 
0.9989758 	 0.970177 
0.9989901 	 0.958813 
0.9990044 	 0.979345 
0.9990187 	 0.981699 
0.9990330 	 0.995353 
0.9990473 	 1.013030 
0.9990616 	 1.022720 
0.9990760 	 1.022320 
0.9990902 	 1.018080 
0.9991046 	 0.990495 
0.9991189 	 0.997348 
0.9991332 	 1.025700 
0.9991475 	 1.006810 
0.9991618 	 1.013370 
0.9991761 	 1.026070 
0.9991904 	 1.037230 
0.9992047 	 1.030900 
0.9992191 	 1.038480 
0.9992334 	 1.010500 
0.9992477 	 1.016360 
0.9992620 	 1.004940 
0.9992763 	 1.016570 
0.9992906 	 1.013670 
0.9993049 	 1.021790 
0.9993192 	 1.045920 
0.9993335 	 1.018910 
0.9993478 	 1.021200 
0.9993621 	 1.010400 
0.9993764 	 1.005450 
0.9993908 	 1.018470 
0.9994051 	 1.019710 
0.9994194 	 1.012530 
0.9994337 	 1.011820 
0.9994480 	 1.022480 
0.9994623 	 1.005610 
0.9994766 	 1.019800 
0.9994909 	 1.007200 
0.9995052 	 1.013730 
0.9995195 	 1.009790 
0.9995338 	 1.023870 
0.9995481 	 1.021470 
0.9995625 	 1.026120 
0.9995768 	 1.031280 
0.9995911 	 1.006230 
0.9996054 	 0.978766 
0.9996197 	 0.960167 
0.9996340 	 0.919595 
0.9996483 	 0.933460 
0.9996626 	 0.961584 
0.9996769 	 0.993193 
0.9996913 	 1.007140 
0.9997056 	 1.034360 
0.9997199 	 1.025420 
0.9997342 	 1.028670 
0.9997485 	 1.014110 
0.9997628 	 1.026260 
0.9997771 	 1.008240 
0.9997914 	 0.983150 
0.9998058 	 0.966082 
0.9998200 	 0.966554 
0.9998344 	 0.971425 
0.9998487 	 1.015810 
0.9998630 	 1.019660 
0.9998773 	 1.025090 
0.9998916 	 1.035480 
0.9999059 	 1.018770 
0.9999202 	 1.013680 
0.9999345 	 1.029100 
0.9999489 	 1.039210 
0.9999632 	 1.045870 
0.9999775 	 1.025310 
0.9999918 	 1.042950 
1.0000061 	 1.050290 
1.0000204 	 1.040780 
1.0000347 	 1.026550 
1.0000490 	 1.021280 
1.0000633 	 1.002560 
1.0000776 	 0.998783 
1.0000919 	 0.998357 
1.0001062 	 0.992979 
1.0001205 	 1.005760 
1.0001348 	 1.019130 
1.0001491 	 1.004050 
1.0001634 	 1.021040 
1.0001779 	 1.025330 
1.0001922 	 1.020630 
1.0002065 	 1.016640 
1.0002208 	 1.027600 
1.0002351 	 1.036730 
1.0002494 	 1.017900 
1.0002637 	 1.013970 
1.0002780 	 1.011630 
1.0002923 	 1.013310 
1.0003066 	 1.013980 
1.0003209 	 1.007770 
1.0003352 	 1.025200 
1.0003495 	 1.027040 
1.0003638 	 1.012990 
1.0003781 	 1.030620 
1.0003924 	 1.020940 
1.0004067 	 1.019720 
1.0004210 	 1.008050 
1.0004354 	 1.005560 
1.0004497 	 0.980337 
1.0004640 	 1.003450 
1.0004783 	 1.008750 
1.0004926 	 1.021210 
1.0005069 	 1.013520 
1.0005213 	 1.013170 
1.0005356 	 1.037690 
1.0005499 	 0.994193 
1.0005642 	 1.006570 
1.0005785 	 1.002280 
1.0005928 	 0.982364 
1.0006071 	 1.009750 
1.0006214 	 1.016500 
1.0006357 	 1.009640 
1.0006500 	 1.018880 
1.0006644 	 1.009580 
1.0006787 	 1.021640 
1.0006930 	 1.027740 
1.0007073 	 1.037730 
1.0007216 	 1.015950 
1.0007359 	 1.022660 
1.0007502 	 1.014080 
1.0007645 	 1.013610 
1.0007788 	 1.006830 
1.0007931 	 1.026020 
1.0008074 	 1.060670 
1.0008217 	 1.041090 
1.0008360 	 1.013320 
1.0008503 	 1.030640 
1.0008646 	 1.021230 
1.0008790 	 1.011550 
1.0008934 	 1.034670 
1.0009077 	 1.036200 
1.0009220 	 1.027200 
1.0009363 	 1.028980 
1.0009506 	 1.019990 
1.0009649 	 1.021410 
1.0009792 	 1.025460 
1.0009935 	 1.006500 
1.0010078 	 1.010310 
1.0010221 	 1.015220 
1.0010364 	 1.019310 
1.0010507 	 1.029920 
1.0010650 	 1.027410 
1.0010793 	 1.022150 
1.0010936 	 1.013390 
1.0011079 	 1.027030 
1.0011222 	 1.033110 
1.0011365 	 1.025200 
1.0011508 	 1.029900 
1.0011652 	 1.006850 
1.0011795 	 0.997382 
1.0011938 	 1.004770 
1.0012081 	 1.001650 
1.0012225 	 1.003880 
1.0012368 	 1.019660 
1.0012511 	 1.016520 
1.0012654 	 1.009270 
1.0012797 	 1.008250 
1.0012940 	 1.017140 
1.0013083 	 1.030210 
1.0013226 	 1.040710 
1.0013369 	 1.045370 
1.0013512 	 1.032850 
1.0013655 	 1.014660 
1.0013798 	 1.006870 
1.0013942 	 1.015190 
1.0014085 	 1.014890 
1.0014228 	 1.016420 
1.0014371 	 1.015250 
1.0014514 	 1.031740 
1.0014657 	 1.016440 
1.0014800 	 1.014830 
1.0014943 	 1.018490 
1.0015086 	 1.002610 
1.0015229 	 1.011580 
1.0015372 	 1.028990 
1.0015515 	 1.041060 
1.0015658 	 1.026840 
1.0015802 	 1.030760 
1.0015945 	 1.023730 
1.0016088 	 1.006880 
1.0016232 	 1.020520 
1.0016375 	 1.019810 
1.0016518 	 1.022370 
1.0016661 	 1.013080 
1.0016804 	 1.029710 
1.0016947 	 1.011560 
1.0017090 	 1.009630 
1.0017233 	 1.006100 
1.0017376 	 1.024150 
1.0017519 	 1.027660 
1.0017662 	 1.032300 
1.0017805 	 1.019230 
1.0017948 	 1.023610 
1.0018091 	 1.004390 
1.0018234 	 1.006100 
1.0018377 	 1.023040 
1.0018520 	 1.031050 
1.0018663 	 1.021280 
1.0018806 	 1.029870 
1.0018950 	 1.024850 
1.0019093 	 1.009570 
1.0019237 	 1.003450 
1.0019380 	 1.027770 
1.0019523 	 1.026910 
1.0019666 	 1.029860 
1.0019809 	 1.025970 
1.0019952 	 1.021850 
1.0020095 	 1.019430 
1.0020238 	 1.028450 
1.0020381 	 1.021840 
1.0020524 	 1.017130 
1.0020667 	 1.016240 
1.0020810 	 1.013590 
1.0020953 	 1.012660 
1.0021096 	 1.030660 
1.0021240 	 1.038340 
1.0021383 	 1.036480 
1.0021526 	 1.039480 
1.0021669 	 1.018590 
1.0021812 	 1.018060 
1.0021955 	 1.020320 
1.0022098 	 1.021520 
1.0022241 	 1.032940 
1.0022384 	 1.029700 
1.0022527 	 1.035890 
1.0022671 	 1.018550 
1.0022814 	 1.001830 
1.0022957 	 0.990844 
1.0023100 	 0.995140 
1.0023243 	 0.990386 
1.0023386 	 0.999463 
1.0023530 	 1.029030 
1.0023673 	 1.026960 
1.0023816 	 1.026430 
1.0023959 	 1.029670 
1.0024102 	 1.013040 
1.0024245 	 1.010800 
1.0024388 	 1.010070 
1.0024531 	 1.012660 
1.0024674 	 1.008220 
1.0024817 	 1.033990 
1.0024960 	 1.018460 
1.0025103 	 1.005870 
1.0025246 	 1.004540 
1.0025389 	 1.023710 
1.0025532 	 1.009120 
1.0025675 	 1.017800 
1.0025818 	 1.019460 
1.0025961 	 1.024010 
1.0026104 	 1.029550 
1.0026249 	 1.045740 
1.0026392 	 1.031110 
1.0026535 	 1.019980 
1.0026678 	 1.018540 
1.0026821 	 1.016230 
1.0026964 	 1.009100 
1.0027107 	 1.026540 
1.0027250 	 1.030540 
1.0027393 	 1.035260 
1.0027536 	 1.022250 
1.0027679 	 1.034510 
1.0027822 	 1.027710 
1.0027965 	 1.027390 
1.0028108 	 1.022130 
1.0028251 	 1.016790 
1.0028394 	 1.028850 
1.0028538 	 1.026230 
1.0028681 	 1.012280 
1.0028824 	 1.006080 
1.0028967 	 1.008120 
1.0029110 	 0.999240 
1.0029253 	 0.992044 
1.0029396 	 1.003410 
1.0029539 	 1.005560 
1.0029683 	 1.015330 
1.0029826 	 1.014460 
1.0029969 	 1.016550 
1.0030112 	 1.028340 
1.0030255 	 1.023710 
1.0030398 	 1.014340 
1.0030541 	 1.020540 
1.0030684 	 1.015540 
1.0030828 	 1.011270 
1.0030971 	 1.026270 
1.0031114 	 1.020530 
1.0031257 	 1.019160 
1.0031400 	 1.006720 
1.0031543 	 1.010390 
1.0031686 	 1.009420 
1.0031829 	 1.010950 
1.0031972 	 1.021230 
1.0032115 	 1.023790 
1.0032258 	 1.017240 
1.0032401 	 1.011690 
1.0032544 	 0.997079 
1.0032687 	 1.005010 
1.0032830 	 1.008260 
1.0032973 	 1.016830 
1.0033116 	 1.020460 
1.0033261 	 1.021360 
1.0033404 	 1.019970 
1.0033547 	 1.006550 
1.0033690 	 1.009120 
1.0033833 	 1.016410 
1.0033976 	 1.009620 
1.0034119 	 1.020340 
1.0034262 	 1.016190 
1.0034405 	 1.028620 
1.0034548 	 1.016370 
1.0034691 	 1.006220 
1.0034834 	 1.005050 
1.0034977 	 0.991314 
1.0035120 	 0.989227 
1.0035263 	 0.988345 
1.0035406 	 0.994250 
1.0035549 	 0.993151 
1.0035692 	 0.993178 
1.0035836 	 0.995733 
1.0035979 	 0.991321 
1.0036122 	 0.984469 
1.0036265 	 0.987768 
1.0036408 	 1.005570 
1.0036551 	 1.019820 
1.0036695 	 1.003850 
1.0036838 	 1.019330 
1.0036981 	 1.017800 
1.0037124 	 1.013150 
1.0037267 	 0.997294 
1.0037410 	 0.993559 
1.0037553 	 0.991524 
1.0037696 	 0.994013 
1.0037839 	 0.990397 
1.0037982 	 1.006620 
1.0038126 	 1.001010 
1.0038269 	 1.009660 
1.0038412 	 1.009820 
1.0038555 	 1.007980 
1.0038698 	 1.004940 
1.0038841 	 1.001980 
1.0038984 	 1.002830 
1.0039127 	 1.002660 
1.0039270 	 0.989876 
1.0039413 	 0.975374 
1.0039556 	 0.939484 
1.0039699 	 0.881377 
1.0039842 	 0.857084 
1.0039985 	 0.894836 
1.0040128 	 0.949232 
1.0040272 	 0.993005 
1.0040416 	 1.002880 
1.0040559 	 0.995652 
1.0040702 	 0.994656 
1.0040845 	 0.998325 
1.0040988 	 1.008040 
1.0041131 	 1.006030 
1.0041274 	 0.993488 
1.0041417 	 1.002880 
1.0041560 	 0.997576 
1.0041703 	 1.007480 
1.0041846 	 1.014330 
1.0041989 	 1.001350 
1.0042132 	 0.987907 
1.0042275 	 0.989474 
1.0042418 	 0.986670 
1.0042561 	 0.995769 
1.0042704 	 0.988386 
1.0042847 	 1.009480 
1.0042990 	 1.009000 
1.0043133 	 0.994645 
1.0043277 	 0.990929 
1.0043420 	 0.991676 
1.0043563 	 0.989117 
1.0043707 	 0.985209 
1.0043850 	 0.984145 
1.0043993 	 0.989392 
1.0044136 	 0.990910 
1.0044279 	 0.987917 
1.0044422 	 0.969002 
1.0044565 	 0.956466 
1.0044708 	 0.957849 
1.0044851 	 0.972066 
1.0044994 	 0.979219 
1.0045137 	 0.985571 
1.0045280 	 0.983375 
1.0045424 	 0.983689 
1.0045567 	 0.991794 
1.0045710 	 0.984123 
1.0045853 	 0.976668 
1.0045996 	 0.981105 
1.0046139 	 0.985955 
1.0046282 	 0.992926 
1.0046425 	 0.985714 
1.0046568 	 0.985643 
1.0046711 	 0.989867 
1.0046854 	 0.992897 
1.0046997 	 0.984630 
1.0047141 	 0.978723 
1.0047284 	 0.986284 
1.0047427 	 0.990070 
1.0047570 	 0.975908 
1.0047714 	 0.987653 
1.0047857 	 0.989543 
1.0048000 	 0.976847 
1.0048143 	 0.971987 
1.0048286 	 0.968637 
1.0048429 	 0.965524 
1.0048572 	 0.974774 
1.0048715 	 0.963500 
1.0048858 	 0.962375 
1.0049001 	 0.972513 
1.0049144 	 0.972542 
1.0049287 	 0.967149 
1.0049430 	 0.967447 
1.0049573 	 0.960709 
1.0049716 	 0.956505 
1.0049859 	 0.948714 
1.0050002 	 0.949441 
1.0050145 	 0.960333 
1.0050288 	 0.956148 
1.0050431 	 0.950377 
1.0050575 	 0.935084 
1.0050719 	 0.950510 
1.0050862 	 0.943916 
1.0051005 	 0.942172 
1.0051148 	 0.927476 
1.0051291 	 0.929190 
1.0051434 	 0.904008 
1.0051577 	 0.910656 
1.0051720 	 0.891609 
1.0051863 	 0.887512 
1.0052006 	 0.873118 
1.0052149 	 0.887550 
1.0052292 	 0.868833 
1.0052435 	 0.875240 
1.0052578 	 0.866981 
1.0052722 	 0.888260 
1.0052865 	 0.875041 
1.0053008 	 0.895540 
1.0053151 	 0.911580 
1.0053294 	 0.909612 
1.0053437 	 0.920644 
1.0053580 	 0.931357 
1.0053723 	 0.918268 
1.0053866 	 0.928671 
1.0054009 	 0.932652 
1.0054153 	 0.931348 
1.0054296 	 0.941260 
1.0054439 	 0.944471 
1.0054582 	 0.952441 
1.0054725 	 0.941200 
1.0054868 	 0.948056 
1.0055012 	 0.956692 
1.0055155 	 0.957975 
1.0055298 	 0.961233 
1.0055441 	 0.969314 
1.0055584 	 0.967642 
1.0055727 	 0.970927 
1.0055870 	 0.964776 
1.0056013 	 0.970714 
1.0056156 	 0.967599 
1.0056299 	 0.964287 
1.0056442 	 0.965898 
1.0056585 	 0.972868 
1.0056728 	 0.976725 
1.0056871 	 0.985810 
1.0057014 	 0.980562 
1.0057157 	 0.968343 
1.0057300 	 0.952118 
1.0057443 	 0.949808 
1.0057588 	 0.966478 
1.0057731 	 0.968776 
1.0057874 	 0.963832 
1.0058017 	 0.976434 
1.0058160 	 0.974170 
1.0058303 	 0.963224 
1.0058446 	 0.971324 
1.0058589 	 0.976275 
1.0058732 	 0.973394 
1.0058875 	 0.967169 
1.0059018 	 0.955950 
1.0059161 	 0.962427 
1.0059304 	 0.957699 
1.0059447 	 0.975578 
1.0059590 	 0.983494 
1.0059733 	 0.987885 
1.0059876 	 0.982302 
1.0060019 	 0.988335 
1.0060163 	 0.962192 
1.0060306 	 0.950006 
1.0060449 	 0.903665 
1.0060592 	 0.918789 
1.0060735 	 0.893780 
1.0060878 	 0.902887 
1.0061021 	 0.938922 
1.0061165 	 0.975450 
1.0061308 	 0.979806 
1.0061451 	 0.970751 
1.0061594 	 0.979042 
1.0061737 	 0.982608 
1.0061880 	 0.976505 
1.0062023 	 0.985508 
1.0062166 	 0.999646 
1.0062310 	 1.005360 
1.0062453 	 0.999766 
1.0062596 	 0.999520 
1.0062739 	 0.981604 
1.0062882 	 0.974522 
1.0063025 	 0.975569 
1.0063168 	 0.974872 
1.0063311 	 0.976687 
1.0063454 	 0.982487 
1.0063597 	 0.995102 
1.0063740 	 0.998970 
1.0063883 	 0.994962 
1.0064026 	 0.995082 
1.0064169 	 0.984001 
1.0064312 	 0.976582 
1.0064455 	 0.975056 
1.0064600 	 0.973427 
1.0064743 	 0.985498 
1.0064886 	 0.994328 
1.0065029 	 0.990338 
1.0065172 	 1.001240 
1.0065315 	 1.009040 
1.0065458 	 1.005950 
1.0065601 	 0.997187 
1.0065744 	 0.990056 
1.0065887 	 0.979123 
1.0066030 	 0.980716 
1.0066173 	 0.984842 
1.0066316 	 0.971359 
1.0066459 	 0.975210 
1.0066602 	 0.965217 
1.0066745 	 0.973871 
1.0066888 	 0.981416 
1.0067031 	 0.992658 
1.0067174 	 0.979407 
1.0067317 	 0.995374 
1.0067461 	 0.987110 
1.0067604 	 0.978131 
1.0067747 	 0.957093 
1.0067890 	 0.920817 
1.0068033 	 0.842795 
1.0068177 	 0.795787 
1.0068320 	 0.817101 
1.0068463 	 0.882938 
1.0068606 	 0.935535 
1.0068749 	 0.958552 
1.0068892 	 0.970472 
1.0069035 	 0.976052 
1.0069178 	 0.967412 
1.0069321 	 0.970633 
1.0069464 	 0.976803 
1.0069607 	 0.988951 
1.0069751 	 0.998853 
1.0069894 	 1.006390 
1.0070037 	 1.000040 
1.0070180 	 0.996473 
1.0070323 	 0.994975 
1.0070466 	 0.993128 
1.0070609 	 1.003350 
1.0070752 	 1.002320 
1.0070895 	 1.006040 
1.0071038 	 0.980868 
1.0071181 	 0.974636 
1.0071324 	 0.955308 
1.0071467 	 0.945400 
1.0071611 	 0.943890 
1.0071754 	 0.971361 
1.0071898 	 0.987732 
1.0072041 	 1.000240 
1.0072184 	 0.997278 
1.0072327 	 1.000580 
1.0072470 	 1.001630 
1.0072613 	 1.006810 
1.0072756 	 0.997709 
1.0072899 	 1.002800 
1.0073042 	 0.987058 
1.0073185 	 0.999333 
1.0073328 	 0.994546 
1.0073471 	 0.989554 
1.0073614 	 0.983824 
1.0073757 	 0.989861 
1.0073900 	 0.982833 
1.0074043 	 0.993790 
1.0074186 	 0.999632 
1.0074329 	 1.002680 
1.0074472 	 0.987762 
1.0074615 	 0.985487 
1.0074759 	 0.980032 
1.0074902 	 0.963877 
1.0075045 	 0.974619 
1.0075189 	 0.988435 
1.0075332 	 1.002730 
1.0075475 	 1.005950 
1.0075618 	 0.997763 
1.0075761 	 1.033260 
1.0075904 	 1.043250 
1.0076047 	 1.001010 
1.0076190 	 0.998262 
1.0076333 	 1.003090 
1.0076476 	 1.016170 
1.0076619 	 1.007060 
1.0076762 	 1.000710 
1.0076905 	 1.006640 
1.0077049 	 1.005860 
1.0077192 	 1.000590 
1.0077335 	 0.995699 
1.0077478 	 0.989990 
1.0077621 	 0.999872 
1.0077764 	 1.003620 
1.0077907 	 0.999819 
1.0078050 	 1.004690 
1.0078193 	 1.011380 
1.0078336 	 1.005430 
1.0078479 	 1.000810 
1.0078623 	 1.000920 
1.0078766 	 1.002940 
1.0078909 	 0.998771 
1.0079052 	 1.005820 
1.0079195 	 1.004200 
1.0079339 	 0.999201 
1.0079482 	 1.001780 
1.0079625 	 1.011240 
1.0079768 	 1.003620 
1.0079911 	 0.980296 
1.0080054 	 0.980067 
1.0080197 	 0.978794 
1.0080340 	 0.990335 
1.0080483 	 1.000000 
1.0080626 	 1.023280 
1.0080769 	 1.014530 
1.0080912 	 0.997871 
1.0081055 	 1.000240 
1.0081198 	 1.000420 
1.0081341 	 0.990730 
1.0081484 	 0.999132 
1.0081627 	 0.986542 
1.0081770 	 0.995862 
1.0081913 	 0.990879 
1.0082058 	 0.973130 
1.0082201 	 0.967824 
1.0082344 	 0.987861 
1.0082487 	 0.988046 
1.0082630 	 1.001310 
1.0082773 	 1.000560 
1.0082916 	 1.005700 
1.0083059 	 1.000950 
1.0083202 	 1.005070 
1.0083345 	 0.983051 
1.0083488 	 0.985884 
1.0083631 	 0.976562 
1.0083774 	 0.992220 
1.0083917 	 0.985068 
1.0084060 	 0.988023 
1.0084203 	 0.996030 
1.0084347 	 0.986487 
1.0084490 	 0.979288 
1.0084633 	 0.984734 
1.0084776 	 0.983133 
1.0084919 	 0.995568 
1.0085062 	 0.999923 
1.0085205 	 0.994805 
1.0085348 	 0.995165 
1.0085491 	 0.988064 
1.0085635 	 0.990706 
1.0085778 	 1.002300 
1.0085921 	 0.995588 
1.0086064 	 0.999910 
1.0086207 	 1.010320 
1.0086350 	 1.012440 
1.0086493 	 0.997544 
1.0086637 	 1.008200 
1.0086780 	 1.001010 
1.0086923 	 0.996227 
1.0087066 	 0.983876 
1.0087209 	 0.987694 
1.0087352 	 0.977946 
1.0087495 	 0.954617 
1.0087638 	 0.975029 
1.0087781 	 0.980946 
1.0087924 	 0.997664 
1.0088067 	 0.987965 
1.0088210 	 0.969609 
1.0088353 	 0.966650 
1.0088496 	 0.976519 
1.0088639 	 0.980731 
1.0088782 	 0.983573 
1.0088925 	 1.003170 
1.0089070 	 1.001150 
1.0089213 	 0.984394 
1.0089356 	 0.977759 
1.0089499 	 0.984985 
1.0089642 	 0.981534 
1.0089785 	 0.980831 
1.0089928 	 0.984469 
1.0090071 	 0.976847 
1.0090214 	 0.988813 
1.0090357 	 0.997615 
1.0090500 	 0.999393 
1.0090643 	 0.982331 
1.0090786 	 0.992023 
1.0090929 	 1.009830 
1.0091072 	 0.999062 
1.0091215 	 0.990910 
1.0091358 	 0.993759 
1.0091501 	 1.008990 
1.0091645 	 1.010500 
1.0091788 	 1.006230 
1.0091931 	 0.996603 
1.0092074 	 0.992443 
1.0092217 	 0.997950 
1.0092360 	 0.988088 
1.0092504 	 0.981541 
1.0092647 	 0.980249 
1.0092790 	 0.972140 
1.0092933 	 0.974895 
1.0093076 	 0.996732 
1.0093219 	 0.997247 
1.0093362 	 1.009850 
1.0093505 	 1.006430 
1.0093648 	 0.995055 
1.0093791 	 1.008420 
1.0093935 	 1.021550 
1.0094078 	 1.010270 
1.0094221 	 1.015150 
1.0094364 	 1.020940 
1.0094507 	 1.011900 
1.0094650 	 0.998423 
1.0094793 	 1.004630 
1.0094936 	 1.001390 
1.0095079 	 0.977837 
1.0095222 	 0.973828 
1.0095365 	 0.977465 
1.0095508 	 0.991644 
1.0095651 	 0.992841 
1.0095794 	 1.016680 
1.0095937 	 1.002830 
1.0096081 	 0.991788 
1.0096225 	 0.994970 
1.0096368 	 0.982257 
1.0096511 	 0.982553 
1.0096654 	 0.974837 
1.0096797 	 0.982272 
1.0096940 	 1.004940 
1.0097083 	 1.000440 
1.0097226 	 0.997718 
1.0097369 	 1.002130 
1.0097512 	 0.995807 
1.0097655 	 0.999986 
1.0097798 	 0.992402 
1.0097941 	 0.995400 
1.0098084 	 0.992168 
1.0098227 	 0.996713 
1.0098370 	 1.004750 
1.0098513 	 1.004080 
1.0098656 	 1.003180 
1.0098799 	 0.989124 
1.0098943 	 0.995174 
1.0099086 	 0.994982 
1.0099229 	 0.995677 
1.0099372 	 0.987368 
1.0099516 	 0.998351 
1.0099659 	 1.001050 
1.0099802 	 1.003310 
1.0099945 	 1.003930 
1.0100088 	 0.992937 
1.0100231 	 0.982972 
1.0100374 	 0.989985 
1.0100517 	 0.988638 
1.0100660 	 0.993972 
1.0100803 	 0.980557 
1.0100946 	 0.987289 
1.0101089 	 1.007950 


==> anc/HD166/HD166_77.dat <==
0.9829657 	 0.947758 
0.9829798 	 0.938222 
0.9829940 	 0.973498 
0.9830081 	 0.998349 
0.9830222 	 1.002410 
0.9830363 	 0.953670 
0.9830505 	 0.964502 
0.9830646 	 0.972886 
0.9830787 	 0.981815 
0.9830928 	 1.007680 
0.9831069 	 1.036390 
0.9831210 	 1.005820 
0.9831352 	 1.019490 
0.9831493 	 0.976051 
0.9831634 	 0.997142 
0.9831775 	 0.980283 
0.9831917 	 0.996942 
0.9832058 	 1.017430 
0.9832199 	 0.988849 
0.9832340 	 1.001220 
0.9832481 	 0.984903 
0.9832622 	 0.977875 
0.9832764 	 1.013360 
0.9832905 	 1.007880 
0.9833046 	 0.990347 
0.9833188 	 0.967502 
0.9833329 	 0.930319 
0.9833470 	 0.948428 
0.9833611 	 1.011140 
0.9833752 	 1.097440 
0.9833893 	 1.030400 
0.9834034 	 1.002280 
0.9834176 	 0.994389 
0.9834317 	 0.998221 
0.9834458 	 0.981279 
0.9834599 	 0.943574 
0.9834741 	 0.967151 
0.9834882 	 0.983921 
0.9835023 	 1.012140 
0.9835164 	 0.968677 
0.9835305 	 0.999771 
0.9835447 	 0.991328 
0.9835588 	 1.007520 
0.9835729 	 1.019680 
0.9835870 	 0.973931 
0.9836012 	 0.965080 
0.9836153 	 1.001000 
0.9836293 	 0.949677 
0.9836435 	 0.990429 
0.9836576 	 0.970024 
0.9836717 	 0.972662 
0.9836858 	 0.934801 
0.9837000 	 0.911081 
0.9837141 	 0.908693 
0.9837282 	 0.963599 
0.9837424 	 0.988495 
0.9837565 	 1.011980 
0.9837706 	 0.980205 
0.9837847 	 0.979921 
0.9837988 	 0.979411 
0.9838129 	 1.037870 
0.9838271 	 0.996804 
0.9838412 	 1.035030 
0.9838553 	 1.048530 
0.9838694 	 1.019480 
0.9838836 	 0.962731 
0.9838976 	 0.973595 
0.9839117 	 1.029820 
0.9839259 	 1.022200 
0.9839400 	 0.982251 
0.9839541 	 1.001830 
0.9839683 	 1.029530 
0.9839824 	 1.010470 
0.9839965 	 1.040970 
0.9840106 	 1.024480 
0.9840248 	 0.979863 
0.9840388 	 1.040530 
0.9840530 	 1.045850 
0.9840671 	 0.963366 
0.9840812 	 1.007790 
0.9840953 	 0.995233 
0.9841095 	 1.018430 
0.9841236 	 0.971401 
0.9841377 	 1.010110 
0.9841518 	 0.977440 
0.9841659 	 0.998844 
0.9841800 	 1.040280 
0.9841942 	 0.978541 
0.9842083 	 0.959279 
0.9842224 	 0.918558 
0.9842365 	 0.956355 
0.9842507 	 1.027630 
0.9842648 	 1.008520 
0.9842789 	 1.017060 
0.9842930 	 1.000810 
0.9843071 	 1.043260 
0.9843212 	 1.017090 
0.9843354 	 1.033030 
0.9843495 	 1.038410 
0.9843636 	 1.056480 
0.9843777 	 1.011050 
0.9843919 	 1.017770 
0.9844060 	 1.026450 
0.9844201 	 0.990061 
0.9844342 	 0.990308 
0.9844483 	 1.035570 
0.9844624 	 1.027710 
0.9844766 	 1.073270 
0.9844907 	 1.026000 
0.9845048 	 1.021010 
0.9845190 	 0.998140 
0.9845331 	 1.004380 
0.9845472 	 1.016230 
0.9845613 	 1.008170 
0.9845754 	 0.999369 
0.9845895 	 0.981914 
0.9846036 	 0.949358 
0.9846178 	 1.008640 
0.9846319 	 1.024640 
0.9846460 	 1.015250 
0.9846601 	 1.029360 
0.9846743 	 1.027080 
0.9846884 	 1.020460 
0.9847025 	 0.963805 
0.9847166 	 1.005030 
0.9847307 	 1.015270 
0.9847449 	 1.010580 
0.9847590 	 1.027240 
0.9847731 	 1.014380 
0.9847872 	 1.019500 
0.9848014 	 1.026700 
0.9848155 	 1.049680 
0.9848296 	 1.029670 
0.9848437 	 1.008460 
0.9848578 	 1.009350 
0.9848719 	 0.985415 
0.9848860 	 0.975649 
0.9849002 	 0.990605 
0.9849143 	 0.997305 
0.9849284 	 1.009070 
0.9849426 	 1.039470 
0.9849567 	 1.038320 
0.9849708 	 1.013120 
0.9849849 	 1.023630 
0.9849990 	 1.015320 
0.9850131 	 1.023200 
0.9850273 	 0.999111 
0.9850414 	 0.965718 
0.9850555 	 0.991272 
0.9850696 	 1.002270 
0.9850838 	 0.985828 
0.9850978 	 1.017760 
0.9851119 	 1.043310 
0.9851261 	 1.000340 
0.9851402 	 1.015930 
0.9851543 	 1.028310 
0.9851685 	 1.013630 
0.9851826 	 1.004290 
0.9851967 	 0.994421 
0.9852108 	 0.998047 
0.9852250 	 0.985109 
0.9852390 	 1.003240 
0.9852532 	 1.028840 
0.9852673 	 0.996229 
0.9852814 	 0.981916 
0.9852955 	 0.963377 
0.9853097 	 0.966037 
0.9853238 	 0.995678 
0.9853379 	 1.000880 
0.9853520 	 0.977890 
0.9853661 	 0.994491 
0.9853802 	 1.026980 
0.9853944 	 1.017360 
0.9854085 	 1.041290 
0.9854226 	 1.025410 
0.9854367 	 1.057130 
0.9854509 	 1.045560 
0.9854650 	 1.000240 
0.9854791 	 0.971850 
0.9854932 	 1.001930 
0.9855073 	 1.002800 
0.9855214 	 0.998062 
0.9855356 	 0.999394 
0.9855497 	 0.970573 
0.9855638 	 0.991698 
0.9855779 	 1.006040 
0.9855921 	 1.005170 
0.9856062 	 1.006210 
0.9856203 	 1.028770 
0.9856344 	 1.035650 
0.9856485 	 1.037710 
0.9856626 	 1.017530 
0.9856768 	 1.035460 
0.9856909 	 1.025170 
0.9857050 	 1.013140 
0.9857191 	 1.002970 
0.9857333 	 1.000430 
0.9857474 	 1.000800 
0.9857615 	 1.019350 
0.9857756 	 0.987288 
0.9857897 	 0.987297 
0.9858038 	 1.025760 
0.9858180 	 1.013200 
0.9858321 	 1.010640 
0.9858462 	 0.984447 
0.9858604 	 1.005800 
0.9858745 	 0.997831 
0.9858886 	 0.998189 
0.9859027 	 0.988535 
0.9859168 	 1.006480 
0.9859309 	 0.998469 
0.9859450 	 0.992199 
0.9859592 	 1.002970 
0.9859733 	 0.990691 
0.9859874 	 0.977958 
0.9860016 	 0.984899 
0.9860157 	 1.011610 
0.9860298 	 1.022560 
0.9860439 	 1.017360 
0.9860580 	 1.018360 
0.9860721 	 1.032930 
0.9860863 	 1.020050 
0.9861004 	 1.020850 
0.9861145 	 1.033210 
0.9861286 	 1.031910 
0.9861427 	 0.993496 
0.9861569 	 1.014530 
0.9861709 	 1.000750 
0.9861851 	 1.036150 
0.9861992 	 1.034680 
0.9862133 	 1.008270 
0.9862275 	 0.997264 
0.9862416 	 0.985792 
0.9862557 	 1.000290 
0.9862698 	 1.004840 
0.9862840 	 1.009300 
0.9862981 	 1.024200 
0.9863122 	 1.015130 
0.9863263 	 1.019530 
0.9863404 	 1.036710 
0.9863545 	 1.029610 
0.9863687 	 1.030990 
0.9863828 	 1.028580 
0.9863969 	 1.021610 
0.9864110 	 0.996032 
0.9864252 	 1.001480 
0.9864392 	 0.997572 
0.9864534 	 0.914217 
0.9864675 	 0.861364 
0.9864816 	 0.870422 
0.9864957 	 0.891005 
0.9865099 	 0.923887 
0.9865240 	 0.965365 
0.9865381 	 0.988959 
0.9865522 	 0.990697 
0.9865663 	 1.016400 
0.9865804 	 1.016640 
0.9865946 	 1.020310 
0.9866087 	 1.023170 
0.9866228 	 0.983589 
0.9866369 	 1.000000 
0.9866511 	 1.001370 
0.9866652 	 1.018510 
0.9866793 	 1.015160 
0.9866934 	 1.044700 
0.9867075 	 1.011990 
0.9867216 	 1.035690 
0.9867358 	 1.023120 
0.9867499 	 1.035020 
0.9867640 	 1.034220 
0.9867781 	 1.017240 
0.9867923 	 0.988152 
0.9868064 	 0.988609 
0.9868205 	 0.994572 
0.9868346 	 1.012120 
0.9868487 	 1.015010 
0.9868628 	 0.987697 
0.9868770 	 1.022720 
0.9868911 	 1.037640 
0.9869052 	 1.017800 
0.9869193 	 0.996812 
0.9869335 	 1.005950 
0.9869476 	 1.013380 
0.9869617 	 1.009410 
0.9869758 	 1.018200 
0.9869899 	 1.034010 
0.9870040 	 1.038910 
0.9870182 	 1.040750 
0.9870323 	 1.015120 
0.9870464 	 1.013670 
0.9870606 	 1.010080 
0.9870747 	 1.015210 
0.9870888 	 0.948599 
0.9871029 	 0.920974 
0.9871170 	 0.892875 
0.9871311 	 0.912638 
0.9871452 	 0.949310 
0.9871594 	 0.995250 
0.9871735 	 1.026340 
0.9871876 	 1.036670 
0.9872017 	 1.005310 
0.9872159 	 1.030030 
0.9872300 	 1.004660 
0.9872441 	 1.032580 
0.9872582 	 1.014180 
0.9872723 	 1.023050 
0.9872865 	 1.019170 
0.9873006 	 1.033920 
0.9873147 	 1.019400 
0.9873288 	 1.001590 
0.9873430 	 0.988367 
0.9873571 	 0.987698 
0.9873711 	 1.001720 
0.9873853 	 1.021910 
0.9873994 	 1.009070 
0.9874135 	 1.009710 
0.9874276 	 0.997314 
0.9874418 	 0.992617 
0.9874559 	 0.991736 
0.9874700 	 0.992155 
0.9874842 	 1.004330 
0.9874983 	 0.992922 
0.9875124 	 0.979089 
0.9875265 	 1.000060 
0.9875406 	 0.986727 
0.9875547 	 1.007680 
0.9875689 	 0.998810 
0.9875830 	 1.011820 
0.9875971 	 0.996974 
0.9876112 	 0.998413 
0.9876254 	 0.996255 
0.9876394 	 1.008670 
0.9876535 	 1.011100 
0.9876677 	 0.995070 
0.9876818 	 1.007020 
0.9876959 	 0.981641 
0.9877101 	 0.980374 
0.9877242 	 0.987215 
0.9877383 	 1.013320 
0.9877524 	 0.971418 
0.9877666 	 0.977094 
0.9877806 	 1.010060 
0.9877948 	 1.016110 
0.9878089 	 1.011520 
0.9878230 	 1.013460 
0.9878371 	 1.025370 
0.9878513 	 1.007530 
0.9878654 	 1.009540 
0.9878795 	 1.028080 
0.9878936 	 1.011880 
0.9879077 	 1.004520 
0.9879218 	 1.018520 
0.9879360 	 1.010940 
0.9879501 	 1.009050 
0.9879642 	 1.015500 
0.9879783 	 1.014040 
0.9879925 	 1.012680 
0.9880066 	 1.015300 
0.9880207 	 1.004200 
0.9880348 	 1.016690 
0.9880489 	 1.008550 
0.9880630 	 1.027300 
0.9880772 	 1.031180 
0.9880913 	 1.031480 
0.9881054 	 1.021350 
0.9881195 	 1.026470 
0.9881337 	 1.005820 
0.9881478 	 1.017030 
0.9881619 	 1.005650 
0.9881760 	 1.012590 
0.9881901 	 1.009360 
0.9882042 	 1.009420 
0.9882184 	 1.012710 
0.9882325 	 1.020880 
0.9882466 	 1.009120 
0.9882608 	 1.004930 
0.9882749 	 1.013440 
0.9882890 	 1.008240 
0.9883031 	 1.009820 
0.9883172 	 1.011040 
0.9883313 	 1.016810 
0.9883454 	 1.007140 
0.9883596 	 1.001810 
0.9883737 	 0.996476 
0.9883878 	 0.988368 
0.9884019 	 1.000870 
0.9884161 	 0.997552 
0.9884302 	 0.996360 
0.9884443 	 0.992933 
0.9884584 	 0.972367 
0.9884725 	 0.958523 
0.9884867 	 0.981710 
0.9885008 	 1.007850 
0.9885149 	 1.013040 
0.9885290 	 1.014400 
0.9885432 	 1.005020 
0.9885573 	 1.008630 
0.9885713 	 0.988179 
0.9885855 	 0.992862 
0.9885996 	 1.003100 
0.9886137 	 1.010960 
0.9886278 	 1.031100 
0.9886420 	 1.024500 
0.9886561 	 1.032080 
0.9886702 	 1.030710 
0.9886844 	 1.039450 
0.9886985 	 1.016140 
0.9887126 	 1.023680 
0.9887267 	 1.008370 
0.9887408 	 1.027350 
0.9887549 	 1.009790 
0.9887691 	 1.010890 
0.9887832 	 1.010230 
0.9887973 	 1.028980 
0.9888114 	 0.996559 
0.9888256 	 1.005120 
0.9888396 	 1.016950 
0.9888537 	 0.991731 
0.9888679 	 1.002530 
0.9888820 	 0.991924 
0.9888961 	 0.999499 
0.9889103 	 0.985735 
0.9889244 	 0.993498 
0.9889385 	 1.017850 
0.9889526 	 1.027020 
0.9889668 	 1.013770 
0.9889808 	 0.994293 
0.9889950 	 0.964966 
0.9890091 	 0.948464 
0.9890232 	 0.975622 
0.9890373 	 0.988081 
0.9890515 	 1.005490 
0.9890656 	 1.043340 
0.9890797 	 1.043580 
0.9890938 	 1.039130 
0.9891079 	 1.025080 
0.9891220 	 1.022350 
0.9891362 	 1.027180 
0.9891503 	 1.019480 
0.9891644 	 1.011650 
0.9891785 	 0.984257 
0.9891927 	 0.924647 
0.9892068 	 0.876100 
0.9892209 	 0.876377 
0.9892350 	 0.925543 
0.9892491 	 0.976399 
0.9892632 	 1.021760 
0.9892774 	 1.012430 
0.9892915 	 1.022290 
0.9893056 	 0.997419 
0.9893197 	 0.993209 
0.9893339 	 0.990635 
0.9893480 	 0.968319 
0.9893621 	 0.944069 
0.9893762 	 0.930474 
0.9893903 	 0.950266 
0.9894044 	 0.966038 
0.9894186 	 0.978198 
0.9894327 	 0.999450 
0.9894468 	 0.970730 
0.9894610 	 0.969017 
0.9894751 	 0.985849 
0.9894892 	 0.984118 
0.9895033 	 1.006570 
0.9895174 	 1.015510 
0.9895315 	 1.009980 
0.9895456 	 1.027080 
0.9895598 	 1.017390 
0.9895739 	 1.012940 
0.9895880 	 1.010930 
0.9896021 	 1.041520 
0.9896163 	 1.040700 
0.9896304 	 1.037830 
0.9896445 	 1.018110 
0.9896586 	 0.990880 
0.9896727 	 0.999261 
0.9896869 	 1.014930 
0.9897010 	 1.016390 
0.9897151 	 1.011560 
0.9897292 	 1.015500 
0.9897434 	 1.027260 
0.9897575 	 1.022280 
0.9897715 	 1.027450 
0.9897857 	 1.028370 
0.9897998 	 1.025150 
0.9898139 	 1.018130 
0.9898280 	 1.005690 
0.9898422 	 1.010620 
0.9898563 	 1.018890 
0.9898704 	 1.011630 
0.9898846 	 1.017650 
0.9898987 	 1.005370 
0.9899128 	 0.997545 
0.9899269 	 1.020790 
0.9899410 	 1.015250 
0.9899551 	 1.011990 
0.9899693 	 0.996704 
0.9899834 	 1.004630 
0.9899975 	 1.006190 
0.9900116 	 1.016070 
0.9900258 	 1.013070 
0.9900398 	 1.020810 
0.9900539 	 1.020560 
0.9900681 	 1.007100 
0.9900822 	 0.982407 
0.9900963 	 0.976571 
0.9901105 	 0.970683 
0.9901246 	 0.986605 
0.9901387 	 0.988646 
0.9901528 	 1.002490 
0.9901670 	 1.016350 
0.9901810 	 1.004110 
0.9901952 	 0.989998 
0.9902093 	 0.968445 
0.9902234 	 0.961673 
0.9902375 	 0.972132 
0.9902517 	 1.002020 
0.9902658 	 1.008810 
0.9902799 	 1.006070 
0.9902940 	 1.015800 
0.9903081 	 1.005950 
0.9903222 	 1.015510 
0.9903364 	 1.016930 
0.9903505 	 1.015450 
0.9903646 	 1.006080 
0.9903787 	 0.998623 
0.9903929 	 1.006530 
0.9904070 	 0.996315 
0.9904211 	 1.007430 
0.9904352 	 0.985877 
0.9904493 	 0.989439 
0.9904634 	 0.994318 
0.9904776 	 0.988828 
0.9904917 	 0.993014 
0.9905058 	 0.991702 
0.9905199 	 0.994484 
0.9905341 	 1.000660 
0.9905482 	 1.010310 
0.9905623 	 1.009210 
0.9905764 	 1.001220 
0.9905905 	 1.009250 
0.9906046 	 1.019510 
0.9906188 	 1.011470 
0.9906329 	 1.007760 
0.9906470 	 1.001300 
0.9906611 	 1.012060 
0.9906753 	 1.002230 
0.9906894 	 1.005450 
0.9907035 	 1.018750 
0.9907176 	 1.002540 
0.9907317 	 1.000020 
0.9907458 	 0.991679 
0.9907600 	 0.995344 
0.9907741 	 1.007380 
0.9907882 	 0.998163 
0.9908024 	 1.006040 
0.9908165 	 0.991815 
0.9908306 	 0.982665 
0.9908447 	 0.993647 
0.9908588 	 0.995056 
0.9908729 	 1.008210 
0.9908870 	 0.988850 
0.9909012 	 0.998670 
0.9909153 	 1.009880 
0.9909294 	 1.013080 
0.9909436 	 1.013120 
0.9909577 	 1.018210 
0.9909718 	 1.018320 
0.9909859 	 1.009840 
0.9910000 	 1.006620 
0.9910141 	 1.016870 
0.9910283 	 1.002840 
0.9910424 	 1.014790 
0.9910565 	 1.009560 
0.9910706 	 1.027720 
0.9910847 	 1.019870 
0.9910989 	 1.020370 
0.9911129 	 1.023400 
0.9911271 	 1.029320 
0.9911412 	 1.014470 
0.9911553 	 1.008450 
0.9911695 	 1.023360 
0.9911836 	 1.024290 
0.9911977 	 1.031870 
0.9912118 	 1.032920 
0.9912260 	 1.028700 
0.9912400 	 1.029210 
0.9912541 	 1.028550 
0.9912683 	 1.009830 
0.9912824 	 1.005560 
0.9912965 	 1.015250 
0.9913107 	 1.019510 
0.9913248 	 1.020510 
0.9913389 	 1.007780 
0.9913530 	 0.993036 
0.9913672 	 0.972941 
0.9913812 	 0.968667 
0.9913954 	 0.965146 
0.9914095 	 0.976516 
0.9914236 	 0.990530 
0.9914377 	 0.996361 
0.9914519 	 1.002380 
0.9914660 	 1.010410 
0.9914801 	 1.003030 
0.9914942 	 0.995150 
0.9915083 	 1.001470 
0.9915224 	 0.998215 
0.9915366 	 1.010180 
0.9915507 	 0.998019 
0.9915648 	 0.993041 
0.9915789 	 0.988569 
0.9915931 	 0.966681 
0.9916072 	 0.953538 
0.9916213 	 0.948110 
0.9916354 	 0.949049 
0.9916495 	 0.963822 
0.9916636 	 0.996653 
0.9916778 	 1.000240 
0.9916919 	 0.999286 
0.9917060 	 1.002480 
0.9917201 	 0.998328 
0.9917343 	 0.992657 
0.9917484 	 1.003300 
0.9917625 	 1.001930 
0.9917766 	 1.005480 
0.9917907 	 0.996879 
0.9918048 	 0.990786 
0.9918190 	 0.990511 
0.9918331 	 0.987400 
0.9918472 	 0.978249 
0.9918613 	 0.991917 
0.9918755 	 0.999764 
0.9918896 	 1.008190 
0.9919037 	 1.007870 
0.9919178 	 1.015310 
0.9919319 	 1.015810 
0.9919460 	 1.017350 
0.9919602 	 1.012190 
0.9919743 	 0.996060 
0.9919884 	 0.997033 
0.9920026 	 0.993801 
0.9920167 	 0.986104 
0.9920308 	 1.007130 
0.9920449 	 0.998656 
0.9920590 	 1.020550 
0.9920731 	 1.020390 
0.9920872 	 1.013960 
0.9921014 	 1.009240 
0.9921155 	 1.006900 
0.9921296 	 1.000170 
0.9921437 	 0.992414 
0.9921579 	 1.011750 
0.9921720 	 1.018830 
0.9921861 	 1.011010 
0.9922002 	 1.011110 
0.9922143 	 1.016990 
0.9922285 	 1.010290 
0.9922426 	 0.996025 
0.9922567 	 0.995753 
0.9922708 	 0.993174 
0.9922850 	 0.992121 
0.9922991 	 1.018730 
0.9923131 	 1.008210 
0.9923273 	 1.012930 
0.9923414 	 1.004760 
0.9923555 	 0.997052 
0.9923696 	 1.005640 
0.9923838 	 0.999000 
0.9923979 	 0.996762 
0.9924120 	 0.998178 
0.9924262 	 1.001400 
0.9924403 	 1.009090 
0.9924544 	 1.003000 
0.9924685 	 1.000570 
0.9924826 	 0.994541 
0.9924967 	 0.987489 
0.9925109 	 0.982511 
0.9925250 	 1.002360 
0.9925391 	 0.983664 
0.9925532 	 0.976817 
0.9925674 	 0.980716 
0.9925814 	 0.983080 
0.9925955 	 0.987498 
0.9926097 	 0.991383 
0.9926238 	 1.007990 
0.9926379 	 1.008700 
0.9926521 	 1.003610 
0.9926662 	 0.994502 
0.9926803 	 0.998481 
0.9926944 	 0.989161 
0.9927086 	 0.972706 
0.9927226 	 0.965710 
0.9927368 	 0.957531 
0.9927509 	 0.964903 
0.9927650 	 0.982293 
0.9927791 	 1.000080 
0.9927933 	 0.996746 
0.9928074 	 1.000200 
0.9928215 	 0.996201 
0.9928356 	 1.004150 
0.9928497 	 1.017870 
0.9928638 	 1.006060 
0.9928780 	 1.014380 
0.9928921 	 1.006960 
0.9929062 	 1.012290 
0.9929203 	 1.002380 
0.9929345 	 1.011950 
0.9929486 	 1.004850 
0.9929627 	 1.015020 
0.9929768 	 1.011700 
0.9929909 	 0.999048 
0.9930050 	 0.987743 
0.9930192 	 1.001420 
0.9930333 	 0.988647 
0.9930474 	 0.976416 
0.9930615 	 0.977214 
0.9930757 	 0.989750 
0.9930898 	 1.001170 
0.9931039 	 0.990895 
0.9931180 	 1.001030 
0.9931321 	 0.991046 
0.9931462 	 1.001320 
0.9931604 	 1.008430 
0.9931745 	 1.008660 
0.9931886 	 1.010430 
0.9932028 	 1.003740 
0.9932169 	 0.997962 
0.9932310 	 0.987322 
0.9932451 	 0.988335 
0.9932592 	 1.006210 
0.9932733 	 1.007470 
0.9932874 	 1.010100 
0.9933016 	 1.009050 
0.9933157 	 0.997665 
0.9933298 	 1.000730 
0.9933439 	 0.969483 
0.9933581 	 0.959968 
0.9933722 	 0.965328 
0.9933863 	 0.971166 
0.9934004 	 0.985906 
0.9934145 	 0.965538 
0.9934287 	 0.954051 
0.9934428 	 0.950209 
0.9934569 	 0.955354 
0.9934710 	 0.965175 
0.9934852 	 0.978010 
0.9934993 	 0.973863 
0.9935133 	 0.986093 
0.9935275 	 0.979786 
0.9935416 	 0.991161 
0.9935557 	 1.010920 
0.9935698 	 1.000540 
0.9935840 	 0.994214 
0.9935981 	 0.994320 
0.9936122 	 0.989318 
0.9936264 	 1.002350 
0.9936405 	 0.996812 
0.9936546 	 1.002810 
0.9936687 	 0.999203 
0.9936828 	 0.988271 
0.9936969 	 1.006330 
0.9937111 	 1.011010 
0.9937252 	 0.993157 
0.9937393 	 0.998532 
0.9937534 	 1.002150 
0.9937676 	 0.996311 
0.9937816 	 0.995042 
0.9937957 	 0.997052 
0.9938099 	 0.991525 
0.9938240 	 0.991731 
0.9938381 	 1.002100 
0.9938523 	 0.996476 
0.9938664 	 0.988487 
0.9938805 	 0.989367 
0.9938946 	 1.010330 
0.9939088 	 1.011840 
0.9939228 	 0.999121 
0.9939370 	 1.002970 
0.9939511 	 1.006580 
0.9939652 	 0.991955 
0.9939793 	 1.008140 
0.9939935 	 1.003730 
0.9940076 	 1.008080 
0.9940217 	 1.001330 
0.9940358 	 1.019220 
0.9940499 	 1.010790 
0.9940640 	 1.005410 
0.9940782 	 0.992747 
0.9940923 	 0.995674 
0.9941064 	 0.989103 
0.9941205 	 0.999938 
0.9941347 	 1.012470 
0.9941488 	 0.996145 
0.9941629 	 0.991565 
0.9941770 	 1.003880 
0.9941911 	 1.002470 
0.9942052 	 1.000450 
0.9942194 	 1.003130 
0.9942335 	 1.004160 
0.9942476 	 1.000700 
0.9942617 	 1.004680 
0.9942759 	 0.998740 
0.9942900 	 1.000040 
0.9943041 	 0.994424 
0.9943182 	 1.002590 
0.9943323 	 0.997850 
0.9943464 	 1.000450 
0.9943606 	 0.998891 
0.9943747 	 0.991555 
0.9943888 	 0.981698 
0.9944030 	 0.977609 
0.9944171 	 0.997170 
0.9944312 	 0.990374 
0.9944453 	 0.999349 
0.9944594 	 1.002550 
0.9944735 	 0.988955 
0.9944876 	 0.991990 
0.9945018 	 0.983170 
0.9945159 	 0.992416 
0.9945300 	 1.002770 
0.9945441 	 1.011390 
0.9945583 	 1.006720 
0.9945724 	 1.006730 
0.9945865 	 1.004350 
0.9946006 	 0.981569 
0.9946147 	 0.972910 
0.9946289 	 0.977132 
0.9946430 	 0.968089 
0.9946571 	 0.976252 
0.9946712 	 0.961206 
0.9946854 	 0.971859 
0.9946995 	 0.967220 
0.9947135 	 0.930615 
0.9947277 	 0.934626 
0.9947418 	 0.940637 
0.9947559 	 0.955550 
0.9947700 	 0.980779 
0.9947842 	 1.015640 
0.9947983 	 0.995377 
0.9948124 	 0.984871 
0.9948266 	 0.991437 
0.9948407 	 0.999396 
0.9948548 	 1.009400 
0.9948689 	 1.006930 
0.9948830 	 0.992005 
0.9948971 	 0.992747 
0.9949113 	 0.985649 
0.9949254 	 0.981230 
0.9949395 	 0.988925 
0.9949536 	 0.991475 
0.9949678 	 1.007640 
0.9949818 	 1.004280 
0.9949959 	 1.001300 
0.9950101 	 1.006430 
0.9950242 	 0.996434 
0.9950383 	 1.010440 
0.9950525 	 1.006620 
0.9950666 	 1.005750 
0.9950807 	 1.005270 
0.9950948 	 1.016820 
0.9951090 	 1.016340 
0.9951230 	 1.008310 
0.9951372 	 0.989848 
0.9951513 	 0.965220 
0.9951654 	 0.977447 
0.9951795 	 0.969744 
0.9951937 	 0.971524 
0.9952078 	 0.967196 
0.9952219 	 0.961101 
0.9952360 	 0.970313 
0.9952501 	 0.989482 
0.9952642 	 0.978708 
0.9952784 	 0.975802 
0.9952925 	 0.988098 
0.9953066 	 0.986925 
0.9953207 	 0.986757 
0.9953349 	 0.990707 
0.9953490 	 0.993189 
0.9953631 	 0.992583 
0.9953772 	 0.986587 
0.9953913 	 0.988908 
0.9954054 	 0.987715 
0.9954196 	 0.975386 
0.9954337 	 0.980582 
0.9954478 	 0.980977 
0.9954619 	 0.989332 
0.9954761 	 0.971737 
0.9954902 	 0.971582 
0.9955043 	 0.975044 
0.9955184 	 0.973032 
0.9955325 	 0.989301 
0.9955466 	 0.985157 
0.9955608 	 0.989708 
0.9955749 	 0.988910 
0.9955890 	 0.981813 
0.9956031 	 0.991690 
0.9956173 	 0.982437 
0.9956314 	 0.986157 
0.9956455 	 0.972836 
0.9956596 	 0.981162 
0.9956737 	 0.980769 
0.9956878 	 0.987369 
0.9957020 	 0.982637 
0.9957161 	 0.988225 
0.9957302 	 0.980860 
0.9957443 	 0.982635 
0.9957585 	 0.975729 
0.9957726 	 0.982276 
0.9957867 	 0.996353 
0.9958008 	 0.986957 
0.9958149 	 0.989998 
0.9958290 	 0.985814 
0.9958432 	 0.981842 
0.9958573 	 0.988921 
0.9958714 	 0.983206 
0.9958856 	 0.976763 
0.9958997 	 0.967544 
0.9959138 	 0.972315 
0.9959279 	 0.967196 
0.9959420 	 0.966376 
0.9959561 	 0.976654 
0.9959702 	 0.988111 
0.9959844 	 0.967126 
0.9959985 	 0.978805 
0.9960126 	 0.969350 
0.9960267 	 0.980321 
0.9960409 	 0.986880 
0.9960549 	 0.984093 
0.9960691 	 0.976620 
0.9960832 	 0.978451 
0.9960973 	 0.978149 
0.9961115 	 0.966986 
0.9961256 	 0.972722 
0.9961397 	 0.988440 
0.9961538 	 0.990270 
0.9961680 	 0.991650 
0.9961821 	 0.986000 
0.9961961 	 0.972248 
0.9962103 	 0.977286 
0.9962244 	 0.969101 
0.9962385 	 0.971855 
0.9962527 	 0.971953 
0.9962668 	 0.983118 
0.9962809 	 0.990211 
0.9962950 	 0.985221 
0.9963092 	 0.978640 
0.9963232 	 0.988747 
0.9963374 	 0.985070 
0.9963515 	 0.982507 
0.9963656 	 0.976347 
0.9963797 	 0.957555 
0.9963939 	 0.964185 
0.9964080 	 0.972665 
0.9964221 	 0.973718 
0.9964362 	 0.958525 
0.9964503 	 0.961825 
0.9964644 	 0.963738 
0.9964786 	 0.984639 
0.9964927 	 0.985817 
0.9965068 	 0.986238 
0.9965209 	 0.980050 
0.9965351 	 0.983953 
0.9965492 	 0.988509 
0.9965633 	 0.999622 
0.9965774 	 1.002100 
0.9965915 	 0.994195 
0.9966056 	 0.979769 
0.9966198 	 0.987387 
0.9966339 	 0.994993 
0.9966480 	 0.972570 
0.9966621 	 0.984706 
0.9966763 	 0.995932 
0.9966904 	 1.056240 
0.9967045 	 0.992864 
0.9967186 	 0.975064 
0.9967327 	 0.981026 
0.9967468 	 0.975179 
0.9967610 	 0.980714 
0.9967751 	 1.052740 
0.9967892 	 0.994999 
0.9968033 	 0.966700 
0.9968175 	 0.977840 
0.9968316 	 0.983561 
0.9968457 	 0.985285 
0.9968598 	 1.003770 
0.9968739 	 1.000960 
0.9968880 	 0.980985 
0.9969022 	 0.976450 
0.9969163 	 0.989016 
0.9969304 	 0.984653 
0.9969446 	 0.980064 
0.9969587 	 0.962256 
0.9969728 	 0.981751 
0.9969869 	 0.978071 
0.9970010 	 0.963661 
0.9970151 	 0.987711 
0.9970292 	 0.968349 
0.9970434 	 0.979604 
0.9970575 	 0.983684 
0.9970716 	 0.986156 


==> anc/HD166/HD166_78.dat <==
0.9704933 	 0.979875 
0.9705072 	 0.911569 
0.9705212 	 0.869818 
0.9705351 	 0.976329 
0.9705491 	 1.026790 
0.9705630 	 1.028720 
0.9705769 	 0.979523 
0.9705909 	 0.969587 
0.9706048 	 1.024870 
0.9706188 	 1.070400 
0.9706327 	 1.005070 
0.9706467 	 1.053570 
0.9706607 	 1.031760 
0.9706746 	 1.020080 
0.9706886 	 0.987700 
0.9707025 	 1.053580 
0.9707165 	 0.990162 
0.9707304 	 1.008970 
0.9707444 	 1.033920 
0.9707583 	 1.057590 
0.9707723 	 1.017160 
0.9707862 	 0.970324 
0.9708002 	 0.917399 
0.9708141 	 0.911621 
0.9708281 	 0.949858 
0.9708420 	 0.877176 
0.9708560 	 0.838209 
0.9708699 	 0.857370 
0.9708838 	 0.889099 
0.9708978 	 0.946705 
0.9709117 	 1.018450 
0.9709257 	 0.971849 
0.9709396 	 0.986802 
0.9709536 	 1.003320 
0.9709675 	 0.991220 
0.9709815 	 1.011920 
0.9709955 	 1.048710 
0.9710094 	 0.975762 
0.9710234 	 0.965125 
0.9710373 	 1.079570 
0.9710513 	 1.046990 
0.9710652 	 0.991166 
0.9710792 	 0.982431 
0.9710931 	 1.026170 
0.9711071 	 1.014280 
0.9711210 	 1.006980 
0.9711350 	 1.004000 
0.9711489 	 1.018370 
0.9711629 	 1.019050 
0.9711768 	 1.057030 
0.9711907 	 1.102170 
0.9712047 	 1.061990 
0.9712186 	 1.071410 
0.9712326 	 0.999100 
0.9712465 	 1.027380 
0.9712605 	 1.080770 
0.9712744 	 0.977941 
0.9712884 	 0.957020 
0.9713023 	 1.039200 
0.9713163 	 0.976402 
0.9713303 	 0.954438 
0.9713442 	 1.027620 
0.9713582 	 1.035300 
0.9713721 	 1.018030 
0.9713861 	 1.028660 
0.9714000 	 0.993667 
0.9714140 	 1.021420 
0.9714279 	 1.008400 
0.9714419 	 1.053190 
0.9714558 	 1.020470 
0.9714698 	 0.954465 
0.9714837 	 0.975860 
0.9714976 	 0.995413 
0.9715116 	 0.981299 
0.9715255 	 1.054830 
0.9715395 	 0.994919 
0.9715534 	 0.993017 
0.9715674 	 1.036140 
0.9715813 	 1.021820 
0.9715953 	 0.964952 
0.9716092 	 0.981363 
0.9716232 	 1.017380 
0.9716371 	 1.021610 
0.9716511 	 1.055000 
0.9716651 	 1.006670 
0.9716790 	 1.022760 
0.9716930 	 0.985078 
0.9717069 	 0.994241 
0.9717209 	 1.031290 
0.9717348 	 0.987505 
0.9717488 	 0.990067 
0.9717627 	 0.976983 
0.9717767 	 0.993665 
0.9717906 	 0.979685 
0.9718046 	 0.998544 
0.9718185 	 1.072600 
0.9718324 	 1.046360 
0.9718464 	 1.014680 
0.9718604 	 0.975078 
0.9718743 	 1.031540 
0.9718882 	 1.064890 
0.9719022 	 1.062640 
0.9719161 	 1.010520 
0.9719301 	 1.027630 
0.9719440 	 1.087540 
0.9719580 	 1.034250 
0.9719719 	 0.966090 
0.9719859 	 0.944880 
0.9719999 	 1.004240 
0.9720138 	 1.036180 
0.9720278 	 1.084470 
0.9720417 	 1.012760 
0.9720557 	 0.969048 
0.9720696 	 0.950185 
0.9720836 	 1.037410 
0.9720975 	 1.029650 
0.9721115 	 0.987418 
0.9721254 	 0.976636 
0.9721394 	 1.019150 
0.9721533 	 0.952774 
0.9721673 	 0.993695 
0.9721812 	 1.003470 
0.9721952 	 0.982847 
0.9722091 	 0.952150 
0.9722230 	 0.984111 
0.9722370 	 0.988537 
0.9722509 	 0.998974 
0.9722649 	 0.965467 
0.9722788 	 0.997436 
0.9722928 	 1.007510 
0.9723068 	 0.994780 
0.9723207 	 1.027050 
0.9723347 	 1.032760 
0.9723486 	 0.979467 
0.9723626 	 1.010110 
0.9723765 	 1.082340 
0.9723905 	 1.073380 
0.9724044 	 1.004570 
0.9724184 	 1.026490 
0.9724323 	 1.016880 
0.9724463 	 0.959896 
0.9724602 	 0.964760 
0.9724742 	 1.003800 
0.9724881 	 0.964526 
0.9725021 	 1.023670 
0.9725160 	 1.012980 
0.9725299 	 1.078380 
0.9725439 	 1.017900 
0.9725578 	 1.007450 
0.9725718 	 0.991756 
0.9725857 	 0.987918 
0.9725997 	 1.003080 
0.9726136 	 1.016890 
0.9726276 	 1.035610 
0.9726416 	 1.023900 
0.9726555 	 0.908731 
0.9726695 	 0.948456 
0.9726834 	 1.015370 
0.9726974 	 0.982411 
0.9727113 	 1.004890 
0.9727253 	 1.021920 
0.9727392 	 1.023270 
0.9727532 	 1.042690 
0.9727671 	 1.015690 
0.9727811 	 0.998314 
0.9727950 	 1.015780 
0.9728090 	 1.018160 
0.9728229 	 0.985649 
0.9728368 	 1.021880 
0.9728508 	 1.061490 
0.9728647 	 1.063880 
0.9728787 	 1.053380 
0.9728926 	 0.994647 
0.9729066 	 0.993432 
0.9729205 	 0.982466 
0.9729345 	 0.968995 
0.9729484 	 1.030770 
0.9729624 	 1.073010 
0.9729764 	 1.027990 
0.9729903 	 1.034940 
0.9730043 	 1.026930 
0.9730182 	 0.996266 
0.9730322 	 1.000320 
0.9730461 	 0.974759 
0.9730601 	 0.999266 
0.9730740 	 0.990536 
0.9730880 	 0.967260 
0.9731019 	 1.001740 
0.9731159 	 0.917834 
0.9731298 	 0.831994 
0.9731438 	 0.830676 
0.9731577 	 0.854879 
0.9731717 	 0.992989 
0.9731856 	 0.962888 
0.9731996 	 1.006010 
0.9732135 	 1.054600 
0.9732274 	 1.018630 
0.9732414 	 1.062280 
0.9732553 	 1.035300 
0.9732693 	 1.004420 
0.9732832 	 0.998463 
0.9732972 	 1.030040 
0.9733112 	 1.006270 
0.9733251 	 0.961779 
0.9733391 	 0.982241 
0.9733530 	 0.976853 
0.9733670 	 1.029130 
0.9733809 	 1.004890 
0.9733949 	 1.003560 
0.9734088 	 1.005960 
0.9734228 	 1.024870 
0.9734367 	 0.984505 
0.9734507 	 0.974691 
0.9734646 	 1.037150 
0.9734786 	 1.030730 
0.9734925 	 1.025240 
0.9735065 	 1.072210 
0.9735204 	 1.058290 
0.9735343 	 1.032650 
0.9735483 	 0.957742 
0.9735622 	 1.024540 
0.9735762 	 1.101500 
0.9735901 	 1.022060 
0.9736041 	 0.973719 
0.9736180 	 1.032730 
0.9736320 	 1.050420 
0.9736460 	 1.047740 
0.9736599 	 0.997263 
0.9736739 	 1.034640 
0.9736878 	 1.038220 
0.9737018 	 0.995469 
0.9737157 	 1.026240 
0.9737297 	 0.980131 
0.9737436 	 1.045880 
0.9737576 	 0.976936 
0.9737715 	 0.979345 
0.9737855 	 0.984420 
0.9737994 	 1.006120 
0.9738134 	 1.012090 
0.9738273 	 0.966945 
0.9738412 	 0.968935 
0.9738552 	 0.964409 
0.9738691 	 0.994726 
0.9738831 	 0.991476 
0.9738970 	 0.977045 
0.9739110 	 0.960153 
0.9739249 	 0.957355 
0.9739389 	 1.003580 
0.9739528 	 0.993603 
0.9739668 	 1.010370 
0.9739808 	 1.010850 
0.9739947 	 1.006110 
0.9740087 	 1.013490 
0.9740226 	 1.026080 
0.9740366 	 1.002780 
0.9740505 	 0.978369 
0.9740645 	 0.946269 
0.9740784 	 0.935779 
0.9740924 	 0.990149 
0.9741063 	 0.963662 
0.9741203 	 0.930021 
0.9741342 	 0.880439 
0.9741481 	 0.796639 
0.9741621 	 0.775892 
0.9741760 	 0.831981 
0.9741900 	 0.926157 
0.9742039 	 0.989062 
0.9742179 	 0.949346 
0.9742318 	 0.981725 
0.9742458 	 0.991086 
0.9742597 	 1.009770 
0.9742737 	 1.019440 
0.9742876 	 1.016940 
0.9743016 	 1.025080 
0.9743156 	 1.030470 
0.9743295 	 0.988505 
0.9743435 	 0.989908 
0.9743574 	 0.996555 
0.9743714 	 1.121950 
0.9743853 	 1.027350 
0.9743993 	 1.018370 
0.9744132 	 1.069970 
0.9744272 	 1.130100 
0.9744411 	 1.041650 
0.9744551 	 1.008300 
0.9744690 	 0.986245 
0.9744829 	 0.969909 
0.9744969 	 1.026710 
0.9745109 	 1.022850 
0.9745248 	 1.021440 
0.9745387 	 1.052520 
0.9745527 	 1.012120 
0.9745666 	 0.997406 
0.9745806 	 1.098290 
0.9745945 	 1.097820 
0.9746085 	 0.973481 
0.9746225 	 0.954922 
0.9746364 	 0.908905 
0.9746504 	 0.907475 
0.9746643 	 0.905619 
0.9746783 	 0.937935 
0.9746922 	 0.945786 
0.9747062 	 0.969595 
0.9747201 	 0.993508 
0.9747341 	 0.994899 
0.9747480 	 0.972462 
0.9747620 	 0.997959 
0.9747759 	 0.990139 
0.9747899 	 1.012150 
0.9748038 	 1.045690 
0.9748178 	 1.031880 
0.9748317 	 1.054390 
0.9748457 	 0.995522 
0.9748596 	 1.007270 
0.9748735 	 0.989255 
0.9748875 	 0.977901 
0.9749014 	 0.976222 
0.9749154 	 0.992328 
0.9749293 	 0.997114 
0.9749433 	 1.001670 
0.9749573 	 0.985381 
0.9749712 	 1.000890 
0.9749852 	 0.999869 
0.9749991 	 0.959154 
0.9750131 	 0.942084 
0.9750270 	 0.927929 
0.9750410 	 0.943297 
0.9750549 	 0.991699 
0.9750689 	 1.066640 
0.9750828 	 0.995090 
0.9750968 	 0.991417 
0.9751107 	 0.974891 
0.9751247 	 1.006690 
0.9751386 	 0.988457 
0.9751526 	 1.010690 
0.9751665 	 1.009130 
0.9751804 	 1.012690 
0.9751944 	 1.026490 
0.9752083 	 1.026740 
0.9752223 	 1.017410 
0.9752362 	 0.990770 
0.9752502 	 0.967938 
0.9752641 	 0.976287 
0.9752781 	 0.972890 
0.9752921 	 0.954830 
0.9753060 	 0.987124 
0.9753200 	 1.038240 
0.9753339 	 1.021870 
0.9753479 	 1.000070 
0.9753618 	 0.971255 
0.9753758 	 0.991268 
0.9753897 	 0.994455 
0.9754037 	 0.969567 
0.9754176 	 0.975280 
0.9754316 	 1.009000 
0.9754455 	 1.060780 
0.9754595 	 1.039870 
0.9754734 	 1.032210 
0.9754873 	 1.010090 
0.9755013 	 1.012530 
0.9755152 	 1.029650 
0.9755292 	 1.018690 
0.9755431 	 1.048640 
0.9755571 	 0.993363 
0.9755710 	 0.968737 
0.9755850 	 0.927599 
0.9755989 	 0.904304 
0.9756129 	 0.935629 
0.9756269 	 0.881424 
0.9756408 	 0.927060 
0.9756548 	 0.987152 
0.9756687 	 1.019910 
0.9756827 	 0.995685 
0.9756966 	 0.997510 
0.9757106 	 0.992321 
0.9757245 	 1.018420 
0.9757385 	 1.024390 
0.9757524 	 0.996897 
0.9757664 	 1.015100 
0.9757803 	 1.011790 
0.9757943 	 0.983340 
0.9758082 	 1.011270 
0.9758222 	 0.980776 
0.9758361 	 1.038730 
0.9758501 	 1.056050 
0.9758640 	 1.032310 
0.9758779 	 1.056450 
0.9758919 	 1.032480 
0.9759058 	 1.011300 
0.9759198 	 1.029970 
0.9759337 	 1.040760 
0.9759477 	 1.025230 
0.9759617 	 1.003750 
0.9759756 	 1.049430 
0.9759896 	 1.039590 
0.9760035 	 1.023350 
0.9760175 	 1.015160 
0.9760314 	 1.027940 
0.9760454 	 1.014410 
0.9760593 	 0.995572 
0.9760733 	 0.972270 
0.9760872 	 0.986653 
0.9761012 	 0.982781 
0.9761151 	 1.027870 
0.9761291 	 1.007950 
0.9761430 	 0.943151 
0.9761570 	 0.946623 
0.9761709 	 0.996342 
0.9761848 	 1.012080 
0.9761988 	 1.025280 
0.9762127 	 0.982323 
0.9762267 	 0.979572 
0.9762406 	 0.993349 
0.9762546 	 1.005500 
0.9762685 	 1.004320 
0.9762825 	 1.018380 
0.9762965 	 1.030150 
0.9763104 	 1.007540 
0.9763244 	 0.983771 
0.9763383 	 0.965523 
0.9763523 	 1.030890 
0.9763662 	 1.006850 
0.9763802 	 0.981632 
0.9763941 	 1.022140 
0.9764081 	 1.026470 
0.9764220 	 1.061700 
0.9764360 	 1.017870 
0.9764499 	 1.027130 
0.9764639 	 1.013460 
0.9764778 	 1.015880 
0.9764917 	 1.032120 
0.9765057 	 0.998372 
0.9765196 	 1.022960 
0.9765336 	 0.991797 
0.9765475 	 1.020050 
0.9765615 	 0.985428 
0.9765754 	 1.008680 
0.9765894 	 1.067420 
0.9766033 	 0.967490 
0.9766173 	 0.926136 
0.9766313 	 0.832391 
0.9766452 	 0.863830 
0.9766592 	 0.881735 
0.9766731 	 0.872211 
0.9766871 	 0.863705 
0.9767010 	 0.885522 
0.9767150 	 0.894924 
0.9767289 	 0.963314 
0.9767429 	 0.955449 
0.9767568 	 0.953042 
0.9767708 	 0.993169 
0.9767847 	 1.020860 
0.9767986 	 0.981666 
0.9768126 	 1.016120 
0.9768265 	 0.992113 
0.9768405 	 0.892766 
0.9768544 	 1.014690 
0.9768684 	 0.969131 
0.9768823 	 0.981022 
0.9768963 	 1.020270 
0.9769102 	 1.008130 
0.9769242 	 1.017580 
0.9769381 	 1.034700 
0.9769521 	 0.992030 
0.9769661 	 0.993761 
0.9769800 	 0.960230 
0.9769940 	 1.011770 
0.9770079 	 0.989374 
0.9770219 	 1.013420 
0.9770358 	 0.986689 
0.9770498 	 1.032140 
0.9770637 	 1.009310 
0.9770777 	 1.028070 
0.9770916 	 1.030510 
0.9771056 	 0.944523 
0.9771195 	 0.950538 
0.9771334 	 0.931132 
0.9771474 	 0.945110 
0.9771614 	 0.981187 
0.9771753 	 1.009930 
0.9771892 	 0.998819 
0.9772032 	 1.017450 
0.9772171 	 1.011510 
0.9772311 	 1.028090 
0.9772450 	 1.034680 
0.9772590 	 1.001870 
0.9772730 	 0.989586 
0.9772869 	 0.983184 
0.9773009 	 0.976435 
0.9773148 	 0.960581 
0.9773288 	 0.902373 
0.9773427 	 0.930778 
0.9773567 	 0.983691 
0.9773706 	 1.008910 
0.9773846 	 0.972850 
0.9773985 	 0.983752 
0.9774125 	 0.980720 
0.9774264 	 0.997411 
0.9774404 	 1.013520 
0.9774543 	 1.036560 
0.9774683 	 1.034200 
0.9774822 	 1.016410 
0.9774962 	 1.003780 
0.9775101 	 0.984278 
0.9775240 	 0.987055 
0.9775380 	 0.982885 
0.9775519 	 1.018380 
0.9775659 	 0.992863 
0.9775798 	 0.998560 
0.9775938 	 1.002590 
0.9776078 	 1.014890 
0.9776217 	 1.007420 
0.9776357 	 1.012950 
0.9776496 	 1.027120 
0.9776636 	 0.994419 
0.9776775 	 0.993171 
0.9776915 	 1.014260 
0.9777054 	 1.008630 
0.9777194 	 1.022100 
0.9777333 	 1.028730 
0.9777473 	 1.017220 
0.9777612 	 1.024490 
0.9777752 	 1.028340 
0.9777891 	 1.004780 
0.9778031 	 1.007410 
0.9778170 	 1.007300 
0.9778309 	 1.001040 
0.9778449 	 0.999847 
0.9778588 	 1.021870 
0.9778728 	 1.029480 
0.9778867 	 1.022750 
0.9779007 	 1.019650 
0.9779146 	 1.013660 
0.9779286 	 1.011050 
0.9779426 	 1.007170 
0.9779565 	 0.994606 
0.9779705 	 0.991443 
0.9779844 	 1.003620 
0.9779984 	 1.022580 
0.9780123 	 1.022390 
0.9780263 	 1.004940 
0.9780402 	 0.984100 
0.9780542 	 0.985694 
0.9780681 	 0.983842 
0.9780821 	 1.008580 
0.9780960 	 1.007650 
0.9781100 	 1.005420 
0.9781239 	 1.006500 
0.9781378 	 0.996778 
0.9781518 	 1.006860 
0.9781657 	 1.009040 
0.9781797 	 1.001100 
0.9781936 	 0.985238 
0.9782076 	 0.989981 
0.9782215 	 1.010230 
0.9782355 	 1.006870 
0.9782494 	 1.018150 
0.9782634 	 1.011950 
0.9782774 	 0.992254 
0.9782913 	 0.991400 
0.9783053 	 1.000840 
0.9783192 	 0.988000 
0.9783332 	 0.991348 
0.9783471 	 1.010440 
0.9783611 	 0.996990 
0.9783750 	 1.013790 
0.9783890 	 1.009680 
0.9784029 	 1.006040 
0.9784169 	 1.002570 
0.9784308 	 0.992279 
0.9784448 	 0.992147 
0.9784587 	 0.981364 
0.9784727 	 1.015540 
0.9784866 	 1.013390 
0.9785006 	 1.000260 
0.9785145 	 1.014160 
0.9785284 	 1.019660 
0.9785424 	 1.033680 
0.9785563 	 1.040970 
0.9785703 	 1.033630 
0.9785842 	 1.009790 
0.9785982 	 0.990122 
0.9786122 	 0.931631 
0.9786261 	 0.876664 
0.9786401 	 0.838895 
0.9786540 	 0.849346 
0.9786680 	 0.871382 
0.9786819 	 0.897038 
0.9786959 	 0.892890 
0.9787098 	 0.932815 
0.9787238 	 0.950251 
0.9787377 	 0.974421 
0.9787517 	 0.984806 
0.9787656 	 0.986608 
0.9787796 	 1.012850 
0.9787935 	 1.020160 
0.9788075 	 1.032260 
0.9788214 	 1.018840 
0.9788353 	 1.021120 
0.9788493 	 1.022040 
0.9788632 	 1.015130 
0.9788772 	 1.000080 
0.9788911 	 1.009960 
0.9789051 	 1.032990 
0.9789190 	 1.031740 
0.9789330 	 1.034110 
0.9789470 	 1.014750 
0.9789609 	 0.994989 
0.9789749 	 0.954044 
0.9789888 	 0.958115 
0.9790028 	 0.970208 
0.9790167 	 0.992021 
0.9790307 	 0.993544 
0.9790446 	 0.980598 
0.9790586 	 0.941053 
0.9790725 	 0.918182 
0.9790865 	 0.916944 
0.9791004 	 0.950379 
0.9791144 	 0.969980 
0.9791283 	 0.979228 
0.9791422 	 0.972901 
0.9791562 	 0.969828 
0.9791701 	 0.977824 
0.9791841 	 0.980143 
0.9791980 	 1.014870 
0.9792120 	 1.018630 
0.9792259 	 1.027860 
0.9792399 	 1.020010 
0.9792539 	 1.017800 
0.9792678 	 1.005500 
0.9792818 	 1.007170 
0.9792957 	 1.006220 
0.9793097 	 1.004810 
0.9793236 	 1.021170 
0.9793376 	 1.015790 
0.9793515 	 1.031480 
0.9793655 	 1.024070 
0.9793794 	 1.014450 
0.9793934 	 1.005430 
0.9794073 	 1.016210 
0.9794213 	 1.018980 
0.9794352 	 1.013190 
0.9794491 	 1.027740 
0.9794631 	 1.017610 
0.9794770 	 1.033990 
0.9794910 	 1.029890 
0.9795049 	 1.011500 
0.9795189 	 1.017230 
0.9795328 	 0.993780 
0.9795468 	 1.004680 
0.9795607 	 0.994912 
0.9795747 	 1.003940 
0.9795887 	 0.995539 
0.9796026 	 0.997730 
0.9796166 	 1.017410 
0.9796305 	 1.006220 
0.9796445 	 1.002280 
0.9796584 	 1.003600 
0.9796724 	 0.994012 
0.9796863 	 1.009710 
0.9797003 	 1.004750 
0.9797142 	 1.019190 
0.9797282 	 1.019280 
0.9797421 	 0.998564 
0.9797561 	 0.982088 
0.9797700 	 0.984321 
0.9797839 	 0.986044 
0.9797979 	 0.967316 
0.9798119 	 0.976625 
0.9798258 	 1.000190 
0.9798397 	 1.003010 
0.9798537 	 0.998383 
0.9798676 	 1.004550 
0.9798816 	 0.997024 
0.9798955 	 1.010820 
0.9799095 	 1.018450 
0.9799235 	 1.002470 
0.9799374 	 1.003860 
0.9799514 	 1.011300 
0.9799653 	 1.005350 
0.9799793 	 0.992414 
0.9799932 	 0.989898 
0.9800072 	 0.998535 
0.9800211 	 1.002270 
0.9800351 	 1.016250 
0.9800490 	 1.021170 
0.9800630 	 1.016420 
0.9800769 	 0.997382 
0.9800909 	 0.993698 
0.9801048 	 0.995528 
0.9801188 	 0.999804 
0.9801327 	 0.987727 
0.9801467 	 1.004890 
0.9801606 	 1.000500 
0.9801745 	 1.001680 
0.9801885 	 1.014510 
0.9802024 	 1.006110 
0.9802164 	 1.019190 
0.9802303 	 1.020800 
0.9802443 	 1.023490 
0.9802583 	 1.018710 
0.9802722 	 1.007030 
0.9802862 	 1.026000 
0.9803001 	 0.999635 
0.9803141 	 0.954411 
0.9803280 	 0.895938 
0.9803420 	 0.844334 
0.9803559 	 0.850460 
0.9803699 	 0.874328 
0.9803838 	 0.898528 
0.9803978 	 0.918567 
0.9804117 	 0.938521 
0.9804257 	 0.945813 
0.9804396 	 0.972695 
0.9804536 	 0.982249 
0.9804675 	 0.989164 
0.9804814 	 0.990242 
0.9804954 	 0.987600 
0.9805093 	 1.008520 
0.9805233 	 0.993793 
0.9805372 	 0.983450 
0.9805512 	 0.974722 
0.9805651 	 0.996973 
0.9805791 	 1.012750 
0.9805931 	 1.001410 
0.9806070 	 1.000640 
0.9806210 	 0.993098 
0.9806349 	 0.997929 
0.9806489 	 1.006990 
0.9806628 	 1.003480 
0.9806768 	 1.017990 
0.9806907 	 0.999374 
0.9807047 	 1.012520 
0.9807186 	 0.993736 
0.9807326 	 0.984077 
0.9807465 	 1.004540 
0.9807605 	 1.000220 
0.9807744 	 1.000880 
0.9807883 	 0.991316 
0.9808023 	 0.997236 
0.9808162 	 1.004100 
0.9808302 	 0.998051 
0.9808441 	 1.011500 
0.9808581 	 1.010380 
0.9808720 	 1.004620 
0.9808860 	 1.003070 
0.9808999 	 0.996422 
0.9809139 	 0.998252 
0.9809279 	 1.004160 
0.9809418 	 0.994574 
0.9809558 	 1.002320 
0.9809697 	 1.000410 
0.9809837 	 1.014070 
0.9809976 	 1.021380 
0.9810116 	 1.038950 
0.9810255 	 1.009800 
0.9810395 	 1.020240 
0.9810534 	 1.003240 
0.9810674 	 0.979427 
0.9810813 	 1.006840 
0.9810952 	 1.008630 
0.9811092 	 1.004910 
0.9811232 	 0.984127 
0.9811371 	 0.997097 
0.9811510 	 0.995697 
0.9811650 	 0.994195 
0.9811789 	 0.994532 
0.9811929 	 1.012260 
0.9812068 	 1.007640 
0.9812208 	 1.000590 
0.9812347 	 1.008760 
0.9812487 	 1.015420 
0.9812627 	 1.028970 
0.9812766 	 1.012110 
0.9812906 	 0.989747 
0.9813045 	 1.000060 
0.9813185 	 1.003590 
0.9813324 	 1.012690 
0.9813464 	 1.004920 
0.9813603 	 1.001150 
0.9813743 	 1.010270 
0.9813882 	 1.001580 
0.9814022 	 1.016420 
0.9814161 	 1.018050 
0.9814301 	 1.012090 
0.9814440 	 0.993450 
0.9814580 	 0.965612 
0.9814719 	 0.937066 
0.9814858 	 0.945281 
0.9814998 	 0.971012 
0.9815137 	 0.980512 
0.9815277 	 0.998158 
0.9815416 	 0.988393 
0.9815556 	 1.003600 
0.9815695 	 1.036470 
0.9815835 	 1.023750 
0.9815975 	 0.998810 
0.9816114 	 1.024880 
0.9816254 	 1.019120 
0.9816393 	 1.017540 
0.9816533 	 1.013350 
0.9816672 	 1.005460 
0.9816812 	 1.011500 
0.9816951 	 0.992793 
0.9817091 	 0.999086 
0.9817230 	 1.014520 
0.9817370 	 1.033620 
0.9817509 	 1.013740 
0.9817649 	 1.013790 
0.9817788 	 1.024270 
0.9817927 	 1.023340 
0.9818067 	 1.029830 
0.9818206 	 1.021180 
0.9818346 	 1.012160 
0.9818485 	 1.015040 
0.9818625 	 1.006360 
0.9818764 	 1.005950 
0.9818904 	 0.995031 
0.9819044 	 0.983182 
0.9819183 	 0.998159 
0.9819323 	 0.980736 
0.9819462 	 0.984754 
0.9819602 	 0.980230 
0.9819741 	 0.984048 
0.9819881 	 0.997423 
0.9820020 	 0.999709 
0.9820160 	 0.994567 
0.9820299 	 1.012520 
0.9820439 	 1.006510 
0.9820578 	 1.011750 
0.9820718 	 0.989550 
0.9820857 	 0.980956 
0.9820996 	 0.976092 
0.9821136 	 0.994484 
0.9821275 	 0.999736 
0.9821415 	 0.998500 
0.9821554 	 1.012820 
0.9821694 	 0.994121 
0.9821833 	 0.981718 
0.9821973 	 0.998661 
0.9822112 	 0.996366 
0.9822252 	 1.025400 
0.9822392 	 1.004630 
0.9822531 	 1.006260 
0.9822671 	 1.020250 
0.9822810 	 0.999374 
0.9822950 	 0.997446 
0.9823089 	 0.994728 
0.9823229 	 0.990024 
0.9823368 	 0.981526 
0.9823508 	 0.989040 
0.9823647 	 1.001110 
0.9823787 	 1.016680 
0.9823926 	 1.003200 
0.9824066 	 0.991295 
0.9824205 	 0.982240 
0.9824344 	 0.977626 
0.9824484 	 0.969895 
0.9824624 	 0.988635 
0.9824763 	 1.003260 
0.9824902 	 0.991520 
0.9825042 	 0.996279 
0.9825181 	 0.983956 
0.9825321 	 0.989025 
0.9825460 	 0.975441 
0.9825600 	 0.965984 
0.9825740 	 0.975669 
0.9825879 	 0.980149 
0.9826019 	 0.978677 
0.9826158 	 0.996292 
0.9826298 	 0.991474 
0.9826437 	 0.980295 
0.9826577 	 1.001400 
0.9826716 	 0.991458 
0.9826856 	 0.984188 
0.9826995 	 0.962634 
0.9827135 	 0.972404 
0.9827274 	 0.968285 
0.9827414 	 0.963026 
0.9827553 	 0.967533 
0.9827693 	 0.980915 
0.9827832 	 0.972141 
0.9827972 	 0.993413 
0.9828111 	 0.993874 
0.9828250 	 0.989868 
0.9828390 	 1.000980 
0.9828529 	 0.991857 
0.9828669 	 0.968713 
0.9828808 	 0.963415 
0.9828948 	 0.935990 
0.9829088 	 0.943918 
0.9829227 	 0.969728 
0.9829367 	 0.976625 
0.9829506 	 0.976150 
0.9829646 	 0.970288 
0.9829785 	 0.968995 
0.9829925 	 0.976441 
0.9830064 	 0.986435 
0.9830204 	 0.980282 
0.9830343 	 0.964341 
0.9830483 	 0.962090 
0.9830622 	 0.947602 
0.9830762 	 0.957965 
0.9830901 	 0.971242 
0.9831041 	 0.984241 
0.9831180 	 0.983620 
0.9831319 	 0.966620 
0.9831459 	 0.991437 
0.9831598 	 0.990103 
0.9831738 	 0.991896 
0.9831877 	 1.009650 
0.9832017 	 1.012290 
0.9832156 	 1.001960 
0.9832296 	 0.987726 
0.9832436 	 0.990555 
0.9832575 	 0.988576 
0.9832715 	 1.000330 
0.9832854 	 1.004670 
0.9832994 	 0.986181 
0.9833133 	 1.008600 
0.9833273 	 0.997794 
0.9833412 	 1.014990 
0.9833552 	 0.995047 
0.9833691 	 1.014580 
0.9833831 	 1.019540 
0.9833970 	 1.005510 
0.9834110 	 0.995154 
0.9834249 	 1.017330 
0.9834388 	 1.007320 
0.9834528 	 0.985860 
0.9834667 	 1.011060 
0.9834807 	 1.004810 
0.9834946 	 1.002790 
0.9835086 	 1.003160 
0.9835225 	 0.997098 
0.9835365 	 1.001410 
0.9835504 	 0.981881 
0.9835644 	 0.955624 
0.9835784 	 0.966686 
0.9835923 	 0.967473 
0.9836063 	 1.002330 
0.9836202 	 1.007160 
0.9836342 	 1.028590 
0.9836481 	 1.001780 
0.9836621 	 0.995879 
0.9836760 	 0.982177 
0.9836900 	 0.961738 
0.9837039 	 0.991030 
0.9837179 	 0.996060 
0.9837318 	 0.982090 
0.9837457 	 0.951430 
0.9837597 	 0.918769 
0.9837737 	 0.929625 
0.9837876 	 0.927958 
0.9838015 	 0.964277 
0.9838155 	 0.994755 
0.9838294 	 0.990439 
0.9838434 	 0.996839 
0.9838573 	 0.995492 
0.9838713 	 1.001980 
0.9838853 	 1.018470 
0.9838992 	 1.002540 
0.9839132 	 1.008200 
0.9839271 	 0.991742 
0.9839411 	 0.978863 
0.9839550 	 0.983590 
0.9839690 	 0.989620 
0.9839829 	 1.010090 
0.9839969 	 0.995397 
0.9840108 	 1.021200 
0.9840248 	 1.020200 
0.9840387 	 1.014230 
0.9840527 	 1.007890 
0.9840666 	 0.997799 
0.9840806 	 1.019520 
0.9840945 	 0.998870 
0.9841085 	 0.981967 
0.9841224 	 0.990707 
0.9841363 	 1.015130 
0.9841503 	 1.018360 
0.9841642 	 1.029390 
0.9841782 	 1.021040 
0.9841921 	 1.005780 
0.9842061 	 0.997503 
0.9842200 	 1.000910 
0.9842340 	 0.992050 
0.9842480 	 0.984268 
0.9842619 	 0.999658 
0.9842759 	 0.986333 
0.9842898 	 0.971779 
0.9843038 	 0.976946 
0.9843177 	 0.989836 
0.9843317 	 0.968583 
0.9843456 	 0.973315 
0.9843596 	 0.993173 
0.9843735 	 0.988748 
0.9843875 	 1.012810 
0.9844014 	 1.001330 
0.9844154 	 1.036060 
0.9844293 	 1.013990 


==> anc/HD166/HD166_79.dat <==
0.9583182 	 1.231260 
0.9583319 	 1.307260 
0.9583455 	 1.295310 
0.9583592 	 1.249960 
0.9583730 	 1.269820 
0.9583866 	 1.114550 
0.9584003 	 1.054660 
0.9584140 	 0.950175 
0.9584277 	 1.035760 
0.9584414 	 1.159950 
0.9584551 	 1.186610 
0.9584687 	 1.139620 
0.9584824 	 1.173590 
0.9584961 	 1.105330 
0.9585098 	 1.305210 
0.9585235 	 1.259180 
0.9585372 	 1.115040 
0.9585509 	 1.155860 
0.9585646 	 1.042180 
0.9585783 	 1.108270 
0.9585919 	 1.140780 
0.9586056 	 1.124340 
0.9586194 	 1.081280 
0.9586330 	 1.102590 
0.9586467 	 1.069980 
0.9586604 	 1.142340 
0.9586741 	 1.250230 
0.9586878 	 1.134300 
0.9587015 	 1.208690 
0.9587152 	 1.334290 
0.9587288 	 1.309110 
0.9587426 	 1.239770 
0.9587563 	 1.137460 
0.9587699 	 1.096160 
0.9587836 	 1.055420 
0.9587973 	 1.082910 
0.9588110 	 1.120360 
0.9588247 	 1.131210 
0.9588384 	 1.077400 
0.9588520 	 1.067150 
0.9588658 	 1.088870 
0.9588795 	 1.044860 
0.9588931 	 1.001980 
0.9589068 	 1.069160 
0.9589205 	 1.009330 
0.9589342 	 1.029850 
0.9589479 	 1.200400 
0.9589616 	 1.099900 
0.9589753 	 1.011650 
0.9589890 	 0.948235 
0.9590027 	 1.138920 
0.9590164 	 1.067390 
0.9590300 	 1.089640 
0.9590437 	 1.088220 
0.9590574 	 1.069740 
0.9590711 	 0.999144 
0.9590848 	 1.032850 
0.9590985 	 1.015850 
0.9591122 	 1.095180 
0.9591259 	 1.106060 
0.9591396 	 1.039870 
0.9591532 	 0.994359 
0.9591669 	 1.024000 
0.9591806 	 1.075810 
0.9591943 	 1.007180 
0.9592080 	 1.030580 
0.9592217 	 1.123420 
0.9592354 	 1.133220 
0.9592491 	 1.021300 
0.9592628 	 1.160520 
0.9592764 	 1.211030 
0.9592901 	 1.102300 
0.9593039 	 1.056460 
0.9593175 	 1.108980 
0.9593312 	 1.088790 
0.9593449 	 1.047270 
0.9593586 	 1.078910 
0.9593723 	 1.196860 
0.9593860 	 1.082530 
0.9593997 	 1.103850 
0.9594134 	 0.979432 
0.9594271 	 1.008820 
0.9594408 	 0.971767 
0.9594544 	 0.962037 
0.9594681 	 1.045260 
0.9594818 	 1.188790 
0.9594955 	 1.143340 
0.9595092 	 1.150540 
0.9595229 	 1.057660 
0.9595366 	 1.104000 
0.9595503 	 1.023750 
0.9595640 	 0.960196 
0.9595776 	 1.097710 
0.9595913 	 1.132240 
0.9596050 	 1.040660 
0.9596187 	 1.112160 
0.9596324 	 1.004980 
0.9596461 	 0.952964 
0.9596598 	 0.953648 
0.9596735 	 1.020720 
0.9596872 	 1.021630 
0.9597009 	 1.029840 
0.9597145 	 1.038420 
0.9597282 	 0.983888 
0.9597419 	 0.972154 
0.9597556 	 0.998769 
0.9597693 	 1.010900 
0.9597830 	 1.029240 
0.9597967 	 0.944063 
0.9598104 	 0.991645 
0.9598241 	 1.005560 
0.9598377 	 1.053340 
0.9598514 	 1.101470 
0.9598651 	 1.036090 
0.9598788 	 1.025550 
0.9598925 	 1.050220 
0.9599062 	 1.043580 
0.9599199 	 0.977901 
0.9599336 	 1.076840 
0.9599473 	 0.948178 
0.9599609 	 0.957487 
0.9599747 	 1.033030 
0.9599884 	 1.005860 
0.9600020 	 1.011560 
0.9600157 	 0.996344 
0.9600294 	 0.930778 
0.9600431 	 1.027670 
0.9600568 	 1.037510 
0.9600705 	 1.119130 
0.9600842 	 1.088330 
0.9600979 	 1.018590 
0.9601116 	 1.043330 
0.9601253 	 1.058160 
0.9601389 	 1.025030 
0.9601526 	 1.032670 
0.9601663 	 1.085640 
0.9601800 	 1.078960 
0.9601937 	 1.024620 
0.9602074 	 1.015970 
0.9602211 	 1.006720 
0.9602348 	 0.978401 
0.9602485 	 0.915180 
0.9602621 	 0.878134 
0.9602758 	 0.944992 
0.9602895 	 0.942961 
0.9603032 	 0.947555 
0.9603169 	 1.034610 
0.9603306 	 0.984318 
0.9603443 	 1.029290 
0.9603580 	 0.980564 
0.9603717 	 1.049950 
0.9603854 	 1.036650 
0.9603990 	 1.024140 
0.9604127 	 1.037610 
0.9604265 	 1.017540 
0.9604401 	 1.022610 
0.9604538 	 0.999424 
0.9604675 	 0.984154 
0.9604812 	 0.977442 
0.9604949 	 1.051150 
0.9605086 	 0.990825 
0.9605222 	 1.020660 
0.9605359 	 1.030170 
0.9605497 	 1.041930 
0.9605633 	 1.000380 
0.9605770 	 0.995456 
0.9605907 	 0.921368 
0.9606044 	 0.934928 
0.9606181 	 0.942606 
0.9606318 	 0.995370 
0.9606454 	 1.002200 
0.9606592 	 0.928925 
0.9606729 	 1.014030 
0.9606865 	 1.005160 
0.9607002 	 1.020330 
0.9607139 	 1.004910 
0.9607276 	 0.935041 
0.9607413 	 0.985671 
0.9607550 	 1.046160 
0.9607687 	 0.966815 
0.9607824 	 1.088510 
0.9607961 	 1.044260 
0.9608098 	 0.969243 
0.9608234 	 0.970932 
0.9608371 	 1.010180 
0.9608508 	 1.048840 
0.9608645 	 1.030520 
0.9608782 	 1.005880 
0.9608919 	 0.968539 
0.9609055 	 0.984288 
0.9609193 	 0.965044 
0.9609330 	 0.969896 
0.9609466 	 1.029710 
0.9609603 	 1.045280 
0.9609740 	 1.029590 
0.9609877 	 0.994570 
0.9610014 	 1.019560 
0.9610151 	 1.000080 
0.9610287 	 1.073220 
0.9610425 	 0.950267 
0.9610562 	 1.005350 
0.9610699 	 1.010980 
0.9610835 	 0.998270 
0.9610972 	 0.967441 
0.9611110 	 1.067000 
0.9611246 	 1.063200 
0.9611383 	 1.003910 
0.9611520 	 0.960262 
0.9611657 	 0.950759 
0.9611794 	 0.939878 
0.9611931 	 0.992485 
0.9612067 	 0.990126 
0.9612204 	 1.025000 
0.9612342 	 1.001150 
0.9612478 	 1.008310 
0.9612615 	 1.046990 
0.9612752 	 1.029240 
0.9612889 	 1.056230 
0.9613026 	 1.092020 
0.9613163 	 1.039500 
0.9613299 	 1.061540 
0.9613436 	 1.002170 
0.9613574 	 1.028150 
0.9613711 	 0.994864 
0.9613847 	 1.035130 
0.9613984 	 1.035530 
0.9614121 	 0.948337 
0.9614258 	 0.939360 
0.9614395 	 1.032560 
0.9614532 	 0.984156 
0.9614668 	 1.075230 
0.9614806 	 1.034390 
0.9614943 	 1.005040 
0.9615079 	 1.025460 
0.9615216 	 1.079430 
0.9615353 	 1.010600 
0.9615490 	 1.019930 
0.9615627 	 1.018030 
0.9615764 	 0.997505 
0.9615900 	 1.043070 
0.9616038 	 1.050070 
0.9616175 	 1.057310 
0.9616311 	 1.046780 
0.9616448 	 1.045440 
0.9616585 	 1.043750 
0.9616722 	 1.076730 
0.9616859 	 1.022770 
0.9616996 	 1.069740 
0.9617133 	 0.999295 
0.9617270 	 1.016390 
0.9617407 	 1.005970 
0.9617544 	 0.994233 
0.9617680 	 1.028150 
0.9617817 	 1.005400 
0.9617954 	 0.997546 
0.9618091 	 0.978869 
0.9618228 	 1.026080 
0.9618365 	 1.014440 
0.9618502 	 0.966359 
0.9618639 	 0.969632 
0.9618776 	 0.993517 
0.9618912 	 0.992139 
0.9619049 	 1.049600 
0.9619186 	 1.056540 
0.9619323 	 1.008780 
0.9619460 	 1.016510 
0.9619597 	 1.059560 
0.9619734 	 1.059630 
0.9619871 	 1.053090 
0.9620008 	 1.028680 
0.9620144 	 1.006280 
0.9620281 	 1.028620 
0.9620418 	 1.022240 
0.9620556 	 1.045470 
0.9620692 	 1.097110 
0.9620829 	 1.046880 
0.9620966 	 1.001280 
0.9621103 	 0.986581 
0.9621240 	 1.000220 
0.9621377 	 1.032500 
0.9621513 	 0.989720 
0.9621651 	 1.021210 
0.9621788 	 1.016250 
0.9621924 	 1.044250 
0.9622061 	 1.031710 
0.9622198 	 1.029510 
0.9622335 	 1.030010 
0.9622472 	 0.997506 
0.9622609 	 1.006560 
0.9622745 	 1.000260 
0.9622883 	 0.978258 
0.9623020 	 1.025550 
0.9623156 	 1.005200 
0.9623293 	 1.001160 
0.9623430 	 0.989490 
0.9623567 	 0.958674 
0.9623704 	 0.869049 
0.9623841 	 0.865288 
0.9623978 	 0.880890 
0.9624115 	 0.890889 
0.9624252 	 0.966269 
0.9624389 	 0.967537 
0.9624525 	 1.080980 
0.9624662 	 0.992073 
0.9624799 	 0.984552 
0.9624936 	 1.047050 
0.9625073 	 1.008770 
0.9625210 	 0.987588 
0.9625347 	 1.007800 
0.9625484 	 0.995945 
0.9625621 	 1.012540 
0.9625757 	 1.035870 
0.9625894 	 1.036690 
0.9626031 	 1.038850 
0.9626168 	 1.035460 
0.9626305 	 1.014060 
0.9626442 	 0.998930 
0.9626579 	 0.995244 
0.9626716 	 0.978831 
0.9626853 	 1.007670 
0.9626989 	 1.036030 
0.9627126 	 1.010610 
0.9627263 	 0.998212 
0.9627401 	 0.958361 
0.9627537 	 1.017590 
0.9627674 	 1.013800 
0.9627811 	 1.001940 
0.9627948 	 0.958372 
0.9628085 	 0.974701 
0.9628222 	 1.018270 
0.9628359 	 1.013990 
0.9628496 	 1.024700 
0.9628633 	 1.028550 
0.9628769 	 0.948125 
0.9628906 	 0.934680 
0.9629043 	 0.961275 
0.9629180 	 0.972969 
0.9629317 	 0.954166 
0.9629454 	 0.914456 
0.9629591 	 0.879553 
0.9629728 	 0.874552 
0.9629865 	 0.886290 
0.9630001 	 0.928937 
0.9630138 	 1.006590 
0.9630275 	 1.057190 
0.9630412 	 1.026220 
0.9630549 	 1.059050 
0.9630686 	 1.039670 
0.9630823 	 1.024040 
0.9630960 	 1.052470 
0.9631097 	 1.068160 
0.9631234 	 1.080210 
0.9631370 	 1.082870 
0.9631507 	 1.040550 
0.9631644 	 1.020790 
0.9631781 	 0.979785 
0.9631918 	 0.991718 
0.9632055 	 1.011260 
0.9632192 	 1.043340 
0.9632329 	 1.008870 
0.9632466 	 1.011190 
0.9632602 	 1.050090 
0.9632739 	 1.043080 
0.9632877 	 1.035980 
0.9633013 	 1.048150 
0.9633150 	 1.054230 
0.9633287 	 1.105580 
0.9633424 	 1.068530 
0.9633561 	 1.041830 
0.9633698 	 1.031430 
0.9633834 	 1.083050 
0.9633972 	 1.073070 
0.9634109 	 1.035390 
0.9634246 	 1.041670 
0.9634382 	 1.061080 
0.9634519 	 1.038160 
0.9634656 	 1.019390 
0.9634793 	 1.034370 
0.9634930 	 1.006740 
0.9635067 	 1.033140 
0.9635204 	 1.007500 
0.9635341 	 1.000570 
0.9635478 	 1.042110 
0.9635614 	 1.039620 
0.9635751 	 1.063070 
0.9635888 	 1.072080 
0.9636025 	 1.062990 
0.9636162 	 1.042530 
0.9636299 	 1.036810 
0.9636436 	 1.012620 
0.9636573 	 1.016580 
0.9636710 	 1.008030 
0.9636846 	 1.042350 
0.9636983 	 1.000580 
0.9637120 	 0.926154 
0.9637257 	 0.898356 
0.9637394 	 0.890936 
0.9637531 	 0.910461 
0.9637668 	 0.955947 
0.9637805 	 0.977816 
0.9637942 	 0.985025 
0.9638079 	 1.002030 
0.9638215 	 1.014100 
0.9638352 	 0.985718 
0.9638490 	 1.020950 
0.9638626 	 1.019970 
0.9638763 	 1.070610 
0.9638900 	 1.031180 
0.9639037 	 1.024700 
0.9639174 	 1.009320 
0.9639311 	 0.992199 
0.9639447 	 0.976702 
0.9639584 	 0.968000 
0.9639722 	 0.941029 
0.9639858 	 0.962385 
0.9639995 	 1.037900 
0.9640132 	 1.039080 
0.9640269 	 1.028660 
0.9640406 	 0.985228 
0.9640543 	 0.940342 
0.9640679 	 0.916703 
0.9640817 	 0.942722 
0.9640954 	 0.949680 
0.9641091 	 0.898672 
0.9641227 	 0.810526 
0.9641364 	 0.751291 
0.9641501 	 0.811247 
0.9641638 	 0.887244 
0.9641775 	 0.965463 
0.9641912 	 0.990924 
0.9642049 	 1.004940 
0.9642186 	 1.021810 
0.9642323 	 1.014450 
0.9642459 	 1.021310 
0.9642596 	 1.013490 
0.9642733 	 0.998262 
0.9642870 	 1.003730 
0.9643007 	 1.017360 
0.9643144 	 1.006540 
0.9643280 	 1.009450 
0.9643418 	 1.004150 
0.9643555 	 1.008900 
0.9643691 	 1.055630 
0.9643828 	 1.149040 
0.9643965 	 1.037330 
0.9644102 	 1.026890 
0.9644239 	 1.041480 
0.9644376 	 1.006780 
0.9644513 	 1.026350 
0.9644650 	 0.998635 
0.9644787 	 0.973169 
0.9644924 	 1.013730 
0.9645060 	 0.993262 
0.9645197 	 0.996284 
0.9645335 	 0.999733 
0.9645471 	 1.017320 
0.9645608 	 1.035920 
0.9645745 	 1.045350 
0.9645882 	 1.030300 
0.9646019 	 1.008270 
0.9646156 	 0.991302 
0.9646292 	 1.012630 
0.9646429 	 1.022980 
0.9646567 	 1.057640 
0.9646703 	 1.025950 
0.9646840 	 1.002590 
0.9646977 	 1.001960 
0.9647114 	 0.979725 
0.9647251 	 0.977730 
0.9647388 	 0.991655 
0.9647524 	 0.990817 
0.9647661 	 1.000180 
0.9647798 	 1.017690 
0.9647936 	 1.020760 
0.9648072 	 1.017400 
0.9648209 	 0.986392 
0.9648346 	 1.001320 
0.9648483 	 1.005490 
0.9648620 	 0.994942 
0.9648757 	 0.988463 
0.9648893 	 0.979850 
0.9649031 	 0.998201 
0.9649168 	 0.982836 
0.9649304 	 0.989287 
0.9649441 	 0.987830 
0.9649578 	 1.001620 
0.9649715 	 1.019200 
0.9649852 	 0.988598 
0.9649989 	 0.963906 
0.9650125 	 0.974112 
0.9650263 	 0.920208 
0.9650400 	 0.913610 
0.9650536 	 0.936049 
0.9650673 	 0.964189 
0.9650810 	 0.976868 
0.9650947 	 0.988052 
0.9651084 	 1.004170 
0.9651221 	 1.002270 
0.9651358 	 1.031890 
0.9651495 	 1.027390 
0.9651632 	 1.025530 
0.9651769 	 1.016960 
0.9651905 	 1.021850 
0.9652042 	 1.008970 
0.9652179 	 1.004960 
0.9652316 	 0.981935 
0.9652453 	 1.000650 
0.9652590 	 0.990318 
0.9652727 	 0.988022 
0.9652864 	 1.000250 
0.9653001 	 0.990533 
0.9653137 	 0.981813 
0.9653274 	 1.000190 
0.9653411 	 1.011400 
0.9653548 	 1.002100 
0.9653685 	 1.013730 
0.9653822 	 1.038530 
0.9653959 	 1.029210 
0.9654096 	 1.031220 
0.9654233 	 1.040520 
0.9654369 	 1.022650 
0.9654506 	 1.017070 
0.9654643 	 1.020940 
0.9654781 	 1.012860 
0.9654917 	 1.010260 
0.9655054 	 1.002800 
0.9655191 	 1.016590 
0.9655328 	 1.040690 
0.9655465 	 1.006880 
0.9655602 	 0.998590 
0.9655738 	 0.996256 
0.9655876 	 0.949711 
0.9656013 	 0.879511 
0.9656149 	 0.840244 
0.9656286 	 0.856428 
0.9656423 	 0.910920 
0.9656560 	 0.942297 
0.9656697 	 0.981788 
0.9656834 	 0.996722 
0.9656970 	 0.981856 
0.9657108 	 0.991322 
0.9657245 	 0.991194 
0.9657381 	 0.994527 
0.9657518 	 0.999341 
0.9657655 	 1.003520 
0.9657792 	 0.998521 
0.9657929 	 1.033810 
0.9658066 	 1.019440 
0.9658203 	 1.018200 
0.9658340 	 1.019650 
0.9658477 	 1.000410 
0.9658614 	 0.976049 
0.9658750 	 0.970057 
0.9658887 	 0.985734 
0.9659024 	 0.999551 
0.9659161 	 0.981779 
0.9659298 	 1.010130 
0.9659435 	 1.000120 
0.9659572 	 1.025050 
0.9659709 	 1.005600 
0.9659846 	 0.999712 
0.9659982 	 0.970045 
0.9660119 	 0.936965 
0.9660256 	 0.900573 
0.9660393 	 0.920783 
0.9660530 	 0.963199 
0.9660667 	 0.999286 
0.9660804 	 1.018700 
0.9660941 	 0.996303 
0.9661078 	 0.961167 
0.9661214 	 0.947406 
0.9661351 	 0.896310 
0.9661488 	 0.847942 
0.9661626 	 0.855389 
0.9661762 	 0.911563 
0.9661899 	 0.936226 
0.9662036 	 0.912291 
0.9662173 	 0.927653 
0.9662310 	 0.951545 
0.9662447 	 0.971171 
0.9662584 	 0.998910 
0.9662721 	 0.985679 
0.9662858 	 1.027500 
0.9662994 	 1.036300 
0.9663131 	 1.009300 
0.9663268 	 1.008570 
0.9663405 	 1.021820 
0.9663542 	 1.033430 
0.9663679 	 1.011760 
0.9663816 	 1.005630 
0.9663953 	 1.012890 
0.9664090 	 0.999136 
0.9664226 	 0.991165 
0.9664363 	 1.018220 
0.9664500 	 1.007700 
0.9664637 	 1.005230 
0.9664774 	 1.016400 
0.9664911 	 1.031420 
0.9665048 	 1.047450 
0.9665185 	 1.009910 
0.9665322 	 1.003590 
0.9665459 	 0.962781 
0.9665595 	 0.982633 
0.9665732 	 1.000400 
0.9665869 	 1.056650 
0.9666006 	 1.026490 
0.9666143 	 1.020190 
0.9666280 	 1.000920 
0.9666417 	 1.007140 
0.9666554 	 1.005110 
0.9666691 	 0.983497 
0.9666827 	 0.985827 
0.9666964 	 1.010870 
0.9667102 	 0.974776 
0.9667238 	 1.000760 
0.9667375 	 0.972872 
0.9667512 	 0.989278 
0.9667649 	 0.988470 
0.9667786 	 0.973073 
0.9667923 	 0.980905 
0.9668059 	 0.987598 
0.9668196 	 0.973242 
0.9668334 	 0.950817 
0.9668471 	 0.955433 
0.9668607 	 0.987213 
0.9668744 	 0.988279 
0.9668881 	 1.031110 
0.9669018 	 1.005250 
0.9669155 	 0.998314 
0.9669292 	 0.988345 
0.9669429 	 0.997031 
0.9669566 	 1.000490 
0.9669703 	 0.986002 
0.9669839 	 1.012520 
0.9669976 	 1.005220 
0.9670113 	 0.987617 
0.9670250 	 0.958406 
0.9670387 	 0.955028 
0.9670524 	 0.952866 
0.9670661 	 0.975472 
0.9670798 	 0.991302 
0.9670935 	 0.987514 
0.9671071 	 0.997404 
0.9671208 	 1.018950 
0.9671345 	 1.018040 
0.9671482 	 1.014410 
0.9671619 	 1.005460 
0.9671756 	 0.993939 
0.9671893 	 0.997763 
0.9672030 	 1.000000 
0.9672167 	 0.993936 
0.9672304 	 0.992689 
0.9672440 	 0.998624 
0.9672577 	 1.034250 
0.9672715 	 0.994785 
0.9672851 	 0.964481 
0.9672988 	 0.968851 
0.9673125 	 0.956457 
0.9673262 	 0.944684 
0.9673399 	 0.913279 
0.9673536 	 0.896578 
0.9673672 	 0.937615 
0.9673809 	 0.954662 
0.9673947 	 1.006220 
0.9674083 	 1.009410 
0.9674220 	 0.991100 
0.9674357 	 0.982827 
0.9674494 	 0.981530 
0.9674631 	 0.988203 
0.9674768 	 1.020000 
0.9674904 	 1.003100 
0.9675041 	 1.012950 
0.9675179 	 0.986431 
0.9675316 	 1.002530 
0.9675452 	 0.995706 
0.9675589 	 0.986407 
0.9675726 	 0.969699 
0.9675863 	 0.988229 
0.9676000 	 0.970848 
0.9676137 	 0.951660 
0.9676273 	 0.969220 
0.9676411 	 0.961367 
0.9676548 	 0.993686 
0.9676684 	 0.966495 
0.9676821 	 0.959009 
0.9676958 	 0.962830 
0.9677095 	 0.969435 
0.9677232 	 0.982513 
0.9677369 	 0.989311 
0.9677505 	 1.027480 
0.9677643 	 1.028510 
0.9677780 	 1.022460 
0.9677916 	 0.988386 
0.9678053 	 0.976490 
0.9678190 	 0.960771 
0.9678327 	 0.902340 
0.9678464 	 0.828186 
0.9678601 	 0.800027 
0.9678738 	 0.857786 
0.9678875 	 0.919693 
0.9679012 	 0.955591 
0.9679149 	 0.973102 
0.9679285 	 0.960329 
0.9679422 	 0.953053 
0.9679560 	 0.964569 
0.9679696 	 0.972722 
0.9679833 	 0.983217 
0.9679970 	 0.992852 
0.9680107 	 1.011230 
0.9680244 	 1.010850 
0.9680381 	 1.052200 
0.9680517 	 1.030800 
0.9680654 	 1.012460 
0.9680791 	 1.005160 
0.9680928 	 1.001720 
0.9681065 	 1.006250 
0.9681202 	 1.004190 
0.9681339 	 1.024000 
0.9681476 	 1.036130 
0.9681613 	 1.000910 
0.9681749 	 1.018790 
0.9681886 	 1.022110 
0.9682023 	 1.004940 
0.9682161 	 1.004940 
0.9682297 	 1.012730 
0.9682434 	 1.021110 
0.9682571 	 0.995301 
0.9682708 	 0.987885 
0.9682845 	 1.014460 
0.9682982 	 1.006820 
0.9683118 	 1.030600 
0.9683256 	 1.004830 
0.9683393 	 0.982189 
0.9683529 	 0.983453 
0.9683666 	 0.994684 
0.9683803 	 0.979805 
0.9683940 	 0.992683 
0.9684077 	 1.014940 
0.9684214 	 1.032210 
0.9684350 	 1.019520 
0.9684488 	 1.007510 
0.9684625 	 1.010750 
0.9684761 	 1.005930 
0.9684898 	 0.990830 
0.9685035 	 0.958337 
0.9685172 	 0.971728 
0.9685309 	 0.989600 
0.9685446 	 0.980158 
0.9685583 	 1.011400 
0.9685720 	 1.018280 
0.9685857 	 0.996031 
0.9685994 	 0.982017 
0.9686130 	 0.973959 
0.9686267 	 0.970470 
0.9686404 	 0.978907 
0.9686541 	 1.003220 
0.9686678 	 1.001600 
0.9686815 	 0.983987 
0.9686952 	 0.988924 
0.9687089 	 1.031580 
0.9687226 	 0.976622 
0.9687362 	 0.969625 
0.9687499 	 0.959816 
0.9687636 	 0.968946 
0.9687773 	 0.967892 
0.9687910 	 0.973153 
0.9688047 	 1.003230 
0.9688184 	 1.019540 
0.9688321 	 1.026330 
0.9688458 	 1.024120 
0.9688594 	 1.002560 
0.9688731 	 0.968118 
0.9688868 	 0.968542 
0.9689006 	 0.961984 
0.9689142 	 0.989511 
0.9689279 	 0.984504 
0.9689416 	 0.987043 
0.9689553 	 0.983672 
0.9689690 	 0.984389 
0.9689827 	 0.985135 
0.9689963 	 0.992277 
0.9690101 	 0.979413 
0.9690238 	 0.961041 
0.9690374 	 0.954650 
0.9690511 	 0.985251 
0.9690648 	 0.998993 
0.9690785 	 0.978585 
0.9690922 	 0.991218 
0.9691059 	 1.002530 
0.9691196 	 1.014630 
0.9691333 	 1.061310 
0.9691470 	 0.952749 
0.9691606 	 0.901359 
0.9691743 	 0.886999 
0.9691880 	 0.875136 
0.9692017 	 0.874725 
0.9692154 	 0.914447 
0.9692291 	 0.929279 
0.9692428 	 0.909680 
0.9692565 	 0.908312 
0.9692702 	 0.937826 
0.9692839 	 0.940188 
0.9692975 	 0.968624 
0.9693112 	 0.960200 
0.9693249 	 1.000840 
0.9693386 	 1.017180 
0.9693523 	 1.010270 
0.9693660 	 0.989981 
0.9693797 	 0.980382 
0.9693934 	 0.968208 
0.9694071 	 0.955442 
0.9694207 	 0.981261 
0.9694344 	 0.976244 
0.9694481 	 1.000860 
0.9694618 	 1.008980 
0.9694755 	 1.034910 
0.9694892 	 1.044980 
0.9695029 	 1.008430 
0.9695166 	 0.998752 
0.9695303 	 0.992358 
0.9695440 	 0.996300 
0.9695576 	 0.999748 
0.9695714 	 1.007940 
0.9695851 	 1.010850 
0.9695987 	 1.008390 
0.9696124 	 1.007250 
0.9696261 	 0.989783 
0.9696398 	 0.988373 
0.9696535 	 0.968692 
0.9696672 	 0.957760 
0.9696809 	 0.909574 
0.9696946 	 0.892042 
0.9697083 	 0.915522 
0.9697219 	 0.984309 
0.9697356 	 1.013410 
0.9697493 	 0.988179 
0.9697630 	 1.016300 
0.9697767 	 1.021420 
0.9697904 	 1.003150 
0.9698041 	 0.989796 
0.9698178 	 0.960623 
0.9698315 	 0.982994 
0.9698451 	 0.992362 
0.9698588 	 1.011580 
0.9698725 	 0.975675 
0.9698862 	 0.971270 
0.9698999 	 0.986548 
0.9699136 	 0.970325 
0.9699273 	 0.958605 
0.9699410 	 0.933745 
0.9699547 	 0.982117 
0.9699684 	 0.991975 
0.9699820 	 0.988294 
0.9699957 	 0.992274 
0.9700095 	 1.003460 
0.9700231 	 0.958904 
0.9700368 	 0.941424 
0.9700505 	 0.934645 
0.9700642 	 0.944982 
0.9700779 	 0.943703 
0.9700916 	 0.971573 
0.9701052 	 0.989202 
0.9701189 	 1.008450 
0.9701327 	 1.009480 
0.9701463 	 1.028070 
0.9701600 	 1.014920 
0.9701737 	 1.012320 
0.9701874 	 0.989780 
0.9702011 	 0.986789 
0.9702148 	 0.987362 
0.9702285 	 0.995277 
0.9702421 	 0.968002 
0.9702559 	 0.953042 
0.9702696 	 0.882470 
0.9702832 	 0.869021 
0.9702969 	 0.888022 
0.9703106 	 0.919297 
0.9703243 	 0.973063 
0.9703380 	 0.974206 
0.9703517 	 0.958782 
0.9703654 	 0.964311 
0.9703791 	 0.990105 
0.9703928 	 1.009530 
0.9704064 	 1.021860 
0.9704201 	 1.015490 
0.9704338 	 0.962004 
0.9704475 	 0.954448 
0.9704612 	 0.938401 
0.9704749 	 0.907529 
0.9704886 	 0.901457 
0.9705023 	 0.900780 
0.9705160 	 0.892321 
0.9705296 	 0.943595 
0.9705433 	 0.959985 
0.9705570 	 0.967656 
0.9705707 	 0.951084 
0.9705844 	 0.960420 
0.9705981 	 0.960692 
0.9706118 	 0.946473 
0.9706255 	 0.973579 
0.9706392 	 0.989486 
0.9706529 	 0.999583 
0.9706665 	 1.005000 
0.9706802 	 0.948134 
0.9706940 	 0.934058 
0.9707076 	 0.953296 
0.9707213 	 0.951720 
0.9707350 	 0.972481 
0.9707487 	 0.947876 
0.9707624 	 0.985077 
0.9707761 	 1.008440 
0.9707897 	 0.985490 
0.9708034 	 0.978780 
0.9708172 	 0.972725 
0.9708308 	 0.939531 
0.9708445 	 0.907344 
0.9708582 	 0.840195 
0.9708719 	 0.828100 
0.9708856 	 0.832692 
0.9708993 	 0.879358 
0.9709130 	 0.944100 
0.9709266 	 0.967336 
0.9709404 	 0.986738 
0.9709541 	 0.977426 
0.9709677 	 0.957308 
0.9709814 	 0.963237 
0.9709951 	 0.977402 
0.9710088 	 0.969063 
0.9710225 	 1.010470 
0.9710362 	 0.995603 
0.9710498 	 1.009620 
0.9710635 	 1.015160 
0.9710773 	 0.973344 
0.9710909 	 0.959413 
0.9711046 	 0.983904 
0.9711183 	 0.947269 
0.9711320 	 0.949657 
0.9711457 	 0.961737 
0.9711594 	 0.952276 
0.9711730 	 0.966204 
0.9711868 	 1.011330 
0.9712005 	 0.978143 
0.9712141 	 0.928474 
0.9712278 	 0.969146 
0.9712415 	 0.957059 
0.9712552 	 0.971507 
0.9712689 	 0.977010 
0.9712826 	 1.043570 
0.9712963 	 0.988379 
0.9713100 	 0.985840 
0.9713237 	 0.991039 
0.9713374 	 1.000910 
0.9713510 	 0.994493 
0.9713647 	 0.967941 
0.9713785 	 0.950788 
0.9713921 	 0.953634 
0.9714058 	 0.986506 
0.9714195 	 0.971234 
0.9714332 	 0.984109 
0.9714469 	 0.993645 
0.9714606 	 1.003540 
0.9714742 	 0.999473 
0.9714879 	 0.982228 
0.9715016 	 0.961522 
0.9715153 	 0.982720 
0.9715290 	 0.990106 
0.9715427 	 0.960304 
0.9715564 	 0.956771 
0.9715701 	 1.034590 
0.9715838 	 1.014060 
0.9715975 	 0.978317 
0.9716111 	 0.970336 
0.9716248 	 0.989779 
0.9716386 	 0.987272 
0.9716522 	 0.965471 
0.9716659 	 0.991037 
0.9716796 	 0.974717 
0.9716933 	 0.977395 
0.9717070 	 0.979503 
0.9717207 	 0.973377 
0.9717343 	 0.996021 
0.9717480 	 1.016520 
0.9717618 	 0.942124 
0.9717754 	 0.943928 
0.9717891 	 0.935325 
0.9718028 	 0.973073 
0.9718165 	 1.010420 
0.9718302 	 1.004490 
0.9718439 	 1.024420 
0.9718575 	 1.003340 
0.9718713 	 0.997912 
0.9718850 	 0.999530 
0.9718986 	 0.961921 
0.9719123 	 0.953755 
0.9719260 	 0.975254 
0.9719397 	 0.987529 
0.9719534 	 0.979402 
0.9719671 	 1.014090 
0.9719808 	 0.980953 
0.9719945 	 0.971931 


==> anc/HD166/HD166_80.dat <==
0.9464245 	 0.604991 
0.9464381 	 0.981637 
0.9464516 	 0.987183 
0.9464651 	 1.028240 
0.9464787 	 1.258060 
0.9464922 	 1.047290 
0.9465057 	 1.144400 
0.9465192 	 1.091650 
0.9465327 	 1.119130 
0.9465463 	 1.103840 
0.9465598 	 1.045090 
0.9465733 	 0.928586 
0.9465868 	 0.772988 
0.9466003 	 0.685752 
0.9466138 	 0.964841 
0.9466274 	 0.987088 
0.9466409 	 0.901247 
0.9466544 	 0.875984 
0.9466679 	 1.336170 
0.9466814 	 1.158750 
0.9466950 	 1.029340 
0.9467085 	 1.034830 
0.9467220 	 1.225820 
0.9467355 	 0.895918 
0.9467490 	 0.890985 
0.9467626 	 0.777702 
0.9467761 	 0.533951 
0.9467896 	 0.631381 
0.9468032 	 1.044900 
0.9468166 	 0.943775 
0.9468302 	 1.052710 
0.9468437 	 1.144110 
0.9468572 	 1.113800 
0.9468707 	 1.058430 
0.9468843 	 1.016120 
0.9468977 	 0.913713 
0.9469113 	 0.859010 
0.9469248 	 0.730932 
0.9469383 	 0.554353 
0.9469519 	 0.710066 
0.9469654 	 0.816962 
0.9469789 	 1.104200 
0.9469924 	 1.024430 
0.9470059 	 0.855540 
0.9470195 	 0.950077 
0.9470330 	 0.893460 
0.9470465 	 0.870420 
0.9470600 	 0.976914 
0.9470735 	 1.042900 
0.9470871 	 0.904343 
0.9471006 	 0.933003 
0.9471141 	 0.881698 
0.9471276 	 1.039470 
0.9471411 	 0.911830 
0.9471546 	 0.984274 
0.9471682 	 0.921239 
0.9471817 	 1.065050 
0.9471952 	 0.849805 
0.9472087 	 0.807207 
0.9472222 	 0.812191 
0.9472358 	 1.048370 
0.9472493 	 0.757417 
0.9472628 	 0.923046 
0.9472763 	 0.736633 
0.9472898 	 1.036880 
0.9473033 	 0.992632 
0.9473169 	 0.921042 
0.9473304 	 0.845476 
0.9473440 	 0.949443 
0.9473575 	 0.864653 
0.9473710 	 0.927193 
0.9473845 	 0.894473 
0.9473980 	 0.914816 
0.9474115 	 0.975467 
0.9474251 	 0.829030 
0.9474386 	 0.983438 
0.9474521 	 1.145600 
0.9474656 	 1.268480 
0.9474791 	 1.149710 
0.9474927 	 1.144150 
0.9475062 	 1.142540 
0.9475197 	 0.934619 
0.9475332 	 1.009490 
0.9475467 	 1.236410 
0.9475602 	 1.173330 
0.9475738 	 1.220310 
0.9475873 	 0.983078 
0.9476008 	 0.840409 
0.9476143 	 0.832335 
0.9476278 	 1.011160 
0.9476414 	 0.989066 
0.9476549 	 0.978145 
0.9476684 	 0.899189 
0.9476819 	 1.164070 
0.9476954 	 1.115480 
0.9477090 	 1.009560 
0.9477225 	 0.946087 
0.9477360 	 0.769674 
0.9477496 	 0.927467 
0.9477630 	 0.956359 
0.9477766 	 0.997205 
0.9477901 	 1.021970 
0.9478036 	 0.960975 
0.9478171 	 0.931156 
0.9478307 	 1.021630 
0.9478441 	 1.046930 
0.9478577 	 1.135790 
0.9478712 	 1.115860 
0.9478847 	 1.213660 
0.9478983 	 1.218360 
0.9479117 	 1.286760 
0.9479253 	 1.015070 
0.9479388 	 0.998641 
0.9479523 	 0.979770 
0.9479659 	 1.000290 
0.9479794 	 1.097170 
0.9479929 	 1.069670 
0.9480064 	 1.143360 
0.9480199 	 0.888314 
0.9480335 	 1.026580 
0.9480470 	 0.849823 
0.9480605 	 0.901503 
0.9480740 	 1.012530 
0.9480875 	 1.069230 
0.9481010 	 1.040560 
0.9481146 	 1.167850 
0.9481281 	 1.115640 
0.9481416 	 0.997997 
0.9481551 	 1.251430 
0.9481686 	 1.072700 
0.9481822 	 1.018110 
0.9481957 	 0.971951 
0.9482092 	 0.948326 
0.9482228 	 1.102910 
0.9482362 	 1.171760 
0.9482498 	 1.092340 
0.9482633 	 0.917924 
0.9482768 	 0.934833 
0.9482903 	 0.845964 
0.9483038 	 1.167790 
0.9483173 	 1.182220 
0.9483309 	 1.229300 
0.9483444 	 0.979175 
0.9483579 	 0.980381 
0.9483715 	 0.965642 
0.9483849 	 1.163940 
0.9483985 	 1.116540 
0.9484120 	 0.859021 
0.9484255 	 0.927352 
0.9484391 	 0.976852 
0.9484526 	 0.882569 
0.9484661 	 0.951373 
0.9484796 	 0.895480 
0.9484931 	 0.973980 
0.9485067 	 0.901924 
0.9485202 	 1.022480 
0.9485337 	 1.098060 
0.9485472 	 1.031860 
0.9485607 	 0.942231 
0.9485742 	 0.972875 
0.9485878 	 1.128270 
0.9486013 	 0.987828 
0.9486148 	 0.998048 
0.9486283 	 1.024160 
0.9486418 	 0.967028 
0.9486554 	 1.036630 
0.9486689 	 0.996297 
0.9486824 	 1.094750 
0.9486960 	 0.945969 
0.9487094 	 1.063550 
0.9487230 	 1.059990 
0.9487365 	 1.065500 
0.9487500 	 0.989343 
0.9487636 	 0.915319 
0.9487770 	 1.004290 
0.9487906 	 1.042030 
0.9488041 	 1.403200 
0.9488176 	 1.146480 
0.9488311 	 0.991789 
0.9488447 	 0.886306 
0.9488581 	 1.277960 
0.9488717 	 1.058670 
0.9488852 	 1.053040 
0.9488987 	 0.990105 
0.9489123 	 0.991700 
0.9489258 	 1.016440 
0.9489393 	 0.937473 
0.9489528 	 0.950123 
0.9489663 	 0.951143 
0.9489798 	 1.053350 
0.9489934 	 1.071900 
0.9490069 	 0.991299 
0.9490204 	 1.069500 
0.9490339 	 1.034940 
0.9490475 	 1.031000 
0.9490610 	 0.966938 
0.9490745 	 1.035450 
0.9490880 	 1.111570 
0.9491015 	 0.909512 
0.9491150 	 0.941004 
0.9491286 	 1.011600 
0.9491421 	 1.122550 
0.9491556 	 1.094820 
0.9491691 	 1.032460 
0.9491826 	 1.019050 
0.9491962 	 1.028670 
0.9492097 	 0.900082 
0.9492232 	 1.036820 
0.9492367 	 0.983358 
0.9492502 	 1.083380 
0.9492637 	 1.090870 
0.9492773 	 1.100340 
0.9492908 	 1.082900 
0.9493043 	 1.031730 
0.9493179 	 1.052930 
0.9493313 	 1.046320 
0.9493449 	 1.038070 
0.9493584 	 0.997316 
0.9493719 	 1.011230 
0.9493855 	 0.977969 
0.9493990 	 0.999344 
0.9494125 	 1.061890 
0.9494260 	 1.006000 
0.9494395 	 1.269570 
0.9494531 	 1.217400 
0.9494666 	 1.106380 
0.9494801 	 0.936827 
0.9494936 	 0.956007 
0.9495071 	 1.017480 
0.9495206 	 1.060050 
0.9495342 	 1.023890 
0.9495477 	 1.056060 
0.9495612 	 1.006610 
0.9495747 	 0.905061 
0.9495882 	 0.872223 
0.9496018 	 1.013940 
0.9496153 	 1.055110 
0.9496288 	 1.006560 
0.9496423 	 0.987514 
0.9496558 	 1.015760 
0.9496694 	 0.895708 
0.9496829 	 0.890889 
0.9496964 	 1.018950 
0.9497100 	 0.997048 
0.9497234 	 1.102940 
0.9497370 	 1.017100 
0.9497505 	 0.942850 
0.9497640 	 0.964749 
0.9497775 	 1.008690 
0.9497911 	 1.056640 
0.9498045 	 1.074570 
0.9498181 	 1.100400 
0.9498316 	 1.082760 
0.9498451 	 0.998062 
0.9498587 	 0.950831 
0.9498722 	 1.009680 
0.9498857 	 0.999335 
0.9498992 	 1.067170 
0.9499127 	 1.069870 
0.9499263 	 1.104080 
0.9499398 	 1.072520 
0.9499533 	 1.049500 
0.9499668 	 1.098990 
0.9499803 	 1.062470 
0.9499939 	 1.036680 
0.9500074 	 1.038890 
0.9500209 	 1.055660 
0.9500344 	 1.057530 
0.9500479 	 1.130230 
0.9500614 	 1.043500 
0.9500750 	 1.056710 
0.9500885 	 1.170630 
0.9501020 	 1.111380 
0.9501155 	 0.999840 
0.9501290 	 1.074580 
0.9501426 	 1.052540 
0.9501561 	 1.031420 
0.9501696 	 1.125350 
0.9501831 	 1.115370 
0.9501966 	 1.195670 
0.9502101 	 1.047790 
0.9502237 	 1.058630 
0.9502372 	 1.111980 
0.9502507 	 1.078560 
0.9502643 	 1.136780 
0.9502778 	 1.093040 
0.9502913 	 1.034800 
0.9503048 	 1.025970 
0.9503183 	 0.886873 
0.9503319 	 0.930568 
0.9503454 	 0.933945 
0.9503589 	 1.266600 
0.9503724 	 0.956326 
0.9503859 	 0.995063 
0.9503995 	 1.052930 
0.9504130 	 0.972935 
0.9504265 	 0.850025 
0.9504400 	 0.965506 
0.9504535 	 0.906262 
0.9504670 	 0.989833 
0.9504806 	 1.012310 
0.9504941 	 0.988146 
0.9505076 	 1.053360 
0.9505211 	 1.123450 
0.9505346 	 0.943568 
0.9505482 	 1.022350 
0.9505617 	 1.031580 
0.9505752 	 1.084350 
0.9505887 	 1.031770 
0.9506022 	 1.034450 
0.9506158 	 1.029290 
0.9506293 	 1.023010 
0.9506428 	 1.071200 
0.9506564 	 1.009410 
0.9506698 	 1.028180 
0.9506834 	 1.019220 
0.9506969 	 1.078880 
0.9507104 	 1.096650 
0.9507239 	 0.992950 
0.9507375 	 0.920802 
0.9507509 	 0.975748 
0.9507645 	 1.043590 
0.9507780 	 1.052080 
0.9507915 	 1.010240 
0.9508051 	 0.961998 
0.9508185 	 1.063690 
0.9508321 	 1.101850 
0.9508456 	 0.998612 
0.9508591 	 0.986837 
0.9508727 	 1.009950 
0.9508862 	 0.971483 
0.9508997 	 1.058940 
0.9509132 	 1.084150 
0.9509267 	 1.102870 
0.9509403 	 1.090210 
0.9509538 	 1.066360 
0.9509673 	 0.998003 
0.9509808 	 0.989978 
0.9509943 	 0.997199 
0.9510078 	 1.009890 
0.9510214 	 1.018050 
0.9510349 	 1.023330 
0.9510484 	 1.024200 
0.9510619 	 1.074940 
0.9510754 	 1.043980 
0.9510890 	 1.081130 
0.9511025 	 1.144120 
0.9511160 	 1.018780 
0.9511296 	 1.003790 
0.9511430 	 1.042230 
0.9511566 	 1.083440 
0.9511701 	 1.095550 
0.9511836 	 1.079550 
0.9511972 	 1.069320 
0.9512107 	 1.143170 
0.9512242 	 1.059060 
0.9512377 	 1.064080 
0.9512512 	 1.041160 
0.9512647 	 1.052650 
0.9512783 	 1.025310 
0.9512917 	 1.025150 
0.9513053 	 1.042670 
0.9513188 	 1.017520 
0.9513323 	 0.994116 
0.9513459 	 0.990613 
0.9513594 	 0.980739 
0.9513729 	 0.950010 
0.9513864 	 0.969731 
0.9513999 	 0.973498 
0.9514134 	 0.971582 
0.9514270 	 1.033780 
0.9514405 	 1.092370 
0.9514540 	 1.060480 
0.9514675 	 1.053420 
0.9514810 	 1.067460 
0.9514946 	 1.000340 
0.9515081 	 1.028350 
0.9515216 	 1.038840 
0.9515351 	 1.006440 
0.9515486 	 1.068560 
0.9515622 	 1.089290 
0.9515757 	 1.143590 
0.9515892 	 1.078720 
0.9516028 	 1.048130 
0.9516162 	 1.062810 
0.9516298 	 0.951584 
0.9516433 	 0.958914 
0.9516568 	 0.973085 
0.9516703 	 0.992275 
0.9516838 	 1.019100 
0.9516973 	 1.018470 
0.9517109 	 0.966057 
0.9517244 	 1.029170 
0.9517379 	 1.028460 
0.9517515 	 1.024330 
0.9517649 	 1.052880 
0.9517785 	 1.033790 
0.9517920 	 1.030570 
0.9518055 	 1.019560 
0.9518191 	 1.017200 
0.9518326 	 1.103060 
0.9518461 	 1.033840 
0.9518596 	 1.072430 
0.9518731 	 1.017230 
0.9518866 	 0.996504 
0.9519002 	 1.000920 
0.9519137 	 0.979515 
0.9519272 	 1.001640 
0.9519407 	 0.976002 
0.9519543 	 0.974595 
0.9519678 	 0.971392 
0.9519813 	 0.995736 
0.9519948 	 1.036520 
0.9520083 	 1.030370 
0.9520218 	 1.097910 
0.9520354 	 1.075410 
0.9520489 	 1.065900 
0.9520624 	 0.966464 
0.9520760 	 0.944426 
0.9520894 	 0.970075 
0.9521030 	 0.965682 
0.9521165 	 0.940980 
0.9521300 	 0.938345 
0.9521435 	 0.965576 
0.9521570 	 0.994885 
0.9521705 	 0.992216 
0.9521841 	 0.974079 
0.9521976 	 0.986680 
0.9522111 	 0.961882 
0.9522247 	 0.999907 
0.9522381 	 1.006130 
0.9522517 	 0.872537 
0.9522652 	 0.862858 
0.9522787 	 0.918460 
0.9522923 	 0.929955 
0.9523058 	 0.900358 
0.9523193 	 0.892665 
0.9523328 	 0.929412 
0.9523463 	 0.979706 
0.9523599 	 1.016090 
0.9523734 	 1.059370 
0.9523869 	 1.025450 
0.9524004 	 1.005950 
0.9524139 	 1.029050 
0.9524274 	 1.004370 
0.9524410 	 0.959628 
0.9524545 	 0.904528 
0.9524680 	 0.856803 
0.9524815 	 0.925629 
0.9524950 	 0.985104 
0.9525086 	 0.988525 
0.9525221 	 1.001960 
0.9525356 	 0.998650 
0.9525491 	 1.018650 
0.9525626 	 1.061510 
0.9525762 	 1.037060 
0.9525897 	 0.979241 
0.9526032 	 0.982251 
0.9526168 	 0.970051 
0.9526302 	 1.027190 
0.9526438 	 1.049850 
0.9526573 	 1.017360 
0.9526708 	 0.997463 
0.9526843 	 0.986423 
0.9526979 	 1.045740 
0.9527113 	 1.048320 
0.9527249 	 1.010330 
0.9527384 	 0.981752 
0.9527519 	 1.008080 
0.9527655 	 1.019050 
0.9527790 	 0.967124 
0.9527925 	 0.968455 
0.9528060 	 0.986565 
0.9528195 	 1.016570 
0.9528331 	 0.996842 
0.9528466 	 1.014450 
0.9528601 	 1.012630 
0.9528736 	 1.045030 
0.9528871 	 1.011760 
0.9529007 	 0.958432 
0.9529142 	 1.000880 
0.9529277 	 1.038960 
0.9529412 	 1.012040 
0.9529547 	 0.999292 
0.9529682 	 1.012940 
0.9529818 	 0.932814 
0.9529953 	 0.914630 
0.9530088 	 0.891808 
0.9530223 	 0.900824 
0.9530358 	 0.955718 
0.9530494 	 1.001930 
0.9530629 	 1.005010 
0.9530764 	 0.982612 
0.9530899 	 0.962733 
0.9531034 	 0.996769 
0.9531169 	 0.980009 
0.9531305 	 1.030700 
0.9531440 	 1.052470 
0.9531575 	 0.994893 
0.9531711 	 1.016720 
0.9531846 	 1.008890 
0.9531981 	 1.014790 
0.9532116 	 1.014280 
0.9532251 	 0.953651 
0.9532387 	 0.890253 
0.9532522 	 0.850212 
0.9532657 	 0.856984 
0.9532792 	 0.915866 
0.9532927 	 0.968011 
0.9533063 	 1.047540 
0.9533198 	 1.035630 
0.9533333 	 1.028970 
0.9533468 	 1.035410 
0.9533603 	 1.046550 
0.9533738 	 1.027140 
0.9533874 	 0.996158 
0.9534009 	 1.003690 
0.9534144 	 0.993101 
0.9534279 	 0.975589 
0.9534414 	 1.014200 
0.9534550 	 1.036070 
0.9534685 	 1.060140 
0.9534820 	 1.051440 
0.9534955 	 1.047660 
0.9535090 	 1.050170 
0.9535226 	 1.020870 
0.9535361 	 1.033920 
0.9535496 	 1.014230 
0.9535632 	 1.038050 
0.9535766 	 1.029160 
0.9535902 	 1.043010 
0.9536037 	 1.048880 
0.9536172 	 1.039290 
0.9536307 	 1.048460 
0.9536443 	 1.031860 
0.9536577 	 1.011790 
0.9536713 	 1.012860 
0.9536848 	 1.003570 
0.9536983 	 1.025420 
0.9537119 	 1.047030 
0.9537254 	 1.063500 
0.9537389 	 1.044630 
0.9537524 	 0.983596 
0.9537659 	 0.983397 
0.9537795 	 0.984761 
0.9537930 	 0.995061 
0.9538065 	 0.968061 
0.9538200 	 0.952072 
0.9538335 	 0.918668 
0.9538471 	 0.921612 
0.9538606 	 0.941616 
0.9538741 	 0.989898 
0.9538876 	 0.985507 
0.9539011 	 1.013530 
0.9539146 	 0.976338 
0.9539282 	 0.978475 
0.9539417 	 0.983570 
0.9539552 	 1.010520 
0.9539687 	 0.995080 
0.9539822 	 0.989157 
0.9539958 	 1.021910 
0.9540093 	 1.020780 
0.9540228 	 1.007350 
0.9540364 	 0.997655 
0.9540498 	 1.003690 
0.9540634 	 1.010650 
0.9540769 	 1.025630 
0.9540904 	 1.015650 
0.9541040 	 1.021100 
0.9541175 	 1.070230 
0.9541310 	 1.064110 
0.9541445 	 1.054660 
0.9541580 	 1.047590 
0.9541715 	 1.037950 
0.9541851 	 1.027240 
0.9541985 	 1.031590 
0.9542121 	 1.055750 
0.9542256 	 1.044000 
0.9542391 	 1.029110 
0.9542527 	 1.004800 
0.9542662 	 0.975006 
0.9542797 	 0.971181 
0.9542932 	 0.978074 
0.9543067 	 0.973839 
0.9543202 	 0.962930 
0.9543338 	 0.963133 
0.9543473 	 0.996613 
0.9543608 	 1.014180 
0.9543743 	 1.019500 
0.9543878 	 1.006980 
0.9544014 	 1.009630 
0.9544149 	 1.029580 
0.9544284 	 1.023180 
0.9544419 	 1.010210 
0.9544554 	 1.030450 
0.9544690 	 1.025550 
0.9544825 	 1.025100 
0.9544960 	 1.025930 
0.9545096 	 1.009250 
0.9545230 	 1.000000 
0.9545366 	 1.006310 
0.9545501 	 1.001830 
0.9545636 	 1.005710 
0.9545771 	 1.003580 
0.9545907 	 1.001970 
0.9546041 	 0.968132 
0.9546177 	 0.891159 
0.9546312 	 0.795073 
0.9546447 	 0.755264 
0.9546583 	 0.744433 
0.9546717 	 0.732629 
0.9546853 	 0.783281 
0.9546988 	 0.843883 
0.9547123 	 0.927130 
0.9547259 	 0.964017 
0.9547394 	 1.006110 
0.9547529 	 1.012310 
0.9547664 	 0.954657 
0.9547799 	 0.961489 
0.9547935 	 0.976582 
0.9548070 	 0.979162 
0.9548205 	 0.937298 
0.9548340 	 0.941053 
0.9548475 	 0.955191 
0.9548610 	 0.959092 
0.9548746 	 0.933876 
0.9548881 	 0.893347 
0.9549016 	 0.812199 
0.9549151 	 0.833057 
0.9549286 	 0.857024 
0.9549422 	 0.926733 
0.9549557 	 0.951561 
0.9549692 	 0.974035 
0.9549828 	 0.953757 
0.9549962 	 0.979517 
0.9550098 	 0.995712 
0.9550233 	 1.018980 
0.9550368 	 1.007180 
0.9550504 	 1.013270 
0.9550638 	 1.023290 
0.9550774 	 1.014330 
0.9550909 	 0.976472 
0.9551044 	 0.973612 
0.9551179 	 1.006600 
0.9551315 	 0.998510 
0.9551449 	 1.013400 
0.9551585 	 1.021340 
0.9551720 	 1.020510 
0.9551855 	 1.007320 
0.9551991 	 1.020490 
0.9552126 	 1.014860 
0.9552261 	 0.987898 
0.9552396 	 0.998509 
0.9552531 	 1.008160 
0.9552666 	 1.045120 
0.9552802 	 1.049040 
0.9552937 	 1.018460 
0.9553072 	 0.991979 
0.9553207 	 0.986346 
0.9553343 	 0.988927 
0.9553478 	 0.993514 
0.9553613 	 0.986723 
0.9553748 	 0.952691 
0.9553883 	 0.951191 
0.9554018 	 0.970343 
0.9554154 	 0.983756 
0.9554289 	 1.000930 
0.9554424 	 1.022480 
0.9554559 	 1.002210 
0.9554694 	 1.041160 
0.9554830 	 1.015130 
0.9554965 	 1.013950 
0.9555100 	 0.982656 
0.9555235 	 0.952404 
0.9555370 	 0.969336 
0.9555505 	 0.964736 
0.9555641 	 0.953769 
0.9555776 	 0.898054 
0.9555911 	 0.882863 
0.9556047 	 0.897623 
0.9556181 	 0.934630 
0.9556317 	 0.960701 
0.9556452 	 0.970987 
0.9556587 	 1.015230 
0.9556723 	 1.040270 
0.9556858 	 0.998416 
0.9556993 	 0.952712 
0.9557128 	 0.969467 
0.9557263 	 1.001370 
0.9557399 	 0.987907 
0.9557534 	 1.028110 
0.9557669 	 1.018690 
0.9557804 	 1.022140 
0.9557939 	 1.023580 
0.9558075 	 1.005060 
0.9558210 	 0.988256 
0.9558345 	 1.000180 
0.9558480 	 1.023830 
0.9558615 	 1.011770 
0.9558750 	 1.023080 
0.9558886 	 1.010410 
0.9559021 	 0.991728 
0.9559156 	 0.959169 
0.9559291 	 0.943181 
0.9559426 	 0.942385 
0.9559562 	 0.896919 
0.9559697 	 0.894511 
0.9559832 	 0.922693 
0.9559967 	 0.993958 
0.9560102 	 1.021630 
0.9560237 	 1.014010 
0.9560373 	 1.004130 
0.9560508 	 1.046270 
0.9560643 	 1.018750 
0.9560779 	 0.998985 
0.9560913 	 1.018670 
0.9561049 	 1.002330 
0.9561184 	 1.018810 
0.9561319 	 1.068620 
0.9561455 	 1.069730 
0.9561590 	 1.046480 
0.9561725 	 1.038930 
0.9561860 	 1.007770 
0.9561995 	 1.005430 
0.9562131 	 0.995792 
0.9562266 	 1.027600 
0.9562401 	 1.005260 
0.9562536 	 1.026880 
0.9562671 	 1.021910 
0.9562806 	 1.020240 
0.9562942 	 1.037110 
0.9563077 	 0.995172 
0.9563212 	 0.997865 
0.9563347 	 1.024730 
0.9563482 	 1.004030 
0.9563618 	 0.982014 
0.9563753 	 0.978207 
0.9563888 	 1.005020 
0.9564023 	 0.955177 
0.9564158 	 0.941771 
0.9564294 	 0.949778 
0.9564429 	 0.968980 
0.9564564 	 0.974912 
0.9564700 	 0.981953 
0.9564834 	 0.975681 
0.9564970 	 0.955773 
0.9565105 	 0.980892 
0.9565240 	 0.988281 
0.9565375 	 1.041620 
0.9565511 	 1.028210 
0.9565645 	 1.016560 
0.9565781 	 1.020430 
0.9565916 	 1.012840 
0.9566051 	 0.992452 
0.9566187 	 0.964276 
0.9566322 	 0.973916 
0.9566457 	 0.966269 
0.9566592 	 1.010310 
0.9566727 	 1.025950 
0.9566863 	 1.015220 
0.9566998 	 1.021040 
0.9567133 	 0.992923 
0.9567268 	 0.981932 
0.9567403 	 0.934708 
0.9567539 	 0.921434 
0.9567674 	 0.972127 
0.9567809 	 0.982842 
0.9567944 	 0.974344 
0.9568079 	 0.998542 
0.9568214 	 1.003840 
0.9568350 	 1.012300 
0.9568485 	 1.019280 
0.9568620 	 1.019930 
0.9568755 	 1.008150 
0.9568890 	 0.962530 
0.9569026 	 0.937791 
0.9569161 	 0.973356 
0.9569296 	 0.988776 
0.9569431 	 1.010340 
0.9569566 	 1.005830 
0.9569702 	 1.005280 
0.9569837 	 1.012640 
0.9569972 	 1.014360 
0.9570108 	 1.023170 
0.9570243 	 1.019160 
0.9570378 	 0.995535 
0.9570513 	 1.020910 
0.9570648 	 1.000260 
0.9570783 	 1.024150 
0.9570919 	 0.994576 
0.9571054 	 1.012840 
0.9571189 	 0.994530 
0.9571324 	 1.003140 
0.9571459 	 0.988823 
0.9571595 	 1.008820 
0.9571730 	 0.999826 
0.9571865 	 1.021940 
0.9572000 	 1.000000 
0.9572135 	 1.001150 
0.9572270 	 0.995589 
0.9572406 	 1.001120 
0.9572541 	 0.964707 
0.9572676 	 0.891724 
0.9572811 	 0.852185 
0.9572946 	 0.828352 
0.9573082 	 0.835045 
0.9573217 	 0.877034 
0.9573352 	 0.918311 
0.9573487 	 0.951873 
0.9573622 	 0.955326 
0.9573758 	 0.961801 
0.9573893 	 0.958021 
0.9574028 	 0.981971 
0.9574164 	 0.965602 
0.9574298 	 0.969429 
0.9574434 	 0.998194 
0.9574569 	 1.003250 
0.9574704 	 0.966419 
0.9574839 	 0.936098 
0.9574975 	 0.941069 
0.9575109 	 0.961483 
0.9575245 	 0.992117 
0.9575380 	 0.988898 
0.9575515 	 0.995453 
0.9575651 	 0.999402 
0.9575785 	 1.036090 
0.9575921 	 1.076030 
0.9576056 	 1.049620 
0.9576191 	 1.006340 
0.9576327 	 0.998967 
0.9576462 	 0.996853 
0.9576597 	 1.000520 
0.9576732 	 1.012960 
0.9576867 	 1.017130 
0.9577003 	 0.994961 
0.9577138 	 0.915590 
0.9577273 	 0.856251 
0.9577408 	 0.882367 
0.9577543 	 0.912804 
0.9577678 	 0.960508 
0.9577814 	 0.985638 
0.9577949 	 0.984393 
0.9578084 	 1.001970 
0.9578219 	 1.028850 
0.9578354 	 1.037470 
0.9578490 	 1.006280 
0.9578625 	 1.044720 
0.9578760 	 1.010290 
0.9578896 	 1.021200 
0.9579030 	 1.029150 
0.9579166 	 1.029690 
0.9579301 	 0.957437 
0.9579436 	 0.949523 
0.9579572 	 0.956224 
0.9579706 	 0.988202 
0.9579842 	 0.986278 
0.9579977 	 0.997597 
0.9580112 	 0.986331 
0.9580247 	 1.013150 
0.9580383 	 0.989151 
0.9580517 	 0.973707 
0.9580653 	 0.975681 
0.9580788 	 1.026990 
0.9580923 	 1.014690 
0.9581059 	 1.004800 
0.9581194 	 0.972725 
0.9581329 	 0.981084 
0.9581464 	 0.994375 
0.9581599 	 0.980123 
0.9581734 	 0.942505 
0.9581870 	 0.933247 
0.9582005 	 0.973341 
0.9582140 	 0.954874 
0.9582275 	 0.996783 
0.9582411 	 0.990874 
0.9582546 	 0.947200 
0.9582681 	 0.981273 
0.9582816 	 0.968671 
0.9582951 	 0.988963 
0.9583086 	 1.009090 
0.9583222 	 0.958244 
0.9583357 	 0.946255 
0.9583492 	 0.961273 
0.9583627 	 0.984736 
0.9583762 	 0.971123 
0.9583898 	 0.963364 
0.9584033 	 0.950190 
0.9584168 	 0.911664 
0.9584303 	 0.943518 
0.9584438 	 0.996260 
0.9584573 	 1.008650 
0.9584709 	 1.009570 
0.9584844 	 1.036100 
0.9584979 	 1.016460 
0.9585115 	 1.007500 
0.9585249 	 1.000160 
0.9585385 	 0.979017 
0.9585520 	 0.983238 
0.9585655 	 0.952066 
0.9585791 	 0.943340 
0.9585926 	 0.993021 
0.9586061 	 0.999759 
0.9586196 	 0.982317 
0.9586331 	 0.991714 
0.9586467 	 0.975204 
0.9586602 	 0.977130 
0.9586737 	 0.993940 
0.9586872 	 0.959226 
0.9587007 	 0.901667 
0.9587142 	 0.955807 
0.9587278 	 1.077600 
0.9587413 	 1.008810 
0.9587548 	 1.004130 
0.9587683 	 0.995171 
0.9587818 	 1.025570 
0.9587954 	 1.041830 
0.9588089 	 0.950811 
0.9588224 	 0.977722 
0.9588359 	 1.000420 
0.9588494 	 0.926309 
0.9588630 	 0.986137 
0.9588765 	 1.010500 
0.9588900 	 0.956810 
0.9589036 	 0.932235 
0.9589170 	 0.942106 
0.9589306 	 0.941022 
0.9589441 	 0.998620 
0.9589576 	 1.084560 
0.9589711 	 1.008690 
0.9589847 	 1.000390 
0.9589981 	 1.010540 
0.9590117 	 1.043210 
0.9590252 	 1.016580 
0.9590387 	 0.982626 
0.9590523 	 0.961906 
0.9590658 	 0.936776 
0.9590793 	 0.937270 
0.9590928 	 0.993591 
0.9591063 	 0.962736 
0.9591199 	 0.991872 
0.9591334 	 1.007620 
0.9591469 	 0.990752 
0.9591604 	 0.932680 
0.9591739 	 0.926764 
0.9591875 	 0.974432 
0.9592010 	 1.007700 
0.9592145 	 0.965059 
0.9592280 	 1.043840 
0.9592415 	 1.054170 
0.9592550 	 1.034720 
0.9592686 	 1.053790 
0.9592821 	 1.031830 
0.9592956 	 0.973374 
0.9593091 	 0.938686 
0.9593226 	 0.933951 
0.9593362 	 1.005670 
0.9593497 	 1.001250 
0.9593632 	 1.012940 
0.9593768 	 1.020130 
0.9593902 	 0.984114 
0.9594037 	 0.938588 
0.9594173 	 0.941187 
0.9594308 	 0.946537 
0.9594443 	 0.920968 
0.9594579 	 0.979826 
0.9594713 	 1.028620 
0.9594849 	 1.019540 
0.9594984 	 1.024780 
0.9595119 	 1.027250 
0.9595255 	 0.975923 
0.9595390 	 0.981192 
0.9595525 	 0.938543 
0.9595660 	 0.944976 
0.9595795 	 0.952701 
0.9595931 	 0.989403 
0.9596066 	 0.929918 
0.9596201 	 0.962523 
0.9596336 	 0.958786 
0.9596471 	 0.969620 
0.9596607 	 0.950364 
0.9596742 	 0.921067 
0.9596877 	 0.894948 
0.9597012 	 0.956224 
0.9597147 	 0.969523 
0.9597282 	 0.964351 
0.9597418 	 1.028600 
0.9597553 	 1.055590 
0.9597688 	 1.017240 
0.9597823 	 0.978516 
0.9597958 	 0.921581 
0.9598094 	 0.976926 
0.9598229 	 0.976116 
0.9598364 	 0.971883 
0.9598499 	 1.042060 
0.9598634 	 0.990495 
0.9598769 	 1.005060 
0.9598905 	 0.963463 
0.9599040 	 0.955484 
0.9599176 	 0.926194 
0.9599311 	 0.945447 


==> anc/HD193370/HD193370_69.dat <==
1.0961732 	 1.101320 
1.0961890 	 1.062670 
1.0962049 	 1.069400 
1.0962206 	 1.097140 
1.0962365 	 1.068900 
1.0962523 	 1.076510 
1.0962682 	 1.087630 
1.0962839 	 1.098270 
1.0962998 	 1.119830 
1.0963156 	 1.091070 
1.0963314 	 1.083610 
1.0963472 	 1.055960 
1.0963631 	 1.069990 
1.0963789 	 1.097100 
1.0963947 	 1.065370 
1.0964105 	 1.054470 
1.0964264 	 1.074040 
1.0964421 	 1.097550 
1.0964580 	 1.083050 
1.0964738 	 1.039780 
1.0964897 	 1.064290 
1.0965054 	 1.072750 
1.0965213 	 1.058520 
1.0965371 	 1.052480 
1.0965528 	 1.074730 
1.0965687 	 1.045380 
1.0965846 	 1.105090 
1.0966003 	 1.050220 
1.0966161 	 1.056550 
1.0966320 	 1.078320 
1.0966479 	 1.066910 
1.0966636 	 1.055850 
1.0966794 	 1.078600 
1.0966953 	 1.056680 
1.0967110 	 1.033190 
1.0967269 	 0.992323 
1.0967427 	 1.006940 
1.0967586 	 0.957909 
1.0967743 	 0.901327 
1.0967902 	 0.814393 
1.0968060 	 0.817551 
1.0968218 	 0.839421 
1.0968376 	 0.906935 
1.0968535 	 1.003190 
1.0968692 	 1.041610 
1.0968851 	 1.050980 
1.0969009 	 1.059920 
1.0969168 	 1.016840 
1.0969325 	 1.037900 
1.0969484 	 1.050050 
1.0969642 	 1.021740 
1.0969800 	 1.046780 
1.0969958 	 1.015440 
1.0970117 	 1.037380 
1.0970275 	 0.999466 
1.0970433 	 1.099820 
1.0970591 	 1.029750 
1.0970750 	 1.024340 
1.0970907 	 0.992897 
1.0971066 	 1.082800 
1.0971224 	 1.076230 
1.0971383 	 1.055490 
1.0971540 	 1.056480 
1.0971699 	 1.031640 
1.0971857 	 1.047170 
1.0972015 	 1.086880 
1.0972173 	 1.008130 
1.0972332 	 1.028390 
1.0972489 	 0.981262 
1.0972648 	 1.015320 
1.0972806 	 1.005420 
1.0972965 	 1.029360 
1.0973122 	 1.008870 
1.0973281 	 0.999279 
1.0973439 	 1.034220 
1.0973597 	 1.008460 
1.0973755 	 0.952079 
1.0973914 	 0.991303 
1.0974072 	 1.009080 
1.0974230 	 0.971206 
1.0974388 	 0.988383 
1.0974547 	 1.016350 
1.0974704 	 1.043660 
1.0974863 	 1.044450 
1.0975021 	 1.055350 
1.0975180 	 1.067390 
1.0975337 	 1.030110 
1.0975496 	 1.006270 
1.0975654 	 0.995079 
1.0975811 	 1.004390 
1.0975970 	 0.983232 
1.0976129 	 1.061340 
1.0976286 	 1.044550 
1.0976444 	 1.023380 
1.0976603 	 1.012670 
1.0976762 	 1.043430 
1.0976919 	 1.022520 
1.0977077 	 1.046990 
1.0977236 	 1.070510 
1.0977393 	 1.032760 
1.0977552 	 0.991040 
1.0977710 	 1.063040 
1.0977869 	 0.992902 
1.0978026 	 1.018220 
1.0978185 	 1.019300 
1.0978343 	 1.061500 
1.0978501 	 1.041850 
1.0978659 	 1.028290 
1.0978818 	 1.029980 
1.0978976 	 1.033490 
1.0979134 	 1.018510 
1.0979292 	 0.974359 
1.0979451 	 0.977247 
1.0979608 	 1.009770 
1.0979767 	 0.999869 
1.0979925 	 1.014320 
1.0980083 	 1.051160 
1.0980241 	 1.044060 
1.0980400 	 1.037350 
1.0980558 	 1.012310 
1.0980716 	 1.017280 
1.0980874 	 1.020020 
1.0981033 	 1.009650 
1.0981190 	 0.983844 
1.0981349 	 0.931002 
1.0981507 	 0.867855 
1.0981666 	 0.799973 
1.0981823 	 0.684209 
1.0981982 	 0.616739 
1.0982140 	 0.641222 
1.0982298 	 0.692441 
1.0982456 	 0.768936 
1.0982615 	 0.860994 
1.0982772 	 0.937831 
1.0982931 	 0.974321 
1.0983089 	 0.996806 
1.0983248 	 1.047250 
1.0983405 	 1.042490 
1.0983564 	 1.000700 
1.0983722 	 1.012110 
1.0983880 	 1.032500 
1.0984038 	 0.978801 
1.0984197 	 0.965644 
1.0984355 	 0.930929 
1.0984513 	 0.883009 
1.0984671 	 0.827499 
1.0984830 	 0.778424 
1.0984987 	 0.815839 
1.0985146 	 0.908308 
1.0985304 	 0.988321 
1.0985463 	 0.982218 
1.0985620 	 1.098150 
1.0985779 	 1.036930 
1.0985937 	 1.000930 
1.0986094 	 0.998733 
1.0986253 	 1.046250 
1.0986412 	 0.988116 
1.0986569 	 0.992829 
1.0986727 	 0.988505 
1.0986886 	 0.963288 
1.0987045 	 0.928542 
1.0987202 	 0.900473 
1.0987360 	 0.888564 
1.0987519 	 0.918411 
1.0987676 	 0.928643 
1.0987835 	 0.959199 
1.0987993 	 1.003310 
1.0988152 	 1.008650 
1.0988309 	 1.035430 
1.0988468 	 1.023650 
1.0988626 	 1.041080 
1.0988784 	 1.061340 
1.0988942 	 1.034610 
1.0989101 	 1.019170 
1.0989259 	 1.017590 
1.0989417 	 1.022140 
1.0989575 	 1.026870 
1.0989734 	 0.995858 
1.0989891 	 1.000230 
1.0990050 	 1.024320 
1.0990208 	 0.995379 
1.0990366 	 1.046690 
1.0990524 	 1.012630 
1.0990683 	 1.010380 
1.0990841 	 1.044210 
1.0990999 	 1.011090 
1.0991157 	 0.993308 
1.0991316 	 0.980636 
1.0991473 	 0.979593 
1.0991632 	 1.007950 
1.0991790 	 1.017360 
1.0991949 	 0.978004 
1.0992106 	 1.003740 
1.0992265 	 1.033180 
1.0992423 	 1.054880 
1.0992581 	 1.001810 
1.0992739 	 1.012080 
1.0992898 	 1.005840 
1.0993055 	 1.013020 
1.0993214 	 0.992131 
1.0993372 	 1.001840 
1.0993531 	 1.025120 
1.0993688 	 0.998225 
1.0993847 	 0.968838 
1.0994005 	 0.981704 
1.0994163 	 1.017650 
1.0994321 	 1.016360 
1.0994480 	 0.998690 
1.0994638 	 1.034420 
1.0994796 	 1.015480 
1.0994954 	 1.000430 
1.0995113 	 1.007870 
1.0995270 	 1.022410 
1.0995429 	 1.013450 
1.0995587 	 1.028410 
1.0995746 	 1.007410 
1.0995903 	 1.026160 
1.0996062 	 1.035760 
1.0996220 	 1.043810 
1.0996377 	 1.019590 
1.0996536 	 0.989483 
1.0996695 	 0.982848 
1.0996852 	 0.989792 
1.0997010 	 0.992442 
1.0997169 	 1.005960 
1.0997328 	 1.003390 
1.0997485 	 0.975440 
1.0997643 	 0.979437 
1.0997802 	 0.991196 
1.0997959 	 0.995265 
1.0998118 	 1.000020 
1.0998276 	 1.013350 
1.0998435 	 1.009400 
1.0998592 	 1.019060 
1.0998751 	 0.983875 
1.0998909 	 1.008860 
1.0999067 	 1.002140 
1.0999225 	 1.029210 
1.0999384 	 0.996400 
1.0999542 	 1.009390 
1.0999700 	 0.992665 
1.0999858 	 0.991322 
1.1000017 	 1.009340 
1.1000174 	 1.001000 
1.1000333 	 0.994504 
1.1000491 	 1.119700 
1.1000649 	 0.962650 
1.1000807 	 1.007550 
1.1000966 	 1.020190 
1.1001124 	 0.981654 
1.1001282 	 0.962995 
1.1001440 	 0.999056 
1.1001599 	 0.988210 
1.1001756 	 0.988408 
1.1001915 	 1.000340 
1.1002073 	 1.004140 
1.1002232 	 0.981104 
1.1002389 	 1.002050 
1.1002548 	 1.005100 
1.1002706 	 1.012840 
1.1002864 	 1.000250 
1.1003022 	 1.010400 
1.1003181 	 0.998946 
1.1003339 	 1.001390 
1.1003497 	 1.013640 
1.1003655 	 1.005670 
1.1003814 	 0.986802 
1.1003971 	 0.970623 
1.1004130 	 0.937256 
1.1004288 	 0.991151 
1.1004446 	 1.015220 
1.1004604 	 0.996899 
1.1004763 	 0.998018 
1.1004921 	 1.001720 
1.1005079 	 0.995920 
1.1005237 	 0.985925 
1.1005396 	 0.972535 
1.1005553 	 0.996085 
1.1005712 	 1.023170 
1.1005870 	 1.005920 
1.1006029 	 0.993565 
1.1006186 	 1.028760 
1.1006345 	 1.033370 
1.1006503 	 1.006440 
1.1006660 	 0.996142 
1.1006819 	 0.998296 
1.1006978 	 0.940297 
1.1007135 	 0.964971 
1.1007293 	 0.993190 
1.1007452 	 0.988683 
1.1007611 	 0.990361 
1.1007768 	 1.018970 
1.1007926 	 0.998271 
1.1008085 	 0.971726 
1.1008242 	 0.993208 
1.1008401 	 0.985915 
1.1008559 	 0.987004 
1.1008718 	 1.000260 
1.1008875 	 0.978608 
1.1009034 	 0.975754 
1.1009192 	 0.983464 
1.1009350 	 1.016140 
1.1009508 	 0.986745 
1.1009667 	 0.975200 
1.1009825 	 0.995169 
1.1009983 	 0.962686 
1.1010141 	 0.977201 
1.1010300 	 0.978973 
1.1010457 	 1.027010 
1.1010616 	 1.023040 
1.1010774 	 1.010890 
1.1010932 	 0.973174 
1.1011090 	 0.988184 
1.1011249 	 0.982590 
1.1011407 	 0.965214 
1.1011565 	 1.010760 
1.1011723 	 0.983029 
1.1011882 	 0.995084 
1.1012039 	 1.015770 
1.1012198 	 0.989965 
1.1012356 	 1.018820 
1.1012515 	 0.995411 
1.1012672 	 0.989342 
1.1012831 	 1.001450 
1.1012989 	 1.065460 
1.1013147 	 0.999095 
1.1013305 	 0.985694 
1.1013464 	 0.980291 
1.1013622 	 1.001700 
1.1013780 	 0.998027 
1.1013938 	 1.000670 
1.1014097 	 1.004770 
1.1014254 	 1.013000 
1.1014413 	 0.991017 
1.1014571 	 1.003630 
1.1014729 	 1.004460 
1.1014887 	 0.989752 
1.1015046 	 1.001480 
1.1015204 	 1.002880 
1.1015362 	 1.002430 
1.1015520 	 0.996323 
1.1015679 	 0.993161 
1.1015836 	 0.993123 
1.1015995 	 0.979534 
1.1016153 	 0.971466 
1.1016312 	 0.946525 
1.1016469 	 0.928875 
1.1016628 	 0.925855 
1.1016786 	 0.930542 
1.1016943 	 0.981442 
1.1017102 	 0.994679 
1.1017261 	 0.990136 
1.1017418 	 0.990627 
1.1017576 	 1.014600 
1.1017735 	 1.021750 
1.1017894 	 1.006400 
1.1018051 	 0.986063 
1.1018209 	 0.979848 
1.1018368 	 0.958876 
1.1018525 	 0.926864 
1.1018684 	 0.958144 
1.1018842 	 0.975323 
1.1019001 	 1.002410 
1.1019158 	 1.022510 
1.1019317 	 1.014830 
1.1019475 	 1.002360 
1.1019633 	 0.994600 
1.1019791 	 0.981659 
1.1019950 	 0.977603 
1.1020108 	 0.956023 
1.1020266 	 0.904110 
1.1020424 	 0.855565 
1.1020583 	 0.777139 
1.1020740 	 0.697949 
1.1020899 	 0.633576 
1.1021057 	 0.650094 
1.1021215 	 0.715076 
1.1021373 	 0.820267 
1.1021532 	 0.903278 
1.1021690 	 0.954062 
1.1021848 	 0.984482 
1.1022006 	 0.990389 
1.1022165 	 1.006050 
1.1022322 	 1.015570 
1.1022481 	 1.009980 
1.1022639 	 1.015990 
1.1022798 	 1.034910 
1.1022955 	 1.000120 
1.1023114 	 0.983809 
1.1023272 	 0.987565 
1.1023430 	 0.972930 
1.1023588 	 0.966999 
1.1023747 	 0.991112 
1.1023905 	 0.990960 
1.1024063 	 1.008260 
1.1024221 	 1.032490 
1.1024380 	 1.019900 
1.1024537 	 1.010270 
1.1024696 	 1.008990 
1.1024854 	 0.996355 
1.1025012 	 0.991866 
1.1025170 	 0.974058 
1.1025329 	 0.969697 
1.1025487 	 0.974275 
1.1025645 	 0.983879 
1.1025803 	 0.991644 
1.1025962 	 0.999674 
1.1026119 	 1.002030 
1.1026278 	 1.006060 
1.1026436 	 1.011960 
1.1026595 	 1.003990 
1.1026752 	 0.992973 
1.1026911 	 1.003880 
1.1027069 	 0.994032 
1.1027226 	 0.986645 
1.1027385 	 0.982352 
1.1027544 	 0.985059 
1.1027701 	 1.009800 
1.1027859 	 1.008200 
1.1028018 	 1.002120 
1.1028177 	 1.003000 
1.1028334 	 1.012570 
1.1028492 	 0.992017 
1.1028651 	 0.990163 
1.1028808 	 0.991643 
1.1028967 	 0.986575 
1.1029125 	 0.993797 
1.1029284 	 0.987954 
1.1029441 	 0.997249 
1.1029600 	 1.009560 
1.1029758 	 0.994232 
1.1029916 	 1.012470 
1.1030074 	 1.014760 
1.1030233 	 0.997923 
1.1030391 	 0.999080 
1.1030549 	 0.999531 
1.1030707 	 1.009900 
1.1030866 	 1.020140 
1.1031023 	 1.002300 
1.1031182 	 1.009270 
1.1031340 	 1.017970 
1.1031498 	 0.993073 
1.1031656 	 0.979790 
1.1031815 	 1.000000 
1.1031973 	 0.984615 
1.1032131 	 0.982550 
1.1032289 	 1.011480 
1.1032448 	 0.999736 
1.1032605 	 0.978899 
1.1032764 	 0.988271 
1.1032922 	 1.005690 
1.1033081 	 0.998324 
1.1033238 	 1.000190 
1.1033397 	 0.975292 
1.1033555 	 0.970611 
1.1033713 	 0.988970 
1.1033871 	 0.979517 
1.1034030 	 0.989651 
1.1034188 	 1.010840 
1.1034346 	 0.996409 
1.1034504 	 0.974236 
1.1034663 	 0.992224 
1.1034820 	 0.997915 
1.1034979 	 0.974220 
1.1035137 	 0.980623 
1.1035295 	 0.993672 
1.1035453 	 0.982914 
1.1035612 	 0.994265 
1.1035770 	 0.983678 
1.1035928 	 0.979788 
1.1036086 	 0.968872 
1.1036245 	 0.982250 
1.1036402 	 0.992233 
1.1036561 	 0.972800 
1.1036719 	 0.974251 
1.1036878 	 0.969914 
1.1037035 	 0.987553 
1.1037194 	 0.992560 
1.1037352 	 0.991883 
1.1037509 	 0.980956 
1.1037668 	 0.985597 
1.1037827 	 0.997077 
1.1037985 	 1.002560 
1.1038142 	 0.998196 
1.1038301 	 0.994086 
1.1038460 	 1.001580 
1.1038617 	 0.986326 
1.1038775 	 0.970327 
1.1038934 	 0.991168 
1.1039091 	 0.982028 
1.1039250 	 0.993732 
1.1039408 	 1.008750 
1.1039567 	 0.995270 
1.1039724 	 0.995907 
1.1039883 	 0.975282 
1.1040041 	 0.991267 
1.1040199 	 1.010410 
1.1040357 	 1.007290 
1.1040516 	 0.997648 
1.1040674 	 0.986310 
1.1040832 	 0.985497 
1.1040990 	 0.985120 
1.1041149 	 0.984579 
1.1041306 	 0.985373 
1.1041465 	 0.990035 
1.1041623 	 0.990722 
1.1041781 	 0.997926 
1.1041939 	 0.996825 
1.1042098 	 0.988815 
1.1042256 	 0.988092 
1.1042414 	 0.986986 
1.1042572 	 0.990771 
1.1042731 	 0.986696 
1.1042888 	 0.986225 
1.1043047 	 0.978814 
1.1043205 	 0.989092 
1.1043364 	 0.986254 
1.1043521 	 0.976512 
1.1043680 	 0.979257 
1.1043838 	 0.985803 
1.1043996 	 0.997408 
1.1044154 	 1.004370 
1.1044313 	 0.989349 
1.1044471 	 0.988355 
1.1044629 	 0.987752 
1.1044787 	 0.991681 
1.1044946 	 0.990544 
1.1045103 	 1.004940 
1.1045262 	 1.004150 
1.1045420 	 1.004230 
1.1045578 	 0.999690 
1.1045736 	 0.990472 
1.1045895 	 0.989099 
1.1046053 	 0.982040 
1.1046211 	 0.990035 
1.1046369 	 0.999835 
1.1046528 	 1.002340 
1.1046685 	 0.997524 
1.1046844 	 0.994238 
1.1047002 	 1.008810 
1.1047161 	 0.997871 
1.1047318 	 0.986409 
1.1047477 	 0.994744 
1.1047635 	 0.994013 
1.1047792 	 0.981085 
1.1047951 	 0.973123 
1.1048110 	 0.979031 
1.1048268 	 0.992122 
1.1048425 	 0.980144 
1.1048584 	 0.976995 
1.1048743 	 0.978753 
1.1048900 	 0.982607 
1.1049058 	 0.984203 
1.1049217 	 0.987723 
1.1049374 	 0.991593 
1.1049533 	 0.992171 
1.1049691 	 0.998988 
1.1049850 	 0.998285 
1.1050007 	 0.995652 
1.1050166 	 1.001770 
1.1050324 	 0.998736 
1.1050482 	 0.990870 
1.1050640 	 0.992675 
1.1050799 	 0.985486 
1.1050957 	 0.990156 
1.1051115 	 0.992440 
1.1051273 	 0.977150 
1.1051432 	 0.978616 
1.1051589 	 0.985758 
1.1051748 	 0.986185 
1.1051906 	 0.999049 
1.1052064 	 0.999108 
1.1052222 	 0.997858 
1.1052381 	 0.998075 
1.1052539 	 0.992628 
1.1052697 	 0.979399 
1.1052855 	 0.982512 
1.1053014 	 0.986660 
1.1053171 	 0.996944 
1.1053330 	 0.988156 
1.1053488 	 0.966614 
1.1053647 	 0.962642 
1.1053804 	 0.989661 
1.1053963 	 0.996840 
1.1054121 	 1.001990 
1.1054279 	 0.995659 
1.1054437 	 0.980396 
1.1054596 	 0.985138 
1.1054754 	 1.000740 
1.1054912 	 0.988162 
1.1055070 	 0.995738 
1.1055229 	 0.995878 
1.1055386 	 1.002770 
1.1055545 	 1.009140 
1.1055703 	 0.995299 
1.1055861 	 1.005100 
1.1056019 	 0.993618 
1.1056178 	 0.993107 
1.1056336 	 0.969604 
1.1056494 	 1.002330 
1.1056652 	 1.008320 
1.1056811 	 0.991540 
1.1056968 	 1.011520 
1.1057127 	 0.982476 
1.1057285 	 0.980000 
1.1057444 	 0.984490 
1.1057601 	 0.987175 
1.1057760 	 1.007700 
1.1057918 	 0.998967 
1.1058075 	 1.014290 
1.1058234 	 1.004440 
1.1058393 	 0.998820 
1.1058551 	 1.002000 
1.1058708 	 1.003990 
1.1058867 	 1.005310 
1.1059026 	 0.983740 
1.1059183 	 0.989560 
1.1059341 	 0.993028 
1.1059500 	 0.992015 
1.1059657 	 0.978312 
1.1059816 	 0.979868 
1.1059974 	 0.990156 
1.1060133 	 0.987982 
1.1060290 	 0.992820 
1.1060449 	 0.995317 
1.1060607 	 0.992050 
1.1060765 	 0.995105 
1.1060923 	 1.007640 
1.1061082 	 0.986490 
1.1061240 	 1.005740 
1.1061398 	 1.019790 
1.1061556 	 1.001290 
1.1061715 	 1.004960 
1.1061872 	 1.009460 
1.1062031 	 1.003850 
1.1062189 	 1.007840 
1.1062348 	 1.012190 
1.1062505 	 1.001000 
1.1062664 	 0.992535 
1.1062822 	 0.987778 
1.1062980 	 1.002990 
1.1063138 	 1.006440 
1.1063297 	 1.003750 
1.1063454 	 0.998770 
1.1063613 	 0.995753 
1.1063771 	 1.000410 
1.1063930 	 1.002060 
1.1064087 	 1.010840 
1.1064246 	 1.002550 
1.1064404 	 0.999054 
1.1064562 	 1.012630 
1.1064720 	 1.013650 
1.1064879 	 1.012370 
1.1065037 	 1.001470 
1.1065195 	 0.990897 
1.1065353 	 1.000930 
1.1065512 	 1.005340 
1.1065669 	 0.992892 
1.1065828 	 0.993240 
1.1065986 	 1.003590 
1.1066144 	 1.008170 
1.1066302 	 1.002080 
1.1066461 	 0.999135 
1.1066619 	 0.998186 
1.1066777 	 0.985805 
1.1066935 	 0.987460 
1.1067094 	 1.002340 
1.1067251 	 1.009970 
1.1067410 	 1.010400 
1.1067568 	 1.006050 
1.1067727 	 1.009600 
1.1067884 	 1.000310 
1.1068043 	 0.996468 
1.1068201 	 1.001500 
1.1068358 	 1.000980 
1.1068517 	 1.022580 
1.1068676 	 1.003750 
1.1068834 	 0.999310 
1.1068991 	 1.010460 
1.1069150 	 1.014590 
1.1069309 	 1.016330 
1.1069466 	 1.008170 
1.1069624 	 0.998306 
1.1069783 	 1.002450 
1.1069940 	 0.997159 
1.1070099 	 0.998640 
1.1070257 	 1.011800 
1.1070416 	 1.010940 
1.1070573 	 1.006880 
1.1070732 	 1.001640 
1.1070890 	 1.014500 
1.1071048 	 0.999731 
1.1071206 	 0.988614 
1.1071365 	 0.963482 
1.1071523 	 0.993245 
1.1071681 	 1.009310 
1.1071839 	 0.991478 
1.1071998 	 1.009460 
1.1072155 	 0.998445 
1.1072314 	 1.013160 
1.1072472 	 1.002540 
1.1072631 	 1.005470 
1.1072788 	 1.000080 
1.1072947 	 0.992924 
1.1073105 	 0.991621 
1.1073263 	 0.999126 
1.1073421 	 0.998098 
1.1073580 	 0.986498 
1.1073737 	 1.006780 
1.1073896 	 0.998189 
1.1074054 	 0.997507 
1.1074213 	 0.994936 
1.1074370 	 0.993187 
1.1074529 	 1.007300 
1.1074687 	 1.013250 
1.1074845 	 1.007350 
1.1075003 	 0.994466 
1.1075162 	 0.994242 
1.1075320 	 0.996817 
1.1075478 	 0.994055 
1.1075636 	 1.004410 
1.1075795 	 1.002570 
1.1075952 	 1.011110 
1.1076111 	 1.014550 
1.1076269 	 1.006090 
1.1076427 	 1.006370 
1.1076585 	 1.008750 
1.1076744 	 1.003040 
1.1076902 	 1.001640 
1.1077060 	 1.003150 
1.1077218 	 1.004540 
1.1077377 	 1.006760 
1.1077534 	 1.004980 
1.1077693 	 1.005110 
1.1077851 	 1.006990 
1.1078010 	 0.993480 
1.1078167 	 0.984550 
1.1078326 	 1.000500 
1.1078484 	 1.003890 
1.1078641 	 0.995002 
1.1078800 	 0.987663 
1.1078959 	 0.998420 
1.1079117 	 1.006010 
1.1079274 	 1.012620 
1.1079433 	 1.003150 
1.1079592 	 0.996528 
1.1079749 	 1.011800 
1.1079907 	 0.989250 
1.1080066 	 1.015030 
1.1080223 	 1.014700 
1.1080382 	 1.010290 
1.1080540 	 1.001110 
1.1080699 	 0.995701 
1.1080856 	 1.011590 
1.1081015 	 1.015630 
1.1081173 	 1.006100 
1.1081331 	 0.983719 
1.1081489 	 1.001320 
1.1081648 	 0.997732 
1.1081806 	 1.000940 
1.1081964 	 0.992121 
1.1082122 	 1.006130 
1.1082281 	 0.994043 
1.1082438 	 1.005600 
1.1082597 	 1.003650 
1.1082755 	 1.004720 
1.1082914 	 1.004700 
1.1083071 	 0.997201 
1.1083230 	 1.005630 
1.1083388 	 1.008450 
1.1083546 	 0.996532 
1.1083704 	 0.998840 
1.1083863 	 0.997613 
1.1084020 	 0.998665 
1.1084179 	 0.999126 
1.1084337 	 0.992691 
1.1084496 	 0.994475 
1.1084653 	 0.996072 
1.1084812 	 0.998600 
1.1084970 	 0.995412 
1.1085128 	 0.998695 
1.1085286 	 1.000080 
1.1085445 	 0.998829 
1.1085603 	 0.998144 
1.1085761 	 0.995366 
1.1085919 	 1.008610 
1.1086078 	 1.002080 
1.1086235 	 1.014090 
1.1086394 	 1.003720 
1.1086552 	 0.997973 
1.1086709 	 0.978542 
1.1086868 	 0.990740 
1.1087027 	 0.998314 
1.1087185 	 0.990141 
1.1087343 	 0.987821 
1.1087501 	 1.014080 
1.1087660 	 1.009120 
1.1087817 	 1.003000 
1.1087976 	 0.989753 
1.1088134 	 1.007970 
1.1088293 	 1.009140 
1.1088450 	 1.005730 
1.1088609 	 0.996250 
1.1088767 	 0.991501 
1.1088924 	 1.006380 
1.1089083 	 1.014150 
1.1089242 	 0.994956 
1.1089400 	 0.987404 
1.1089557 	 0.994775 
1.1089716 	 0.999803 
1.1089875 	 0.999885 
1.1090032 	 1.001170 
1.1090190 	 1.003720 
1.1090349 	 0.991596 
1.1090506 	 0.976678 
1.1090665 	 0.990987 
1.1090823 	 1.008910 
1.1090982 	 0.997090 
1.1091139 	 0.996700 
1.1091298 	 0.995974 
1.1091456 	 0.991975 
1.1091614 	 0.988790 
1.1091772 	 0.987328 
1.1091931 	 0.986140 
1.1092089 	 0.994228 
1.1092247 	 0.995238 
1.1092405 	 0.992172 
1.1092564 	 0.994587 
1.1092721 	 0.996966 
1.1092880 	 0.998961 
1.1093038 	 0.998663 
1.1093197 	 0.997572 
1.1093354 	 0.992361 
1.1093513 	 0.995928 
1.1093671 	 0.996430 
1.1093829 	 1.004620 
1.1093987 	 0.999461 
1.1094146 	 1.001740 
1.1094303 	 1.002280 
1.1094462 	 1.001910 
1.1094620 	 1.013400 
1.1094779 	 1.015030 
1.1094936 	 1.001700 
1.1095095 	 1.004520 
1.1095253 	 1.003330 
1.1095411 	 0.991374 
1.1095569 	 0.996498 
1.1095728 	 0.983271 
1.1095886 	 1.002920 
1.1096044 	 1.004570 
1.1096202 	 0.983954 
1.1096361 	 1.000140 
1.1096518 	 1.006740 
1.1096677 	 1.006140 
1.1096835 	 1.009620 
1.1096994 	 1.008300 
1.1097151 	 1.015430 
1.1097310 	 1.004270 
1.1097468 	 0.999563 
1.1097625 	 1.005270 
1.1097784 	 1.004780 
1.1097943 	 1.005110 
1.1098100 	 1.005500 
1.1098258 	 1.009240 
1.1098417 	 1.009960 
1.1098576 	 1.005790 
1.1098733 	 1.002440 
1.1098891 	 1.003930 
1.1099050 	 1.002810 
1.1099207 	 1.006160 
1.1099366 	 1.006090 
1.1099524 	 1.007700 
1.1099683 	 1.003120 
1.1099840 	 1.006640 
1.1099999 	 1.001820 
1.1100157 	 1.005590 
1.1100315 	 1.003210 
1.1100473 	 0.983006 
1.1100632 	 0.997515 
1.1100789 	 1.003020 
1.1100948 	 0.999441 
1.1101106 	 0.995202 
1.1101265 	 0.991968 
1.1101422 	 1.007930 
1.1101581 	 1.016090 
1.1101739 	 1.018660 
1.1101897 	 1.012020 
1.1102055 	 1.016470 
1.1102214 	 1.018940 
1.1102372 	 1.015750 
1.1102530 	 1.012920 
1.1102688 	 1.016500 
1.1102847 	 1.003210 
1.1103004 	 1.008760 
1.1103163 	 1.016760 
1.1103321 	 1.017030 
1.1103480 	 1.021530 
1.1103637 	 1.017170 
1.1103796 	 1.012210 
1.1103954 	 1.004560 
1.1104112 	 0.991646 
1.1104270 	 1.001260 
1.1104429 	 1.008530 
1.1104586 	 1.008800 
1.1104745 	 1.001640 
1.1104903 	 1.002880 
1.1105062 	 1.007330 
1.1105219 	 0.997082 
1.1105378 	 1.005880 
1.1105536 	 1.000790 
1.1105694 	 0.991746 
1.1105852 	 1.003900 
1.1106011 	 1.027080 
1.1106169 	 0.992490 
1.1106327 	 1.017750 
1.1106485 	 1.012270 
1.1106644 	 1.008640 
1.1106801 	 1.013430 
1.1106960 	 1.003320 
1.1107118 	 0.995656 
1.1107277 	 1.017180 
1.1107434 	 1.005540 
1.1107593 	 1.023970 
1.1107751 	 1.024680 
1.1107908 	 1.008640 
1.1108067 	 1.005480 
1.1108226 	 0.995472 
1.1108383 	 1.002470 
1.1108541 	 0.992067 
1.1108700 	 0.990053 
1.1108859 	 0.992333 
1.1109016 	 1.009640 
1.1109174 	 1.006470 
1.1109333 	 0.991115 
1.1109490 	 0.997500 
1.1109649 	 1.016060 
1.1109807 	 1.008460 
1.1109966 	 1.000350 
1.1110123 	 1.007970 
1.1110282 	 0.998611 
1.1110440 	 1.005670 
1.1110598 	 1.012150 
1.1110756 	 1.004110 
1.1110915 	 0.996719 
1.1111073 	 0.990252 
1.1111231 	 0.992831 
1.1111389 	 0.996246 
1.1111548 	 1.009980 
1.1111705 	 1.001510 
1.1111864 	 1.011100 
1.1112022 	 1.001320 
1.1112180 	 1.003110 
1.1112338 	 1.008360 
1.1112497 	 1.006230 
1.1112655 	 1.003220 
1.1112813 	 1.017400 
1.1112971 	 0.996284 
1.1113130 	 1.014630 
1.1113287 	 1.012440 
1.1113446 	 1.019080 
1.1113604 	 1.002060 
1.1113763 	 1.007930 
1.1113920 	 1.007810 
1.1114079 	 1.004350 
1.1114237 	 1.004300 
1.1114395 	 0.994453 
1.1114553 	 0.984839 
1.1114712 	 0.979406 
1.1114869 	 0.988736 
1.1115028 	 1.013480 
1.1115186 	 1.016790 
1.1115345 	 1.009990 
1.1115502 	 0.991240 
1.1115661 	 0.976895 
1.1115819 	 0.995127 
1.1115977 	 0.987886 
1.1116135 	 0.994136 
1.1116294 	 1.006160 
1.1116452 	 1.037160 
1.1116610 	 1.014080 
1.1116768 	 1.013650 
1.1116927 	 0.991411 
1.1117084 	 0.992170 
1.1117243 	 0.982912 
1.1117401 	 0.993150 
1.1117560 	 0.987045 
1.1117717 	 0.983554 
1.1117876 	 0.997068 
1.1118034 	 0.997616 
1.1118191 	 0.998950 
1.1118350 	 1.004720 
1.1118509 	 1.017200 
1.1118666 	 1.020940 
1.1118824 	 0.998143 
1.1118983 	 0.986095 
1.1119142 	 0.994741 
1.1119299 	 0.999478 
1.1119457 	 0.998184 
1.1119616 	 0.986131 
1.1119773 	 1.003600 


==> anc/HD193370/HD193370_70.dat <==
1.0806159 	 0.972714 
1.0806315 	 0.927773 
1.0806471 	 0.984000 
1.0806626 	 0.995238 
1.0806782 	 0.964407 
1.0806937 	 1.050260 
1.0807093 	 1.041700 
1.0807250 	 1.071440 
1.0807405 	 1.025510 
1.0807561 	 1.008030 
1.0807716 	 0.980217 
1.0807872 	 0.976167 
1.0808028 	 0.993103 
1.0808183 	 1.006230 
1.0808339 	 0.972105 
1.0808494 	 0.990750 
1.0808650 	 1.001970 
1.0808806 	 1.000570 
1.0808961 	 0.991403 
1.0809118 	 1.043290 
1.0809274 	 0.993419 
1.0809429 	 0.969844 
1.0809585 	 0.954824 
1.0809740 	 1.021270 
1.0809896 	 0.988408 
1.0810052 	 0.987252 
1.0810207 	 0.970332 
1.0810363 	 1.045340 
1.0810518 	 1.071590 
1.0810674 	 1.105240 
1.0810831 	 1.050080 
1.0810986 	 1.064250 
1.0811142 	 0.981660 
1.0811297 	 1.039740 
1.0811453 	 0.992263 
1.0811609 	 1.014750 
1.0811764 	 1.078710 
1.0811920 	 1.023760 
1.0812076 	 1.045480 
1.0812231 	 1.092460 
1.0812387 	 1.053010 
1.0812542 	 0.997343 
1.0812699 	 0.992915 
1.0812855 	 0.990711 
1.0813010 	 0.939319 
1.0813166 	 0.903835 
1.0813321 	 0.872556 
1.0813477 	 0.743242 
1.0813633 	 0.687430 
1.0813788 	 0.690917 
1.0813944 	 0.588746 
1.0814099 	 0.666196 
1.0814255 	 0.724545 
1.0814412 	 0.865777 
1.0814567 	 0.967634 
1.0814723 	 0.990335 
1.0814879 	 0.962501 
1.0815034 	 1.026760 
1.0815190 	 1.021530 
1.0815345 	 1.042930 
1.0815501 	 1.010470 
1.0815657 	 0.984072 
1.0815812 	 0.978215 
1.0815969 	 0.965762 
1.0816123 	 0.946358 
1.0816280 	 0.967500 
1.0816436 	 0.989772 
1.0816591 	 0.999498 
1.0816747 	 1.009730 
1.0816902 	 1.029540 
1.0817058 	 1.017920 
1.0817214 	 1.005970 
1.0817369 	 0.990009 
1.0817525 	 0.999883 
1.0817680 	 1.024000 
1.0817837 	 0.997857 
1.0817993 	 0.999033 
1.0818148 	 0.998707 
1.0818304 	 1.021180 
1.0818460 	 0.997224 
1.0818615 	 0.970150 
1.0818771 	 1.023330 
1.0818926 	 0.999923 
1.0819082 	 0.995435 
1.0819238 	 0.988764 
1.0819393 	 0.968352 
1.0819550 	 0.999498 
1.0819705 	 1.042430 
1.0819861 	 0.994823 
1.0820017 	 1.032920 
1.0820172 	 0.991077 
1.0820328 	 1.018400 
1.0820483 	 0.980803 
1.0820639 	 1.018570 
1.0820795 	 0.989861 
1.0820950 	 0.963251 
1.0821106 	 0.958377 
1.0821263 	 0.945330 
1.0821418 	 0.971623 
1.0821574 	 1.004890 
1.0821729 	 1.018830 
1.0821885 	 1.029490 
1.0822041 	 1.023840 
1.0822196 	 1.003930 
1.0822352 	 1.026870 
1.0822507 	 0.994872 
1.0822663 	 0.947392 
1.0822819 	 0.989614 
1.0822974 	 1.002440 
1.0823131 	 1.001400 
1.0823286 	 0.975429 
1.0823442 	 1.002950 
1.0823598 	 0.993745 
1.0823753 	 0.994358 
1.0823909 	 0.953071 
1.0824065 	 0.996216 
1.0824220 	 0.950984 
1.0824376 	 0.988961 
1.0824531 	 1.022250 
1.0824687 	 0.969936 
1.0824844 	 0.997669 
1.0824999 	 1.028040 
1.0825155 	 0.962792 
1.0825310 	 0.990503 
1.0825466 	 0.989564 
1.0825622 	 0.981106 
1.0825777 	 0.999755 
1.0825933 	 0.965513 
1.0826088 	 0.969570 
1.0826244 	 0.981532 
1.0826401 	 1.020450 
1.0826555 	 1.037220 
1.0826712 	 1.048810 
1.0826868 	 1.042150 
1.0827023 	 1.022860 
1.0827179 	 1.003300 
1.0827334 	 0.973774 
1.0827490 	 0.957784 
1.0827646 	 0.988596 
1.0827801 	 0.977354 
1.0827957 	 0.992500 
1.0828112 	 1.002490 
1.0828269 	 0.982170 
1.0828425 	 0.957576 
1.0828580 	 0.954501 
1.0828736 	 0.976222 
1.0828891 	 0.984875 
1.0829047 	 0.948396 
1.0829203 	 0.889976 
1.0829358 	 0.799808 
1.0829514 	 0.658281 
1.0829670 	 0.567131 
1.0829825 	 0.441128 
1.0829982 	 0.421804 
1.0830137 	 0.465561 
1.0830293 	 0.554373 
1.0830449 	 0.716218 
1.0830604 	 0.848072 
1.0830760 	 0.917637 
1.0830915 	 0.923600 
1.0831071 	 0.971724 
1.0831227 	 0.984490 
1.0831382 	 1.033810 
1.0831538 	 1.018060 
1.0831693 	 1.013280 
1.0831850 	 1.025350 
1.0832006 	 0.983133 
1.0832161 	 0.965515 
1.0832317 	 0.946617 
1.0832473 	 0.959061 
1.0832628 	 0.938890 
1.0832784 	 0.962156 
1.0832939 	 0.969733 
1.0833095 	 0.988734 
1.0833251 	 1.003520 
1.0833406 	 0.985531 
1.0833563 	 1.003380 
1.0833718 	 0.989653 
1.0833874 	 1.019730 
1.0834030 	 0.974566 
1.0834185 	 0.946144 
1.0834341 	 1.004140 
1.0834496 	 0.998154 
1.0834652 	 0.977334 
1.0834808 	 0.993498 
1.0834963 	 1.016230 
1.0835119 	 1.034350 
1.0835274 	 1.022430 
1.0835431 	 1.026030 
1.0835587 	 0.991946 
1.0835742 	 0.974096 
1.0835898 	 1.000580 
1.0836054 	 0.980900 
1.0836209 	 1.007560 
1.0836365 	 0.997066 
1.0836520 	 1.024150 
1.0836676 	 1.007310 
1.0836833 	 0.985179 
1.0836987 	 0.984094 
1.0837144 	 0.995337 
1.0837299 	 0.944943 
1.0837455 	 0.938865 
1.0837611 	 0.917384 
1.0837766 	 0.915372 
1.0837922 	 0.913603 
1.0838077 	 0.961623 
1.0838233 	 0.997037 
1.0838389 	 0.979350 
1.0838544 	 1.007980 
1.0838701 	 0.995416 
1.0838857 	 0.980416 
1.0839012 	 0.979564 
1.0839168 	 0.955276 
1.0839323 	 0.971525 
1.0839479 	 0.991660 
1.0839635 	 1.001500 
1.0839790 	 1.040170 
1.0839946 	 1.024610 
1.0840101 	 1.019160 
1.0840257 	 1.022440 
1.0840414 	 1.001050 
1.0840569 	 0.973896 
1.0840725 	 0.982018 
1.0840880 	 1.002070 
1.0841036 	 0.986441 
1.0841192 	 0.992945 
1.0841347 	 1.022070 
1.0841503 	 1.006870 
1.0841659 	 0.994477 
1.0841814 	 0.989683 
1.0841970 	 1.011040 
1.0842125 	 0.990296 
1.0842282 	 0.979693 
1.0842438 	 0.988359 
1.0842593 	 0.997392 
1.0842749 	 1.004940 
1.0842904 	 0.985407 
1.0843060 	 1.003620 
1.0843216 	 1.016050 
1.0843371 	 1.026340 
1.0843527 	 1.003860 
1.0843682 	 1.001510 
1.0843838 	 0.986206 
1.0843995 	 0.993627 
1.0844150 	 0.979734 
1.0844306 	 0.994338 
1.0844462 	 0.991521 
1.0844617 	 1.049090 
1.0844773 	 1.018520 
1.0844928 	 1.014180 
1.0845084 	 1.012190 
1.0845240 	 1.009070 
1.0845395 	 0.990612 
1.0845551 	 0.977186 
1.0845706 	 0.977095 
1.0845863 	 0.973334 
1.0846019 	 0.966302 
1.0846174 	 0.923720 
1.0846330 	 0.869274 
1.0846485 	 0.810602 
1.0846641 	 0.730695 
1.0846797 	 0.678008 
1.0846952 	 0.730374 
1.0847108 	 0.819672 
1.0847265 	 0.885135 
1.0847420 	 0.920242 
1.0847576 	 0.988338 
1.0847731 	 1.034810 
1.0847887 	 1.024510 
1.0848043 	 1.001030 
1.0848198 	 1.036990 
1.0848354 	 1.020380 
1.0848509 	 0.993004 
1.0848665 	 0.994071 
1.0848821 	 0.968544 
1.0848976 	 0.975286 
1.0849133 	 0.994042 
1.0849288 	 0.967217 
1.0849444 	 0.993014 
1.0849600 	 0.975730 
1.0849755 	 0.978096 
1.0849911 	 0.998272 
1.0850067 	 1.025560 
1.0850222 	 1.010690 
1.0850378 	 1.000060 
1.0850533 	 0.985316 
1.0850689 	 0.984489 
1.0850846 	 1.006270 
1.0851001 	 0.996651 
1.0851157 	 0.992431 
1.0851312 	 1.001700 
1.0851468 	 1.009130 
1.0851624 	 0.986170 
1.0851779 	 0.999191 
1.0851935 	 0.996345 
1.0852090 	 0.968774 
1.0852246 	 0.967215 
1.0852402 	 0.983000 
1.0852557 	 0.981755 
1.0852714 	 0.978214 
1.0852869 	 0.970280 
1.0853025 	 0.975530 
1.0853181 	 1.025070 
1.0853336 	 1.036910 
1.0853492 	 0.994872 
1.0853648 	 0.996345 
1.0853803 	 1.003740 
1.0853959 	 1.024500 
1.0854114 	 1.033890 
1.0854270 	 0.982909 
1.0854427 	 0.984146 
1.0854582 	 0.993014 
1.0854738 	 0.992441 
1.0854893 	 0.993241 
1.0855049 	 1.001790 
1.0855205 	 1.002960 
1.0855360 	 1.011880 
1.0855516 	 1.003760 
1.0855671 	 1.008260 
1.0855827 	 1.014340 
1.0855983 	 0.978631 
1.0856138 	 0.973675 
1.0856295 	 0.994516 
1.0856451 	 0.988396 
1.0856606 	 0.992075 
1.0856762 	 1.015040 
1.0856917 	 0.998598 
1.0857073 	 0.990029 
1.0857229 	 0.998035 
1.0857384 	 0.988268 
1.0857540 	 0.988596 
1.0857695 	 1.015320 
1.0857852 	 0.985428 
1.0858008 	 0.978038 
1.0858163 	 0.992529 
1.0858319 	 1.015330 
1.0858474 	 0.988625 
1.0858630 	 1.004980 
1.0858786 	 1.011120 
1.0858941 	 0.995870 
1.0859097 	 1.000590 
1.0859253 	 1.008630 
1.0859408 	 1.007280 
1.0859565 	 0.992174 
1.0859720 	 0.993281 
1.0859876 	 1.002140 
1.0860032 	 0.998450 
1.0860187 	 1.012160 
1.0860343 	 1.008080 
1.0860498 	 0.988060 
1.0860654 	 0.984181 
1.0860810 	 0.987515 
1.0860965 	 0.998668 
1.0861121 	 1.005080 
1.0861276 	 0.994388 
1.0861433 	 0.992945 
1.0861589 	 0.990207 
1.0861744 	 0.992569 
1.0861900 	 0.991620 
1.0862056 	 0.982672 
1.0862211 	 1.005910 
1.0862367 	 1.031880 
1.0862522 	 1.004270 
1.0862678 	 1.002310 
1.0862834 	 1.013980 
1.0862989 	 1.015300 
1.0863146 	 0.997600 
1.0863301 	 0.983823 
1.0863457 	 1.000300 
1.0863613 	 0.988141 
1.0863768 	 0.958069 
1.0863924 	 1.017400 
1.0864079 	 1.017700 
1.0864235 	 0.989040 
1.0864391 	 0.960044 
1.0864546 	 0.978502 
1.0864702 	 0.954995 
1.0864859 	 0.952275 
1.0865014 	 0.967779 
1.0865170 	 0.945214 
1.0865325 	 0.890729 
1.0865481 	 0.852205 
1.0865637 	 0.879385 
1.0865792 	 0.930267 
1.0865948 	 0.930890 
1.0866103 	 0.935052 
1.0866259 	 0.934762 
1.0866416 	 0.929082 
1.0866570 	 0.921374 
1.0866727 	 0.932181 
1.0866882 	 0.974287 
1.0867038 	 0.974311 
1.0867194 	 0.973102 
1.0867349 	 0.987578 
1.0867505 	 1.011910 
1.0867661 	 0.987614 
1.0867816 	 0.991788 
1.0867972 	 0.989841 
1.0868127 	 0.990701 
1.0868284 	 0.989861 
1.0868440 	 0.987619 
1.0868595 	 1.002980 
1.0868751 	 1.004870 
1.0868906 	 1.040490 
1.0869062 	 1.001010 
1.0869218 	 0.973518 
1.0869373 	 0.982685 
1.0869529 	 0.998984 
1.0869684 	 1.023090 
1.0869840 	 1.019130 
1.0869997 	 0.973595 
1.0870152 	 0.990642 
1.0870308 	 0.988843 
1.0870463 	 0.993469 
1.0870619 	 0.987112 
1.0870775 	 0.978941 
1.0870930 	 0.987691 
1.0871086 	 0.965197 
1.0871242 	 0.884431 
1.0871397 	 0.832516 
1.0871553 	 0.747186 
1.0871708 	 0.681109 
1.0871865 	 0.637903 
1.0872021 	 0.586833 
1.0872176 	 0.518493 
1.0872332 	 0.462227 
1.0872487 	 0.441496 
1.0872643 	 0.518170 
1.0872799 	 0.631802 
1.0872954 	 0.752372 
1.0873110 	 0.854094 
1.0873265 	 0.917965 
1.0873421 	 0.965045 
1.0873578 	 1.017430 
1.0873733 	 1.012510 
1.0873889 	 1.001030 
1.0874045 	 1.005550 
1.0874200 	 0.999320 
1.0874356 	 0.967819 
1.0874511 	 0.948797 
1.0874667 	 0.930240 
1.0874823 	 0.976173 
1.0874978 	 0.988222 
1.0875134 	 0.999804 
1.0875289 	 0.999093 
1.0875446 	 0.965439 
1.0875602 	 1.004560 
1.0875757 	 0.978418 
1.0875913 	 1.012780 
1.0876068 	 0.985550 
1.0876224 	 0.981151 
1.0876380 	 0.986104 
1.0876535 	 0.982757 
1.0876691 	 1.005510 
1.0876848 	 0.977396 
1.0877002 	 0.998549 
1.0877159 	 0.990335 
1.0877314 	 0.996869 
1.0877470 	 1.049990 
1.0877626 	 1.032940 
1.0877781 	 1.012500 
1.0877937 	 1.009740 
1.0878092 	 0.988332 
1.0878248 	 0.990355 
1.0878404 	 1.007970 
1.0878559 	 1.001870 
1.0878716 	 1.001210 
1.0878870 	 1.011160 
1.0879027 	 1.017620 
1.0879183 	 0.999864 
1.0879338 	 1.015010 
1.0879494 	 1.025070 
1.0879650 	 1.009380 
1.0879805 	 0.989070 
1.0879961 	 1.006020 
1.0880116 	 1.006370 
1.0880272 	 0.992688 
1.0880429 	 0.988635 
1.0880584 	 1.017640 
1.0880740 	 0.980862 
1.0880895 	 0.996898 
1.0881051 	 0.998579 
1.0881207 	 1.003830 
1.0881362 	 0.997976 
1.0881518 	 0.988477 
1.0881673 	 0.966794 
1.0881829 	 1.002810 
1.0881985 	 1.006680 
1.0882140 	 1.002470 
1.0882297 	 1.001180 
1.0882453 	 1.007230 
1.0882608 	 1.000000 
1.0882764 	 0.999745 
1.0882919 	 0.984755 
1.0883075 	 0.981583 
1.0883231 	 0.980942 
1.0883386 	 0.989100 
1.0883542 	 1.003170 
1.0883697 	 1.002490 
1.0883853 	 1.001770 
1.0884010 	 0.985002 
1.0884165 	 1.005450 
1.0884321 	 0.993399 
1.0884476 	 0.987777 
1.0884632 	 0.989436 
1.0884788 	 0.979944 
1.0884943 	 0.970889 
1.0885099 	 0.977569 
1.0885255 	 0.965438 
1.0885410 	 0.923893 
1.0885566 	 0.884441 
1.0885721 	 0.860685 
1.0885878 	 0.878279 
1.0886034 	 0.937506 
1.0886189 	 0.981454 
1.0886345 	 0.991442 
1.0886500 	 0.992905 
1.0886656 	 1.008290 
1.0886812 	 0.989525 
1.0886967 	 0.977824 
1.0887123 	 0.964864 
1.0887278 	 0.969768 
1.0887434 	 0.959061 
1.0887591 	 0.952866 
1.0887746 	 0.927261 
1.0887902 	 0.864799 
1.0888057 	 0.795941 
1.0888213 	 0.746140 
1.0888369 	 0.766568 
1.0888524 	 0.841931 
1.0888680 	 0.922228 
1.0888836 	 0.991245 
1.0888991 	 1.001200 
1.0889148 	 1.015640 
1.0889302 	 1.010710 
1.0889459 	 1.014430 
1.0889615 	 1.006850 
1.0889770 	 1.016410 
1.0889926 	 0.999201 
1.0890081 	 1.015310 
1.0890237 	 1.009720 
1.0890393 	 1.004450 
1.0890548 	 1.007450 
1.0890704 	 1.014660 
1.0890859 	 1.021980 
1.0891016 	 1.004780 
1.0891172 	 1.006430 
1.0891327 	 1.003210 
1.0891483 	 0.999854 
1.0891639 	 1.000980 
1.0891794 	 1.000820 
1.0891950 	 0.997511 
1.0892105 	 0.990938 
1.0892261 	 1.005260 
1.0892417 	 1.009100 
1.0892572 	 1.005710 
1.0892729 	 1.009680 
1.0892884 	 0.998223 
1.0893040 	 1.001810 
1.0893196 	 0.994753 
1.0893351 	 0.996355 
1.0893507 	 0.994477 
1.0893662 	 1.004400 
1.0893818 	 0.991986 
1.0893974 	 0.984412 
1.0894129 	 0.978233 
1.0894285 	 0.975028 
1.0894442 	 0.968784 
1.0894597 	 0.967453 
1.0894753 	 0.978820 
1.0894908 	 0.991235 
1.0895064 	 0.991828 
1.0895220 	 1.002110 
1.0895375 	 1.000950 
1.0895531 	 0.997135 
1.0895686 	 1.004850 
1.0895842 	 1.001190 
1.0895998 	 0.988183 
1.0896153 	 0.992648 
1.0896310 	 0.993627 
1.0896465 	 0.988853 
1.0896621 	 0.988307 
1.0896777 	 0.984717 
1.0896932 	 0.998134 
1.0897088 	 1.011360 
1.0897244 	 1.007920 
1.0897399 	 0.999784 
1.0897555 	 0.984946 
1.0897710 	 0.984374 
1.0897866 	 0.986609 
1.0898023 	 0.985408 
1.0898178 	 0.992302 
1.0898334 	 1.000820 
1.0898489 	 0.996266 
1.0898645 	 1.006330 
1.0898801 	 0.999083 
1.0898956 	 0.982094 
1.0899112 	 0.965534 
1.0899267 	 0.969138 
1.0899423 	 0.981033 
1.0899580 	 0.998519 
1.0899734 	 0.997907 
1.0899891 	 1.005230 
1.0900047 	 0.999597 
1.0900202 	 0.995366 
1.0900358 	 0.996503 
1.0900513 	 1.000990 
1.0900669 	 1.011260 
1.0900825 	 1.006990 
1.0900980 	 1.008920 
1.0901136 	 1.010720 
1.0901291 	 1.015120 
1.0901448 	 1.016230 
1.0901604 	 1.008080 
1.0901759 	 1.006050 
1.0901915 	 1.005550 
1.0902070 	 1.000410 
1.0902226 	 0.999409 
1.0902382 	 1.006680 
1.0902537 	 1.005340 
1.0902693 	 1.011490 
1.0902849 	 1.007880 
1.0903004 	 0.995485 
1.0903161 	 0.999488 
1.0903316 	 0.997333 
1.0903472 	 1.004020 
1.0903628 	 1.001070 
1.0903783 	 1.002190 
1.0903939 	 0.995673 
1.0904094 	 1.010820 
1.0904250 	 1.007150 
1.0904406 	 1.001510 
1.0904561 	 0.995594 
1.0904717 	 1.010500 
1.0904872 	 0.995010 
1.0905029 	 0.980975 
1.0905185 	 0.994477 
1.0905340 	 1.005030 
1.0905496 	 0.995495 
1.0905651 	 1.009700 
1.0905807 	 1.006970 
1.0905963 	 1.013280 
1.0906118 	 1.000060 
1.0906274 	 1.000220 
1.0906430 	 0.999814 
1.0906585 	 1.003380 
1.0906742 	 0.978413 
1.0906897 	 0.988147 
1.0907053 	 0.995771 
1.0907209 	 0.994052 
1.0907364 	 1.004090 
1.0907520 	 1.017810 
1.0907675 	 1.001060 
1.0907831 	 1.005690 
1.0907987 	 1.001010 
1.0908142 	 0.986989 
1.0908298 	 0.975744 
1.0908453 	 0.962708 
1.0908610 	 0.964891 
1.0908766 	 0.974046 
1.0908921 	 0.990750 
1.0909077 	 1.005220 
1.0909233 	 1.004450 
1.0909388 	 1.012310 
1.0909544 	 1.016540 
1.0909699 	 1.011890 
1.0909855 	 1.003070 
1.0910012 	 1.002530 
1.0910167 	 1.001870 
1.0910323 	 0.998925 
1.0910478 	 1.001760 
1.0910634 	 1.002820 
1.0910790 	 1.008460 
1.0910945 	 1.012110 
1.0911101 	 1.004650 
1.0911256 	 1.009800 
1.0911412 	 0.995178 
1.0911568 	 0.980985 
1.0911723 	 0.972671 
1.0911880 	 0.989989 
1.0912036 	 0.982082 
1.0912191 	 1.008090 
1.0912347 	 1.016930 
1.0912502 	 1.012720 
1.0912658 	 1.020700 
1.0912814 	 1.006790 
1.0912969 	 0.999923 
1.0913125 	 0.995564 
1.0913280 	 1.006650 
1.0913436 	 1.008490 
1.0913593 	 1.016120 
1.0913748 	 1.008450 
1.0913904 	 1.016690 
1.0914059 	 1.014260 
1.0914215 	 1.021090 
1.0914371 	 1.022920 
1.0914526 	 1.018780 
1.0914682 	 1.015370 
1.0914838 	 0.996246 
1.0914993 	 1.001980 
1.0915149 	 1.005040 
1.0915304 	 0.999063 
1.0915461 	 1.002020 
1.0915617 	 1.000900 
1.0915772 	 1.014010 
1.0915928 	 1.007030 
1.0916083 	 1.006790 
1.0916239 	 0.981231 
1.0916395 	 0.937950 
1.0916550 	 0.875325 
1.0916706 	 0.798923 
1.0916861 	 0.698404 
1.0917017 	 0.598562 
1.0917174 	 0.517635 
1.0917329 	 0.466564 
1.0917485 	 0.397681 
1.0917641 	 0.343977 
1.0917796 	 0.353296 
1.0917952 	 0.428256 
1.0918107 	 0.551205 
1.0918263 	 0.707321 
1.0918419 	 0.853021 
1.0918574 	 0.940422 
1.0918730 	 0.980084 
1.0918885 	 1.002870 
1.0919042 	 1.008730 
1.0919198 	 1.006700 
1.0919353 	 1.005790 
1.0919509 	 1.005960 
1.0919664 	 0.997570 
1.0919820 	 0.991689 
1.0919976 	 0.981672 
1.0920131 	 0.986257 
1.0920287 	 0.985558 
1.0920444 	 0.992272 
1.0920599 	 0.999023 
1.0920755 	 1.000630 
1.0920910 	 1.007740 
1.0921066 	 1.006160 
1.0921222 	 0.992154 
1.0921377 	 0.992361 
1.0921533 	 0.993449 
1.0921688 	 0.989713 
1.0921844 	 0.976210 
1.0922000 	 0.979041 
1.0922155 	 0.980770 
1.0922312 	 0.977088 
1.0922467 	 0.988823 
1.0922623 	 0.990098 
1.0922779 	 0.985153 
1.0922934 	 0.992846 
1.0923090 	 0.983478 
1.0923245 	 0.979760 
1.0923401 	 0.975179 
1.0923557 	 0.972107 
1.0923712 	 0.992470 
1.0923868 	 0.977640 
1.0924025 	 0.987265 
1.0924180 	 0.979041 
1.0924336 	 0.978874 
1.0924491 	 0.993676 
1.0924647 	 0.979986 
1.0924803 	 0.979053 
1.0924958 	 0.986269 
1.0925114 	 0.980730 
1.0925269 	 0.972398 
1.0925425 	 0.972047 
1.0925581 	 0.967358 
1.0925736 	 0.971819 
1.0925893 	 0.976993 
1.0926048 	 0.980657 
1.0926204 	 0.974118 
1.0926360 	 0.969224 
1.0926515 	 0.966369 
1.0926671 	 0.956527 
1.0926827 	 0.953948 
1.0926982 	 0.961675 
1.0927138 	 0.960542 
1.0927293 	 0.952050 
1.0927449 	 0.967840 
1.0927606 	 0.967653 
1.0927761 	 0.968482 
1.0927917 	 0.970994 
1.0928072 	 0.969808 
1.0928228 	 0.952425 
1.0928384 	 0.955043 
1.0928539 	 0.957250 
1.0928695 	 0.955394 
1.0928850 	 0.948036 
1.0929006 	 0.964830 
1.0929163 	 0.962300 
1.0929317 	 0.979081 
1.0929474 	 0.962304 
1.0929630 	 0.952404 
1.0929785 	 0.965582 
1.0929941 	 0.950482 
1.0930096 	 0.961055 
1.0930252 	 0.940982 
1.0930408 	 0.953656 
1.0930563 	 0.957916 
1.0930719 	 0.959645 
1.0930874 	 0.953409 
1.0931031 	 0.952522 
1.0931187 	 0.955768 
1.0931342 	 0.943859 
1.0931498 	 0.940617 
1.0931653 	 0.934734 
1.0931809 	 0.931293 
1.0931965 	 0.935769 
1.0932120 	 0.938389 
1.0932276 	 0.942400 
1.0932432 	 0.957434 
1.0932587 	 0.964842 
1.0932744 	 0.951901 
1.0932899 	 0.954390 
1.0933055 	 0.953834 
1.0933211 	 0.939262 
1.0933366 	 0.940583 
1.0933522 	 0.935721 
1.0933677 	 0.946399 
1.0933833 	 0.945057 
1.0933989 	 0.945456 
1.0934144 	 0.935422 
1.0934300 	 0.932311 
1.0934455 	 0.939181 
1.0934612 	 0.950481 
1.0934768 	 0.943208 
1.0934923 	 0.940385 
1.0935079 	 0.930939 
1.0935235 	 0.920262 
1.0935390 	 0.921345 
1.0935546 	 0.929643 
1.0935701 	 0.938464 
1.0935857 	 0.928503 
1.0936013 	 0.921315 
1.0936168 	 0.929005 
1.0936325 	 0.927413 
1.0936480 	 0.926678 
1.0936636 	 0.919147 
1.0936792 	 0.922510 
1.0936947 	 0.926280 
1.0937103 	 0.925569 
1.0937258 	 0.926092 
1.0937414 	 0.927995 
1.0937570 	 0.926116 
1.0937725 	 0.922022 
1.0937881 	 0.915997 
1.0938038 	 0.908217 
1.0938193 	 0.898025 
1.0938349 	 0.893537 
1.0938504 	 0.882816 
1.0938660 	 0.882015 
1.0938816 	 0.870701 
1.0938971 	 0.847899 
1.0939127 	 0.846573 
1.0939282 	 0.842467 
1.0939438 	 0.830304 
1.0939595 	 0.810171 
1.0939749 	 0.772362 
1.0939906 	 0.720699 
1.0940061 	 0.672276 
1.0940217 	 0.627549 
1.0940373 	 0.547818 
1.0940528 	 0.490996 
1.0940684 	 0.460584 
1.0940840 	 0.436329 
1.0940995 	 0.436263 
1.0941151 	 0.453437 
1.0941306 	 0.491135 
1.0941463 	 0.532559 
1.0941619 	 0.583104 
1.0941774 	 0.633578 
1.0941930 	 0.697837 
1.0942085 	 0.759288 
1.0942241 	 0.793634 
1.0942397 	 0.806855 
1.0942552 	 0.823007 
1.0942708 	 0.840333 
1.0942863 	 0.852461 
1.0943019 	 0.865320 
1.0943176 	 0.879592 
1.0943331 	 0.875654 
1.0943487 	 0.891951 
1.0943642 	 0.893077 
1.0943798 	 0.896635 
1.0943954 	 0.908429 
1.0944109 	 0.925947 
1.0944265 	 0.915170 
1.0944421 	 0.894676 
1.0944576 	 0.935025 
1.0944732 	 0.927557 
1.0944887 	 0.916800 
1.0945044 	 0.924769 
1.0945200 	 0.911535 
1.0945355 	 0.921684 
1.0945511 	 0.923328 
1.0945666 	 0.928479 
1.0945822 	 0.923260 
1.0945978 	 0.934448 
1.0946133 	 0.952389 
1.0946289 	 0.939124 
1.0946444 	 0.950930 
1.0946600 	 0.940387 
1.0946757 	 0.955960 
1.0946912 	 0.958813 
1.0947068 	 0.964756 
1.0947224 	 0.947171 
1.0947379 	 0.935243 
1.0947535 	 0.954878 
1.0947690 	 0.966936 
1.0947846 	 0.960315 
1.0948002 	 0.956252 
1.0948157 	 0.970053 
1.0948313 	 0.950643 
1.0948468 	 0.953923 
1.0948625 	 0.968631 
1.0948781 	 0.954147 
1.0948936 	 0.943515 
1.0949092 	 0.949841 
1.0949247 	 0.967292 
1.0949403 	 0.967381 
1.0949559 	 0.977623 
1.0949714 	 0.961704 
1.0949870 	 0.961038 
1.0950027 	 0.960272 
1.0950181 	 0.959469 
1.0950338 	 0.957499 
1.0950493 	 0.972289 
1.0950649 	 0.947768 
1.0950805 	 0.971762 
1.0950960 	 0.977871 
1.0951116 	 0.974369 
1.0951271 	 0.995762 
1.0951427 	 0.982919 
1.0951583 	 0.981565 
1.0951738 	 0.985136 
1.0951895 	 0.978075 
1.0952049 	 0.984427 
1.0952206 	 1.002490 
1.0952362 	 1.001530 
1.0952517 	 0.989505 
1.0952673 	 0.984087 
1.0952829 	 0.996167 
1.0952984 	 1.010730 
1.0953140 	 0.973201 
1.0953295 	 0.988863 
1.0953451 	 0.990167 
1.0953608 	 0.958512 
1.0953763 	 0.973865 
1.0953919 	 0.942298 
1.0954074 	 0.904706 
1.0954230 	 0.883523 
1.0954386 	 0.819592 
1.0954541 	 0.744320 
1.0954697 	 0.703949 
1.0954852 	 0.728861 
1.0955008 	 0.796281 
1.0955164 	 0.873963 
1.0955319 	 0.932070 
1.0955476 	 0.964282 
1.0955632 	 0.974344 
1.0955787 	 0.961080 
1.0955943 	 0.939669 
1.0956098 	 0.910181 
1.0956254 	 0.894807 
1.0956410 	 0.899965 
1.0956565 	 0.936961 
1.0956721 	 0.976953 
1.0956876 	 0.974804 
1.0957032 	 0.991877 
1.0957189 	 1.001640 
1.0957344 	 0.984774 
1.0957500 	 0.996967 
1.0957655 	 0.996631 
1.0957811 	 0.990157 
1.0957967 	 0.987463 
1.0958122 	 0.989139 
1.0958278 	 0.988240 
1.0958433 	 1.010310 
1.0958589 	 0.990790 
1.0958745 	 0.991383 
1.0958900 	 0.985436 
1.0959057 	 0.996335 
1.0959213 	 0.977222 
1.0959368 	 0.979755 
1.0959524 	 0.948995 
1.0959679 	 0.935891 
1.0959835 	 0.920705 
1.0959991 	 0.859500 
1.0960146 	 0.806372 
1.0960302 	 0.806278 
1.0960457 	 0.848060 
1.0960613 	 0.897176 
1.0960770 	 0.947574 
1.0960925 	 0.978775 
1.0961081 	 0.992796 
1.0961236 	 0.987821 
1.0961392 	 0.999745 
1.0961548 	 1.022740 
1.0961703 	 1.002190 


==> anc/HD193370/HD193370_71.dat <==
1.0654764 	 1.001820 
1.0654918 	 0.991153 
1.0655072 	 1.045690 
1.0655226 	 0.988627 
1.0655379 	 1.005950 
1.0655533 	 0.997924 
1.0655687 	 1.025400 
1.0655839 	 0.993942 
1.0655993 	 0.976308 
1.0656147 	 0.944031 
1.0656301 	 0.925533 
1.0656455 	 0.997161 
1.0656608 	 0.985606 
1.0656761 	 0.968637 
1.0656915 	 0.997644 
1.0657068 	 1.011330 
1.0657222 	 1.002760 
1.0657376 	 1.034040 
1.0657530 	 1.005860 
1.0657684 	 1.010780 
1.0657836 	 1.024280 
1.0657990 	 1.013860 
1.0658144 	 0.994858 
1.0658298 	 0.934533 
1.0658451 	 0.960545 
1.0658605 	 1.021060 
1.0658758 	 1.046650 
1.0658911 	 0.980419 
1.0659065 	 0.979221 
1.0659219 	 1.061350 
1.0659373 	 1.036600 
1.0659527 	 0.965109 
1.0659680 	 1.011900 
1.0659833 	 0.973152 
1.0659987 	 0.991857 
1.0660141 	 0.983631 
1.0660294 	 1.010470 
1.0660448 	 1.040260 
1.0660602 	 1.018900 
1.0660756 	 0.971464 
1.0660908 	 0.944299 
1.0661062 	 1.013110 
1.0661216 	 1.017810 
1.0661370 	 1.006370 
1.0661523 	 1.025170 
1.0661677 	 1.010580 
1.0661830 	 0.961175 
1.0661983 	 1.010170 
1.0662137 	 1.017620 
1.0662291 	 1.017370 
1.0662445 	 0.984114 
1.0662599 	 1.008130 
1.0662752 	 1.004630 
1.0662905 	 0.976875 
1.0663059 	 0.906867 
1.0663213 	 0.850787 
1.0663366 	 0.703036 
1.0663520 	 0.601134 
1.0663674 	 0.556586 
1.0663828 	 0.535130 
1.0663980 	 0.578584 
1.0664134 	 0.705129 
1.0664288 	 0.798129 
1.0664442 	 0.891258 
1.0664595 	 0.962599 
1.0664749 	 0.996053 
1.0664902 	 1.017970 
1.0665056 	 1.018690 
1.0665209 	 1.023060 
1.0665363 	 1.005980 
1.0665517 	 1.017390 
1.0665671 	 1.039380 
1.0665824 	 0.989075 
1.0665977 	 1.017280 
1.0666131 	 0.986040 
1.0666285 	 0.961480 
1.0666438 	 1.004880 
1.0666592 	 1.022100 
1.0666746 	 1.001410 
1.0666898 	 1.034940 
1.0667052 	 1.010300 
1.0667206 	 0.989446 
1.0667360 	 1.030350 
1.0667514 	 0.996579 
1.0667667 	 0.996993 
1.0667821 	 1.003420 
1.0667974 	 1.006450 
1.0668128 	 1.004420 
1.0668281 	 1.043290 
1.0668435 	 1.029240 
1.0668589 	 0.996972 
1.0668743 	 1.014160 
1.0668896 	 0.973736 
1.0669049 	 0.958272 
1.0669203 	 0.976427 
1.0669357 	 0.953861 
1.0669510 	 0.973137 
1.0669664 	 0.964664 
1.0669818 	 0.984845 
1.0669971 	 0.994642 
1.0670124 	 1.001470 
1.0670278 	 0.993803 
1.0670432 	 0.991703 
1.0670586 	 1.018030 
1.0670739 	 1.010130 
1.0670893 	 0.989295 
1.0671046 	 1.017410 
1.0671200 	 0.984403 
1.0671353 	 0.986463 
1.0671507 	 0.965174 
1.0671661 	 0.991240 
1.0671815 	 1.025490 
1.0671968 	 0.986196 
1.0672121 	 0.982182 
1.0672275 	 1.013550 
1.0672429 	 0.965250 
1.0672582 	 0.970131 
1.0672736 	 0.973946 
1.0672890 	 1.007750 
1.0673043 	 1.006870 
1.0673196 	 1.015200 
1.0673350 	 1.032200 
1.0673504 	 1.050570 
1.0673658 	 1.015610 
1.0673811 	 1.011270 
1.0673965 	 0.991283 
1.0674118 	 0.983903 
1.0674272 	 0.987211 
1.0674425 	 1.022380 
1.0674579 	 1.042770 
1.0674733 	 1.021940 
1.0674887 	 1.060300 
1.0675039 	 1.058950 
1.0675193 	 1.030400 
1.0675347 	 0.992513 
1.0675501 	 0.982573 
1.0675654 	 1.012520 
1.0675808 	 1.044810 
1.0675962 	 1.059420 
1.0676115 	 1.092580 
1.0676268 	 1.003680 
1.0676422 	 1.047450 
1.0676576 	 1.033990 
1.0676730 	 0.986844 
1.0676883 	 0.979657 
1.0677037 	 0.956761 
1.0677190 	 0.958388 
1.0677344 	 1.006630 
1.0677497 	 1.034250 
1.0677651 	 1.043920 
1.0677805 	 0.970836 
1.0677959 	 0.968126 
1.0678111 	 1.019430 
1.0678265 	 1.005250 
1.0678419 	 1.005510 
1.0678573 	 1.003330 
1.0678726 	 0.981396 
1.0678880 	 0.964575 
1.0679034 	 0.984640 
1.0679187 	 0.977542 
1.0679340 	 0.992495 
1.0679494 	 1.004590 
1.0679648 	 1.017620 
1.0679802 	 1.012380 
1.0679955 	 1.021680 
1.0680109 	 0.984907 
1.0680262 	 0.974925 
1.0680416 	 0.984926 
1.0680569 	 1.018020 
1.0680723 	 0.980763 
1.0680877 	 1.003520 
1.0681031 	 1.008610 
1.0681183 	 1.004880 
1.0681337 	 1.008870 
1.0681491 	 1.009930 
1.0681645 	 1.019350 
1.0681798 	 0.996353 
1.0681952 	 0.999401 
1.0682106 	 1.031220 
1.0682259 	 0.975613 
1.0682412 	 1.020910 
1.0682566 	 0.998551 
1.0682720 	 1.008460 
1.0682874 	 0.981897 
1.0683028 	 0.993026 
1.0683180 	 1.056540 
1.0683334 	 0.992013 
1.0683488 	 0.991802 
1.0683641 	 1.020380 
1.0683795 	 1.038890 
1.0683949 	 0.982752 
1.0684103 	 1.009970 
1.0684255 	 0.959059 
1.0684409 	 1.002310 
1.0684563 	 1.013390 
1.0684717 	 0.999889 
1.0684870 	 0.957142 
1.0685024 	 0.923018 
1.0685178 	 0.837925 
1.0685331 	 0.747887 
1.0685484 	 0.621018 
1.0685638 	 0.483048 
1.0685792 	 0.386159 
1.0685946 	 0.350359 
1.0686100 	 0.403735 
1.0686252 	 0.516125 
1.0686406 	 0.655193 
1.0686560 	 0.820464 
1.0686713 	 0.922966 
1.0686867 	 0.978328 
1.0687021 	 0.946259 
1.0687175 	 0.967094 
1.0687327 	 0.957140 
1.0687481 	 0.882373 
1.0687635 	 0.789381 
1.0687789 	 0.642168 
1.0687943 	 0.515160 
1.0688096 	 0.427038 
1.0688250 	 0.378683 
1.0688403 	 0.433655 
1.0688556 	 0.547968 
1.0688710 	 0.717163 
1.0688864 	 0.845905 
1.0689018 	 0.938600 
1.0689172 	 1.068670 
1.0689324 	 1.024720 
1.0689478 	 1.018620 
1.0689632 	 1.054040 
1.0689785 	 0.996454 
1.0689939 	 1.008210 
1.0690093 	 0.995213 
1.0690247 	 1.012440 
1.0690399 	 0.968160 
1.0690553 	 1.027700 
1.0690707 	 1.065730 
1.0690861 	 1.057740 
1.0691015 	 1.067180 
1.0691168 	 1.032650 
1.0691321 	 1.013490 
1.0691475 	 0.999954 
1.0691628 	 0.976804 
1.0691782 	 0.947189 
1.0691936 	 0.934546 
1.0692090 	 0.927462 
1.0692244 	 0.846689 
1.0692396 	 0.782760 
1.0692550 	 0.745520 
1.0692704 	 0.739510 
1.0692858 	 0.812718 
1.0693011 	 0.854476 
1.0693165 	 0.839033 
1.0693319 	 0.831116 
1.0693471 	 0.764144 
1.0693625 	 0.615671 
1.0693779 	 0.486292 
1.0693933 	 0.379005 
1.0694087 	 0.329417 
1.0694240 	 0.351781 
1.0694393 	 0.455429 
1.0694547 	 0.582200 
1.0694700 	 0.712625 
1.0694854 	 0.850715 
1.0695008 	 0.921347 
1.0695162 	 0.967326 
1.0695316 	 0.984503 
1.0695468 	 0.993635 
1.0695622 	 0.998719 
1.0695776 	 1.019580 
1.0695930 	 1.011350 
1.0696083 	 0.993783 
1.0696237 	 0.986150 
1.0696391 	 0.930567 
1.0696543 	 0.892545 
1.0696697 	 0.833035 
1.0696851 	 0.764120 
1.0697005 	 0.699991 
1.0697159 	 0.702484 
1.0697312 	 0.765400 
1.0697465 	 0.833565 
1.0697619 	 0.908943 
1.0697773 	 0.948725 
1.0697926 	 0.972886 
1.0698080 	 0.967562 
1.0698234 	 0.965676 
1.0698388 	 0.963113 
1.0698540 	 0.989765 
1.0698694 	 1.001490 
1.0698848 	 1.020830 
1.0699002 	 1.013600 
1.0699155 	 1.013000 
1.0699309 	 1.006110 
1.0699462 	 0.986768 
1.0699615 	 0.976941 
1.0699769 	 0.955758 
1.0699923 	 0.964347 
1.0700077 	 1.029920 
1.0700231 	 0.988816 
1.0700384 	 1.025990 
1.0700537 	 1.027920 
1.0700691 	 1.031180 
1.0700845 	 1.031430 
1.0700998 	 0.982746 
1.0701152 	 0.983959 
1.0701306 	 0.986028 
1.0701460 	 0.974997 
1.0701612 	 0.967478 
1.0701766 	 1.037350 
1.0701920 	 1.018350 
1.0702074 	 1.023880 
1.0702227 	 1.029180 
1.0702381 	 1.030530 
1.0702534 	 0.980827 
1.0702688 	 0.968456 
1.0702841 	 0.966463 
1.0702995 	 0.969927 
1.0703149 	 0.984686 
1.0703303 	 0.993308 
1.0703456 	 0.986684 
1.0703609 	 1.006740 
1.0703763 	 1.025380 
1.0703917 	 1.004160 
1.0704070 	 1.024190 
1.0704224 	 1.000970 
1.0704378 	 0.987647 
1.0704532 	 0.966085 
1.0704684 	 0.984481 
1.0704838 	 0.975567 
1.0704992 	 0.992581 
1.0705146 	 1.011920 
1.0705299 	 1.038470 
1.0705453 	 1.031230 
1.0705606 	 1.033220 
1.0705760 	 1.014070 
1.0705913 	 0.967466 
1.0706067 	 0.971750 
1.0706221 	 0.973492 
1.0706375 	 0.975208 
1.0706528 	 1.016320 
1.0706681 	 1.009320 
1.0706835 	 0.986629 
1.0706989 	 1.011170 
1.0707142 	 1.031520 
1.0707296 	 1.033170 
1.0707450 	 0.989470 
1.0707603 	 1.006860 
1.0707756 	 0.996816 
1.0707910 	 0.967561 
1.0708064 	 0.996713 
1.0708218 	 1.000370 
1.0708371 	 0.994978 
1.0708525 	 1.026970 
1.0708678 	 1.009870 
1.0708832 	 0.988775 
1.0708985 	 1.011970 
1.0709139 	 0.973778 
1.0709293 	 0.940536 
1.0709447 	 0.853399 
1.0709600 	 0.755991 
1.0709753 	 0.685597 
1.0709907 	 0.558445 
1.0710061 	 0.458677 
1.0710214 	 0.437922 
1.0710368 	 0.492459 
1.0710522 	 0.575238 
1.0710675 	 0.717147 
1.0710828 	 0.836504 
1.0710982 	 0.934678 
1.0711136 	 0.953992 
1.0711290 	 0.963481 
1.0711443 	 0.979909 
1.0711597 	 0.967277 
1.0711750 	 1.003400 
1.0711904 	 1.031420 
1.0712057 	 1.011950 
1.0712211 	 1.001060 
1.0712365 	 0.990864 
1.0712519 	 0.977172 
1.0712672 	 0.986821 
1.0712825 	 1.000980 
1.0712979 	 1.000940 
1.0713133 	 1.020400 
1.0713286 	 1.001510 
1.0713440 	 1.000940 
1.0713594 	 1.001970 
1.0713747 	 1.013160 
1.0713900 	 0.997689 
1.0714054 	 1.005900 
1.0714208 	 1.026880 
1.0714362 	 0.980037 
1.0714515 	 0.989179 
1.0714669 	 1.010650 
1.0714822 	 0.992417 
1.0714976 	 0.986629 
1.0715129 	 1.006020 
1.0715283 	 1.013550 
1.0715437 	 0.988365 
1.0715591 	 0.991087 
1.0715743 	 1.001780 
1.0715897 	 0.978631 
1.0716051 	 0.998715 
1.0716205 	 0.946167 
1.0716358 	 0.983496 
1.0716512 	 0.987679 
1.0716666 	 0.994781 
1.0716819 	 1.030070 
1.0716972 	 1.004590 
1.0717126 	 1.000590 
1.0717280 	 1.005780 
1.0717434 	 0.984249 
1.0717587 	 0.988926 
1.0717741 	 1.003070 
1.0717894 	 1.008260 
1.0718048 	 1.003670 
1.0718201 	 1.000480 
1.0718355 	 1.003310 
1.0718509 	 1.011520 
1.0718663 	 0.996885 
1.0718815 	 0.982773 
1.0718969 	 1.000710 
1.0719123 	 1.014490 
1.0719277 	 1.002050 
1.0719430 	 1.009220 
1.0719584 	 1.004380 
1.0719738 	 1.017020 
1.0719891 	 1.018800 
1.0720044 	 1.009450 
1.0720198 	 1.004810 
1.0720352 	 0.996011 
1.0720506 	 0.999277 
1.0720659 	 0.967511 
1.0720813 	 0.953895 
1.0720966 	 0.962090 
1.0721120 	 0.984234 
1.0721273 	 1.009780 
1.0721427 	 1.014540 
1.0721581 	 1.019850 
1.0721735 	 0.998336 
1.0721887 	 0.980284 
1.0722041 	 0.982076 
1.0722195 	 1.001940 
1.0722349 	 1.010150 
1.0722502 	 1.009290 
1.0722656 	 1.009760 
1.0722810 	 1.006090 
1.0722963 	 1.010460 
1.0723116 	 1.014790 
1.0723270 	 1.018770 
1.0723424 	 1.008220 
1.0723578 	 0.989667 
1.0723732 	 1.008420 
1.0723884 	 1.001030 
1.0724038 	 0.989650 
1.0724192 	 1.003220 
1.0724345 	 1.008370 
1.0724499 	 1.016230 
1.0724653 	 1.005370 
1.0724807 	 1.008370 
1.0724959 	 1.030670 
1.0725113 	 1.020520 
1.0725267 	 1.001780 
1.0725421 	 0.985155 
1.0725574 	 0.981431 
1.0725728 	 1.000890 
1.0725882 	 1.007430 
1.0726035 	 1.013560 
1.0726188 	 1.018220 
1.0726342 	 1.007700 
1.0726496 	 1.002840 
1.0726650 	 0.999386 
1.0726804 	 1.008940 
1.0726956 	 1.003990 
1.0727110 	 0.993782 
1.0727264 	 1.002440 
1.0727417 	 1.021140 
1.0727571 	 1.017220 
1.0727725 	 1.017160 
1.0727879 	 0.985765 
1.0728031 	 1.013570 
1.0728185 	 1.000000 
1.0728339 	 1.009730 
1.0728493 	 1.016470 
1.0728647 	 1.009310 
1.0728800 	 1.002270 
1.0728953 	 1.005200 
1.0729107 	 0.983471 
1.0729260 	 1.001990 
1.0729414 	 0.975280 
1.0729568 	 0.932750 
1.0729722 	 0.874632 
1.0729876 	 0.797734 
1.0730028 	 0.716183 
1.0730182 	 0.658346 
1.0730336 	 0.648924 
1.0730489 	 0.714517 
1.0730643 	 0.803013 
1.0730797 	 0.903545 
1.0730951 	 0.984883 
1.0731103 	 1.009600 
1.0731257 	 0.981930 
1.0731411 	 0.956288 
1.0731565 	 0.901139 
1.0731719 	 0.840999 
1.0731872 	 0.735554 
1.0732025 	 0.614223 
1.0732179 	 0.501172 
1.0732332 	 0.437767 
1.0732486 	 0.449791 
1.0732640 	 0.547645 
1.0732794 	 0.676695 
1.0732948 	 0.812442 
1.0733100 	 0.910014 
1.0733254 	 0.962895 
1.0733408 	 0.984785 
1.0733562 	 0.995968 
1.0733715 	 1.014070 
1.0733869 	 1.008110 
1.0734023 	 1.007710 
1.0734175 	 1.015860 
1.0734329 	 1.022940 
1.0734483 	 1.020220 
1.0734637 	 0.996407 
1.0734791 	 0.996905 
1.0734944 	 0.996496 
1.0735097 	 0.993764 
1.0735251 	 1.010850 
1.0735404 	 1.029530 
1.0735558 	 1.032140 
1.0735712 	 1.022210 
1.0735866 	 1.008500 
1.0736020 	 1.008370 
1.0736172 	 1.004500 
1.0736326 	 1.006240 
1.0736480 	 0.992965 
1.0736634 	 0.990262 
1.0736787 	 0.997428 
1.0736941 	 0.992947 
1.0737095 	 1.015630 
1.0737247 	 1.017440 
1.0737401 	 1.016760 
1.0737555 	 1.014630 
1.0737709 	 1.011630 
1.0737863 	 1.007820 
1.0738016 	 0.999816 
1.0738169 	 0.987836 
1.0738323 	 0.988588 
1.0738477 	 0.999190 
1.0738630 	 1.012590 
1.0738784 	 1.005960 
1.0738938 	 1.014750 
1.0739092 	 1.011610 
1.0739244 	 1.004920 
1.0739398 	 0.992712 
1.0739552 	 0.999957 
1.0739706 	 0.997181 
1.0739859 	 0.991164 
1.0740013 	 1.000820 
1.0740166 	 0.995684 
1.0740319 	 1.009860 
1.0740473 	 1.007740 
1.0740627 	 1.014390 
1.0740781 	 1.026100 
1.0740935 	 1.000670 
1.0741088 	 1.001880 
1.0741241 	 0.997062 
1.0741395 	 0.991092 
1.0741549 	 1.000350 
1.0741702 	 0.995172 
1.0741856 	 1.010550 
1.0742010 	 1.012490 
1.0742164 	 1.021340 
1.0742316 	 1.016100 
1.0742470 	 1.017640 
1.0742624 	 1.010030 
1.0742778 	 0.998919 
1.0742931 	 0.997404 
1.0743085 	 0.989984 
1.0743238 	 0.996215 
1.0743392 	 1.006350 
1.0743545 	 1.001290 
1.0743699 	 1.001190 
1.0743853 	 1.017130 
1.0744007 	 1.018120 
1.0744160 	 1.002680 
1.0744313 	 0.991616 
1.0744467 	 0.950679 
1.0744621 	 0.955596 
1.0744774 	 0.960729 
1.0744928 	 0.975595 
1.0745082 	 0.992261 
1.0745234 	 1.008260 
1.0745388 	 1.017140 
1.0745542 	 1.030040 
1.0745696 	 1.022780 
1.0745850 	 1.003520 
1.0746003 	 1.003230 
1.0746157 	 0.995002 
1.0746310 	 1.002290 
1.0746464 	 0.990631 
1.0746617 	 1.007670 
1.0746771 	 1.006210 
1.0746925 	 1.011680 
1.0747079 	 1.024310 
1.0747232 	 1.009310 
1.0747385 	 1.011750 
1.0747539 	 0.994163 
1.0747693 	 0.988913 
1.0747846 	 0.992366 
1.0748000 	 0.991236 
1.0748154 	 0.999888 
1.0748307 	 0.998726 
1.0748460 	 1.016410 
1.0748614 	 1.012260 
1.0748768 	 1.026190 
1.0748922 	 1.019090 
1.0749075 	 1.001890 
1.0749229 	 0.980896 
1.0749382 	 0.971171 
1.0749536 	 0.974433 
1.0749689 	 0.969964 
1.0749843 	 0.960251 
1.0749997 	 0.953425 
1.0750151 	 0.948931 
1.0750304 	 0.945045 
1.0750457 	 0.959864 
1.0750611 	 0.988456 
1.0750765 	 0.989600 
1.0750918 	 0.993570 
1.0751072 	 0.990041 
1.0751226 	 0.972020 
1.0751379 	 0.941014 
1.0751532 	 0.886025 
1.0751686 	 0.803049 
1.0751840 	 0.706625 
1.0751994 	 0.594119 
1.0752147 	 0.515264 
1.0752301 	 0.516252 
1.0752454 	 0.595124 
1.0752608 	 0.717035 
1.0752761 	 0.837331 
1.0752915 	 0.928912 
1.0753069 	 0.979432 
1.0753223 	 0.991692 
1.0753375 	 1.016160 
1.0753529 	 1.036110 
1.0753683 	 1.043680 
1.0753837 	 0.967155 
1.0753990 	 0.976702 
1.0754144 	 0.992630 
1.0754298 	 0.991054 
1.0754451 	 0.992051 
1.0754604 	 0.979565 
1.0754758 	 0.986987 
1.0754912 	 1.001040 
1.0755066 	 1.006930 
1.0755219 	 1.024860 
1.0755373 	 1.022290 
1.0755526 	 1.003260 
1.0755680 	 0.989576 
1.0755833 	 0.953522 
1.0755987 	 0.931306 
1.0756141 	 0.929806 
1.0756295 	 0.906566 
1.0756447 	 0.862080 
1.0756601 	 0.811828 
1.0756755 	 0.785519 
1.0756909 	 0.770953 
1.0757062 	 0.822197 
1.0757216 	 0.886033 
1.0757370 	 0.945190 
1.0757523 	 0.978651 
1.0757676 	 0.973476 
1.0757830 	 0.982776 
1.0757984 	 1.000500 
1.0758138 	 1.003120 
1.0758291 	 1.017380 
1.0758445 	 1.020830 
1.0758598 	 1.020280 
1.0758752 	 1.023870 
1.0758905 	 1.009750 
1.0759059 	 1.011750 
1.0759213 	 0.994933 
1.0759367 	 0.978054 
1.0759519 	 1.003830 
1.0759673 	 1.005670 
1.0759827 	 1.010920 
1.0759981 	 1.018050 
1.0760134 	 1.016550 
1.0760288 	 1.017860 
1.0760442 	 1.010780 
1.0760595 	 0.987445 
1.0760748 	 0.981321 
1.0760902 	 0.981313 
1.0761056 	 0.982138 
1.0761210 	 0.995109 
1.0761364 	 1.009840 
1.0761516 	 1.021210 
1.0761670 	 1.015520 
1.0761824 	 1.025620 
1.0761977 	 1.020010 
1.0762131 	 1.008230 
1.0762285 	 1.006660 
1.0762439 	 1.015210 
1.0762591 	 0.996059 
1.0762745 	 1.000090 
1.0762899 	 0.995195 
1.0763053 	 1.008770 
1.0763206 	 1.007940 
1.0763360 	 0.997331 
1.0763514 	 0.997231 
1.0763667 	 0.984539 
1.0763820 	 0.974800 
1.0763974 	 0.991096 
1.0764128 	 0.999985 
1.0764282 	 0.986422 
1.0764436 	 0.989705 
1.0764588 	 1.009580 
1.0764742 	 1.001380 
1.0764896 	 1.018730 
1.0765049 	 1.012650 
1.0765203 	 0.992589 
1.0765357 	 0.991610 
1.0765511 	 0.998887 
1.0765663 	 0.998758 
1.0765817 	 1.000110 
1.0765971 	 0.973930 
1.0766125 	 0.989563 
1.0766279 	 1.007860 
1.0766432 	 1.022480 
1.0766586 	 1.027330 
1.0766739 	 1.013700 
1.0766892 	 1.016210 
1.0767046 	 1.014710 
1.0767200 	 0.987406 
1.0767354 	 0.995375 
1.0767508 	 0.996954 
1.0767660 	 1.011280 
1.0767814 	 0.998277 
1.0767968 	 1.006600 
1.0768121 	 1.019080 
1.0768275 	 1.025490 
1.0768429 	 1.021610 
1.0768583 	 1.002500 
1.0768735 	 1.002670 
1.0768889 	 0.996704 
1.0769043 	 0.988755 
1.0769197 	 0.996256 
1.0769351 	 0.992759 
1.0769504 	 1.004440 
1.0769657 	 1.003900 
1.0769811 	 1.011870 
1.0769964 	 1.016890 
1.0770118 	 1.019590 
1.0770272 	 1.009600 
1.0770426 	 0.997629 
1.0770580 	 1.003120 
1.0770732 	 0.992495 
1.0770886 	 1.003380 
1.0771040 	 1.000000 
1.0771194 	 1.007230 
1.0771347 	 1.016330 
1.0771501 	 1.004890 
1.0771655 	 1.009590 
1.0771807 	 1.014180 
1.0771961 	 1.017470 
1.0772115 	 0.993232 
1.0772269 	 0.978264 
1.0772423 	 1.009820 
1.0772576 	 0.976784 
1.0772729 	 0.991930 
1.0772883 	 0.983466 
1.0773036 	 0.985325 
1.0773190 	 1.012970 
1.0773344 	 1.005010 
1.0773498 	 1.002070 
1.0773652 	 1.003950 
1.0773804 	 0.998497 
1.0773958 	 0.998151 
1.0774112 	 0.989685 
1.0774266 	 0.999821 
1.0774419 	 0.999368 
1.0774573 	 1.019080 
1.0774727 	 1.024780 
1.0774879 	 1.021890 
1.0775033 	 1.018930 
1.0775187 	 1.007630 
1.0775341 	 1.012290 
1.0775495 	 1.018730 
1.0775648 	 1.017920 
1.0775801 	 1.005060 
1.0775955 	 1.014350 
1.0776109 	 1.004080 
1.0776262 	 1.021710 
1.0776416 	 1.002990 
1.0776570 	 1.008240 
1.0776724 	 1.001580 
1.0776876 	 0.997737 
1.0777030 	 0.993134 
1.0777184 	 0.995164 
1.0777338 	 0.999665 
1.0777491 	 0.994176 
1.0777645 	 1.010390 
1.0777798 	 1.008730 
1.0777951 	 1.015810 
1.0778105 	 1.007970 
1.0778259 	 1.016910 
1.0778413 	 1.009100 
1.0778567 	 0.996223 
1.0778720 	 1.008050 
1.0778873 	 1.006360 
1.0779027 	 1.012470 
1.0779181 	 1.016570 
1.0779334 	 0.998691 
1.0779488 	 0.991845 
1.0779642 	 1.010830 
1.0779796 	 1.013710 
1.0779948 	 1.008720 
1.0780102 	 1.021940 
1.0780256 	 1.024560 
1.0780410 	 1.022860 
1.0780563 	 1.013790 
1.0780717 	 1.008880 
1.0780870 	 1.009580 
1.0781024 	 1.005710 
1.0781177 	 1.013370 
1.0781331 	 1.024480 
1.0781485 	 1.019060 
1.0781639 	 1.018670 
1.0781792 	 0.987365 
1.0781945 	 0.987941 
1.0782099 	 0.985897 
1.0782253 	 0.986652 
1.0782406 	 0.986806 
1.0782560 	 0.992511 
1.0782714 	 1.016140 
1.0782866 	 0.995106 
1.0783020 	 1.001050 
1.0783174 	 1.017650 
1.0783328 	 0.996800 
1.0783482 	 1.011600 
1.0783635 	 0.994388 
1.0783789 	 0.995862 
1.0783942 	 1.010540 
1.0784096 	 1.029400 
1.0784249 	 1.020240 
1.0784403 	 1.022340 
1.0784557 	 1.015480 
1.0784711 	 1.012580 
1.0784864 	 0.999015 
1.0785017 	 0.989362 
1.0785171 	 0.991922 
1.0785325 	 1.007670 
1.0785478 	 0.995595 
1.0785632 	 0.970646 
1.0785786 	 0.971282 
1.0785939 	 0.976924 
1.0786092 	 0.990169 
1.0786246 	 1.006310 
1.0786400 	 1.016620 
1.0786554 	 1.012130 
1.0786707 	 1.000970 
1.0786861 	 0.986728 
1.0787014 	 0.972371 
1.0787168 	 0.917690 
1.0787321 	 0.874520 
1.0787475 	 0.846211 
1.0787629 	 0.899671 
1.0787783 	 0.946508 
1.0787936 	 0.965081 
1.0788089 	 0.983380 
1.0788243 	 1.008370 
1.0788397 	 1.004450 
1.0788550 	 0.997741 
1.0788704 	 1.001130 
1.0788858 	 0.973710 
1.0789011 	 0.922818 
1.0789164 	 0.843108 
1.0789318 	 0.757402 
1.0789472 	 0.656126 
1.0789626 	 0.549593 
1.0789779 	 0.521504 
1.0789933 	 0.583989 
1.0790086 	 0.693608 
1.0790240 	 0.831990 
1.0790393 	 0.929914 
1.0790547 	 0.986202 
1.0790701 	 1.014670 
1.0790855 	 1.024470 
1.0791008 	 1.000000 
1.0791161 	 1.003280 
1.0791315 	 1.009900 
1.0791469 	 1.012310 
1.0791622 	 1.000790 
1.0791776 	 1.002580 
1.0791930 	 0.996941 
1.0792083 	 0.994439 
1.0792236 	 1.004610 
1.0792390 	 1.011970 
1.0792544 	 1.025640 
1.0792698 	 1.012760 
1.0792851 	 1.020970 
1.0793005 	 1.037330 
1.0793158 	 1.017930 
1.0793312 	 0.994060 
1.0793465 	 0.979510 
1.0793619 	 1.006130 
1.0793773 	 1.005690 
1.0793927 	 1.007390 
1.0794079 	 1.000460 
1.0794233 	 1.001250 
1.0794387 	 1.001710 
1.0794541 	 1.001830 
1.0794694 	 0.989276 
1.0794848 	 0.983707 
1.0795002 	 0.991167 
1.0795155 	 1.012520 
1.0795308 	 1.004660 
1.0795462 	 1.004130 
1.0795616 	 1.010360 
1.0795770 	 1.010310 
1.0795923 	 1.001980 
1.0796077 	 1.010550 
1.0796230 	 1.003360 
1.0796384 	 1.006070 
1.0796537 	 1.005290 
1.0796691 	 0.978542 
1.0796845 	 0.971947 
1.0796999 	 0.999159 
1.0797151 	 1.011370 
1.0797305 	 1.018040 
1.0797459 	 1.015630 
1.0797613 	 1.021980 
1.0797766 	 1.008170 
1.0797920 	 1.004890 
1.0798074 	 0.994957 
1.0798227 	 0.989959 
1.0798380 	 0.981833 
1.0798534 	 0.969468 
1.0798688 	 0.966201 
1.0798842 	 0.971560 
1.0798995 	 0.968982 
1.0799148 	 0.971951 
1.0799302 	 0.999260 
1.0799456 	 1.007750 
1.0799609 	 0.996193 
1.0799763 	 1.004920 
1.0799917 	 1.007310 
1.0800071 	 0.999506 
1.0800223 	 0.986905 
1.0800377 	 1.002120 
1.0800531 	 0.987482 
1.0800685 	 1.001000 
1.0800838 	 1.005510 
1.0800992 	 1.002970 
1.0801146 	 1.010340 
1.0801299 	 1.003990 
1.0801452 	 0.988691 
1.0801606 	 1.021900 
1.0801760 	 1.001450 
1.0801914 	 1.005260 
1.0802068 	 0.996665 
1.0802220 	 1.016740 
1.0802374 	 0.999641 
1.0802528 	 1.015990 
1.0802681 	 1.016240 
1.0802835 	 0.998235 
1.0802989 	 1.008740 
1.0803143 	 1.012180 
1.0803295 	 1.011340 
1.0803449 	 1.007650 
1.0803603 	 0.994073 
1.0803757 	 0.988971 
1.0803910 	 0.999065 
1.0804064 	 1.014960 
1.0804218 	 1.016270 
1.0804371 	 1.004010 
1.0804524 	 1.002080 
1.0804678 	 0.995906 
1.0804832 	 0.997875 
1.0804986 	 1.002060 
1.0805140 	 0.993294 
1.0805292 	 0.913804 
1.0805446 	 0.984272 
1.0805600 	 0.992136 
1.0805753 	 0.984046 
1.0805907 	 0.988549 
1.0806061 	 0.987100 
1.0806215 	 0.987980 
1.0806367 	 1.000920 
1.0806521 	 0.986742 
1.0806675 	 1.005410 
1.0806829 	 1.007690 
1.0806983 	 0.981181 
1.0807136 	 0.985204 
1.0807289 	 1.001340 
1.0807443 	 1.010090 
1.0807596 	 1.013410 
1.0807750 	 1.012970 
1.0807904 	 0.993003 
1.0808058 	 1.011470 
1.0808212 	 1.008950 


==> anc/HD193370/HD193370_72.dat <==
1.0507607 	 0.980290 
1.0507759 	 0.997559 
1.0507910 	 1.046140 
1.0508062 	 0.990828 
1.0508213 	 0.967074 
1.0508364 	 1.009610 
1.0508516 	 1.007550 
1.0508667 	 1.001410 
1.0508819 	 0.948947 
1.0508970 	 0.996213 
1.0509121 	 1.009720 
1.0509274 	 0.969238 
1.0509425 	 0.974721 
1.0509577 	 0.950834 
1.0509728 	 0.944701 
1.0509880 	 1.019050 
1.0510031 	 1.025710 
1.0510182 	 1.001700 
1.0510334 	 0.975586 
1.0510485 	 1.006150 
1.0510637 	 1.035310 
1.0510788 	 0.974623 
1.0510939 	 0.974908 
1.0511092 	 0.987569 
1.0511243 	 0.965728 
1.0511395 	 0.975859 
1.0511546 	 0.993382 
1.0511698 	 1.003400 
1.0511849 	 0.961669 
1.0512000 	 0.996257 
1.0512152 	 1.023910 
1.0512303 	 1.020780 
1.0512455 	 0.962760 
1.0512606 	 0.958942 
1.0512758 	 1.007250 
1.0512910 	 0.988027 
1.0513061 	 0.974162 
1.0513213 	 0.976550 
1.0513364 	 0.989063 
1.0513515 	 1.015220 
1.0513667 	 1.003110 
1.0513818 	 0.999275 
1.0513970 	 0.958128 
1.0514121 	 0.963742 
1.0514272 	 0.949234 
1.0514424 	 0.977104 
1.0514576 	 0.965746 
1.0514728 	 0.994429 
1.0514879 	 0.986743 
1.0515031 	 0.991766 
1.0515182 	 0.988259 
1.0515333 	 0.955997 
1.0515485 	 0.962340 
1.0515636 	 0.939736 
1.0515788 	 0.960158 
1.0515939 	 1.029090 
1.0516090 	 0.947771 
1.0516243 	 0.938100 
1.0516394 	 0.983273 
1.0516546 	 0.939038 
1.0516697 	 0.969258 
1.0516849 	 1.026750 
1.0517000 	 1.011930 
1.0517151 	 0.995133 
1.0517303 	 0.983378 
1.0517454 	 1.058170 
1.0517606 	 1.021190 
1.0517757 	 0.981678 
1.0517908 	 0.954286 
1.0518061 	 0.968524 
1.0518212 	 1.034050 
1.0518364 	 1.002930 
1.0518515 	 0.994680 
1.0518667 	 1.005250 
1.0518818 	 1.028020 
1.0518969 	 1.018010 
1.0519121 	 1.073210 
1.0519272 	 1.066770 
1.0519423 	 0.999448 
1.0519575 	 0.962124 
1.0519727 	 1.000870 
1.0519879 	 1.000580 
1.0520030 	 1.006970 
1.0520182 	 0.994625 
1.0520333 	 0.990802 
1.0520484 	 1.043260 
1.0520636 	 1.033490 
1.0520787 	 1.029790 
1.0520939 	 1.022990 
1.0521090 	 0.971089 
1.0521241 	 0.960217 
1.0521393 	 1.021200 
1.0521545 	 0.996839 
1.0521697 	 1.005290 
1.0521848 	 1.005480 
1.0522000 	 0.990707 
1.0522151 	 0.982711 
1.0522302 	 0.996030 
1.0522454 	 0.971393 
1.0522605 	 1.009470 
1.0522757 	 1.006880 
1.0522908 	 1.014730 
1.0523059 	 1.023790 
1.0523212 	 0.982647 
1.0523363 	 0.960570 
1.0523515 	 0.981788 
1.0523666 	 0.958554 
1.0523818 	 0.953746 
1.0523969 	 0.933222 
1.0524120 	 0.956809 
1.0524272 	 0.919754 
1.0524423 	 0.951957 
1.0524575 	 0.954497 
1.0524726 	 1.004050 
1.0524879 	 0.976124 
1.0525030 	 1.033680 
1.0525181 	 0.984551 
1.0525333 	 0.997537 
1.0525484 	 1.030440 
1.0525635 	 0.991754 
1.0525787 	 0.983893 
1.0525938 	 0.981028 
1.0526090 	 0.977903 
1.0526241 	 0.993698 
1.0526392 	 0.982638 
1.0526544 	 1.030310 
1.0526696 	 1.081370 
1.0526848 	 1.038100 
1.0526999 	 0.983444 
1.0527151 	 0.968809 
1.0527302 	 0.971642 
1.0527453 	 1.001040 
1.0527605 	 1.036170 
1.0527756 	 1.042780 
1.0527908 	 1.007290 
1.0528059 	 0.938051 
1.0528210 	 0.945789 
1.0528363 	 0.956604 
1.0528514 	 0.929214 
1.0528666 	 0.961681 
1.0528817 	 0.976202 
1.0528969 	 0.999389 
1.0529120 	 1.002490 
1.0529271 	 0.994134 
1.0529423 	 0.965186 
1.0529574 	 1.020380 
1.0529726 	 1.039130 
1.0529877 	 0.955207 
1.0530028 	 0.934941 
1.0530181 	 0.934303 
1.0530332 	 0.952016 
1.0530484 	 0.951494 
1.0530635 	 0.967561 
1.0530787 	 0.999768 
1.0530938 	 0.998961 
1.0531089 	 1.005250 
1.0531241 	 1.020580 
1.0531392 	 1.043640 
1.0531543 	 0.992906 
1.0531695 	 0.958694 
1.0531847 	 0.913514 
1.0531999 	 0.928281 
1.0532150 	 0.913016 
1.0532302 	 0.892346 
1.0532453 	 0.905990 
1.0532604 	 0.950186 
1.0532756 	 0.948934 
1.0532907 	 0.959856 
1.0533059 	 0.931717 
1.0533210 	 0.970340 
1.0533361 	 0.951383 
1.0533513 	 0.975030 
1.0533665 	 0.984512 
1.0533817 	 1.033120 
1.0533968 	 1.019130 
1.0534120 	 0.999890 
1.0534271 	 1.036610 
1.0534422 	 1.018600 
1.0534574 	 0.978717 
1.0534725 	 0.952787 
1.0534877 	 0.941842 
1.0535028 	 0.964347 
1.0535179 	 0.963923 
1.0535332 	 1.007800 
1.0535483 	 0.998436 
1.0535635 	 1.026760 
1.0535786 	 1.041950 
1.0535938 	 1.064600 
1.0536089 	 1.018930 
1.0536240 	 0.987657 
1.0536392 	 0.963445 
1.0536543 	 0.973585 
1.0536695 	 0.964308 
1.0536846 	 0.999910 
1.0536999 	 0.977385 
1.0537150 	 0.952507 
1.0537301 	 1.004870 
1.0537453 	 1.011140 
1.0537604 	 1.005380 
1.0537755 	 1.017900 
1.0537907 	 0.976047 
1.0538058 	 0.986527 
1.0538210 	 0.986020 
1.0538361 	 0.974042 
1.0538512 	 0.969954 
1.0538664 	 0.976989 
1.0538816 	 1.004750 
1.0538968 	 1.011920 
1.0539119 	 1.014490 
1.0539271 	 1.010680 
1.0539422 	 1.015330 
1.0539573 	 0.995161 
1.0539725 	 1.026800 
1.0539876 	 0.999689 
1.0540028 	 0.975643 
1.0540179 	 0.991905 
1.0540330 	 1.019340 
1.0540483 	 1.001510 
1.0540634 	 1.033510 
1.0540786 	 1.010520 
1.0540937 	 0.994023 
1.0541089 	 0.977539 
1.0541240 	 1.024450 
1.0541391 	 1.008000 
1.0541543 	 1.023950 
1.0541694 	 1.027510 
1.0541846 	 0.998846 
1.0541997 	 0.981239 
1.0542148 	 0.991595 
1.0542301 	 0.951634 
1.0542452 	 0.939341 
1.0542604 	 0.946519 
1.0542755 	 0.973749 
1.0542907 	 0.965891 
1.0543058 	 0.983235 
1.0543209 	 1.009230 
1.0543361 	 1.011070 
1.0543512 	 0.982322 
1.0543664 	 0.954795 
1.0543815 	 0.952217 
1.0543967 	 0.844451 
1.0544119 	 0.877253 
1.0544270 	 0.899958 
1.0544422 	 0.933810 
1.0544573 	 0.961109 
1.0544724 	 0.984792 
1.0544876 	 0.930480 
1.0545027 	 0.952180 
1.0545179 	 0.997594 
1.0545330 	 0.987233 
1.0545481 	 0.982511 
1.0545633 	 0.990073 
1.0545785 	 1.000010 
1.0545937 	 0.990760 
1.0546088 	 0.991499 
1.0546240 	 0.990332 
1.0546391 	 0.979012 
1.0546542 	 1.000350 
1.0546694 	 1.004480 
1.0546845 	 1.008080 
1.0546997 	 1.015370 
1.0547148 	 1.012370 
1.0547299 	 0.991679 
1.0547452 	 1.023620 
1.0547603 	 1.003150 
1.0547755 	 0.986502 
1.0547906 	 0.985170 
1.0548058 	 1.012250 
1.0548209 	 1.031820 
1.0548360 	 1.024440 
1.0548512 	 1.021330 
1.0548663 	 1.028830 
1.0548815 	 0.996571 
1.0548966 	 1.001990 
1.0549117 	 0.985786 
1.0549270 	 0.984991 
1.0549421 	 0.989703 
1.0549573 	 0.994677 
1.0549724 	 1.035930 
1.0549875 	 1.024050 
1.0550027 	 0.999766 
1.0550178 	 1.010950 
1.0550330 	 0.983992 
1.0550481 	 0.968998 
1.0550632 	 0.976274 
1.0550784 	 0.995250 
1.0550936 	 1.031330 
1.0551088 	 1.010890 
1.0551239 	 1.027450 
1.0551391 	 1.109390 
1.0551542 	 0.998422 
1.0551693 	 0.956391 
1.0551845 	 0.977502 
1.0551996 	 0.961122 
1.0552148 	 0.958806 
1.0552299 	 0.984114 
1.0552450 	 0.952635 
1.0552603 	 1.007190 
1.0552754 	 1.010400 
1.0552906 	 0.979534 
1.0553057 	 0.994670 
1.0553209 	 1.004550 
1.0553360 	 0.985901 
1.0553511 	 1.000640 
1.0553663 	 0.997084 
1.0553814 	 1.005500 
1.0553966 	 1.025480 
1.0554117 	 1.008510 
1.0554268 	 1.004060 
1.0554421 	 1.004390 
1.0554572 	 0.993223 
1.0554724 	 1.002560 
1.0554875 	 0.988953 
1.0555027 	 0.978162 
1.0555178 	 0.986300 
1.0555329 	 1.004890 
1.0555481 	 1.011030 
1.0555632 	 0.984547 
1.0555784 	 1.012970 
1.0555935 	 1.019480 
1.0556087 	 0.984423 
1.0556239 	 1.010740 
1.0556390 	 0.987482 
1.0556542 	 0.985434 
1.0556693 	 0.997236 
1.0556844 	 0.996391 
1.0556996 	 1.001460 
1.0557147 	 0.983230 
1.0557299 	 0.989034 
1.0557450 	 0.999327 
1.0557601 	 0.991210 
1.0557753 	 0.995284 
1.0557905 	 0.980491 
1.0558057 	 0.985846 
1.0558208 	 1.012380 
1.0558360 	 1.007720 
1.0558511 	 1.011630 
1.0558662 	 0.985069 
1.0558814 	 1.017930 
1.0558965 	 0.999572 
1.0559117 	 1.033690 
1.0559268 	 1.015190 
1.0559419 	 0.949868 
1.0559572 	 0.966217 
1.0559723 	 0.996484 
1.0559875 	 0.983427 
1.0560026 	 1.015230 
1.0560178 	 1.007510 
1.0560329 	 0.990162 
1.0560480 	 0.967510 
1.0560632 	 0.969177 
1.0560783 	 0.999657 
1.0560935 	 0.986558 
1.0561086 	 0.960231 
1.0561237 	 1.005670 
1.0561390 	 0.975810 
1.0561541 	 0.937879 
1.0561693 	 1.014840 
1.0561844 	 0.997241 
1.0561996 	 1.011100 
1.0562147 	 1.017610 
1.0562298 	 1.034050 
1.0562450 	 1.033530 
1.0562601 	 1.015940 
1.0562752 	 1.030820 
1.0562904 	 1.014180 
1.0563056 	 0.995186 
1.0563208 	 0.995333 
1.0563359 	 1.012180 
1.0563511 	 0.994512 
1.0563662 	 0.960323 
1.0563813 	 1.014180 
1.0563965 	 1.016070 
1.0564116 	 1.007440 
1.0564268 	 0.981660 
1.0564419 	 0.967789 
1.0564570 	 0.945800 
1.0564722 	 0.981880 
1.0564874 	 1.004680 
1.0565026 	 0.995228 
1.0565177 	 1.003060 
1.0565329 	 0.993122 
1.0565480 	 0.993427 
1.0565631 	 1.004070 
1.0565783 	 0.988821 
1.0565934 	 0.976244 
1.0566086 	 0.989221 
1.0566237 	 0.965663 
1.0566388 	 0.991071 
1.0566541 	 1.007710 
1.0566692 	 1.011420 
1.0566844 	 1.003170 
1.0566995 	 1.016060 
1.0567147 	 0.997291 
1.0567298 	 0.996076 
1.0567449 	 0.978149 
1.0567601 	 0.996376 
1.0567752 	 1.024980 
1.0567904 	 1.008390 
1.0568055 	 0.991582 
1.0568208 	 1.002420 
1.0568359 	 1.008280 
1.0568510 	 1.014120 
1.0568662 	 1.010840 
1.0568813 	 1.000640 
1.0568964 	 1.003960 
1.0569116 	 1.000560 
1.0569267 	 1.001510 
1.0569419 	 1.008700 
1.0569570 	 1.017550 
1.0569721 	 1.012910 
1.0569873 	 1.018270 
1.0570025 	 1.015300 
1.0570177 	 1.023510 
1.0570328 	 1.015420 
1.0570480 	 1.000230 
1.0570631 	 0.995869 
1.0570782 	 1.014710 
1.0570934 	 1.014100 
1.0571085 	 1.011800 
1.0571237 	 1.039980 
1.0571388 	 1.027760 
1.0571539 	 1.001990 
1.0571692 	 1.005660 
1.0571843 	 1.004060 
1.0571995 	 1.016630 
1.0572146 	 1.003220 
1.0572298 	 1.009980 
1.0572449 	 1.000910 
1.0572600 	 1.016650 
1.0572752 	 0.980736 
1.0572903 	 0.995866 
1.0573055 	 0.998019 
1.0573206 	 1.005240 
1.0573357 	 1.009940 
1.0573510 	 0.979349 
1.0573661 	 0.992172 
1.0573813 	 0.994693 
1.0573964 	 0.998433 
1.0574116 	 0.986735 
1.0574267 	 1.025560 
1.0574418 	 0.988502 
1.0574570 	 0.981609 
1.0574721 	 0.994408 
1.0574872 	 0.981152 
1.0575024 	 0.994371 
1.0575176 	 0.992040 
1.0575328 	 0.986757 
1.0575479 	 0.972248 
1.0575631 	 1.003660 
1.0575782 	 1.008550 
1.0575933 	 1.001780 
1.0576085 	 1.002970 
1.0576236 	 0.989714 
1.0576388 	 1.005620 
1.0576539 	 1.000730 
1.0576690 	 0.986373 
1.0576842 	 0.985479 
1.0576994 	 0.962165 
1.0577146 	 0.992655 
1.0577297 	 1.012300 
1.0577449 	 1.012260 
1.0577600 	 0.988584 
1.0577751 	 1.015550 
1.0577903 	 1.040820 
1.0578054 	 1.009490 
1.0578206 	 1.003050 
1.0578357 	 1.015800 
1.0578508 	 1.004210 
1.0578661 	 1.013240 
1.0578812 	 1.005550 
1.0578964 	 0.989626 
1.0579115 	 1.013480 
1.0579267 	 1.023460 
1.0579418 	 0.994818 
1.0579569 	 1.010330 
1.0579721 	 1.025670 
1.0579872 	 0.988711 
1.0580024 	 1.002680 
1.0580175 	 0.998388 
1.0580328 	 1.002200 
1.0580479 	 0.991940 
1.0580630 	 0.991969 
1.0580782 	 1.011170 
1.0580933 	 1.014530 
1.0581084 	 0.997333 
1.0581236 	 0.993410 
1.0581387 	 0.999118 
1.0581539 	 0.978382 
1.0581690 	 1.001200 
1.0581841 	 0.997826 
1.0581993 	 1.006740 
1.0582145 	 0.999799 
1.0582297 	 1.004600 
1.0582448 	 0.987681 
1.0582600 	 0.997059 
1.0582751 	 0.995423 
1.0582902 	 1.010550 
1.0583054 	 0.984444 
1.0583205 	 0.985305 
1.0583357 	 0.995028 
1.0583508 	 0.979434 
1.0583659 	 0.981484 
1.0583812 	 0.997817 
1.0583963 	 0.968608 
1.0584115 	 0.916915 
1.0584266 	 0.860040 
1.0584418 	 0.828218 
1.0584569 	 0.848812 
1.0584720 	 0.888303 
1.0584872 	 0.898922 
1.0585023 	 0.931677 
1.0585175 	 0.964247 
1.0585326 	 1.005180 
1.0585477 	 1.001380 
1.0585630 	 1.012060 
1.0585781 	 1.012490 
1.0585933 	 1.007380 
1.0586084 	 0.996907 
1.0586236 	 1.008030 
1.0586387 	 1.005270 
1.0586538 	 1.017730 
1.0586690 	 1.017260 
1.0586841 	 0.990670 
1.0586993 	 0.983471 
1.0587144 	 0.955306 
1.0587296 	 0.879187 
1.0587448 	 0.782953 
1.0587599 	 0.659927 
1.0587751 	 0.552868 
1.0587902 	 0.456682 
1.0588053 	 0.470962 
1.0588205 	 0.563189 
1.0588356 	 0.709447 
1.0588508 	 0.844581 
1.0588659 	 0.937073 
1.0588810 	 0.988057 
1.0588962 	 1.004110 
1.0589114 	 0.994407 
1.0589266 	 1.000550 
1.0589417 	 1.005890 
1.0589569 	 1.000000 
1.0589720 	 0.999029 
1.0589871 	 1.014240 
1.0590023 	 1.000220 
1.0590174 	 1.013750 
1.0590326 	 1.006660 
1.0590477 	 1.018410 
1.0590628 	 0.999803 
1.0590781 	 1.004080 
1.0590932 	 0.997145 
1.0591084 	 1.001130 
1.0591235 	 1.008000 
1.0591387 	 1.005850 
1.0591538 	 1.002070 
1.0591689 	 1.006930 
1.0591841 	 1.020700 
1.0591992 	 1.019170 
1.0592144 	 0.999056 
1.0592295 	 1.001110 
1.0592446 	 0.996366 
1.0592599 	 0.991540 
1.0592750 	 0.999079 
1.0592902 	 0.998978 
1.0593053 	 1.009530 
1.0593204 	 1.012440 
1.0593356 	 1.012780 
1.0593507 	 1.009490 
1.0593659 	 0.999823 
1.0593810 	 1.010760 
1.0593961 	 0.991647 
1.0594113 	 1.001880 
1.0594265 	 1.004500 
1.0594417 	 0.996399 
1.0594568 	 0.989556 
1.0594720 	 1.018900 
1.0594871 	 1.011530 
1.0595022 	 1.025690 
1.0595174 	 1.012200 
1.0595325 	 0.999339 
1.0595477 	 0.999105 
1.0595628 	 1.018660 
1.0595779 	 1.020490 
1.0595932 	 1.015900 
1.0596083 	 1.017400 
1.0596235 	 1.032020 
1.0596386 	 1.022180 
1.0596538 	 1.021950 
1.0596689 	 1.017470 
1.0596840 	 1.018290 
1.0596992 	 1.004580 
1.0597143 	 1.000220 
1.0597295 	 0.997672 
1.0597446 	 1.022010 
1.0597597 	 1.023270 
1.0597750 	 1.027550 
1.0597901 	 1.026950 
1.0598053 	 1.018370 
1.0598204 	 1.005480 
1.0598356 	 1.003820 
1.0598507 	 1.004510 
1.0598658 	 0.995556 
1.0598810 	 0.988118 
1.0598961 	 0.982488 
1.0599113 	 0.987450 
1.0599264 	 0.984414 
1.0599416 	 0.982882 
1.0599568 	 0.957464 
1.0599719 	 0.955382 
1.0599871 	 0.955486 
1.0600022 	 0.959939 
1.0600173 	 0.977609 
1.0600325 	 0.985485 
1.0600476 	 0.994299 
1.0600628 	 1.012190 
1.0600779 	 1.016970 
1.0600930 	 1.013260 
1.0601082 	 1.010820 
1.0601234 	 1.003210 
1.0601386 	 1.012040 
1.0601537 	 0.998977 
1.0601689 	 0.998062 
1.0601840 	 0.999778 
1.0601991 	 0.997902 
1.0602143 	 1.007960 
1.0602294 	 1.010590 
1.0602446 	 1.007790 
1.0602597 	 1.017450 
1.0602748 	 1.018010 
1.0602901 	 1.011210 
1.0603052 	 1.010070 
1.0603204 	 1.004880 
1.0603355 	 1.006830 
1.0603507 	 0.989331 
1.0603658 	 1.004800 
1.0603809 	 1.007050 
1.0603961 	 1.007400 
1.0604112 	 1.018190 
1.0604264 	 1.015520 
1.0604415 	 1.010510 
1.0604566 	 1.019840 
1.0604719 	 1.013390 
1.0604870 	 1.007650 
1.0605022 	 1.002990 
1.0605173 	 0.989896 
1.0605325 	 0.976897 
1.0605476 	 0.962107 
1.0605627 	 0.887475 
1.0605779 	 0.823213 
1.0605930 	 0.691206 
1.0606081 	 0.585168 
1.0606233 	 0.529994 
1.0606385 	 0.573773 
1.0606537 	 0.653566 
1.0606688 	 0.789931 
1.0606840 	 0.907017 
1.0606991 	 0.967469 
1.0607142 	 0.994253 
1.0607294 	 1.022380 
1.0607445 	 1.022180 
1.0607597 	 1.002130 
1.0607748 	 0.972265 
1.0607899 	 0.969854 
1.0608051 	 0.971882 
1.0608203 	 0.979919 
1.0608355 	 0.987344 
1.0608506 	 0.989537 
1.0608658 	 1.011310 
1.0608809 	 1.033470 
1.0608960 	 1.026080 
1.0609112 	 1.010780 
1.0609263 	 1.010560 
1.0609415 	 1.004420 
1.0609566 	 1.004150 
1.0609717 	 0.990549 
1.0609870 	 1.003640 
1.0610021 	 1.013080 
1.0610173 	 1.007950 
1.0610324 	 1.016060 
1.0610476 	 1.007550 
1.0610627 	 1.011400 
1.0610778 	 1.011470 
1.0610930 	 1.010220 
1.0611081 	 0.996579 
1.0611233 	 0.984370 
1.0611384 	 1.005540 
1.0611537 	 0.994695 
1.0611688 	 1.007720 
1.0611839 	 1.021180 
1.0611991 	 1.021940 
1.0612142 	 1.020730 
1.0612293 	 1.015840 
1.0612445 	 1.003750 
1.0612596 	 1.005140 
1.0612748 	 0.997450 
1.0612899 	 0.988565 
1.0613050 	 1.005130 
1.0613202 	 1.013060 
1.0613354 	 1.015900 
1.0613506 	 1.020900 
1.0613657 	 1.029930 
1.0613809 	 1.020730 
1.0613960 	 1.000210 
1.0614111 	 0.987224 
1.0614263 	 0.969727 
1.0614414 	 0.961039 
1.0614566 	 0.956003 
1.0614717 	 0.971648 
1.0614868 	 0.981316 
1.0615021 	 1.002920 
1.0615172 	 1.010030 
1.0615324 	 1.006540 
1.0615475 	 1.011810 
1.0615627 	 1.017630 
1.0615778 	 1.014980 
1.0615929 	 1.003560 
1.0616081 	 1.008680 
1.0616232 	 1.003660 
1.0616384 	 1.019840 
1.0616535 	 1.022620 
1.0616686 	 1.016720 
1.0616839 	 1.015850 
1.0616990 	 1.008300 
1.0617142 	 1.016720 
1.0617293 	 1.003150 
1.0617445 	 0.995360 
1.0617596 	 0.992170 
1.0617747 	 1.008260 
1.0617899 	 1.016290 
1.0618050 	 1.022110 
1.0618201 	 1.020210 
1.0618353 	 1.026500 
1.0618505 	 1.018080 
1.0618657 	 1.021710 
1.0618808 	 1.015460 
1.0618960 	 1.006790 
1.0619111 	 1.001940 
1.0619262 	 1.000640 
1.0619414 	 0.999021 
1.0619565 	 0.998939 
1.0619717 	 0.995095 
1.0619868 	 1.011800 
1.0620019 	 1.017390 
1.0620171 	 1.020020 
1.0620323 	 1.018320 
1.0620475 	 1.006180 
1.0620626 	 0.997383 
1.0620778 	 0.985004 
1.0620929 	 0.989318 
1.0621080 	 0.995920 
1.0621232 	 1.010560 
1.0621383 	 1.017740 
1.0621535 	 1.027770 
1.0621686 	 1.019980 
1.0621837 	 0.998970 
1.0621990 	 1.000160 
1.0622141 	 0.998501 
1.0622293 	 0.989654 
1.0622444 	 1.003440 
1.0622596 	 1.010590 
1.0622747 	 1.001520 
1.0622898 	 1.005530 
1.0623050 	 1.010440 
1.0623201 	 1.001090 
1.0623353 	 1.000850 
1.0623504 	 1.007170 
1.0623655 	 0.996467 
1.0623808 	 0.998693 
1.0623959 	 0.989681 
1.0624111 	 0.985856 
1.0624262 	 0.992127 
1.0624413 	 1.010130 
1.0624565 	 1.006580 
1.0624716 	 0.994802 
1.0624868 	 1.009090 
1.0625019 	 1.013870 
1.0625170 	 0.999769 
1.0625322 	 0.993581 
1.0625474 	 0.973366 
1.0625626 	 0.993755 
1.0625777 	 0.992392 
1.0625929 	 1.008070 
1.0626080 	 1.012780 
1.0626231 	 1.007390 
1.0626383 	 1.000460 
1.0626534 	 0.994657 
1.0626686 	 0.990432 
1.0626837 	 0.993404 
1.0626988 	 1.005640 
1.0627141 	 1.003270 
1.0627292 	 1.002370 
1.0627444 	 1.005010 
1.0627595 	 1.019960 
1.0627747 	 1.020250 
1.0627898 	 1.011160 
1.0628049 	 1.004900 
1.0628201 	 1.009100 
1.0628352 	 0.992364 
1.0628504 	 0.983626 
1.0628655 	 0.996805 
1.0628806 	 0.994868 
1.0628959 	 1.000500 
1.0629110 	 1.015120 
1.0629262 	 1.018520 
1.0629413 	 1.016110 
1.0629565 	 1.009460 
1.0629716 	 0.984615 
1.0629867 	 0.969016 
1.0630019 	 0.917111 
1.0630170 	 0.873659 
1.0630322 	 0.800508 
1.0630473 	 0.757767 
1.0630625 	 0.781289 
1.0630777 	 0.861931 
1.0630928 	 0.935664 
1.0631080 	 0.977906 
1.0631231 	 1.010620 
1.0631382 	 1.009170 
1.0631534 	 1.001160 
1.0631685 	 0.991324 
1.0631837 	 1.000640 
1.0631988 	 1.010800 
1.0632139 	 1.015000 
1.0632291 	 1.016430 
1.0632443 	 1.017550 
1.0632595 	 1.017020 
1.0632746 	 1.014610 
1.0632898 	 1.001100 
1.0633049 	 1.009550 
1.0633200 	 1.065160 
1.0633352 	 0.990605 
1.0633503 	 0.999030 
1.0633655 	 1.011490 
1.0633806 	 0.990853 
1.0633957 	 1.004040 
1.0634110 	 1.002670 
1.0634261 	 1.007820 
1.0634413 	 1.014670 
1.0634564 	 0.969863 
1.0634716 	 0.932848 
1.0634867 	 0.940190 
1.0635018 	 0.972365 
1.0635170 	 0.988255 
1.0635321 	 1.003420 
1.0635473 	 1.025960 
1.0635624 	 1.026650 
1.0635775 	 1.011340 
1.0635928 	 1.014630 
1.0636079 	 0.998114 
1.0636231 	 1.001050 
1.0636382 	 0.998024 
1.0636533 	 0.991611 
1.0636685 	 0.998429 
1.0636836 	 1.009180 
1.0636988 	 1.003960 
1.0637139 	 1.004600 
1.0637290 	 1.003230 
1.0637442 	 1.001080 
1.0637594 	 1.003620 
1.0637746 	 0.987773 
1.0637897 	 0.975774 
1.0638049 	 0.961325 
1.0638200 	 0.963304 
1.0638351 	 0.936638 
1.0638503 	 0.905898 
1.0638654 	 0.851518 
1.0638806 	 0.813214 
1.0638957 	 0.810583 
1.0639108 	 0.866630 
1.0639260 	 0.912338 
1.0639412 	 0.956538 
1.0639564 	 0.982773 
1.0639715 	 0.993234 
1.0639867 	 0.979500 
1.0640018 	 0.984649 
1.0640169 	 1.006300 
1.0640321 	 1.008110 
1.0640472 	 1.000490 
1.0640624 	 0.991222 
1.0640775 	 0.990091 
1.0640926 	 1.012030 
1.0641079 	 1.000520 
1.0641230 	 0.989428 
1.0641382 	 0.996334 
1.0641533 	 1.008690 
1.0641685 	 1.009680 
1.0641836 	 1.018990 
1.0641987 	 1.015850 
1.0642139 	 1.020130 
1.0642290 	 1.009590 
1.0642442 	 0.996924 
1.0642593 	 0.990082 
1.0642745 	 1.006160 
1.0642897 	 0.997738 
1.0643048 	 0.986036 
1.0643200 	 1.018020 
1.0643351 	 1.034480 
1.0643502 	 1.022180 
1.0643654 	 1.022090 
1.0643805 	 1.020750 
1.0643957 	 1.017120 
1.0644108 	 1.001300 
1.0644259 	 0.997910 
1.0644411 	 0.997896 
1.0644563 	 0.993828 
1.0644715 	 0.991307 
1.0644866 	 1.024380 
1.0645018 	 1.023560 
1.0645169 	 1.021190 
1.0645320 	 1.000990 
1.0645472 	 0.988214 
1.0645623 	 0.988537 
1.0645775 	 0.998462 
1.0645926 	 0.992746 
1.0646077 	 0.980094 
1.0646230 	 1.002870 
1.0646381 	 1.002020 
1.0646533 	 0.995304 
1.0646684 	 1.009320 
1.0646836 	 1.005770 
1.0646987 	 0.991682 
1.0647138 	 0.979495 
1.0647290 	 0.974980 
1.0647441 	 0.984466 
1.0647593 	 0.996017 
1.0647744 	 0.971537 
1.0647895 	 0.976725 
1.0648048 	 0.991649 
1.0648199 	 1.007660 
1.0648351 	 1.022760 
1.0648502 	 1.002560 
1.0648654 	 0.994223 
1.0648805 	 0.978612 
1.0648956 	 0.976764 
1.0649108 	 0.992109 
1.0649259 	 0.993458 
1.0649410 	 1.001230 
1.0649562 	 0.998939 
1.0649714 	 0.982994 
1.0649866 	 1.001810 
1.0650017 	 1.007570 
1.0650169 	 1.001830 
1.0650320 	 1.010630 
1.0650471 	 0.993817 
1.0650623 	 0.987024 
1.0650774 	 0.971672 
1.0650926 	 0.985085 
1.0651077 	 0.987172 
1.0651228 	 0.983698 
1.0651380 	 1.010970 
1.0651532 	 0.992305 
1.0651684 	 0.978848 
1.0651835 	 0.987698 
1.0651987 	 0.978108 
1.0652138 	 0.984590 
1.0652289 	 1.006190 
1.0652441 	 1.005110 
1.0652592 	 1.001590 
1.0652744 	 1.010960 
1.0652895 	 1.012460 
1.0653046 	 0.995868 
1.0653199 	 1.012410 
1.0653350 	 1.006820 
1.0653502 	 0.999835 
1.0653653 	 1.012080 
1.0653805 	 1.013890 
1.0653956 	 1.011030 
1.0654107 	 0.997127 
1.0654259 	 0.999574 
1.0654410 	 1.003630 
1.0654562 	 1.005020 
1.0654713 	 1.012000 
1.0654866 	 1.012330 
1.0655017 	 1.011750 
1.0655168 	 1.002870 
1.0655320 	 0.988192 
1.0655471 	 0.981021 
1.0655622 	 0.989070 
1.0655774 	 1.006380 
1.0655925 	 0.975066 
1.0656077 	 1.013970 
1.0656228 	 1.002590 
1.0656379 	 1.007730 
1.0656531 	 1.008850 
1.0656683 	 1.007230 
1.0656835 	 1.021310 
1.0656986 	 1.012620 
1.0657138 	 1.007700 
1.0657289 	 1.006780 
1.0657440 	 1.001030 
1.0657592 	 1.003720 
1.0657743 	 1.007490 
1.0657895 	 1.003250 
1.0658046 	 1.003480 
1.0658197 	 1.011530 
1.0658350 	 0.997078 
1.0658501 	 0.995075 
1.0658653 	 0.988007 
1.0658804 	 1.001620 
1.0658956 	 1.017270 


==> anc/HD193370/HD193370_73.dat <==
1.0364329 	 1.022120 
1.0364478 	 0.991068 
1.0364627 	 1.016830 
1.0364777 	 1.029950 
1.0364926 	 1.032570 
1.0365075 	 0.986615 
1.0365225 	 1.045790 
1.0365374 	 0.999283 
1.0365523 	 0.986406 
1.0365673 	 1.029280 
1.0365822 	 1.040510 
1.0365971 	 1.021370 
1.0366122 	 1.002060 
1.0366271 	 0.956559 
1.0366420 	 0.987548 
1.0366570 	 1.053450 
1.0366719 	 1.017570 
1.0366868 	 0.937373 
1.0367018 	 0.954774 
1.0367167 	 0.965044 
1.0367316 	 0.989306 
1.0367466 	 1.025510 
1.0367615 	 0.990157 
1.0367764 	 0.998387 
1.0367913 	 0.970000 
1.0368063 	 0.952249 
1.0368212 	 0.981323 
1.0368361 	 1.006000 
1.0368512 	 1.045830 
1.0368661 	 1.016080 
1.0368810 	 0.923960 
1.0368960 	 0.944499 
1.0369109 	 0.981451 
1.0369258 	 1.015340 
1.0369408 	 0.942530 
1.0369557 	 1.039290 
1.0369706 	 1.050690 
1.0369856 	 1.035190 
1.0370005 	 0.987750 
1.0370154 	 1.022660 
1.0370305 	 1.019990 
1.0370454 	 1.003510 
1.0370603 	 0.973978 
1.0370753 	 1.039910 
1.0370902 	 1.041970 
1.0371051 	 0.999542 
1.0371201 	 1.042960 
1.0371350 	 1.049280 
1.0371499 	 0.997328 
1.0371649 	 1.041020 
1.0371798 	 1.036580 
1.0371947 	 1.040320 
1.0372097 	 1.060510 
1.0372247 	 1.043010 
1.0372396 	 1.020520 
1.0372546 	 0.990547 
1.0372695 	 0.983948 
1.0372844 	 1.009830 
1.0372994 	 1.009960 
1.0373143 	 0.974052 
1.0373292 	 0.924547 
1.0373442 	 0.847436 
1.0373591 	 0.809481 
1.0373740 	 0.760261 
1.0373890 	 0.683176 
1.0374039 	 0.680070 
1.0374188 	 0.758848 
1.0374337 	 0.885812 
1.0374488 	 0.940268 
1.0374637 	 0.973587 
1.0374786 	 0.985727 
1.0374936 	 1.002230 
1.0375085 	 1.023530 
1.0375234 	 1.075470 
1.0375384 	 0.982298 
1.0375533 	 1.019750 
1.0375682 	 0.993668 
1.0375832 	 1.008880 
1.0375981 	 1.018210 
1.0376130 	 1.037280 
1.0376281 	 1.006710 
1.0376430 	 0.998730 
1.0376579 	 0.970198 
1.0376729 	 1.003440 
1.0376878 	 0.979602 
1.0377027 	 1.000950 
1.0377177 	 1.025230 
1.0377326 	 0.998825 
1.0377475 	 0.985419 
1.0377625 	 0.972971 
1.0377774 	 0.965203 
1.0377923 	 0.988650 
1.0378073 	 1.023400 
1.0378222 	 0.997835 
1.0378371 	 0.997542 
1.0378522 	 1.039460 
1.0378671 	 1.020640 
1.0378820 	 1.021280 
1.0378970 	 0.999089 
1.0379119 	 1.020470 
1.0379268 	 0.967578 
1.0379418 	 1.014540 
1.0379567 	 1.002420 
1.0379716 	 1.003410 
1.0379866 	 1.004970 
1.0380015 	 0.973458 
1.0380164 	 1.040140 
1.0380315 	 1.034490 
1.0380464 	 1.144400 
1.0380613 	 1.036880 
1.0380763 	 1.012330 
1.0380912 	 0.984900 
1.0381061 	 0.980929 
1.0381210 	 0.991523 
1.0381360 	 0.957162 
1.0381509 	 0.975371 
1.0381658 	 0.976199 
1.0381808 	 1.001370 
1.0381957 	 1.026470 
1.0382106 	 1.029550 
1.0382257 	 1.011340 
1.0382406 	 1.013620 
1.0382555 	 1.033940 
1.0382705 	 1.008450 
1.0382854 	 1.044400 
1.0383003 	 1.015570 
1.0383153 	 1.012020 
1.0383302 	 1.011190 
1.0383451 	 1.003060 
1.0383601 	 1.002520 
1.0383750 	 1.001180 
1.0383899 	 0.978113 
1.0384049 	 1.011650 
1.0384198 	 1.007750 
1.0384347 	 1.009130 
1.0384498 	 1.012040 
1.0384647 	 1.028600 
1.0384796 	 1.012930 
1.0384946 	 1.034960 
1.0385095 	 1.024740 
1.0385244 	 0.970269 
1.0385394 	 0.972051 
1.0385543 	 0.980456 
1.0385692 	 1.002440 
1.0385842 	 0.988711 
1.0385991 	 0.967587 
1.0386140 	 0.948744 
1.0386291 	 0.985252 
1.0386440 	 1.036960 
1.0386589 	 1.052610 
1.0386739 	 1.010720 
1.0386888 	 0.978739 
1.0387037 	 0.986180 
1.0387187 	 0.998404 
1.0387336 	 0.972293 
1.0387485 	 0.985629 
1.0387634 	 1.007750 
1.0387784 	 1.019580 
1.0387933 	 0.995139 
1.0388082 	 1.001110 
1.0388232 	 1.000000 
1.0388381 	 1.005550 
1.0388530 	 1.028380 
1.0388681 	 1.013940 
1.0388830 	 0.989363 
1.0388979 	 0.986369 
1.0389129 	 1.014560 
1.0389278 	 0.976237 
1.0389427 	 0.982108 
1.0389577 	 0.986100 
1.0389726 	 0.999980 
1.0389875 	 1.035230 
1.0390025 	 1.008270 
1.0390174 	 0.997028 
1.0390323 	 1.031340 
1.0390474 	 1.038210 
1.0390623 	 0.996911 
1.0390772 	 1.023340 
1.0390922 	 1.050320 
1.0391071 	 1.003970 
1.0391220 	 1.037590 
1.0391370 	 1.021290 
1.0391519 	 1.014280 
1.0391668 	 1.002570 
1.0391818 	 1.000140 
1.0391967 	 1.040580 
1.0392116 	 1.053230 
1.0392267 	 1.041110 
1.0392416 	 1.019040 
1.0392565 	 1.011710 
1.0392715 	 0.981842 
1.0392864 	 1.042300 
1.0393013 	 1.080600 
1.0393163 	 1.032930 
1.0393312 	 1.037120 
1.0393461 	 0.992089 
1.0393611 	 0.989945 
1.0393760 	 0.988556 
1.0393909 	 0.975657 
1.0394058 	 0.969753 
1.0394208 	 0.975105 
1.0394357 	 0.972295 
1.0394506 	 0.964686 
1.0394657 	 0.944490 
1.0394806 	 0.978741 
1.0394955 	 0.954979 
1.0395105 	 0.959449 
1.0395254 	 0.983956 
1.0395403 	 1.007270 
1.0395553 	 1.016970 
1.0395702 	 1.024920 
1.0395851 	 1.025310 
1.0396001 	 1.011560 
1.0396150 	 0.997938 
1.0396299 	 0.966602 
1.0396450 	 0.984079 
1.0396599 	 1.002650 
1.0396748 	 1.005480 
1.0396898 	 0.982862 
1.0397047 	 0.994943 
1.0397196 	 1.008160 
1.0397346 	 0.982875 
1.0397495 	 1.015710 
1.0397644 	 0.924245 
1.0397794 	 0.971719 
1.0397943 	 0.999437 
1.0398092 	 0.976856 
1.0398242 	 0.967733 
1.0398391 	 0.942891 
1.0398540 	 0.974987 
1.0398691 	 0.970679 
1.0398840 	 0.993093 
1.0398989 	 0.966664 
1.0399139 	 0.954301 
1.0399288 	 0.963743 
1.0399437 	 0.980782 
1.0399587 	 0.984646 
1.0399736 	 0.984399 
1.0399885 	 1.045760 
1.0400035 	 1.004050 
1.0400184 	 1.004750 
1.0400333 	 1.043430 
1.0400484 	 1.022610 
1.0400633 	 1.032430 
1.0400782 	 0.997766 
1.0400931 	 1.012610 
1.0401081 	 1.001650 
1.0401230 	 0.968877 
1.0401379 	 1.007440 
1.0401529 	 0.987583 
1.0401678 	 1.033770 
1.0401827 	 0.995012 
1.0401977 	 1.008950 
1.0402126 	 1.011540 
1.0402275 	 1.017080 
1.0402426 	 1.031840 
1.0402575 	 1.007900 
1.0402724 	 1.025670 
1.0402874 	 0.997377 
1.0403023 	 1.045770 
1.0403172 	 1.075770 
1.0403322 	 1.027440 
1.0403471 	 1.008200 
1.0403620 	 1.015510 
1.0403770 	 0.985897 
1.0403919 	 0.985551 
1.0404068 	 1.001520 
1.0404218 	 1.023340 
1.0404367 	 0.993626 
1.0404516 	 1.001110 
1.0404667 	 1.015350 
1.0404816 	 1.012010 
1.0404965 	 0.992905 
1.0405115 	 0.968882 
1.0405264 	 0.977178 
1.0405413 	 0.994112 
1.0405563 	 0.998030 
1.0405712 	 0.980365 
1.0405861 	 0.994363 
1.0406011 	 1.012340 
1.0406160 	 1.015900 
1.0406309 	 0.996832 
1.0406460 	 1.002140 
1.0406609 	 1.005090 
1.0406758 	 0.983539 
1.0406908 	 0.981849 
1.0407057 	 1.010740 
1.0407206 	 1.016340 
1.0407355 	 1.002700 
1.0407505 	 1.012180 
1.0407654 	 1.011020 
1.0407803 	 0.985110 
1.0407953 	 0.997068 
1.0408102 	 0.995370 
1.0408251 	 0.976545 
1.0408401 	 1.007960 
1.0408551 	 1.000780 
1.0408700 	 0.982198 
1.0408850 	 0.995580 
1.0408999 	 1.008880 
1.0409148 	 0.984312 
1.0409298 	 0.980574 
1.0409447 	 0.979042 
1.0409596 	 0.944972 
1.0409746 	 0.945872 
1.0409895 	 0.917170 
1.0410044 	 0.927714 
1.0410194 	 0.962509 
1.0410343 	 0.982001 
1.0410492 	 1.002600 
1.0410643 	 1.025110 
1.0410792 	 1.024290 
1.0410941 	 0.990866 
1.0411091 	 0.988684 
1.0411240 	 0.970633 
1.0411389 	 0.975862 
1.0411539 	 0.984497 
1.0411688 	 0.995476 
1.0411837 	 0.988409 
1.0411987 	 0.983702 
1.0412136 	 0.985583 
1.0412285 	 1.018250 
1.0412436 	 1.045540 
1.0412585 	 1.013310 
1.0412734 	 0.980203 
1.0412884 	 0.997189 
1.0413033 	 0.994314 
1.0413182 	 1.018660 
1.0413332 	 1.019830 
1.0413481 	 1.013020 
1.0413630 	 0.996450 
1.0413780 	 0.997908 
1.0413929 	 1.006170 
1.0414078 	 0.995167 
1.0414227 	 0.988456 
1.0414377 	 1.005260 
1.0414526 	 0.987874 
1.0414675 	 1.006190 
1.0414826 	 1.022930 
1.0414975 	 1.005850 
1.0415124 	 1.032200 
1.0415274 	 1.037500 
1.0415423 	 1.026100 
1.0415572 	 0.996466 
1.0415722 	 1.016670 
1.0415871 	 0.987998 
1.0416020 	 1.002930 
1.0416170 	 0.983748 
1.0416319 	 1.015790 
1.0416468 	 1.018660 
1.0416619 	 1.020220 
1.0416768 	 1.002580 
1.0416917 	 0.997976 
1.0417067 	 1.009670 
1.0417216 	 0.999574 
1.0417365 	 0.993641 
1.0417515 	 0.977100 
1.0417664 	 0.994060 
1.0417813 	 1.001830 
1.0417963 	 0.984144 
1.0418112 	 0.990545 
1.0418261 	 0.990132 
1.0418411 	 1.018980 
1.0418561 	 0.999283 
1.0418710 	 1.008950 
1.0418860 	 1.018220 
1.0419009 	 0.984085 
1.0419158 	 0.984784 
1.0419308 	 0.990056 
1.0419457 	 1.013280 
1.0419606 	 1.003560 
1.0419756 	 0.995134 
1.0419905 	 1.007990 
1.0420054 	 1.012930 
1.0420204 	 0.995471 
1.0420353 	 0.984388 
1.0420502 	 0.986032 
1.0420651 	 1.002440 
1.0420802 	 1.014600 
1.0420951 	 1.019000 
1.0421100 	 1.027300 
1.0421250 	 1.023100 
1.0421399 	 1.022950 
1.0421548 	 1.005560 
1.0421698 	 0.992932 
1.0421847 	 0.990266 
1.0421996 	 0.991733 
1.0422146 	 1.007410 
1.0422295 	 1.026920 
1.0422444 	 1.022430 
1.0422595 	 1.030740 
1.0422744 	 1.024610 
1.0422893 	 1.009920 
1.0423043 	 0.973121 
1.0423192 	 0.996893 
1.0423341 	 1.008390 
1.0423491 	 1.017050 
1.0423640 	 1.024180 
1.0423789 	 1.020150 
1.0423939 	 1.001440 
1.0424088 	 1.010060 
1.0424237 	 1.008660 
1.0424387 	 1.029020 
1.0424536 	 1.025670 
1.0424685 	 1.021300 
1.0424836 	 1.020930 
1.0424985 	 1.019510 
1.0425134 	 1.029930 
1.0425284 	 1.028080 
1.0425433 	 1.020660 
1.0425582 	 1.017970 
1.0425732 	 0.994639 
1.0425881 	 1.018990 
1.0426030 	 0.994707 
1.0426180 	 0.991864 
1.0426329 	 1.027790 
1.0426478 	 1.001210 
1.0426629 	 0.963728 
1.0426778 	 1.010280 
1.0426927 	 1.016590 
1.0427077 	 0.995952 
1.0427226 	 1.029790 
1.0427375 	 1.037260 
1.0427524 	 1.026600 
1.0427674 	 0.990663 
1.0427823 	 0.995644 
1.0427972 	 0.994180 
1.0428122 	 1.007740 
1.0428271 	 1.013400 
1.0428420 	 1.006320 
1.0428571 	 1.001000 
1.0428720 	 1.012900 
1.0428869 	 1.016800 
1.0429019 	 0.999671 
1.0429168 	 0.989949 
1.0429317 	 0.991068 
1.0429467 	 0.992878 
1.0429616 	 0.987152 
1.0429765 	 0.996630 
1.0429915 	 0.992349 
1.0430064 	 0.983814 
1.0430213 	 0.972701 
1.0430363 	 1.000020 
1.0430512 	 0.983930 
1.0430661 	 0.979384 
1.0430812 	 0.979707 
1.0430961 	 1.006760 
1.0431110 	 0.981228 
1.0431260 	 0.987383 
1.0431409 	 0.976319 
1.0431558 	 1.000330 
1.0431708 	 0.995490 
1.0431857 	 0.964827 
1.0432006 	 1.013160 
1.0432156 	 0.994840 
1.0432305 	 0.958434 
1.0432454 	 0.970789 
1.0432605 	 1.002170 
1.0432754 	 1.005980 
1.0432903 	 1.005540 
1.0433053 	 0.994531 
1.0433202 	 1.009650 
1.0433351 	 1.003030 
1.0433501 	 1.010620 
1.0433650 	 0.999317 
1.0433799 	 0.985108 
1.0433948 	 0.986107 
1.0434098 	 0.988622 
1.0434247 	 0.987208 
1.0434396 	 1.010220 
1.0434546 	 0.986421 
1.0434695 	 1.006350 
1.0434844 	 1.027190 
1.0434995 	 1.036270 
1.0435144 	 1.020530 
1.0435293 	 0.957940 
1.0435443 	 0.991983 
1.0435592 	 0.978166 
1.0435741 	 0.986865 
1.0435891 	 1.010360 
1.0436040 	 0.977666 
1.0436189 	 1.001390 
1.0436339 	 0.955825 
1.0436488 	 0.943286 
1.0436637 	 0.892025 
1.0436788 	 0.898606 
1.0436937 	 0.887354 
1.0437086 	 0.945404 
1.0437236 	 0.972227 
1.0437385 	 0.997831 
1.0437534 	 1.019950 
1.0437684 	 1.026640 
1.0437833 	 1.012490 
1.0437982 	 1.035660 
1.0438132 	 1.000840 
1.0438281 	 1.012090 
1.0438430 	 1.019590 
1.0438581 	 1.011820 
1.0438730 	 1.014350 
1.0438879 	 1.011260 
1.0439029 	 1.014050 
1.0439178 	 1.027450 
1.0439327 	 1.028840 
1.0439477 	 1.028830 
1.0439626 	 1.023620 
1.0439775 	 1.013080 
1.0439925 	 1.023560 
1.0440074 	 1.007350 
1.0440223 	 1.008150 
1.0440372 	 1.004650 
1.0440522 	 1.013890 
1.0440671 	 1.001340 
1.0440820 	 1.013540 
1.0440971 	 1.011830 
1.0441120 	 0.990495 
1.0441269 	 1.005870 
1.0441419 	 0.984190 
1.0441568 	 0.984661 
1.0441717 	 0.988015 
1.0441867 	 0.996016 
1.0442016 	 1.001090 
1.0442165 	 0.999022 
1.0442315 	 0.995045 
1.0442464 	 1.013930 
1.0442613 	 1.007640 
1.0442764 	 1.006620 
1.0442913 	 0.990152 
1.0443062 	 0.976995 
1.0443212 	 0.990428 
1.0443361 	 0.996052 
1.0443510 	 0.986003 
1.0443660 	 0.991856 
1.0443809 	 1.006350 
1.0443958 	 1.004630 
1.0444108 	 0.995827 
1.0444257 	 0.988184 
1.0444406 	 0.984846 
1.0444556 	 0.979800 
1.0444705 	 0.979474 
1.0444854 	 0.999582 
1.0445005 	 1.004030 
1.0445154 	 0.990515 
1.0445303 	 1.006160 
1.0445453 	 1.004950 
1.0445602 	 0.997126 
1.0445751 	 1.003690 
1.0445901 	 1.008830 
1.0446050 	 0.997973 
1.0446199 	 1.002710 
1.0446349 	 1.005640 
1.0446498 	 1.009490 
1.0446647 	 1.020840 
1.0446798 	 1.022920 
1.0446947 	 1.023170 
1.0447096 	 1.027610 
1.0447245 	 1.022760 
1.0447395 	 1.018580 
1.0447544 	 1.017100 
1.0447693 	 1.029260 
1.0447843 	 1.020710 
1.0447992 	 1.015730 
1.0448141 	 1.011690 
1.0448291 	 1.021220 
1.0448440 	 1.024000 
1.0448589 	 1.030120 
1.0448740 	 1.017500 
1.0448889 	 1.016230 
1.0449038 	 1.005400 
1.0449188 	 0.997299 
1.0449337 	 1.009040 
1.0449486 	 1.006080 
1.0449636 	 1.043830 
1.0449785 	 1.043280 
1.0449934 	 1.032320 
1.0450084 	 1.037150 
1.0450233 	 1.026650 
1.0450382 	 1.013950 
1.0450532 	 1.008590 
1.0450681 	 0.994586 
1.0450830 	 0.981262 
1.0450981 	 1.000140 
1.0451130 	 1.008610 
1.0451279 	 1.007540 
1.0451429 	 0.992514 
1.0451578 	 0.997573 
1.0451727 	 0.997019 
1.0451877 	 0.994142 
1.0452026 	 1.010800 
1.0452175 	 1.016760 
1.0452325 	 0.998646 
1.0452474 	 0.984122 
1.0452623 	 0.987187 
1.0452774 	 0.983455 
1.0452923 	 0.981426 
1.0453072 	 1.005530 
1.0453222 	 1.013470 
1.0453371 	 1.008670 
1.0453520 	 1.000390 
1.0453669 	 0.985700 
1.0453819 	 1.008870 
1.0453968 	 0.998160 
1.0454117 	 1.004310 
1.0454267 	 1.012120 
1.0454416 	 1.009710 
1.0454565 	 1.008350 
1.0454715 	 1.005920 
1.0454865 	 0.985304 
1.0455014 	 0.987581 
1.0455164 	 0.983358 
1.0455313 	 0.964356 
1.0455462 	 0.935360 
1.0455612 	 0.937839 
1.0455761 	 0.933336 
1.0455910 	 0.935601 
1.0456060 	 0.951873 
1.0456209 	 0.970480 
1.0456358 	 0.970622 
1.0456508 	 0.991817 
1.0456657 	 0.996450 
1.0456806 	 0.987827 
1.0456957 	 0.991528 
1.0457106 	 1.002500 
1.0457255 	 0.994895 
1.0457405 	 0.963269 
1.0457554 	 0.911880 
1.0457703 	 0.819456 
1.0457853 	 0.707640 
1.0458002 	 0.581643 
1.0458151 	 0.485842 
1.0458301 	 0.457487 
1.0458450 	 0.515727 
1.0458599 	 0.624863 
1.0458750 	 0.753275 
1.0458899 	 0.825695 
1.0459048 	 0.852566 
1.0459198 	 0.798016 
1.0459347 	 0.714194 
1.0459496 	 0.648239 
1.0459646 	 0.637353 
1.0459795 	 0.708819 
1.0459944 	 0.808144 
1.0460094 	 0.915008 
1.0460243 	 0.984425 
1.0460392 	 1.000260 
1.0460541 	 1.019590 
1.0460691 	 1.028150 
1.0460840 	 1.039200 
1.0460989 	 1.002550 
1.0461140 	 0.988337 
1.0461289 	 0.993869 
1.0461438 	 0.953974 
1.0461588 	 0.891280 
1.0461737 	 0.801758 
1.0461886 	 0.700016 
1.0462036 	 0.591016 
1.0462185 	 0.518130 
1.0462334 	 0.538526 
1.0462484 	 0.624061 
1.0462633 	 0.754015 
1.0462782 	 0.883522 
1.0462933 	 0.957717 
1.0463082 	 1.037980 
1.0463231 	 1.006590 
1.0463381 	 1.007830 
1.0463530 	 1.018570 
1.0463679 	 1.031680 
1.0463829 	 1.024100 
1.0463978 	 1.010650 
1.0464127 	 1.014640 
1.0464277 	 1.019100 
1.0464426 	 1.010200 
1.0464575 	 1.019370 
1.0464725 	 1.013310 
1.0464875 	 1.003080 
1.0465024 	 1.021150 
1.0465174 	 1.016370 
1.0465323 	 1.016070 
1.0465472 	 1.015920 
1.0465622 	 1.014910 
1.0465771 	 0.995327 
1.0465920 	 0.980615 
1.0466070 	 0.985892 
1.0466219 	 1.005130 
1.0466368 	 1.017430 
1.0466518 	 1.022070 
1.0466667 	 1.016650 
1.0466816 	 1.008930 
1.0466965 	 1.001510 
1.0467116 	 0.990710 
1.0467265 	 0.980644 
1.0467414 	 0.988366 
1.0467564 	 0.999344 
1.0467713 	 0.996449 
1.0467862 	 0.993654 
1.0468012 	 1.002280 
1.0468161 	 1.001930 
1.0468310 	 1.001380 
1.0468460 	 1.004740 
1.0468609 	 1.002710 
1.0468758 	 0.986910 
1.0468909 	 1.009330 
1.0469058 	 1.007980 
1.0469207 	 1.001410 
1.0469357 	 1.019400 
1.0469506 	 1.008340 
1.0469655 	 1.011550 
1.0469805 	 0.996454 
1.0469954 	 1.004580 
1.0470103 	 1.013020 
1.0470253 	 0.988460 
1.0470402 	 0.989026 
1.0470551 	 0.992019 
1.0470701 	 1.006640 
1.0470850 	 1.014040 
1.0470999 	 1.021210 
1.0471150 	 1.021570 
1.0471299 	 1.009600 
1.0471448 	 1.000380 
1.0471598 	 0.993287 
1.0471747 	 0.982760 
1.0471896 	 0.980104 
1.0472046 	 0.966900 
1.0472195 	 0.948606 
1.0472344 	 0.918611 
1.0472494 	 0.913740 
1.0472643 	 0.930494 
1.0472792 	 0.981034 
1.0472943 	 0.987898 
1.0473092 	 0.982611 
1.0473241 	 0.983283 
1.0473390 	 0.967199 
1.0473540 	 0.957232 
1.0473689 	 0.923322 
1.0473838 	 0.910893 
1.0473988 	 0.949433 
1.0474137 	 0.987294 
1.0474286 	 0.991320 
1.0474436 	 0.997021 
1.0474585 	 0.995227 
1.0474734 	 0.991516 
1.0474885 	 0.995904 
1.0475034 	 0.990933 
1.0475183 	 0.984993 
1.0475333 	 0.993002 
1.0475482 	 1.032120 
1.0475631 	 1.016300 
1.0475781 	 1.020260 
1.0475930 	 1.000050 
1.0476079 	 1.009750 
1.0476229 	 1.003490 
1.0476378 	 0.993293 
1.0476527 	 1.004680 
1.0476677 	 0.993040 
1.0476826 	 1.010670 
1.0476975 	 1.005030 
1.0477126 	 1.010550 
1.0477275 	 1.022500 
1.0477424 	 1.011700 
1.0477574 	 1.000390 
1.0477723 	 1.004260 
1.0477872 	 0.991166 
1.0478022 	 0.994458 
1.0478171 	 0.996549 
1.0478320 	 0.995019 
1.0478470 	 1.009800 
1.0478619 	 1.004660 
1.0478768 	 1.000710 
1.0478919 	 1.005110 
1.0479068 	 1.014230 
1.0479217 	 1.009800 
1.0479367 	 1.002060 
1.0479516 	 0.996534 
1.0479665 	 0.993522 
1.0479815 	 1.005500 
1.0479964 	 1.012050 
1.0480113 	 1.014060 
1.0480262 	 1.015980 
1.0480412 	 1.025290 
1.0480561 	 1.017330 
1.0480710 	 1.006400 
1.0480860 	 0.993524 
1.0481009 	 0.997333 
1.0481158 	 0.990119 
1.0481309 	 0.993922 
1.0481458 	 0.996227 
1.0481607 	 1.008990 
1.0481757 	 1.015550 
1.0481906 	 1.013410 
1.0482055 	 1.013570 
1.0482205 	 1.002050 
1.0482354 	 1.003220 
1.0482503 	 0.991234 
1.0482653 	 1.010390 
1.0482802 	 1.013470 
1.0482951 	 0.994806 
1.0483102 	 0.996535 
1.0483251 	 1.007480 
1.0483400 	 0.999806 
1.0483550 	 1.002520 
1.0483699 	 1.007180 
1.0483848 	 0.997553 
1.0483998 	 0.993711 
1.0484147 	 0.980579 
1.0484296 	 0.977705 
1.0484446 	 1.001230 
1.0484595 	 1.003210 
1.0484744 	 1.010270 
1.0484895 	 1.004760 
1.0485044 	 1.018400 
1.0485193 	 1.002040 
1.0485343 	 1.005730 
1.0485492 	 0.993949 
1.0485641 	 0.996134 
1.0485791 	 0.998597 
1.0485940 	 1.002430 
1.0486089 	 0.999279 
1.0486239 	 1.006190 
1.0486388 	 1.010420 
1.0486537 	 1.004300 
1.0486686 	 1.005070 
1.0486836 	 1.017180 
1.0486985 	 1.006900 
1.0487134 	 1.008500 
1.0487285 	 0.983284 
1.0487434 	 0.993448 
1.0487583 	 1.010190 
1.0487733 	 1.004010 
1.0487882 	 0.998167 
1.0488031 	 0.999805 
1.0488181 	 1.009070 
1.0488330 	 0.989011 
1.0488479 	 0.996358 
1.0488629 	 0.984068 
1.0488778 	 0.973264 
1.0488927 	 0.966433 
1.0489078 	 0.984726 
1.0489227 	 0.975814 
1.0489376 	 0.983913 
1.0489526 	 0.985531 
1.0489675 	 0.988321 
1.0489824 	 0.990379 
1.0489974 	 0.997536 
1.0490123 	 0.977596 
1.0490272 	 0.985722 
1.0490422 	 0.986827 
1.0490571 	 0.988766 
1.0490720 	 0.989442 
1.0490870 	 1.003040 
1.0491019 	 1.004470 
1.0491168 	 0.980127 
1.0491319 	 0.973530 
1.0491468 	 0.984312 
1.0491617 	 0.987568 
1.0491767 	 0.985426 
1.0491916 	 0.991641 
1.0492065 	 0.973248 
1.0492215 	 0.981910 
1.0492364 	 1.010660 
1.0492513 	 1.017240 
1.0492663 	 1.013360 
1.0492812 	 0.999759 
1.0492961 	 1.020460 
1.0493112 	 0.999515 
1.0493261 	 0.990360 
1.0493410 	 0.977745 
1.0493559 	 0.950579 
1.0493709 	 0.941021 
1.0493858 	 0.953618 
1.0494007 	 0.985695 
1.0494157 	 0.995756 
1.0494306 	 0.985302 
1.0494455 	 1.000890 
1.0494605 	 1.004040 
1.0494754 	 1.012230 
1.0494903 	 0.990735 
1.0495054 	 0.994408 
1.0495203 	 1.009900 
1.0495352 	 1.006890 
1.0495502 	 1.018080 
1.0495651 	 1.012360 
1.0495800 	 1.011680 
1.0495950 	 1.011970 
1.0496099 	 1.012780 
1.0496248 	 1.009360 
1.0496398 	 0.996196 
1.0496547 	 1.006750 
1.0496696 	 0.991971 
1.0496846 	 1.008280 
1.0496995 	 1.018030 
1.0497144 	 1.007120 
1.0497295 	 1.015020 
1.0497444 	 1.004440 
1.0497593 	 1.009890 
1.0497743 	 0.994579 
1.0497892 	 0.998242 
1.0498041 	 1.022710 
1.0498191 	 1.010460 
1.0498340 	 1.012140 
1.0498489 	 1.033360 
1.0498639 	 1.015930 
1.0498788 	 1.025520 
1.0498937 	 1.011580 
1.0499088 	 1.015810 
1.0499237 	 1.004170 
1.0499386 	 0.998816 
1.0499536 	 0.990299 
1.0499685 	 1.010150 
1.0499834 	 1.008830 
1.0499983 	 1.008010 
1.0500133 	 1.011100 
1.0500282 	 1.010500 
1.0500431 	 1.003900 
1.0500581 	 0.988192 
1.0500730 	 0.987239 
1.0500879 	 0.992093 
1.0501029 	 0.998239 
1.0501179 	 0.992002 
1.0501328 	 0.980291 
1.0501478 	 0.982241 
1.0501627 	 1.002850 
1.0501776 	 0.995809 
1.0501926 	 1.003780 
1.0502075 	 1.008430 
1.0502224 	 0.994728 
1.0502374 	 0.991141 
1.0502523 	 1.001050 
1.0502672 	 0.985933 
1.0502822 	 0.990852 
1.0502971 	 0.989180 
1.0503120 	 0.977769 
1.0503271 	 0.982754 
1.0503420 	 0.964708 
1.0503569 	 0.968118 
1.0503719 	 0.949441 
1.0503868 	 0.916641 
1.0504017 	 0.878983 
1.0504167 	 0.839063 
1.0504316 	 0.821886 
1.0504465 	 0.859106 
1.0504615 	 0.898842 
1.0504764 	 0.931189 
1.0504913 	 0.939440 
1.0505064 	 0.949853 
1.0505213 	 0.976986 
1.0505362 	 0.974984 
1.0505512 	 0.989187 
1.0505661 	 0.980830 
1.0505810 	 0.987448 
1.0505960 	 0.989175 
1.0506109 	 0.972970 
1.0506258 	 0.972121 
1.0506408 	 0.973466 
1.0506557 	 0.999871 
1.0506706 	 0.977769 
1.0506855 	 0.985990 
1.0507005 	 0.987564 
1.0507154 	 0.981196 
1.0507303 	 0.992523 
1.0507454 	 0.990239 
1.0507603 	 0.985148 
1.0507752 	 0.979223 
1.0507902 	 0.986288 
1.0508051 	 0.991948 
1.0508200 	 1.006910 
1.0508350 	 1.000530 
1.0508499 	 0.997919 
1.0508648 	 0.983451 
1.0508798 	 0.994701 
1.0508947 	 0.998734 
1.0509096 	 0.999274 
1.0509247 	 0.980996 
1.0509396 	 0.985221 
1.0509545 	 0.980640 
1.0509695 	 0.961561 
1.0509844 	 0.937345 
1.0509993 	 0.954363 
1.0510143 	 0.990942 
1.0510292 	 1.007520 
1.0510441 	 0.983360 
1.0510591 	 0.989772 
1.0510740 	 1.002040 
1.0510889 	 0.999321 
1.0511039 	 0.991883 
1.0511189 	 0.994943 
1.0511338 	 0.996947 
1.0511488 	 0.999429 
1.0511637 	 0.987270 
1.0511786 	 0.998518 
1.0511936 	 1.010760 
1.0512085 	 1.003440 
1.0512234 	 0.989735 
1.0512384 	 0.996269 
1.0512533 	 0.979208 
1.0512682 	 0.983971 
1.0512832 	 0.983129 
1.0512981 	 0.992008 
1.0513130 	 1.015160 
1.0513279 	 1.026170 
1.0513430 	 1.031770 
1.0513579 	 1.017050 


==> anc/HD193370/HD193370_74.dat <==
1.0225381 	 0.957558 
1.0225527 	 0.948249 
1.0225674 	 1.006580 
1.0225822 	 1.007600 
1.0225968 	 0.986680 
1.0226116 	 0.934828 
1.0226263 	 0.941801 
1.0226409 	 0.971225 
1.0226557 	 0.938183 
1.0226704 	 0.979556 
1.0226852 	 0.986060 
1.0226998 	 1.005210 
1.0227145 	 1.066330 
1.0227293 	 1.035470 
1.0227439 	 0.953001 
1.0227587 	 0.978006 
1.0227734 	 1.005300 
1.0227880 	 0.953545 
1.0228028 	 1.053570 
1.0228175 	 1.021160 
1.0228323 	 0.969511 
1.0228469 	 1.014980 
1.0228616 	 0.981781 
1.0228764 	 1.010240 
1.0228910 	 0.979064 
1.0229058 	 0.935690 
1.0229205 	 0.966752 
1.0229352 	 1.005800 
1.0229499 	 0.946806 
1.0229646 	 0.913381 
1.0229794 	 0.934182 
1.0229940 	 0.996886 
1.0230087 	 1.016110 
1.0230235 	 1.021550 
1.0230381 	 0.942814 
1.0230529 	 0.880623 
1.0230676 	 0.925388 
1.0230823 	 0.985362 
1.0230970 	 0.934502 
1.0231117 	 0.968221 
1.0231265 	 0.970253 
1.0231411 	 1.036190 
1.0231558 	 0.932969 
1.0231706 	 0.902520 
1.0231853 	 0.951141 
1.0232000 	 0.960557 
1.0232147 	 1.011230 
1.0232294 	 1.014900 
1.0232441 	 0.974571 
1.0232588 	 0.989846 
1.0232736 	 0.956796 
1.0232882 	 0.992499 
1.0233029 	 1.016470 
1.0233177 	 1.027190 
1.0233324 	 1.023680 
1.0233471 	 0.992111 
1.0233618 	 1.002660 
1.0233765 	 0.964858 
1.0233912 	 0.962045 
1.0234059 	 0.976045 
1.0234206 	 0.997006 
1.0234354 	 1.004150 
1.0234500 	 1.024020 
1.0234648 	 1.040550 
1.0234795 	 1.023290 
1.0234941 	 1.015840 
1.0235089 	 1.070360 
1.0235236 	 1.014500 
1.0235384 	 0.965163 
1.0235530 	 1.029400 
1.0235677 	 0.966528 
1.0235825 	 1.022010 
1.0235971 	 1.011060 
1.0236119 	 1.002410 
1.0236266 	 1.017210 
1.0236412 	 1.014040 
1.0236560 	 1.026600 
1.0236707 	 0.996595 
1.0236855 	 1.005650 
1.0237001 	 0.998223 
1.0237148 	 0.989196 
1.0237296 	 0.990224 
1.0237442 	 0.935700 
1.0237590 	 0.937564 
1.0237737 	 0.972560 
1.0237883 	 0.953979 
1.0238031 	 0.996801 
1.0238178 	 1.005740 
1.0238326 	 1.003250 
1.0238472 	 0.994406 
1.0238619 	 0.978606 
1.0238767 	 0.983083 
1.0238913 	 0.969852 
1.0239061 	 0.968627 
1.0239208 	 1.020780 
1.0239354 	 1.055510 
1.0239502 	 1.018590 
1.0239649 	 0.979978 
1.0239797 	 1.006110 
1.0239943 	 0.993110 
1.0240090 	 1.012380 
1.0240238 	 1.003490 
1.0240384 	 1.020100 
1.0240532 	 0.977960 
1.0240679 	 1.004860 
1.0240825 	 1.026540 
1.0240973 	 1.024880 
1.0241120 	 1.002330 
1.0241268 	 0.981049 
1.0241414 	 1.029340 
1.0241561 	 1.014180 
1.0241709 	 1.040800 
1.0241855 	 1.042280 
1.0242002 	 0.991388 
1.0242150 	 1.013400 
1.0242296 	 1.014190 
1.0242444 	 1.023130 
1.0242591 	 1.013670 
1.0242738 	 0.982113 
1.0242885 	 0.981565 
1.0243032 	 0.998986 
1.0243180 	 1.002390 
1.0243326 	 0.990722 
1.0243473 	 0.995965 
1.0243621 	 1.001680 
1.0243767 	 1.013370 
1.0243915 	 1.018830 
1.0244062 	 1.005840 
1.0244209 	 1.012430 
1.0244356 	 1.010110 
1.0244503 	 1.019150 
1.0244651 	 0.995383 
1.0244797 	 1.027280 
1.0244944 	 1.040970 
1.0245092 	 1.039070 
1.0245239 	 1.017650 
1.0245386 	 1.012930 
1.0245533 	 1.000760 
1.0245680 	 0.994463 
1.0245827 	 1.025640 
1.0245974 	 1.023600 
1.0246122 	 0.983280 
1.0246269 	 0.992555 
1.0246415 	 0.996156 
1.0246563 	 0.991234 
1.0246710 	 0.998158 
1.0246857 	 1.009840 
1.0247004 	 1.017640 
1.0247151 	 1.007330 
1.0247298 	 1.016970 
1.0247445 	 0.984067 
1.0247593 	 1.007840 
1.0247740 	 1.032920 
1.0247886 	 0.991367 
1.0248034 	 0.938733 
1.0248181 	 0.930148 
1.0248328 	 0.945927 
1.0248475 	 0.962023 
1.0248622 	 1.003060 
1.0248770 	 1.004110 
1.0248916 	 0.980641 
1.0249064 	 1.008910 
1.0249211 	 1.015510 
1.0249357 	 0.994079 
1.0249505 	 0.993312 
1.0249652 	 0.998636 
1.0249799 	 0.982834 
1.0249946 	 1.020270 
1.0250093 	 1.042860 
1.0250241 	 1.031590 
1.0250387 	 1.005360 
1.0250534 	 0.993356 
1.0250682 	 1.011980 
1.0250828 	 1.021490 
1.0250976 	 0.983289 
1.0251123 	 1.045390 
1.0251269 	 0.998193 
1.0251417 	 0.982879 
1.0251564 	 0.996002 
1.0251712 	 0.992738 
1.0251858 	 0.966696 
1.0252005 	 1.008270 
1.0252153 	 1.032230 
1.0252299 	 1.016600 
1.0252447 	 1.007350 
1.0252594 	 0.969691 
1.0252740 	 0.971178 
1.0252888 	 0.997258 
1.0253035 	 1.018710 
1.0253183 	 0.949924 
1.0253329 	 0.966898 
1.0253476 	 0.985476 
1.0253624 	 0.985486 
1.0253770 	 0.994084 
1.0253918 	 0.988074 
1.0254065 	 1.033670 
1.0254211 	 1.050220 
1.0254359 	 0.988957 
1.0254506 	 0.985888 
1.0254654 	 0.988592 
1.0254800 	 1.005980 
1.0254947 	 1.009580 
1.0255095 	 0.958568 
1.0255241 	 0.964103 
1.0255389 	 0.974368 
1.0255536 	 1.001270 
1.0255682 	 0.986955 
1.0255830 	 0.992113 
1.0255977 	 0.960875 
1.0256125 	 0.980177 
1.0256271 	 0.990798 
1.0256418 	 0.998557 
1.0256566 	 0.991133 
1.0256712 	 0.996207 
1.0256860 	 1.005600 
1.0257007 	 1.005340 
1.0257154 	 0.985678 
1.0257301 	 0.972832 
1.0257448 	 0.972462 
1.0257596 	 1.001320 
1.0257742 	 1.029400 
1.0257889 	 0.986747 
1.0258037 	 0.985205 
1.0258183 	 0.996624 
1.0258330 	 0.991666 
1.0258478 	 1.046430 
1.0258625 	 1.013540 
1.0258772 	 0.975836 
1.0258919 	 0.988161 
1.0259066 	 1.024240 
1.0259213 	 0.987518 
1.0259360 	 1.021830 
1.0259508 	 0.999802 
1.0259655 	 0.997423 
1.0259801 	 1.024590 
1.0259949 	 1.010290 
1.0260096 	 1.013860 
1.0260243 	 1.041010 
1.0260390 	 1.007530 
1.0260537 	 1.029920 
1.0260684 	 0.990647 
1.0260831 	 1.007550 
1.0260979 	 0.985449 
1.0261126 	 1.005190 
1.0261272 	 0.987489 
1.0261420 	 0.984743 
1.0261567 	 0.943762 
1.0261714 	 1.042320 
1.0261861 	 1.018540 
1.0262008 	 0.988138 
1.0262156 	 1.013970 
1.0262302 	 0.996034 
1.0262450 	 1.011600 
1.0262597 	 0.980546 
1.0262743 	 0.976302 
1.0262891 	 1.003390 
1.0263038 	 1.020350 
1.0263186 	 1.003950 
1.0263332 	 0.970886 
1.0263479 	 1.004950 
1.0263627 	 1.015920 
1.0263773 	 1.010850 
1.0263921 	 0.994971 
1.0264068 	 0.995256 
1.0264214 	 1.013660 
1.0264362 	 0.996265 
1.0264509 	 1.009940 
1.0264657 	 1.020310 
1.0264803 	 1.011770 
1.0264950 	 1.006610 
1.0265098 	 1.019140 
1.0265244 	 1.007880 
1.0265392 	 1.004260 
1.0265539 	 1.001080 
1.0265685 	 1.012160 
1.0265833 	 1.012420 
1.0265980 	 0.989592 
1.0266128 	 1.011530 
1.0266274 	 1.025380 
1.0266421 	 1.012320 
1.0266569 	 1.006100 
1.0266715 	 1.003110 
1.0266862 	 1.016280 
1.0267010 	 1.022430 
1.0267156 	 1.003940 
1.0267304 	 1.028340 
1.0267451 	 0.984670 
1.0267597 	 1.026220 
1.0267745 	 1.010970 
1.0267892 	 1.001610 
1.0268040 	 1.015160 
1.0268186 	 1.009700 
1.0268333 	 0.994230 
1.0268481 	 1.018980 
1.0268627 	 1.006130 
1.0268775 	 0.992814 
1.0268922 	 0.978384 
1.0269068 	 0.966754 
1.0269216 	 0.970375 
1.0269363 	 0.971953 
1.0269511 	 0.994537 
1.0269657 	 1.000610 
1.0269804 	 1.004180 
1.0269952 	 0.997809 
1.0270098 	 1.019230 
1.0270246 	 1.003740 
1.0270393 	 1.011510 
1.0270540 	 1.005940 
1.0270687 	 0.976932 
1.0270834 	 1.012460 
1.0270982 	 1.000860 
1.0271128 	 0.993296 
1.0271275 	 0.983646 
1.0271423 	 0.971020 
1.0271569 	 0.998724 
1.0271717 	 1.014630 
1.0271864 	 0.978501 
1.0272011 	 1.011860 
1.0272158 	 1.012560 
1.0272305 	 0.979985 
1.0272453 	 1.005870 
1.0272599 	 0.995926 
1.0272746 	 0.988073 
1.0272894 	 0.981021 
1.0273041 	 0.967015 
1.0273188 	 0.991322 
1.0273335 	 0.987581 
1.0273482 	 1.002620 
1.0273629 	 0.974619 
1.0273776 	 0.969139 
1.0273924 	 0.994238 
1.0274071 	 0.983351 
1.0274217 	 0.987112 
1.0274365 	 1.001010 
1.0274512 	 0.991834 
1.0274658 	 0.996952 
1.0274806 	 1.002590 
1.0274953 	 0.976215 
1.0275100 	 0.993491 
1.0275247 	 1.004750 
1.0275394 	 1.012440 
1.0275542 	 0.977978 
1.0275688 	 0.978906 
1.0275836 	 0.985349 
1.0275983 	 0.990916 
1.0276129 	 0.992074 
1.0276277 	 0.982709 
1.0276424 	 0.989096 
1.0276572 	 0.999266 
1.0276718 	 0.979984 
1.0276865 	 1.010750 
1.0277013 	 1.009870 
1.0277159 	 1.013400 
1.0277307 	 1.012500 
1.0277454 	 0.993804 
1.0277600 	 0.977748 
1.0277748 	 0.969937 
1.0277895 	 0.982788 
1.0278043 	 1.001800 
1.0278189 	 1.015500 
1.0278336 	 0.993420 
1.0278484 	 1.016050 
1.0278630 	 0.992238 
1.0278778 	 1.034500 
1.0278925 	 1.009710 
1.0279071 	 1.001780 
1.0279219 	 1.014540 
1.0279366 	 1.003950 
1.0279514 	 1.019790 
1.0279660 	 1.028110 
1.0279807 	 1.000480 
1.0279955 	 1.011510 
1.0280101 	 1.028380 
1.0280249 	 1.024130 
1.0280396 	 1.012420 
1.0280542 	 1.023580 
1.0280690 	 1.021870 
1.0280837 	 1.015090 
1.0280985 	 1.053760 
1.0281131 	 1.031930 
1.0281278 	 0.989254 
1.0281426 	 0.995157 
1.0281572 	 1.009730 
1.0281720 	 1.016690 
1.0281867 	 1.027640 
1.0282013 	 1.018870 
1.0282161 	 1.015260 
1.0282308 	 0.994258 
1.0282456 	 0.998337 
1.0282602 	 1.029620 
1.0282749 	 1.015060 
1.0282897 	 0.990466 
1.0283043 	 1.010620 
1.0283190 	 0.973571 
1.0283338 	 1.001770 
1.0283484 	 1.008900 
1.0283632 	 1.006790 
1.0283779 	 1.009230 
1.0283926 	 0.983783 
1.0284073 	 1.003220 
1.0284220 	 1.001920 
1.0284368 	 1.018790 
1.0284514 	 1.019100 
1.0284661 	 1.023180 
1.0284809 	 1.016470 
1.0284956 	 1.012830 
1.0285103 	 1.006400 
1.0285250 	 0.992454 
1.0285397 	 0.986698 
1.0285544 	 1.000000 
1.0285691 	 1.004120 
1.0285839 	 1.008820 
1.0285985 	 1.010660 
1.0286132 	 1.008270 
1.0286280 	 1.015180 
1.0286427 	 0.983225 
1.0286574 	 0.980423 
1.0286721 	 0.980757 
1.0286868 	 0.989416 
1.0287015 	 0.993278 
1.0287162 	 0.997021 
1.0287310 	 1.009880 
1.0287457 	 0.979071 
1.0287603 	 0.963566 
1.0287751 	 0.977222 
1.0287898 	 0.953042 
1.0288045 	 0.980175 
1.0288192 	 0.986771 
1.0288339 	 0.956331 
1.0288486 	 0.992065 
1.0288633 	 1.004180 
1.0288781 	 0.961075 
1.0288928 	 0.982677 
1.0289074 	 0.986353 
1.0289222 	 0.992849 
1.0289369 	 0.978388 
1.0289516 	 0.978201 
1.0289663 	 0.945522 
1.0289810 	 0.999733 
1.0289958 	 0.989716 
1.0290104 	 0.987916 
1.0290252 	 0.987481 
1.0290399 	 1.004920 
1.0290545 	 0.995601 
1.0290693 	 1.002390 
1.0290840 	 0.992882 
1.0290987 	 0.962566 
1.0291134 	 0.969915 
1.0291281 	 0.958687 
1.0291429 	 0.922061 
1.0291575 	 0.893599 
1.0291722 	 0.876049 
1.0291870 	 0.882578 
1.0292016 	 0.926937 
1.0292164 	 0.967275 
1.0292311 	 0.987656 
1.0292457 	 1.013520 
1.0292605 	 1.016960 
1.0292752 	 0.995741 
1.0292900 	 0.983712 
1.0293046 	 1.011830 
1.0293193 	 0.996147 
1.0293341 	 1.030050 
1.0293487 	 1.018560 
1.0293635 	 1.010350 
1.0293782 	 1.014090 
1.0293928 	 1.019960 
1.0294076 	 1.019270 
1.0294223 	 1.031760 
1.0294371 	 1.017860 
1.0294517 	 1.006020 
1.0294664 	 1.008140 
1.0294812 	 1.025260 
1.0294958 	 1.008070 
1.0295106 	 1.017700 
1.0295253 	 1.022830 
1.0295399 	 1.004540 
1.0295547 	 1.026940 
1.0295694 	 1.021220 
1.0295842 	 1.019940 
1.0295988 	 1.017250 
1.0296135 	 0.984073 
1.0296283 	 1.021590 
1.0296429 	 1.017150 
1.0296577 	 1.002510 
1.0296724 	 1.001980 
1.0296870 	 1.004970 
1.0297018 	 1.001720 
1.0297165 	 1.008910 
1.0297313 	 1.004830 
1.0297459 	 1.032030 
1.0297606 	 1.027140 
1.0297754 	 1.023810 
1.0297900 	 1.005220 
1.0298048 	 1.005330 
1.0298195 	 1.013860 
1.0298342 	 1.014890 
1.0298489 	 0.997725 
1.0298636 	 1.014830 
1.0298784 	 1.010920 
1.0298930 	 1.024890 
1.0299077 	 1.036070 
1.0299225 	 1.011130 
1.0299371 	 1.006520 
1.0299518 	 0.992777 
1.0299666 	 1.007940 
1.0299813 	 0.997913 
1.0299960 	 0.988677 
1.0300107 	 0.992128 
1.0300254 	 1.011230 
1.0300401 	 1.000670 
1.0300548 	 0.994625 
1.0300696 	 0.993518 
1.0300843 	 0.999773 
1.0300989 	 1.006140 
1.0301137 	 1.011270 
1.0301284 	 1.008040 
1.0301431 	 1.009980 
1.0301578 	 0.997027 
1.0301725 	 1.011000 
1.0301872 	 1.006780 
1.0302019 	 0.997114 
1.0302167 	 0.992257 
1.0302314 	 0.993928 
1.0302460 	 1.000970 
1.0302608 	 1.002400 
1.0302755 	 0.998756 
1.0302902 	 1.011000 
1.0303049 	 1.008400 
1.0303196 	 0.997165 
1.0303344 	 1.000420 
1.0303490 	 1.009670 
1.0303638 	 1.007770 
1.0303785 	 0.992662 
1.0303931 	 0.981789 
1.0304079 	 0.982315 
1.0304226 	 0.987682 
1.0304374 	 0.995217 
1.0304520 	 0.987002 
1.0304667 	 0.997239 
1.0304815 	 0.984319 
1.0304961 	 0.967897 
1.0305109 	 0.976698 
1.0305256 	 0.962852 
1.0305402 	 0.974839 
1.0305550 	 0.978352 
1.0305697 	 0.978827 
1.0305845 	 1.002330 
1.0305991 	 0.996519 
1.0306138 	 0.995891 
1.0306286 	 0.992429 
1.0306432 	 1.014870 
1.0306580 	 1.020580 
1.0306727 	 1.003450 
1.0306873 	 1.002710 
1.0307021 	 1.016620 
1.0307168 	 1.007700 
1.0307316 	 1.025580 
1.0307462 	 1.022690 
1.0307609 	 1.011880 
1.0307757 	 1.006260 
1.0307903 	 0.997706 
1.0308050 	 1.015400 
1.0308198 	 1.012650 
1.0308344 	 0.998901 
1.0308492 	 1.012310 
1.0308639 	 1.006830 
1.0308785 	 1.010560 
1.0308933 	 1.013790 
1.0309080 	 1.014360 
1.0309228 	 1.002500 
1.0309374 	 0.992536 
1.0309521 	 1.000560 
1.0309669 	 1.018970 
1.0309815 	 1.023450 
1.0309963 	 1.007830 
1.0310110 	 0.984131 
1.0310256 	 0.990080 
1.0310404 	 1.010100 
1.0310551 	 0.994323 
1.0310699 	 1.005990 
1.0310845 	 1.008420 
1.0310992 	 1.008620 
1.0311140 	 1.013670 
1.0311286 	 1.009110 
1.0311434 	 1.004470 
1.0311581 	 1.004280 
1.0311728 	 0.997711 
1.0311875 	 1.009310 
1.0312022 	 1.015650 
1.0312170 	 1.002940 
1.0312316 	 1.000990 
1.0312463 	 1.003030 
1.0312611 	 0.999759 
1.0312757 	 1.021480 
1.0312905 	 1.004890 
1.0313052 	 0.996224 
1.0313199 	 0.990335 
1.0313346 	 0.993587 
1.0313493 	 1.004360 
1.0313641 	 1.018420 
1.0313787 	 1.008190 
1.0313934 	 0.994440 
1.0314082 	 0.999521 
1.0314229 	 1.004140 
1.0314376 	 1.000100 
1.0314523 	 1.002250 
1.0314670 	 1.025070 
1.0314817 	 0.998507 
1.0314964 	 1.005830 
1.0315112 	 0.994364 
1.0315259 	 0.977998 
1.0315405 	 0.981508 
1.0315553 	 0.989053 
1.0315700 	 0.995018 
1.0315847 	 0.986833 
1.0315994 	 0.978841 
1.0316141 	 0.975544 
1.0316288 	 0.998608 
1.0316435 	 1.003780 
1.0316582 	 1.012420 
1.0316730 	 1.020400 
1.0316876 	 1.020250 
1.0317024 	 1.008670 
1.0317171 	 1.010580 
1.0317317 	 1.012380 
1.0317465 	 1.007060 
1.0317612 	 1.008290 
1.0317760 	 1.003320 
1.0317906 	 1.003340 
1.0318053 	 1.013350 
1.0318201 	 1.022090 
1.0318347 	 1.026280 
1.0318495 	 1.022130 
1.0318642 	 1.002580 
1.0318788 	 0.999225 
1.0318936 	 1.006130 
1.0319083 	 0.996106 
1.0319231 	 0.989187 
1.0319377 	 1.003330 
1.0319524 	 1.019930 
1.0319672 	 1.022630 
1.0319818 	 1.028720 
1.0319966 	 1.016470 
1.0320113 	 1.013940 
1.0320259 	 1.004850 
1.0320407 	 0.992305 
1.0320554 	 1.004830 
1.0320702 	 1.017410 
1.0320848 	 1.010160 
1.0320995 	 1.012760 
1.0321143 	 1.029130 
1.0321289 	 1.022120 
1.0321437 	 1.013380 
1.0321584 	 1.013640 
1.0321730 	 1.010790 
1.0321878 	 1.009240 
1.0322025 	 1.000600 
1.0322173 	 1.002330 
1.0322319 	 1.011950 
1.0322466 	 1.008200 
1.0322614 	 1.010860 
1.0322760 	 1.028790 
1.0322908 	 1.021090 
1.0323055 	 1.018860 
1.0323201 	 0.998386 
1.0323349 	 0.984601 
1.0323496 	 0.976350 
1.0323644 	 1.007510 
1.0323790 	 0.999554 
1.0323937 	 0.995216 
1.0324085 	 1.030340 
1.0324231 	 1.023750 
1.0324378 	 1.025250 
1.0324526 	 1.007320 
1.0324672 	 1.003130 
1.0324820 	 0.992380 
1.0324967 	 0.995554 
1.0325114 	 0.997252 
1.0325261 	 1.015880 
1.0325408 	 1.035810 
1.0325556 	 1.034020 
1.0325702 	 1.020070 
1.0325849 	 1.020230 
1.0325997 	 1.007930 
1.0326144 	 0.995262 
1.0326291 	 0.981498 
1.0326438 	 1.004000 
1.0326585 	 0.996920 
1.0326732 	 1.015810 
1.0326879 	 1.013750 
1.0327027 	 1.025680 
1.0327173 	 1.034020 
1.0327320 	 1.018390 
1.0327468 	 1.005140 
1.0327615 	 0.997495 
1.0327762 	 0.985306 
1.0327909 	 0.978321 
1.0328056 	 0.990953 
1.0328203 	 1.000240 
1.0328350 	 1.013470 
1.0328498 	 1.003920 
1.0328645 	 1.008260 
1.0328791 	 1.012840 
1.0328939 	 0.997439 
1.0329086 	 0.960473 
1.0329233 	 0.910445 
1.0329380 	 0.834838 
1.0329527 	 0.738201 
1.0329674 	 0.608841 
1.0329821 	 0.451309 
1.0329969 	 0.360773 
1.0330116 	 0.344302 
1.0330262 	 0.434022 
1.0330410 	 0.584315 
1.0330557 	 0.736907 
1.0330704 	 0.849251 
1.0330851 	 0.944975 
1.0330998 	 0.968599 
1.0331146 	 0.976235 
1.0331292 	 0.986714 
1.0331440 	 1.005920 
1.0331587 	 0.989725 
1.0331733 	 0.989886 
1.0331881 	 0.971825 
1.0332028 	 0.956575 
1.0332174 	 0.945165 
1.0332322 	 0.932526 
1.0332469 	 0.927766 
1.0332617 	 0.950337 
1.0332763 	 0.942147 
1.0332910 	 0.970282 
1.0333058 	 0.983342 
1.0333204 	 0.967513 
1.0333352 	 0.988517 
1.0333499 	 0.980079 
1.0333645 	 0.998918 
1.0333793 	 0.987279 
1.0333940 	 0.983011 
1.0334088 	 1.002150 
1.0334234 	 1.009670 
1.0334381 	 1.014060 
1.0334529 	 1.011990 
1.0334675 	 1.003610 
1.0334823 	 0.980328 
1.0334970 	 0.973263 
1.0335116 	 0.958161 
1.0335264 	 0.957482 
1.0335411 	 0.958902 
1.0335559 	 0.945850 
1.0335705 	 0.964374 
1.0335852 	 0.993477 
1.0336000 	 0.994905 
1.0336146 	 0.996686 
1.0336294 	 1.011200 
1.0336441 	 0.989753 
1.0336587 	 0.989662 
1.0336735 	 0.999978 
1.0336882 	 0.993235 
1.0337030 	 1.007890 
1.0337176 	 1.019290 
1.0337323 	 1.037590 
1.0337471 	 1.008020 
1.0337617 	 1.009230 
1.0337765 	 1.001130 
1.0337912 	 0.989306 
1.0338058 	 0.989923 
1.0338206 	 0.991213 
1.0338353 	 0.997968 
1.0338501 	 1.000500 
1.0338647 	 1.015800 
1.0338794 	 1.019040 
1.0338942 	 1.018840 
1.0339088 	 1.020690 
1.0339236 	 1.011810 
1.0339383 	 0.993171 
1.0339530 	 0.993737 
1.0339677 	 0.999847 
1.0339824 	 1.003910 
1.0339972 	 0.999018 
1.0340118 	 1.026870 
1.0340265 	 1.029360 
1.0340413 	 1.039810 
1.0340559 	 1.034010 
1.0340706 	 1.020880 
1.0340854 	 1.013650 
1.0341001 	 1.005020 
1.0341148 	 1.006200 
1.0341295 	 1.003400 
1.0341442 	 1.004680 
1.0341589 	 1.010870 
1.0341736 	 1.022190 
1.0341884 	 1.019680 
1.0342031 	 1.026550 
1.0342177 	 1.020690 
1.0342325 	 1.011190 
1.0342472 	 1.003010 
1.0342619 	 0.994464 
1.0342766 	 1.018280 
1.0342913 	 1.015990 
1.0343060 	 0.995755 
1.0343207 	 1.030970 
1.0343355 	 1.021700 
1.0343502 	 0.988823 
1.0343648 	 0.986568 
1.0343796 	 0.989474 
1.0343943 	 0.986598 
1.0344090 	 1.000790 
1.0344237 	 1.009620 
1.0344384 	 0.985750 
1.0344532 	 1.010990 
1.0344678 	 1.023660 
1.0344826 	 1.027130 
1.0344973 	 1.011760 
1.0345119 	 1.010170 
1.0345267 	 1.005840 
1.0345414 	 0.993596 
1.0345562 	 0.984954 
1.0345708 	 0.976334 
1.0345855 	 0.984531 
1.0346003 	 0.961252 
1.0346149 	 0.931946 
1.0346297 	 0.879294 
1.0346444 	 0.829815 
1.0346590 	 0.813173 
1.0346738 	 0.840917 
1.0346885 	 0.908506 
1.0347033 	 0.954221 
1.0347179 	 0.984100 
1.0347326 	 0.991072 
1.0347474 	 1.004490 
1.0347620 	 0.998055 
1.0347768 	 0.996687 
1.0347915 	 0.998338 
1.0348061 	 1.002590 
1.0348209 	 1.000430 
1.0348356 	 0.993933 
1.0348504 	 0.986447 
1.0348650 	 0.987622 
1.0348797 	 0.983046 
1.0348945 	 0.969609 
1.0349091 	 1.012720 
1.0349238 	 0.999139 
1.0349386 	 1.000040 
1.0349532 	 1.000900 
1.0349680 	 0.996985 
1.0349827 	 0.993238 
1.0349973 	 0.984962 
1.0350121 	 0.965340 
1.0350268 	 0.971378 
1.0350416 	 0.953481 
1.0350562 	 0.945047 
1.0350709 	 0.949389 
1.0350857 	 0.949831 
1.0351003 	 0.981327 
1.0351151 	 0.988994 
1.0351298 	 0.987352 
1.0351444 	 0.982950 
1.0351592 	 0.979733 
1.0351739 	 0.990044 
1.0351887 	 0.978044 
1.0352033 	 0.976559 
1.0352180 	 1.002380 
1.0352328 	 0.995412 
1.0352474 	 0.996815 
1.0352622 	 1.001180 
1.0352769 	 0.983144 
1.0352916 	 0.980815 
1.0353063 	 0.962285 
1.0353210 	 0.951093 
1.0353358 	 0.980367 
1.0353504 	 0.979327 
1.0353651 	 0.988947 
1.0353799 	 0.985923 
1.0353945 	 0.992082 
1.0354093 	 0.982058 
1.0354240 	 0.974567 
1.0354387 	 0.969674 
1.0354534 	 0.968026 
1.0354681 	 0.983542 
1.0354829 	 0.977222 
1.0354975 	 0.972782 
1.0355122 	 0.984998 
1.0355270 	 0.985043 
1.0355417 	 0.970933 
1.0355564 	 0.976129 
1.0355711 	 0.981320 
1.0355858 	 0.987125 
1.0356005 	 0.984619 
1.0356152 	 0.978324 
1.0356300 	 0.974879 
1.0356447 	 0.968897 
1.0356593 	 0.970128 
1.0356741 	 0.966836 
1.0356888 	 0.983713 
1.0357034 	 0.984248 
1.0357182 	 0.984226 
1.0357329 	 0.974202 
1.0357476 	 0.985510 
1.0357623 	 0.978515 
1.0357770 	 0.984339 
1.0357918 	 0.988916 
1.0358064 	 0.970021 
1.0358212 	 0.986093 
1.0358359 	 0.994437 
1.0358505 	 0.989590 
1.0358653 	 0.993113 
1.0358800 	 0.992565 
1.0358948 	 0.998172 
1.0359094 	 0.985740 
1.0359241 	 1.006400 
1.0359389 	 0.992798 
1.0359535 	 0.994315 
1.0359683 	 0.984934 
1.0359830 	 0.984216 
1.0359976 	 0.987055 
1.0360124 	 0.995217 
1.0360271 	 0.993527 
1.0360419 	 0.988766 
1.0360565 	 0.990024 
1.0360712 	 1.012950 
1.0360860 	 1.012980 
1.0361006 	 1.000970 
1.0361154 	 1.003130 
1.0361301 	 1.002390 
1.0361447 	 1.005930 
1.0361595 	 1.001470 
1.0361742 	 0.992780 
1.0361890 	 0.986460 
1.0362036 	 1.003310 
1.0362183 	 0.992193 
1.0362331 	 0.953966 
1.0362477 	 0.973259 
1.0362625 	 1.004190 
1.0362772 	 1.007610 
1.0362918 	 1.016720 
1.0363066 	 0.996338 
1.0363213 	 0.997329 
1.0363361 	 0.997926 
1.0363507 	 1.003010 
1.0363654 	 1.002030 
1.0363802 	 1.008420 
1.0363948 	 1.013690 
1.0364096 	 1.001110 
1.0364243 	 1.006330 
1.0364389 	 1.011860 
1.0364537 	 1.006430 
1.0364684 	 0.998665 
1.0364832 	 0.995273 
1.0364978 	 0.996837 
1.0365125 	 1.003780 
1.0365273 	 1.018590 
1.0365419 	 1.025750 
1.0365566 	 0.999531 
1.0365714 	 0.989335 
1.0365860 	 1.007210 
1.0366008 	 0.983780 
1.0366155 	 0.978632 
1.0366302 	 1.009610 
1.0366449 	 1.008910 
1.0366596 	 0.998978 
1.0366744 	 0.994129 
1.0366890 	 1.007850 
1.0367037 	 1.005690 
1.0367185 	 1.005550 
1.0367332 	 1.026570 
1.0367479 	 1.020410 
1.0367626 	 0.996843 
1.0367773 	 0.997284 
1.0367920 	 1.000560 
1.0368067 	 1.007700 
1.0368215 	 1.009130 
1.0368361 	 0.989603 
1.0368508 	 0.998197 
1.0368656 	 0.971169 
1.0368803 	 0.967429 
1.0368950 	 0.941978 
1.0369097 	 0.958464 
1.0369244 	 0.960072 
1.0369391 	 0.984282 
1.0369538 	 0.989519 
1.0369686 	 0.994010 
1.0369833 	 0.984317 
1.0369979 	 1.001330 
1.0370127 	 0.987292 
1.0370274 	 1.005260 
1.0370421 	 0.992864 
1.0370568 	 1.014600 
1.0370715 	 0.998094 
1.0370862 	 0.992847 
1.0371009 	 1.000780 
1.0371157 	 1.000530 
1.0371304 	 1.010030 
1.0371450 	 0.988499 
1.0371598 	 0.983995 
1.0371745 	 0.985740 
1.0371892 	 0.997608 
1.0372039 	 1.002430 
1.0372186 	 1.008760 
1.0372334 	 1.009550 


==> anc/HD193370/HD193370_75.dat <==
1.0090035 	 1.006620 
1.0090181 	 1.080890 
1.0090326 	 1.029250 
1.0090472 	 1.084400 
1.0090616 	 1.097390 
1.0090761 	 1.079710 
1.0090907 	 1.024080 
1.0091052 	 1.069700 
1.0091197 	 1.100620 
1.0091343 	 1.039170 
1.0091488 	 1.104190 
1.0091634 	 1.094160 
1.0091779 	 1.049990 
1.0091923 	 0.966275 
1.0092069 	 1.068230 
1.0092214 	 1.020710 
1.0092360 	 1.056850 
1.0092505 	 1.030240 
1.0092651 	 1.054180 
1.0092796 	 1.122690 
1.0092942 	 1.107480 
1.0093087 	 1.084100 
1.0093231 	 1.059660 
1.0093377 	 1.054060 
1.0093522 	 1.062970 
1.0093668 	 1.013110 
1.0093813 	 1.028440 
1.0093958 	 1.035400 
1.0094104 	 1.000770 
1.0094249 	 1.024160 
1.0094395 	 0.904436 
1.0094539 	 0.914995 
1.0094684 	 0.888936 
1.0094830 	 0.973517 
1.0094975 	 0.968299 
1.0095121 	 1.043870 
1.0095266 	 0.990349 
1.0095412 	 1.060020 
1.0095557 	 1.038550 
1.0095702 	 1.087760 
1.0095847 	 1.055720 
1.0095992 	 1.025900 
1.0096138 	 0.990467 
1.0096283 	 0.991315 
1.0096428 	 1.053480 
1.0096574 	 1.035810 
1.0096719 	 1.028090 
1.0096865 	 1.037930 
1.0097009 	 1.016660 
1.0097154 	 1.084430 
1.0097300 	 1.050950 
1.0097445 	 1.055880 
1.0097591 	 1.043240 
1.0097736 	 1.057240 
1.0097882 	 0.998592 
1.0098027 	 1.036640 
1.0098172 	 1.060280 
1.0098317 	 0.945932 
1.0098462 	 0.995755 
1.0098608 	 1.015630 
1.0098753 	 1.008310 
1.0098898 	 0.989339 
1.0099044 	 1.023760 
1.0099189 	 1.043160 
1.0099335 	 1.050020 
1.0099480 	 0.988579 
1.0099624 	 1.019610 
1.0099770 	 1.035280 
1.0099915 	 1.065840 
1.0100061 	 1.050140 
1.0100206 	 1.060420 
1.0100352 	 1.037860 
1.0100497 	 0.987936 
1.0100642 	 1.052570 
1.0100788 	 1.045340 
1.0100932 	 0.992174 
1.0101078 	 1.047140 
1.0101223 	 1.053450 
1.0101368 	 0.982015 
1.0101514 	 0.995221 
1.0101659 	 0.993278 
1.0101805 	 1.022180 
1.0101950 	 1.059960 
1.0102096 	 1.069800 
1.0102240 	 1.050160 
1.0102385 	 1.022630 
1.0102531 	 1.063460 
1.0102676 	 0.946220 
1.0102822 	 1.033850 
1.0102967 	 1.035980 
1.0103112 	 1.057550 
1.0103258 	 1.082900 
1.0103402 	 0.988799 
1.0103548 	 1.017460 
1.0103693 	 1.009470 
1.0103838 	 1.033540 
1.0103984 	 1.000320 
1.0104129 	 1.028160 
1.0104275 	 1.017550 
1.0104420 	 1.014080 
1.0104566 	 1.012600 
1.0104710 	 1.027740 
1.0104855 	 1.028810 
1.0105001 	 1.019040 
1.0105146 	 1.000240 
1.0105292 	 1.029330 
1.0105437 	 0.999182 
1.0105582 	 0.985933 
1.0105728 	 0.982566 
1.0105873 	 1.017130 
1.0106018 	 1.034410 
1.0106163 	 1.032180 
1.0106308 	 0.960858 
1.0106454 	 0.982991 
1.0106599 	 0.993221 
1.0106745 	 0.968227 
1.0106890 	 1.042810 
1.0107036 	 1.027210 
1.0107181 	 1.010360 
1.0107325 	 0.979059 
1.0107471 	 0.977070 
1.0107616 	 0.959391 
1.0107762 	 0.977726 
1.0107907 	 0.930142 
1.0108052 	 0.928953 
1.0108198 	 0.966724 
1.0108343 	 1.024250 
1.0108489 	 1.013300 
1.0108633 	 1.009950 
1.0108778 	 1.036650 
1.0108924 	 1.053460 
1.0109069 	 1.045520 
1.0109215 	 1.017900 
1.0109360 	 1.014090 
1.0109506 	 1.020180 
1.0109651 	 0.970571 
1.0109797 	 0.994009 
1.0109941 	 0.995924 
1.0110086 	 0.981668 
1.0110232 	 1.016530 
1.0110377 	 0.984778 
1.0110523 	 0.977803 
1.0110668 	 1.005290 
1.0110813 	 0.991175 
1.0110959 	 1.022520 
1.0111103 	 1.058590 
1.0111248 	 0.997215 
1.0111394 	 0.953384 
1.0111539 	 0.902136 
1.0111685 	 0.942168 
1.0111830 	 0.982804 
1.0111976 	 0.989600 
1.0112121 	 0.991494 
1.0112267 	 1.051380 
1.0112411 	 0.985419 
1.0112556 	 1.037810 
1.0112702 	 1.001660 
1.0112847 	 1.024590 
1.0112993 	 1.035220 
1.0113138 	 1.025130 
1.0113283 	 1.035940 
1.0113429 	 1.038910 
1.0113574 	 1.026730 
1.0113719 	 1.047090 
1.0113864 	 1.026120 
1.0114009 	 1.023400 
1.0114155 	 1.033700 
1.0114300 	 1.035610 
1.0114446 	 1.027440 
1.0114591 	 0.984268 
1.0114737 	 0.999320 
1.0114882 	 0.991980 
1.0115026 	 0.946390 
1.0115172 	 0.965337 
1.0115317 	 0.969920 
1.0115463 	 0.991112 
1.0115608 	 1.005370 
1.0115753 	 1.017200 
1.0115899 	 1.008110 
1.0116044 	 1.007940 
1.0116190 	 1.012180 
1.0116334 	 1.030100 
1.0116479 	 1.017000 
1.0116625 	 0.958270 
1.0116770 	 0.967482 
1.0116916 	 0.980731 
1.0117061 	 0.947308 
1.0117207 	 0.907921 
1.0117352 	 0.903120 
1.0117496 	 0.913591 
1.0117642 	 0.958134 
1.0117787 	 1.007880 
1.0117933 	 1.049050 
1.0118078 	 1.032600 
1.0118223 	 1.024550 
1.0118369 	 1.032500 
1.0118514 	 1.001660 
1.0118660 	 0.995359 
1.0118804 	 1.027850 
1.0118949 	 1.017140 
1.0119095 	 1.039550 
1.0119240 	 1.056690 
1.0119386 	 1.025460 
1.0119531 	 1.042960 
1.0119677 	 1.013080 
1.0119822 	 1.027710 
1.0119967 	 1.005180 
1.0120112 	 1.011050 
1.0120257 	 1.019340 
1.0120403 	 1.036700 
1.0120548 	 1.001920 
1.0120693 	 1.013520 
1.0120839 	 0.981558 
1.0120984 	 1.004570 
1.0121130 	 0.999122 
1.0121275 	 0.974678 
1.0121419 	 0.987041 
1.0121565 	 1.021730 
1.0121710 	 0.992925 
1.0121856 	 0.993857 
1.0122001 	 1.007750 
1.0122147 	 1.014730 
1.0122292 	 1.016520 
1.0122437 	 1.006850 
1.0122583 	 0.998339 
1.0122727 	 1.022950 
1.0122873 	 1.000920 
1.0123018 	 1.022630 
1.0123163 	 1.006430 
1.0123309 	 1.032990 
1.0123454 	 1.014260 
1.0123600 	 1.025730 
1.0123745 	 1.015400 
1.0123889 	 0.996576 
1.0124035 	 1.010600 
1.0124180 	 1.010790 
1.0124326 	 0.995267 
1.0124471 	 0.997644 
1.0124617 	 0.994995 
1.0124762 	 1.031930 
1.0124907 	 1.050960 
1.0125053 	 1.052070 
1.0125197 	 0.998899 
1.0125343 	 1.043310 
1.0125488 	 0.993006 
1.0125633 	 0.983885 
1.0125779 	 0.925091 
1.0125924 	 0.879615 
1.0126070 	 0.823821 
1.0126215 	 0.753321 
1.0126361 	 0.690526 
1.0126505 	 0.633103 
1.0126650 	 0.651188 
1.0126796 	 0.748639 
1.0126941 	 0.820965 
1.0127087 	 0.909470 
1.0127232 	 0.940696 
1.0127378 	 0.972127 
1.0127523 	 0.998175 
1.0127668 	 1.003070 
1.0127813 	 1.004740 
1.0127958 	 1.001560 
1.0128103 	 0.990018 
1.0128249 	 0.962804 
1.0128394 	 0.982090 
1.0128540 	 1.045760 
1.0128685 	 1.034060 
1.0128831 	 0.970625 
1.0128976 	 1.006320 
1.0129120 	 1.002720 
1.0129266 	 1.014440 
1.0129411 	 1.009340 
1.0129557 	 1.009720 
1.0129702 	 0.996530 
1.0129848 	 1.000030 
1.0129993 	 0.988895 
1.0130138 	 0.967016 
1.0130283 	 0.993293 
1.0130428 	 0.994196 
1.0130574 	 1.019270 
1.0130719 	 0.986037 
1.0130864 	 0.989905 
1.0131010 	 0.998725 
1.0131155 	 0.998549 
1.0131301 	 0.988663 
1.0131446 	 1.005940 
1.0131590 	 1.037080 
1.0131736 	 0.983158 
1.0131881 	 1.014490 
1.0132027 	 1.018100 
1.0132172 	 1.014820 
1.0132318 	 1.015470 
1.0132463 	 1.021340 
1.0132608 	 1.015900 
1.0132754 	 0.986804 
1.0132898 	 1.006290 
1.0133044 	 0.982769 
1.0133189 	 1.007140 
1.0133334 	 1.028420 
1.0133480 	 1.029980 
1.0133625 	 1.000920 
1.0133771 	 1.008260 
1.0133916 	 0.986243 
1.0134062 	 0.989491 
1.0134206 	 0.996380 
1.0134351 	 0.970857 
1.0134497 	 0.975563 
1.0134642 	 0.963955 
1.0134788 	 0.967092 
1.0134933 	 0.996802 
1.0135078 	 1.008010 
1.0135224 	 1.028490 
1.0135369 	 1.015960 
1.0135514 	 1.016870 
1.0135659 	 0.989305 
1.0135804 	 0.982845 
1.0135950 	 0.987585 
1.0136095 	 0.980242 
1.0136241 	 0.987084 
1.0136386 	 1.029160 
1.0136532 	 1.016470 
1.0136676 	 1.016790 
1.0136821 	 1.017430 
1.0136967 	 1.007000 
1.0137112 	 0.999883 
1.0137258 	 1.024510 
1.0137403 	 1.013530 
1.0137548 	 1.011070 
1.0137694 	 1.004440 
1.0137839 	 1.011460 
1.0137984 	 1.007390 
1.0138129 	 1.014760 
1.0138274 	 1.022460 
1.0138420 	 1.027440 
1.0138565 	 1.033410 
1.0138711 	 1.020100 
1.0138856 	 0.995360 
1.0139002 	 0.999005 
1.0139147 	 1.020990 
1.0139291 	 1.008250 
1.0139437 	 1.021980 
1.0139582 	 1.049950 
1.0139728 	 1.024600 
1.0139873 	 1.012870 
1.0140018 	 1.023220 
1.0140164 	 1.022890 
1.0140309 	 1.021540 
1.0140455 	 1.030830 
1.0140599 	 1.016530 
1.0140744 	 1.030580 
1.0140890 	 1.042270 
1.0141035 	 1.018810 
1.0141181 	 1.006840 
1.0141326 	 1.000440 
1.0141472 	 1.020150 
1.0141617 	 1.002590 
1.0141762 	 0.998409 
1.0141907 	 1.017870 
1.0142052 	 1.011610 
1.0142198 	 1.037050 
1.0142343 	 1.024220 
1.0142488 	 1.016500 
1.0142634 	 1.017210 
1.0142779 	 1.001030 
1.0142925 	 1.024970 
1.0143070 	 1.033170 
1.0143214 	 1.004410 
1.0143360 	 1.002610 
1.0143505 	 1.035400 
1.0143651 	 1.013050 
1.0143796 	 1.014660 
1.0143942 	 1.022840 
1.0144087 	 1.005260 
1.0144233 	 1.032120 
1.0144377 	 1.007920 
1.0144522 	 1.011600 
1.0144668 	 1.008260 
1.0144813 	 1.036580 
1.0144958 	 0.993236 
1.0145104 	 1.005880 
1.0145249 	 1.019130 
1.0145395 	 1.011950 
1.0145540 	 1.006330 
1.0145684 	 0.972844 
1.0145830 	 0.987388 
1.0145975 	 1.014530 
1.0146121 	 1.001230 
1.0146266 	 1.015610 
1.0146412 	 1.010540 
1.0146557 	 1.010270 
1.0146703 	 1.010090 
1.0146848 	 1.020230 
1.0146992 	 1.044750 
1.0147138 	 1.037510 
1.0147283 	 1.014910 
1.0147429 	 0.989682 
1.0147574 	 0.963856 
1.0147719 	 0.936039 
1.0147865 	 0.922632 
1.0148010 	 0.885597 
1.0148156 	 0.844265 
1.0148300 	 0.825601 
1.0148445 	 0.868136 
1.0148591 	 0.933140 
1.0148736 	 0.972753 
1.0148882 	 0.976864 
1.0149027 	 0.994807 
1.0149173 	 0.995788 
1.0149318 	 1.018480 
1.0149463 	 1.000500 
1.0149608 	 0.992765 
1.0149753 	 1.005510 
1.0149899 	 0.978938 
1.0150044 	 0.987105 
1.0150189 	 0.989963 
1.0150335 	 1.001330 
1.0150480 	 0.994869 
1.0150626 	 0.997240 
1.0150770 	 1.012440 
1.0150915 	 1.010700 
1.0151061 	 1.011630 
1.0151206 	 1.017240 
1.0151352 	 1.022740 
1.0151497 	 1.007560 
1.0151643 	 0.996546 
1.0151788 	 0.996168 
1.0151933 	 0.996698 
1.0152078 	 1.008810 
1.0152223 	 1.029370 
1.0152369 	 1.016140 
1.0152514 	 1.000930 
1.0152659 	 0.998067 
1.0152805 	 1.002500 
1.0152950 	 1.007070 
1.0153096 	 1.005540 
1.0153241 	 1.004400 
1.0153385 	 0.997885 
1.0153531 	 1.007640 
1.0153676 	 0.994336 
1.0153822 	 0.989297 
1.0153967 	 1.010010 
1.0154113 	 0.989162 
1.0154258 	 0.994225 
1.0154403 	 1.017580 
1.0154549 	 1.047410 
1.0154693 	 0.988249 
1.0154839 	 0.984213 
1.0154984 	 0.992245 
1.0155129 	 1.003980 
1.0155275 	 1.005940 
1.0155420 	 1.004510 
1.0155566 	 1.017920 
1.0155711 	 1.010370 
1.0155857 	 0.991692 
1.0156001 	 0.995795 
1.0156146 	 0.977072 
1.0156292 	 0.979938 
1.0156437 	 0.989558 
1.0156583 	 1.020520 
1.0156728 	 1.007430 
1.0156873 	 0.988915 
1.0157019 	 0.978175 
1.0157163 	 0.989177 
1.0157309 	 1.001450 
1.0157454 	 0.986372 
1.0157599 	 0.982608 
1.0157745 	 0.980719 
1.0157890 	 1.004340 
1.0158036 	 1.002970 
1.0158181 	 1.018940 
1.0158327 	 0.989845 
1.0158471 	 0.995510 
1.0158616 	 0.997965 
1.0158762 	 0.981081 
1.0158907 	 0.980055 
1.0159053 	 0.988914 
1.0159198 	 0.984730 
1.0159343 	 0.994407 
1.0159489 	 1.013840 
1.0159634 	 1.000000 
1.0159779 	 1.003180 
1.0159924 	 1.018630 
1.0160069 	 0.998994 
1.0160215 	 1.001260 
1.0160360 	 1.003130 
1.0160506 	 0.994306 
1.0160651 	 0.992075 
1.0160797 	 1.000530 
1.0160942 	 0.992228 
1.0161086 	 1.007130 
1.0161232 	 1.029180 
1.0161377 	 1.026790 
1.0161523 	 1.010050 
1.0161668 	 1.008130 
1.0161813 	 1.026960 
1.0161959 	 1.031380 
1.0162104 	 1.016470 
1.0162250 	 1.010840 
1.0162394 	 1.016940 
1.0162539 	 0.991486 
1.0162685 	 0.996312 
1.0162830 	 1.007770 
1.0162976 	 1.010690 
1.0163121 	 1.005150 
1.0163267 	 0.999758 
1.0163412 	 1.001120 
1.0163558 	 1.013980 
1.0163702 	 1.012220 
1.0163847 	 1.005860 
1.0163993 	 1.000270 
1.0164138 	 0.990138 
1.0164284 	 0.997716 
1.0164429 	 1.011090 
1.0164574 	 1.009340 
1.0164720 	 1.013120 
1.0164864 	 1.002140 
1.0165009 	 0.994663 
1.0165155 	 1.007350 
1.0165300 	 1.008960 
1.0165446 	 0.994815 
1.0165591 	 1.009520 
1.0165737 	 1.011660 
1.0165882 	 1.002380 
1.0166028 	 0.998561 
1.0166172 	 0.989980 
1.0166317 	 0.986680 
1.0166463 	 0.989390 
1.0166608 	 0.993968 
1.0166754 	 1.007000 
1.0166899 	 0.994370 
1.0167044 	 0.994093 
1.0167190 	 0.983395 
1.0167335 	 0.999543 
1.0167480 	 1.006860 
1.0167625 	 0.993949 
1.0167770 	 0.993510 
1.0167916 	 0.990664 
1.0168061 	 0.985420 
1.0168207 	 0.997741 
1.0168352 	 0.998701 
1.0168498 	 0.997667 
1.0168643 	 1.002150 
1.0168787 	 1.006930 
1.0168933 	 1.002030 
1.0169078 	 1.014140 
1.0169224 	 1.001900 
1.0169369 	 0.987752 
1.0169514 	 0.985383 
1.0169660 	 0.995613 
1.0169805 	 0.990206 
1.0169951 	 0.995567 
1.0170095 	 0.990991 
1.0170240 	 0.998558 
1.0170386 	 0.991443 
1.0170531 	 1.002350 
1.0170677 	 1.013380 
1.0170822 	 1.066230 
1.0170968 	 1.013690 
1.0171113 	 0.989535 
1.0171257 	 0.986211 
1.0171403 	 1.023240 
1.0171548 	 0.992132 
1.0171694 	 0.993580 
1.0171839 	 1.002460 
1.0171984 	 1.018540 
1.0172130 	 1.001600 
1.0172275 	 0.993077 
1.0172421 	 1.008100 
1.0172565 	 1.021680 
1.0172710 	 0.991789 
1.0172856 	 1.000440 
1.0173001 	 1.013470 
1.0173147 	 0.986665 
1.0173292 	 1.003040 
1.0173438 	 0.999195 
1.0173583 	 1.001690 
1.0173728 	 1.010170 
1.0173873 	 0.998519 
1.0174018 	 1.003180 
1.0174164 	 0.997160 
1.0174309 	 1.000460 
1.0174454 	 0.995997 
1.0174600 	 1.018350 
1.0174745 	 1.012940 
1.0174891 	 1.004780 
1.0175036 	 1.004330 
1.0175180 	 0.999087 
1.0175326 	 0.997080 
1.0175471 	 1.003240 
1.0175617 	 0.980903 
1.0175762 	 0.968573 
1.0175908 	 0.954215 
1.0176053 	 0.941915 
1.0176198 	 0.928802 
1.0176344 	 0.936124 
1.0176488 	 0.963396 
1.0176634 	 0.988072 
1.0176779 	 1.003470 
1.0176924 	 0.998119 
1.0177070 	 1.002230 
1.0177215 	 1.010710 
1.0177361 	 1.020400 
1.0177506 	 1.020900 
1.0177650 	 1.000790 
1.0177796 	 1.007820 
1.0177941 	 1.012480 
1.0178087 	 1.001690 
1.0178232 	 0.991799 
1.0178378 	 0.995726 
1.0178523 	 1.007860 
1.0178668 	 1.018470 
1.0178814 	 1.014550 
1.0178958 	 1.012170 
1.0179104 	 1.010890 
1.0179249 	 0.988658 
1.0179394 	 1.009980 
1.0179540 	 0.998622 
1.0179685 	 1.001700 
1.0179831 	 0.988409 
1.0179976 	 0.991550 
1.0180122 	 1.002900 
1.0180266 	 0.999054 
1.0180411 	 1.005410 
1.0180557 	 0.998994 
1.0180702 	 0.997761 
1.0180848 	 1.002500 
1.0180993 	 0.994753 
1.0181139 	 1.006420 
1.0181284 	 1.000500 
1.0181429 	 1.006120 
1.0181574 	 1.009660 
1.0181719 	 1.003730 
1.0181865 	 1.024070 
1.0182010 	 1.006360 
1.0182155 	 1.006480 
1.0182301 	 1.010980 
1.0182446 	 1.004290 
1.0182592 	 1.009670 
1.0182737 	 0.997262 
1.0182881 	 1.002930 
1.0183027 	 1.000400 
1.0183172 	 1.002680 
1.0183318 	 0.995524 
1.0183463 	 1.003240 
1.0183609 	 1.010630 
1.0183754 	 1.003390 
1.0183899 	 0.994871 
1.0184044 	 1.000240 
1.0184189 	 0.999724 
1.0184335 	 1.008890 
1.0184480 	 1.021650 
1.0184625 	 1.008230 
1.0184771 	 1.012340 
1.0184916 	 0.999399 
1.0185062 	 0.996616 
1.0185207 	 0.998118 
1.0185351 	 0.995957 
1.0185497 	 0.994144 
1.0185642 	 0.982321 
1.0185788 	 0.991510 
1.0185933 	 1.008870 
1.0186079 	 1.020380 
1.0186224 	 1.021680 
1.0186369 	 1.011370 
1.0186515 	 1.012690 
1.0186659 	 1.003420 
1.0186805 	 1.015730 
1.0186950 	 1.004630 
1.0187095 	 1.005510 
1.0187241 	 1.006620 
1.0187386 	 0.998400 
1.0187532 	 0.995937 
1.0187677 	 0.989383 
1.0187823 	 0.989788 
1.0187967 	 1.008920 
1.0188112 	 0.987721 
1.0188258 	 1.002060 
1.0188403 	 1.012520 
1.0188549 	 1.015390 
1.0188694 	 0.999592 
1.0188839 	 1.010270 
1.0188985 	 0.994378 
1.0189130 	 0.997747 
1.0189275 	 0.992050 
1.0189420 	 1.002880 
1.0189565 	 1.004330 
1.0189711 	 0.998009 
1.0189856 	 1.024080 
1.0190002 	 1.006560 
1.0190147 	 1.011300 
1.0190293 	 1.011680 
1.0190437 	 1.003670 
1.0190582 	 1.015880 
1.0190728 	 1.028680 
1.0190873 	 1.005570 
1.0191019 	 1.001720 
1.0191164 	 1.003790 
1.0191309 	 0.995679 
1.0191455 	 0.982830 
1.0191600 	 0.995449 
1.0191745 	 0.973524 
1.0191890 	 0.973289 
1.0192035 	 0.983506 
1.0192181 	 0.992676 
1.0192326 	 0.996653 
1.0192472 	 1.011010 
1.0192617 	 1.009450 
1.0192763 	 1.009490 
1.0192908 	 1.017380 
1.0193052 	 1.013230 
1.0193198 	 1.037680 
1.0193343 	 1.017390 
1.0193489 	 1.015340 
1.0193634 	 1.010520 
1.0193779 	 0.994960 
1.0193925 	 1.004480 
1.0194070 	 1.004950 
1.0194216 	 1.010650 
1.0194360 	 1.005580 
1.0194505 	 1.011550 
1.0194651 	 1.011560 
1.0194796 	 0.993778 
1.0194942 	 1.025120 
1.0195087 	 1.010050 
1.0195233 	 0.997129 
1.0195378 	 1.003340 
1.0195524 	 0.974153 
1.0195668 	 0.971748 
1.0195813 	 0.943453 
1.0195959 	 0.936388 
1.0196104 	 0.957349 
1.0196249 	 0.966404 
1.0196395 	 0.971893 
1.0196540 	 0.992486 
1.0196686 	 0.997059 
1.0196831 	 1.003410 
1.0196975 	 0.990954 
1.0197121 	 1.005190 
1.0197266 	 0.992881 
1.0197412 	 0.995882 
1.0197557 	 1.002910 
1.0197703 	 0.998632 
1.0197848 	 0.979313 
1.0197994 	 0.977265 
1.0198138 	 0.980274 
1.0198283 	 0.984628 
1.0198429 	 1.004950 
1.0198574 	 0.999454 
1.0198720 	 0.991459 
1.0198865 	 0.998411 
1.0199010 	 0.990715 
1.0199156 	 0.985257 
1.0199301 	 1.006010 
1.0199445 	 1.002520 
1.0199591 	 1.000510 
1.0199736 	 0.984615 
1.0199882 	 0.995720 
1.0200027 	 1.006590 
1.0200173 	 0.998712 
1.0200318 	 0.990886 
1.0200464 	 1.005820 
1.0200609 	 0.987008 
1.0200753 	 0.993078 
1.0200899 	 0.984550 
1.0201044 	 0.986811 
1.0201190 	 0.988850 
1.0201335 	 0.996231 
1.0201480 	 0.996621 
1.0201626 	 0.997214 
1.0201771 	 0.997848 
1.0201917 	 1.003070 
1.0202061 	 0.995479 
1.0202206 	 0.992730 
1.0202352 	 0.997312 
1.0202497 	 0.999206 
1.0202643 	 0.984093 
1.0202788 	 0.990348 
1.0202934 	 1.009090 
1.0203079 	 0.992861 
1.0203224 	 0.975182 
1.0203369 	 0.990421 
1.0203514 	 0.987187 
1.0203660 	 0.991874 
1.0203805 	 0.986278 
1.0203950 	 0.977027 
1.0204096 	 0.997810 
1.0204241 	 1.001510 
1.0204387 	 0.989969 
1.0204531 	 0.986312 
1.0204676 	 0.996965 
1.0204822 	 1.001630 
1.0204967 	 1.014510 
1.0205113 	 1.001810 
1.0205258 	 0.988166 
1.0205404 	 0.964687 
1.0205549 	 0.976801 
1.0205694 	 0.988489 
1.0205839 	 0.983451 
1.0205984 	 0.990622 
1.0206130 	 1.003810 
1.0206275 	 0.976337 
1.0206420 	 0.985650 
1.0206566 	 0.985540 
1.0206711 	 0.992395 
1.0206857 	 0.992853 
1.0207002 	 0.985897 
1.0207146 	 0.985368 
1.0207292 	 0.991956 
1.0207437 	 0.968770 
1.0207583 	 0.974245 
1.0207728 	 0.988406 
1.0207874 	 0.981256 
1.0208019 	 0.982661 
1.0208164 	 0.984178 
1.0208310 	 1.000060 
1.0208454 	 1.001380 
1.0208600 	 0.988583 
1.0208745 	 0.990823 
1.0208890 	 0.983651 
1.0209036 	 0.987351 
1.0209181 	 0.998658 
1.0209327 	 1.003670 
1.0209472 	 0.983311 
1.0209618 	 0.978850 
1.0209762 	 0.984497 
1.0209907 	 0.973847 
1.0210053 	 0.977797 
1.0210198 	 0.984427 
1.0210344 	 0.991855 
1.0210489 	 0.983171 
1.0210634 	 0.978674 
1.0210780 	 0.981185 
1.0210924 	 0.989805 
1.0211070 	 0.976513 
1.0211215 	 0.992857 
1.0211360 	 0.976437 
1.0211506 	 0.974826 
1.0211651 	 0.980652 
1.0211797 	 0.981586 
1.0211942 	 0.988969 
1.0212088 	 0.977303 
1.0212232 	 0.978443 
1.0212377 	 0.971354 
1.0212523 	 0.958034 
1.0212668 	 0.971054 
1.0212814 	 0.982245 
1.0212959 	 0.999133 
1.0213104 	 0.991095 
1.0213250 	 0.983244 
1.0213395 	 0.975668 
1.0213540 	 0.996895 
1.0213685 	 0.998084 
1.0213830 	 0.992622 
1.0213976 	 0.982512 
1.0214121 	 0.988486 
1.0214267 	 0.972314 
1.0214412 	 0.989786 
1.0214558 	 0.993638 
1.0214703 	 0.996354 
1.0214847 	 0.984342 
1.0214993 	 1.004880 
1.0215138 	 0.991750 
1.0215284 	 0.979387 
1.0215429 	 0.982916 
1.0215575 	 0.967026 
1.0215720 	 0.989398 
1.0215865 	 0.973863 
1.0216011 	 0.977269 
1.0216155 	 0.990935 
1.0216300 	 0.995105 
1.0216446 	 1.007360 
1.0216591 	 0.989640 
1.0216737 	 0.973008 
1.0216882 	 0.983540 
1.0217028 	 0.964812 
1.0217173 	 0.970507 
1.0217317 	 0.985653 
1.0217463 	 0.988508 
1.0217608 	 0.996697 
1.0217754 	 0.995020 
1.0217899 	 0.989877 
1.0218045 	 0.969371 
1.0218190 	 0.964128 
1.0218335 	 0.965371 
1.0218481 	 0.973261 
1.0218625 	 0.938627 
1.0218771 	 0.910281 
1.0218916 	 0.855885 
1.0219061 	 0.812036 
1.0219207 	 0.789614 
1.0219352 	 0.799863 
1.0219498 	 0.849669 
1.0219643 	 0.916116 
1.0219789 	 0.945604 
1.0219933 	 0.975377 
1.0220078 	 0.981284 
1.0220224 	 0.999032 
1.0220369 	 1.004160 
1.0220515 	 1.003500 
1.0220660 	 0.999391 
1.0220805 	 0.989752 
1.0220951 	 0.985957 
1.0221096 	 0.997172 
1.0221241 	 0.970963 
1.0221386 	 0.948241 
1.0221531 	 0.952896 
1.0221677 	 0.976736 
1.0221822 	 0.977078 
1.0221968 	 0.989671 
1.0222113 	 0.999269 
1.0222259 	 1.005060 
1.0222404 	 1.011220 
1.0222548 	 1.003850 
1.0222694 	 0.995435 
1.0222839 	 0.989394 
1.0222985 	 0.987935 
1.0223130 	 0.986165 
1.0223275 	 0.991517 
1.0223421 	 1.002740 
1.0223566 	 0.995490 
1.0223711 	 0.999694 
1.0223856 	 1.004990 
1.0224001 	 1.007490 
1.0224147 	 1.017510 
1.0224292 	 1.005000 
1.0224438 	 1.001390 
1.0224583 	 0.996572 
1.0224729 	 0.973777 
1.0224874 	 0.980487 
1.0225018 	 0.989518 
1.0225164 	 0.995284 
1.0225309 	 0.976554 
1.0225455 	 1.006940 
1.0225600 	 0.969748 
1.0225745 	 0.961240 
1.0225891 	 0.977451 
1.0226036 	 0.982020 
1.0226182 	 1.022170 
1.0226326 	 1.034630 
1.0226471 	 1.011730 
1.0226617 	 1.033320 
1.0226762 	 1.007440 
1.0226908 	 0.994809 
1.0227053 	 0.974895 
1.0227199 	 0.981645 
1.0227344 	 0.989522 
1.0227489 	 0.994245 
1.0227634 	 0.996551 
1.0227779 	 0.984219 
1.0227925 	 0.977253 
1.0228070 	 0.975833 
1.0228215 	 0.963433 
1.0228361 	 0.982816 
1.0228506 	 0.977520 
1.0228652 	 0.987457 
1.0228797 	 0.977955 
1.0228941 	 0.977724 
1.0229087 	 0.979052 
1.0229232 	 0.981301 
1.0229378 	 0.969821 
1.0229523 	 1.012580 
1.0229669 	 0.987790 
1.0229814 	 0.992921 
1.0229959 	 0.999264 
1.0230105 	 0.997431 
1.0230249 	 1.001470 
1.0230395 	 0.986848 
1.0230540 	 0.991694 
1.0230685 	 0.981695 
1.0230831 	 0.957045 
1.0230976 	 0.960002 
1.0231122 	 0.970396 
1.0231267 	 0.972100 
1.0231411 	 0.988348 
1.0231557 	 0.980055 
1.0231702 	 0.978854 
1.0231848 	 0.983797 
1.0231993 	 1.003450 
1.0232139 	 0.996758 
1.0232284 	 0.986412 
1.0232430 	 0.975908 
1.0232575 	 0.977341 
1.0232719 	 0.981181 
1.0232865 	 1.015540 
1.0233010 	 0.992386 
1.0233155 	 0.995569 
1.0233301 	 0.978245 
1.0233446 	 0.991069 
1.0233592 	 0.981180 
1.0233737 	 0.958187 
1.0233883 	 0.959763 
1.0234027 	 0.967883 
1.0234172 	 0.993169 
1.0234318 	 0.998761 
1.0234463 	 0.988234 
1.0234609 	 0.975590 
1.0234754 	 0.964260 
1.0234900 	 0.961969 
1.0235045 	 1.000870 
1.0235190 	 1.008620 


==> anc/HD193370/HD193370_76.dat <==
0.9958149 	 1.026840 
0.9958292 	 1.043970 
0.9958435 	 1.018450 
0.9958578 	 1.038270 
0.9958721 	 0.974254 
0.9958864 	 1.017840 
0.9959008 	 0.945460 
0.9959151 	 0.963465 
0.9959294 	 1.029050 
0.9959437 	 0.988542 
0.9959580 	 1.077530 
0.9959723 	 1.092180 
0.9959866 	 1.056920 
0.9960009 	 1.003530 
0.9960153 	 1.058180 
0.9960296 	 1.096230 
0.9960439 	 1.055520 
0.9960582 	 1.081760 
0.9960725 	 1.010450 
0.9960868 	 1.004620 
0.9961011 	 1.009170 
0.9961155 	 1.029750 
0.9961298 	 1.031380 
0.9961441 	 0.985946 
0.9961584 	 0.954187 
0.9961727 	 0.956135 
0.9961870 	 0.995558 
0.9962013 	 1.033460 
0.9962156 	 1.054650 
0.9962299 	 0.959684 
0.9962442 	 1.042380 
0.9962586 	 1.094560 
0.9962729 	 1.006490 
0.9962872 	 1.027990 
0.9963015 	 1.040200 
0.9963158 	 1.056780 
0.9963301 	 1.035750 
0.9963444 	 1.063840 
0.9963587 	 1.047120 
0.9963730 	 0.993493 
0.9963873 	 0.971962 
0.9964016 	 0.941283 
0.9964159 	 0.950225 
0.9964303 	 1.039510 
0.9964446 	 1.027750 
0.9964589 	 1.021750 
0.9964732 	 1.025430 
0.9964875 	 1.042370 
0.9965018 	 0.993141 
0.9965161 	 1.025810 
0.9965304 	 0.951670 
0.9965447 	 1.000250 
0.9965590 	 1.030020 
0.9965733 	 0.952800 
0.9965876 	 0.959052 
0.9966020 	 1.029900 
0.9966163 	 0.997886 
0.9966306 	 0.997331 
0.9966449 	 0.993441 
0.9966592 	 0.987775 
0.9966735 	 0.988010 
0.9966878 	 1.021530 
0.9967021 	 1.092600 
0.9967164 	 1.032130 
0.9967307 	 1.003690 
0.9967451 	 1.039220 
0.9967594 	 1.027620 
0.9967737 	 1.019550 
0.9967880 	 1.028620 
0.9968023 	 0.998849 
0.9968166 	 1.036530 
0.9968309 	 1.027060 
0.9968453 	 1.025240 
0.9968596 	 0.997165 
0.9968739 	 1.000620 
0.9968882 	 0.969579 
0.9969025 	 1.007130 
0.9969168 	 1.016600 
0.9969311 	 1.077960 
0.9969454 	 1.091210 
0.9969598 	 1.060880 
0.9969740 	 1.009820 
0.9969884 	 1.045550 
0.9970027 	 1.089470 
0.9970170 	 1.032840 
0.9970313 	 1.001810 
0.9970456 	 1.014050 
0.9970599 	 1.010390 
0.9970742 	 1.036880 
0.9970885 	 0.993309 
0.9971028 	 1.030600 
0.9971171 	 1.023240 
0.9971315 	 1.003610 
0.9971458 	 1.002030 
0.9971601 	 0.983306 
0.9971744 	 1.066820 
0.9971887 	 0.992847 
0.9972030 	 1.003340 
0.9972173 	 1.040050 
0.9972316 	 0.969393 
0.9972459 	 1.028300 
0.9972602 	 1.049070 
0.9972745 	 1.011330 
0.9972888 	 0.995160 
0.9973032 	 0.964801 
0.9973175 	 1.056190 
0.9973318 	 1.029280 
0.9973461 	 1.013650 
0.9973604 	 0.990316 
0.9973747 	 0.980143 
0.9973890 	 1.028990 
0.9974033 	 1.055500 
0.9974176 	 1.011540 
0.9974319 	 1.035180 
0.9974462 	 1.009630 
0.9974605 	 1.021900 
0.9974749 	 1.014720 
0.9974892 	 1.034800 
0.9975035 	 0.988371 
0.9975178 	 1.019660 
0.9975321 	 0.980132 
0.9975464 	 0.969258 
0.9975607 	 1.002750 
0.9975750 	 0.982662 
0.9975894 	 0.990898 
0.9976036 	 1.017820 
0.9976180 	 0.997288 
0.9976323 	 0.963445 
0.9976466 	 0.984664 
0.9976609 	 1.031560 
0.9976752 	 1.047190 
0.9976896 	 1.005450 
0.9977038 	 1.008550 
0.9977182 	 0.986937 
0.9977325 	 1.012040 
0.9977468 	 1.016040 
0.9977611 	 1.030370 
0.9977754 	 1.024900 
0.9977897 	 1.040110 
0.9978040 	 1.006160 
0.9978183 	 0.964071 
0.9978327 	 1.020860 
0.9978470 	 1.062120 
0.9978613 	 1.006420 
0.9978756 	 0.963811 
0.9978899 	 1.019710 
0.9979042 	 1.018840 
0.9979185 	 0.987914 
0.9979328 	 1.004080 
0.9979471 	 0.989148 
0.9979614 	 0.942923 
0.9979757 	 0.986204 
0.9979900 	 0.989832 
0.9980044 	 1.033310 
0.9980187 	 1.039400 
0.9980330 	 0.999141 
0.9980473 	 1.014540 
0.9980616 	 0.987288 
0.9980759 	 1.010460 
0.9980902 	 1.020670 
0.9981045 	 1.074790 
0.9981188 	 1.006020 
0.9981331 	 1.017050 
0.9981474 	 0.997863 
0.9981617 	 0.992533 
0.9981761 	 1.008230 
0.9981904 	 1.021030 
0.9982047 	 1.033800 
0.9982190 	 1.047750 
0.9982333 	 1.053390 
0.9982476 	 1.039800 
0.9982619 	 1.004210 
0.9982762 	 1.034340 
0.9982905 	 1.010160 
0.9983048 	 1.013350 
0.9983192 	 0.968820 
0.9983334 	 0.990239 
0.9983478 	 1.001470 
0.9983621 	 0.980259 
0.9983764 	 1.014870 
0.9983907 	 1.021930 
0.9984050 	 1.023060 
0.9984193 	 1.015970 
0.9984336 	 1.016840 
0.9984479 	 1.025000 
0.9984623 	 1.008930 
0.9984766 	 1.041850 
0.9984909 	 1.075490 
0.9985052 	 1.018570 
0.9985195 	 0.996044 
0.9985338 	 1.013910 
0.9985481 	 1.029840 
0.9985625 	 0.997670 
0.9985768 	 1.013130 
0.9985911 	 1.005060 
0.9986054 	 1.020510 
0.9986197 	 1.027940 
0.9986340 	 1.016190 
0.9986483 	 0.990496 
0.9986626 	 0.990414 
0.9986769 	 0.992714 
0.9986913 	 1.019080 
0.9987056 	 1.013850 
0.9987199 	 1.015600 
0.9987342 	 1.022560 
0.9987485 	 1.033810 
0.9987628 	 1.008170 
0.9987771 	 0.999534 
0.9987914 	 1.001680 
0.9988057 	 1.009000 
0.9988200 	 0.980581 
0.9988343 	 1.016420 
0.9988486 	 1.028710 
0.9988629 	 0.997461 
0.9988773 	 0.980851 
0.9988916 	 0.986768 
0.9989059 	 0.952974 
0.9989202 	 0.989346 
0.9989345 	 0.986192 
0.9989488 	 0.991255 
0.9989631 	 0.979292 
0.9989774 	 1.012680 
0.9989917 	 0.954154 
0.9990060 	 0.962933 
0.9990203 	 0.983006 
0.9990346 	 1.012210 
0.9990490 	 1.017950 
0.9990633 	 1.033230 
0.9990776 	 1.052260 
0.9990919 	 1.036060 
0.9991062 	 1.001620 
0.9991205 	 1.027910 
0.9991348 	 1.061950 
0.9991491 	 1.017580 
0.9991634 	 0.998786 
0.9991777 	 1.028630 
0.9991921 	 1.027010 
0.9992064 	 1.030890 
0.9992207 	 1.048850 
0.9992350 	 1.008150 
0.9992493 	 1.029660 
0.9992636 	 1.020210 
0.9992779 	 0.992806 
0.9992922 	 1.022130 
0.9993066 	 1.072930 
0.9993209 	 1.059520 
0.9993352 	 1.014580 
0.9993495 	 1.022800 
0.9993638 	 0.992483 
0.9993781 	 0.983296 
0.9993924 	 1.006630 
0.9994068 	 1.021720 
0.9994211 	 0.997804 
0.9994354 	 1.032470 
0.9994497 	 1.038300 
0.9994640 	 1.019840 
0.9994783 	 1.019040 
0.9994926 	 1.024030 
0.9995069 	 1.048980 
0.9995212 	 1.012040 
0.9995355 	 0.990475 
0.9995498 	 1.023020 
0.9995642 	 1.040280 
0.9995785 	 1.007670 
0.9995928 	 0.973947 
0.9996071 	 0.973499 
0.9996214 	 0.986392 
0.9996357 	 0.991363 
0.9996500 	 0.982065 
0.9996643 	 1.034360 
0.9996786 	 1.020250 
0.9996929 	 1.042980 
0.9997072 	 1.055320 
0.9997215 	 1.054970 
0.9997358 	 1.042090 
0.9997502 	 1.003310 
0.9997645 	 0.993860 
0.9997788 	 0.986490 
0.9997931 	 0.995459 
0.9998074 	 1.016600 
0.9998217 	 1.000540 
0.9998360 	 1.010720 
0.9998503 	 1.060390 
0.9998646 	 1.034160 
0.9998789 	 1.071890 
0.9998932 	 1.048710 
0.9999075 	 1.030210 
0.9999219 	 1.004910 
0.9999362 	 1.018150 
0.9999505 	 1.001680 
0.9999648 	 0.974434 
0.9999791 	 0.928640 
0.9999934 	 0.930180 
1.0000077 	 0.899000 
1.0000221 	 0.843331 
1.0000364 	 0.814838 
1.0000507 	 0.840141 
1.0000650 	 0.884391 
1.0000793 	 0.921190 
1.0000936 	 0.970719 
1.0001079 	 0.976398 
1.0001222 	 0.991107 
1.0001365 	 0.994534 
1.0001508 	 1.002870 
1.0001651 	 1.023690 
1.0001795 	 1.036210 
1.0001938 	 1.035240 
1.0002081 	 1.037080 
1.0002224 	 1.040460 
1.0002367 	 1.027210 
1.0002511 	 0.987301 
1.0002654 	 0.990971 
1.0002797 	 1.008470 
1.0002940 	 1.000370 
1.0003083 	 1.028330 
1.0003226 	 1.023200 
1.0003369 	 1.030450 
1.0003512 	 1.013700 
1.0003655 	 1.006430 
1.0003798 	 1.013030 
1.0003941 	 1.001280 
1.0004084 	 0.989473 
1.0004227 	 0.992803 
1.0004370 	 1.000150 
1.0004513 	 1.016250 
1.0004656 	 1.033220 
1.0004799 	 1.008290 
1.0004942 	 1.021240 
1.0005085 	 1.002580 
1.0005230 	 0.990321 
1.0005373 	 1.021800 
1.0005516 	 0.973276 
1.0005659 	 1.004800 
1.0005802 	 0.990440 
1.0005945 	 0.963701 
1.0006088 	 1.024980 
1.0006231 	 1.039660 
1.0006374 	 1.012280 
1.0006517 	 1.000010 
1.0006660 	 0.982525 
1.0006803 	 1.025120 
1.0006946 	 1.045170 
1.0007089 	 1.027670 
1.0007232 	 0.996707 
1.0007375 	 1.035780 
1.0007519 	 1.027780 
1.0007662 	 1.036740 
1.0007805 	 0.995591 
1.0007948 	 1.034710 
1.0008091 	 1.038230 
1.0008234 	 1.055860 
1.0008377 	 1.022810 
1.0008520 	 1.040130 
1.0008663 	 1.014830 
1.0008807 	 1.007820 
1.0008950 	 1.027560 
1.0009093 	 1.026770 
1.0009236 	 1.035100 
1.0009379 	 1.017980 
1.0009522 	 1.025160 
1.0009665 	 1.009780 
1.0009809 	 1.037100 
1.0009952 	 0.995238 
1.0010095 	 1.022360 
1.0010238 	 1.022670 
1.0010381 	 1.022720 
1.0010524 	 1.036960 
1.0010667 	 1.028510 
1.0010810 	 1.009450 
1.0010953 	 0.988429 
1.0011096 	 1.005420 
1.0011239 	 1.005710 
1.0011382 	 1.006520 
1.0011525 	 1.031640 
1.0011668 	 1.005990 
1.0011811 	 1.012460 
1.0011954 	 1.013740 
1.0012097 	 1.023740 
1.0012242 	 1.007590 
1.0012385 	 1.016090 
1.0012528 	 1.022550 
1.0012671 	 1.007950 
1.0012814 	 1.009200 
1.0012957 	 1.008260 
1.0013100 	 1.031740 
1.0013243 	 1.041660 
1.0013386 	 1.052340 
1.0013529 	 1.014240 
1.0013672 	 1.003560 
1.0013815 	 1.023640 
1.0013958 	 1.012400 
1.0014101 	 1.001470 
1.0014244 	 1.026180 
1.0014387 	 1.025830 
1.0014530 	 1.028030 
1.0014673 	 1.010510 
1.0014817 	 0.986494 
1.0014960 	 1.019890 
1.0015103 	 1.028810 
1.0015246 	 1.022220 
1.0015389 	 1.038340 
1.0015532 	 1.045910 
1.0015675 	 1.032000 
1.0015819 	 1.006490 
1.0015962 	 1.012590 
1.0016105 	 1.025070 
1.0016248 	 1.032640 
1.0016391 	 1.013720 
1.0016534 	 0.999980 
1.0016677 	 1.018080 
1.0016820 	 1.050430 
1.0016963 	 1.008320 
1.0017107 	 1.012910 
1.0017250 	 1.011150 
1.0017393 	 1.000780 
1.0017536 	 1.046510 
1.0017679 	 1.038050 
1.0017822 	 1.017510 
1.0017965 	 1.011470 
1.0018108 	 1.009660 
1.0018251 	 0.990583 
1.0018394 	 1.005120 
1.0018537 	 1.001140 
1.0018680 	 1.006110 
1.0018823 	 1.020370 
1.0018966 	 1.016790 
1.0019109 	 1.007790 
1.0019253 	 1.003530 
1.0019397 	 1.028820 
1.0019540 	 1.011710 
1.0019683 	 1.018670 
1.0019826 	 1.018210 
1.0019969 	 0.996394 
1.0020112 	 0.997789 
1.0020255 	 1.005050 
1.0020398 	 1.002530 
1.0020541 	 1.003580 
1.0020684 	 0.999841 
1.0020827 	 0.989897 
1.0020970 	 1.012320 
1.0021113 	 1.023320 
1.0021256 	 1.008450 
1.0021399 	 0.999570 
1.0021542 	 1.026170 
1.0021685 	 0.996842 
1.0021828 	 0.994040 
1.0021971 	 0.987884 
1.0022115 	 1.020120 
1.0022258 	 0.990846 
1.0022401 	 0.951424 
1.0022544 	 0.981044 
1.0022688 	 0.998334 
1.0022831 	 1.018360 
1.0022974 	 0.991799 
1.0023117 	 1.002360 
1.0023260 	 0.995251 
1.0023403 	 0.999628 
1.0023546 	 1.013500 
1.0023689 	 1.013970 
1.0023832 	 1.025200 
1.0023975 	 1.034860 
1.0024118 	 1.008570 
1.0024261 	 1.007870 
1.0024405 	 0.999843 
1.0024548 	 0.994224 
1.0024691 	 1.011210 
1.0024834 	 1.022860 
1.0024977 	 1.017750 
1.0025120 	 1.005840 
1.0025263 	 1.019890 
1.0025406 	 1.015020 
1.0025549 	 0.994507 
1.0025692 	 1.001230 
1.0025835 	 1.002560 
1.0025978 	 1.018070 
1.0026121 	 1.012160 
1.0026265 	 1.027650 
1.0026408 	 1.018280 
1.0026551 	 1.015970 
1.0026695 	 1.013840 
1.0026838 	 0.996869 
1.0026981 	 1.008460 
1.0027124 	 1.033230 
1.0027267 	 1.042350 
1.0027410 	 1.020380 
1.0027553 	 0.988395 
1.0027696 	 1.017390 
1.0027839 	 0.996757 
1.0027982 	 1.005960 
1.0028125 	 0.970794 
1.0028268 	 0.987500 
1.0028411 	 1.002080 
1.0028554 	 0.996364 
1.0028697 	 0.979113 
1.0028840 	 1.003240 
1.0028983 	 1.033150 
1.0029126 	 1.004460 
1.0029269 	 0.998750 
1.0029413 	 1.008900 
1.0029556 	 1.007750 
1.0029700 	 1.004720 
1.0029843 	 1.000260 
1.0029986 	 0.984891 
1.0030129 	 0.991422 
1.0030272 	 0.988385 
1.0030415 	 0.974485 
1.0030558 	 0.995355 
1.0030701 	 0.988042 
1.0030844 	 0.997152 
1.0030987 	 1.017040 
1.0031130 	 1.005350 
1.0031273 	 1.001420 
1.0031416 	 0.994173 
1.0031559 	 1.002700 
1.0031703 	 0.994597 
1.0031846 	 1.004850 
1.0031989 	 1.015080 
1.0032132 	 1.019440 
1.0032275 	 1.011270 
1.0032418 	 1.009830 
1.0032561 	 1.000750 
1.0032704 	 0.994910 
1.0032847 	 0.991894 
1.0032990 	 1.000060 
1.0033133 	 0.995292 
1.0033277 	 1.009600 
1.0033420 	 1.005690 
1.0033563 	 1.004160 
1.0033706 	 1.006150 
1.0033849 	 1.014550 
1.0033993 	 1.004820 
1.0034136 	 1.009410 
1.0034279 	 0.984757 
1.0034422 	 0.987013 
1.0034565 	 0.976315 
1.0034708 	 0.980500 
1.0034851 	 1.000000 
1.0034994 	 0.992501 
1.0035137 	 0.996651 
1.0035280 	 1.002670 
1.0035423 	 0.999060 
1.0035566 	 0.974949 
1.0035709 	 0.969624 
1.0035852 	 0.979800 
1.0035995 	 0.984477 
1.0036138 	 1.004520 
1.0036281 	 0.983352 
1.0036424 	 1.008270 
1.0036567 	 1.110810 
1.0036712 	 0.985139 
1.0036855 	 1.001700 
1.0036998 	 0.976307 
1.0037141 	 0.971442 
1.0037284 	 0.956580 
1.0037427 	 0.969868 
1.0037570 	 0.990823 
1.0037713 	 1.001430 
1.0037856 	 1.013280 
1.0037999 	 1.018690 
1.0038142 	 1.013240 
1.0038285 	 0.997005 
1.0038428 	 0.957033 
1.0038571 	 0.930291 
1.0038714 	 0.892499 
1.0038857 	 0.814573 
1.0039001 	 0.722663 
1.0039144 	 0.596190 
1.0039287 	 0.493966 
1.0039430 	 0.497133 
1.0039573 	 0.583400 
1.0039716 	 0.699956 
1.0039859 	 0.824975 
1.0040002 	 0.922016 
1.0040145 	 0.957574 
1.0040289 	 0.983023 
1.0040432 	 0.986616 
1.0040575 	 0.990221 
1.0040718 	 0.992893 
1.0040861 	 1.005520 
1.0041004 	 0.988176 
1.0041147 	 0.970029 
1.0041291 	 0.947626 
1.0041434 	 0.968799 
1.0041577 	 0.965256 
1.0041720 	 0.970157 
1.0041863 	 0.987512 
1.0042006 	 0.977113 
1.0042149 	 0.987817 
1.0042292 	 0.986283 
1.0042435 	 0.972842 
1.0042578 	 0.979751 
1.0042721 	 0.952423 
1.0042864 	 0.962770 
1.0043007 	 0.956450 
1.0043150 	 0.958478 
1.0043293 	 0.973534 
1.0043436 	 0.979764 
1.0043579 	 0.974822 
1.0043724 	 0.967623 
1.0043867 	 0.956002 
1.0044010 	 0.948711 
1.0044153 	 0.939675 
1.0044296 	 0.939399 
1.0044439 	 0.926934 
1.0044582 	 0.933701 
1.0044725 	 0.964922 
1.0044868 	 0.975101 
1.0045011 	 0.967516 
1.0045154 	 0.974938 
1.0045297 	 0.957723 
1.0045440 	 0.951783 
1.0045583 	 0.943084 
1.0045726 	 0.928098 
1.0045869 	 0.920650 
1.0046012 	 0.934936 
1.0046155 	 0.950359 
1.0046299 	 0.966952 
1.0046442 	 0.952421 
1.0046585 	 0.944858 
1.0046728 	 0.944077 
1.0046871 	 0.935451 
1.0047014 	 0.919547 
1.0047158 	 0.910458 
1.0047301 	 0.915623 
1.0047444 	 0.934501 
1.0047587 	 0.939640 
1.0047730 	 0.951908 
1.0047873 	 0.954008 
1.0048016 	 0.936243 
1.0048159 	 0.921770 
1.0048302 	 0.914406 
1.0048445 	 0.914283 
1.0048589 	 0.916430 
1.0048732 	 0.900402 
1.0048875 	 0.917918 
1.0049018 	 0.934027 
1.0049161 	 0.914802 
1.0049304 	 0.905814 
1.0049447 	 0.886038 
1.0049590 	 0.888766 
1.0049733 	 0.886732 
1.0049876 	 0.866935 
1.0050019 	 0.858332 
1.0050162 	 0.848281 
1.0050305 	 0.840697 
1.0050448 	 0.833599 
1.0050591 	 0.823275 
1.0050735 	 0.814691 
1.0050879 	 0.785788 
1.0051022 	 0.757896 
1.0051165 	 0.698195 
1.0051308 	 0.656484 
1.0051451 	 0.599884 
1.0051594 	 0.555448 
1.0051737 	 0.503028 
1.0051880 	 0.479001 
1.0052023 	 0.460411 
1.0052166 	 0.461722 
1.0052309 	 0.484460 
1.0052452 	 0.535437 
1.0052595 	 0.580049 
1.0052738 	 0.632899 
1.0052881 	 0.675157 
1.0053024 	 0.748265 
1.0053167 	 0.795536 
1.0053310 	 0.806276 
1.0053453 	 0.832907 
1.0053596 	 0.848363 
1.0053740 	 0.845910 
1.0053883 	 0.862461 
1.0054026 	 0.860755 
1.0054170 	 0.859126 
1.0054313 	 0.890134 
1.0054456 	 0.904237 
1.0054599 	 0.900567 
1.0054742 	 0.897348 
1.0054885 	 0.907692 
1.0055028 	 0.923411 
1.0055171 	 0.914141 
1.0055314 	 0.914302 
1.0055457 	 0.915447 
1.0055600 	 0.918027 
1.0055743 	 0.918582 
1.0055887 	 0.914589 
1.0056030 	 0.914836 
1.0056173 	 0.927180 
1.0056316 	 0.933567 
1.0056459 	 0.935608 
1.0056602 	 0.932132 
1.0056745 	 0.919932 
1.0056888 	 0.925556 
1.0057031 	 0.936300 
1.0057174 	 0.932486 
1.0057317 	 0.928811 
1.0057460 	 0.940044 
1.0057604 	 0.956032 
1.0057747 	 0.933815 
1.0057890 	 0.940620 
1.0058033 	 0.946064 
1.0058177 	 0.942403 
1.0058320 	 0.921163 
1.0058463 	 0.953807 
1.0058606 	 0.959263 
1.0058749 	 0.961210 
1.0058892 	 0.962601 
1.0059035 	 0.966517 
1.0059178 	 0.970088 
1.0059321 	 0.956682 
1.0059464 	 0.968074 
1.0059607 	 0.970167 
1.0059750 	 0.967764 
1.0059893 	 0.958383 
1.0060036 	 0.947375 
1.0060179 	 0.921692 
1.0060322 	 0.933055 
1.0060465 	 0.918461 
1.0060608 	 0.940647 
1.0060751 	 0.947054 
1.0060894 	 0.954540 
1.0061038 	 0.957714 
1.0061182 	 0.959923 
1.0061325 	 0.944812 
1.0061468 	 0.937383 
1.0061611 	 0.967626 
1.0061754 	 0.959643 
1.0061897 	 0.980759 
1.0062040 	 0.987124 
1.0062183 	 0.985114 
1.0062326 	 0.990207 
1.0062469 	 0.965049 
1.0062612 	 0.968372 
1.0062755 	 0.972061 
1.0062898 	 0.975851 
1.0063041 	 0.961464 
1.0063184 	 0.974722 
1.0063328 	 0.978586 
1.0063471 	 0.980709 
1.0063614 	 0.984993 
1.0063757 	 0.975410 
1.0063900 	 0.959810 
1.0064043 	 0.966300 
1.0064186 	 0.964882 
1.0064329 	 0.967987 
1.0064472 	 0.983572 
1.0064616 	 0.983671 
1.0064759 	 0.982231 
1.0064902 	 0.983786 
1.0065045 	 0.975733 
1.0065188 	 0.987187 
1.0065331 	 0.992661 
1.0065475 	 0.979048 
1.0065618 	 0.962434 
1.0065761 	 0.967427 
1.0065904 	 0.975481 
1.0066047 	 0.993925 
1.0066190 	 0.990063 
1.0066333 	 0.975609 
1.0066476 	 0.981694 
1.0066619 	 0.970206 
1.0066762 	 0.982259 
1.0066905 	 0.967180 
1.0067048 	 0.967848 
1.0067191 	 0.955880 
1.0067334 	 0.943744 
1.0067477 	 0.887919 
1.0067620 	 0.858865 
1.0067763 	 0.851053 
1.0067906 	 0.885954 
1.0068049 	 0.926499 
1.0068194 	 0.965460 
1.0068337 	 0.985885 
1.0068480 	 0.987825 
1.0068623 	 0.970725 
1.0068766 	 0.971656 
1.0068909 	 0.970490 
1.0069052 	 0.976800 
1.0069195 	 0.987072 
1.0069338 	 0.988021 
1.0069481 	 0.978495 
1.0069624 	 0.988769 
1.0069767 	 0.970742 
1.0069910 	 0.982966 
1.0070053 	 0.982520 
1.0070196 	 0.989971 
1.0070339 	 0.991538 
1.0070482 	 0.992830 
1.0070626 	 0.987590 
1.0070769 	 0.982381 
1.0070912 	 0.972168 
1.0071055 	 0.942379 
1.0071198 	 0.959545 
1.0071341 	 0.978946 
1.0071484 	 0.995925 
1.0071628 	 1.002940 
1.0071771 	 1.007960 
1.0071914 	 1.001350 
1.0072057 	 1.007660 
1.0072200 	 1.008230 
1.0072343 	 0.992228 
1.0072486 	 1.004420 
1.0072629 	 1.002830 
1.0072773 	 1.012780 
1.0072916 	 0.998884 
1.0073059 	 0.990805 
1.0073202 	 0.986893 
1.0073345 	 0.988921 
1.0073488 	 1.006520 
1.0073631 	 0.986942 
1.0073774 	 0.993728 
1.0073917 	 0.977885 
1.0074060 	 0.999632 
1.0074203 	 0.991858 
1.0074346 	 0.978259 
1.0074489 	 0.976634 
1.0074632 	 1.001730 
1.0074775 	 0.990371 
1.0074918 	 1.003120 
1.0075061 	 1.011090 
1.0075206 	 0.996953 
1.0075349 	 0.997613 
1.0075492 	 0.979619 
1.0075635 	 0.987089 
1.0075778 	 0.993529 
1.0075921 	 1.011990 
1.0076064 	 1.019750 
1.0076207 	 1.021030 
1.0076350 	 1.005690 
1.0076493 	 1.010910 
1.0076636 	 1.000730 
1.0076779 	 0.991391 
1.0076922 	 1.018460 
1.0077065 	 1.013880 
1.0077208 	 1.016750 
1.0077351 	 1.009280 
1.0077494 	 0.998770 
1.0077637 	 1.003790 
1.0077780 	 1.008020 
1.0077924 	 0.997031 
1.0078067 	 0.998943 
1.0078210 	 1.012680 
1.0078353 	 1.002150 
1.0078496 	 0.992052 
1.0078640 	 1.001910 
1.0078783 	 0.993626 
1.0078926 	 0.990779 
1.0079069 	 0.994039 
1.0079212 	 0.982723 
1.0079355 	 0.991160 
1.0079498 	 0.986206 
1.0079641 	 1.008400 
1.0079784 	 0.998816 
1.0079927 	 0.983917 
1.0080070 	 0.997201 
1.0080214 	 0.998670 
1.0080357 	 1.010060 
1.0080500 	 1.000120 
1.0080643 	 1.009500 
1.0080786 	 1.007260 
1.0080929 	 1.001740 
1.0081072 	 0.994220 
1.0081215 	 0.994021 
1.0081358 	 0.996830 
1.0081501 	 0.990499 
1.0081644 	 0.976522 
1.0081787 	 0.996579 
1.0081930 	 0.993963 
1.0082074 	 0.976165 
1.0082217 	 0.978452 
1.0082361 	 0.996180 
1.0082504 	 0.974892 
1.0082647 	 0.998640 
1.0082790 	 1.013290 
1.0082933 	 0.981719 
1.0083076 	 0.974885 
1.0083219 	 0.986161 
1.0083362 	 0.990125 
1.0083505 	 1.005370 
1.0083648 	 0.997707 
1.0083791 	 1.002160 
1.0083934 	 0.987053 
1.0084077 	 0.993997 
1.0084220 	 1.013350 
1.0084363 	 0.989881 
1.0084506 	 0.984029 
1.0084649 	 0.983067 
1.0084792 	 0.985025 
1.0084935 	 0.994323 
1.0085078 	 1.002510 
1.0085222 	 1.001100 
1.0085365 	 0.992206 
1.0085508 	 1.006030 
1.0085652 	 1.002170 
1.0085795 	 1.019730 
1.0085938 	 0.999925 
1.0086081 	 1.000920 
1.0086224 	 1.008430 
1.0086367 	 0.999998 
1.0086510 	 0.995014 
1.0086653 	 0.995187 
1.0086796 	 0.968901 
1.0086939 	 0.968603 
1.0087082 	 0.943180 
1.0087225 	 0.988382 
1.0087368 	 0.984834 
1.0087512 	 0.969549 
1.0087655 	 1.001410 
1.0087798 	 1.019760 
1.0087941 	 1.007920 
1.0088084 	 1.010990 
1.0088227 	 0.995732 
1.0088370 	 0.982134 
1.0088513 	 0.993433 
1.0088656 	 0.993953 
1.0088799 	 0.981308 
1.0088942 	 1.002270 
1.0089086 	 1.009990 
1.0089229 	 0.999549 
1.0089372 	 1.014590 
1.0089515 	 1.029300 
1.0089658 	 1.000350 
1.0089802 	 0.998383 
1.0089945 	 1.000800 
1.0090088 	 0.999213 
1.0090231 	 1.017870 
1.0090374 	 1.008760 
1.0090517 	 1.000650 
1.0090660 	 0.979982 
1.0090803 	 1.009390 
1.0090946 	 1.036630 
1.0091089 	 1.022120 
1.0091232 	 0.968777 
1.0091375 	 1.022740 
1.0091518 	 1.025130 
1.0091661 	 1.020930 
1.0091804 	 1.018620 
1.0091947 	 0.982306 
1.0092090 	 0.985152 
1.0092233 	 1.011420 
1.0092376 	 1.014620 
1.0092521 	 0.998694 
1.0092664 	 1.006880 
1.0092807 	 1.017690 
1.0092950 	 1.013440 
1.0093093 	 1.018630 
1.0093236 	 1.021900 
1.0093379 	 1.051840 
1.0093522 	 1.026990 
1.0093665 	 0.977611 
1.0093808 	 0.979297 
1.0093951 	 0.988685 
1.0094094 	 0.969099 
1.0094237 	 0.967536 
1.0094380 	 0.989178 
1.0094523 	 0.957942 
1.0094666 	 0.928004 
1.0094810 	 0.913418 
1.0094953 	 0.912123 
1.0095096 	 0.920814 
1.0095239 	 0.952184 
1.0095382 	 0.987821 
1.0095525 	 1.008130 
1.0095668 	 1.001470 
1.0095811 	 1.008640 
1.0095954 	 0.996765 
1.0096098 	 1.026930 
1.0096241 	 1.020980 
1.0096384 	 1.012980 
1.0096527 	 1.005480 
1.0096670 	 1.008190 
1.0096813 	 1.025310 
1.0096956 	 1.039520 
1.0097100 	 1.029650 
1.0097243 	 1.024700 
1.0097386 	 1.032610 
1.0097529 	 1.033690 
1.0097672 	 1.006390 
1.0097815 	 1.008620 
1.0097958 	 1.043860 
1.0098101 	 1.029670 
1.0098244 	 1.005380 
1.0098387 	 1.010440 
1.0098530 	 0.992139 
1.0098673 	 1.016340 
1.0098816 	 0.991621 
1.0098959 	 0.995679 
1.0099102 	 1.019140 
1.0099245 	 1.010430 
1.0099388 	 0.983489 
1.0099533 	 1.008910 
1.0099676 	 1.004540 
1.0099819 	 1.015190 
1.0099962 	 1.022170 
1.0100105 	 0.998518 
1.0100248 	 1.007670 
1.0100391 	 0.994682 
1.0100534 	 1.005170 
1.0100677 	 1.009990 
1.0100820 	 0.989554 
1.0100963 	 1.011970 
1.0101106 	 1.028440 


==> anc/HD193370/HD193370_77.dat <==
0.9829643 	 1.000770 
0.9829785 	 0.980353 
0.9829926 	 1.075860 
0.9830067 	 0.984281 
0.9830208 	 0.894323 
0.9830350 	 0.921518 
0.9830491 	 0.955044 
0.9830632 	 0.985847 
0.9830773 	 1.091390 
0.9830914 	 1.085280 
0.9831055 	 1.165950 
0.9831197 	 1.010870 
0.9831338 	 0.944545 
0.9831479 	 0.927604 
0.9831621 	 0.979257 
0.9831762 	 0.972110 
0.9831903 	 0.995787 
0.9832044 	 1.042380 
0.9832186 	 0.974468 
0.9832326 	 1.001270 
0.9832467 	 0.947038 
0.9832609 	 0.957137 
0.9832750 	 1.035070 
0.9832891 	 1.033410 
0.9833032 	 0.960714 
0.9833174 	 1.009700 
0.9833315 	 1.043380 
0.9833456 	 0.953305 
0.9833597 	 1.003440 
0.9833738 	 1.064240 
0.9833880 	 1.023040 
0.9834021 	 1.018700 
0.9834162 	 1.056500 
0.9834303 	 0.987956 
0.9834445 	 1.015330 
0.9834586 	 0.934538 
0.9834727 	 0.926831 
0.9834868 	 1.019430 
0.9835009 	 1.019850 
0.9835150 	 1.002280 
0.9835291 	 1.043770 
0.9835433 	 0.968041 
0.9835574 	 0.978036 
0.9835715 	 1.037890 
0.9835857 	 0.999872 
0.9835998 	 0.971592 
0.9836139 	 1.043200 
0.9836280 	 0.953750 
0.9836421 	 0.935868 
0.9836562 	 0.985081 
0.9836704 	 1.025390 
0.9836845 	 0.981485 
0.9836986 	 1.021410 
0.9837127 	 1.002710 
0.9837269 	 1.019190 
0.9837410 	 0.988542 
0.9837551 	 1.036290 
0.9837692 	 1.056400 
0.9837833 	 1.050510 
0.9837974 	 1.038210 
0.9838116 	 1.078970 
0.9838257 	 1.024630 
0.9838398 	 1.008510 
0.9838539 	 0.956485 
0.9838681 	 1.030460 
0.9838822 	 0.989380 
0.9838963 	 0.962372 
0.9839104 	 1.080100 
0.9839245 	 1.048760 
0.9839386 	 0.966442 
0.9839528 	 1.005440 
0.9839669 	 1.034030 
0.9839810 	 1.042350 
0.9839951 	 1.026050 
0.9840093 	 1.017910 
0.9840234 	 1.009410 
0.9840375 	 1.058910 
0.9840516 	 1.075950 
0.9840657 	 0.934446 
0.9840798 	 1.000060 
0.9840940 	 0.955718 
0.9841081 	 1.007450 
0.9841222 	 0.980005 
0.9841363 	 0.994238 
0.9841505 	 1.014660 
0.9841645 	 1.066700 
0.9841787 	 1.008650 
0.9841928 	 0.973928 
0.9842069 	 1.019010 
0.9842210 	 0.979511 
0.9842352 	 0.985085 
0.9842493 	 1.061500 
0.9842634 	 1.013530 
0.9842775 	 1.029940 
0.9842917 	 1.005260 
0.9843057 	 1.010310 
0.9843199 	 1.008700 
0.9843340 	 1.026680 
0.9843481 	 1.045100 
0.9843622 	 1.058290 
0.9843764 	 1.005490 
0.9843905 	 0.986961 
0.9844046 	 1.008450 
0.9844188 	 1.067470 
0.9844328 	 1.036460 
0.9844469 	 1.037040 
0.9844611 	 0.988947 
0.9844752 	 1.081680 
0.9844893 	 0.991671 
0.9845034 	 0.997458 
0.9845176 	 1.010900 
0.9845317 	 0.978855 
0.9845458 	 1.003350 
0.9845599 	 0.938342 
0.9845740 	 0.964482 
0.9845881 	 0.972959 
0.9846023 	 0.951510 
0.9846164 	 0.965803 
0.9846305 	 0.964274 
0.9846447 	 1.022950 
0.9846588 	 1.030930 
0.9846729 	 1.045840 
0.9846870 	 1.028400 
0.9847011 	 0.987336 
0.9847152 	 1.050730 
0.9847293 	 1.116780 
0.9847435 	 1.052850 
0.9847576 	 1.066210 
0.9847717 	 1.021170 
0.9847858 	 1.020540 
0.9848000 	 1.057170 
0.9848141 	 1.088140 
0.9848282 	 1.024480 
0.9848423 	 0.991663 
0.9848564 	 0.982418 
0.9848706 	 0.926227 
0.9848847 	 0.934386 
0.9848988 	 0.956097 
0.9849129 	 1.003510 
0.9849271 	 0.973275 
0.9849412 	 1.016790 
0.9849553 	 1.022570 
0.9849694 	 0.964141 
0.9849835 	 1.005350 
0.9849976 	 0.967395 
0.9850118 	 0.978015 
0.9850259 	 1.006700 
0.9850400 	 0.984676 
0.9850541 	 0.988403 
0.9850683 	 1.001910 
0.9850824 	 1.018970 
0.9850965 	 0.990800 
0.9851106 	 1.048640 
0.9851247 	 0.994987 
0.9851388 	 1.019520 
0.9851530 	 1.008450 
0.9851671 	 1.015330 
0.9851812 	 0.977762 
0.9851953 	 1.014340 
0.9852095 	 0.999671 
0.9852236 	 0.985918 
0.9852377 	 0.962235 
0.9852518 	 1.023270 
0.9852659 	 0.998970 
0.9852800 	 0.984923 
0.9852942 	 0.999606 
0.9853083 	 0.973407 
0.9853224 	 0.983144 
0.9853365 	 1.033440 
0.9853507 	 1.013150 
0.9853647 	 0.989847 
0.9853789 	 1.037420 
0.9853930 	 0.994176 
0.9854071 	 1.044640 
0.9854212 	 1.041560 
0.9854354 	 1.050340 
0.9854495 	 1.055510 
0.9854636 	 1.031320 
0.9854778 	 0.968321 
0.9854919 	 0.975785 
0.9855059 	 1.025050 
0.9855201 	 0.987363 
0.9855342 	 0.960730 
0.9855483 	 0.975544 
0.9855624 	 1.038690 
0.9855766 	 1.036390 
0.9855907 	 0.996662 
0.9856048 	 1.018630 
0.9856189 	 1.004560 
0.9856330 	 0.998849 
0.9856471 	 0.997091 
0.9856613 	 0.913087 
0.9856754 	 0.923944 
0.9856895 	 0.889524 
0.9857037 	 0.843667 
0.9857178 	 0.808897 
0.9857319 	 0.776252 
0.9857460 	 0.801127 
0.9857601 	 0.912919 
0.9857742 	 0.926604 
0.9857883 	 0.923004 
0.9858025 	 0.996351 
0.9858166 	 1.008540 
0.9858307 	 1.029170 
0.9858448 	 0.971839 
0.9858590 	 1.014330 
0.9858731 	 1.018860 
0.9858872 	 1.008670 
0.9859013 	 1.012010 
0.9859154 	 1.011310 
0.9859296 	 0.990850 
0.9859437 	 1.004950 
0.9859578 	 1.042840 
0.9859719 	 1.077080 
0.9859860 	 1.023360 
0.9860002 	 1.053570 
0.9860143 	 1.019650 
0.9860284 	 1.073000 
0.9860425 	 1.024770 
0.9860566 	 0.992759 
0.9860707 	 1.020770 
0.9860849 	 1.010960 
0.9860990 	 0.962421 
0.9861131 	 1.005530 
0.9861273 	 1.003790 
0.9861414 	 0.990285 
0.9861555 	 1.006330 
0.9861696 	 0.946043 
0.9861837 	 0.978707 
0.9861978 	 1.026190 
0.9862120 	 1.009360 
0.9862261 	 1.002910 
0.9862402 	 1.016170 
0.9862543 	 1.013530 
0.9862685 	 1.010220 
0.9862826 	 1.036710 
0.9862966 	 1.036130 
0.9863108 	 1.010020 
0.9863249 	 1.046920 
0.9863390 	 1.026550 
0.9863532 	 0.982309 
0.9863673 	 1.048030 
0.9863814 	 0.986235 
0.9863955 	 0.972617 
0.9864097 	 0.923525 
0.9864238 	 0.924819 
0.9864379 	 0.926814 
0.9864520 	 0.918400 
0.9864661 	 0.954591 
0.9864802 	 0.999738 
0.9864944 	 0.989908 
0.9865085 	 0.993688 
0.9865226 	 0.996410 
0.9865367 	 0.991593 
0.9865509 	 0.984290 
0.9865649 	 0.999210 
0.9865791 	 0.970655 
0.9865932 	 0.986284 
0.9866073 	 0.992727 
0.9866214 	 0.966430 
0.9866356 	 0.966487 
0.9866497 	 0.969305 
0.9866638 	 1.032130 
0.9866779 	 1.014240 
0.9866921 	 1.008220 
0.9867061 	 1.030770 
0.9867203 	 1.040050 
0.9867344 	 1.012780 
0.9867485 	 1.027710 
0.9867626 	 1.029330 
0.9867768 	 1.016540 
0.9867909 	 0.992257 
0.9868050 	 1.009770 
0.9868191 	 1.016370 
0.9868332 	 1.052670 
0.9868473 	 1.071070 
0.9868615 	 1.004360 
0.9868756 	 1.022150 
0.9868897 	 1.031870 
0.9869039 	 1.010260 
0.9869180 	 1.051050 
0.9869321 	 1.008570 
0.9869462 	 1.029400 
0.9869604 	 1.008740 
0.9869744 	 1.032060 
0.9869885 	 1.020680 
0.9870027 	 1.029670 
0.9870168 	 0.990083 
0.9870309 	 0.976439 
0.9870450 	 0.958669 
0.9870592 	 0.951378 
0.9870733 	 0.984851 
0.9870874 	 0.950294 
0.9871015 	 0.976040 
0.9871156 	 1.013140 
0.9871298 	 1.015050 
0.9871439 	 1.023270 
0.9871580 	 1.014880 
0.9871721 	 1.028290 
0.9871863 	 1.071900 
0.9872004 	 1.020300 
0.9872145 	 0.983302 
0.9872286 	 0.978165 
0.9872427 	 1.039040 
0.9872568 	 1.007780 
0.9872709 	 1.001780 
0.9872851 	 0.998585 
0.9872992 	 1.033060 
0.9873133 	 1.001660 
0.9873275 	 1.023470 
0.9873416 	 1.005230 
0.9873557 	 1.007890 
0.9873698 	 1.025750 
0.9873839 	 1.010440 
0.9873980 	 0.986747 
0.9874122 	 0.995996 
0.9874263 	 1.017810 
0.9874404 	 1.006630 
0.9874545 	 0.969459 
0.9874687 	 0.965507 
0.9874828 	 0.965418 
0.9874969 	 0.985868 
0.9875110 	 0.976109 
0.9875251 	 1.034290 
0.9875392 	 0.996960 
0.9875534 	 1.014410 
0.9875675 	 0.999555 
0.9875816 	 1.011700 
0.9875957 	 1.002010 
0.9876099 	 1.028930 
0.9876240 	 1.033450 
0.9876381 	 1.015030 
0.9876522 	 1.029850 
0.9876663 	 0.998878 
0.9876804 	 0.992434 
0.9876946 	 0.997935 
0.9877087 	 0.990399 
0.9877228 	 1.005080 
0.9877369 	 1.008610 
0.9877511 	 0.979307 
0.9877652 	 1.014380 
0.9877793 	 1.027510 
0.9877934 	 1.006580 
0.9878075 	 1.013070 
0.9878216 	 0.997760 
0.9878358 	 1.033600 
0.9878499 	 0.988240 
0.9878640 	 1.035150 
0.9878781 	 1.042820 
0.9878923 	 0.997070 
0.9879063 	 1.017400 
0.9879205 	 0.989349 
0.9879346 	 0.998741 
0.9879487 	 0.985173 
0.9879628 	 1.000250 
0.9879770 	 0.998382 
0.9879911 	 1.000590 
0.9880052 	 1.040010 
0.9880193 	 1.019510 
0.9880334 	 1.030970 
0.9880475 	 0.991351 
0.9880617 	 1.025170 
0.9880758 	 1.046610 
0.9880899 	 1.003870 
0.9881041 	 1.012680 
0.9881182 	 1.040990 
0.9881323 	 1.032570 
0.9881464 	 1.040550 
0.9881606 	 1.013030 
0.9881746 	 0.997930 
0.9881887 	 1.004930 
0.9882029 	 0.999960 
0.9882170 	 0.976709 
0.9882311 	 1.012410 
0.9882452 	 1.001380 
0.9882594 	 1.005090 
0.9882735 	 1.029710 
0.9882876 	 0.988825 
0.9883017 	 1.015270 
0.9883158 	 1.007950 
0.9883300 	 0.998885 
0.9883441 	 0.989709 
0.9883582 	 1.000930 
0.9883723 	 1.006400 
0.9883865 	 1.016770 
0.9884006 	 0.996461 
0.9884147 	 0.975001 
0.9884288 	 0.983884 
0.9884429 	 1.001920 
0.9884570 	 0.992141 
0.9884711 	 0.993268 
0.9884853 	 1.027750 
0.9884994 	 1.033250 
0.9885135 	 1.034040 
0.9885277 	 1.018350 
0.9885418 	 0.981330 
0.9885559 	 0.989885 
0.9885700 	 0.949061 
0.9885841 	 0.987747 
0.9885982 	 0.998729 
0.9886124 	 1.005850 
0.9886265 	 1.025580 
0.9886406 	 0.997701 
0.9886547 	 1.022720 
0.9886689 	 1.021870 
0.9886830 	 1.012570 
0.9886971 	 1.005650 
0.9887112 	 1.001590 
0.9887253 	 0.998179 
0.9887394 	 1.066920 
0.9887536 	 1.020890 
0.9887677 	 1.009550 
0.9887818 	 0.999694 
0.9887959 	 1.038720 
0.9888101 	 0.988724 
0.9888242 	 0.961211 
0.9888383 	 0.989954 
0.9888524 	 0.962134 
0.9888665 	 0.967644 
0.9888806 	 0.971860 
0.9888948 	 0.993760 
0.9889089 	 0.965847 
0.9889230 	 0.976693 
0.9889371 	 0.988165 
0.9889513 	 0.953163 
0.9889654 	 0.931469 
0.9889795 	 0.939455 
0.9889936 	 0.931969 
0.9890077 	 0.962288 
0.9890218 	 0.981525 
0.9890360 	 1.025870 
0.9890501 	 1.005750 
0.9890642 	 1.032480 
0.9890783 	 1.023170 
0.9890925 	 0.986922 
0.9891065 	 0.961824 
0.9891207 	 0.956053 
0.9891348 	 0.949103 
0.9891489 	 0.926801 
0.9891630 	 0.909316 
0.9891772 	 0.940035 
0.9891913 	 0.947089 
0.9892054 	 0.961352 
0.9892195 	 0.969615 
0.9892337 	 0.975848 
0.9892477 	 0.924069 
0.9892619 	 0.894023 
0.9892760 	 0.831311 
0.9892901 	 0.788593 
0.9893042 	 0.719846 
0.9893184 	 0.653349 
0.9893325 	 0.635489 
0.9893466 	 0.686547 
0.9893608 	 0.763327 
0.9893748 	 0.841708 
0.9893889 	 0.936486 
0.9894031 	 0.974229 
0.9894172 	 0.970639 
0.9894313 	 0.978186 
0.9894454 	 0.942308 
0.9894596 	 0.962416 
0.9894737 	 0.990050 
0.9894878 	 1.007750 
0.9895019 	 1.019810 
0.9895160 	 0.997816 
0.9895301 	 0.965262 
0.9895443 	 1.003790 
0.9895584 	 1.012270 
0.9895725 	 1.026590 
0.9895867 	 1.021220 
0.9896008 	 1.063500 
0.9896149 	 1.023040 
0.9896290 	 1.019230 
0.9896431 	 1.003670 
0.9896572 	 0.947233 
0.9896713 	 0.959351 
0.9896855 	 1.002510 
0.9896996 	 1.014060 
0.9897137 	 1.016320 
0.9897278 	 1.003980 
0.9897420 	 1.010710 
0.9897561 	 1.009240 
0.9897702 	 0.978964 
0.9897843 	 1.005580 
0.9897984 	 1.005550 
0.9898126 	 1.015950 
0.9898267 	 1.014310 
0.9898408 	 1.006510 
0.9898549 	 1.030660 
0.9898691 	 0.999449 
0.9898832 	 1.026750 
0.9898973 	 0.991143 
0.9899114 	 0.988519 
0.9899255 	 1.024920 
0.9899396 	 1.015600 
0.9899538 	 0.998494 
0.9899679 	 0.998211 
0.9899820 	 1.028860 
0.9899961 	 1.003480 
0.9900103 	 1.007220 
0.9900244 	 0.981131 
0.9900385 	 1.009620 
0.9900526 	 1.005070 
0.9900667 	 0.996994 
0.9900808 	 0.958602 
0.9900950 	 0.979865 
0.9901091 	 0.990985 
0.9901232 	 1.009370 
0.9901373 	 0.982832 
0.9901515 	 0.989978 
0.9901656 	 0.997555 
0.9901797 	 1.017880 
0.9901938 	 0.990759 
0.9902079 	 1.002160 
0.9902220 	 0.991183 
0.9902362 	 0.977925 
0.9902503 	 0.994224 
0.9902644 	 1.020120 
0.9902785 	 0.999938 
0.9902927 	 1.019180 
0.9903067 	 1.011880 
0.9903209 	 1.018340 
0.9903350 	 1.006000 
0.9903491 	 1.000810 
0.9903632 	 0.995752 
0.9903774 	 0.996558 
0.9903915 	 1.026010 
0.9904056 	 1.014080 
0.9904198 	 1.022210 
0.9904339 	 0.981744 
0.9904479 	 0.986682 
0.9904621 	 1.002180 
0.9904762 	 1.004790 
0.9904903 	 0.997618 
0.9905044 	 0.982158 
0.9905186 	 0.999810 
0.9905327 	 1.000990 
0.9905468 	 1.013090 
0.9905609 	 1.015920 
0.9905750 	 1.006700 
0.9905891 	 0.998527 
0.9906033 	 1.018300 
0.9906174 	 1.014970 
0.9906315 	 0.982108 
0.9906457 	 0.992508 
0.9906598 	 1.004300 
0.9906739 	 0.996617 
0.9906880 	 1.008850 
0.9907021 	 1.018060 
0.9907162 	 0.993606 
0.9907303 	 0.989573 
0.9907445 	 1.003570 
0.9907586 	 1.003580 
0.9907727 	 1.017180 
0.9907868 	 0.991891 
0.9908010 	 1.006080 
0.9908151 	 1.002390 
0.9908292 	 1.011400 
0.9908433 	 1.011490 
0.9908574 	 1.007880 
0.9908716 	 1.045140 
0.9908857 	 1.001320 
0.9908998 	 1.026750 
0.9909139 	 1.023990 
0.9909280 	 1.013190 
0.9909422 	 1.007060 
0.9909563 	 1.031040 
0.9909704 	 1.039260 
0.9909845 	 1.022800 
0.9909986 	 1.010350 
0.9910127 	 1.020910 
0.9910269 	 1.002800 
0.9910410 	 0.999696 
0.9910551 	 0.992170 
0.9910693 	 1.029970 
0.9910834 	 1.025960 
0.9910975 	 1.017590 
0.9911116 	 1.029040 
0.9911257 	 1.009800 
0.9911398 	 0.984782 
0.9911540 	 0.994324 
0.9911681 	 1.014990 
0.9911822 	 1.012620 
0.9911963 	 1.023190 
0.9912105 	 1.018430 
0.9912246 	 1.005670 
0.9912387 	 0.999133 
0.9912528 	 1.007530 
0.9912669 	 0.986155 
0.9912810 	 1.022290 
0.9912952 	 1.009020 
0.9913093 	 1.018380 
0.9913234 	 0.999032 
0.9913375 	 0.975255 
0.9913517 	 0.978566 
0.9913658 	 0.967428 
0.9913799 	 0.975941 
0.9913940 	 0.992219 
0.9914081 	 1.024840 
0.9914222 	 1.018600 
0.9914364 	 1.026140 
0.9914505 	 1.024830 
0.9914646 	 1.005880 
0.9914787 	 1.000600 
0.9914929 	 0.981184 
0.9915069 	 1.002260 
0.9915211 	 1.001240 
0.9915352 	 0.996966 
0.9915493 	 0.984837 
0.9915634 	 0.981039 
0.9915776 	 0.982698 
0.9915917 	 0.962747 
0.9916058 	 1.000280 
0.9916199 	 1.012480 
0.9916341 	 0.998369 
0.9916481 	 0.999029 
0.9916623 	 1.011690 
0.9916764 	 1.007720 
0.9916905 	 0.999752 
0.9917046 	 1.010430 
0.9917188 	 1.005960 
0.9917329 	 0.970972 
0.9917470 	 0.973843 
0.9917611 	 0.973001 
0.9917752 	 1.002590 
0.9917893 	 0.974376 
0.9918035 	 0.993058 
0.9918176 	 0.984930 
0.9918317 	 0.971805 
0.9918459 	 0.960299 
0.9918600 	 0.993835 
0.9918741 	 0.996286 
0.9918882 	 1.007160 
0.9919024 	 1.007180 
0.9919164 	 1.007520 
0.9919305 	 1.017330 
0.9919447 	 1.012460 
0.9919588 	 1.010580 
0.9919729 	 1.006640 
0.9919870 	 1.007330 
0.9920012 	 0.998894 
0.9920153 	 0.989020 
0.9920294 	 1.009420 
0.9920435 	 1.003080 
0.9920576 	 1.003970 
0.9920718 	 1.019350 
0.9920859 	 1.016080 
0.9921000 	 0.983398 
0.9921141 	 0.983866 
0.9921283 	 1.009520 
0.9921424 	 1.005580 
0.9921565 	 1.025160 
0.9921706 	 1.031620 
0.9921847 	 1.014650 
0.9921988 	 1.005950 
0.9922129 	 0.993060 
0.9922271 	 1.001690 
0.9922412 	 0.998854 
0.9922553 	 1.013340 
0.9922695 	 0.991528 
0.9922836 	 0.995447 
0.9922977 	 1.007850 
0.9923118 	 1.017650 
0.9923259 	 1.017770 
0.9923400 	 1.009320 
0.9923542 	 1.011180 
0.9923683 	 1.005470 
0.9923824 	 0.999875 
0.9923965 	 1.016160 
0.9924107 	 1.012760 
0.9924248 	 0.991267 
0.9924389 	 1.004920 
0.9924530 	 1.014770 
0.9924671 	 0.967184 
0.9924812 	 0.921558 
0.9924954 	 0.968121 
0.9925095 	 0.966006 
0.9925236 	 1.015950 
0.9925377 	 0.971757 
0.9925519 	 0.990410 
0.9925660 	 0.989959 
0.9925801 	 1.014070 
0.9925942 	 1.015850 
0.9926083 	 1.011570 
0.9926224 	 1.021100 
0.9926366 	 1.002930 
0.9926507 	 0.999133 
0.9926648 	 1.004710 
0.9926789 	 0.986070 
0.9926931 	 0.995579 
0.9927071 	 1.002380 
0.9927213 	 0.998924 
0.9927354 	 0.990626 
0.9927495 	 1.002380 
0.9927636 	 1.012470 
0.9927778 	 1.022140 
0.9927919 	 0.996717 
0.9928060 	 0.997600 
0.9928201 	 0.999148 
0.9928343 	 1.008350 
0.9928483 	 1.024900 
0.9928625 	 1.006310 
0.9928766 	 0.994977 
0.9928907 	 0.993225 
0.9929048 	 0.995972 
0.9929190 	 0.989857 
0.9929331 	 0.986987 
0.9929472 	 0.996371 
0.9929613 	 1.011830 
0.9929755 	 1.010190 
0.9929895 	 1.004110 
0.9930037 	 1.001520 
0.9930178 	 0.998466 
0.9930319 	 0.997419 
0.9930461 	 1.008260 
0.9930602 	 0.990535 
0.9930743 	 1.003010 
0.9930884 	 1.015400 
0.9931026 	 0.985463 
0.9931166 	 1.000340 
0.9931307 	 1.010020 
0.9931449 	 1.003580 
0.9931590 	 1.010490 
0.9931731 	 1.007890 
0.9931872 	 0.998939 
0.9932014 	 1.007110 
0.9932155 	 1.007010 
0.9932296 	 0.991452 
0.9932437 	 0.980445 
0.9932578 	 1.012370 
0.9932720 	 1.013530 
0.9932861 	 1.008010 
0.9933002 	 0.977107 
0.9933143 	 0.949409 
0.9933285 	 0.948681 
0.9933426 	 0.898540 
0.9933567 	 0.864126 
0.9933708 	 0.815052 
0.9933849 	 0.747077 
0.9933990 	 0.710457 
0.9934131 	 0.713177 
0.9934273 	 0.777667 
0.9934414 	 0.864320 
0.9934555 	 0.930294 
0.9934697 	 0.941058 
0.9934838 	 0.960072 
0.9934979 	 0.947458 
0.9935120 	 0.991176 
0.9935261 	 0.997693 
0.9935402 	 0.992478 
0.9935544 	 1.029430 
0.9935685 	 1.027280 
0.9935826 	 0.994647 
0.9935967 	 0.986424 
0.9936109 	 0.994445 
0.9936250 	 1.010570 
0.9936391 	 0.999957 
0.9936532 	 1.016130 
0.9936673 	 1.020120 
0.9936814 	 1.001100 
0.9936956 	 1.022370 
0.9937097 	 1.033120 
0.9937238 	 1.010230 
0.9937379 	 0.994809 
0.9937521 	 1.001990 
0.9937662 	 0.992067 
0.9937803 	 1.000990 
0.9937944 	 1.025160 
0.9938085 	 0.998529 
0.9938226 	 1.000260 
0.9938368 	 1.017880 
0.9938509 	 0.986639 
0.9938650 	 0.963903 
0.9938791 	 0.973257 
0.9938933 	 1.000590 
0.9939074 	 0.999104 
0.9939215 	 1.012270 
0.9939356 	 1.018660 
0.9939497 	 1.019690 
0.9939638 	 0.993401 
0.9939780 	 1.005080 
0.9939921 	 1.021950 
0.9940062 	 1.031690 
0.9940203 	 1.000490 
0.9940345 	 1.026330 
0.9940485 	 1.013830 
0.9940627 	 1.010850 
0.9940768 	 1.005190 
0.9940909 	 1.012480 
0.9941050 	 1.001610 
0.9941192 	 1.010540 
0.9941333 	 1.027140 
0.9941474 	 1.002390 
0.9941615 	 1.000180 
0.9941757 	 1.018290 
0.9941897 	 1.016580 
0.9942039 	 0.998310 
0.9942180 	 1.000910 
0.9942321 	 1.012780 
0.9942462 	 0.999518 
0.9942604 	 1.000920 
0.9942745 	 1.004350 
0.9942886 	 1.006520 
0.9943028 	 1.002450 
0.9943168 	 0.981878 
0.9943309 	 0.993528 
0.9943451 	 1.008410 
0.9943592 	 1.012520 
0.9943733 	 1.016740 
0.9943874 	 0.994206 
0.9944016 	 0.978468 
0.9944157 	 0.994161 
0.9944298 	 0.972114 
0.9944439 	 1.015490 
0.9944580 	 1.017420 
0.9944721 	 1.020940 
0.9944863 	 1.009430 
0.9945004 	 0.984468 
0.9945145 	 0.999480 
0.9945287 	 1.017100 
0.9945428 	 1.008340 
0.9945569 	 1.009390 
0.9945710 	 0.996947 
0.9945851 	 0.999541 
0.9945992 	 0.970851 
0.9946133 	 0.974197 
0.9946275 	 0.968217 
0.9946416 	 0.975489 
0.9946557 	 0.999262 
0.9946698 	 0.973446 
0.9946840 	 0.931163 
0.9946981 	 0.951148 
0.9947122 	 0.957253 
0.9947263 	 0.998470 
0.9947404 	 1.019290 
0.9947546 	 0.998331 
0.9947687 	 0.987846 
0.9947828 	 1.027090 
0.9947969 	 1.015900 
0.9948111 	 0.985870 
0.9948252 	 0.977156 
0.9948393 	 0.995149 
0.9948534 	 1.012330 
0.9948675 	 0.988624 
0.9948816 	 0.972214 
0.9948958 	 0.956378 
0.9949099 	 0.969163 
0.9949240 	 0.980785 
0.9949381 	 0.993342 
0.9949523 	 1.026550 
0.9949664 	 1.020500 
0.9949805 	 0.989762 
0.9949946 	 0.971192 
0.9950087 	 0.995633 
0.9950228 	 0.948527 
0.9950370 	 0.977257 
0.9950511 	 0.986643 
0.9950652 	 0.986134 
0.9950793 	 0.985295 
0.9950935 	 1.007610 
0.9951076 	 1.015740 
0.9951217 	 1.006110 
0.9951358 	 0.985212 
0.9951499 	 0.975385 
0.9951640 	 0.964549 
0.9951782 	 0.970147 
0.9951923 	 0.981058 
0.9952064 	 0.969126 
0.9952205 	 0.987758 
0.9952347 	 0.973370 
0.9952487 	 0.988750 
0.9952629 	 0.960487 
0.9952770 	 0.958729 
0.9952911 	 0.998192 
0.9953052 	 0.972222 
0.9953194 	 0.958543 
0.9953335 	 0.999635 
0.9953476 	 0.969613 
0.9953618 	 0.966022 
0.9953759 	 0.954035 
0.9953899 	 0.958205 
0.9954041 	 0.961715 
0.9954182 	 0.995238 
0.9954323 	 0.982671 
0.9954464 	 0.964965 
0.9954606 	 0.979538 
0.9954747 	 0.954570 
0.9954888 	 0.976073 
0.9955029 	 1.006340 
0.9955170 	 0.978482 
0.9955311 	 0.975500 
0.9955453 	 0.963172 
0.9955594 	 0.960701 
0.9955735 	 0.995398 
0.9955877 	 0.966894 
0.9956018 	 0.974470 
0.9956159 	 0.961039 
0.9956300 	 0.982306 
0.9956441 	 0.978303 
0.9956582 	 1.008190 
0.9956723 	 0.996270 
0.9956865 	 1.000630 
0.9957006 	 0.992771 
0.9957147 	 1.001140 
0.9957288 	 1.010940 
0.9957430 	 0.999764 
0.9957571 	 0.979460 
0.9957712 	 0.965466 
0.9957853 	 0.988535 
0.9957994 	 0.993790 
0.9958136 	 0.996563 
0.9958277 	 0.987391 
0.9958418 	 1.002670 
0.9958559 	 0.981048 
0.9958700 	 0.943763 
0.9958842 	 0.944992 
0.9958983 	 0.949634 
0.9959124 	 0.960489 
0.9959265 	 0.923242 
0.9959406 	 0.928537 
0.9959547 	 0.967427 
0.9959689 	 1.026130 
0.9959830 	 0.992959 
0.9959971 	 0.991024 
0.9960113 	 1.000000 
0.9960254 	 1.010190 
0.9960395 	 1.009360 
0.9960536 	 1.004160 
0.9960677 	 0.964723 
0.9960818 	 0.968127 
0.9960960 	 0.968389 
0.9961101 	 0.959006 
0.9961242 	 0.960779 
0.9961383 	 0.983667 
0.9961525 	 0.964254 
0.9961666 	 0.957526 
0.9961807 	 0.960312 
0.9961948 	 0.964629 
0.9962089 	 1.015530 
0.9962230 	 0.954345 
0.9962372 	 0.973437 
0.9962513 	 0.968743 
0.9962654 	 0.973765 
0.9962795 	 0.983160 
0.9962937 	 0.984137 
0.9963078 	 0.962166 
0.9963219 	 1.008190 
0.9963360 	 0.992807 
0.9963501 	 0.966138 
0.9963642 	 0.964451 
0.9963784 	 0.941551 
0.9963925 	 0.940792 
0.9964066 	 0.960351 
0.9964207 	 0.980290 
0.9964349 	 0.965347 
0.9964489 	 0.981743 
0.9964631 	 0.992291 
0.9964772 	 1.006060 
0.9964913 	 0.997291 
0.9965054 	 0.990009 
0.9965196 	 0.976893 
0.9965337 	 0.984851 
0.9965478 	 0.988300 
0.9965619 	 0.981887 
0.9965761 	 1.001110 
0.9965901 	 1.003040 
0.9966043 	 0.957137 
0.9966184 	 0.963044 
0.9966325 	 0.997916 
0.9966466 	 0.955584 
0.9966608 	 0.999516 
0.9966749 	 0.977003 
0.9966890 	 1.000470 
0.9967031 	 1.016980 
0.9967172 	 0.981591 
0.9967313 	 1.004720 
0.9967455 	 1.005420 
0.9967596 	 1.020060 
0.9967737 	 0.999391 
0.9967879 	 0.998490 
0.9968020 	 0.992668 
0.9968161 	 1.006290 
0.9968302 	 1.002810 
0.9968444 	 0.986212 
0.9968584 	 0.991828 
0.9968725 	 1.014910 
0.9968867 	 0.974490 
0.9969008 	 0.967619 
0.9969149 	 0.994830 
0.9969290 	 0.977049 
0.9969432 	 0.972755 
0.9969573 	 0.991107 
0.9969714 	 0.961513 
0.9969855 	 0.958651 
0.9969996 	 0.931938 
0.9970138 	 1.032650 
0.9970279 	 0.992832 
0.9970420 	 1.028040 
0.9970561 	 0.997583 
0.9970703 	 1.026170 


==> anc/HD193370/HD193370_78.dat <==
0.9704874 	 1.239350 
0.9705014 	 1.183390 
0.9705153 	 1.007330 
0.9705293 	 1.036190 
0.9705432 	 1.152480 
0.9705571 	 1.127870 
0.9705711 	 1.053680 
0.9705850 	 0.913969 
0.9705990 	 0.880004 
0.9706129 	 0.935150 
0.9706269 	 0.962364 
0.9706408 	 0.916844 
0.9706548 	 1.037540 
0.9706688 	 1.022970 
0.9706827 	 1.028090 
0.9706967 	 0.942847 
0.9707106 	 0.911652 
0.9707246 	 0.914145 
0.9707385 	 1.039640 
0.9707525 	 0.995311 
0.9707664 	 1.024940 
0.9707804 	 1.050390 
0.9707943 	 1.029560 
0.9708083 	 1.020620 
0.9708222 	 0.999625 
0.9708362 	 1.021120 
0.9708501 	 0.985817 
0.9708641 	 0.926118 
0.9708780 	 1.014790 
0.9708919 	 0.999345 
0.9709059 	 1.051800 
0.9709199 	 1.017770 
0.9709338 	 1.054470 
0.9709477 	 1.053870 
0.9709617 	 1.108590 
0.9709756 	 1.056520 
0.9709896 	 1.040850 
0.9710036 	 1.019950 
0.9710175 	 0.947393 
0.9710315 	 1.003540 
0.9710454 	 0.913781 
0.9710594 	 1.001800 
0.9710733 	 0.991300 
0.9710873 	 1.083990 
0.9711012 	 1.053400 
0.9711152 	 1.030030 
0.9711291 	 1.039090 
0.9711431 	 1.045190 
0.9711570 	 1.051640 
0.9711710 	 0.943180 
0.9711849 	 1.074970 
0.9711989 	 1.097560 
0.9712128 	 1.079290 
0.9712268 	 1.026350 
0.9712407 	 1.004110 
0.9712546 	 1.055130 
0.9712686 	 1.027070 
0.9712825 	 0.997749 
0.9712965 	 1.062590 
0.9713105 	 1.104000 
0.9713244 	 0.966722 
0.9713384 	 1.003300 
0.9713523 	 0.999731 
0.9713663 	 1.045190 
0.9713802 	 1.057470 
0.9713942 	 1.104850 
0.9714081 	 0.991579 
0.9714221 	 1.039690 
0.9714360 	 1.104510 
0.9714500 	 1.095960 
0.9714639 	 1.029960 
0.9714779 	 1.027330 
0.9714918 	 1.049590 
0.9715058 	 1.082990 
0.9715197 	 1.048290 
0.9715337 	 1.121320 
0.9715476 	 0.998585 
0.9715615 	 1.054480 
0.9715755 	 1.101090 
0.9715894 	 0.986410 
0.9716034 	 0.985465 
0.9716173 	 0.975807 
0.9716313 	 1.050020 
0.9716453 	 0.967563 
0.9716592 	 1.017150 
0.9716732 	 0.991582 
0.9716871 	 1.066760 
0.9717011 	 0.988957 
0.9717150 	 1.055730 
0.9717290 	 0.985138 
0.9717429 	 1.034380 
0.9717569 	 1.015070 
0.9717708 	 1.003180 
0.9717848 	 0.983255 
0.9717987 	 1.010260 
0.9718127 	 1.041680 
0.9718266 	 1.009340 
0.9718406 	 1.041130 
0.9718545 	 1.079260 
0.9718685 	 1.058620 
0.9718824 	 1.086460 
0.9718963 	 1.034180 
0.9719103 	 0.956387 
0.9719243 	 1.016110 
0.9719382 	 1.066270 
0.9719521 	 1.021350 
0.9719661 	 1.011890 
0.9719801 	 1.048310 
0.9719940 	 1.034430 
0.9720080 	 1.040740 
0.9720219 	 1.034000 
0.9720359 	 1.000350 
0.9720498 	 1.058160 
0.9720638 	 0.944513 
0.9720777 	 0.964014 
0.9720917 	 1.041570 
0.9721056 	 1.007630 
0.9721196 	 0.957209 
0.9721335 	 0.982707 
0.9721475 	 1.027140 
0.9721614 	 1.044830 
0.9721754 	 1.020860 
0.9721893 	 0.975859 
0.9722032 	 0.873085 
0.9722172 	 0.973421 
0.9722312 	 0.970765 
0.9722451 	 0.995684 
0.9722590 	 1.042990 
0.9722730 	 1.028520 
0.9722869 	 1.017440 
0.9723010 	 0.958781 
0.9723149 	 0.998910 
0.9723288 	 1.007280 
0.9723428 	 1.007780 
0.9723567 	 0.982705 
0.9723707 	 1.033370 
0.9723846 	 0.991574 
0.9723986 	 0.945149 
0.9724125 	 1.000700 
0.9724265 	 1.008070 
0.9724404 	 0.965524 
0.9724544 	 0.983367 
0.9724683 	 0.980981 
0.9724823 	 0.993839 
0.9724962 	 1.021090 
0.9725102 	 1.001770 
0.9725241 	 0.970556 
0.9725381 	 1.071020 
0.9725520 	 0.977446 
0.9725660 	 0.977384 
0.9725799 	 1.106160 
0.9725938 	 1.032700 
0.9726078 	 0.916982 
0.9726217 	 1.048000 
0.9726358 	 1.062780 
0.9726497 	 0.951556 
0.9726636 	 0.953636 
0.9726776 	 0.999598 
0.9726915 	 0.945343 
0.9727055 	 0.929677 
0.9727194 	 0.886580 
0.9727334 	 0.980852 
0.9727473 	 1.041610 
0.9727613 	 1.022440 
0.9727752 	 0.967671 
0.9727892 	 0.988730 
0.9728031 	 1.030180 
0.9728171 	 0.989541 
0.9728310 	 0.983422 
0.9728450 	 1.058010 
0.9728589 	 1.037480 
0.9728729 	 1.052740 
0.9728868 	 1.091100 
0.9729007 	 0.999837 
0.9729147 	 1.030580 
0.9729286 	 0.990524 
0.9729426 	 0.997233 
0.9729565 	 1.034400 
0.9729705 	 1.054040 
0.9729845 	 0.999717 
0.9729984 	 1.030800 
0.9730124 	 0.951914 
0.9730263 	 1.031660 
0.9730403 	 0.978339 
0.9730542 	 1.000740 
0.9730682 	 0.988473 
0.9730821 	 0.937594 
0.9730961 	 0.996933 
0.9731100 	 0.983438 
0.9731240 	 0.996808 
0.9731379 	 1.012970 
0.9731519 	 0.989686 
0.9731658 	 0.988436 
0.9731798 	 0.988368 
0.9731937 	 0.971593 
0.9732076 	 1.068380 
0.9732216 	 1.024350 
0.9732355 	 0.991979 
0.9732495 	 1.030310 
0.9732634 	 1.047670 
0.9732774 	 1.009310 
0.9732913 	 1.048740 
0.9733053 	 1.120360 
0.9733193 	 1.002490 
0.9733332 	 0.997748 
0.9733472 	 0.991391 
0.9733611 	 0.990479 
0.9733751 	 1.004850 
0.9733890 	 0.972398 
0.9734030 	 0.996850 
0.9734169 	 1.006110 
0.9734309 	 1.003910 
0.9734448 	 0.944454 
0.9734588 	 1.016070 
0.9734727 	 0.978296 
0.9734867 	 0.971288 
0.9735006 	 1.070610 
0.9735146 	 1.013340 
0.9735285 	 0.991190 
0.9735424 	 0.970755 
0.9735564 	 0.975172 
0.9735704 	 1.046800 
0.9735843 	 0.997581 
0.9735982 	 1.013050 
0.9736122 	 0.971318 
0.9736262 	 1.044130 
0.9736401 	 0.970600 
0.9736541 	 1.016710 
0.9736680 	 1.008470 
0.9736820 	 0.996420 
0.9736959 	 1.039150 
0.9737099 	 0.975748 
0.9737238 	 0.962151 
0.9737378 	 0.916275 
0.9737517 	 1.002940 
0.9737657 	 1.038900 
0.9737796 	 0.996696 
0.9737936 	 1.034070 
0.9738075 	 1.029980 
0.9738215 	 0.979469 
0.9738354 	 0.950629 
0.9738494 	 0.943276 
0.9738633 	 0.978300 
0.9738773 	 0.963194 
0.9738912 	 0.993787 
0.9739051 	 0.934599 
0.9739191 	 0.946713 
0.9739330 	 1.009240 
0.9739470 	 0.972653 
0.9739610 	 1.013950 
0.9739749 	 0.995493 
0.9739889 	 0.988265 
0.9740028 	 0.987712 
0.9740168 	 0.999960 
0.9740307 	 0.995840 
0.9740447 	 0.982148 
0.9740586 	 0.946828 
0.9740726 	 0.896606 
0.9740865 	 0.895108 
0.9741005 	 0.834356 
0.9741144 	 0.799456 
0.9741284 	 0.850225 
0.9741423 	 0.897013 
0.9741563 	 0.948293 
0.9741702 	 0.979587 
0.9741842 	 0.979077 
0.9741981 	 1.040800 
0.9742120 	 0.976636 
0.9742260 	 0.919022 
0.9742399 	 0.954640 
0.9742539 	 0.969131 
0.9742678 	 0.989930 
0.9742818 	 1.015700 
0.9742958 	 1.032830 
0.9743097 	 1.054870 
0.9743237 	 1.017880 
0.9743376 	 0.986830 
0.9743516 	 1.016360 
0.9743655 	 0.952945 
0.9743795 	 1.001010 
0.9743934 	 1.012960 
0.9744074 	 1.025200 
0.9744213 	 0.991055 
0.9744353 	 0.962582 
0.9744492 	 0.986855 
0.9744632 	 0.994299 
0.9744771 	 0.929035 
0.9744911 	 0.983477 
0.9745050 	 1.060380 
0.9745189 	 1.000960 
0.9745329 	 1.026890 
0.9745468 	 1.000560 
0.9745608 	 0.953609 
0.9745747 	 0.939225 
0.9745887 	 0.913370 
0.9746026 	 0.990974 
0.9746166 	 0.990035 
0.9746306 	 0.967819 
0.9746445 	 1.034360 
0.9746585 	 1.030700 
0.9746724 	 1.081300 
0.9746864 	 1.051650 
0.9747003 	 0.990080 
0.9747143 	 0.998607 
0.9747282 	 1.005910 
0.9747422 	 0.980636 
0.9747561 	 1.019580 
0.9747701 	 0.972755 
0.9747840 	 1.033050 
0.9747980 	 1.030670 
0.9748119 	 1.042150 
0.9748259 	 1.072000 
0.9748398 	 1.019880 
0.9748537 	 1.036990 
0.9748677 	 0.996570 
0.9748817 	 0.976901 
0.9748956 	 0.974347 
0.9749095 	 1.000890 
0.9749235 	 0.994444 
0.9749374 	 1.010160 
0.9749515 	 0.960281 
0.9749654 	 0.968801 
0.9749793 	 1.011830 
0.9749933 	 0.973454 
0.9750072 	 0.957014 
0.9750212 	 0.918894 
0.9750351 	 0.898198 
0.9750491 	 0.898019 
0.9750630 	 0.924563 
0.9750770 	 0.931931 
0.9750909 	 0.996961 
0.9751049 	 1.016150 
0.9751188 	 1.008930 
0.9751328 	 1.019990 
0.9751467 	 1.018570 
0.9751607 	 1.044540 
0.9751746 	 1.055600 
0.9751886 	 1.050930 
0.9752025 	 1.068330 
0.9752165 	 1.065970 
0.9752304 	 1.005910 
0.9752443 	 0.966442 
0.9752583 	 1.001160 
0.9752722 	 0.988853 
0.9752863 	 0.991899 
0.9753002 	 0.949192 
0.9753141 	 0.997902 
0.9753281 	 0.967076 
0.9753420 	 0.966021 
0.9753560 	 0.926833 
0.9753699 	 0.979497 
0.9753839 	 0.992657 
0.9753978 	 0.991620 
0.9754118 	 0.980994 
0.9754257 	 0.981760 
0.9754397 	 1.061290 
0.9754536 	 1.067690 
0.9754676 	 1.018880 
0.9754815 	 1.015380 
0.9754955 	 0.972508 
0.9755094 	 1.015080 
0.9755234 	 0.973902 
0.9755373 	 1.010490 
0.9755512 	 0.951942 
0.9755652 	 0.892027 
0.9755791 	 0.929585 
0.9755931 	 0.990282 
0.9756070 	 0.992787 
0.9756210 	 0.961817 
0.9756350 	 0.956690 
0.9756489 	 0.975164 
0.9756629 	 1.045960 
0.9756768 	 1.029190 
0.9756908 	 1.022290 
0.9757047 	 1.006780 
0.9757187 	 1.052750 
0.9757326 	 1.021580 
0.9757466 	 0.962291 
0.9757605 	 0.983002 
0.9757745 	 0.995926 
0.9757884 	 1.025510 
0.9758024 	 0.995171 
0.9758163 	 1.007850 
0.9758303 	 1.009700 
0.9758442 	 1.073180 
0.9758581 	 1.024090 
0.9758721 	 1.052310 
0.9758860 	 1.051220 
0.9759000 	 1.026290 
0.9759139 	 1.024500 
0.9759279 	 1.063190 
0.9759419 	 0.994169 
0.9759558 	 0.992394 
0.9759698 	 1.008770 
0.9759837 	 1.011720 
0.9759977 	 1.002130 
0.9760116 	 1.025690 
0.9760256 	 0.990209 
0.9760395 	 1.045380 
0.9760535 	 1.032140 
0.9760674 	 1.002450 
0.9760814 	 1.039690 
0.9760953 	 1.011060 
0.9761093 	 1.004170 
0.9761232 	 1.043380 
0.9761372 	 0.946505 
0.9761511 	 1.000670 
0.9761651 	 0.932191 
0.9761790 	 0.979299 
0.9761929 	 0.991131 
0.9762069 	 0.972365 
0.9762209 	 0.974658 
0.9762348 	 0.987574 
0.9762487 	 0.979185 
0.9762627 	 1.011570 
0.9762767 	 1.000740 
0.9762906 	 1.039030 
0.9763046 	 1.006190 
0.9763185 	 1.011200 
0.9763325 	 0.969270 
0.9763464 	 1.011750 
0.9763604 	 0.993383 
0.9763743 	 0.951728 
0.9763883 	 1.013220 
0.9764022 	 1.031270 
0.9764162 	 1.025370 
0.9764301 	 1.043270 
0.9764441 	 0.957143 
0.9764580 	 0.968712 
0.9764720 	 0.999376 
0.9764859 	 1.027670 
0.9764999 	 0.967721 
0.9765138 	 1.000580 
0.9765278 	 0.974210 
0.9765417 	 0.968653 
0.9765556 	 0.987280 
0.9765696 	 0.956568 
0.9765835 	 0.882745 
0.9765975 	 0.925405 
0.9766115 	 0.948122 
0.9766254 	 0.925776 
0.9766394 	 0.926556 
0.9766533 	 0.932255 
0.9766673 	 0.964801 
0.9766812 	 0.976677 
0.9766952 	 0.990843 
0.9767091 	 1.003270 
0.9767231 	 1.018190 
0.9767370 	 0.989070 
0.9767510 	 0.956151 
0.9767649 	 0.972693 
0.9767789 	 1.033670 
0.9767928 	 0.975010 
0.9768068 	 0.970002 
0.9768207 	 1.022900 
0.9768347 	 1.002930 
0.9768486 	 1.038780 
0.9768625 	 1.068990 
0.9768765 	 0.997519 
0.9768904 	 0.999748 
0.9769044 	 1.027670 
0.9769183 	 1.059030 
0.9769323 	 1.050760 
0.9769463 	 1.024660 
0.9769602 	 0.977071 
0.9769742 	 0.947556 
0.9769881 	 0.998052 
0.9770021 	 0.994448 
0.9770160 	 0.979605 
0.9770300 	 0.983270 
0.9770439 	 1.005390 
0.9770579 	 1.020250 
0.9770718 	 1.001490 
0.9770858 	 1.030960 
0.9770997 	 0.986964 
0.9771137 	 0.953084 
0.9771276 	 1.005990 
0.9771416 	 1.029070 
0.9771555 	 0.994056 
0.9771694 	 1.017190 
0.9771834 	 1.010370 
0.9771973 	 1.006730 
0.9772113 	 1.011940 
0.9772252 	 1.020860 
0.9772392 	 1.060760 
0.9772531 	 1.023500 
0.9772671 	 0.996752 
0.9772811 	 1.010490 
0.9772950 	 1.014760 
0.9773090 	 1.009500 
0.9773229 	 1.019150 
0.9773369 	 0.981406 
0.9773508 	 1.043670 
0.9773648 	 1.029400 
0.9773787 	 0.992951 
0.9773927 	 1.030750 
0.9774066 	 1.020470 
0.9774206 	 1.040540 
0.9774345 	 1.011660 
0.9774485 	 0.993595 
0.9774624 	 1.007380 
0.9774764 	 1.030790 
0.9774903 	 1.025250 
0.9775042 	 1.014580 
0.9775182 	 0.990266 
0.9775322 	 0.977667 
0.9775461 	 0.979973 
0.9775600 	 0.984261 
0.9775740 	 0.993108 
0.9775879 	 1.009600 
0.9776020 	 1.009410 
0.9776159 	 1.028000 
0.9776298 	 0.991561 
0.9776438 	 1.021790 
0.9776577 	 0.982858 
0.9776717 	 0.967629 
0.9776856 	 0.987152 
0.9776996 	 0.995194 
0.9777135 	 0.997851 
0.9777275 	 1.014150 
0.9777414 	 1.011250 
0.9777554 	 1.032030 
0.9777693 	 1.008650 
0.9777833 	 1.001050 
0.9777972 	 0.952820 
0.9778112 	 1.004910 
0.9778251 	 1.003060 
0.9778391 	 0.976026 
0.9778530 	 0.982244 
0.9778670 	 1.000850 
0.9778809 	 0.995231 
0.9778948 	 0.995659 
0.9779088 	 0.997124 
0.9779227 	 0.987247 
0.9779367 	 0.964392 
0.9779507 	 0.956865 
0.9779646 	 0.958482 
0.9779786 	 0.976707 
0.9779925 	 1.002690 
0.9780065 	 1.011010 
0.9780204 	 1.032520 
0.9780344 	 0.986434 
0.9780483 	 0.961784 
0.9780623 	 0.960148 
0.9780762 	 1.004730 
0.9780902 	 1.013040 
0.9781041 	 0.993217 
0.9781181 	 1.009380 
0.9781320 	 1.005250 
0.9781460 	 0.984473 
0.9781599 	 1.002400 
0.9781739 	 0.982536 
0.9781878 	 0.990014 
0.9782017 	 0.985736 
0.9782157 	 0.998699 
0.9782296 	 1.026770 
0.9782436 	 1.000840 
0.9782576 	 1.005830 
0.9782715 	 0.985098 
0.9782855 	 0.988138 
0.9782994 	 0.986379 
0.9783134 	 0.987396 
0.9783273 	 0.992088 
0.9783413 	 1.013890 
0.9783552 	 1.001650 
0.9783692 	 1.035680 
0.9783831 	 1.016780 
0.9783971 	 1.018640 
0.9784110 	 1.015460 
0.9784250 	 1.021130 
0.9784389 	 1.014650 
0.9784529 	 1.004060 
0.9784668 	 1.001460 
0.9784808 	 1.030380 
0.9784947 	 1.015420 
0.9785086 	 1.023320 
0.9785226 	 1.045770 
0.9785365 	 1.021490 
0.9785505 	 1.031930 
0.9785644 	 1.006980 
0.9785784 	 0.989394 
0.9785924 	 0.988680 
0.9786063 	 0.980065 
0.9786203 	 0.964045 
0.9786342 	 0.965793 
0.9786482 	 0.978816 
0.9786621 	 0.975906 
0.9786761 	 0.985027 
0.9786900 	 0.975503 
0.9787040 	 0.999443 
0.9787179 	 1.011190 
0.9787319 	 1.021950 
0.9787458 	 1.012770 
0.9787598 	 0.988256 
0.9787737 	 1.006410 
0.9787877 	 1.032140 
0.9788016 	 1.023330 
0.9788156 	 1.027180 
0.9788295 	 1.004580 
0.9788434 	 1.002270 
0.9788574 	 1.035690 
0.9788714 	 0.986140 
0.9788853 	 1.007830 
0.9788992 	 1.024320 
0.9789132 	 1.020270 
0.9789272 	 0.992811 
0.9789411 	 1.006870 
0.9789551 	 1.000840 
0.9789690 	 0.989895 
0.9789830 	 1.016410 
0.9789969 	 1.004930 
0.9790109 	 0.969522 
0.9790248 	 1.000080 
0.9790388 	 0.982960 
0.9790527 	 0.962017 
0.9790667 	 0.984786 
0.9790806 	 1.005520 
0.9790946 	 0.981992 
0.9791085 	 0.963667 
0.9791225 	 0.958702 
0.9791364 	 1.004210 
0.9791503 	 0.973874 
0.9791643 	 0.978497 
0.9791783 	 0.973923 
0.9791922 	 0.995401 
0.9792061 	 1.008150 
0.9792201 	 0.992304 
0.9792340 	 1.003600 
0.9792481 	 1.018090 
0.9792620 	 1.000550 
0.9792759 	 0.998684 
0.9792899 	 1.005530 
0.9793038 	 1.000680 
0.9793178 	 1.018310 
0.9793317 	 1.004950 
0.9793457 	 1.006670 
0.9793596 	 1.045680 
0.9793736 	 1.017690 
0.9793875 	 0.999265 
0.9794015 	 0.977129 
0.9794154 	 1.003010 
0.9794294 	 0.993140 
0.9794433 	 0.973316 
0.9794573 	 0.987957 
0.9794712 	 1.006290 
0.9794852 	 1.013190 
0.9794991 	 1.001330 
0.9795130 	 1.020980 
0.9795270 	 0.984011 
0.9795409 	 1.005560 
0.9795549 	 0.999634 
0.9795688 	 1.006450 
0.9795829 	 0.978758 
0.9795968 	 0.979131 
0.9796107 	 1.006200 
0.9796247 	 1.014420 
0.9796386 	 0.984731 
0.9796526 	 0.994119 
0.9796665 	 0.986183 
0.9796805 	 0.989199 
0.9796944 	 0.994998 
0.9797084 	 0.994537 
0.9797223 	 0.997150 
0.9797363 	 0.994641 
0.9797502 	 0.968301 
0.9797642 	 0.977760 
0.9797781 	 1.001590 
0.9797921 	 1.002550 
0.9798060 	 0.970140 
0.9798199 	 1.000620 
0.9798339 	 0.996768 
0.9798478 	 0.986234 
0.9798618 	 0.986295 
0.9798757 	 0.984735 
0.9798897 	 0.986665 
0.9799036 	 0.973415 
0.9799176 	 0.946457 
0.9799316 	 0.886069 
0.9799455 	 0.882251 
0.9799595 	 0.896542 
0.9799734 	 0.925296 
0.9799874 	 0.966513 
0.9800013 	 0.957759 
0.9800153 	 1.011490 
0.9800292 	 1.023340 
0.9800432 	 1.022800 
0.9800571 	 1.024200 
0.9800711 	 0.986444 
0.9800850 	 1.010860 
0.9800990 	 0.975315 
0.9801129 	 0.985967 
0.9801269 	 0.999064 
0.9801408 	 1.019280 
0.9801547 	 0.990522 
0.9801687 	 0.972745 
0.9801827 	 1.021910 
0.9801966 	 1.011550 
0.9802105 	 0.982729 
0.9802245 	 1.033570 
0.9802384 	 1.027650 
0.9802524 	 1.026370 
0.9802664 	 0.973840 
0.9802803 	 0.961452 
0.9802943 	 0.933326 
0.9803082 	 0.919946 
0.9803222 	 0.939374 
0.9803361 	 0.945698 
0.9803501 	 0.968826 
0.9803640 	 0.981264 
0.9803780 	 0.968691 
0.9803919 	 0.972563 
0.9804059 	 1.005240 
0.9804198 	 1.022800 
0.9804338 	 0.997750 
0.9804477 	 1.020430 
0.9804617 	 1.020540 
0.9804756 	 1.029910 
0.9804896 	 1.010760 
0.9805035 	 1.010210 
0.9805175 	 1.019190 
0.9805314 	 0.983900 
0.9805453 	 1.008950 
0.9805593 	 1.008170 
0.9805733 	 1.035020 
0.9805872 	 1.025030 
0.9806012 	 1.004100 
0.9806151 	 1.019510 
0.9806291 	 0.990407 
0.9806430 	 1.019870 
0.9806570 	 1.002880 
0.9806709 	 1.022720 
0.9806849 	 0.994023 
0.9806988 	 1.017890 
0.9807128 	 1.026530 
0.9807267 	 1.020890 
0.9807407 	 1.013890 
0.9807546 	 1.010900 
0.9807686 	 1.029960 
0.9807825 	 0.991293 
0.9807965 	 0.966936 
0.9808104 	 1.019940 
0.9808244 	 1.021620 
0.9808383 	 1.037130 
0.9808522 	 1.049690 
0.9808662 	 1.018660 
0.9808801 	 0.998176 
0.9808941 	 1.025600 
0.9809081 	 1.027160 
0.9809220 	 1.016520 
0.9809360 	 1.029290 
0.9809499 	 1.025890 
0.9809639 	 1.003120 
0.9809778 	 0.981881 
0.9809918 	 0.980821 
0.9810057 	 1.025130 
0.9810197 	 1.013730 
0.9810336 	 1.016900 
0.9810476 	 1.048840 
0.9810615 	 1.032970 
0.9810755 	 0.997400 
0.9810894 	 1.019260 
0.9811034 	 1.006790 
0.9811173 	 0.968723 
0.9811313 	 0.990829 
0.9811452 	 0.977604 
0.9811591 	 1.000420 
0.9811731 	 1.006600 
0.9811870 	 0.990643 
0.9812010 	 0.993440 
0.9812149 	 0.984481 
0.9812289 	 0.978866 
0.9812429 	 0.988098 
0.9812568 	 1.005400 
0.9812708 	 1.015170 
0.9812847 	 0.981869 
0.9812987 	 0.970395 
0.9813126 	 0.965975 
0.9813266 	 0.998728 
0.9813405 	 0.995804 
0.9813545 	 0.985882 
0.9813684 	 0.985795 
0.9813824 	 0.978090 
0.9813963 	 0.958246 
0.9814103 	 0.946406 
0.9814242 	 0.943544 
0.9814382 	 0.957415 
0.9814521 	 0.953634 
0.9814660 	 0.952276 
0.9814800 	 0.975077 
0.9814939 	 0.972124 
0.9815079 	 1.000000 
0.9815218 	 0.976994 
0.9815358 	 0.997319 
0.9815497 	 0.987619 
0.9815637 	 1.016300 
0.9815777 	 1.018890 
0.9815916 	 0.951456 
0.9816056 	 0.973317 
0.9816195 	 0.991154 
0.9816335 	 0.991630 
0.9816474 	 0.993338 
0.9816614 	 0.985827 
0.9816753 	 0.986805 
0.9816893 	 0.988303 
0.9817032 	 0.977381 
0.9817172 	 0.965197 
0.9817311 	 1.006680 
0.9817451 	 0.988955 
0.9817590 	 0.984624 
0.9817730 	 0.997120 
0.9817869 	 0.990129 
0.9818008 	 1.022100 
0.9818148 	 1.004210 
0.9818288 	 0.995656 
0.9818427 	 1.008110 
0.9818566 	 0.985169 
0.9818706 	 0.989274 
0.9818845 	 0.998879 
0.9818986 	 0.996998 
0.9819125 	 1.006540 
0.9819264 	 0.992885 
0.9819404 	 1.006520 
0.9819543 	 0.978244 
0.9819683 	 0.964738 
0.9819822 	 0.972517 
0.9819962 	 0.985526 
0.9820101 	 0.966922 
0.9820241 	 1.004790 
0.9820380 	 1.003360 
0.9820520 	 1.012360 
0.9820659 	 0.992907 
0.9820799 	 0.991601 
0.9820938 	 0.971690 
0.9821078 	 0.988775 
0.9821217 	 1.008240 
0.9821357 	 0.979307 
0.9821496 	 0.983120 
0.9821635 	 0.989943 
0.9821775 	 0.975289 
0.9821914 	 0.993008 
0.9822054 	 1.001650 
0.9822193 	 1.029390 
0.9822334 	 1.002350 
0.9822473 	 0.985842 
0.9822612 	 1.029990 
0.9822752 	 1.013220 
0.9822891 	 1.014610 
0.9823031 	 0.996578 
0.9823170 	 0.994722 
0.9823310 	 1.006090 
0.9823449 	 0.974195 
0.9823589 	 0.984337 
0.9823728 	 1.009780 
0.9823868 	 1.017620 
0.9824007 	 1.000670 
0.9824147 	 1.000830 
0.9824286 	 1.004530 
0.9824426 	 0.997233 
0.9824565 	 0.957153 
0.9824704 	 1.007150 
0.9824844 	 1.001310 
0.9824983 	 1.012110 
0.9825123 	 1.002050 
0.9825262 	 0.998345 
0.9825402 	 0.996456 
0.9825541 	 0.970138 
0.9825681 	 0.949535 
0.9825821 	 0.988668 
0.9825960 	 1.023990 
0.9826100 	 1.023760 
0.9826239 	 1.046160 
0.9826379 	 0.977244 
0.9826518 	 0.998142 
0.9826658 	 1.004760 
0.9826797 	 1.028510 
0.9826937 	 0.971059 
0.9827076 	 1.013390 
0.9827216 	 1.002240 
0.9827355 	 0.996479 
0.9827495 	 0.988673 
0.9827634 	 1.015120 
0.9827774 	 1.012330 
0.9827913 	 1.005870 
0.9828052 	 0.993039 
0.9828192 	 0.984209 
0.9828332 	 0.981935 
0.9828471 	 1.018490 
0.9828610 	 0.993613 
0.9828750 	 1.006400 
0.9828889 	 0.991356 
0.9829029 	 0.979244 
0.9829169 	 0.996447 
0.9829308 	 1.028480 
0.9829448 	 1.016400 
0.9829587 	 1.019290 
0.9829727 	 1.001570 
0.9829866 	 0.973709 
0.9830006 	 1.021260 
0.9830145 	 1.012500 
0.9830285 	 0.987090 
0.9830424 	 1.011000 
0.9830564 	 1.034940 
0.9830703 	 1.067670 
0.9830843 	 1.008540 
0.9830982 	 1.027300 
0.9831122 	 1.011040 
0.9831261 	 0.981478 
0.9831401 	 0.992419 
0.9831540 	 1.021180 
0.9831680 	 0.993039 
0.9831819 	 0.994593 
0.9831958 	 1.026240 
0.9832098 	 1.000240 
0.9832238 	 0.997125 
0.9832377 	 0.985579 
0.9832517 	 0.979041 
0.9832656 	 0.962820 
0.9832796 	 0.990386 
0.9832935 	 0.972294 
0.9833075 	 0.976729 
0.9833214 	 0.988935 
0.9833354 	 1.009370 
0.9833493 	 1.015730 
0.9833633 	 1.019500 
0.9833772 	 1.013410 
0.9833912 	 0.977383 
0.9834051 	 0.980045 
0.9834191 	 0.977318 
0.9834330 	 1.020960 
0.9834470 	 1.023860 
0.9834609 	 1.039490 
0.9834749 	 1.011760 
0.9834888 	 1.011380 
0.9835027 	 0.989524 
0.9835167 	 0.992272 
0.9835306 	 1.020980 
0.9835446 	 1.012280 
0.9835586 	 0.986227 
0.9835725 	 0.974371 
0.9835865 	 0.969636 
0.9836004 	 0.970400 
0.9836144 	 1.001900 
0.9836283 	 1.022940 
0.9836423 	 0.986262 
0.9836562 	 1.007290 
0.9836702 	 1.023260 
0.9836841 	 0.944416 
0.9836981 	 0.969132 
0.9837120 	 0.975367 
0.9837260 	 0.959807 
0.9837399 	 0.936123 
0.9837539 	 0.941784 
0.9837678 	 0.953023 
0.9837818 	 1.016160 
0.9837957 	 0.989733 
0.9838096 	 1.013770 
0.9838236 	 0.998531 
0.9838375 	 0.970335 
0.9838515 	 1.004400 
0.9838654 	 0.986426 
0.9838794 	 0.996322 
0.9838934 	 0.960714 
0.9839073 	 1.010360 
0.9839213 	 0.993120 
0.9839352 	 0.989327 
0.9839492 	 1.000310 
0.9839631 	 0.958337 
0.9839771 	 1.027970 
0.9839910 	 0.995483 
0.9840050 	 0.991931 
0.9840189 	 1.029810 
0.9840329 	 1.002860 
0.9840468 	 1.021330 
0.9840608 	 0.977148 
0.9840747 	 1.005780 
0.9840887 	 1.037720 
0.9841026 	 0.973730 
0.9841165 	 0.967955 
0.9841305 	 0.943842 
0.9841444 	 0.953506 
0.9841584 	 1.013570 
0.9841723 	 1.003050 
0.9841863 	 1.005800 
0.9842002 	 0.992414 
0.9842142 	 1.005310 
0.9842282 	 0.979048 
0.9842421 	 0.943064 
0.9842561 	 0.946658 
0.9842700 	 0.968574 
0.9842840 	 0.991516 
0.9842979 	 1.013390 
0.9843119 	 1.045200 
0.9843258 	 1.022010 
0.9843398 	 0.977296 
0.9843537 	 0.990453 
0.9843677 	 0.994322 
0.9843816 	 0.988150 
0.9843956 	 0.993084 
0.9844095 	 1.003290 
0.9844235 	 1.059730 


==> anc/HD193370/HD193370_79.dat <==
0.9583014 	 1.471010 
0.9583151 	 1.141670 
0.9583288 	 0.921522 
0.9583426 	 1.160420 
0.9583563 	 1.238090 
0.9583700 	 0.984433 
0.9583837 	 1.087550 
0.9583974 	 1.146960 
0.9584112 	 1.059420 
0.9584249 	 0.957649 
0.9584386 	 0.951774 
0.9584523 	 1.055540 
0.9584660 	 1.145330 
0.9584797 	 1.064400 
0.9584935 	 1.075220 
0.9585072 	 1.002180 
0.9585209 	 1.029660 
0.9585346 	 1.139630 
0.9585483 	 1.117130 
0.9585621 	 1.086020 
0.9585758 	 1.072370 
0.9585895 	 1.097450 
0.9586032 	 1.250310 
0.9586169 	 1.096470 
0.9586306 	 1.141170 
0.9586444 	 1.128120 
0.9586581 	 1.108480 
0.9586718 	 1.054920 
0.9586855 	 1.287140 
0.9586992 	 1.194720 
0.9587130 	 1.051510 
0.9587267 	 1.066000 
0.9587404 	 1.126520 
0.9587541 	 1.119860 
0.9587678 	 1.059890 
0.9587816 	 1.033140 
0.9587953 	 1.044090 
0.9588090 	 1.138870 
0.9588227 	 1.210870 
0.9588364 	 1.323600 
0.9588501 	 1.180820 
0.9588639 	 1.037500 
0.9588776 	 1.050610 
0.9588913 	 1.089410 
0.9589050 	 1.141870 
0.9589188 	 1.134780 
0.9589325 	 1.186410 
0.9589462 	 1.244820 
0.9589599 	 1.124190 
0.9589737 	 1.014150 
0.9589874 	 1.063870 
0.9590011 	 1.211020 
0.9590148 	 1.182150 
0.9590285 	 1.139550 
0.9590422 	 1.093680 
0.9590560 	 1.088810 
0.9590697 	 0.956833 
0.9590834 	 1.015660 
0.9590971 	 0.960078 
0.9591109 	 1.269800 
0.9591246 	 1.115160 
0.9591383 	 1.140980 
0.9591520 	 1.036490 
0.9591658 	 1.080240 
0.9591795 	 1.066730 
0.9591932 	 1.000730 
0.9592069 	 1.012230 
0.9592206 	 1.018550 
0.9592344 	 1.214310 
0.9592481 	 1.101240 
0.9592618 	 1.052990 
0.9592755 	 1.012280 
0.9592892 	 1.001610 
0.9593029 	 1.110720 
0.9593167 	 1.065630 
0.9593304 	 1.018280 
0.9593441 	 1.018480 
0.9593578 	 1.287060 
0.9593715 	 1.244870 
0.9593853 	 0.944284 
0.9593990 	 1.140840 
0.9594127 	 1.085990 
0.9594264 	 1.082120 
0.9594401 	 1.022480 
0.9594538 	 0.897899 
0.9594676 	 0.960853 
0.9594813 	 0.910043 
0.9594950 	 1.005140 
0.9595087 	 1.119440 
0.9595224 	 1.047160 
0.9595362 	 1.046210 
0.9595499 	 1.053200 
0.9595636 	 1.081210 
0.9595773 	 1.037860 
0.9595910 	 1.056660 
0.9596048 	 0.810438 
0.9596185 	 0.891318 
0.9596322 	 0.893547 
0.9596459 	 0.885907 
0.9596596 	 1.062710 
0.9596733 	 1.042020 
0.9596871 	 0.902643 
0.9597008 	 0.981972 
0.9597145 	 1.043890 
0.9597282 	 0.998056 
0.9597419 	 0.884175 
0.9597557 	 1.004580 
0.9597694 	 1.072390 
0.9597831 	 1.127750 
0.9597969 	 1.037770 
0.9598106 	 1.058500 
0.9598243 	 1.019590 
0.9598380 	 1.037020 
0.9598517 	 1.066590 
0.9598655 	 1.052140 
0.9598792 	 1.075590 
0.9598929 	 1.099250 
0.9599066 	 1.117080 
0.9599203 	 1.072030 
0.9599341 	 1.099650 
0.9599478 	 1.070200 
0.9599615 	 1.025670 
0.9599752 	 1.027540 
0.9599889 	 1.057000 
0.9600027 	 1.050230 
0.9600164 	 1.101620 
0.9600301 	 1.192850 
0.9600438 	 1.144900 
0.9600576 	 1.083780 
0.9600713 	 1.068830 
0.9600850 	 1.069010 
0.9600987 	 1.095210 
0.9601124 	 1.083420 
0.9601261 	 1.057600 
0.9601399 	 0.888950 
0.9601536 	 0.999116 
0.9601673 	 1.155700 
0.9601810 	 1.073040 
0.9601947 	 0.961202 
0.9602085 	 0.982938 
0.9602222 	 1.005210 
0.9602359 	 0.985893 
0.9602496 	 0.953487 
0.9602633 	 0.985199 
0.9602771 	 1.086580 
0.9602908 	 1.054990 
0.9603045 	 1.059070 
0.9603182 	 1.058180 
0.9603319 	 0.969995 
0.9603456 	 0.986239 
0.9603594 	 1.071350 
0.9603731 	 0.993591 
0.9603868 	 0.979447 
0.9604005 	 0.901482 
0.9604142 	 1.047440 
0.9604280 	 1.035900 
0.9604417 	 1.048990 
0.9604554 	 0.956719 
0.9604691 	 0.983351 
0.9604828 	 1.031890 
0.9604965 	 0.956162 
0.9605103 	 0.809144 
0.9605240 	 0.693363 
0.9605377 	 0.655707 
0.9605514 	 0.549753 
0.9605651 	 0.531686 
0.9605789 	 0.587107 
0.9605926 	 0.655176 
0.9606063 	 0.793217 
0.9606200 	 0.885712 
0.9606337 	 0.991277 
0.9606475 	 0.951809 
0.9606612 	 1.000470 
0.9606749 	 1.014580 
0.9606887 	 1.046790 
0.9607024 	 1.097670 
0.9607161 	 1.067430 
0.9607298 	 0.988662 
0.9607436 	 1.052170 
0.9607573 	 1.168150 
0.9607710 	 1.065160 
0.9607847 	 1.100440 
0.9607984 	 1.087570 
0.9608121 	 1.027260 
0.9608259 	 1.007460 
0.9608396 	 1.065720 
0.9608533 	 1.026940 
0.9608670 	 1.022420 
0.9608808 	 1.066920 
0.9608945 	 1.105360 
0.9609082 	 1.077350 
0.9609219 	 1.068200 
0.9609356 	 1.056060 
0.9609493 	 1.110230 
0.9609631 	 0.999955 
0.9609768 	 0.996965 
0.9609905 	 0.968287 
0.9610042 	 0.983443 
0.9610179 	 0.983695 
0.9610317 	 1.026060 
0.9610454 	 0.958950 
0.9610591 	 1.053270 
0.9610728 	 0.999425 
0.9610865 	 0.954457 
0.9611003 	 0.938820 
0.9611140 	 1.091830 
0.9611277 	 1.026300 
0.9611414 	 0.973557 
0.9611551 	 0.953231 
0.9611688 	 1.024610 
0.9611826 	 1.027800 
0.9611963 	 1.020430 
0.9612100 	 0.999237 
0.9612237 	 0.970254 
0.9612374 	 0.983166 
0.9612512 	 0.956372 
0.9612649 	 0.984447 
0.9612786 	 1.003350 
0.9612923 	 1.033140 
0.9613060 	 1.013660 
0.9613197 	 1.074000 
0.9613335 	 1.018570 
0.9613472 	 1.010760 
0.9613609 	 0.993589 
0.9613746 	 1.006870 
0.9613884 	 0.954346 
0.9614021 	 0.954884 
0.9614158 	 0.938287 
0.9614295 	 0.977348 
0.9614432 	 1.040580 
0.9614569 	 0.963147 
0.9614707 	 1.002970 
0.9614844 	 0.950395 
0.9614981 	 0.938061 
0.9615118 	 1.006290 
0.9615256 	 0.984548 
0.9615393 	 0.895249 
0.9615530 	 0.972604 
0.9615668 	 0.993307 
0.9615805 	 0.975777 
0.9615942 	 1.025340 
0.9616079 	 1.022200 
0.9616216 	 0.990018 
0.9616353 	 0.985382 
0.9616491 	 0.955825 
0.9616628 	 0.987265 
0.9616765 	 1.040720 
0.9616902 	 0.979230 
0.9617040 	 0.865884 
0.9617177 	 0.969793 
0.9617314 	 1.011600 
0.9617451 	 0.951988 
0.9617588 	 0.997796 
0.9617725 	 1.040110 
0.9617863 	 0.942488 
0.9618000 	 0.995334 
0.9618137 	 1.008830 
0.9618274 	 1.064430 
0.9618411 	 1.015370 
0.9618549 	 0.940810 
0.9618686 	 1.019820 
0.9618823 	 0.995712 
0.9618960 	 0.960040 
0.9619097 	 1.032020 
0.9619235 	 0.990922 
0.9619372 	 0.954007 
0.9619509 	 0.994395 
0.9619646 	 1.113010 
0.9619783 	 1.052600 
0.9619920 	 0.977258 
0.9620058 	 0.988110 
0.9620195 	 0.967359 
0.9620332 	 0.884522 
0.9620469 	 1.038490 
0.9620606 	 1.022940 
0.9620744 	 1.041680 
0.9620881 	 1.005390 
0.9621018 	 0.981721 
0.9621155 	 0.960506 
0.9621292 	 0.941406 
0.9621429 	 0.964945 
0.9621567 	 0.958655 
0.9621704 	 1.040760 
0.9621841 	 1.047090 
0.9621978 	 1.107850 
0.9622116 	 1.115280 
0.9622253 	 0.982885 
0.9622390 	 1.010950 
0.9622527 	 0.966221 
0.9622664 	 0.972521 
0.9622802 	 0.882892 
0.9622939 	 0.785034 
0.9623076 	 0.676713 
0.9623213 	 0.498103 
0.9623350 	 0.395743 
0.9623488 	 0.383160 
0.9623625 	 0.432678 
0.9623762 	 0.574021 
0.9623900 	 0.711720 
0.9624037 	 0.841443 
0.9624174 	 0.985397 
0.9624311 	 1.004700 
0.9624448 	 1.016590 
0.9624586 	 1.009810 
0.9624723 	 0.988195 
0.9624860 	 1.019780 
0.9624997 	 1.005500 
0.9625134 	 0.926634 
0.9625272 	 0.919630 
0.9625409 	 0.981888 
0.9625546 	 1.034720 
0.9625683 	 1.009920 
0.9625820 	 1.045690 
0.9625957 	 1.085120 
0.9626095 	 1.104290 
0.9626232 	 1.066030 
0.9626369 	 1.019460 
0.9626506 	 1.000840 
0.9626643 	 1.007420 
0.9626781 	 0.948095 
0.9626918 	 0.992966 
0.9627055 	 1.028300 
0.9627192 	 1.019130 
0.9627329 	 0.923866 
0.9627467 	 0.948037 
0.9627604 	 0.966837 
0.9627741 	 0.926824 
0.9627878 	 0.973331 
0.9628015 	 0.951464 
0.9628152 	 0.969862 
0.9628290 	 0.975203 
0.9628427 	 0.947486 
0.9628564 	 0.920519 
0.9628701 	 0.970713 
0.9628838 	 0.943140 
0.9628976 	 0.865042 
0.9629113 	 0.922796 
0.9629250 	 0.884346 
0.9629387 	 0.890473 
0.9629524 	 0.880314 
0.9629661 	 0.948607 
0.9629799 	 0.997849 
0.9629936 	 0.958284 
0.9630073 	 0.988291 
0.9630210 	 0.949590 
0.9630348 	 0.956364 
0.9630485 	 1.034980 
0.9630622 	 1.008840 
0.9630759 	 1.047000 
0.9630896 	 0.984243 
0.9631034 	 1.108830 
0.9631171 	 1.048630 
0.9631308 	 1.050810 
0.9631445 	 1.035950 
0.9631582 	 1.017930 
0.9631720 	 0.963809 
0.9631857 	 0.985247 
0.9631994 	 1.023380 
0.9632131 	 0.982291 
0.9632268 	 1.089810 
0.9632406 	 1.002030 
0.9632543 	 0.991616 
0.9632680 	 1.008260 
0.9632818 	 1.040260 
0.9632955 	 1.058240 
0.9633092 	 1.065540 
0.9633229 	 1.107840 
0.9633366 	 0.976209 
0.9633504 	 1.039320 
0.9633641 	 1.005350 
0.9633778 	 1.095420 
0.9633915 	 1.060820 
0.9634052 	 1.003370 
0.9634190 	 1.091790 
0.9634327 	 1.068350 
0.9634464 	 1.042580 
0.9634601 	 0.969778 
0.9634738 	 0.997150 
0.9634875 	 0.941889 
0.9635013 	 0.999672 
0.9635150 	 0.995618 
0.9635287 	 0.944191 
0.9635424 	 1.043600 
0.9635561 	 1.062760 
0.9635699 	 1.063470 
0.9635836 	 1.104060 
0.9635973 	 1.082850 
0.9636110 	 1.021930 
0.9636247 	 1.068820 
0.9636384 	 1.041200 
0.9636522 	 0.964825 
0.9636659 	 0.947951 
0.9636796 	 0.992761 
0.9636933 	 1.019300 
0.9637070 	 1.021190 
0.9637208 	 1.010020 
0.9637345 	 1.010170 
0.9637482 	 1.030220 
0.9637619 	 1.026790 
0.9637756 	 0.940596 
0.9637893 	 0.959336 
0.9638031 	 0.964946 
0.9638168 	 1.022520 
0.9638305 	 1.013400 
0.9638442 	 1.002660 
0.9638579 	 1.005910 
0.9638717 	 0.991327 
0.9638854 	 0.977201 
0.9638991 	 0.996921 
0.9639128 	 1.004740 
0.9639266 	 0.985118 
0.9639403 	 0.984279 
0.9639540 	 0.993955 
0.9639677 	 0.952246 
0.9639815 	 0.961662 
0.9639952 	 0.975219 
0.9640089 	 0.992190 
0.9640226 	 1.025820 
0.9640363 	 1.017200 
0.9640500 	 0.963032 
0.9640638 	 0.933080 
0.9640775 	 0.926770 
0.9640912 	 0.939768 
0.9641049 	 0.941227 
0.9641187 	 0.922967 
0.9641324 	 0.934233 
0.9641461 	 0.976871 
0.9641598 	 0.976681 
0.9641736 	 0.987739 
0.9641873 	 0.994119 
0.9642010 	 1.013050 
0.9642147 	 1.044390 
0.9642284 	 0.977655 
0.9642422 	 1.020170 
0.9642559 	 1.033680 
0.9642696 	 1.038370 
0.9642833 	 1.014640 
0.9642970 	 1.032890 
0.9643107 	 1.030000 
0.9643245 	 1.014800 
0.9643382 	 1.008810 
0.9643519 	 1.019140 
0.9643656 	 1.008260 
0.9643793 	 1.035480 
0.9643931 	 0.973772 
0.9644068 	 1.008830 
0.9644205 	 1.050960 
0.9644342 	 0.963151 
0.9644479 	 0.990934 
0.9644616 	 1.000460 
0.9644754 	 0.980922 
0.9644891 	 1.026820 
0.9645028 	 1.000600 
0.9645165 	 0.990836 
0.9645302 	 0.986253 
0.9645440 	 0.989028 
0.9645577 	 0.998838 
0.9645714 	 0.993596 
0.9645851 	 1.004400 
0.9645988 	 0.998936 
0.9646125 	 1.046630 
0.9646263 	 1.015140 
0.9646400 	 1.028580 
0.9646537 	 1.024360 
0.9646674 	 1.006840 
0.9646811 	 0.965779 
0.9646949 	 1.036700 
0.9647086 	 1.005340 
0.9647223 	 0.978652 
0.9647360 	 0.985223 
0.9647497 	 0.993063 
0.9647635 	 1.022700 
0.9647772 	 1.025690 
0.9647909 	 1.001680 
0.9648047 	 1.026670 
0.9648184 	 0.985794 
0.9648321 	 1.038590 
0.9648458 	 1.084070 
0.9648596 	 1.052150 
0.9648733 	 0.997939 
0.9648870 	 0.983379 
0.9649007 	 1.000210 
0.9649144 	 1.018780 
0.9649281 	 1.017100 
0.9649419 	 1.001920 
0.9649556 	 1.004330 
0.9649693 	 1.050010 
0.9649830 	 1.053140 
0.9649968 	 0.957716 
0.9650105 	 0.948027 
0.9650242 	 0.975988 
0.9650379 	 1.015410 
0.9650516 	 1.095970 
0.9650654 	 1.100970 
0.9650791 	 1.018010 
0.9650928 	 1.023200 
0.9651065 	 1.032290 
0.9651202 	 1.010250 
0.9651339 	 1.050280 
0.9651477 	 1.044510 
0.9651614 	 1.005500 
0.9651751 	 0.948669 
0.9651888 	 0.926478 
0.9652025 	 0.863345 
0.9652163 	 0.825250 
0.9652300 	 0.815955 
0.9652437 	 0.879407 
0.9652574 	 0.926683 
0.9652711 	 0.935324 
0.9652848 	 0.980186 
0.9652986 	 0.964646 
0.9653123 	 0.981016 
0.9653260 	 1.003350 
0.9653397 	 0.987523 
0.9653534 	 0.987553 
0.9653672 	 1.012580 
0.9653809 	 1.040310 
0.9653946 	 0.990973 
0.9654083 	 1.007920 
0.9654220 	 1.009410 
0.9654357 	 1.013850 
0.9654495 	 0.998046 
0.9654632 	 1.002750 
0.9654769 	 1.005420 
0.9654906 	 0.999465 
0.9655044 	 1.003470 
0.9655181 	 0.992386 
0.9655318 	 1.004970 
0.9655455 	 0.973765 
0.9655592 	 0.924012 
0.9655729 	 0.899807 
0.9655867 	 0.916496 
0.9656004 	 0.945465 
0.9656141 	 0.973401 
0.9656278 	 0.989288 
0.9656416 	 1.019480 
0.9656553 	 0.974986 
0.9656690 	 0.985573 
0.9656827 	 1.024010 
0.9656965 	 1.042370 
0.9657102 	 1.013880 
0.9657239 	 1.025230 
0.9657376 	 1.005630 
0.9657514 	 1.009160 
0.9657651 	 1.008620 
0.9657788 	 0.995132 
0.9657925 	 0.989830 
0.9658062 	 0.986359 
0.9658199 	 1.025430 
0.9658337 	 1.020720 
0.9658474 	 1.008350 
0.9658611 	 1.012660 
0.9658748 	 0.979007 
0.9658886 	 1.013720 
0.9659023 	 1.054290 
0.9659160 	 0.996481 
0.9659297 	 1.012000 
0.9659434 	 1.046640 
0.9659571 	 1.026550 
0.9659709 	 0.986190 
0.9659846 	 0.975438 
0.9659983 	 0.954588 
0.9660120 	 0.944920 
0.9660257 	 0.907942 
0.9660395 	 0.885125 
0.9660532 	 0.776083 
0.9660669 	 0.644275 
0.9660806 	 0.484421 
0.9660943 	 0.368135 
0.9661080 	 0.342758 
0.9661218 	 0.437070 
0.9661355 	 0.561554 
0.9661492 	 0.694750 
0.9661629 	 0.799156 
0.9661766 	 0.931147 
0.9661904 	 0.991088 
0.9662041 	 1.012190 
0.9662178 	 1.021270 
0.9662315 	 1.038160 
0.9662452 	 0.991787 
0.9662589 	 1.005650 
0.9662727 	 0.981127 
0.9662864 	 1.075930 
0.9663001 	 1.040260 
0.9663138 	 1.007820 
0.9663276 	 0.959501 
0.9663413 	 0.997975 
0.9663550 	 1.048200 
0.9663687 	 1.000830 
0.9663824 	 0.982096 
0.9663962 	 1.026620 
0.9664099 	 0.998465 
0.9664236 	 0.984819 
0.9664373 	 1.023870 
0.9664510 	 1.004040 
0.9664648 	 0.979139 
0.9664785 	 1.003630 
0.9664922 	 1.067380 
0.9665059 	 1.113290 
0.9665196 	 1.099840 
0.9665334 	 1.105050 
0.9665471 	 1.022690 
0.9665608 	 1.019760 
0.9665746 	 1.001840 
0.9665883 	 1.089400 
0.9666020 	 1.006040 
0.9666157 	 0.987948 
0.9666294 	 0.965080 
0.9666432 	 1.008520 
0.9666569 	 1.008390 
0.9666706 	 1.004990 
0.9666843 	 0.981208 
0.9666980 	 1.000000 
0.9667118 	 0.953535 
0.9667255 	 1.021430 
0.9667392 	 0.991998 
0.9667529 	 1.011030 
0.9667666 	 1.002910 
0.9667803 	 0.973949 
0.9667941 	 0.980431 
0.9668078 	 0.966253 
0.9668215 	 0.954222 
0.9668352 	 0.963006 
0.9668489 	 0.989158 
0.9668627 	 1.049170 
0.9668764 	 1.028440 
0.9668901 	 1.034670 
0.9669038 	 1.017500 
0.9669175 	 1.005740 
0.9669312 	 1.019710 
0.9669450 	 1.047120 
0.9669587 	 1.005660 
0.9669724 	 0.988083 
0.9669861 	 0.983855 
0.9669998 	 0.996972 
0.9670136 	 0.989413 
0.9670273 	 0.990844 
0.9670410 	 1.007730 
0.9670547 	 0.973531 
0.9670684 	 1.007380 
0.9670821 	 1.005510 
0.9670959 	 0.987628 
0.9671096 	 1.022110 
0.9671233 	 0.993860 
0.9671370 	 0.999591 
0.9671507 	 1.019680 
0.9671645 	 1.010170 
0.9671782 	 1.005220 
0.9671919 	 0.994559 
0.9672056 	 1.031530 
0.9672194 	 1.005120 
0.9672331 	 0.990012 
0.9672468 	 0.992774 
0.9672605 	 1.032240 
0.9672743 	 0.976426 
0.9672880 	 0.963169 
0.9673017 	 0.958616 
0.9673154 	 0.922734 
0.9673291 	 0.978792 
0.9673428 	 0.979389 
0.9673566 	 0.997122 
0.9673703 	 1.024590 
0.9673840 	 1.020400 
0.9673977 	 1.037320 
0.9674115 	 1.016830 
0.9674252 	 0.961123 
0.9674389 	 0.967158 
0.9674526 	 0.959742 
0.9674664 	 0.951695 
0.9674801 	 0.951154 
0.9674938 	 0.895477 
0.9675075 	 0.918447 
0.9675212 	 0.920391 
0.9675350 	 0.987675 
0.9675487 	 0.982216 
0.9675624 	 1.001890 
0.9675761 	 0.947284 
0.9675898 	 0.969377 
0.9676035 	 0.960545 
0.9676173 	 0.911977 
0.9676310 	 0.976837 
0.9676447 	 0.937407 
0.9676584 	 0.997288 
0.9676721 	 1.005390 
0.9676859 	 1.018560 
0.9676996 	 1.008210 
0.9677133 	 0.999197 
0.9677270 	 0.993464 
0.9677407 	 0.988905 
0.9677544 	 1.025850 
0.9677682 	 1.005320 
0.9677819 	 0.967807 
0.9677956 	 0.926121 
0.9678093 	 0.905750 
0.9678230 	 0.923863 
0.9678368 	 0.952958 
0.9678505 	 0.986227 
0.9678642 	 1.020340 
0.9678779 	 1.024320 
0.9678916 	 0.965362 
0.9679053 	 0.960680 
0.9679191 	 0.988059 
0.9679328 	 0.998380 
0.9679465 	 0.987232 
0.9679602 	 0.991103 
0.9679739 	 0.977330 
0.9679877 	 0.949252 
0.9680014 	 1.011040 
0.9680151 	 0.954533 
0.9680288 	 0.977328 
0.9680425 	 1.054730 
0.9680563 	 1.017900 
0.9680700 	 1.049310 
0.9680837 	 1.039180 
0.9680975 	 1.012110 
0.9681112 	 0.983526 
0.9681249 	 0.963352 
0.9681386 	 0.976659 
0.9681523 	 0.955176 
0.9681661 	 0.918172 
0.9681798 	 1.029020 
0.9681935 	 1.014110 
0.9682072 	 1.025960 
0.9682209 	 1.039750 
0.9682347 	 1.038210 
0.9682484 	 1.020400 
0.9682621 	 0.989075 
0.9682758 	 0.981657 
0.9682896 	 0.963118 
0.9683033 	 0.933611 
0.9683170 	 0.872905 
0.9683307 	 0.816157 
0.9683444 	 0.830880 
0.9683582 	 0.895019 
0.9683719 	 0.956705 
0.9683856 	 0.973352 
0.9683993 	 1.008760 
0.9684130 	 1.011030 
0.9684267 	 1.015910 
0.9684405 	 0.988146 
0.9684542 	 1.002380 
0.9684679 	 1.032740 
0.9684816 	 1.043040 
0.9684953 	 1.030500 
0.9685091 	 1.013350 
0.9685228 	 1.024490 
0.9685365 	 0.971563 
0.9685502 	 0.997226 
0.9685639 	 0.994973 
0.9685776 	 0.975917 
0.9685914 	 0.982898 
0.9686051 	 1.013370 
0.9686188 	 0.974523 
0.9686325 	 0.974654 
0.9686462 	 0.983840 
0.9686600 	 1.052370 
0.9686737 	 0.982809 
0.9686874 	 1.005020 
0.9687011 	 0.914004 
0.9687148 	 0.938037 
0.9687285 	 0.989147 
0.9687423 	 0.992720 
0.9687560 	 0.977286 
0.9687697 	 0.963141 
0.9687834 	 0.945512 
0.9687971 	 0.998546 
0.9688109 	 0.963384 
0.9688246 	 1.034470 
0.9688383 	 1.021040 
0.9688520 	 0.996601 
0.9688657 	 0.967565 
0.9688795 	 0.944470 
0.9688932 	 0.952742 
0.9689069 	 1.013780 
0.9689207 	 1.014780 
0.9689344 	 0.988847 
0.9689481 	 0.944055 
0.9689618 	 0.990025 
0.9689755 	 0.986511 
0.9689893 	 0.993235 
0.9690030 	 0.991174 
0.9690167 	 0.965363 
0.9690304 	 0.992926 
0.9690441 	 0.964049 
0.9690579 	 1.020920 
0.9690716 	 0.972098 
0.9690853 	 0.935239 
0.9690990 	 0.945946 
0.9691127 	 0.978847 
0.9691265 	 0.964413 
0.9691402 	 0.980884 
0.9691539 	 0.974579 
0.9691676 	 0.944676 
0.9691814 	 0.943422 
0.9691951 	 0.906968 
0.9692088 	 0.953818 
0.9692225 	 1.010010 
0.9692362 	 1.002110 
0.9692499 	 0.981292 
0.9692637 	 0.974994 
0.9692774 	 0.971681 
0.9692911 	 0.992536 
0.9693048 	 0.975383 
0.9693185 	 1.001520 
0.9693323 	 0.992417 
0.9693460 	 0.972635 
0.9693597 	 0.909026 
0.9693734 	 0.894737 
0.9693871 	 0.908934 
0.9694008 	 0.915601 
0.9694146 	 0.927616 
0.9694283 	 0.986915 
0.9694420 	 1.000680 
0.9694557 	 1.005680 
0.9694694 	 0.956508 
0.9694832 	 1.049740 
0.9694969 	 1.044240 
0.9695106 	 1.023850 
0.9695243 	 0.985094 
0.9695380 	 1.007920 
0.9695517 	 1.047150 
0.9695655 	 1.030680 
0.9695792 	 0.993654 
0.9695929 	 1.004660 
0.9696066 	 0.927727 
0.9696204 	 0.880633 
0.9696341 	 0.887794 
0.9696478 	 0.915277 
0.9696615 	 0.977072 
0.9696752 	 1.045240 
0.9696889 	 1.009810 
0.9697027 	 0.985840 
0.9697164 	 0.983634 
0.9697301 	 1.034630 
0.9697438 	 1.003910 
0.9697576 	 1.012390 
0.9697713 	 1.029730 
0.9697850 	 1.048380 
0.9697987 	 1.041400 
0.9698125 	 1.022000 
0.9698262 	 1.018970 
0.9698399 	 1.033380 
0.9698536 	 1.040530 
0.9698674 	 0.987858 
0.9698811 	 0.937883 
0.9698948 	 1.032710 
0.9699085 	 1.008150 
0.9699222 	 1.003220 
0.9699359 	 0.943693 
0.9699497 	 0.955131 
0.9699634 	 1.003580 
0.9699771 	 0.919826 
0.9699908 	 0.914027 
0.9700046 	 0.911920 
0.9700183 	 0.929760 
0.9700320 	 0.903750 
0.9700457 	 0.941797 
0.9700594 	 0.974459 
0.9700731 	 0.938652 
0.9700869 	 0.948241 
0.9701006 	 0.964649 
0.9701143 	 0.991637 
0.9701280 	 0.966392 
0.9701417 	 0.998496 
0.9701555 	 1.028970 
0.9701692 	 1.040690 
0.9701829 	 1.016940 
0.9701966 	 0.995781 
0.9702103 	 1.011350 
0.9702240 	 0.950962 
0.9702378 	 1.000560 
0.9702515 	 0.963438 
0.9702652 	 1.012550 
0.9702789 	 0.968692 
0.9702926 	 1.004320 
0.9703064 	 0.958085 
0.9703201 	 1.006320 
0.9703338 	 1.002180 
0.9703475 	 0.931254 
0.9703612 	 0.946616 
0.9703749 	 1.009860 
0.9703887 	 0.976507 
0.9704024 	 0.990891 
0.9704161 	 1.005660 
0.9704298 	 0.996456 
0.9704436 	 0.914598 
0.9704573 	 0.895230 
0.9704710 	 0.868644 
0.9704847 	 0.958426 
0.9704984 	 0.955769 
0.9705122 	 0.969746 
0.9705259 	 0.983835 
0.9705396 	 1.029010 
0.9705533 	 1.013050 
0.9705670 	 0.968684 
0.9705808 	 0.967119 
0.9705945 	 0.983691 
0.9706082 	 0.984390 
0.9706219 	 0.996207 
0.9706356 	 0.992179 
0.9706494 	 0.989762 
0.9706631 	 1.028240 
0.9706768 	 0.998387 
0.9706906 	 0.946358 
0.9707043 	 0.944403 
0.9707180 	 0.960070 
0.9707317 	 0.988421 
0.9707454 	 1.002380 
0.9707592 	 0.950740 
0.9707729 	 0.997247 
0.9707866 	 0.964979 
0.9708003 	 0.967660 
0.9708140 	 0.966168 
0.9708278 	 0.949833 
0.9708415 	 0.963228 
0.9708552 	 0.989086 
0.9708689 	 1.032810 
0.9708826 	 1.041600 
0.9708963 	 0.974522 
0.9709101 	 1.006300 
0.9709238 	 0.982209 
0.9709375 	 1.010810 
0.9709512 	 0.986012 
0.9709649 	 0.993348 
0.9709787 	 0.995096 
0.9709924 	 1.023160 
0.9710061 	 0.996727 
0.9710198 	 1.046630 
0.9710335 	 1.000200 
0.9710472 	 1.005680 
0.9710610 	 1.099800 
0.9710747 	 1.006290 
0.9710884 	 0.983712 
0.9711021 	 1.018040 
0.9711158 	 0.967631 
0.9711296 	 0.963337 
0.9711433 	 1.024380 
0.9711570 	 0.968286 
0.9711707 	 0.997411 
0.9711844 	 1.029950 
0.9711982 	 0.995872 
0.9712119 	 0.915800 
0.9712256 	 0.969163 
0.9712393 	 0.965259 
0.9712530 	 0.984004 
0.9712667 	 0.999502 
0.9712805 	 1.026430 
0.9712942 	 0.996706 
0.9713079 	 0.954060 
0.9713216 	 0.951450 
0.9713354 	 0.994678 
0.9713491 	 1.043300 
0.9713628 	 1.019530 
0.9713765 	 0.995519 
0.9713903 	 0.960052 
0.9714040 	 0.990708 
0.9714177 	 0.988508 
0.9714314 	 0.937495 
0.9714451 	 0.977446 
0.9714588 	 1.009470 
0.9714726 	 1.053640 
0.9714863 	 1.030740 
0.9715000 	 1.024750 
0.9715137 	 1.029090 
0.9715275 	 1.053230 
0.9715412 	 0.984750 
0.9715549 	 0.904666 
0.9715686 	 1.001260 
0.9715824 	 1.031860 
0.9715961 	 0.979785 
0.9716098 	 0.975758 
0.9716235 	 1.023510 
0.9716372 	 1.038230 
0.9716510 	 0.990122 
0.9716647 	 1.014820 
0.9716784 	 0.934733 
0.9716921 	 0.949946 
0.9717058 	 0.943995 
0.9717195 	 0.936696 
0.9717333 	 0.973660 
0.9717470 	 1.041290 
0.9717607 	 0.996903 
0.9717744 	 1.001570 
0.9717881 	 0.986281 
0.9718019 	 1.033050 
0.9718156 	 1.067180 
0.9718293 	 1.008110 
0.9718430 	 1.037900 
0.9718567 	 0.993931 
0.9718704 	 0.984271 
0.9718842 	 0.999713 
0.9718979 	 0.989356 
0.9719116 	 1.010750 
0.9719253 	 1.037140 
0.9719390 	 1.029550 
0.9719528 	 1.086830 
0.9719665 	 1.115550 
0.9719802 	 1.032670 
0.9719939 	 0.993234 
0.9720076 	 1.008930 


==> anc/HD193370/HD193370_80.dat <==
0.9464243 	 0.714019 
0.9464378 	 0.861905 
0.9464514 	 0.966433 
0.9464649 	 0.731532 
0.9464784 	 0.970467 
0.9464920 	 0.975512 
0.9465055 	 0.788888 
0.9465190 	 1.006630 
0.9465326 	 0.561958 
0.9465461 	 0.696301 
0.9465596 	 0.545571 
0.9465731 	 0.859253 
0.9465867 	 0.788031 
0.9466002 	 1.020420 
0.9466137 	 0.953423 
0.9466273 	 0.743099 
0.9466408 	 0.846128 
0.9466543 	 1.022690 
0.9466678 	 0.804338 
0.9466814 	 0.677076 
0.9466949 	 0.815680 
0.9467084 	 1.016270 
0.9467220 	 0.972054 
0.9467355 	 0.689793 
0.9467490 	 0.871502 
0.9467626 	 0.926077 
0.9467761 	 0.803936 
0.9467896 	 0.694036 
0.9468032 	 0.749480 
0.9468167 	 0.754277 
0.9468302 	 0.849882 
0.9468437 	 0.571599 
0.9468573 	 0.755946 
0.9468708 	 1.018540 
0.9468843 	 0.815100 
0.9468979 	 0.655546 
0.9469114 	 0.636834 
0.9469249 	 0.494558 
0.9469385 	 0.358678 
0.9469520 	 0.493991 
0.9469655 	 0.669639 
0.9469791 	 1.042340 
0.9469926 	 0.853191 
0.9470061 	 1.040010 
0.9470196 	 0.880235 
0.9470332 	 0.905517 
0.9470467 	 0.843582 
0.9470602 	 1.113120 
0.9470738 	 0.742046 
0.9470873 	 0.866700 
0.9471008 	 0.840836 
0.9471143 	 0.705605 
0.9471279 	 0.761250 
0.9471414 	 1.099390 
0.9471549 	 0.968686 
0.9471685 	 0.780158 
0.9471820 	 0.964292 
0.9471955 	 0.855072 
0.9472091 	 1.053330 
0.9472226 	 0.795074 
0.9472361 	 0.977006 
0.9472497 	 0.701466 
0.9472632 	 0.665955 
0.9472767 	 0.901856 
0.9472902 	 0.900721 
0.9473038 	 0.824208 
0.9473173 	 1.049860 
0.9473308 	 0.966339 
0.9473444 	 1.019590 
0.9473579 	 0.859870 
0.9473714 	 0.781734 
0.9473850 	 0.727497 
0.9473985 	 0.940295 
0.9474120 	 0.906855 
0.9474255 	 1.020460 
0.9474391 	 1.010700 
0.9474526 	 0.968615 
0.9474661 	 1.063130 
0.9474797 	 1.103870 
0.9474932 	 0.844821 
0.9475067 	 0.978267 
0.9475203 	 0.977700 
0.9475338 	 0.965615 
0.9475473 	 0.792739 
0.9475609 	 0.989625 
0.9475744 	 0.913275 
0.9475879 	 1.239610 
0.9476014 	 1.160790 
0.9476150 	 0.876869 
0.9476285 	 0.972812 
0.9476420 	 0.926253 
0.9476556 	 0.816034 
0.9476691 	 0.685536 
0.9476826 	 0.853034 
0.9476961 	 0.957408 
0.9477097 	 1.075800 
0.9477232 	 1.076050 
0.9477367 	 1.256330 
0.9477503 	 1.041190 
0.9477638 	 0.968504 
0.9477773 	 0.889417 
0.9477909 	 0.895961 
0.9478044 	 0.935395 
0.9478179 	 1.203940 
0.9478315 	 1.031710 
0.9478450 	 1.109400 
0.9478585 	 1.324790 
0.9478720 	 1.131290 
0.9478856 	 1.224000 
0.9478991 	 1.190860 
0.9479126 	 1.164530 
0.9479262 	 0.875016 
0.9479397 	 1.087080 
0.9479532 	 0.823385 
0.9479667 	 1.049060 
0.9479803 	 0.978277 
0.9479938 	 0.961361 
0.9480074 	 0.889942 
0.9480209 	 1.134800 
0.9480344 	 1.023420 
0.9480479 	 1.104240 
0.9480615 	 1.197560 
0.9480750 	 1.025350 
0.9480885 	 1.135050 
0.9481021 	 1.237730 
0.9481156 	 1.260750 
0.9481291 	 1.089990 
0.9481426 	 0.973301 
0.9481562 	 1.107440 
0.9481697 	 1.020320 
0.9481832 	 1.063390 
0.9481968 	 1.184680 
0.9482103 	 1.115380 
0.9482238 	 1.306570 
0.9482374 	 1.113620 
0.9482509 	 1.068390 
0.9482644 	 1.050400 
0.9482780 	 0.964215 
0.9482915 	 1.010550 
0.9483050 	 1.263310 
0.9483185 	 0.966662 
0.9483321 	 0.878744 
0.9483456 	 1.004120 
0.9483591 	 0.917537 
0.9483727 	 0.895840 
0.9483862 	 0.917322 
0.9483997 	 0.861818 
0.9484132 	 0.819674 
0.9484268 	 1.139520 
0.9484403 	 1.010940 
0.9484538 	 1.108000 
0.9484674 	 0.987391 
0.9484809 	 1.029340 
0.9484944 	 1.065470 
0.9485080 	 0.962960 
0.9485215 	 1.068540 
0.9485350 	 1.152850 
0.9485486 	 1.248650 
0.9485621 	 0.923771 
0.9485756 	 0.974462 
0.9485891 	 1.021810 
0.9486027 	 0.918935 
0.9486162 	 0.832482 
0.9486297 	 0.992195 
0.9486433 	 1.119550 
0.9486568 	 0.992440 
0.9486703 	 1.191220 
0.9486839 	 1.111770 
0.9486974 	 0.952003 
0.9487109 	 1.090450 
0.9487245 	 1.028870 
0.9487380 	 0.857896 
0.9487515 	 0.946718 
0.9487650 	 0.958463 
0.9487786 	 0.997271 
0.9487921 	 1.025460 
0.9488056 	 1.113190 
0.9488192 	 1.150510 
0.9488327 	 1.169680 
0.9488462 	 1.021220 
0.9488598 	 1.160210 
0.9488733 	 1.246150 
0.9488868 	 1.055850 
0.9489003 	 1.185330 
0.9489139 	 1.064230 
0.9489274 	 1.186950 
0.9489409 	 1.053060 
0.9489545 	 1.067940 
0.9489680 	 1.027720 
0.9489815 	 0.983942 
0.9489950 	 0.954991 
0.9490086 	 1.005510 
0.9490221 	 1.006430 
0.9490356 	 0.970752 
0.9490492 	 1.035390 
0.9490627 	 1.037370 
0.9490762 	 1.012200 
0.9490898 	 1.092350 
0.9491033 	 1.056790 
0.9491168 	 1.016320 
0.9491304 	 0.991463 
0.9491439 	 1.092500 
0.9491574 	 1.119980 
0.9491709 	 1.067700 
0.9491845 	 1.067190 
0.9491980 	 0.945196 
0.9492115 	 0.907608 
0.9492251 	 0.936091 
0.9492386 	 1.002550 
0.9492521 	 1.108770 
0.9492657 	 0.975512 
0.9492792 	 1.035140 
0.9492927 	 1.061080 
0.9493063 	 1.145260 
0.9493198 	 1.137710 
0.9493333 	 1.228050 
0.9493468 	 0.986101 
0.9493604 	 1.006300 
0.9493739 	 0.990154 
0.9493874 	 0.912508 
0.9494010 	 0.955207 
0.9494145 	 0.996706 
0.9494280 	 0.937509 
0.9494415 	 0.830353 
0.9494551 	 1.008020 
0.9494686 	 0.943395 
0.9494821 	 0.904600 
0.9494957 	 1.125870 
0.9495092 	 1.011790 
0.9495227 	 1.023620 
0.9495363 	 1.000730 
0.9495498 	 1.138450 
0.9495633 	 1.146220 
0.9495769 	 0.936930 
0.9495903 	 0.908748 
0.9496039 	 1.097060 
0.9496174 	 1.056670 
0.9496309 	 1.053990 
0.9496444 	 1.019840 
0.9496580 	 1.017800 
0.9496715 	 0.942958 
0.9496850 	 1.143980 
0.9496986 	 1.124640 
0.9497121 	 1.011910 
0.9497256 	 0.938772 
0.9497392 	 0.939996 
0.9497527 	 1.099520 
0.9497662 	 1.120000 
0.9497798 	 0.997038 
0.9497933 	 1.103270 
0.9498068 	 1.165560 
0.9498203 	 1.235900 
0.9498339 	 1.205160 
0.9498474 	 1.048750 
0.9498609 	 0.991457 
0.9498745 	 1.042420 
0.9498880 	 1.132580 
0.9499015 	 1.250520 
0.9499150 	 1.134550 
0.9499286 	 1.127100 
0.9499421 	 1.174280 
0.9499556 	 1.176180 
0.9499692 	 1.030680 
0.9499827 	 0.943934 
0.9499962 	 1.066710 
0.9500098 	 1.118030 
0.9500233 	 1.263340 
0.9500368 	 1.074130 
0.9500504 	 1.116230 
0.9500639 	 1.005630 
0.9500774 	 0.918076 
0.9500909 	 1.152850 
0.9501045 	 1.101810 
0.9501180 	 1.035370 
0.9501315 	 1.088320 
0.9501451 	 1.171460 
0.9501586 	 1.035250 
0.9501721 	 1.055660 
0.9501857 	 1.081350 
0.9501992 	 1.023760 
0.9502127 	 0.949138 
0.9502263 	 1.101910 
0.9502398 	 1.132270 
0.9502533 	 1.045900 
0.9502668 	 1.128530 
0.9502804 	 1.048780 
0.9502939 	 0.996955 
0.9503074 	 1.141930 
0.9503210 	 1.027510 
0.9503345 	 1.015360 
0.9503480 	 1.029650 
0.9503615 	 1.003500 
0.9503751 	 1.032690 
0.9503886 	 0.993505 
0.9504021 	 0.988425 
0.9504157 	 0.925167 
0.9504292 	 0.932413 
0.9504427 	 0.890868 
0.9504563 	 1.008160 
0.9504698 	 0.948135 
0.9504833 	 1.050860 
0.9504968 	 0.978833 
0.9505104 	 0.985459 
0.9505239 	 0.975184 
0.9505374 	 1.024480 
0.9505510 	 1.019100 
0.9505645 	 0.998691 
0.9505780 	 1.137260 
0.9505916 	 1.013080 
0.9506051 	 1.019930 
0.9506186 	 1.189000 
0.9506322 	 1.218310 
0.9506457 	 1.002620 
0.9506592 	 1.042790 
0.9506727 	 1.026290 
0.9506863 	 1.041420 
0.9506998 	 1.162080 
0.9507133 	 0.985825 
0.9507269 	 0.928386 
0.9507404 	 0.978529 
0.9507539 	 1.005700 
0.9507675 	 1.006880 
0.9507810 	 0.991208 
0.9507945 	 1.002130 
0.9508081 	 1.013370 
0.9508216 	 1.137050 
0.9508351 	 1.109200 
0.9508486 	 1.093850 
0.9508622 	 1.092640 
0.9508757 	 1.009520 
0.9508892 	 1.052170 
0.9509028 	 1.191800 
0.9509163 	 1.210380 
0.9509298 	 1.252270 
0.9509433 	 1.113440 
0.9509569 	 1.092360 
0.9509704 	 1.026600 
0.9509839 	 0.986700 
0.9509975 	 1.017800 
0.9510110 	 1.085530 
0.9510245 	 1.106000 
0.9510381 	 1.126790 
0.9510516 	 1.184270 
0.9510651 	 1.183270 
0.9510787 	 1.089520 
0.9510922 	 1.205530 
0.9511057 	 1.128520 
0.9511192 	 0.983586 
0.9511328 	 0.992094 
0.9511463 	 1.013830 
0.9511598 	 1.012230 
0.9511734 	 1.138950 
0.9511869 	 1.134860 
0.9512004 	 1.025260 
0.9512140 	 1.064380 
0.9512275 	 1.128520 
0.9512410 	 1.154520 
0.9512546 	 1.059700 
0.9512681 	 1.031280 
0.9512816 	 1.053590 
0.9512951 	 1.120070 
0.9513087 	 1.121180 
0.9513222 	 1.071510 
0.9513357 	 1.028490 
0.9513493 	 1.018260 
0.9513628 	 1.112880 
0.9513763 	 0.987927 
0.9513898 	 1.015600 
0.9514034 	 1.011870 
0.9514169 	 1.082240 
0.9514304 	 1.061950 
0.9514440 	 1.101320 
0.9514575 	 1.062150 
0.9514710 	 0.989401 
0.9514846 	 1.096990 
0.9514981 	 0.983201 
0.9515116 	 1.005640 
0.9515252 	 1.001920 
0.9515387 	 0.946851 
0.9515522 	 1.025240 
0.9515657 	 1.163660 
0.9515793 	 1.287960 
0.9515928 	 1.316180 
0.9516063 	 1.309860 
0.9516199 	 1.548160 
0.9516334 	 1.364160 
0.9516469 	 1.339580 
0.9516604 	 1.215280 
0.9516740 	 1.035800 
0.9516875 	 1.092240 
0.9517011 	 1.053880 
0.9517146 	 0.988868 
0.9517281 	 1.105110 
0.9517416 	 1.053030 
0.9517552 	 0.871907 
0.9517687 	 0.986589 
0.9517822 	 1.015710 
0.9517958 	 1.048610 
0.9518093 	 1.029200 
0.9518228 	 1.102080 
0.9518363 	 1.160920 
0.9518499 	 1.129120 
0.9518634 	 1.009120 
0.9518769 	 0.988428 
0.9518905 	 1.024390 
0.9519040 	 0.910564 
0.9519175 	 1.070520 
0.9519311 	 1.040360 
0.9519446 	 1.003210 
0.9519581 	 1.030550 
0.9519716 	 0.961621 
0.9519852 	 1.053600 
0.9519987 	 1.010860 
0.9520122 	 1.017190 
0.9520258 	 1.150710 
0.9520393 	 1.065740 
0.9520528 	 1.025340 
0.9520664 	 1.087420 
0.9520799 	 1.071960 
0.9520934 	 1.080330 
0.9521070 	 1.000530 
0.9521205 	 0.987962 
0.9521340 	 0.982894 
0.9521475 	 1.085790 
0.9521611 	 1.140540 
0.9521746 	 0.993987 
0.9521881 	 0.969953 
0.9522017 	 0.970417 
0.9522152 	 1.013320 
0.9522287 	 0.997346 
0.9522423 	 0.940705 
0.9522558 	 0.874236 
0.9522693 	 1.058330 
0.9522829 	 1.012400 
0.9522964 	 1.098760 
0.9523099 	 1.038720 
0.9523234 	 1.064190 
0.9523370 	 1.002290 
0.9523505 	 0.996414 
0.9523640 	 1.040680 
0.9523776 	 0.998762 
0.9523911 	 0.976044 
0.9524046 	 1.019620 
0.9524181 	 0.949204 
0.9524317 	 0.945286 
0.9524452 	 0.943116 
0.9524587 	 0.870044 
0.9524723 	 0.886814 
0.9524858 	 1.065020 
0.9524993 	 1.069820 
0.9525129 	 1.067690 
0.9525264 	 1.052680 
0.9525399 	 1.026530 
0.9525535 	 1.018240 
0.9525670 	 1.011740 
0.9525805 	 0.990279 
0.9525940 	 1.039520 
0.9526076 	 0.970552 
0.9526211 	 0.966862 
0.9526346 	 1.044160 
0.9526482 	 1.047370 
0.9526617 	 1.031010 
0.9526752 	 0.980143 
0.9526887 	 1.041170 
0.9527023 	 1.019940 
0.9527158 	 0.942875 
0.9527293 	 0.918054 
0.9527428 	 1.005790 
0.9527564 	 1.002510 
0.9527699 	 1.001790 
0.9527834 	 0.969471 
0.9527969 	 1.104550 
0.9528105 	 1.056400 
0.9528240 	 1.010720 
0.9528375 	 1.031510 
0.9528511 	 0.907464 
0.9528646 	 1.025740 
0.9528781 	 0.934254 
0.9528916 	 0.945562 
0.9529052 	 0.959850 
0.9529187 	 0.991542 
0.9529322 	 1.025570 
0.9529458 	 0.996349 
0.9529593 	 1.043880 
0.9529728 	 0.996470 
0.9529864 	 0.967448 
0.9529999 	 0.973640 
0.9530134 	 0.969656 
0.9530270 	 0.962371 
0.9530405 	 0.943546 
0.9530540 	 0.995868 
0.9530675 	 1.004210 
0.9530811 	 0.974871 
0.9530946 	 1.063380 
0.9531081 	 1.004680 
0.9531217 	 0.987475 
0.9531352 	 0.940865 
0.9531487 	 0.958291 
0.9531622 	 1.002320 
0.9531758 	 1.004700 
0.9531893 	 0.959577 
0.9532028 	 0.990787 
0.9532164 	 0.979989 
0.9532299 	 0.955468 
0.9532434 	 0.960914 
0.9532570 	 0.951544 
0.9532705 	 1.034630 
0.9532840 	 0.990057 
0.9532976 	 1.031010 
0.9533111 	 1.087880 
0.9533246 	 1.024180 
0.9533381 	 1.041370 
0.9533517 	 1.008280 
0.9533652 	 1.066890 
0.9533787 	 1.071840 
0.9533923 	 0.996260 
0.9534058 	 0.964660 
0.9534193 	 0.961097 
0.9534329 	 1.009210 
0.9534464 	 1.072830 
0.9534599 	 1.058970 
0.9534734 	 1.029940 
0.9534870 	 1.060690 
0.9535005 	 1.042830 
0.9535140 	 1.004900 
0.9535276 	 1.014060 
0.9535411 	 1.012610 
0.9535546 	 1.012820 
0.9535682 	 1.047610 
0.9535817 	 1.002390 
0.9535952 	 1.030630 
0.9536088 	 1.038510 
0.9536223 	 1.043290 
0.9536358 	 1.022240 
0.9536493 	 1.022480 
0.9536629 	 1.001500 
0.9536764 	 0.967038 
0.9536899 	 0.966327 
0.9537035 	 0.993951 
0.9537170 	 1.013960 
0.9537305 	 1.053120 
0.9537440 	 1.004100 
0.9537576 	 0.988722 
0.9537711 	 0.992289 
0.9537846 	 1.020590 
0.9537982 	 1.021300 
0.9538117 	 0.988721 
0.9538252 	 0.946016 
0.9538388 	 0.929228 
0.9538523 	 0.986314 
0.9538658 	 1.039300 
0.9538794 	 0.995846 
0.9538929 	 1.005850 
0.9539064 	 0.979129 
0.9539199 	 0.966360 
0.9539335 	 1.008220 
0.9539470 	 1.048110 
0.9539605 	 1.055220 
0.9539741 	 0.995079 
0.9539876 	 1.011910 
0.9540011 	 0.993467 
0.9540147 	 1.000010 
0.9540282 	 0.973309 
0.9540417 	 0.974933 
0.9540553 	 0.963650 
0.9540688 	 1.006800 
0.9540823 	 1.016940 
0.9540958 	 1.025140 
0.9541094 	 0.985333 
0.9541229 	 1.102450 
0.9541364 	 1.066980 
0.9541500 	 1.021800 
0.9541635 	 1.043630 
0.9541770 	 0.983022 
0.9541905 	 1.012790 
0.9542041 	 1.028140 
0.9542176 	 1.090810 
0.9542311 	 1.032480 
0.9542447 	 1.001670 
0.9542582 	 0.977967 
0.9542717 	 0.937185 
0.9542853 	 0.966849 
0.9542988 	 0.979982 
0.9543123 	 0.957929 
0.9543259 	 0.974953 
0.9543394 	 0.952765 
0.9543529 	 0.981662 
0.9543664 	 0.986382 
0.9543800 	 0.963502 
0.9543935 	 0.953791 
0.9544070 	 0.978304 
0.9544206 	 1.043480 
0.9544341 	 0.985571 
0.9544476 	 0.972763 
0.9544612 	 0.999463 
0.9544747 	 0.972246 
0.9544882 	 0.984775 
0.9545018 	 0.950053 
0.9545153 	 0.912405 
0.9545288 	 0.909147 
0.9545423 	 0.930346 
0.9545559 	 0.968592 
0.9545694 	 0.985188 
0.9545829 	 0.923611 
0.9545965 	 0.932655 
0.9546100 	 0.870687 
0.9546235 	 0.745355 
0.9546370 	 0.665675 
0.9546506 	 0.637853 
0.9546641 	 0.636157 
0.9546776 	 0.688376 
0.9546912 	 0.732024 
0.9547047 	 0.791419 
0.9547182 	 0.882378 
0.9547318 	 0.850375 
0.9547453 	 0.808303 
0.9547588 	 0.756689 
0.9547724 	 0.672640 
0.9547859 	 0.624244 
0.9547994 	 0.602636 
0.9548129 	 0.580458 
0.9548265 	 0.567668 
0.9548400 	 0.587269 
0.9548535 	 0.570672 
0.9548671 	 0.540963 
0.9548806 	 0.542035 
0.9548941 	 0.541356 
0.9549077 	 0.570026 
0.9549212 	 0.655188 
0.9549347 	 0.722218 
0.9549483 	 0.825006 
0.9549618 	 0.841429 
0.9549753 	 0.837057 
0.9549888 	 0.837525 
0.9550024 	 0.865017 
0.9550159 	 0.920169 
0.9550294 	 0.929688 
0.9550430 	 0.936002 
0.9550565 	 0.951550 
0.9550700 	 0.951359 
0.9550836 	 0.927116 
0.9550971 	 0.906135 
0.9551106 	 0.941379 
0.9551241 	 0.954154 
0.9551377 	 0.985673 
0.9551512 	 0.981385 
0.9551647 	 1.000000 
0.9551783 	 0.984353 
0.9551918 	 0.940309 
0.9552053 	 0.982812 
0.9552188 	 0.958993 
0.9552324 	 0.917913 
0.9552459 	 0.921852 
0.9552594 	 0.944371 
0.9552730 	 0.962654 
0.9552865 	 0.953931 
0.9553000 	 0.928909 
0.9553136 	 0.930865 
0.9553271 	 0.957079 
0.9553406 	 0.983453 
0.9553542 	 0.962629 
0.9553677 	 0.991719 
0.9553812 	 0.961505 
0.9553947 	 0.941575 
0.9554083 	 0.972173 
0.9554218 	 1.002210 
0.9554353 	 0.988806 
0.9554489 	 0.996845 
0.9554624 	 0.999804 
0.9554759 	 1.023510 
0.9554895 	 0.999978 
0.9555030 	 1.025630 
0.9555165 	 0.983467 
0.9555301 	 0.977985 
0.9555436 	 0.948538 
0.9555571 	 0.959617 
0.9555706 	 0.921815 
0.9555842 	 0.899432 
0.9555977 	 0.919311 
0.9556112 	 0.955069 
0.9556248 	 0.975418 
0.9556383 	 0.967095 
0.9556518 	 0.963896 
0.9556653 	 1.005910 
0.9556789 	 0.999245 
0.9556924 	 0.943743 
0.9557059 	 0.924856 
0.9557195 	 0.959822 
0.9557330 	 0.974898 
0.9557465 	 1.027990 
0.9557601 	 1.018240 
0.9557736 	 0.990449 
0.9557871 	 1.027780 
0.9558007 	 1.017630 
0.9558142 	 0.988622 
0.9558277 	 0.954810 
0.9558412 	 0.974241 
0.9558548 	 0.938469 
0.9558683 	 0.973941 
0.9558818 	 1.018020 
0.9558953 	 0.923452 
0.9559089 	 0.953961 
0.9559224 	 0.918296 
0.9559360 	 0.984075 
0.9559494 	 0.971936 
0.9559630 	 0.942865 
0.9559765 	 0.918202 
0.9559900 	 0.959705 
0.9560036 	 1.046190 
0.9560171 	 1.042920 
0.9560306 	 1.026720 
0.9560441 	 1.041870 
0.9560577 	 1.029380 
0.9560712 	 1.011170 
0.9560847 	 0.989453 
0.9560983 	 1.020820 
0.9561118 	 1.014920 
0.9561253 	 1.077770 
0.9561388 	 1.053210 
0.9561524 	 0.957446 
0.9561659 	 1.031040 
0.9561794 	 1.007080 
0.9561930 	 0.954133 
0.9562065 	 0.944988 
0.9562200 	 0.983469 
0.9562336 	 1.026160 
0.9562471 	 1.009810 
0.9562606 	 1.009290 
0.9562742 	 1.001690 
0.9562877 	 1.062110 
0.9563012 	 1.002400 
0.9563147 	 0.966934 
0.9563283 	 1.018950 
0.9563418 	 1.041170 
0.9563553 	 1.009080 
0.9563689 	 0.953764 
0.9563824 	 1.017290 
0.9563959 	 1.082130 
0.9564094 	 1.012130 
0.9564230 	 0.997275 
0.9564365 	 1.027860 
0.9564501 	 1.025460 
0.9564636 	 1.001070 
0.9564771 	 1.006240 
0.9564906 	 0.980118 
0.9565042 	 0.994110 
0.9565177 	 0.964869 
0.9565312 	 1.063930 
0.9565448 	 1.086350 
0.9565583 	 0.984762 
0.9565718 	 0.985128 
0.9565854 	 1.020610 
0.9565989 	 0.984657 
0.9566124 	 0.946980 
0.9566259 	 0.989889 
0.9566395 	 0.987932 
0.9566530 	 0.950122 
0.9566665 	 0.997297 
0.9566801 	 1.016470 
0.9566936 	 0.987481 
0.9567071 	 1.023980 
0.9567206 	 1.003700 
0.9567342 	 0.984583 
0.9567477 	 0.948561 
0.9567612 	 0.983330 
0.9567748 	 1.012200 
0.9567883 	 0.966969 
0.9568018 	 0.979627 
0.9568154 	 1.003880 
0.9568289 	 1.000600 
0.9568424 	 0.994281 
0.9568560 	 1.032580 
0.9568695 	 1.040460 
0.9568830 	 0.979180 
0.9568965 	 0.904913 
0.9569101 	 0.972890 
0.9569236 	 1.018280 
0.9569371 	 1.047320 
0.9569507 	 1.055500 
0.9569642 	 1.029420 
0.9569777 	 1.020980 
0.9569913 	 1.029320 
0.9570048 	 0.990075 
0.9570183 	 0.990522 
0.9570319 	 0.936079 
0.9570454 	 0.975043 
0.9570589 	 0.985667 
0.9570724 	 0.955603 
0.9570860 	 1.001890 
0.9570995 	 1.032470 
0.9571130 	 0.986316 
0.9571266 	 1.005580 
0.9571401 	 0.978105 
0.9571536 	 1.097080 
0.9571671 	 1.019810 
0.9571807 	 1.005530 
0.9571942 	 1.021670 
0.9572077 	 0.988674 
0.9572213 	 0.950915 
0.9572348 	 0.918027 
0.9572483 	 0.948121 
0.9572619 	 0.905927 
0.9572754 	 0.943570 
0.9572889 	 1.012250 
0.9573025 	 0.998336 
0.9573160 	 0.999049 
0.9573295 	 0.995494 
0.9573430 	 0.985278 
0.9573566 	 0.995536 
0.9573701 	 0.981547 
0.9573836 	 0.985820 
0.9573972 	 0.958127 
0.9574107 	 0.987112 
0.9574242 	 0.935717 
0.9574377 	 1.002320 
0.9574513 	 0.996914 
0.9574648 	 1.050440 
0.9574783 	 1.001400 
0.9574919 	 0.998512 
0.9575054 	 0.964141 
0.9575189 	 0.967289 
0.9575325 	 0.986949 
0.9575460 	 1.033550 
0.9575595 	 1.019340 
0.9575731 	 1.075260 
0.9575866 	 1.073090 
0.9576001 	 1.060330 
0.9576136 	 1.024930 
0.9576272 	 1.016070 
0.9576407 	 1.001040 
0.9576542 	 1.011030 
0.9576678 	 1.013800 
0.9576813 	 0.974791 
0.9576948 	 1.003440 
0.9577084 	 1.003150 
0.9577219 	 0.962429 
0.9577354 	 0.978118 
0.9577490 	 1.002090 
0.9577625 	 0.979107 
0.9577760 	 1.007860 
0.9577895 	 1.020530 
0.9578031 	 0.991134 
0.9578166 	 1.058620 
0.9578301 	 1.065240 
0.9578437 	 0.993966 
0.9578572 	 1.024920 
0.9578707 	 1.019400 
0.9578842 	 0.994894 
0.9578978 	 1.014450 
0.9579113 	 1.016400 
0.9579248 	 0.972371 
0.9579384 	 0.933504 
0.9579519 	 0.915549 
0.9579654 	 0.936327 
0.9579790 	 0.925027 
0.9579925 	 0.998631 
0.9580060 	 0.995385 
0.9580196 	 0.969809 
0.9580331 	 0.973284 
0.9580466 	 0.922844 
0.9580601 	 0.983380 
0.9580737 	 1.037980 
0.9580872 	 1.018440 
0.9581007 	 1.001740 
0.9581143 	 0.995395 
0.9581278 	 0.935456 
0.9581413 	 0.952259 
0.9581549 	 1.051960 
0.9581684 	 1.007150 
0.9581819 	 0.950692 
0.9581954 	 0.999639 
0.9582090 	 1.005960 
0.9582225 	 0.926132 
0.9582360 	 1.033890 
0.9582496 	 0.978684 
0.9582631 	 1.035080 
0.9582766 	 1.049410 
0.9582902 	 0.991805 
0.9583037 	 1.023060 
0.9583172 	 0.979755 
0.9583308 	 0.940444 
0.9583443 	 0.916729 
0.9583578 	 0.943639 
0.9583713 	 0.972662 
0.9583849 	 0.973948 
0.9583984 	 0.971129 
0.9584119 	 0.906797 
0.9584255 	 0.899669 
0.9584390 	 0.917182 
0.9584525 	 1.006220 
0.9584660 	 1.011140 
0.9584796 	 1.118300 
0.9584931 	 1.069770 
0.9585066 	 1.000760 
0.9585202 	 1.049930 
0.9585337 	 0.991152 
0.9585472 	 1.043370 
0.9585608 	 0.985765 
0.9585743 	 0.926005 
0.9585878 	 0.943035 
0.9586014 	 0.979923 
0.9586149 	 0.967736 
0.9586284 	 1.019810 
0.9586419 	 0.982214 
0.9586555 	 0.985278 
0.9586690 	 1.038720 
0.9586825 	 1.043800 
0.9586961 	 0.923861 
0.9587096 	 0.939693 
0.9587231 	 1.062980 
0.9587367 	 1.127430 
0.9587502 	 1.046550 
0.9587637 	 1.034170 
0.9587773 	 1.000020 
0.9587908 	 1.071030 
0.9588043 	 1.004880 
0.9588178 	 1.030220 
0.9588314 	 1.000140 
0.9588449 	 0.937961 
0.9588584 	 0.937058 
0.9588720 	 1.038860 
0.9588855 	 1.073530 
0.9588990 	 1.026870 
0.9589125 	 1.000510 
0.9589261 	 0.994868 
0.9589396 	 0.995510 
0.9589531 	 1.070160 
0.9589667 	 1.092300 
0.9589802 	 1.014780 
0.9589937 	 1.014630 
0.9590073 	 1.035520 
0.9590208 	 1.071890 
0.9590343 	 0.992132 
0.9590479 	 0.969657 
0.9590614 	 0.952532 
0.9590749 	 0.977839 
0.9590884 	 0.975687 
0.9591019 	 0.985062 
0.9591154 	 1.006980 
0.9591290 	 1.014970 
0.9591425 	 0.988546 
0.9591560 	 0.886890 
0.9591696 	 1.004860 
0.9591831 	 0.944690 
0.9591966 	 1.020310 
0.9592102 	 1.029060 
0.9592237 	 1.086890 
0.9592372 	 1.040440 
0.9592508 	 1.030450 
0.9592643 	 1.110710 
0.9592778 	 1.097330 
0.9592913 	 1.004610 
0.9593049 	 0.930442 
0.9593184 	 0.901075 
0.9593319 	 0.945870 
0.9593455 	 0.989122 
0.9593590 	 0.979698 
0.9593725 	 1.033610 
0.9593860 	 1.030150 
0.9593996 	 0.971953 
0.9594131 	 0.983816 
0.9594266 	 0.976449 
0.9594402 	 0.937653 
0.9594537 	 0.970907 
0.9594672 	 1.104650 
0.9594808 	 1.050780 
0.9594943 	 1.017020 
0.9595078 	 1.055950 
0.9595214 	 0.989829 
0.9595349 	 0.981700 
0.9595484 	 0.937263 
0.9595619 	 0.896134 
0.9595755 	 0.869191 
0.9595890 	 0.928653 
0.9596025 	 0.917271 
0.9596161 	 0.945649 
0.9596296 	 0.937828 
0.9596431 	 0.986305 
0.9596567 	 1.033100 
0.9596702 	 0.978377 
0.9596837 	 0.886025 
0.9596972 	 0.923189 
0.9597108 	 1.014200 
0.9597243 	 1.063040 
0.9597378 	 1.055080 
0.9597514 	 0.968991 
0.9597649 	 1.035330 
0.9597784 	 1.015980 
0.9597920 	 0.931633 
0.9598055 	 0.960709 
0.9598190 	 0.989763 
0.9598326 	 0.870685 
0.9598461 	 1.056390 
0.9598596 	 1.092880 
0.9598731 	 1.021710 
0.9598867 	 1.006940 
0.9599002 	 0.943360 
0.9599137 	 0.996231 
0.9599273 	 0.991327 
0.9599408 	 0.993353 


==> anc/HD201091/HD201091_69.dat <==
1.0961756 	 1.109970 
1.0961914 	 1.092670 
1.0962073 	 1.065990 
1.0962231 	 1.056100 
1.0962390 	 1.045790 
1.0962548 	 1.046750 
1.0962707 	 1.064720 
1.0962865 	 1.072670 
1.0963023 	 1.082030 
1.0963181 	 1.083350 
1.0963340 	 1.067570 
1.0963498 	 1.071200 
1.0963657 	 1.060450 
1.0963815 	 1.036570 
1.0963974 	 1.016760 
1.0964133 	 1.033180 
1.0964290 	 1.019000 
1.0964448 	 1.022400 
1.0964607 	 1.019490 
1.0964766 	 1.029330 
1.0964924 	 1.036120 
1.0965083 	 1.004680 
1.0965241 	 0.954608 
1.0965400 	 0.878388 
1.0965557 	 0.827748 
1.0965716 	 0.788824 
1.0965874 	 0.807032 
1.0966033 	 0.882480 
1.0966191 	 0.952312 
1.0966350 	 1.006370 
1.0966508 	 1.005410 
1.0966667 	 1.018560 
1.0966824 	 0.989807 
1.0966983 	 1.014270 
1.0967141 	 1.019710 
1.0967300 	 1.009430 
1.0967458 	 1.099170 
1.0967617 	 1.040070 
1.0967776 	 1.027800 
1.0967934 	 1.045400 
1.0968091 	 1.008060 
1.0968250 	 0.990286 
1.0968409 	 1.013860 
1.0968567 	 1.018430 
1.0968726 	 1.011640 
1.0968884 	 0.989484 
1.0969043 	 0.993679 
1.0969201 	 1.021830 
1.0969359 	 1.027820 
1.0969517 	 1.044570 
1.0969676 	 1.053490 
1.0969834 	 1.053500 
1.0969993 	 1.040450 
1.0970151 	 1.047990 
1.0970310 	 1.033080 
1.0970469 	 1.034110 
1.0970626 	 1.038640 
1.0970784 	 1.035770 
1.0970943 	 1.019900 
1.0971102 	 1.015380 
1.0971260 	 1.003020 
1.0971419 	 0.999413 
1.0971577 	 1.018340 
1.0971736 	 1.030140 
1.0971893 	 1.040640 
1.0972052 	 1.031930 
1.0972210 	 1.040900 
1.0972369 	 1.036670 
1.0972527 	 1.026960 
1.0972686 	 1.021490 
1.0972844 	 0.996854 
1.0973003 	 1.001090 
1.0973160 	 1.014260 
1.0973319 	 1.039580 
1.0973477 	 1.050230 
1.0973636 	 1.033420 
1.0973794 	 1.024790 
1.0973953 	 1.000470 
1.0974112 	 1.004100 
1.0974270 	 1.002380 
1.0974427 	 0.978096 
1.0974586 	 0.988913 
1.0974745 	 1.038720 
1.0974903 	 1.044220 
1.0975062 	 1.020220 
1.0975220 	 1.015000 
1.0975379 	 1.020550 
1.0975537 	 1.020630 
1.0975695 	 1.019610 
1.0975853 	 1.026000 
1.0976012 	 1.045030 
1.0976170 	 1.033550 
1.0976329 	 1.027880 
1.0976487 	 1.040210 
1.0976646 	 1.043910 
1.0976804 	 1.028380 
1.0976962 	 1.028020 
1.0977120 	 1.025830 
1.0977279 	 1.020450 
1.0977437 	 1.008920 
1.0977596 	 1.005400 
1.0977755 	 1.015030 
1.0977913 	 1.025760 
1.0978072 	 1.032460 
1.0978229 	 1.019180 
1.0978388 	 1.020340 
1.0978546 	 1.003100 
1.0978705 	 0.991307 
1.0978863 	 0.990909 
1.0979022 	 0.981016 
1.0979180 	 0.981623 
1.0979339 	 0.963358 
1.0979496 	 0.914107 
1.0979655 	 0.858624 
1.0979813 	 0.824686 
1.0979972 	 0.859239 
1.0980130 	 0.880580 
1.0980289 	 0.935171 
1.0980448 	 0.950829 
1.0980606 	 0.974956 
1.0980765 	 0.978420 
1.0980922 	 0.980546 
1.0981081 	 0.982247 
1.0981239 	 0.978119 
1.0981398 	 1.001730 
1.0981556 	 1.000350 
1.0981715 	 0.983889 
1.0981873 	 0.992210 
1.0982032 	 1.008310 
1.0982189 	 1.006710 
1.0982348 	 0.975519 
1.0982506 	 0.953514 
1.0982665 	 0.953684 
1.0982823 	 0.982167 
1.0982982 	 1.004570 
1.0983140 	 1.016180 
1.0983299 	 0.999262 
1.0983456 	 1.031830 
1.0983615 	 1.035990 
1.0983773 	 1.028830 
1.0983932 	 1.020500 
1.0984091 	 1.011440 
1.0984249 	 1.022910 
1.0984408 	 1.027100 
1.0984566 	 1.015110 
1.0984724 	 1.011510 
1.0984882 	 1.002720 
1.0985041 	 0.970851 
1.0985199 	 0.964134 
1.0985358 	 0.977454 
1.0985516 	 0.996188 
1.0985675 	 0.990168 
1.0985833 	 0.990897 
1.0985991 	 0.991897 
1.0986149 	 0.996924 
1.0986308 	 1.008700 
1.0986466 	 1.025830 
1.0986625 	 1.008260 
1.0986784 	 1.024180 
1.0986942 	 1.032480 
1.0987101 	 1.018570 
1.0987258 	 1.018550 
1.0987417 	 1.015530 
1.0987575 	 1.014970 
1.0987734 	 0.996995 
1.0987892 	 0.976514 
1.0988051 	 0.990302 
1.0988209 	 0.985204 
1.0988368 	 0.996892 
1.0988525 	 1.003930 
1.0988684 	 1.022900 
1.0988842 	 1.026170 
1.0989001 	 1.012270 
1.0989159 	 1.000480 
1.0989318 	 1.006870 
1.0989476 	 0.996514 
1.0989635 	 1.009300 
1.0989792 	 1.018960 
1.0989951 	 1.034500 
1.0990109 	 1.053750 
1.0990268 	 1.046830 
1.0990427 	 1.033470 
1.0990585 	 1.008990 
1.0990744 	 0.989773 
1.0990902 	 0.977531 
1.0991060 	 0.965914 
1.0991218 	 0.985565 
1.0991377 	 1.003080 
1.0991535 	 1.006030 
1.0991694 	 0.980546 
1.0991852 	 0.972871 
1.0992011 	 0.990967 
1.0992169 	 1.008970 
1.0992327 	 1.013040 
1.0992485 	 1.008570 
1.0992644 	 1.009690 
1.0992802 	 1.015680 
1.0992961 	 1.019840 
1.0993119 	 1.024700 
1.0993278 	 1.022560 
1.0993437 	 1.023430 
1.0993594 	 1.018470 
1.0993752 	 1.010590 
1.0993911 	 1.014760 
1.0994070 	 1.021420 
1.0994228 	 0.997933 
1.0994387 	 0.991901 
1.0994545 	 1.006670 
1.0994704 	 1.005310 
1.0994861 	 1.010440 
1.0995020 	 1.018670 
1.0995178 	 1.009010 
1.0995337 	 0.983230 
1.0995495 	 0.997051 
1.0995654 	 1.003380 
1.0995812 	 1.034790 
1.0995971 	 1.077930 
1.0996128 	 1.061030 
1.0996287 	 0.973467 
1.0996445 	 0.926154 
1.0996604 	 0.950040 
1.0996763 	 0.974711 
1.0996921 	 0.992455 
1.0997080 	 0.976703 
1.0997238 	 0.979041 
1.0997396 	 1.005000 
1.0997554 	 1.020380 
1.0997713 	 1.009840 
1.0997871 	 1.000840 
1.0998030 	 0.982219 
1.0998188 	 0.992403 
1.0998347 	 1.002760 
1.0998505 	 1.022120 
1.0998663 	 1.020690 
1.0998821 	 0.990633 
1.0998980 	 0.964077 
1.0999138 	 0.963129 
1.0999297 	 0.987507 
1.0999455 	 0.978484 
1.0999614 	 0.996940 
1.0999773 	 0.993663 
1.0999930 	 1.011560 
1.1000088 	 1.014620 
1.1000247 	 0.996587 
1.1000406 	 1.019460 
1.1000564 	 1.021850 
1.1000723 	 1.026590 
1.1000881 	 1.011540 
1.1001040 	 0.997787 
1.1001197 	 0.992070 
1.1001356 	 0.983769 
1.1001514 	 0.992720 
1.1001673 	 0.996987 
1.1001831 	 1.005620 
1.1001990 	 1.009940 
1.1002148 	 0.986991 
1.1002307 	 0.979012 
1.1002464 	 0.990985 
1.1002623 	 0.994765 
1.1002781 	 1.000400 
1.1002940 	 0.999855 
1.1003098 	 0.989488 
1.1003257 	 0.976923 
1.1003416 	 0.974658 
1.1003574 	 0.977265 
1.1003731 	 0.977304 
1.1003890 	 0.975735 
1.1004049 	 0.991598 
1.1004207 	 1.010260 
1.1004366 	 1.016550 
1.1004524 	 1.013100 
1.1004683 	 1.010650 
1.1004841 	 1.011240 
1.1004999 	 1.017570 
1.1005157 	 1.015290 
1.1005316 	 1.003950 
1.1005474 	 1.006800 
1.1005633 	 0.993553 
1.1005791 	 0.994199 
1.1005950 	 0.989502 
1.1006109 	 0.985577 
1.1006266 	 0.972621 
1.1006424 	 0.980083 
1.1006583 	 0.982740 
1.1006742 	 0.978523 
1.1006900 	 0.978384 
1.1007059 	 0.994197 
1.1007217 	 0.995939 
1.1007376 	 1.005450 
1.1007533 	 1.009960 
1.1007692 	 0.999167 
1.1007850 	 1.001720 
1.1008009 	 1.006010 
1.1008167 	 0.999040 
1.1008326 	 0.993650 
1.1008484 	 0.988535 
1.1008643 	 0.983161 
1.1008800 	 1.008050 
1.1008959 	 1.031310 
1.1009117 	 1.059520 
1.1009276 	 1.035930 
1.1009434 	 1.000940 
1.1009593 	 0.994110 
1.1009752 	 1.023190 
1.1009910 	 1.031520 
1.1010067 	 1.021050 
1.1010226 	 0.976809 
1.1010385 	 0.946694 
1.1010543 	 0.976088 
1.1010702 	 1.018130 
1.1010860 	 1.013860 
1.1011019 	 1.008620 
1.1011177 	 1.016100 
1.1011335 	 1.004710 
1.1011493 	 0.993095 
1.1011652 	 0.971917 
1.1011810 	 0.975402 
1.1011969 	 0.993040 
1.1012127 	 1.000930 
1.1012286 	 1.001780 
1.1012444 	 1.012640 
1.1012602 	 1.009890 
1.1012760 	 1.014410 
1.1012919 	 1.004910 
1.1013077 	 0.998214 
1.1013236 	 1.050540 
1.1013395 	 0.988733 
1.1013553 	 0.981551 
1.1013712 	 0.974229 
1.1013869 	 0.968538 
1.1014028 	 0.948718 
1.1014186 	 0.931759 
1.1014345 	 0.940800 
1.1014503 	 0.956561 
1.1014662 	 0.965372 
1.1014820 	 0.975354 
1.1014979 	 0.998422 
1.1015136 	 0.987336 
1.1015295 	 0.978968 
1.1015453 	 0.975833 
1.1015612 	 0.976099 
1.1015770 	 0.986514 
1.1015929 	 0.977999 
1.1016088 	 0.924880 
1.1016246 	 0.868100 
1.1016405 	 0.834748 
1.1016562 	 0.847848 
1.1016721 	 0.916982 
1.1016879 	 0.980598 
1.1017038 	 0.999784 
1.1017196 	 0.998987 
1.1017355 	 1.003340 
1.1017513 	 1.007440 
1.1017672 	 1.004240 
1.1017829 	 0.989907 
1.1017988 	 0.994255 
1.1018146 	 1.012230 
1.1018305 	 0.993227 
1.1018463 	 0.943238 
1.1018622 	 0.882244 
1.1018780 	 0.854980 
1.1018939 	 0.865213 
1.1019096 	 0.903694 
1.1019255 	 0.937353 
1.1019413 	 0.960893 
1.1019572 	 0.980691 
1.1019731 	 0.990019 
1.1019889 	 0.990880 
1.1020048 	 0.987091 
1.1020206 	 0.974848 
1.1020364 	 0.977048 
1.1020522 	 1.003980 
1.1020681 	 1.001750 
1.1020839 	 0.977800 
1.1020998 	 0.972758 
1.1021156 	 0.991549 
1.1021315 	 1.004330 
1.1021473 	 1.001970 
1.1021631 	 0.999516 
1.1021789 	 0.996608 
1.1021948 	 0.988153 
1.1022106 	 0.990663 
1.1022265 	 0.979510 
1.1022424 	 0.970342 
1.1022582 	 0.973547 
1.1022741 	 0.981503 
1.1022898 	 0.998191 
1.1023057 	 0.999926 
1.1023215 	 0.995310 
1.1023374 	 0.988427 
1.1023532 	 0.973059 
1.1023691 	 0.969396 
1.1023849 	 0.972373 
1.1024008 	 0.975020 
1.1024165 	 0.978391 
1.1024324 	 0.987715 
1.1024482 	 1.001400 
1.1024641 	 1.008400 
1.1024799 	 0.999717 
1.1024958 	 1.012740 
1.1025116 	 1.023640 
1.1025275 	 1.011210 
1.1025432 	 0.991080 
1.1025591 	 0.985547 
1.1025749 	 1.004010 
1.1025908 	 1.023580 
1.1026067 	 1.029040 
1.1026225 	 1.010520 
1.1026384 	 0.995462 
1.1026542 	 0.993444 
1.1026700 	 0.996493 
1.1026858 	 1.002670 
1.1027017 	 0.996499 
1.1027175 	 1.001280 
1.1027334 	 1.012180 
1.1027492 	 0.994052 
1.1027651 	 0.971798 
1.1027809 	 0.971252 
1.1027967 	 0.979927 
1.1028125 	 0.993873 
1.1028284 	 1.005880 
1.1028442 	 1.000320 
1.1028601 	 0.998121 
1.1028759 	 1.000650 
1.1028918 	 1.007910 
1.1029077 	 1.006250 
1.1029234 	 0.991299 
1.1029392 	 0.968890 
1.1029551 	 0.951517 
1.1029710 	 0.973212 
1.1029868 	 1.024960 
1.1030027 	 1.033370 
1.1030185 	 0.991130 
1.1030344 	 0.943750 
1.1030501 	 0.935102 
1.1030660 	 0.957982 
1.1030818 	 0.966948 
1.1030977 	 0.966720 
1.1031135 	 0.983707 
1.1031294 	 1.000940 
1.1031452 	 1.008950 
1.1031611 	 0.994735 
1.1031768 	 0.986609 
1.1031927 	 0.991120 
1.1032085 	 0.997013 
1.1032244 	 1.009320 
1.1032403 	 1.017240 
1.1032561 	 1.004470 
1.1032720 	 0.979193 
1.1032878 	 0.977635 
1.1033036 	 0.973966 
1.1033194 	 0.982508 
1.1033353 	 0.989592 
1.1033511 	 0.992592 
1.1033670 	 0.987083 
1.1033828 	 0.989644 
1.1033987 	 0.993868 
1.1034145 	 0.981022 
1.1034303 	 0.985376 
1.1034461 	 0.997865 
1.1034620 	 1.014280 
1.1034778 	 1.018450 
1.1034937 	 1.016570 
1.1035095 	 0.999554 
1.1035254 	 0.979265 
1.1035413 	 0.971743 
1.1035570 	 0.975982 
1.1035728 	 0.970347 
1.1035887 	 0.961491 
1.1036046 	 0.988821 
1.1036204 	 0.990374 
1.1036363 	 1.006800 
1.1036521 	 1.001220 
1.1036680 	 0.997448 
1.1036837 	 1.001140 
1.1036996 	 0.989140 
1.1037154 	 0.996871 
1.1037313 	 1.012330 
1.1037471 	 1.011870 
1.1037630 	 1.005920 
1.1037788 	 1.005570 
1.1037947 	 1.002630 
1.1038104 	 0.993562 
1.1038263 	 0.994103 
1.1038421 	 0.974164 
1.1038580 	 0.960594 
1.1038738 	 0.965876 
1.1038897 	 0.971571 
1.1039056 	 0.974373 
1.1039214 	 0.980499 
1.1039371 	 0.984276 
1.1039530 	 0.990249 
1.1039689 	 0.965259 
1.1039847 	 0.970574 
1.1040006 	 0.960285 
1.1040164 	 0.968736 
1.1040323 	 0.984820 
1.1040481 	 1.008970 
1.1040639 	 1.001290 
1.1040797 	 1.003530 
1.1040956 	 1.007960 
1.1041114 	 1.034460 
1.1041273 	 1.054790 
1.1041431 	 1.035010 
1.1041590 	 0.999326 
1.1041749 	 0.975532 
1.1041906 	 0.985883 
1.1042064 	 0.987491 
1.1042223 	 0.980153 
1.1042382 	 0.977007 
1.1042540 	 0.993864 
1.1042699 	 1.009180 
1.1042857 	 1.005310 
1.1043016 	 0.996451 
1.1043173 	 1.002620 
1.1043332 	 1.028700 
1.1043490 	 1.060390 
1.1043649 	 1.062000 
1.1043807 	 1.021080 
1.1043966 	 1.002210 
1.1044124 	 1.010830 
1.1044283 	 1.004360 
1.1044440 	 0.975828 
1.1044599 	 0.980095 
1.1044757 	 0.990255 
1.1044916 	 0.985904 
1.1045074 	 0.977901 
1.1045233 	 0.973027 
1.1045392 	 0.965532 
1.1045550 	 0.963927 
1.1045707 	 0.973937 
1.1045866 	 0.999590 
1.1046025 	 1.003560 
1.1046183 	 1.011470 
1.1046342 	 0.996053 
1.1046500 	 0.989559 
1.1046659 	 0.992626 
1.1046817 	 0.994542 
1.1046975 	 0.997498 
1.1047133 	 0.987068 
1.1047292 	 0.977027 
1.1047450 	 0.991539 
1.1047609 	 1.012250 
1.1047767 	 1.020240 
1.1047926 	 1.017960 
1.1048084 	 1.012480 
1.1048242 	 1.003030 
1.1048400 	 1.000590 
1.1048559 	 1.002210 
1.1048717 	 1.001560 
1.1048876 	 0.991204 
1.1049035 	 0.971813 
1.1049193 	 0.941578 
1.1049352 	 0.927743 
1.1049509 	 0.936803 
1.1049668 	 0.964668 
1.1049826 	 1.001800 
1.1049985 	 1.012980 
1.1050143 	 1.007170 
1.1050302 	 1.000440 
1.1050460 	 1.002440 
1.1050619 	 1.005690 
1.1050777 	 1.006020 
1.1050935 	 1.009190 
1.1051093 	 1.009550 
1.1051252 	 1.011410 
1.1051410 	 1.006880 
1.1051569 	 0.998302 
1.1051728 	 0.999449 
1.1051886 	 1.015970 
1.1052043 	 1.019740 
1.1052202 	 1.012700 
1.1052361 	 1.013150 
1.1052519 	 1.007320 
1.1052678 	 0.998155 
1.1052836 	 0.988209 
1.1052995 	 0.984871 
1.1053153 	 0.993403 
1.1053312 	 0.999351 
1.1053469 	 1.009310 
1.1053628 	 1.016680 
1.1053786 	 1.010360 
1.1053945 	 1.001960 
1.1054103 	 1.002720 
1.1054262 	 1.001460 
1.1054420 	 0.999830 
1.1054579 	 1.009270 
1.1054736 	 1.035070 
1.1054895 	 1.051200 
1.1055053 	 1.047100 
1.1055212 	 1.014270 
1.1055371 	 0.983408 
1.1055529 	 0.990699 
1.1055688 	 1.001570 
1.1055846 	 1.013980 
1.1056004 	 1.014300 
1.1056162 	 0.997297 
1.1056321 	 0.973758 
1.1056479 	 0.964641 
1.1056638 	 0.965953 
1.1056796 	 0.964064 
1.1056955 	 0.961523 
1.1057113 	 0.978462 
1.1057271 	 1.006000 
1.1057429 	 1.000000 
1.1057588 	 1.008960 
1.1057746 	 1.011190 
1.1057905 	 1.002810 
1.1058064 	 1.001730 
1.1058222 	 0.999881 
1.1058381 	 0.999109 
1.1058538 	 1.004950 
1.1058697 	 1.008850 
1.1058855 	 1.004410 
1.1059014 	 0.980378 
1.1059172 	 0.950580 
1.1059331 	 0.945643 
1.1059489 	 0.958162 
1.1059648 	 0.977218 
1.1059805 	 0.980412 
1.1059964 	 0.999292 
1.1060122 	 1.031380 
1.1060281 	 1.036980 
1.1060439 	 1.014830 
1.1060598 	 0.997427 
1.1060756 	 0.993798 
1.1060915 	 1.001010 
1.1061072 	 0.992034 
1.1061231 	 0.978315 
1.1061389 	 0.988119 
1.1061548 	 1.018170 
1.1061707 	 1.028630 
1.1061865 	 1.026620 
1.1062024 	 1.005420 
1.1062182 	 1.030310 
1.1062340 	 1.079460 
1.1062498 	 1.065630 
1.1062657 	 0.995061 
1.1062815 	 0.956718 
1.1062974 	 0.977794 
1.1063132 	 0.995413 
1.1063291 	 1.008520 
1.1063449 	 1.007220 
1.1063607 	 1.010880 
1.1063765 	 1.019610 
1.1063924 	 1.029060 
1.1064082 	 1.030580 
1.1064241 	 1.013990 
1.1064399 	 1.005170 
1.1064558 	 1.003720 
1.1064717 	 1.009860 
1.1064874 	 0.978051 
1.1065032 	 0.955271 
1.1065191 	 0.965299 
1.1065350 	 1.003180 
1.1065508 	 1.014440 
1.1065667 	 1.011220 
1.1065825 	 0.993997 
1.1065984 	 0.983984 
1.1066141 	 0.992731 
1.1066300 	 1.033620 
1.1066458 	 1.076990 
1.1066617 	 1.055650 
1.1066775 	 1.000600 
1.1066934 	 0.968481 
1.1067092 	 0.983807 
1.1067251 	 1.003960 
1.1067408 	 1.008280 
1.1067567 	 1.002540 
1.1067725 	 0.986479 
1.1067884 	 0.976618 
1.1068043 	 0.983984 
1.1068201 	 0.993542 
1.1068360 	 1.002990 
1.1068518 	 1.005070 
1.1068676 	 1.005690 
1.1068834 	 1.006420 
1.1068993 	 1.006170 
1.1069151 	 1.005850 
1.1069310 	 0.980315 
1.1069468 	 0.954060 
1.1069627 	 0.946942 
1.1069785 	 0.949543 
1.1069943 	 0.964474 
1.1070101 	 0.983767 
1.1070260 	 0.988093 
1.1070418 	 0.978505 
1.1070577 	 0.980170 
1.1070735 	 0.985151 
1.1070894 	 0.997503 
1.1071053 	 1.006560 
1.1071210 	 1.010100 
1.1071368 	 1.002670 
1.1071527 	 1.007960 
1.1071686 	 1.012820 
1.1071844 	 1.002990 
1.1072003 	 0.998455 
1.1072161 	 0.998869 
1.1072320 	 1.006750 
1.1072477 	 0.984508 
1.1072636 	 0.979011 
1.1072794 	 0.972963 
1.1072953 	 0.989490 
1.1073111 	 1.001900 
1.1073270 	 0.999157 
1.1073428 	 0.977076 
1.1073587 	 0.960596 
1.1073744 	 0.971458 
1.1073903 	 1.007060 
1.1074061 	 1.020590 
1.1074220 	 1.020820 
1.1074378 	 1.006850 
1.1074537 	 0.997036 
1.1074696 	 1.007120 
1.1074854 	 1.012190 
1.1075011 	 1.004090 
1.1075170 	 1.003970 
1.1075329 	 1.005500 
1.1075487 	 1.004080 
1.1075646 	 1.010560 
1.1075804 	 1.001390 
1.1075963 	 1.003200 
1.1076121 	 0.981126 
1.1076279 	 0.976786 
1.1076437 	 1.002460 
1.1076596 	 1.010890 
1.1076754 	 1.021300 
1.1076913 	 1.030780 
1.1077071 	 1.029290 
1.1077230 	 1.011370 
1.1077389 	 0.995602 
1.1077546 	 0.999365 
1.1077704 	 0.999724 
1.1077863 	 0.998579 
1.1078022 	 1.000760 
1.1078180 	 1.009720 
1.1078339 	 1.006210 
1.1078497 	 1.001360 
1.1078656 	 1.012090 
1.1078813 	 1.005240 
1.1078972 	 0.993130 
1.1079130 	 1.002380 
1.1079289 	 1.020500 
1.1079447 	 1.037450 
1.1079606 	 1.029650 
1.1079764 	 0.988439 
1.1079923 	 0.956651 
1.1080080 	 0.953863 
1.1080239 	 0.961303 
1.1080397 	 0.967296 
1.1080556 	 0.973890 
1.1080714 	 0.993898 
1.1080873 	 1.030620 
1.1081032 	 1.038970 
1.1081190 	 1.013350 
1.1081347 	 0.994531 
1.1081506 	 0.992157 
1.1081665 	 0.999284 
1.1081823 	 1.000140 
1.1081982 	 0.988480 
1.1082140 	 0.991670 
1.1082299 	 0.988276 
1.1082457 	 0.965780 
1.1082615 	 0.946730 
1.1082773 	 0.960433 
1.1082932 	 1.002230 
1.1083090 	 0.996928 
1.1083249 	 1.008550 
1.1083407 	 1.005270 
1.1083566 	 1.016220 
1.1083724 	 1.008080 
1.1083882 	 1.005060 
1.1084040 	 1.036030 
1.1084199 	 1.064400 
1.1084358 	 1.108480 
1.1084516 	 1.056050 
1.1084675 	 0.969803 
1.1084833 	 0.947168 
1.1084992 	 0.991100 
1.1085149 	 1.005270 
1.1085308 	 1.004990 
1.1085466 	 1.006790 
1.1085625 	 1.010280 
1.1085783 	 1.013410 
1.1085942 	 1.015010 
1.1086100 	 1.002460 
1.1086259 	 1.007770 
1.1086416 	 1.000990 
1.1086575 	 0.989623 
1.1086733 	 1.017070 
1.1086892 	 1.072640 
1.1087050 	 1.084140 
1.1087209 	 1.019450 
1.1087368 	 0.952362 
1.1087526 	 0.954344 
1.1087685 	 0.981446 
1.1087842 	 1.001070 
1.1088001 	 0.998581 
1.1088159 	 0.994410 
1.1088318 	 0.989861 
1.1088476 	 0.978592 
1.1088635 	 0.961548 
1.1088793 	 0.957256 
1.1088951 	 0.974482 
1.1089109 	 0.997906 
1.1089268 	 1.002690 
1.1089426 	 1.000380 
1.1089585 	 1.005620 
1.1089743 	 1.002360 
1.1089902 	 0.996412 
1.1090060 	 0.998258 
1.1090219 	 1.009760 
1.1090376 	 1.003910 
1.1090535 	 1.012590 
1.1090693 	 1.035770 
1.1090852 	 1.030390 
1.1091011 	 1.016130 
1.1091169 	 0.984030 
1.1091328 	 0.963036 
1.1091486 	 0.942406 
1.1091644 	 0.963161 
1.1091802 	 0.976160 
1.1091961 	 0.961139 
1.1092119 	 0.963936 
1.1092278 	 0.960752 
1.1092436 	 0.966610 
1.1092595 	 0.995078 
1.1092753 	 1.013110 
1.1092911 	 1.051040 
1.1093069 	 1.037860 
1.1093228 	 1.001670 
1.1093386 	 0.964953 
1.1093545 	 0.976253 
1.1093704 	 0.977613 
1.1093862 	 0.983897 
1.1094021 	 0.989183 
1.1094178 	 0.995940 
1.1094337 	 1.004990 
1.1094495 	 1.028440 
1.1094654 	 1.027180 
1.1094812 	 1.013830 
1.1094971 	 0.992919 
1.1095129 	 0.995947 
1.1095288 	 1.007140 
1.1095445 	 1.009620 
1.1095604 	 1.015070 
1.1095762 	 1.012680 
1.1095921 	 1.013330 
1.1096079 	 1.015240 
1.1096238 	 1.008700 
1.1096396 	 1.005540 
1.1096555 	 1.002110 
1.1096712 	 1.000100 
1.1096871 	 1.006220 
1.1097029 	 1.015900 
1.1097188 	 1.015000 
1.1097347 	 1.010280 
1.1097505 	 1.003140 
1.1097664 	 0.991010 
1.1097822 	 0.987839 
1.1097980 	 1.010940 
1.1098138 	 1.012310 
1.1098297 	 0.994985 
1.1098455 	 0.978639 
1.1098614 	 0.991313 
1.1098772 	 1.001570 
1.1098931 	 0.982217 
1.1099089 	 0.976028 
1.1099247 	 0.984228 
1.1099405 	 1.006230 
1.1099564 	 1.009390 
1.1099722 	 1.022130 
1.1099881 	 1.014540 
1.1100039 	 1.017430 
1.1100198 	 0.995933 
1.1100357 	 1.008460 
1.1100514 	 1.006370 
1.1100672 	 1.010320 
1.1100831 	 1.011140 
1.1100990 	 1.005930 
1.1101148 	 1.024210 
1.1101307 	 1.025070 
1.1101465 	 1.004500 
1.1101624 	 0.987371 
1.1101781 	 0.977252 
1.1101940 	 0.964177 
1.1102098 	 0.957169 
1.1102257 	 0.975971 
1.1102415 	 1.002770 
1.1102574 	 1.017710 
1.1102732 	 1.002330 
1.1102891 	 0.966753 
1.1103048 	 0.946625 
1.1103207 	 0.955728 
1.1103365 	 0.976875 
1.1103524 	 0.991929 
1.1103683 	 0.995145 
1.1103841 	 1.000270 
1.1104000 	 1.009050 
1.1104158 	 1.010330 
1.1104316 	 1.002200 
1.1104474 	 0.998771 
1.1104633 	 1.012030 
1.1104791 	 1.046750 
1.1104950 	 1.113370 
1.1105108 	 1.171030 
1.1105267 	 1.150580 
1.1105425 	 0.982547 
1.1105583 	 0.883970 
1.1105741 	 0.901286 
1.1105900 	 0.976675 
1.1106058 	 0.988222 
1.1106217 	 0.995694 
1.1106375 	 0.977773 
1.1106534 	 0.975655 
1.1106693 	 0.998170 
1.1106850 	 1.002760 
1.1107008 	 1.007010 
1.1107167 	 1.009030 
1.1107326 	 1.004060 
1.1107484 	 1.006950 
1.1107643 	 1.014000 
1.1107801 	 1.007530 
1.1107960 	 1.015830 
1.1108117 	 1.058400 
1.1108276 	 1.114170 
1.1108434 	 1.100580 
1.1108593 	 1.003980 
1.1108751 	 0.938563 
1.1108910 	 0.948639 
1.1109068 	 0.979438 
1.1109227 	 0.984044 
1.1109384 	 0.977021 
1.1109543 	 0.967923 
1.1109701 	 0.972163 
1.1109860 	 0.973009 
1.1110018 	 0.981965 
1.1110177 	 1.004040 
1.1110336 	 1.012030 
1.1110494 	 1.018800 
1.1110651 	 1.022230 
1.1110810 	 1.009060 
1.1110969 	 1.012720 
1.1111127 	 1.002000 
1.1111286 	 1.012110 
1.1111444 	 1.047540 
1.1111603 	 1.121300 
1.1111761 	 1.099180 
1.1111919 	 1.039090 
1.1112077 	 0.967820 
1.1112236 	 0.959749 
1.1112394 	 0.945838 
1.1112553 	 0.940461 
1.1112711 	 0.946711 
1.1112870 	 0.970312 
1.1113029 	 0.994563 
1.1113186 	 0.998720 
1.1113344 	 1.002510 
1.1113503 	 1.005390 
1.1113662 	 1.015570 
1.1113820 	 1.017740 
1.1113979 	 1.034020 
1.1114137 	 1.125210 
1.1114296 	 1.217190 
1.1114453 	 1.139780 
1.1114612 	 0.968325 
1.1114770 	 0.886589 
1.1114929 	 0.900993 
1.1115087 	 0.919309 
1.1115246 	 0.924545 
1.1115404 	 0.960640 
1.1115563 	 0.998748 
1.1115720 	 0.997073 
1.1115879 	 0.996103 
1.1116037 	 0.993217 
1.1116196 	 0.999603 
1.1116354 	 0.997984 
1.1116513 	 0.999516 
1.1116672 	 1.000610 
1.1116830 	 0.986599 
1.1116987 	 1.001090 
1.1117146 	 1.008010 
1.1117305 	 0.985291 
1.1117463 	 0.998894 
1.1117622 	 0.999831 
1.1117780 	 1.002070 
1.1117939 	 0.982556 
1.1118097 	 0.985628 
1.1118255 	 1.004010 
1.1118413 	 0.983524 
1.1118572 	 0.977188 
1.1118730 	 0.974690 
1.1118889 	 0.972186 
1.1119047 	 0.967492 
1.1119206 	 0.966687 
1.1119365 	 0.983388 
1.1119522 	 0.986552 
1.1119680 	 0.976051 
1.1119839 	 0.971880 
1.1119998 	 0.971902 


==> anc/HD201091/HD201091_70.dat <==
1.0806425 	 0.956051 
1.0806581 	 0.980098 
1.0806737 	 0.979980 
1.0806892 	 1.008850 
1.0807048 	 1.032340 
1.0807203 	 1.061860 
1.0807359 	 1.023560 
1.0807515 	 0.983960 
1.0807670 	 0.982639 
1.0807827 	 0.989376 
1.0807981 	 0.970201 
1.0808138 	 0.982392 
1.0808294 	 1.003250 
1.0808449 	 0.992791 
1.0808605 	 1.006720 
1.0808760 	 1.014100 
1.0808916 	 1.008960 
1.0809072 	 1.006020 
1.0809227 	 0.985322 
1.0809383 	 0.977680 
1.0809540 	 0.963277 
1.0809695 	 0.975427 
1.0809851 	 0.965872 
1.0810006 	 0.954980 
1.0810162 	 0.988809 
1.0810318 	 0.988590 
1.0810473 	 0.973740 
1.0810629 	 0.963007 
1.0810784 	 0.944578 
1.0810940 	 0.901941 
1.0811096 	 0.882357 
1.0811251 	 0.858472 
1.0811408 	 0.784491 
1.0811563 	 0.737569 
1.0811719 	 0.669045 
1.0811875 	 0.626103 
1.0812030 	 0.666868 
1.0812186 	 0.739895 
1.0812342 	 0.812987 
1.0812497 	 0.850830 
1.0812653 	 0.885143 
1.0812808 	 0.898273 
1.0812964 	 0.933382 
1.0813121 	 0.953926 
1.0813276 	 0.936980 
1.0813432 	 0.964088 
1.0813587 	 0.985321 
1.0813743 	 0.979548 
1.0813899 	 0.978781 
1.0814054 	 0.996306 
1.0814210 	 0.984374 
1.0814365 	 0.965819 
1.0814521 	 0.971644 
1.0814677 	 0.999583 
1.0814832 	 0.984783 
1.0814989 	 1.009560 
1.0815145 	 0.997860 
1.0815300 	 0.982438 
1.0815456 	 1.080540 
1.0815611 	 0.985161 
1.0815767 	 0.971626 
1.0815923 	 0.999959 
1.0816078 	 0.976195 
1.0816234 	 0.986111 
1.0816389 	 1.035250 
1.0816545 	 1.071120 
1.0816702 	 0.971959 
1.0816857 	 0.981784 
1.0817013 	 0.998167 
1.0817168 	 0.988460 
1.0817324 	 0.985096 
1.0817480 	 0.972064 
1.0817635 	 0.950793 
1.0817791 	 0.944448 
1.0817946 	 0.965518 
1.0818102 	 0.987736 
1.0818259 	 0.961542 
1.0818413 	 0.983380 
1.0818570 	 1.000810 
1.0818726 	 0.976216 
1.0818881 	 0.942621 
1.0819037 	 0.929495 
1.0819192 	 0.913844 
1.0819348 	 0.943197 
1.0819504 	 0.973574 
1.0819659 	 0.992454 
1.0819815 	 1.023110 
1.0819970 	 0.969372 
1.0820127 	 0.989340 
1.0820283 	 0.987524 
1.0820438 	 0.977086 
1.0820594 	 0.975168 
1.0820749 	 0.978909 
1.0820905 	 0.996118 
1.0821061 	 0.996494 
1.0821216 	 0.981185 
1.0821372 	 0.990732 
1.0821528 	 0.988516 
1.0821683 	 0.977546 
1.0821840 	 0.972753 
1.0821995 	 0.966671 
1.0822151 	 0.947106 
1.0822307 	 0.937724 
1.0822462 	 0.926838 
1.0822618 	 0.936058 
1.0822773 	 0.977792 
1.0822929 	 0.978675 
1.0823085 	 0.975465 
1.0823240 	 0.973973 
1.0823396 	 0.968635 
1.0823551 	 0.972062 
1.0823708 	 0.960432 
1.0823864 	 0.965592 
1.0824019 	 0.976701 
1.0824175 	 0.995058 
1.0824331 	 1.005290 
1.0824486 	 1.079090 
1.0824642 	 1.014500 
1.0824797 	 0.990573 
1.0824953 	 0.992039 
1.0825109 	 0.985628 
1.0825264 	 0.967766 
1.0825421 	 0.956398 
1.0825576 	 0.962809 
1.0825732 	 0.961814 
1.0825888 	 0.966341 
1.0826043 	 0.978922 
1.0826199 	 0.991801 
1.0826354 	 0.983562 
1.0826510 	 0.977404 
1.0826666 	 0.969093 
1.0826821 	 0.953917 
1.0826977 	 0.925572 
1.0827134 	 0.903771 
1.0827289 	 0.893317 
1.0827445 	 0.865193 
1.0827600 	 0.808284 
1.0827756 	 0.734866 
1.0827912 	 0.667771 
1.0828067 	 0.680626 
1.0828223 	 0.726174 
1.0828378 	 0.806533 
1.0828534 	 0.925854 
1.0828691 	 0.914512 
1.0828846 	 0.910420 
1.0829002 	 0.928797 
1.0829157 	 0.944581 
1.0829313 	 0.961078 
1.0829469 	 0.989015 
1.0829624 	 0.984258 
1.0829780 	 0.963177 
1.0829936 	 0.950862 
1.0830091 	 0.945653 
1.0830247 	 0.926479 
1.0830402 	 0.939585 
1.0830559 	 0.939576 
1.0830715 	 0.919058 
1.0830870 	 0.888996 
1.0831026 	 0.863395 
1.0831181 	 0.836578 
1.0831337 	 0.836304 
1.0831493 	 0.883778 
1.0831648 	 0.912097 
1.0831804 	 0.934467 
1.0831959 	 0.943224 
1.0832115 	 0.952230 
1.0832272 	 0.963726 
1.0832427 	 0.983291 
1.0832583 	 0.997771 
1.0832739 	 1.020390 
1.0832894 	 1.039350 
1.0833050 	 1.029440 
1.0833205 	 1.019630 
1.0833361 	 1.002080 
1.0833517 	 1.001140 
1.0833672 	 0.993157 
1.0833828 	 0.997662 
1.0833983 	 0.991623 
1.0834140 	 0.989164 
1.0834296 	 1.002270 
1.0834451 	 1.018210 
1.0834607 	 1.016950 
1.0834762 	 1.004760 
1.0834918 	 0.992157 
1.0835074 	 0.983561 
1.0835229 	 0.965649 
1.0835385 	 0.968938 
1.0835540 	 0.926039 
1.0835696 	 0.917765 
1.0835853 	 0.934907 
1.0836008 	 0.962297 
1.0836164 	 0.994573 
1.0836320 	 1.013080 
1.0836475 	 1.006180 
1.0836631 	 1.009800 
1.0836786 	 0.987296 
1.0836942 	 0.976422 
1.0837098 	 0.986878 
1.0837253 	 1.010860 
1.0837409 	 0.998474 
1.0837564 	 0.994296 
1.0837721 	 1.015970 
1.0837877 	 1.006730 
1.0838032 	 1.020390 
1.0838188 	 1.005490 
1.0838343 	 1.010050 
1.0838499 	 0.998454 
1.0838655 	 0.988080 
1.0838810 	 0.984364 
1.0838966 	 0.990227 
1.0839123 	 1.001730 
1.0839278 	 1.013460 
1.0839434 	 1.006890 
1.0839589 	 0.983952 
1.0839745 	 0.948519 
1.0839901 	 0.930716 
1.0840056 	 0.939473 
1.0840212 	 0.958489 
1.0840367 	 0.978955 
1.0840523 	 0.982880 
1.0840679 	 0.969402 
1.0840834 	 0.981056 
1.0840991 	 1.005210 
1.0841146 	 1.010280 
1.0841302 	 1.004380 
1.0841458 	 0.987966 
1.0841613 	 0.984609 
1.0841769 	 0.970588 
1.0841925 	 0.982478 
1.0842080 	 0.973102 
1.0842236 	 0.978801 
1.0842391 	 0.974054 
1.0842547 	 0.965385 
1.0842704 	 0.996613 
1.0842859 	 0.994543 
1.0843015 	 1.005880 
1.0843170 	 0.995425 
1.0843326 	 1.004750 
1.0843482 	 0.995524 
1.0843637 	 0.989119 
1.0843793 	 0.974166 
1.0843948 	 0.983448 
1.0844104 	 0.967648 
1.0844260 	 0.957075 
1.0844415 	 0.922196 
1.0844572 	 0.903695 
1.0844728 	 0.849301 
1.0844883 	 0.863531 
1.0845039 	 0.919657 
1.0845194 	 0.951792 
1.0845350 	 0.953691 
1.0845506 	 0.968297 
1.0845661 	 0.988856 
1.0845817 	 0.974994 
1.0845972 	 0.973079 
1.0846128 	 0.991068 
1.0846285 	 1.003000 
1.0846440 	 0.996306 
1.0846596 	 0.992692 
1.0846751 	 0.991484 
1.0846907 	 0.987820 
1.0847063 	 0.984014 
1.0847218 	 0.988941 
1.0847374 	 0.970591 
1.0847530 	 0.955095 
1.0847685 	 0.955369 
1.0847842 	 0.960225 
1.0847996 	 0.972077 
1.0848153 	 0.978207 
1.0848309 	 0.979093 
1.0848464 	 0.977077 
1.0848620 	 0.976762 
1.0848775 	 0.979801 
1.0848931 	 0.978552 
1.0849087 	 0.982036 
1.0849242 	 0.994791 
1.0849398 	 0.997850 
1.0849553 	 0.994791 
1.0849710 	 1.033170 
1.0849866 	 0.999048 
1.0850021 	 0.986334 
1.0850177 	 0.961970 
1.0850332 	 0.969752 
1.0850488 	 0.956658 
1.0850644 	 0.977494 
1.0850799 	 0.981660 
1.0850955 	 0.978136 
1.0851111 	 0.988764 
1.0851266 	 1.008060 
1.0851423 	 0.988791 
1.0851578 	 0.994662 
1.0851734 	 0.992850 
1.0851890 	 0.992999 
1.0852045 	 0.983521 
1.0852201 	 0.987489 
1.0852356 	 0.993147 
1.0852512 	 0.989120 
1.0852668 	 0.998306 
1.0852823 	 0.996741 
1.0852979 	 0.993068 
1.0853134 	 0.987305 
1.0853291 	 0.994484 
1.0853447 	 0.988086 
1.0853602 	 0.982308 
1.0853758 	 0.987221 
1.0853914 	 0.971913 
1.0854069 	 0.987595 
1.0854225 	 0.983630 
1.0854380 	 0.978452 
1.0854536 	 0.992860 
1.0854692 	 0.986844 
1.0854847 	 1.002710 
1.0855004 	 0.990563 
1.0855159 	 0.985237 
1.0855315 	 0.989730 
1.0855471 	 0.984092 
1.0855626 	 0.983681 
1.0855782 	 0.993177 
1.0855937 	 0.999821 
1.0856093 	 1.000200 
1.0856249 	 1.004440 
1.0856404 	 0.987507 
1.0856560 	 0.974908 
1.0856717 	 0.987053 
1.0856872 	 0.982545 
1.0857028 	 0.981973 
1.0857183 	 0.987614 
1.0857339 	 1.004500 
1.0857495 	 1.006200 
1.0857650 	 1.008260 
1.0857806 	 0.997098 
1.0857961 	 0.993999 
1.0858117 	 1.000560 
1.0858274 	 0.986590 
1.0858428 	 0.980936 
1.0858585 	 0.989297 
1.0858740 	 0.991444 
1.0858896 	 0.996355 
1.0859052 	 0.988988 
1.0859207 	 0.977901 
1.0859363 	 0.992771 
1.0859519 	 1.017560 
1.0859674 	 1.011450 
1.0859830 	 0.993355 
1.0859985 	 0.976218 
1.0860142 	 0.978763 
1.0860298 	 0.982203 
1.0860453 	 0.984174 
1.0860609 	 0.994207 
1.0860764 	 0.996038 
1.0860920 	 0.992454 
1.0861076 	 1.002890 
1.0861231 	 0.999494 
1.0861387 	 0.990059 
1.0861542 	 0.986786 
1.0861698 	 0.987425 
1.0861855 	 0.989658 
1.0862010 	 1.011480 
1.0862166 	 1.022510 
1.0862322 	 1.027320 
1.0862477 	 0.994593 
1.0862633 	 0.965437 
1.0862788 	 0.967227 
1.0862944 	 0.975261 
1.0863100 	 0.982475 
1.0863255 	 0.989388 
1.0863411 	 0.985303 
1.0863566 	 0.990702 
1.0863723 	 0.988860 
1.0863879 	 0.977728 
1.0864034 	 0.969665 
1.0864190 	 0.938992 
1.0864345 	 0.901374 
1.0864501 	 0.889179 
1.0864657 	 0.918917 
1.0864812 	 0.945517 
1.0864968 	 0.966767 
1.0865124 	 0.975601 
1.0865279 	 0.978954 
1.0865436 	 0.987823 
1.0865591 	 1.000200 
1.0865747 	 1.001270 
1.0865903 	 1.000360 
1.0866058 	 0.997326 
1.0866214 	 0.988889 
1.0866369 	 0.984514 
1.0866525 	 0.983110 
1.0866681 	 0.989470 
1.0866836 	 1.090070 
1.0866992 	 0.997454 
1.0867147 	 1.007530 
1.0867304 	 0.997870 
1.0867460 	 0.986908 
1.0867615 	 0.993108 
1.0867771 	 0.982229 
1.0867927 	 0.979045 
1.0868082 	 0.972100 
1.0868238 	 0.968210 
1.0868393 	 0.966388 
1.0868549 	 0.973988 
1.0868706 	 0.983841 
1.0868860 	 0.968850 
1.0869017 	 0.969583 
1.0869172 	 0.962189 
1.0869328 	 0.940352 
1.0869484 	 0.902088 
1.0869639 	 0.861763 
1.0869795 	 0.841158 
1.0869950 	 0.823864 
1.0870106 	 0.780998 
1.0870262 	 0.711272 
1.0870417 	 0.668701 
1.0870574 	 0.681562 
1.0870728 	 0.752802 
1.0870885 	 0.849385 
1.0871041 	 0.875715 
1.0871196 	 0.902482 
1.0871352 	 0.921139 
1.0871508 	 0.937774 
1.0871663 	 0.946982 
1.0871819 	 0.961349 
1.0871974 	 0.960305 
1.0872130 	 0.973031 
1.0872287 	 0.978245 
1.0872442 	 0.978703 
1.0872598 	 0.980834 
1.0872753 	 0.972039 
1.0872909 	 0.975636 
1.0873065 	 0.970822 
1.0873220 	 0.976303 
1.0873376 	 0.977444 
1.0873531 	 0.967925 
1.0873687 	 0.970410 
1.0873843 	 0.953130 
1.0873998 	 0.962737 
1.0874155 	 0.980514 
1.0874311 	 0.997781 
1.0874466 	 0.978203 
1.0874622 	 0.974713 
1.0874777 	 0.971026 
1.0874933 	 0.988346 
1.0875089 	 0.981295 
1.0875244 	 0.983684 
1.0875400 	 0.987273 
1.0875555 	 0.993682 
1.0875711 	 1.004070 
1.0875868 	 0.997593 
1.0876023 	 0.999642 
1.0876179 	 0.999761 
1.0876334 	 0.993355 
1.0876490 	 0.993345 
1.0876646 	 0.988344 
1.0876801 	 0.995286 
1.0876957 	 0.978389 
1.0877113 	 0.996702 
1.0877268 	 0.998662 
1.0877424 	 1.015570 
1.0877579 	 1.002640 
1.0877736 	 0.981374 
1.0877892 	 0.974261 
1.0878047 	 0.977045 
1.0878203 	 0.979743 
1.0878358 	 0.976644 
1.0878514 	 0.990098 
1.0878670 	 0.995048 
1.0878825 	 0.998890 
1.0878981 	 0.994316 
1.0879136 	 0.998227 
1.0879292 	 0.988837 
1.0879449 	 0.991811 
1.0879604 	 0.990732 
1.0879760 	 0.989276 
1.0879916 	 0.989112 
1.0880071 	 0.988659 
1.0880227 	 0.984003 
1.0880382 	 0.986059 
1.0880538 	 0.986394 
1.0880694 	 0.978156 
1.0880849 	 0.970493 
1.0881006 	 0.979000 
1.0881160 	 0.981508 
1.0881317 	 0.983122 
1.0881473 	 0.984688 
1.0881628 	 0.992128 
1.0881784 	 0.986924 
1.0881939 	 0.999979 
1.0882095 	 0.984293 
1.0882251 	 0.988801 
1.0882406 	 0.957530 
1.0882562 	 0.933674 
1.0882719 	 0.921682 
1.0882874 	 0.938413 
1.0883030 	 0.967029 
1.0883185 	 0.976316 
1.0883341 	 0.980864 
1.0883497 	 0.962039 
1.0883652 	 0.953397 
1.0883808 	 0.961901 
1.0883963 	 0.972946 
1.0884119 	 1.001320 
1.0884275 	 0.992910 
1.0884430 	 0.984686 
1.0884587 	 0.983202 
1.0884742 	 0.971734 
1.0884898 	 0.947001 
1.0885054 	 0.925898 
1.0885209 	 0.918840 
1.0885365 	 0.953045 
1.0885520 	 0.981329 
1.0885676 	 0.997939 
1.0885832 	 0.980868 
1.0885987 	 0.948717 
1.0886143 	 0.917732 
1.0886300 	 0.912619 
1.0886455 	 0.944023 
1.0886611 	 0.968541 
1.0886766 	 0.985823 
1.0886922 	 0.992405 
1.0887078 	 1.002680 
1.0887233 	 1.008940 
1.0887389 	 1.012340 
1.0887544 	 1.009270 
1.0887700 	 1.001550 
1.0887856 	 1.001060 
1.0888011 	 1.003140 
1.0888168 	 0.993316 
1.0888323 	 1.000070 
1.0888479 	 1.003430 
1.0888635 	 0.990613 
1.0888790 	 0.999385 
1.0888946 	 0.998108 
1.0889102 	 1.015420 
1.0889257 	 0.999900 
1.0889413 	 0.995038 
1.0889568 	 0.996821 
1.0889724 	 0.992860 
1.0889881 	 0.995395 
1.0890036 	 1.000780 
1.0890192 	 1.009790 
1.0890347 	 1.000890 
1.0890503 	 1.007220 
1.0890659 	 1.015470 
1.0890814 	 1.024370 
1.0890970 	 1.016110 
1.0891125 	 1.010100 
1.0891281 	 0.998038 
1.0891438 	 0.988146 
1.0891593 	 0.988180 
1.0891749 	 0.995949 
1.0891905 	 0.986803 
1.0892060 	 0.982536 
1.0892216 	 0.964142 
1.0892371 	 0.939529 
1.0892527 	 0.927159 
1.0892683 	 0.937851 
1.0892838 	 0.964133 
1.0892994 	 0.984286 
1.0893149 	 0.990880 
1.0893306 	 0.990088 
1.0893462 	 0.993108 
1.0893617 	 1.001840 
1.0893773 	 1.006600 
1.0893928 	 1.007050 
1.0894084 	 1.002430 
1.0894240 	 1.008320 
1.0894395 	 1.006600 
1.0894551 	 1.007550 
1.0894707 	 0.992108 
1.0894862 	 0.990791 
1.0895019 	 0.996147 
1.0895174 	 0.997880 
1.0895330 	 1.001080 
1.0895486 	 1.004210 
1.0895641 	 0.998286 
1.0895797 	 1.006780 
1.0895952 	 1.002120 
1.0896108 	 1.003440 
1.0896264 	 0.995583 
1.0896419 	 0.991494 
1.0896575 	 0.994969 
1.0896730 	 0.988330 
1.0896887 	 0.958986 
1.0897043 	 0.914319 
1.0897198 	 0.901664 
1.0897354 	 0.928599 
1.0897510 	 0.980832 
1.0897665 	 1.000970 
1.0897821 	 0.995177 
1.0897976 	 0.996781 
1.0898132 	 0.996761 
1.0898288 	 1.001280 
1.0898443 	 1.009500 
1.0898600 	 1.011990 
1.0898755 	 1.018270 
1.0898911 	 1.019180 
1.0899067 	 1.013730 
1.0899222 	 1.007610 
1.0899378 	 1.000140 
1.0899533 	 0.995227 
1.0899689 	 0.994395 
1.0899845 	 0.997831 
1.0900000 	 1.004060 
1.0900156 	 1.013780 
1.0900313 	 1.013130 
1.0900468 	 1.010870 
1.0900624 	 1.014660 
1.0900779 	 1.022230 
1.0900935 	 1.017190 
1.0901091 	 1.002500 
1.0901246 	 0.993534 
1.0901402 	 0.998761 
1.0901557 	 1.007200 
1.0901713 	 1.010900 
1.0901870 	 1.020440 
1.0902025 	 1.018190 
1.0902181 	 1.017650 
1.0902336 	 1.003690 
1.0902492 	 0.988255 
1.0902648 	 1.006770 
1.0902803 	 1.000270 
1.0902959 	 1.007600 
1.0903115 	 1.023910 
1.0903270 	 1.039980 
1.0903426 	 1.026230 
1.0903581 	 0.998286 
1.0903738 	 0.977845 
1.0903894 	 0.997316 
1.0904049 	 1.005790 
1.0904205 	 1.005890 
1.0904360 	 0.995880 
1.0904516 	 0.998256 
1.0904672 	 1.005040 
1.0904827 	 1.010350 
1.0904983 	 1.004640 
1.0905138 	 1.009680 
1.0905294 	 1.017710 
1.0905451 	 1.019690 
1.0905606 	 1.011320 
1.0905762 	 1.010900 
1.0905917 	 1.013910 
1.0906073 	 0.992157 
1.0906229 	 0.949418 
1.0906384 	 0.883953 
1.0906540 	 0.843660 
1.0906696 	 0.868058 
1.0906851 	 0.931502 
1.0907007 	 0.982949 
1.0907162 	 1.000370 
1.0907319 	 0.997444 
1.0907475 	 1.004800 
1.0907630 	 1.008750 
1.0907786 	 1.002200 
1.0907941 	 0.994563 
1.0908097 	 0.995553 
1.0908253 	 1.005000 
1.0908408 	 1.009080 
1.0908564 	 1.012870 
1.0908719 	 1.017440 
1.0908875 	 1.013630 
1.0909032 	 1.018420 
1.0909187 	 1.017110 
1.0909343 	 1.005360 
1.0909499 	 1.000080 
1.0909654 	 1.007000 
1.0909810 	 1.010000 
1.0909965 	 1.014650 
1.0910121 	 1.012070 
1.0910277 	 1.017650 
1.0910432 	 1.015070 
1.0910589 	 1.017250 
1.0910743 	 1.012680 
1.0910900 	 1.010100 
1.0911056 	 1.003750 
1.0911211 	 0.999038 
1.0911367 	 1.005610 
1.0911522 	 1.007340 
1.0911678 	 1.013850 
1.0911834 	 1.022790 
1.0911989 	 1.018990 
1.0912145 	 1.022700 
1.0912302 	 1.024440 
1.0912457 	 1.022980 
1.0912613 	 1.017720 
1.0912768 	 1.014150 
1.0912924 	 1.010970 
1.0913080 	 1.011460 
1.0913235 	 1.018190 
1.0913391 	 1.022170 
1.0913546 	 1.019430 
1.0913702 	 1.028650 
1.0913858 	 1.030710 
1.0914013 	 1.027450 
1.0914170 	 1.028450 
1.0914325 	 1.020430 
1.0914481 	 1.011410 
1.0914637 	 1.015030 
1.0914792 	 1.016020 
1.0914948 	 1.006400 
1.0915104 	 1.002980 
1.0915259 	 1.002350 
1.0915415 	 0.965073 
1.0915570 	 0.895673 
1.0915726 	 0.845028 
1.0915883 	 0.887138 
1.0916038 	 0.974348 
1.0916194 	 1.011120 
1.0916349 	 1.019520 
1.0916505 	 1.020520 
1.0916661 	 1.016560 
1.0916816 	 1.014730 
1.0916972 	 1.031020 
1.0917127 	 1.035200 
1.0917283 	 1.033170 
1.0917439 	 1.031350 
1.0917594 	 1.031010 
1.0917751 	 1.033970 
1.0917907 	 1.025500 
1.0918062 	 1.019650 
1.0918218 	 1.015710 
1.0918373 	 1.016850 
1.0918529 	 1.021940 
1.0918685 	 1.026530 
1.0918840 	 1.040720 
1.0918996 	 1.045100 
1.0919151 	 1.038100 
1.0919307 	 1.026690 
1.0919464 	 1.021450 
1.0919619 	 1.007100 
1.0919775 	 1.007330 
1.0919930 	 1.013850 
1.0920086 	 1.022220 
1.0920242 	 1.018090 
1.0920397 	 1.013390 
1.0920553 	 1.027610 
1.0920709 	 1.038990 
1.0920864 	 1.033180 
1.0921021 	 1.032310 
1.0921175 	 1.025030 
1.0921332 	 1.017760 
1.0921488 	 1.013220 
1.0921643 	 1.015200 
1.0921799 	 1.009910 
1.0921954 	 1.026890 
1.0922110 	 1.027960 
1.0922266 	 1.032040 
1.0922421 	 1.035670 
1.0922577 	 1.026850 
1.0922732 	 1.016760 
1.0922889 	 1.015330 
1.0923045 	 1.005040 
1.0923200 	 1.010460 
1.0923356 	 1.008380 
1.0923512 	 1.008580 
1.0923667 	 1.025280 
1.0923823 	 1.035160 
1.0923978 	 1.023730 
1.0924134 	 1.015860 
1.0924290 	 1.015130 
1.0924445 	 1.014250 
1.0924602 	 1.008890 
1.0924757 	 1.013160 
1.0924913 	 1.024990 
1.0925069 	 1.061440 
1.0925224 	 1.069910 
1.0925380 	 1.031130 
1.0925535 	 0.983122 
1.0925691 	 0.974834 
1.0925847 	 1.004700 
1.0926002 	 1.018560 
1.0926158 	 1.001920 
1.0926313 	 0.980827 
1.0926470 	 0.967597 
1.0926626 	 0.964869 
1.0926781 	 0.987491 
1.0926937 	 1.003910 
1.0927093 	 0.993969 
1.0927248 	 0.976030 
1.0927404 	 0.975922 
1.0927559 	 0.988931 
1.0927715 	 0.991712 
1.0927871 	 0.979596 
1.0928026 	 0.971793 
1.0928183 	 0.971455 
1.0928338 	 0.992088 
1.0928494 	 1.004650 
1.0928650 	 1.002990 
1.0928805 	 1.006830 
1.0928961 	 1.001280 
1.0929116 	 0.993316 
1.0929272 	 0.986260 
1.0929428 	 0.998712 
1.0929583 	 0.999949 
1.0929739 	 0.998781 
1.0929896 	 0.997603 
1.0930051 	 0.999147 
1.0930207 	 0.992712 
1.0930362 	 1.003140 
1.0930518 	 0.974652 
1.0930674 	 0.960536 
1.0930829 	 0.946151 
1.0930985 	 0.973071 
1.0931140 	 0.981798 
1.0931296 	 0.992524 
1.0931453 	 0.994246 
1.0931607 	 0.994197 
1.0931764 	 0.997722 
1.0931919 	 1.000280 
1.0932075 	 0.990415 
1.0932231 	 0.996672 
1.0932386 	 0.995009 
1.0932542 	 0.992098 
1.0932698 	 0.984398 
1.0932853 	 0.973609 
1.0933009 	 0.979329 
1.0933164 	 0.992702 
1.0933321 	 0.992850 
1.0933477 	 0.987945 
1.0933632 	 0.984578 
1.0933788 	 0.999019 
1.0933943 	 1.008500 
1.0934099 	 1.007660 
1.0934255 	 1.014200 
1.0934410 	 1.006380 
1.0934566 	 0.993098 
1.0934721 	 0.997365 
1.0934877 	 1.001540 
1.0935034 	 0.996741 
1.0935189 	 0.979843 
1.0935345 	 0.982092 
1.0935501 	 0.994435 
1.0935656 	 0.999197 
1.0935812 	 1.008060 
1.0935967 	 1.015040 
1.0936123 	 1.010670 
1.0936279 	 0.996375 
1.0936434 	 0.998187 
1.0936590 	 0.995197 
1.0936745 	 0.988640 
1.0936902 	 0.990078 
1.0937058 	 1.008590 
1.0937213 	 1.009410 
1.0937369 	 1.017070 
1.0937524 	 1.007970 
1.0937680 	 0.987898 
1.0937836 	 0.972106 
1.0937991 	 0.967112 
1.0938147 	 0.961725 
1.0938303 	 0.971819 
1.0938458 	 0.980831 
1.0938615 	 0.982056 
1.0938770 	 0.972513 
1.0938926 	 0.969569 
1.0939082 	 0.973991 
1.0939237 	 0.978011 
1.0939393 	 0.981081 
1.0939548 	 0.973202 
1.0939704 	 0.983184 
1.0939860 	 0.998227 
1.0940015 	 0.995959 
1.0940171 	 0.991405 
1.0940326 	 0.994187 
1.0940483 	 1.006570 
1.0940639 	 1.007360 
1.0940794 	 1.005900 
1.0940950 	 0.987484 
1.0941105 	 0.980873 
1.0941261 	 0.972985 
1.0941417 	 0.967005 
1.0941572 	 0.995484 
1.0941728 	 0.998712 
1.0941885 	 0.998127 
1.0942039 	 0.993227 
1.0942196 	 1.003570 
1.0942351 	 0.998682 
1.0942507 	 0.987596 
1.0942663 	 0.983064 
1.0942818 	 1.000310 
1.0942974 	 1.000810 
1.0943129 	 0.998860 
1.0943285 	 1.001470 
1.0943441 	 1.006470 
1.0943596 	 1.007360 
1.0943753 	 1.010800 
1.0943907 	 1.017030 
1.0944064 	 1.016380 
1.0944220 	 1.041980 
1.0944375 	 1.028900 
1.0944531 	 0.982133 
1.0944687 	 0.975821 
1.0944842 	 0.968982 
1.0944998 	 0.979390 
1.0945153 	 0.994108 
1.0945309 	 0.995375 
1.0945466 	 1.015470 
1.0945621 	 1.004510 
1.0945777 	 1.003430 
1.0945932 	 0.988466 
1.0946088 	 0.985371 
1.0946244 	 0.995306 
1.0946399 	 1.011830 
1.0946555 	 1.002180 
1.0946710 	 1.006240 
1.0946866 	 1.010850 
1.0947022 	 1.008960 
1.0947177 	 0.998256 
1.0947334 	 1.004630 
1.0947490 	 0.998167 
1.0947645 	 0.999345 
1.0947801 	 0.995058 
1.0947956 	 0.997078 
1.0948112 	 1.006540 
1.0948268 	 1.011780 
1.0948423 	 1.014500 
1.0948579 	 1.018770 
1.0948734 	 1.005170 
1.0948890 	 0.968680 
1.0949047 	 0.955687 
1.0949202 	 0.980535 
1.0949358 	 0.996761 
1.0949513 	 0.989759 
1.0949669 	 0.981660 
1.0949825 	 0.983035 
1.0949980 	 0.987314 
1.0950136 	 0.981013 
1.0950292 	 1.004760 
1.0950447 	 1.000930 
1.0950603 	 1.008600 
1.0950758 	 1.021890 
1.0950915 	 1.001650 
1.0951071 	 0.998821 
1.0951226 	 0.999246 
1.0951382 	 0.996137 
1.0951537 	 0.997078 
1.0951693 	 0.991662 
1.0951849 	 0.999652 
1.0952004 	 0.997009 
1.0952160 	 1.001280 
1.0952315 	 0.997316 
1.0952471 	 0.995375 
1.0952628 	 0.993920 
1.0952783 	 0.989891 
1.0952939 	 0.991524 
1.0953095 	 0.989218 
1.0953250 	 0.977730 
1.0953406 	 0.970492 
1.0953561 	 0.971499 
1.0953717 	 0.957222 
1.0953873 	 0.926996 
1.0954028 	 0.889145 
1.0954185 	 0.874530 
1.0954340 	 0.885920 
1.0954496 	 0.934151 
1.0954652 	 0.962361 
1.0954807 	 0.993583 
1.0954963 	 0.985270 
1.0955118 	 0.996167 
1.0955274 	 0.996068 
1.0955430 	 0.987868 
1.0955585 	 0.996118 
1.0955741 	 0.998969 
1.0955898 	 1.009910 
1.0956053 	 1.011740 
1.0956209 	 1.011460 
1.0956364 	 1.006050 
1.0956520 	 0.999900 
1.0956676 	 1.001240 
1.0956831 	 0.991039 
1.0956987 	 0.983932 
1.0957142 	 0.980283 
1.0957298 	 0.980735 
1.0957454 	 0.963235 
1.0957609 	 0.965762 
1.0957766 	 0.933333 
1.0957921 	 0.870880 
1.0958077 	 0.801279 
1.0958233 	 0.771545 
1.0958388 	 0.827485 
1.0958544 	 0.892674 
1.0958700 	 0.917574 
1.0958855 	 0.926546 
1.0959011 	 0.971055 
1.0959166 	 0.988269 
1.0959322 	 1.024490 
1.0959479 	 1.017070 
1.0959634 	 1.011670 
1.0959790 	 0.989369 
1.0959945 	 0.992187 
1.0960101 	 0.986082 
1.0960257 	 1.002030 
1.0960412 	 0.984640 
1.0960568 	 0.983619 
1.0960723 	 0.986607 
1.0960879 	 1.003410 
1.0961035 	 1.014100 
1.0961190 	 1.010910 
1.0961347 	 1.016470 
1.0961502 	 1.006930 
1.0961658 	 0.986130 
1.0961814 	 0.975096 
1.0961969 	 0.969594 


==> anc/HD201091/HD201091_71.dat <==
1.0655040 	 0.982552 
1.0655193 	 0.999000 
1.0655347 	 0.992872 
1.0655501 	 0.995093 
1.0655655 	 0.996977 
1.0655808 	 1.017770 
1.0655962 	 1.076070 
1.0656115 	 1.046120 
1.0656269 	 0.982972 
1.0656422 	 0.993447 
1.0656576 	 0.985096 
1.0656730 	 1.002660 
1.0656884 	 0.983527 
1.0657036 	 0.996699 
1.0657190 	 0.994776 
1.0657344 	 1.020760 
1.0657498 	 1.005360 
1.0657651 	 1.021630 
1.0657805 	 0.983642 
1.0657959 	 0.990050 
1.0658112 	 1.004300 
1.0658265 	 0.994974 
1.0658419 	 0.982531 
1.0658573 	 0.995103 
1.0658727 	 1.009090 
1.0658880 	 1.003660 
1.0659033 	 0.993715 
1.0659187 	 1.003140 
1.0659341 	 1.008160 
1.0659494 	 0.994399 
1.0659648 	 1.001090 
1.0659802 	 0.978797 
1.0659956 	 0.972369 
1.0660108 	 0.994924 
1.0660262 	 0.997860 
1.0660416 	 0.996977 
1.0660570 	 0.996273 
1.0660723 	 0.979927 
1.0660877 	 0.981710 
1.0661031 	 0.964975 
1.0661184 	 0.942018 
1.0661337 	 0.915361 
1.0661491 	 0.844231 
1.0661645 	 0.767907 
1.0661799 	 0.725160 
1.0661952 	 0.745378 
1.0662105 	 0.796363 
1.0662259 	 0.767028 
1.0662413 	 0.714731 
1.0662566 	 0.723726 
1.0662720 	 0.828570 
1.0662874 	 0.936868 
1.0663028 	 0.975665 
1.0663180 	 0.971867 
1.0663334 	 0.971053 
1.0663488 	 0.970121 
1.0663642 	 0.980393 
1.0663795 	 1.007890 
1.0663949 	 0.998227 
1.0664103 	 1.006230 
1.0664256 	 0.986258 
1.0664409 	 0.984346 
1.0664563 	 0.974599 
1.0664717 	 0.986666 
1.0664871 	 0.999625 
1.0665025 	 1.039520 
1.0665177 	 1.018410 
1.0665331 	 1.006420 
1.0665485 	 1.001820 
1.0665638 	 1.001230 
1.0665792 	 1.001920 
1.0665946 	 0.995272 
1.0666100 	 0.978855 
1.0666252 	 0.995014 
1.0666406 	 0.992574 
1.0666560 	 0.995529 
1.0666714 	 1.001750 
1.0666867 	 1.003900 
1.0667021 	 1.011890 
1.0667174 	 0.994102 
1.0667328 	 0.988840 
1.0667481 	 0.973372 
1.0667635 	 0.982405 
1.0667789 	 0.978698 
1.0667943 	 0.981297 
1.0668097 	 0.950920 
1.0668249 	 0.934374 
1.0668403 	 0.928678 
1.0668557 	 0.955857 
1.0668710 	 0.980570 
1.0668864 	 1.002200 
1.0669018 	 0.983106 
1.0669172 	 0.976487 
1.0669324 	 0.969149 
1.0669478 	 0.984940 
1.0669632 	 0.987207 
1.0669786 	 0.993645 
1.0669940 	 1.008730 
1.0670093 	 1.006480 
1.0670246 	 0.991642 
1.0670400 	 0.984141 
1.0670553 	 0.965004 
1.0670707 	 0.990113 
1.0670861 	 0.972725 
1.0671015 	 0.973138 
1.0671169 	 1.002550 
1.0671321 	 0.997126 
1.0671475 	 1.027390 
1.0671629 	 1.037230 
1.0671782 	 1.012510 
1.0671936 	 0.995926 
1.0672090 	 0.990744 
1.0672244 	 0.981862 
1.0672396 	 0.990565 
1.0672550 	 0.989131 
1.0672704 	 0.957474 
1.0672858 	 0.926965 
1.0673012 	 0.923969 
1.0673165 	 0.940806 
1.0673318 	 0.994250 
1.0673472 	 1.001660 
1.0673625 	 0.991871 
1.0673779 	 0.977658 
1.0673933 	 0.988927 
1.0674087 	 0.983422 
1.0674241 	 0.985649 
1.0674393 	 0.994349 
1.0674547 	 1.005340 
1.0674701 	 0.994696 
1.0674855 	 0.999704 
1.0675008 	 0.992803 
1.0675162 	 0.997523 
1.0675315 	 0.987867 
1.0675468 	 0.986392 
1.0675622 	 0.985323 
1.0675776 	 0.996908 
1.0675930 	 0.998395 
1.0676084 	 0.999634 
1.0676237 	 1.007200 
1.0676390 	 1.020440 
1.0676544 	 0.995024 
1.0676697 	 0.980616 
1.0676851 	 0.991900 
1.0677005 	 0.982103 
1.0677159 	 0.998762 
1.0677313 	 0.983909 
1.0677465 	 0.985432 
1.0677619 	 0.955120 
1.0677773 	 0.901008 
1.0677927 	 0.870178 
1.0678080 	 0.891075 
1.0678234 	 0.946290 
1.0678387 	 0.992723 
1.0678540 	 0.990405 
1.0678694 	 0.995985 
1.0678848 	 0.991732 
1.0679002 	 0.995777 
1.0679156 	 0.991490 
1.0679309 	 1.008450 
1.0679462 	 1.010960 
1.0679616 	 1.009670 
1.0679770 	 0.996134 
1.0679923 	 0.991781 
1.0680077 	 0.993606 
1.0680231 	 0.987585 
1.0680385 	 0.973218 
1.0680537 	 0.987285 
1.0680691 	 1.002510 
1.0680845 	 1.002200 
1.0680999 	 1.006130 
1.0681152 	 1.014320 
1.0681306 	 1.002750 
1.0681459 	 0.997979 
1.0681612 	 0.988646 
1.0681766 	 0.993546 
1.0681920 	 0.990234 
1.0682074 	 0.993437 
1.0682228 	 1.004940 
1.0682381 	 0.997959 
1.0682534 	 1.006810 
1.0682688 	 0.997572 
1.0682842 	 1.002210 
1.0682995 	 0.996442 
1.0683149 	 0.989085 
1.0683303 	 0.987547 
1.0683455 	 0.983911 
1.0683609 	 0.986181 
1.0683763 	 0.989561 
1.0683917 	 1.011260 
1.0684071 	 1.004600 
1.0684224 	 1.007420 
1.0684378 	 1.002720 
1.0684531 	 1.003470 
1.0684685 	 1.008920 
1.0684838 	 0.994865 
1.0684992 	 0.985522 
1.0685146 	 0.992634 
1.0685300 	 1.012050 
1.0685453 	 1.010460 
1.0685606 	 1.014650 
1.0685760 	 1.021360 
1.0685914 	 1.017730 
1.0686067 	 1.002840 
1.0686221 	 0.965448 
1.0686375 	 0.986116 
1.0686527 	 0.980450 
1.0686681 	 0.942533 
1.0686835 	 0.995044 
1.0686989 	 1.008540 
1.0687143 	 1.022950 
1.0687296 	 1.027760 
1.0687450 	 1.020570 
1.0687603 	 1.006370 
1.0687757 	 0.989568 
1.0687910 	 1.001900 
1.0688064 	 1.014560 
1.0688218 	 1.011540 
1.0688372 	 1.004020 
1.0688525 	 1.014690 
1.0688678 	 1.011690 
1.0688832 	 1.010120 
1.0688986 	 1.017640 
1.0689139 	 1.018970 
1.0689293 	 1.004110 
1.0689447 	 1.010780 
1.0689600 	 1.008490 
1.0689753 	 0.983928 
1.0689907 	 0.975610 
1.0690061 	 0.969883 
1.0690215 	 0.940517 
1.0690368 	 0.919469 
1.0690522 	 0.884946 
1.0690675 	 0.878298 
1.0690829 	 0.917249 
1.0690982 	 0.966919 
1.0691136 	 0.986748 
1.0691290 	 0.986772 
1.0691444 	 0.990993 
1.0691596 	 0.994885 
1.0691750 	 0.993844 
1.0691904 	 0.989755 
1.0692058 	 0.979377 
1.0692211 	 0.983700 
1.0692365 	 0.995420 
1.0692519 	 0.989345 
1.0692672 	 0.998554 
1.0692825 	 0.978150 
1.0692979 	 1.005250 
1.0693133 	 1.005960 
1.0693287 	 1.003870 
1.0693440 	 0.998484 
1.0693594 	 1.004880 
1.0693747 	 1.015640 
1.0693901 	 0.989687 
1.0694054 	 0.993665 
1.0694208 	 0.995490 
1.0694362 	 0.980468 
1.0694516 	 0.963784 
1.0694668 	 0.953317 
1.0694822 	 0.934205 
1.0694976 	 0.896839 
1.0695130 	 0.862705 
1.0695283 	 0.889070 
1.0695437 	 0.935714 
1.0695591 	 0.950141 
1.0695744 	 0.975378 
1.0695897 	 0.968468 
1.0696051 	 0.981521 
1.0696205 	 0.996660 
1.0696359 	 1.001790 
1.0696512 	 1.001790 
1.0696666 	 1.012150 
1.0696819 	 1.013620 
1.0696973 	 1.010690 
1.0697126 	 1.006830 
1.0697280 	 1.001160 
1.0697434 	 0.994577 
1.0697588 	 0.997899 
1.0697740 	 0.993616 
1.0697894 	 1.003040 
1.0698048 	 1.004290 
1.0698202 	 1.015120 
1.0698355 	 1.008100 
1.0698509 	 1.015630 
1.0698663 	 1.009380 
1.0698816 	 1.009000 
1.0698969 	 1.003490 
1.0699123 	 1.004540 
1.0699277 	 0.997493 
1.0699431 	 1.000790 
1.0699584 	 0.989085 
1.0699737 	 0.999268 
1.0699891 	 0.998405 
1.0700045 	 1.000610 
1.0700198 	 1.004060 
1.0700352 	 1.021690 
1.0700506 	 0.999119 
1.0700660 	 0.993953 
1.0700812 	 0.998752 
1.0700966 	 0.997622 
1.0701120 	 1.003000 
1.0701274 	 1.002270 
1.0701427 	 1.000040 
1.0701581 	 1.003680 
1.0701735 	 0.998306 
1.0701888 	 1.010000 
1.0702041 	 1.048590 
1.0702195 	 1.003990 
1.0702349 	 0.983743 
1.0702503 	 0.983075 
1.0702657 	 1.004600 
1.0702809 	 1.004070 
1.0702963 	 1.007600 
1.0703117 	 0.993953 
1.0703270 	 0.995510 
1.0703424 	 0.989283 
1.0703578 	 0.979313 
1.0703732 	 0.985262 
1.0703884 	 0.987140 
1.0704038 	 1.005030 
1.0704192 	 0.991642 
1.0704346 	 0.986896 
1.0704499 	 0.999595 
1.0704653 	 0.997810 
1.0704807 	 1.001970 
1.0704960 	 0.996680 
1.0705113 	 0.992684 
1.0705267 	 0.997146 
1.0705421 	 0.990619 
1.0705575 	 0.993854 
1.0705729 	 0.986597 
1.0705881 	 0.993715 
1.0706035 	 0.994062 
1.0706189 	 0.990518 
1.0706342 	 0.999714 
1.0706496 	 1.003390 
1.0706650 	 0.998167 
1.0706804 	 0.992574 
1.0706956 	 1.004900 
1.0707110 	 0.996719 
1.0707264 	 0.994587 
1.0707418 	 1.001000 
1.0707572 	 1.000640 
1.0707725 	 0.995678 
1.0707878 	 1.003720 
1.0708032 	 1.001020 
1.0708185 	 1.001740 
1.0708339 	 0.991771 
1.0708493 	 0.989833 
1.0708647 	 0.993923 
1.0708801 	 0.993457 
1.0708953 	 0.996759 
1.0709107 	 0.999020 
1.0709261 	 0.996124 
1.0709414 	 0.999773 
1.0709568 	 1.007630 
1.0709722 	 1.001170 
1.0709876 	 0.992555 
1.0710028 	 0.997879 
1.0710182 	 0.994409 
1.0710336 	 0.997314 
1.0710490 	 0.990461 
1.0710644 	 0.996630 
1.0710797 	 0.993110 
1.0710950 	 0.989395 
1.0711104 	 0.999099 
1.0711257 	 1.005150 
1.0711411 	 1.001090 
1.0711565 	 0.997879 
1.0711719 	 0.988895 
1.0711873 	 0.987485 
1.0712025 	 0.989242 
1.0712179 	 1.001220 
1.0712333 	 0.998018 
1.0712487 	 1.004980 
1.0712640 	 0.995460 
1.0712794 	 1.006290 
1.0712948 	 0.999327 
1.0713100 	 0.999704 
1.0713254 	 0.996918 
1.0713408 	 1.002390 
1.0713562 	 0.997969 
1.0713716 	 0.999347 
1.0713869 	 0.996224 
1.0714022 	 0.994568 
1.0714176 	 0.994191 
1.0714329 	 0.993209 
1.0714483 	 0.999763 
1.0714637 	 0.994121 
1.0714791 	 1.009850 
1.0714945 	 1.009770 
1.0715097 	 0.994528 
1.0715251 	 0.998722 
1.0715405 	 0.992634 
1.0715559 	 0.993338 
1.0715712 	 1.001210 
1.0715866 	 1.001160 
1.0716019 	 0.993983 
1.0716172 	 0.987362 
1.0716326 	 0.975579 
1.0716480 	 0.991841 
1.0716634 	 0.994092 
1.0716788 	 0.991662 
1.0716941 	 0.987951 
1.0717094 	 0.994984 
1.0717248 	 0.993675 
1.0717402 	 1.001590 
1.0717555 	 1.005780 
1.0717709 	 1.002920 
1.0717863 	 0.990090 
1.0718017 	 0.991320 
1.0718169 	 0.993883 
1.0718323 	 0.988185 
1.0718477 	 0.985473 
1.0718631 	 0.996640 
1.0718784 	 0.996372 
1.0718938 	 0.991821 
1.0719091 	 0.988024 
1.0719244 	 1.001270 
1.0719398 	 1.001470 
1.0719552 	 1.002940 
1.0719706 	 0.993655 
1.0719860 	 0.992376 
1.0720013 	 0.989653 
1.0720166 	 0.990401 
1.0720320 	 0.988869 
1.0720474 	 0.994171 
1.0720627 	 0.997037 
1.0720781 	 1.007970 
1.0720935 	 1.004910 
1.0721087 	 0.996590 
1.0721241 	 0.996333 
1.0721395 	 1.002810 
1.0721549 	 0.998405 
1.0721703 	 0.988311 
1.0721856 	 0.988766 
1.0722010 	 0.994806 
1.0722163 	 0.993824 
1.0722317 	 1.000510 
1.0722470 	 1.005210 
1.0722624 	 1.000150 
1.0722778 	 0.989657 
1.0722932 	 0.994617 
1.0723085 	 0.992188 
1.0723238 	 0.987775 
1.0723392 	 0.984344 
1.0723546 	 0.993864 
1.0723699 	 0.997870 
1.0723853 	 0.997116 
1.0724007 	 0.999397 
1.0724159 	 0.991920 
1.0724313 	 0.997255 
1.0724467 	 0.991781 
1.0724621 	 0.979737 
1.0724775 	 0.974378 
1.0724928 	 0.975434 
1.0725082 	 0.985518 
1.0725235 	 0.990209 
1.0725389 	 0.993784 
1.0725542 	 0.995599 
1.0725696 	 0.996541 
1.0725850 	 0.975561 
1.0726004 	 0.960740 
1.0726157 	 0.957575 
1.0726310 	 0.969270 
1.0726464 	 0.977865 
1.0726618 	 0.976963 
1.0726771 	 0.966788 
1.0726925 	 0.919725 
1.0727079 	 0.836360 
1.0727232 	 0.764689 
1.0727385 	 0.778128 
1.0727539 	 0.885200 
1.0727693 	 0.929290 
1.0727847 	 0.927927 
1.0728000 	 0.879238 
1.0728154 	 0.841532 
1.0728307 	 0.821287 
1.0728461 	 0.862144 
1.0728614 	 0.917907 
1.0728768 	 0.963945 
1.0728922 	 0.984627 
1.0729076 	 0.975929 
1.0729229 	 0.980826 
1.0729382 	 0.984532 
1.0729536 	 0.980559 
1.0729690 	 0.986602 
1.0729843 	 0.987289 
1.0729997 	 0.991461 
1.0730151 	 0.987556 
1.0730304 	 0.991273 
1.0730457 	 0.989828 
1.0730611 	 0.997235 
1.0730765 	 0.991352 
1.0730919 	 0.995440 
1.0731072 	 0.986397 
1.0731226 	 0.988054 
1.0731379 	 0.983080 
1.0731533 	 0.992713 
1.0731686 	 0.984090 
1.0731840 	 0.988611 
1.0731994 	 0.993814 
1.0732148 	 1.008490 
1.0732300 	 1.001170 
1.0732454 	 1.000350 
1.0732608 	 0.991533 
1.0732762 	 0.985939 
1.0732915 	 0.990645 
1.0733069 	 0.990917 
1.0733223 	 0.995252 
1.0733376 	 0.979150 
1.0733529 	 0.927319 
1.0733683 	 0.873393 
1.0733837 	 0.874219 
1.0733991 	 0.934602 
1.0734144 	 0.988085 
1.0734298 	 0.988305 
1.0734451 	 0.985866 
1.0734605 	 0.985416 
1.0734758 	 0.994597 
1.0734912 	 1.003060 
1.0735066 	 1.013750 
1.0735220 	 1.011770 
1.0735372 	 1.002650 
1.0735526 	 1.012090 
1.0735680 	 1.000690 
1.0735834 	 0.994191 
1.0735987 	 0.999942 
1.0736141 	 0.997146 
1.0736295 	 0.992654 
1.0736448 	 0.990852 
1.0736601 	 1.001210 
1.0736755 	 1.005470 
1.0736909 	 1.007910 
1.0737063 	 0.998851 
1.0737216 	 1.003140 
1.0737369 	 1.003940 
1.0737523 	 0.998117 
1.0737677 	 0.999585 
1.0737830 	 0.994300 
1.0737984 	 1.001790 
1.0738138 	 1.000940 
1.0738292 	 0.997423 
1.0738444 	 0.993655 
1.0738598 	 0.996124 
1.0738752 	 1.000740 
1.0738906 	 1.004380 
1.0739059 	 1.006150 
1.0739213 	 0.998673 
1.0739367 	 0.992713 
1.0739520 	 1.002170 
1.0739673 	 0.998365 
1.0739827 	 0.997245 
1.0739981 	 0.994617 
1.0740135 	 0.997711 
1.0740288 	 1.003260 
1.0740441 	 0.995668 
1.0740595 	 1.001800 
1.0740749 	 1.005320 
1.0740902 	 1.002110 
1.0741056 	 1.003800 
1.0741210 	 0.998286 
1.0741364 	 0.997959 
1.0741516 	 1.002290 
1.0741670 	 0.995034 
1.0741824 	 0.996095 
1.0741978 	 0.996541 
1.0742131 	 0.995410 
1.0742285 	 0.995609 
1.0742439 	 0.991603 
1.0742592 	 0.983771 
1.0742745 	 0.993983 
1.0742899 	 0.991652 
1.0743053 	 0.990127 
1.0743207 	 0.988440 
1.0743361 	 0.990915 
1.0743513 	 0.993229 
1.0743667 	 1.000400 
1.0743821 	 1.001130 
1.0743974 	 1.000720 
1.0744128 	 0.997681 
1.0744282 	 0.993497 
1.0744436 	 0.997215 
1.0744588 	 0.992604 
1.0744742 	 0.987268 
1.0744896 	 0.999277 
1.0745050 	 0.997017 
1.0745203 	 0.991513 
1.0745357 	 0.989802 
1.0745510 	 0.997879 
1.0745664 	 0.998831 
1.0745817 	 0.997949 
1.0745971 	 0.980273 
1.0746125 	 0.976893 
1.0746279 	 0.977927 
1.0746433 	 0.988962 
1.0746585 	 0.999952 
1.0746739 	 1.001270 
1.0746893 	 0.998187 
1.0747046 	 0.990052 
1.0747200 	 0.967868 
1.0747354 	 0.962192 
1.0747508 	 0.979456 
1.0747660 	 0.979700 
1.0747814 	 0.978959 
1.0747968 	 0.984451 
1.0748122 	 0.988487 
1.0748276 	 0.994895 
1.0748429 	 1.000040 
1.0748582 	 1.008710 
1.0748736 	 0.999793 
1.0748889 	 0.991259 
1.0749043 	 0.994032 
1.0749197 	 0.970322 
1.0749351 	 0.966106 
1.0749505 	 0.949462 
1.0749657 	 0.926382 
1.0749811 	 0.883038 
1.0749965 	 0.818083 
1.0750118 	 0.743566 
1.0750272 	 0.728171 
1.0750426 	 0.784864 
1.0750580 	 0.866895 
1.0750732 	 0.918944 
1.0750886 	 0.944238 
1.0751040 	 0.955219 
1.0751194 	 0.965418 
1.0751348 	 0.973120 
1.0751501 	 0.991980 
1.0751654 	 1.005340 
1.0751808 	 1.000730 
1.0751961 	 0.999634 
1.0752115 	 1.002440 
1.0752269 	 0.988014 
1.0752423 	 0.990992 
1.0752577 	 0.977096 
1.0752729 	 0.978175 
1.0752883 	 0.986813 
1.0753037 	 0.995192 
1.0753191 	 1.003150 
1.0753344 	 1.006060 
1.0753498 	 0.991880 
1.0753651 	 0.958859 
1.0753804 	 0.931806 
1.0753958 	 0.952530 
1.0754112 	 0.987768 
1.0754266 	 0.980123 
1.0754420 	 0.976506 
1.0754573 	 0.990760 
1.0754726 	 0.998732 
1.0754880 	 1.005700 
1.0755033 	 1.001760 
1.0755187 	 1.002800 
1.0755341 	 0.997879 
1.0755495 	 0.988545 
1.0755649 	 0.976410 
1.0755801 	 0.976544 
1.0755955 	 0.983412 
1.0756109 	 0.996541 
1.0756263 	 0.994339 
1.0756416 	 1.001980 
1.0756570 	 1.004710 
1.0756723 	 1.007930 
1.0756876 	 1.003910 
1.0757030 	 1.002030 
1.0757184 	 0.993735 
1.0757338 	 0.989464 
1.0757492 	 0.989898 
1.0757645 	 0.986569 
1.0757798 	 0.999248 
1.0757952 	 1.009010 
1.0758106 	 1.007080 
1.0758259 	 1.013480 
1.0758413 	 1.013490 
1.0758567 	 1.007360 
1.0758721 	 0.999486 
1.0758873 	 0.993883 
1.0759027 	 0.989015 
1.0759181 	 0.988351 
1.0759335 	 1.003380 
1.0759488 	 0.997830 
1.0759642 	 1.006820 
1.0759795 	 1.015000 
1.0759948 	 1.009130 
1.0760102 	 0.993735 
1.0760256 	 0.997146 
1.0760410 	 0.993973 
1.0760564 	 0.991038 
1.0760717 	 0.992317 
1.0760870 	 0.992277 
1.0761024 	 1.007600 
1.0761178 	 0.996273 
1.0761331 	 1.000010 
1.0761485 	 1.004350 
1.0761639 	 1.005940 
1.0761791 	 1.002890 
1.0761945 	 0.985741 
1.0762099 	 0.984755 
1.0762253 	 0.982818 
1.0762407 	 0.990084 
1.0762560 	 0.994924 
1.0762714 	 1.005200 
1.0762867 	 1.003380 
1.0763021 	 1.003310 
1.0763174 	 1.001750 
1.0763328 	 1.009370 
1.0763482 	 1.001590 
1.0763636 	 0.985433 
1.0763789 	 0.980101 
1.0763942 	 0.980216 
1.0764096 	 0.981146 
1.0764250 	 0.995748 
1.0764403 	 1.000770 
1.0764557 	 1.006350 
1.0764711 	 1.005980 
1.0764863 	 1.009190 
1.0765017 	 1.007160 
1.0765171 	 0.996818 
1.0765325 	 0.989081 
1.0765479 	 0.987742 
1.0765632 	 0.984641 
1.0765786 	 0.994379 
1.0765939 	 1.002630 
1.0766093 	 1.005320 
1.0766246 	 1.005490 
1.0766400 	 1.010940 
1.0766554 	 1.008820 
1.0766708 	 0.997513 
1.0766861 	 1.004830 
1.0767014 	 0.995748 
1.0767168 	 0.993041 
1.0767322 	 0.992356 
1.0767475 	 0.989143 
1.0767629 	 0.991538 
1.0767783 	 0.990172 
1.0767936 	 0.998167 
1.0768089 	 1.001590 
1.0768243 	 0.995430 
1.0768397 	 1.000920 
1.0768551 	 0.993239 
1.0768704 	 0.984922 
1.0768858 	 0.988823 
1.0769011 	 0.988957 
1.0769165 	 0.985566 
1.0769318 	 0.975726 
1.0769472 	 0.991367 
1.0769626 	 0.993992 
1.0769780 	 0.994171 
1.0769932 	 0.996670 
1.0770086 	 0.990943 
1.0770240 	 0.986925 
1.0770394 	 0.990554 
1.0770547 	 0.986271 
1.0770701 	 0.993269 
1.0770855 	 1.004800 
1.0771008 	 0.996362 
1.0771161 	 0.994449 
1.0771315 	 0.995361 
1.0771469 	 0.989946 
1.0771623 	 0.986155 
1.0771776 	 0.991573 
1.0771930 	 0.985943 
1.0772083 	 0.981913 
1.0772237 	 0.986008 
1.0772390 	 0.997751 
1.0772544 	 1.008260 
1.0772698 	 1.007250 
1.0772852 	 0.995232 
1.0773004 	 0.994310 
1.0773158 	 0.991851 
1.0773312 	 0.992386 
1.0773466 	 0.980636 
1.0773619 	 0.993467 
1.0773773 	 0.993288 
1.0773927 	 1.008420 
1.0774080 	 1.015440 
1.0774233 	 1.005100 
1.0774387 	 1.008510 
1.0774541 	 0.989857 
1.0774695 	 0.989872 
1.0774848 	 0.987351 
1.0775002 	 0.987287 
1.0775155 	 0.992793 
1.0775309 	 0.970753 
1.0775462 	 0.931024 
1.0775616 	 0.882001 
1.0775770 	 0.869321 
1.0775924 	 0.920771 
1.0776076 	 0.960056 
1.0776230 	 0.984458 
1.0776384 	 0.992118 
1.0776538 	 1.001490 
1.0776691 	 0.985500 
1.0776845 	 0.971995 
1.0776999 	 0.981075 
1.0777152 	 0.998633 
1.0777305 	 0.999962 
1.0777459 	 1.003380 
1.0777613 	 1.003770 
1.0777767 	 1.006150 
1.0777920 	 0.995708 
1.0778073 	 0.990590 
1.0778227 	 0.987948 
1.0778381 	 0.985719 
1.0778534 	 0.986890 
1.0778688 	 0.996114 
1.0778842 	 0.992108 
1.0778996 	 0.993249 
1.0779148 	 0.996025 
1.0779302 	 0.999714 
1.0779456 	 1.000880 
1.0779610 	 0.998474 
1.0779763 	 0.983752 
1.0779917 	 0.976391 
1.0780071 	 0.982660 
1.0780224 	 0.974206 
1.0780377 	 0.979982 
1.0780531 	 0.994409 
1.0780685 	 0.997017 
1.0780839 	 0.996828 
1.0780993 	 0.989035 
1.0781145 	 0.989255 
1.0781299 	 0.988380 
1.0781453 	 0.970993 
1.0781606 	 0.963401 
1.0781760 	 0.964473 
1.0781914 	 0.981093 
1.0782068 	 0.977743 
1.0782220 	 0.977261 
1.0782374 	 0.982660 
1.0782528 	 0.984869 
1.0782682 	 0.983717 
1.0782835 	 0.981832 
1.0782989 	 0.976370 
1.0783143 	 0.981480 
1.0783296 	 0.983207 
1.0783449 	 0.987635 
1.0783603 	 0.965986 
1.0783757 	 0.917652 
1.0783911 	 0.881534 
1.0784065 	 0.902271 
1.0784217 	 0.953533 
1.0784371 	 1.008230 
1.0784525 	 0.996233 
1.0784678 	 0.982993 
1.0784832 	 0.979000 
1.0784986 	 0.965925 
1.0785140 	 0.955600 
1.0785292 	 0.941329 
1.0785446 	 0.942468 
1.0785600 	 0.954178 
1.0785754 	 0.971153 
1.0785908 	 0.984217 
1.0786061 	 0.983164 
1.0786214 	 0.980747 
1.0786368 	 0.973411 
1.0786521 	 0.966563 
1.0786675 	 0.960511 
1.0786829 	 0.970394 
1.0786983 	 0.959493 
1.0787137 	 0.932241 
1.0787289 	 0.909928 
1.0787443 	 0.847988 
1.0787597 	 0.778751 
1.0787750 	 0.736437 
1.0787904 	 0.760497 
1.0788058 	 0.846262 
1.0788212 	 0.906102 
1.0788364 	 0.932335 
1.0788518 	 0.954823 
1.0788672 	 0.961622 
1.0788826 	 0.981614 
1.0788980 	 0.981213 
1.0789133 	 0.984527 
1.0789286 	 0.987246 
1.0789440 	 0.977589 
1.0789593 	 0.974841 
1.0789747 	 0.974645 
1.0789901 	 0.985078 
1.0790055 	 0.976771 
1.0790209 	 0.974326 
1.0790361 	 0.987308 
1.0790515 	 0.995638 
1.0790669 	 0.999634 
1.0790823 	 1.002530 
1.0790976 	 0.995946 
1.0791130 	 0.992416 
1.0791283 	 0.981472 
1.0791436 	 0.977333 
1.0791590 	 0.967533 
1.0791744 	 0.978150 
1.0791898 	 0.975123 
1.0792052 	 0.979238 
1.0792205 	 0.972509 
1.0792358 	 0.984655 
1.0792512 	 0.987757 
1.0792665 	 1.003100 
1.0792819 	 0.987263 
1.0792973 	 0.981115 
1.0793127 	 0.966383 
1.0793281 	 0.968968 
1.0793433 	 0.968291 
1.0793587 	 0.971159 
1.0793741 	 0.969538 
1.0793895 	 0.982997 
1.0794048 	 0.985042 
1.0794202 	 0.989083 
1.0794355 	 0.994984 
1.0794508 	 0.989817 
1.0794662 	 0.976025 
1.0794816 	 0.962769 
1.0794970 	 0.967491 
1.0795124 	 0.969331 
1.0795277 	 0.970245 
1.0795430 	 0.969502 
1.0795584 	 0.985763 
1.0795738 	 0.992465 
1.0795891 	 1.002190 
1.0796045 	 0.991239 
1.0796199 	 0.974135 
1.0796353 	 0.976002 
1.0796505 	 0.978485 
1.0796659 	 0.967872 
1.0796813 	 0.974552 
1.0796967 	 0.979059 
1.0797120 	 0.986872 
1.0797274 	 0.990297 
1.0797427 	 0.994825 
1.0797580 	 0.983663 
1.0797734 	 0.976601 
1.0797888 	 0.969343 
1.0798042 	 0.974727 
1.0798196 	 0.973419 
1.0798349 	 0.975843 
1.0798502 	 0.977731 
1.0798656 	 0.983700 
1.0798810 	 0.990253 
1.0798963 	 0.989161 
1.0799117 	 0.995252 
1.0799271 	 0.983382 
1.0799425 	 0.986085 
1.0799577 	 0.980901 
1.0799731 	 0.970188 
1.0799885 	 0.967376 
1.0800039 	 0.979466 
1.0800192 	 0.977256 
1.0800346 	 0.981150 
1.0800499 	 0.976840 
1.0800653 	 0.977439 
1.0800806 	 0.972294 
1.0800960 	 0.971868 
1.0801114 	 0.972211 
1.0801268 	 0.981959 
1.0801421 	 0.973067 
1.0801574 	 0.973200 
1.0801728 	 0.991219 
1.0801882 	 1.006110 
1.0802035 	 0.994845 
1.0802189 	 0.948683 
1.0802343 	 0.918041 
1.0802495 	 0.922052 
1.0802649 	 0.947577 
1.0802803 	 0.954491 
1.0802957 	 0.960138 
1.0803111 	 0.970770 
1.0803264 	 0.956289 
1.0803418 	 0.961450 
1.0803571 	 0.986255 
1.0803725 	 0.979759 
1.0803878 	 0.985922 
1.0804032 	 0.981510 
1.0804186 	 0.974372 
1.0804340 	 0.969136 
1.0804493 	 0.967543 
1.0804646 	 0.956246 
1.0804800 	 0.969180 
1.0804954 	 0.972445 
1.0805107 	 0.966005 
1.0805261 	 0.971562 
1.0805415 	 0.989325 
1.0805568 	 0.986589 
1.0805721 	 0.983981 
1.0805875 	 0.970744 
1.0806029 	 0.977845 
1.0806183 	 0.972965 
1.0806336 	 0.971262 
1.0806490 	 0.966724 
1.0806643 	 0.972789 
1.0806797 	 0.974971 
1.0806950 	 0.971579 
1.0807104 	 0.967474 
1.0807258 	 0.971371 
1.0807412 	 0.976935 
1.0807564 	 0.972302 
1.0807718 	 0.972904 
1.0807872 	 0.971274 
1.0808026 	 0.979447 
1.0808179 	 0.964590 
1.0808333 	 0.945799 
1.0808487 	 0.932110 


==> anc/HD201091/HD201091_72.dat <==
1.0507901 	 0.998484 
1.0508052 	 1.032990 
1.0508204 	 1.016300 
1.0508355 	 1.027180 
1.0508506 	 0.959440 
1.0508658 	 1.029700 
1.0508809 	 1.000640 
1.0508960 	 0.996640 
1.0509112 	 0.979999 
1.0509263 	 1.002060 
1.0509415 	 1.012510 
1.0509566 	 1.017660 
1.0509717 	 1.009000 
1.0509869 	 1.014780 
1.0510020 	 1.017520 
1.0510172 	 0.999314 
1.0510323 	 1.003130 
1.0510474 	 0.979678 
1.0510626 	 0.957070 
1.0510777 	 0.937727 
1.0510929 	 0.966768 
1.0511080 	 0.981556 
1.0511231 	 1.018390 
1.0511383 	 1.007560 
1.0511534 	 1.011490 
1.0511686 	 0.983338 
1.0511837 	 1.003230 
1.0511988 	 0.982755 
1.0512140 	 1.013830 
1.0512291 	 0.987432 
1.0512443 	 0.999377 
1.0512594 	 0.985419 
1.0512745 	 0.997632 
1.0512897 	 0.986349 
1.0513048 	 0.987613 
1.0513200 	 0.986480 
1.0513351 	 0.994406 
1.0513502 	 0.981842 
1.0513654 	 1.002270 
1.0513805 	 0.988473 
1.0513957 	 1.000300 
1.0514108 	 0.999257 
1.0514259 	 0.993589 
1.0514411 	 1.017750 
1.0514562 	 1.004900 
1.0514714 	 0.989025 
1.0514865 	 1.011280 
1.0515016 	 0.997248 
1.0515168 	 0.988258 
1.0515319 	 1.031100 
1.0515471 	 1.015710 
1.0515622 	 1.015280 
1.0515773 	 1.008820 
1.0515925 	 1.020770 
1.0516076 	 0.998205 
1.0516227 	 1.011940 
1.0516379 	 0.998567 
1.0516530 	 0.986072 
1.0516682 	 0.970122 
1.0516833 	 0.991534 
1.0516984 	 0.975815 
1.0517136 	 1.007280 
1.0517287 	 1.001560 
1.0517439 	 1.010330 
1.0517590 	 0.978015 
1.0517741 	 0.994234 
1.0517893 	 0.979882 
1.0518044 	 0.981919 
1.0518196 	 0.994396 
1.0518347 	 0.999676 
1.0518498 	 1.024290 
1.0518650 	 1.010520 
1.0518801 	 1.013490 
1.0518953 	 0.993940 
1.0519104 	 1.001660 
1.0519255 	 1.008650 
1.0519407 	 0.996456 
1.0519558 	 1.001410 
1.0519710 	 0.983376 
1.0519861 	 0.987935 
1.0520012 	 0.988288 
1.0520164 	 0.979663 
1.0520315 	 1.005100 
1.0520467 	 0.990652 
1.0520618 	 1.004150 
1.0520769 	 1.002540 
1.0520921 	 1.004090 
1.0521072 	 0.990611 
1.0521224 	 0.980348 
1.0521375 	 1.002490 
1.0521526 	 1.011810 
1.0521678 	 1.017690 
1.0521829 	 0.993670 
1.0521981 	 0.997113 
1.0522132 	 1.002610 
1.0522283 	 1.006030 
1.0522435 	 0.999681 
1.0522586 	 0.983020 
1.0522738 	 0.982367 
1.0522889 	 1.002130 
1.0523040 	 0.994282 
1.0523192 	 1.008750 
1.0523343 	 1.015220 
1.0523494 	 1.018790 
1.0523646 	 1.006530 
1.0523797 	 1.032580 
1.0523949 	 1.003870 
1.0524100 	 1.001790 
1.0524251 	 0.986573 
1.0524403 	 0.996736 
1.0524554 	 0.987760 
1.0524706 	 1.006630 
1.0524857 	 1.007870 
1.0525008 	 1.016820 
1.0525160 	 1.000120 
1.0525311 	 1.011530 
1.0525463 	 1.001460 
1.0525614 	 0.988021 
1.0525765 	 0.971573 
1.0525917 	 1.017610 
1.0526068 	 0.986281 
1.0526220 	 1.014310 
1.0526371 	 1.023590 
1.0526522 	 1.011470 
1.0526674 	 1.011110 
1.0526825 	 1.011060 
1.0526977 	 1.001030 
1.0527128 	 0.987619 
1.0527279 	 0.982708 
1.0527431 	 1.000020 
1.0527582 	 1.013730 
1.0527734 	 1.001770 
1.0527885 	 1.008560 
1.0528036 	 1.005970 
1.0528188 	 1.001520 
1.0528339 	 0.994250 
1.0528491 	 1.005520 
1.0528642 	 0.983738 
1.0528793 	 1.008830 
1.0528945 	 0.999968 
1.0529096 	 1.006420 
1.0529248 	 0.994481 
1.0529399 	 1.021100 
1.0529550 	 0.998696 
1.0529702 	 0.999218 
1.0529853 	 1.002160 
1.0530005 	 0.996208 
1.0530156 	 0.989885 
1.0530307 	 1.008540 
1.0530459 	 0.991777 
1.0530610 	 0.998855 
1.0530761 	 0.992480 
1.0530913 	 0.998391 
1.0531064 	 0.985119 
1.0531216 	 0.970257 
1.0531367 	 0.971488 
1.0531518 	 0.977083 
1.0531670 	 0.988661 
1.0531821 	 0.993853 
1.0531973 	 0.983274 
1.0532124 	 0.989783 
1.0532275 	 0.999942 
1.0532427 	 1.006180 
1.0532578 	 0.989523 
1.0532730 	 0.955469 
1.0532881 	 0.918589 
1.0533032 	 0.881944 
1.0533184 	 0.892969 
1.0533335 	 0.925952 
1.0533487 	 0.976872 
1.0533638 	 0.987189 
1.0533789 	 0.989813 
1.0533941 	 0.988380 
1.0534092 	 0.993823 
1.0534244 	 0.989221 
1.0534395 	 1.005370 
1.0534546 	 1.021680 
1.0534698 	 1.003970 
1.0534849 	 1.012680 
1.0535001 	 1.034790 
1.0535152 	 1.006990 
1.0535303 	 1.019790 
1.0535455 	 1.006410 
1.0535606 	 1.005190 
1.0535758 	 0.995249 
1.0535909 	 1.017400 
1.0536060 	 1.005340 
1.0536212 	 1.009970 
1.0536363 	 0.993474 
1.0536515 	 1.006530 
1.0536666 	 1.002980 
1.0536817 	 1.007190 
1.0536969 	 1.003400 
1.0537120 	 1.003140 
1.0537271 	 0.997747 
1.0537423 	 1.005060 
1.0537574 	 0.999129 
1.0537726 	 1.004100 
1.0537877 	 1.008030 
1.0538028 	 1.002500 
1.0538180 	 1.014620 
1.0538331 	 1.026500 
1.0538483 	 0.994054 
1.0538634 	 0.966547 
1.0538785 	 1.010720 
1.0538937 	 1.005320 
1.0539088 	 0.991336 
1.0539240 	 1.059750 
1.0539391 	 1.015750 
1.0539542 	 0.996608 
1.0539694 	 1.013670 
1.0539845 	 1.006680 
1.0539997 	 0.989065 
1.0540148 	 0.998945 
1.0540299 	 1.011450 
1.0540451 	 1.002220 
1.0540602 	 1.001010 
1.0540754 	 1.009990 
1.0540905 	 0.999923 
1.0541056 	 0.991320 
1.0541208 	 1.004600 
1.0541359 	 1.005430 
1.0541511 	 1.001790 
1.0541662 	 0.996443 
1.0541813 	 1.014250 
1.0541965 	 1.008800 
1.0542116 	 1.032990 
1.0542268 	 1.009670 
1.0542419 	 1.015620 
1.0542570 	 1.008240 
1.0542722 	 1.026100 
1.0542873 	 1.006000 
1.0543025 	 1.017680 
1.0543176 	 1.004880 
1.0543327 	 1.014760 
1.0543479 	 1.020730 
1.0543630 	 1.008870 
1.0543782 	 1.000380 
1.0543933 	 1.011740 
1.0544084 	 1.003730 
1.0544236 	 1.021090 
1.0544387 	 1.002120 
1.0544538 	 1.014830 
1.0544690 	 1.003470 
1.0544841 	 1.019200 
1.0544993 	 1.020020 
1.0545144 	 0.984303 
1.0545295 	 0.997534 
1.0545447 	 0.998066 
1.0545598 	 0.997282 
1.0545750 	 1.006540 
1.0545901 	 1.015360 
1.0546052 	 1.009630 
1.0546204 	 1.002380 
1.0546355 	 1.008960 
1.0546507 	 1.007150 
1.0546658 	 1.003120 
1.0546809 	 1.005760 
1.0546961 	 0.997339 
1.0547112 	 1.009280 
1.0547264 	 0.996767 
1.0547415 	 1.029410 
1.0547566 	 0.992675 
1.0547718 	 1.009480 
1.0547869 	 1.002890 
1.0548021 	 1.006220 
1.0548172 	 1.000880 
1.0548323 	 0.994387 
1.0548475 	 0.996174 
1.0548626 	 1.010550 
1.0548778 	 0.999565 
1.0548929 	 1.012240 
1.0549080 	 1.012220 
1.0549232 	 1.019320 
1.0549383 	 1.017160 
1.0549535 	 1.007070 
1.0549686 	 0.994016 
1.0549837 	 1.008250 
1.0549989 	 1.010110 
1.0550140 	 1.018810 
1.0550292 	 1.008940 
1.0550443 	 1.003680 
1.0550594 	 1.008990 
1.0550747 	 1.007760 
1.0550898 	 1.007110 
1.0551050 	 1.005040 
1.0551201 	 1.001970 
1.0551353 	 1.007120 
1.0551504 	 1.007830 
1.0551655 	 1.017680 
1.0551807 	 1.012010 
1.0551958 	 1.011060 
1.0552109 	 1.012100 
1.0552261 	 1.011910 
1.0552412 	 1.004220 
1.0552564 	 0.999880 
1.0552715 	 0.998284 
1.0552866 	 0.995817 
1.0553018 	 1.002580 
1.0553169 	 1.010270 
1.0553321 	 1.004470 
1.0553472 	 0.988536 
1.0553623 	 0.977200 
1.0553775 	 0.974370 
1.0553926 	 0.972341 
1.0554078 	 0.986385 
1.0554229 	 0.996207 
1.0554380 	 1.008620 
1.0554532 	 1.001040 
1.0554683 	 1.008570 
1.0554835 	 0.995565 
1.0554986 	 0.992796 
1.0555137 	 1.004980 
1.0555289 	 0.999505 
1.0555440 	 0.998397 
1.0555592 	 0.997417 
1.0555743 	 1.009890 
1.0555894 	 1.000890 
1.0556046 	 1.011970 
1.0556197 	 1.000480 
1.0556349 	 1.002360 
1.0556500 	 0.993822 
1.0556651 	 0.991777 
1.0556803 	 0.998310 
1.0556954 	 1.002910 
1.0557106 	 1.014370 
1.0557257 	 0.995003 
1.0557408 	 0.996693 
1.0557560 	 1.003730 
1.0557711 	 1.010170 
1.0557863 	 1.008130 
1.0558014 	 1.009850 
1.0558165 	 1.009930 
1.0558317 	 0.998127 
1.0558468 	 1.001230 
1.0558619 	 1.006470 
1.0558771 	 1.010690 
1.0558922 	 1.004060 
1.0559074 	 0.995856 
1.0559225 	 0.979336 
1.0559376 	 0.991683 
1.0559528 	 0.983482 
1.0559679 	 1.001200 
1.0559831 	 1.005960 
1.0559982 	 1.016950 
1.0560133 	 1.002600 
1.0560285 	 1.008790 
1.0560436 	 1.003350 
1.0560588 	 1.009840 
1.0560739 	 1.008010 
1.0560890 	 1.001540 
1.0561042 	 1.003130 
1.0561193 	 1.007850 
1.0561345 	 0.996907 
1.0561496 	 0.998354 
1.0561647 	 0.991515 
1.0561799 	 0.992000 
1.0561950 	 0.992958 
1.0562102 	 1.002260 
1.0562253 	 0.997127 
1.0562404 	 1.006660 
1.0562556 	 0.999752 
1.0562707 	 1.002440 
1.0562859 	 1.005380 
1.0563010 	 1.014120 
1.0563161 	 1.000040 
1.0563313 	 1.010250 
1.0563464 	 0.998893 
1.0563616 	 0.999737 
1.0563767 	 0.996760 
1.0563918 	 1.012880 
1.0564070 	 1.001450 
1.0564221 	 0.995723 
1.0564373 	 0.995535 
1.0564524 	 0.998554 
1.0564675 	 0.996585 
1.0564827 	 0.988549 
1.0564978 	 0.996359 
1.0565130 	 1.000730 
1.0565281 	 1.000200 
1.0565432 	 1.010120 
1.0565584 	 1.008470 
1.0565735 	 1.003390 
1.0565886 	 0.998192 
1.0566038 	 1.009440 
1.0566189 	 1.005780 
1.0566341 	 1.007420 
1.0566492 	 1.012020 
1.0566643 	 1.004830 
1.0566795 	 0.996732 
1.0566946 	 0.994979 
1.0567098 	 1.005680 
1.0567249 	 1.004600 
1.0567400 	 1.000710 
1.0567552 	 1.003340 
1.0567703 	 1.010320 
1.0567855 	 1.014950 
1.0568006 	 1.007510 
1.0568157 	 1.002310 
1.0568309 	 0.996332 
1.0568460 	 0.995905 
1.0568612 	 0.995971 
1.0568763 	 1.007470 
1.0568914 	 1.003540 
1.0569066 	 1.004990 
1.0569217 	 0.997181 
1.0569369 	 0.994383 
1.0569520 	 1.002810 
1.0569671 	 1.008880 
1.0569823 	 1.009530 
1.0569974 	 1.012250 
1.0570126 	 1.012000 
1.0570277 	 0.999368 
1.0570428 	 1.004630 
1.0570580 	 0.993887 
1.0570731 	 0.991352 
1.0570883 	 1.008470 
1.0571034 	 1.005730 
1.0571185 	 1.003170 
1.0571337 	 1.006940 
1.0571488 	 1.017290 
1.0571640 	 1.010820 
1.0571791 	 1.016040 
1.0571942 	 1.012250 
1.0572094 	 1.006100 
1.0572245 	 1.002110 
1.0572397 	 0.997073 
1.0572548 	 0.993487 
1.0572699 	 1.000290 
1.0572851 	 1.000450 
1.0573002 	 0.994475 
1.0573153 	 1.007480 
1.0573305 	 1.006320 
1.0573456 	 1.003650 
1.0573608 	 1.003200 
1.0573759 	 1.006110 
1.0573910 	 1.001670 
1.0574062 	 0.997997 
1.0574213 	 1.006150 
1.0574365 	 1.013770 
1.0574516 	 1.015480 
1.0574667 	 1.002630 
1.0574819 	 1.013750 
1.0574970 	 1.016820 
1.0575122 	 1.015550 
1.0575273 	 1.006150 
1.0575424 	 0.998508 
1.0575576 	 0.996953 
1.0575727 	 1.001810 
1.0575879 	 0.993550 
1.0576030 	 1.004790 
1.0576181 	 1.006030 
1.0576333 	 1.013920 
1.0576484 	 1.010920 
1.0576636 	 1.004430 
1.0576787 	 1.003140 
1.0576938 	 0.994487 
1.0577090 	 0.984029 
1.0577241 	 1.003330 
1.0577393 	 1.002430 
1.0577544 	 1.007610 
1.0577695 	 1.003820 
1.0577847 	 1.010380 
1.0577998 	 0.962562 
1.0578150 	 0.967458 
1.0578301 	 0.986560 
1.0578452 	 0.991703 
1.0578604 	 0.995672 
1.0578755 	 1.005700 
1.0578907 	 0.998636 
1.0579058 	 1.008780 
1.0579209 	 1.001730 
1.0579361 	 1.012590 
1.0579512 	 1.014280 
1.0579664 	 1.006980 
1.0579815 	 1.004760 
1.0579966 	 1.000580 
1.0580118 	 0.990670 
1.0580269 	 0.998062 
1.0580420 	 0.994589 
1.0580572 	 0.998253 
1.0580723 	 0.996306 
1.0580875 	 1.012770 
1.0581026 	 0.995949 
1.0581177 	 0.988384 
1.0581329 	 1.004610 
1.0581480 	 0.997267 
1.0581632 	 0.997584 
1.0581783 	 0.996716 
1.0581934 	 0.989491 
1.0582086 	 0.993204 
1.0582237 	 1.001910 
1.0582389 	 1.007520 
1.0582540 	 1.005340 
1.0582691 	 1.009170 
1.0582843 	 1.001230 
1.0582994 	 1.001260 
1.0583146 	 0.985226 
1.0583297 	 0.984590 
1.0583448 	 0.995795 
1.0583600 	 0.999809 
1.0583751 	 0.999573 
1.0583903 	 1.007890 
1.0584054 	 1.010370 
1.0584205 	 1.012980 
1.0584357 	 1.009580 
1.0584508 	 0.994990 
1.0584660 	 0.983443 
1.0584811 	 0.969231 
1.0584962 	 0.954699 
1.0585114 	 0.915129 
1.0585265 	 0.823961 
1.0585417 	 0.714802 
1.0585568 	 0.663902 
1.0585719 	 0.685352 
1.0585871 	 0.705237 
1.0586022 	 0.710512 
1.0586174 	 0.751388 
1.0586325 	 0.831868 
1.0586476 	 0.895188 
1.0586628 	 0.927745 
1.0586779 	 0.949883 
1.0586931 	 0.971236 
1.0587082 	 0.989039 
1.0587233 	 0.988989 
1.0587385 	 1.003160 
1.0587536 	 1.003830 
1.0587687 	 1.002510 
1.0587839 	 0.996089 
1.0587990 	 0.991183 
1.0588142 	 0.990744 
1.0588293 	 0.994825 
1.0588444 	 1.007090 
1.0588596 	 1.012490 
1.0588747 	 1.015270 
1.0588899 	 1.012390 
1.0589050 	 1.014990 
1.0589201 	 1.014370 
1.0589353 	 1.003810 
1.0589504 	 0.997542 
1.0589656 	 1.000830 
1.0589807 	 1.009350 
1.0589958 	 1.011880 
1.0590110 	 1.018930 
1.0590261 	 1.024610 
1.0590413 	 1.022700 
1.0590564 	 1.017470 
1.0590715 	 1.017470 
1.0590867 	 1.009930 
1.0591018 	 1.007550 
1.0591170 	 0.991957 
1.0591321 	 0.992206 
1.0591472 	 0.995606 
1.0591624 	 1.002820 
1.0591775 	 1.010180 
1.0591927 	 1.014780 
1.0592078 	 1.014510 
1.0592229 	 1.012630 
1.0592381 	 1.006940 
1.0592532 	 1.004940 
1.0592684 	 0.998921 
1.0592835 	 1.004570 
1.0592986 	 1.004850 
1.0593138 	 1.020140 
1.0593289 	 1.012480 
1.0593441 	 1.015230 
1.0593593 	 1.010540 
1.0593743 	 1.012800 
1.0593896 	 1.008800 
1.0594047 	 0.997912 
1.0594199 	 0.992627 
1.0594350 	 0.995257 
1.0594501 	 1.003880 
1.0594653 	 1.007600 
1.0594804 	 1.018340 
1.0594956 	 1.016040 
1.0595107 	 1.013940 
1.0595258 	 1.014800 
1.0595410 	 1.012230 
1.0595561 	 1.001310 
1.0595713 	 1.001750 
1.0595864 	 0.999289 
1.0596015 	 1.004130 
1.0596167 	 1.012490 
1.0596318 	 1.011500 
1.0596470 	 1.022860 
1.0596621 	 1.019510 
1.0596772 	 1.016590 
1.0596924 	 1.016340 
1.0597075 	 1.012890 
1.0597227 	 1.007380 
1.0597378 	 0.998576 
1.0597529 	 1.007030 
1.0597681 	 1.011510 
1.0597832 	 1.009470 
1.0597984 	 1.014600 
1.0598135 	 1.023810 
1.0598286 	 1.022330 
1.0598438 	 1.017990 
1.0598589 	 1.006390 
1.0598741 	 1.004300 
1.0598892 	 1.012870 
1.0599043 	 1.009570 
1.0599195 	 1.011100 
1.0599346 	 1.016380 
1.0599498 	 1.016130 
1.0599649 	 1.014840 
1.0599800 	 1.014250 
1.0599952 	 1.008540 
1.0600103 	 1.007090 
1.0600255 	 1.001540 
1.0600406 	 0.999701 
1.0600557 	 0.998385 
1.0600709 	 1.005150 
1.0600860 	 1.015970 
1.0601012 	 1.014800 
1.0601163 	 1.008920 
1.0601314 	 0.998162 
1.0601466 	 0.998811 
1.0601617 	 0.994555 
1.0601768 	 0.996299 
1.0601920 	 0.993507 
1.0602071 	 1.000820 
1.0602223 	 0.995968 
1.0602374 	 1.003460 
1.0602525 	 1.019860 
1.0602677 	 1.014110 
1.0602828 	 1.001940 
1.0602980 	 0.991197 
1.0603131 	 0.987352 
1.0603282 	 0.984192 
1.0603434 	 0.979730 
1.0603585 	 0.964058 
1.0603737 	 0.955724 
1.0603888 	 0.919766 
1.0604039 	 0.845954 
1.0604191 	 0.778757 
1.0604342 	 0.759745 
1.0604494 	 0.819838 
1.0604645 	 0.892921 
1.0604796 	 0.936506 
1.0604948 	 0.956671 
1.0605099 	 0.971997 
1.0605251 	 0.981149 
1.0605402 	 0.997966 
1.0605553 	 1.007050 
1.0605705 	 1.028080 
1.0605856 	 1.025050 
1.0606008 	 1.019170 
1.0606159 	 1.012720 
1.0606310 	 1.002320 
1.0606462 	 0.994117 
1.0606613 	 0.989501 
1.0606765 	 0.997106 
1.0606916 	 1.003930 
1.0607067 	 1.015060 
1.0607219 	 1.017010 
1.0607370 	 1.024760 
1.0607522 	 1.018410 
1.0607673 	 1.015950 
1.0607824 	 1.010570 
1.0607976 	 1.003730 
1.0608127 	 1.005820 
1.0608279 	 0.979874 
1.0608430 	 0.943204 
1.0608581 	 0.917675 
1.0608733 	 0.930625 
1.0608884 	 0.984797 
1.0609035 	 1.021090 
1.0609187 	 1.018120 
1.0609338 	 1.007170 
1.0609490 	 1.004660 
1.0609641 	 1.007620 
1.0609792 	 1.008960 
1.0609944 	 1.001070 
1.0610095 	 1.005710 
1.0610247 	 1.019740 
1.0610398 	 1.016360 
1.0610549 	 1.013980 
1.0610701 	 1.009090 
1.0610852 	 0.999719 
1.0611004 	 0.998206 
1.0611155 	 1.003330 
1.0611306 	 1.008760 
1.0611458 	 1.001140 
1.0611609 	 1.005180 
1.0611761 	 1.002800 
1.0611912 	 1.003890 
1.0612063 	 0.995952 
1.0612215 	 0.982909 
1.0612366 	 0.973875 
1.0612518 	 0.976752 
1.0612669 	 0.975645 
1.0612820 	 0.988562 
1.0612972 	 0.993914 
1.0613123 	 1.003820 
1.0613275 	 1.004270 
1.0613426 	 0.999980 
1.0613577 	 1.006250 
1.0613729 	 1.014230 
1.0613880 	 1.004050 
1.0614032 	 0.998751 
1.0614183 	 0.999133 
1.0614334 	 0.997347 
1.0614486 	 1.001480 
1.0614637 	 1.007210 
1.0614789 	 1.004710 
1.0614940 	 1.006720 
1.0615091 	 1.006000 
1.0615243 	 1.010600 
1.0615394 	 1.008660 
1.0615546 	 1.009630 
1.0615697 	 1.002260 
1.0615848 	 1.010150 
1.0616000 	 1.013060 
1.0616151 	 1.008580 
1.0616302 	 1.013070 
1.0616454 	 1.004060 
1.0616605 	 0.998005 
1.0616757 	 0.998453 
1.0616908 	 0.999586 
1.0617059 	 1.004840 
1.0617211 	 1.003310 
1.0617362 	 0.983722 
1.0617514 	 0.958264 
1.0617665 	 0.965892 
1.0617816 	 0.982832 
1.0617968 	 0.999007 
1.0618119 	 1.002190 
1.0618271 	 0.993730 
1.0618422 	 0.996057 
1.0618573 	 0.998914 
1.0618725 	 1.004660 
1.0618876 	 1.011060 
1.0619028 	 1.011500 
1.0619179 	 1.011060 
1.0619330 	 1.008690 
1.0619482 	 1.005090 
1.0619633 	 1.005320 
1.0619785 	 1.004040 
1.0619936 	 1.002970 
1.0620087 	 1.002740 
1.0620239 	 1.004290 
1.0620390 	 1.002230 
1.0620542 	 1.004690 
1.0620693 	 1.004920 
1.0620844 	 1.003260 
1.0620996 	 1.005380 
1.0621147 	 0.998765 
1.0621299 	 0.998446 
1.0621450 	 1.004020 
1.0621601 	 0.997713 
1.0621753 	 0.993563 
1.0621904 	 0.991745 
1.0622056 	 0.993792 
1.0622207 	 1.000950 
1.0622358 	 1.005220 
1.0622510 	 0.997033 
1.0622661 	 0.993946 
1.0622813 	 0.996698 
1.0622964 	 0.994984 
1.0623115 	 0.996664 
1.0623267 	 0.991003 
1.0623418 	 0.991630 
1.0623569 	 0.997295 
1.0623721 	 0.992682 
1.0623872 	 1.000720 
1.0624024 	 1.000280 
1.0624175 	 1.000870 
1.0624326 	 1.013590 
1.0624478 	 0.995793 
1.0624629 	 0.999795 
1.0624781 	 0.998876 
1.0624932 	 0.994173 
1.0625083 	 1.003500 
1.0625235 	 1.008590 
1.0625386 	 1.006360 
1.0625538 	 1.006940 
1.0625689 	 1.003060 
1.0625840 	 1.009250 
1.0625992 	 1.005470 
1.0626143 	 1.004870 
1.0626295 	 1.003070 
1.0626446 	 1.007680 
1.0626597 	 1.005500 
1.0626749 	 1.008050 
1.0626900 	 1.003130 
1.0627052 	 1.008200 
1.0627203 	 1.002810 
1.0627354 	 1.001660 
1.0627506 	 0.997204 
1.0627657 	 0.995488 
1.0627809 	 0.995654 
1.0627960 	 0.988885 
1.0628111 	 0.980968 
1.0628263 	 0.959024 
1.0628414 	 0.929525 
1.0628566 	 0.925005 
1.0628717 	 0.943848 
1.0628868 	 0.977089 
1.0629020 	 0.998307 
1.0629171 	 1.003770 
1.0629323 	 1.006980 
1.0629474 	 1.012260 
1.0629625 	 1.010220 
1.0629777 	 1.008160 
1.0629928 	 1.011610 
1.0630080 	 1.006060 
1.0630231 	 1.008540 
1.0630382 	 1.002640 
1.0630534 	 1.001470 
1.0630685 	 1.002280 
1.0630836 	 0.992563 
1.0630988 	 0.995112 
1.0631139 	 1.001850 
1.0631291 	 1.000560 
1.0631442 	 1.005650 
1.0631593 	 1.004510 
1.0631745 	 1.001870 
1.0631896 	 0.999173 
1.0632048 	 0.992387 
1.0632199 	 0.995153 
1.0632350 	 0.993841 
1.0632502 	 1.001510 
1.0632653 	 1.000160 
1.0632805 	 0.990477 
1.0632956 	 0.991025 
1.0633107 	 0.990162 
1.0633259 	 0.990331 
1.0633410 	 0.994180 
1.0633562 	 1.000000 
1.0633713 	 0.998938 
1.0633864 	 0.993693 
1.0634016 	 0.988103 
1.0634167 	 0.995951 
1.0634319 	 0.992885 
1.0634470 	 0.993932 
1.0634621 	 0.998945 
1.0634773 	 0.998415 
1.0634924 	 1.002630 
1.0635076 	 0.997877 
1.0635227 	 0.996116 
1.0635378 	 0.988961 
1.0635530 	 0.989041 
1.0635681 	 0.990935 
1.0635833 	 0.987829 
1.0635984 	 0.985108 
1.0636135 	 0.993028 
1.0636287 	 0.998065 
1.0636438 	 1.002050 
1.0636590 	 0.994944 
1.0636742 	 0.991168 
1.0636894 	 0.997340 
1.0637045 	 0.996773 
1.0637196 	 1.001870 
1.0637348 	 1.000090 
1.0637499 	 0.995034 
1.0637650 	 0.986092 
1.0637802 	 0.993293 
1.0637953 	 1.000620 
1.0638105 	 0.997496 
1.0638256 	 0.999206 
1.0638407 	 0.991333 
1.0638559 	 0.994907 
1.0638710 	 1.000550 
1.0638862 	 0.993057 
1.0639013 	 0.994740 
1.0639164 	 0.994139 
1.0639316 	 1.003010 
1.0639467 	 1.000570 
1.0639619 	 0.996730 
1.0639770 	 0.993902 
1.0639921 	 0.985352 
1.0640073 	 0.990628 
1.0640224 	 0.996048 
1.0640376 	 1.002980 
1.0640527 	 1.002320 
1.0640678 	 1.001900 
1.0640830 	 0.996795 
1.0640981 	 0.990273 
1.0641133 	 0.996128 
1.0641284 	 0.995890 
1.0641435 	 0.996846 
1.0641587 	 0.986269 
1.0641738 	 0.992641 
1.0641890 	 0.989543 
1.0642041 	 0.993219 
1.0642192 	 0.988896 
1.0642344 	 0.991195 
1.0642495 	 0.985484 
1.0642647 	 0.986892 
1.0642798 	 0.980319 
1.0642949 	 0.980612 
1.0643101 	 0.987332 
1.0643252 	 0.992910 
1.0643404 	 0.985411 
1.0643555 	 0.982508 
1.0643706 	 0.998117 
1.0643858 	 0.994935 
1.0644009 	 1.012170 
1.0644161 	 0.992917 
1.0644312 	 0.989721 
1.0644463 	 0.985362 
1.0644615 	 0.986020 
1.0644766 	 0.994844 
1.0644917 	 0.990453 
1.0645069 	 0.982563 
1.0645220 	 0.996072 
1.0645372 	 0.993345 
1.0645523 	 0.997263 
1.0645674 	 0.989984 
1.0645826 	 0.995611 
1.0645977 	 0.986920 
1.0646129 	 0.986288 
1.0646280 	 0.982144 
1.0646431 	 0.983873 
1.0646583 	 0.992370 
1.0646734 	 0.990324 
1.0646886 	 0.988036 
1.0647037 	 0.988163 
1.0647188 	 0.982796 
1.0647340 	 0.980060 
1.0647491 	 0.974847 
1.0647643 	 0.982142 
1.0647794 	 0.977176 
1.0647945 	 0.977636 
1.0648097 	 0.991158 
1.0648248 	 0.983811 
1.0648400 	 0.958800 
1.0648551 	 0.930853 
1.0648702 	 0.936166 
1.0648854 	 0.950655 
1.0649005 	 0.970682 
1.0649157 	 0.978619 
1.0649308 	 0.988417 
1.0649459 	 0.981203 
1.0649611 	 0.980862 
1.0649762 	 0.984834 
1.0649914 	 0.992970 
1.0650065 	 0.997133 
1.0650216 	 1.003300 
1.0650368 	 0.996680 
1.0650519 	 0.992977 
1.0650671 	 0.990888 
1.0650822 	 0.982744 
1.0650973 	 0.984333 
1.0651125 	 0.978912 
1.0651276 	 0.988658 
1.0651428 	 0.993210 
1.0651579 	 0.996780 
1.0651730 	 0.985315 
1.0651882 	 0.984265 
1.0652033 	 0.983404 
1.0652184 	 0.981340 
1.0652336 	 0.986922 
1.0652487 	 0.986015 
1.0652639 	 0.985230 
1.0652790 	 0.987661 
1.0652941 	 0.983913 
1.0653093 	 0.995795 
1.0653244 	 0.988784 
1.0653396 	 0.983271 
1.0653547 	 0.981136 
1.0653698 	 0.976608 
1.0653850 	 0.974746 
1.0654001 	 0.971339 
1.0654153 	 0.974028 
1.0654304 	 0.985163 
1.0654455 	 0.978445 
1.0654607 	 0.987459 
1.0654758 	 0.987002 
1.0654910 	 0.986295 
1.0655061 	 0.982773 
1.0655212 	 0.988498 
1.0655364 	 0.981701 
1.0655515 	 0.982178 
1.0655667 	 0.984181 
1.0655818 	 0.984750 
1.0655969 	 0.988275 
1.0656121 	 0.983005 
1.0656272 	 0.982730 
1.0656424 	 0.971696 
1.0656575 	 0.969246 
1.0656726 	 0.974954 
1.0656878 	 0.980879 
1.0657029 	 0.972034 
1.0657181 	 0.980605 
1.0657332 	 0.969583 
1.0657483 	 0.984300 
1.0657635 	 0.978466 
1.0657786 	 0.985847 
1.0657938 	 0.981146 
1.0658089 	 0.982529 
1.0658240 	 0.980928 
1.0658392 	 0.979522 
1.0658543 	 0.980599 
1.0658695 	 0.966524 
1.0658846 	 0.960381 
1.0658997 	 0.954961 
1.0659149 	 0.945969 


==> anc/HD201091/HD201091_73.dat <==
1.0364747 	 0.968115 
1.0364896 	 0.994703 
1.0365045 	 0.983552 
1.0365194 	 1.006540 
1.0365343 	 1.013090 
1.0365492 	 0.986508 
1.0365642 	 1.010110 
1.0365791 	 1.009750 
1.0365940 	 0.993805 
1.0366089 	 1.007350 
1.0366238 	 1.035410 
1.0366387 	 0.994779 
1.0366536 	 0.988666 
1.0366687 	 0.999211 
1.0366836 	 1.003970 
1.0366985 	 1.000300 
1.0367134 	 1.017180 
1.0367283 	 1.030120 
1.0367432 	 1.024750 
1.0367582 	 1.008230 
1.0367731 	 0.973834 
1.0367880 	 0.984815 
1.0368029 	 0.995430 
1.0368178 	 0.986635 
1.0368327 	 0.986210 
1.0368477 	 0.983084 
1.0368626 	 0.991011 
1.0368775 	 0.990051 
1.0368924 	 0.986132 
1.0369073 	 0.965565 
1.0369222 	 1.007250 
1.0369371 	 1.008890 
1.0369521 	 1.008620 
1.0369670 	 1.005610 
1.0369819 	 0.995791 
1.0369968 	 1.000560 
1.0370117 	 1.003440 
1.0370266 	 0.977314 
1.0370417 	 1.000370 
1.0370566 	 1.014300 
1.0370715 	 1.011540 
1.0370864 	 1.008190 
1.0371013 	 0.997265 
1.0371162 	 0.984761 
1.0371312 	 0.979338 
1.0371461 	 0.985600 
1.0371610 	 0.921958 
1.0371759 	 0.909218 
1.0371908 	 0.851942 
1.0372057 	 0.834337 
1.0372206 	 0.882857 
1.0372356 	 0.951020 
1.0372505 	 0.968507 
1.0372654 	 1.003080 
1.0372803 	 1.015930 
1.0372952 	 1.012600 
1.0373101 	 0.973716 
1.0373251 	 1.017620 
1.0373400 	 0.986164 
1.0373549 	 1.002970 
1.0373698 	 0.998472 
1.0373847 	 0.993792 
1.0373996 	 1.001960 
1.0374147 	 1.019230 
1.0374296 	 0.999209 
1.0374445 	 1.004700 
1.0374594 	 0.990840 
1.0374743 	 1.009330 
1.0374892 	 0.990363 
1.0375041 	 0.999328 
1.0375191 	 1.011480 
1.0375340 	 1.017680 
1.0375489 	 1.010820 
1.0375638 	 1.001610 
1.0375787 	 0.994026 
1.0375936 	 0.993886 
1.0376086 	 1.004790 
1.0376235 	 0.992703 
1.0376384 	 1.002160 
1.0376533 	 1.004240 
1.0376682 	 1.005690 
1.0376831 	 1.000810 
1.0376981 	 1.010580 
1.0377131 	 0.979931 
1.0377280 	 1.001950 
1.0377429 	 0.989815 
1.0377578 	 1.012200 
1.0377727 	 1.001950 
1.0377876 	 1.008780 
1.0378026 	 1.000680 
1.0378175 	 1.004550 
1.0378324 	 0.986035 
1.0378473 	 1.003730 
1.0378622 	 0.979083 
1.0378771 	 1.009660 
1.0378921 	 0.987847 
1.0379070 	 0.977083 
1.0379219 	 0.966262 
1.0379368 	 0.954302 
1.0379517 	 0.940608 
1.0379666 	 0.926055 
1.0379816 	 0.920852 
1.0379965 	 0.946307 
1.0380114 	 0.983583 
1.0380263 	 0.993494 
1.0380412 	 1.000360 
1.0380561 	 0.985571 
1.0380710 	 0.991824 
1.0380861 	 0.988841 
1.0381010 	 0.988400 
1.0381159 	 1.001550 
1.0381308 	 0.999060 
1.0381457 	 1.004600 
1.0381606 	 1.025780 
1.0381756 	 1.009710 
1.0381905 	 1.017160 
1.0382054 	 1.005200 
1.0382203 	 0.986936 
1.0382352 	 0.967890 
1.0382501 	 0.987691 
1.0382651 	 0.994876 
1.0382800 	 1.009610 
1.0382949 	 1.006720 
1.0383098 	 1.000870 
1.0383247 	 1.002370 
1.0383396 	 1.004340 
1.0383545 	 0.985723 
1.0383695 	 1.010590 
1.0383844 	 1.009500 
1.0383993 	 1.015960 
1.0384142 	 1.010050 
1.0384291 	 1.016310 
1.0384440 	 1.007980 
1.0384591 	 1.010130 
1.0384740 	 1.003380 
1.0384889 	 1.014070 
1.0385038 	 1.005690 
1.0385187 	 0.999819 
1.0385336 	 1.000290 
1.0385486 	 1.005360 
1.0385635 	 0.983300 
1.0385784 	 0.995681 
1.0385933 	 0.998060 
1.0386082 	 1.006780 
1.0386231 	 0.998804 
1.0386380 	 0.991050 
1.0386530 	 0.996036 
1.0386679 	 0.997873 
1.0386828 	 1.000450 
1.0386977 	 1.010380 
1.0387126 	 0.999059 
1.0387275 	 0.998768 
1.0387425 	 1.008800 
1.0387574 	 0.998964 
1.0387723 	 1.015460 
1.0387872 	 1.001720 
1.0388021 	 0.989295 
1.0388170 	 0.983594 
1.0388321 	 0.998958 
1.0388470 	 0.999721 
1.0388619 	 1.006020 
1.0388768 	 1.013340 
1.0388917 	 1.009060 
1.0389066 	 0.996467 
1.0389215 	 0.999888 
1.0389365 	 0.987457 
1.0389514 	 1.004950 
1.0389663 	 0.996795 
1.0389812 	 0.990850 
1.0389961 	 0.999682 
1.0390110 	 1.027720 
1.0390260 	 1.021910 
1.0390409 	 1.004760 
1.0390558 	 1.018960 
1.0390707 	 0.997296 
1.0390856 	 0.981808 
1.0391005 	 0.990476 
1.0391155 	 1.001150 
1.0391304 	 1.038590 
1.0391454 	 1.008890 
1.0391603 	 1.003330 
1.0391752 	 1.005730 
1.0391901 	 0.989196 
1.0392050 	 1.002630 
1.0392200 	 0.964761 
1.0392349 	 0.982567 
1.0392498 	 0.988334 
1.0392647 	 0.993133 
1.0392796 	 0.994900 
1.0392945 	 0.986117 
1.0393095 	 1.003220 
1.0393244 	 0.998829 
1.0393393 	 1.008230 
1.0393542 	 1.025440 
1.0393691 	 1.017500 
1.0393840 	 0.985297 
1.0393990 	 0.966409 
1.0394139 	 0.978776 
1.0394288 	 0.984480 
1.0394437 	 0.987349 
1.0394586 	 1.004420 
1.0394735 	 1.017470 
1.0394886 	 1.012560 
1.0395035 	 1.014990 
1.0395184 	 1.001620 
1.0395333 	 1.014110 
1.0395482 	 0.981739 
1.0395631 	 0.985935 
1.0395780 	 0.984404 
1.0395930 	 1.004530 
1.0396079 	 1.003680 
1.0396228 	 1.000180 
1.0396377 	 0.947629 
1.0396526 	 0.881554 
1.0396675 	 0.809248 
1.0396825 	 0.838798 
1.0396974 	 0.924049 
1.0397123 	 0.959324 
1.0397272 	 0.952015 
1.0397421 	 0.877739 
1.0397570 	 0.768203 
1.0397720 	 0.708360 
1.0397869 	 0.768496 
1.0398018 	 0.916699 
1.0398167 	 0.964694 
1.0398316 	 0.995499 
1.0398465 	 1.001110 
1.0398614 	 0.994455 
1.0398765 	 0.992617 
1.0398914 	 1.007770 
1.0399063 	 1.009910 
1.0399212 	 1.027440 
1.0399361 	 1.011830 
1.0399510 	 1.012900 
1.0399660 	 1.010720 
1.0399809 	 1.020680 
1.0399958 	 1.004190 
1.0400107 	 0.993656 
1.0400256 	 1.003150 
1.0400405 	 1.002020 
1.0400555 	 0.997710 
1.0400704 	 1.013650 
1.0400853 	 1.011390 
1.0401002 	 1.009500 
1.0401151 	 1.015870 
1.0401300 	 1.005970 
1.0401449 	 0.982598 
1.0401599 	 0.975210 
1.0401748 	 1.001660 
1.0401897 	 1.008690 
1.0402046 	 1.002940 
1.0402195 	 1.008350 
1.0402344 	 1.017410 
1.0402495 	 1.000260 
1.0402644 	 0.997756 
1.0402793 	 0.998828 
1.0402942 	 1.057110 
1.0403091 	 1.038250 
1.0403240 	 0.997810 
1.0403390 	 1.007840 
1.0403539 	 1.011390 
1.0403688 	 1.006370 
1.0403837 	 1.023330 
1.0403986 	 1.000520 
1.0404135 	 1.000920 
1.0404284 	 1.006520 
1.0404434 	 0.998464 
1.0404583 	 1.010060 
1.0404732 	 0.994095 
1.0404881 	 0.997770 
1.0405030 	 1.011310 
1.0405179 	 1.010930 
1.0405329 	 1.010220 
1.0405478 	 1.004870 
1.0405627 	 1.011720 
1.0405777 	 1.002050 
1.0405926 	 1.017220 
1.0406075 	 1.006720 
1.0406225 	 1.003670 
1.0406374 	 1.003870 
1.0406523 	 1.010080 
1.0406672 	 1.002280 
1.0406821 	 1.007840 
1.0406970 	 1.015070 
1.0407119 	 0.997170 
1.0407269 	 1.011130 
1.0407418 	 0.986568 
1.0407567 	 0.996375 
1.0407716 	 0.960341 
1.0407865 	 0.996388 
1.0408014 	 0.983799 
1.0408164 	 0.991941 
1.0408313 	 1.005940 
1.0408462 	 1.019940 
1.0408611 	 1.008880 
1.0408760 	 1.008250 
1.0408909 	 1.008130 
1.0409060 	 1.031040 
1.0409209 	 1.021730 
1.0409358 	 1.013480 
1.0409507 	 1.011470 
1.0409656 	 1.002540 
1.0409805 	 1.043510 
1.0409954 	 1.056270 
1.0410104 	 1.023190 
1.0410253 	 1.011910 
1.0410402 	 1.011160 
1.0410551 	 1.011870 
1.0410700 	 1.001450 
1.0410849 	 1.008530 
1.0410999 	 0.995910 
1.0411148 	 0.998532 
1.0411297 	 1.004720 
1.0411446 	 0.991367 
1.0411595 	 0.996318 
1.0411744 	 1.002980 
1.0411894 	 1.012920 
1.0412043 	 1.004840 
1.0412192 	 1.004440 
1.0412341 	 0.990608 
1.0412490 	 1.000150 
1.0412639 	 1.014330 
1.0412788 	 1.010860 
1.0412939 	 1.002380 
1.0413088 	 0.986463 
1.0413237 	 0.991835 
1.0413386 	 0.993957 
1.0413535 	 1.001070 
1.0413684 	 1.016400 
1.0413834 	 1.006930 
1.0413983 	 1.008670 
1.0414132 	 1.009640 
1.0414281 	 1.012670 
1.0414430 	 1.005330 
1.0414579 	 0.995095 
1.0414729 	 0.993433 
1.0414878 	 1.000070 
1.0415027 	 1.002450 
1.0415176 	 1.000580 
1.0415325 	 1.011780 
1.0415474 	 1.006220 
1.0415623 	 1.012080 
1.0415773 	 1.010620 
1.0415922 	 1.012880 
1.0416071 	 1.001960 
1.0416220 	 0.998731 
1.0416369 	 1.004090 
1.0416518 	 1.017330 
1.0416669 	 1.009960 
1.0416818 	 1.005670 
1.0416967 	 0.998462 
1.0417116 	 1.001280 
1.0417265 	 0.997235 
1.0417414 	 1.009560 
1.0417564 	 0.992123 
1.0417713 	 0.999696 
1.0417862 	 1.003820 
1.0418011 	 1.011670 
1.0418160 	 1.010320 
1.0418309 	 1.011070 
1.0418458 	 1.008270 
1.0418608 	 1.007640 
1.0418757 	 0.999976 
1.0418906 	 1.010250 
1.0419055 	 1.011690 
1.0419204 	 1.011060 
1.0419353 	 1.012730 
1.0419503 	 1.018220 
1.0419652 	 1.010310 
1.0419801 	 1.016490 
1.0419950 	 1.011290 
1.0420099 	 1.007390 
1.0420249 	 1.007150 
1.0420399 	 1.014780 
1.0420548 	 1.006110 
1.0420697 	 1.008000 
1.0420846 	 1.008660 
1.0420995 	 1.017420 
1.0421144 	 1.006710 
1.0421293 	 1.021660 
1.0421443 	 1.008920 
1.0421592 	 1.010490 
1.0421741 	 1.001100 
1.0421890 	 1.004940 
1.0422039 	 0.992523 
1.0422188 	 0.988699 
1.0422338 	 1.000110 
1.0422487 	 1.009390 
1.0422636 	 1.005910 
1.0422785 	 1.004270 
1.0422934 	 1.000160 
1.0423083 	 1.002400 
1.0423234 	 1.001830 
1.0423383 	 0.998863 
1.0423532 	 0.998079 
1.0423681 	 0.989452 
1.0423830 	 0.948056 
1.0423979 	 0.934485 
1.0424128 	 0.938425 
1.0424278 	 0.979134 
1.0424427 	 0.956099 
1.0424576 	 0.936911 
1.0424725 	 0.929313 
1.0424874 	 0.957865 
1.0425023 	 0.990624 
1.0425173 	 1.004880 
1.0425322 	 1.007620 
1.0425471 	 1.009170 
1.0425620 	 1.013980 
1.0425769 	 1.007630 
1.0425918 	 1.009260 
1.0426068 	 1.006480 
1.0426217 	 1.000240 
1.0426366 	 0.996297 
1.0426515 	 0.997011 
1.0426664 	 0.998276 
1.0426813 	 1.001500 
1.0426962 	 0.998193 
1.0427113 	 0.992055 
1.0427262 	 0.996002 
1.0427411 	 1.000630 
1.0427560 	 1.004080 
1.0427709 	 1.004070 
1.0427858 	 0.998371 
1.0428008 	 0.984832 
1.0428157 	 0.986656 
1.0428306 	 0.988735 
1.0428455 	 0.991369 
1.0428604 	 1.001280 
1.0428753 	 1.005930 
1.0428903 	 0.996006 
1.0429052 	 0.999893 
1.0429201 	 0.989863 
1.0429350 	 0.987218 
1.0429499 	 1.041130 
1.0429648 	 1.076800 
1.0429797 	 1.006490 
1.0429947 	 1.002660 
1.0430096 	 1.011490 
1.0430245 	 1.014700 
1.0430394 	 1.002020 
1.0430543 	 1.006510 
1.0430692 	 1.008040 
1.0430843 	 1.004300 
1.0430992 	 0.997993 
1.0431141 	 0.998257 
1.0431290 	 0.995353 
1.0431439 	 0.994993 
1.0431588 	 0.999757 
1.0431738 	 1.011730 
1.0431887 	 1.012110 
1.0432036 	 1.014390 
1.0432185 	 1.009700 
1.0432334 	 1.061520 
1.0432483 	 1.067980 
1.0432632 	 1.004850 
1.0432782 	 1.007710 
1.0432931 	 1.009380 
1.0433080 	 1.015170 
1.0433229 	 1.017910 
1.0433378 	 1.020880 
1.0433527 	 1.019360 
1.0433677 	 1.006270 
1.0433826 	 1.014280 
1.0433975 	 1.007410 
1.0434124 	 1.009740 
1.0434273 	 1.006250 
1.0434422 	 1.018180 
1.0434573 	 1.016460 
1.0434722 	 1.022160 
1.0434871 	 1.008910 
1.0435020 	 1.005480 
1.0435169 	 1.004520 
1.0435318 	 1.005500 
1.0435467 	 1.005480 
1.0435617 	 1.005760 
1.0435766 	 1.009290 
1.0435915 	 1.012620 
1.0436064 	 0.999980 
1.0436213 	 0.996628 
1.0436362 	 0.986506 
1.0436512 	 1.005470 
1.0436661 	 1.012300 
1.0436810 	 1.015110 
1.0436959 	 1.006480 
1.0437108 	 1.001530 
1.0437257 	 1.007480 
1.0437407 	 1.015870 
1.0437557 	 1.009720 
1.0437706 	 1.020170 
1.0437855 	 1.008760 
1.0438004 	 1.012860 
1.0438153 	 1.013570 
1.0438302 	 1.002020 
1.0438452 	 0.998934 
1.0438601 	 1.012720 
1.0438750 	 1.012110 
1.0438899 	 1.013430 
1.0439048 	 1.015150 
1.0439197 	 1.008050 
1.0439347 	 1.010100 
1.0439496 	 1.007610 
1.0439645 	 1.003190 
1.0439794 	 1.004580 
1.0439943 	 0.995731 
1.0440092 	 0.999987 
1.0440242 	 1.015380 
1.0440391 	 1.021250 
1.0440540 	 1.023630 
1.0440689 	 1.017280 
1.0440838 	 1.015820 
1.0440987 	 1.006520 
1.0441136 	 1.004920 
1.0441287 	 1.005480 
1.0441436 	 1.003480 
1.0441585 	 1.004940 
1.0441734 	 1.003860 
1.0441883 	 0.999603 
1.0442032 	 1.009990 
1.0442182 	 1.006230 
1.0442331 	 1.014100 
1.0442480 	 1.007510 
1.0442629 	 1.012670 
1.0442778 	 1.003330 
1.0442927 	 1.001160 
1.0443077 	 1.000550 
1.0443226 	 1.005620 
1.0443375 	 1.006410 
1.0443524 	 1.014580 
1.0443673 	 1.012890 
1.0443822 	 1.006290 
1.0443971 	 1.012350 
1.0444121 	 1.009850 
1.0444270 	 1.008060 
1.0444419 	 1.010360 
1.0444568 	 1.007890 
1.0444717 	 1.002850 
1.0444866 	 1.001550 
1.0445017 	 1.017460 
1.0445166 	 1.016420 
1.0445315 	 1.010870 
1.0445464 	 1.014500 
1.0445613 	 1.014020 
1.0445762 	 1.016620 
1.0445912 	 1.010660 
1.0446061 	 1.005920 
1.0446210 	 0.997507 
1.0446359 	 0.997355 
1.0446508 	 0.998294 
1.0446657 	 1.006990 
1.0446806 	 1.019360 
1.0446956 	 1.015800 
1.0447105 	 1.018940 
1.0447254 	 1.011270 
1.0447403 	 1.014360 
1.0447552 	 1.016350 
1.0447701 	 1.019390 
1.0447851 	 1.020470 
1.0448000 	 1.018350 
1.0448149 	 1.014460 
1.0448298 	 1.011000 
1.0448447 	 1.011700 
1.0448596 	 1.018290 
1.0448747 	 1.012980 
1.0448896 	 1.016100 
1.0449045 	 1.012690 
1.0449194 	 1.019070 
1.0449343 	 1.015990 
1.0449492 	 1.012220 
1.0449641 	 1.007810 
1.0449791 	 1.008820 
1.0449940 	 1.007300 
1.0450089 	 1.004100 
1.0450238 	 1.010790 
1.0450387 	 1.007340 
1.0450536 	 1.011330 
1.0450686 	 1.015400 
1.0450835 	 1.011250 
1.0450984 	 1.008800 
1.0451133 	 1.006210 
1.0451282 	 1.010690 
1.0451431 	 1.001440 
1.0451581 	 1.002040 
1.0451730 	 1.002750 
1.0451880 	 1.012790 
1.0452029 	 1.021180 
1.0452178 	 1.012600 
1.0452327 	 1.007550 
1.0452476 	 1.016390 
1.0452626 	 1.017290 
1.0452775 	 1.008010 
1.0452924 	 1.001350 
1.0453073 	 1.001700 
1.0453222 	 1.003940 
1.0453371 	 1.002560 
1.0453521 	 0.956150 
1.0453670 	 0.953136 
1.0453819 	 0.978596 
1.0453968 	 0.999762 
1.0454117 	 1.005780 
1.0454266 	 1.003620 
1.0454416 	 1.015970 
1.0454565 	 1.013340 
1.0454714 	 1.015100 
1.0454863 	 1.009910 
1.0455012 	 1.018070 
1.0455161 	 1.016440 
1.0455310 	 1.006220 
1.0455461 	 1.017480 
1.0455610 	 1.015570 
1.0455759 	 1.012030 
1.0455908 	 1.004500 
1.0456057 	 0.987623 
1.0456206 	 0.980401 
1.0456356 	 0.969762 
1.0456505 	 0.978472 
1.0456654 	 1.004170 
1.0456803 	 1.011290 
1.0456952 	 1.015580 
1.0457101 	 1.004300 
1.0457251 	 1.000000 
1.0457400 	 1.011440 
1.0457549 	 0.999425 
1.0457698 	 1.008180 
1.0457847 	 1.001450 
1.0457996 	 1.000960 
1.0458146 	 1.004760 
1.0458295 	 1.017580 
1.0458444 	 1.016390 
1.0458593 	 1.023780 
1.0458742 	 1.021000 
1.0458891 	 1.013140 
1.0459040 	 1.013330 
1.0459191 	 1.024920 
1.0459340 	 1.014480 
1.0459489 	 1.019090 
1.0459638 	 1.016970 
1.0459787 	 1.017240 
1.0459936 	 1.014530 
1.0460086 	 1.011750 
1.0460235 	 1.002900 
1.0460384 	 1.003510 
1.0460533 	 1.004720 
1.0460682 	 0.997589 
1.0460831 	 0.982886 
1.0460981 	 0.967416 
1.0461130 	 0.981667 
1.0461279 	 1.001830 
1.0461428 	 1.012740 
1.0461577 	 1.024470 
1.0461726 	 1.022590 
1.0461875 	 1.013960 
1.0462025 	 1.004600 
1.0462174 	 1.011290 
1.0462323 	 1.013650 
1.0462472 	 1.007160 
1.0462621 	 1.018710 
1.0462770 	 1.022640 
1.0462921 	 1.016670 
1.0463070 	 1.014250 
1.0463219 	 1.009450 
1.0463368 	 1.010760 
1.0463517 	 1.012490 
1.0463666 	 1.017120 
1.0463816 	 1.011560 
1.0463965 	 1.012070 
1.0464114 	 1.016650 
1.0464263 	 1.013220 
1.0464412 	 1.011330 
1.0464561 	 1.014300 
1.0464710 	 1.012450 
1.0464860 	 1.014510 
1.0465009 	 1.007800 
1.0465158 	 1.002370 
1.0465307 	 1.006790 
1.0465456 	 0.993447 
1.0465605 	 0.996708 
1.0465755 	 0.994990 
1.0465904 	 1.000130 
1.0466053 	 1.001420 
1.0466202 	 0.998264 
1.0466352 	 0.998439 
1.0466501 	 0.993756 
1.0466651 	 0.986979 
1.0466800 	 0.998009 
1.0466949 	 0.997926 
1.0467098 	 0.997670 
1.0467247 	 0.988934 
1.0467396 	 0.985248 
1.0467545 	 0.985725 
1.0467695 	 1.000360 
1.0467844 	 1.009080 
1.0467993 	 1.006760 
1.0468142 	 0.991715 
1.0468291 	 0.990433 
1.0468440 	 0.975999 
1.0468590 	 0.981567 
1.0468739 	 0.994895 
1.0468888 	 1.001510 
1.0469037 	 1.006980 
1.0469186 	 1.021020 
1.0469335 	 1.008330 
1.0469486 	 1.002850 
1.0469635 	 1.001660 
1.0469784 	 0.995796 
1.0469933 	 0.977617 
1.0470082 	 0.965430 
1.0470231 	 0.930102 
1.0470380 	 0.858289 
1.0470530 	 0.812592 
1.0470679 	 0.860654 
1.0470828 	 0.931148 
1.0470977 	 0.974099 
1.0471126 	 0.994410 
1.0471275 	 1.004850 
1.0471425 	 1.004510 
1.0471574 	 1.001440 
1.0471723 	 0.997427 
1.0471872 	 0.998666 
1.0472021 	 1.000030 
1.0472170 	 0.998805 
1.0472320 	 0.997618 
1.0472469 	 1.000870 
1.0472618 	 0.995416 
1.0472767 	 0.999183 
1.0472916 	 0.996101 
1.0473065 	 0.986504 
1.0473214 	 0.988732 
1.0473365 	 0.995800 
1.0473514 	 1.003130 
1.0473663 	 1.005840 
1.0473812 	 1.010970 
1.0473961 	 1.006270 
1.0474110 	 0.997928 
1.0474260 	 0.992574 
1.0474409 	 1.000940 
1.0474558 	 0.997837 
1.0474707 	 0.996879 
1.0474856 	 1.010050 
1.0475005 	 1.008930 
1.0475155 	 1.006040 
1.0475304 	 1.002660 
1.0475453 	 0.996384 
1.0475602 	 0.994208 
1.0475751 	 0.987449 
1.0475900 	 0.993555 
1.0476049 	 0.996168 
1.0476199 	 1.000260 
1.0476348 	 0.998152 
1.0476497 	 1.000170 
1.0476646 	 0.996496 
1.0476795 	 0.995758 
1.0476944 	 0.997595 
1.0477095 	 0.994820 
1.0477244 	 0.988515 
1.0477393 	 0.994747 
1.0477542 	 0.984000 
1.0477691 	 0.986339 
1.0477840 	 0.990892 
1.0477990 	 1.000990 
1.0478139 	 0.993321 
1.0478288 	 0.989647 
1.0478437 	 0.986340 
1.0478586 	 0.999267 
1.0478735 	 0.993609 
1.0478884 	 0.992688 
1.0479034 	 0.994534 
1.0479183 	 0.997264 
1.0479332 	 0.999494 
1.0479481 	 0.994233 
1.0479630 	 0.981766 
1.0479779 	 0.976154 
1.0479929 	 0.983058 
1.0480078 	 0.995724 
1.0480227 	 1.010020 
1.0480376 	 0.995023 
1.0480525 	 0.995501 
1.0480675 	 0.992586 
1.0480825 	 0.986507 
1.0480974 	 0.985166 
1.0481123 	 0.988291 
1.0481272 	 0.990537 
1.0481421 	 0.995849 
1.0481570 	 0.998518 
1.0481719 	 0.995569 
1.0481869 	 0.985093 
1.0482018 	 0.978595 
1.0482167 	 0.970878 
1.0482316 	 0.976664 
1.0482465 	 0.988864 
1.0482614 	 0.998828 
1.0482764 	 0.996478 
1.0482913 	 0.995059 
1.0483062 	 0.993324 
1.0483211 	 1.000830 
1.0483360 	 1.003670 
1.0483509 	 1.001120 
1.0483660 	 0.995968 
1.0483809 	 0.998546 
1.0483958 	 0.999362 
1.0484107 	 0.998228 
1.0484256 	 0.988012 
1.0484405 	 0.991677 
1.0484554 	 0.987637 
1.0484704 	 0.988780 
1.0484853 	 0.999363 
1.0485002 	 1.004260 
1.0485151 	 0.998657 
1.0485300 	 0.997367 
1.0485449 	 0.992028 
1.0485599 	 0.995696 
1.0485748 	 0.990418 
1.0485897 	 0.983948 
1.0486046 	 0.989210 
1.0486195 	 0.990641 
1.0486344 	 1.000650 
1.0486494 	 0.998273 
1.0486643 	 0.988328 
1.0486792 	 0.961609 
1.0486941 	 0.897371 
1.0487090 	 0.856442 
1.0487239 	 0.865219 
1.0487388 	 0.934159 
1.0487539 	 0.978599 
1.0487688 	 0.983435 
1.0487837 	 0.987125 
1.0487986 	 0.986791 
1.0488135 	 0.995227 
1.0488284 	 0.989863 
1.0488434 	 0.991992 
1.0488583 	 0.987606 
1.0488732 	 0.981887 
1.0488881 	 0.988428 
1.0489030 	 0.986513 
1.0489179 	 0.990679 
1.0489329 	 1.005080 
1.0489478 	 1.001830 
1.0489627 	 1.001580 
1.0489776 	 0.993079 
1.0489925 	 0.989799 
1.0490074 	 0.979159 
1.0490223 	 0.985862 
1.0490373 	 0.987940 
1.0490522 	 0.982805 
1.0490671 	 1.000520 
1.0490820 	 1.005240 
1.0490969 	 1.002390 
1.0491118 	 1.001480 
1.0491269 	 0.997314 
1.0491418 	 0.990735 
1.0491567 	 0.977027 
1.0491716 	 0.975047 
1.0491865 	 0.974611 
1.0492014 	 0.982189 
1.0492164 	 0.987979 
1.0492313 	 0.989218 
1.0492462 	 0.997101 
1.0492611 	 0.998381 
1.0492760 	 0.996487 
1.0492909 	 0.987343 
1.0493058 	 0.977433 
1.0493208 	 0.978920 
1.0493357 	 0.973863 
1.0493506 	 0.983106 
1.0493655 	 0.992689 
1.0493804 	 0.990237 
1.0493953 	 0.997913 
1.0494103 	 1.004900 
1.0494252 	 1.002490 
1.0494401 	 0.986895 
1.0494550 	 0.985775 
1.0494699 	 0.980284 
1.0494848 	 0.979340 
1.0494999 	 0.975566 
1.0495148 	 0.985004 
1.0495297 	 0.990642 
1.0495446 	 1.000660 
1.0495595 	 1.003320 
1.0495744 	 0.998101 
1.0495893 	 0.990126 
1.0496043 	 0.981680 
1.0496192 	 0.971989 
1.0496341 	 0.973330 
1.0496490 	 0.949821 
1.0496639 	 0.895659 
1.0496788 	 0.785100 
1.0496938 	 0.698304 
1.0497087 	 0.718547 
1.0497236 	 0.845852 
1.0497385 	 0.956825 
1.0497534 	 0.974592 
1.0497683 	 0.976092 
1.0497833 	 0.965590 
1.0497983 	 0.970950 
1.0498132 	 0.965550 
1.0498281 	 0.979661 
1.0498430 	 0.993075 
1.0498579 	 1.001220 
1.0498728 	 0.993922 
1.0498878 	 0.990744 
1.0499027 	 0.984127 
1.0499176 	 0.973457 
1.0499325 	 0.969686 
1.0499474 	 0.975115 
1.0499623 	 0.977957 
1.0499773 	 0.985098 
1.0499922 	 0.993397 
1.0500071 	 0.998887 
1.0500220 	 1.000600 
1.0500369 	 0.996074 
1.0500518 	 0.984044 
1.0500668 	 0.975643 
1.0500817 	 0.973677 
1.0500966 	 0.975884 
1.0501115 	 0.979891 
1.0501264 	 0.986903 
1.0501413 	 0.991877 
1.0501562 	 0.994802 
1.0501713 	 0.998729 
1.0501862 	 0.996208 
1.0502011 	 0.989116 
1.0502160 	 0.979303 
1.0502309 	 0.972053 
1.0502458 	 0.966530 
1.0502608 	 0.959430 
1.0502757 	 0.976949 
1.0502906 	 0.987771 
1.0503055 	 0.980265 
1.0503204 	 0.996116 
1.0503353 	 0.997213 
1.0503503 	 0.984487 
1.0503652 	 0.984053 
1.0503801 	 0.971227 
1.0503950 	 0.965488 
1.0504099 	 0.964767 
1.0504248 	 0.971801 
1.0504397 	 0.985361 
1.0504547 	 0.987786 
1.0504696 	 0.990258 
1.0504845 	 0.987968 
1.0504994 	 0.989451 
1.0505143 	 0.976157 
1.0505292 	 0.973505 
1.0505443 	 0.975422 
1.0505592 	 0.965665 
1.0505741 	 0.971391 
1.0505890 	 0.968284 
1.0506039 	 0.969808 
1.0506188 	 0.984834 
1.0506338 	 1.001930 
1.0506487 	 0.987495 
1.0506636 	 0.994729 
1.0506785 	 0.973152 
1.0506934 	 0.977259 
1.0507083 	 0.970903 
1.0507232 	 0.981247 
1.0507382 	 0.980064 
1.0507531 	 0.984981 
1.0507680 	 0.989417 
1.0507829 	 0.998349 
1.0507978 	 0.993680 
1.0508127 	 0.991657 
1.0508277 	 0.984336 
1.0508426 	 0.978843 
1.0508575 	 0.978832 
1.0508724 	 0.975852 
1.0508873 	 0.972993 
1.0509022 	 0.984360 
1.0509173 	 0.984118 
1.0509322 	 0.985139 
1.0509471 	 0.991379 
1.0509620 	 0.990485 
1.0509769 	 0.984912 
1.0509918 	 0.983688 
1.0510068 	 0.978656 
1.0510217 	 0.977807 
1.0510366 	 0.980759 
1.0510515 	 0.974251 
1.0510664 	 0.942967 
1.0510813 	 0.937067 
1.0510962 	 0.939815 
1.0511112 	 0.949700 
1.0511261 	 0.974193 
1.0511410 	 0.994131 
1.0511559 	 0.991189 
1.0511708 	 0.971059 
1.0511857 	 0.974455 
1.0512007 	 0.964227 
1.0512156 	 0.966797 
1.0512305 	 0.969423 
1.0512455 	 0.973904 
1.0512604 	 0.975183 
1.0512753 	 0.980783 
1.0512903 	 0.985115 
1.0513052 	 0.985621 
1.0513201 	 0.974419 
1.0513350 	 0.956167 
1.0513499 	 0.948183 
1.0513648 	 0.936128 
1.0513797 	 0.921793 


==> anc/HD201091/HD201091_74.dat <==
1.0225619 	 0.998343 
1.0225766 	 1.013620 
1.0225912 	 0.990231 
1.0226060 	 0.989806 
1.0226207 	 0.976991 
1.0226355 	 0.966410 
1.0226501 	 1.021850 
1.0226648 	 1.003520 
1.0226796 	 1.002850 
1.0226942 	 1.007240 
1.0227090 	 1.016040 
1.0227237 	 0.986582 
1.0227383 	 0.983124 
1.0227531 	 0.972760 
1.0227678 	 0.991589 
1.0227826 	 0.968407 
1.0227972 	 0.992621 
1.0228119 	 1.011080 
1.0228267 	 1.022750 
1.0228413 	 0.966390 
1.0228561 	 0.983690 
1.0228708 	 0.981654 
1.0228854 	 0.969570 
1.0229002 	 0.967234 
1.0229149 	 0.996508 
1.0229297 	 1.034020 
1.0229443 	 1.028230 
1.0229590 	 1.011770 
1.0229738 	 1.020740 
1.0229884 	 1.026490 
1.0230032 	 1.008800 
1.0230179 	 0.988295 
1.0230325 	 1.008420 
1.0230473 	 0.987962 
1.0230620 	 1.003880 
1.0230768 	 1.011780 
1.0230914 	 0.983355 
1.0231061 	 0.994473 
1.0231209 	 0.998188 
1.0231355 	 1.031990 
1.0231503 	 0.995869 
1.0231650 	 0.985664 
1.0231797 	 1.012210 
1.0231944 	 1.011250 
1.0232091 	 1.009170 
1.0232239 	 1.009560 
1.0232385 	 0.986209 
1.0232532 	 1.017270 
1.0232680 	 0.977697 
1.0232826 	 1.011090 
1.0232974 	 0.984958 
1.0233121 	 0.968231 
1.0233268 	 0.959800 
1.0233415 	 0.963889 
1.0233562 	 0.981153 
1.0233710 	 1.032710 
1.0233856 	 0.994142 
1.0234003 	 0.977564 
1.0234151 	 0.993234 
1.0234298 	 0.975050 
1.0234444 	 0.981359 
1.0234592 	 0.983193 
1.0234739 	 0.997377 
1.0234886 	 1.006040 
1.0235033 	 0.999189 
1.0235180 	 0.996150 
1.0235327 	 1.017430 
1.0235474 	 1.012170 
1.0235622 	 1.017280 
1.0235769 	 1.011530 
1.0235915 	 1.025710 
1.0236063 	 1.034460 
1.0236210 	 1.011100 
1.0236357 	 0.992234 
1.0236504 	 0.993335 
1.0236651 	 1.006940 
1.0236799 	 1.042160 
1.0236945 	 1.029370 
1.0237093 	 1.000000 
1.0237240 	 0.994329 
1.0237386 	 0.993763 
1.0237534 	 1.000390 
1.0237681 	 1.026360 
1.0237828 	 0.996325 
1.0237975 	 0.968631 
1.0238122 	 0.968630 
1.0238270 	 1.010050 
1.0238416 	 1.011360 
1.0238564 	 1.010670 
1.0238711 	 0.996742 
1.0238857 	 1.009480 
1.0239005 	 1.004130 
1.0239152 	 1.016430 
1.0239300 	 1.012090 
1.0239446 	 1.007530 
1.0239593 	 0.991316 
1.0239741 	 1.000200 
1.0239887 	 1.020050 
1.0240035 	 1.004460 
1.0240182 	 1.009970 
1.0240328 	 1.011460 
1.0240476 	 1.032770 
1.0240623 	 1.011250 
1.0240771 	 1.027630 
1.0240917 	 1.020930 
1.0241064 	 1.031410 
1.0241212 	 1.037310 
1.0241358 	 1.014850 
1.0241506 	 1.001870 
1.0241653 	 1.022680 
1.0241799 	 1.010390 
1.0241947 	 1.002280 
1.0242094 	 1.003960 
1.0242240 	 0.995912 
1.0242388 	 0.993662 
1.0242535 	 1.012120 
1.0242683 	 1.016800 
1.0242829 	 1.018920 
1.0242976 	 0.985936 
1.0243124 	 0.988347 
1.0243270 	 1.002900 
1.0243418 	 1.019340 
1.0243565 	 1.012610 
1.0243711 	 1.055610 
1.0243859 	 1.088640 
1.0244006 	 1.003030 
1.0244154 	 1.012280 
1.0244300 	 0.999418 
1.0244447 	 0.992830 
1.0244595 	 1.003030 
1.0244741 	 1.004090 
1.0244889 	 0.993417 
1.0245036 	 0.999009 
1.0245183 	 1.048920 
1.0245330 	 1.042350 
1.0245477 	 0.997436 
1.0245625 	 0.993542 
1.0245771 	 1.010790 
1.0245918 	 1.009070 
1.0246066 	 1.009010 
1.0246212 	 1.006870 
1.0246360 	 1.001650 
1.0246507 	 0.991049 
1.0246654 	 0.997581 
1.0246801 	 1.013510 
1.0246948 	 0.994050 
1.0247096 	 1.034700 
1.0247242 	 1.008890 
1.0247389 	 1.028530 
1.0247537 	 0.995687 
1.0247684 	 1.017070 
1.0247831 	 0.992993 
1.0247978 	 0.998361 
1.0248125 	 1.005880 
1.0248272 	 0.994714 
1.0248419 	 1.010850 
1.0248567 	 1.025790 
1.0248713 	 1.014390 
1.0248860 	 1.003450 
1.0249008 	 1.002050 
1.0249155 	 1.000390 
1.0249302 	 1.008710 
1.0249449 	 1.011940 
1.0249596 	 1.005710 
1.0249743 	 0.996950 
1.0249890 	 0.997044 
1.0250038 	 0.996727 
1.0250185 	 1.003090 
1.0250331 	 1.013460 
1.0250479 	 1.011030 
1.0250626 	 1.010760 
1.0250772 	 1.009700 
1.0250920 	 0.992874 
1.0251067 	 0.987129 
1.0251215 	 0.992695 
1.0251361 	 1.002800 
1.0251508 	 1.021970 
1.0251656 	 1.019040 
1.0251802 	 0.993593 
1.0251950 	 0.998722 
1.0252097 	 1.000470 
1.0252243 	 1.012570 
1.0252391 	 1.026830 
1.0252538 	 1.035510 
1.0252686 	 0.991377 
1.0252832 	 1.010910 
1.0252979 	 0.992282 
1.0253127 	 1.001390 
1.0253273 	 0.987648 
1.0253421 	 0.988167 
1.0253568 	 0.995440 
1.0253714 	 1.027200 
1.0253862 	 0.995335 
1.0254009 	 1.009500 
1.0254157 	 1.007820 
1.0254303 	 1.008660 
1.0254450 	 1.017740 
1.0254598 	 1.011850 
1.0254744 	 1.006270 
1.0254892 	 0.998389 
1.0255039 	 1.001630 
1.0255185 	 1.003100 
1.0255333 	 0.989701 
1.0255480 	 0.985069 
1.0255628 	 0.982211 
1.0255774 	 0.983241 
1.0255921 	 1.010380 
1.0256069 	 1.011310 
1.0256215 	 1.001360 
1.0256363 	 1.007110 
1.0256510 	 0.998299 
1.0256656 	 1.000640 
1.0256804 	 1.015560 
1.0256951 	 1.007600 
1.0257099 	 1.010150 
1.0257245 	 1.006820 
1.0257392 	 1.001600 
1.0257540 	 1.003660 
1.0257686 	 1.005900 
1.0257834 	 0.997996 
1.0257981 	 1.007080 
1.0258127 	 0.997834 
1.0258275 	 1.011080 
1.0258422 	 1.022400 
1.0258569 	 1.024690 
1.0258716 	 1.022740 
1.0258863 	 1.021020 
1.0259011 	 1.003750 
1.0259157 	 0.997788 
1.0259304 	 0.992237 
1.0259452 	 0.991785 
1.0259598 	 0.989146 
1.0259746 	 0.983868 
1.0259893 	 0.990229 
1.0260040 	 0.991916 
1.0260187 	 1.004100 
1.0260334 	 1.015110 
1.0260482 	 1.026070 
1.0260628 	 1.023050 
1.0260775 	 1.008250 
1.0260923 	 1.005050 
1.0261070 	 0.989399 
1.0261217 	 0.999481 
1.0261364 	 0.991285 
1.0261511 	 1.012840 
1.0261658 	 1.009570 
1.0261805 	 1.011460 
1.0261953 	 1.008650 
1.0262100 	 1.020550 
1.0262246 	 0.998744 
1.0262394 	 1.008470 
1.0262541 	 1.007410 
1.0262688 	 1.010120 
1.0262835 	 1.012440 
1.0262982 	 1.008620 
1.0263129 	 0.998775 
1.0263276 	 0.997596 
1.0263424 	 0.991588 
1.0263571 	 0.996259 
1.0263717 	 0.991170 
1.0263865 	 1.001650 
1.0264012 	 0.996098 
1.0264159 	 1.011520 
1.0264306 	 1.002090 
1.0264453 	 1.009120 
1.0264601 	 1.010760 
1.0264747 	 1.005660 
1.0264895 	 0.996829 
1.0265042 	 1.006600 
1.0265188 	 1.006450 
1.0265336 	 0.993872 
1.0265483 	 1.000910 
1.0265630 	 1.008620 
1.0265777 	 1.001400 
1.0265924 	 0.975662 
1.0266072 	 0.962991 
1.0266218 	 0.965905 
1.0266366 	 0.981221 
1.0266513 	 0.996784 
1.0266659 	 0.999082 
1.0266807 	 1.003040 
1.0266954 	 1.005010 
1.0267100 	 1.002290 
1.0267248 	 1.006560 
1.0267395 	 1.004840 
1.0267543 	 1.018500 
1.0267689 	 1.002920 
1.0267836 	 1.012380 
1.0267984 	 1.012550 
1.0268130 	 1.011400 
1.0268278 	 1.010410 
1.0268425 	 1.019010 
1.0268571 	 1.007590 
1.0268719 	 1.017660 
1.0268866 	 1.013830 
1.0269014 	 1.014100 
1.0269160 	 1.007700 
1.0269307 	 0.996733 
1.0269455 	 0.996434 
1.0269601 	 1.001610 
1.0269749 	 1.006770 
1.0269896 	 1.009990 
1.0270042 	 1.017800 
1.0270190 	 1.017120 
1.0270337 	 1.009080 
1.0270485 	 1.019470 
1.0270631 	 1.007050 
1.0270778 	 0.997011 
1.0270926 	 1.009350 
1.0271072 	 1.009660 
1.0271220 	 0.999439 
1.0271367 	 1.001880 
1.0271513 	 1.004930 
1.0271661 	 1.006400 
1.0271808 	 1.012620 
1.0271956 	 1.005080 
1.0272102 	 0.995572 
1.0272249 	 1.008440 
1.0272397 	 1.002670 
1.0272543 	 1.020970 
1.0272691 	 0.999501 
1.0272838 	 1.009200 
1.0272985 	 1.004040 
1.0273132 	 1.010320 
1.0273279 	 1.010210 
1.0273427 	 1.015720 
1.0273573 	 1.012140 
1.0273720 	 1.014520 
1.0273868 	 0.996470 
1.0274014 	 0.998855 
1.0274162 	 0.988561 
1.0274309 	 0.995461 
1.0274456 	 0.974245 
1.0274603 	 0.971823 
1.0274750 	 0.954409 
1.0274897 	 0.987097 
1.0275044 	 0.995123 
1.0275191 	 1.009950 
1.0275339 	 1.008990 
1.0275486 	 1.004910 
1.0275632 	 1.001580 
1.0275780 	 1.012740 
1.0275927 	 1.010490 
1.0276074 	 1.013210 
1.0276221 	 1.016070 
1.0276368 	 1.017390 
1.0276515 	 1.006570 
1.0276662 	 1.012710 
1.0276810 	 0.996973 
1.0276957 	 1.002400 
1.0277103 	 1.007500 
1.0277251 	 1.006300 
1.0277398 	 1.004980 
1.0277545 	 1.014600 
1.0277692 	 1.010360 
1.0277839 	 1.015190 
1.0277987 	 1.004680 
1.0278133 	 1.001980 
1.0278281 	 1.002600 
1.0278428 	 1.004640 
1.0278574 	 1.007920 
1.0278722 	 1.005830 
1.0278869 	 1.006840 
1.0279016 	 1.012470 
1.0279163 	 1.012530 
1.0279310 	 1.017440 
1.0279458 	 1.007380 
1.0279604 	 1.005400 
1.0279752 	 1.000270 
1.0279899 	 1.003550 
1.0280045 	 1.009400 
1.0280193 	 1.006670 
1.0280340 	 1.000650 
1.0280488 	 1.004320 
1.0280634 	 1.006300 
1.0280781 	 1.010030 
1.0280929 	 1.010890 
1.0281075 	 1.003200 
1.0281223 	 0.994053 
1.0281370 	 0.989297 
1.0281516 	 1.002080 
1.0281664 	 1.001000 
1.0281811 	 1.002650 
1.0281959 	 1.002290 
1.0282105 	 1.011270 
1.0282252 	 1.008220 
1.0282400 	 1.002430 
1.0282546 	 1.006560 
1.0282694 	 1.000440 
1.0282841 	 0.993339 
1.0282987 	 0.983487 
1.0283135 	 0.986356 
1.0283282 	 0.991034 
1.0283428 	 0.992662 
1.0283576 	 0.992866 
1.0283723 	 0.995919 
1.0283871 	 1.008760 
1.0284017 	 1.005330 
1.0284164 	 1.011240 
1.0284312 	 1.018590 
1.0284458 	 1.017540 
1.0284606 	 1.010260 
1.0284753 	 1.007200 
1.0284899 	 1.013480 
1.0285047 	 1.014750 
1.0285194 	 1.009990 
1.0285342 	 1.004090 
1.0285488 	 0.999768 
1.0285635 	 1.008940 
1.0285783 	 0.995671 
1.0285929 	 0.998860 
1.0286077 	 1.012540 
1.0286224 	 1.016010 
1.0286371 	 1.015400 
1.0286518 	 1.016850 
1.0286665 	 1.008500 
1.0286813 	 1.019580 
1.0286959 	 1.018000 
1.0287106 	 1.022320 
1.0287254 	 1.017220 
1.0287400 	 1.017640 
1.0287548 	 1.012700 
1.0287695 	 1.016350 
1.0287842 	 1.027800 
1.0287989 	 1.020250 
1.0288136 	 1.019820 
1.0288284 	 1.016790 
1.0288430 	 1.014930 
1.0288577 	 1.022130 
1.0288725 	 1.008800 
1.0288872 	 1.012210 
1.0289019 	 1.010460 
1.0289166 	 1.008930 
1.0289313 	 1.002510 
1.0289460 	 1.000240 
1.0289607 	 0.971094 
1.0289755 	 0.953374 
1.0289901 	 0.956195 
1.0290048 	 0.972738 
1.0290196 	 0.993250 
1.0290343 	 0.999997 
1.0290490 	 1.002210 
1.0290637 	 0.999587 
1.0290784 	 1.001260 
1.0290931 	 1.012550 
1.0291078 	 0.999190 
1.0291226 	 0.996455 
1.0291373 	 0.994791 
1.0291519 	 1.004510 
1.0291667 	 0.998534 
1.0291814 	 1.007500 
1.0291960 	 1.013210 
1.0292108 	 0.999570 
1.0292255 	 1.008220 
1.0292403 	 1.004960 
1.0292549 	 1.003860 
1.0292696 	 1.004150 
1.0292844 	 1.007660 
1.0292990 	 1.013470 
1.0293138 	 1.005060 
1.0293285 	 0.992363 
1.0293431 	 1.003070 
1.0293579 	 1.007060 
1.0293726 	 1.013110 
1.0293874 	 1.005430 
1.0294020 	 1.000180 
1.0294167 	 1.006990 
1.0294315 	 1.013230 
1.0294461 	 1.016240 
1.0294609 	 1.013770 
1.0294756 	 1.021110 
1.0294902 	 1.008950 
1.0295050 	 1.008720 
1.0295197 	 1.007300 
1.0295345 	 1.009630 
1.0295491 	 1.012900 
1.0295638 	 1.021770 
1.0295786 	 1.013410 
1.0295932 	 1.008100 
1.0296080 	 1.000870 
1.0296227 	 1.008680 
1.0296373 	 1.006000 
1.0296521 	 1.003050 
1.0296668 	 1.009260 
1.0296816 	 1.011170 
1.0296962 	 1.014500 
1.0297109 	 1.010590 
1.0297257 	 1.014350 
1.0297403 	 1.003650 
1.0297551 	 1.005000 
1.0297698 	 1.003000 
1.0297844 	 0.998265 
1.0297992 	 1.000460 
1.0298139 	 0.988223 
1.0298287 	 0.988002 
1.0298433 	 0.984100 
1.0298580 	 0.970232 
1.0298728 	 0.988665 
1.0298874 	 1.004170 
1.0299022 	 1.003610 
1.0299169 	 1.015760 
1.0299315 	 1.001140 
1.0299463 	 0.999522 
1.0299610 	 1.007970 
1.0299757 	 1.008620 
1.0299904 	 1.009060 
1.0300051 	 1.006080 
1.0300199 	 1.009100 
1.0300345 	 1.013970 
1.0300492 	 1.013680 
1.0300640 	 1.005450 
1.0300786 	 1.000770 
1.0300934 	 0.995780 
1.0301081 	 0.999287 
1.0301228 	 1.016340 
1.0301375 	 1.015700 
1.0301522 	 1.011980 
1.0301670 	 1.009900 
1.0301816 	 1.009780 
1.0301963 	 1.004590 
1.0302111 	 0.998086 
1.0302258 	 0.999637 
1.0302405 	 0.999209 
1.0302552 	 1.004670 
1.0302699 	 1.011870 
1.0302846 	 1.013320 
1.0302993 	 1.013800 
1.0303141 	 1.004060 
1.0303288 	 0.991981 
1.0303434 	 0.992861 
1.0303582 	 0.987443 
1.0303729 	 0.992170 
1.0303876 	 1.002570 
1.0304023 	 1.007590 
1.0304170 	 1.007630 
1.0304317 	 1.012820 
1.0304464 	 1.012140 
1.0304612 	 1.015680 
1.0304759 	 1.016980 
1.0304905 	 1.017980 
1.0305053 	 1.009040 
1.0305200 	 1.006080 
1.0305347 	 1.011940 
1.0305494 	 1.016140 
1.0305641 	 1.014800 
1.0305789 	 1.006630 
1.0305935 	 1.009760 
1.0306083 	 1.011910 
1.0306230 	 1.017800 
1.0306376 	 1.008780 
1.0306524 	 1.005160 
1.0306671 	 1.011740 
1.0306818 	 1.010960 
1.0306965 	 1.003840 
1.0307112 	 1.011690 
1.0307260 	 1.009600 
1.0307406 	 1.011520 
1.0307554 	 1.010980 
1.0307701 	 1.005410 
1.0307847 	 1.008490 
1.0307995 	 1.008390 
1.0308142 	 1.003370 
1.0308288 	 0.996712 
1.0308436 	 1.002020 
1.0308583 	 1.005360 
1.0308731 	 1.006910 
1.0308877 	 1.006110 
1.0309024 	 0.999479 
1.0309172 	 0.995613 
1.0309318 	 0.989792 
1.0309466 	 0.997159 
1.0309613 	 0.999976 
1.0309759 	 1.001430 
1.0309907 	 1.002820 
1.0310054 	 1.006100 
1.0310202 	 0.999379 
1.0310348 	 1.005040 
1.0310495 	 1.009300 
1.0310643 	 1.010650 
1.0310789 	 0.997296 
1.0310937 	 1.004060 
1.0311084 	 1.011760 
1.0311230 	 1.016610 
1.0311378 	 0.999745 
1.0311525 	 1.007470 
1.0311673 	 0.999956 
1.0311819 	 1.015670 
1.0311966 	 1.009450 
1.0312114 	 1.012490 
1.0312260 	 1.016500 
1.0312408 	 1.004930 
1.0312555 	 1.014230 
1.0312701 	 1.013310 
1.0312849 	 1.008120 
1.0312996 	 1.001650 
1.0313144 	 1.003020 
1.0313290 	 0.998666 
1.0313437 	 1.000370 
1.0313585 	 1.004710 
1.0313731 	 1.005380 
1.0313879 	 1.006910 
1.0314026 	 0.999809 
1.0314173 	 1.005300 
1.0314320 	 1.013140 
1.0314467 	 1.013460 
1.0314615 	 1.018360 
1.0314761 	 1.013110 
1.0314908 	 1.012210 
1.0315056 	 1.004870 
1.0315202 	 1.000370 
1.0315350 	 1.008530 
1.0315497 	 1.009550 
1.0315644 	 1.017270 
1.0315791 	 1.010650 
1.0315938 	 1.017980 
1.0316086 	 1.009710 
1.0316232 	 1.006530 
1.0316379 	 1.002000 
1.0316527 	 0.998793 
1.0316674 	 0.996148 
1.0316820 	 1.000690 
1.0316968 	 1.003990 
1.0317115 	 1.007960 
1.0317262 	 1.010220 
1.0317409 	 1.014160 
1.0317556 	 1.008510 
1.0317703 	 1.006250 
1.0317850 	 1.006820 
1.0317998 	 0.994317 
1.0318145 	 0.992176 
1.0318291 	 0.994770 
1.0318439 	 0.996535 
1.0318586 	 0.999516 
1.0318733 	 0.995186 
1.0318880 	 1.000430 
1.0319027 	 1.006910 
1.0319175 	 1.010170 
1.0319321 	 1.013490 
1.0319469 	 1.009500 
1.0319616 	 1.002530 
1.0319762 	 1.005440 
1.0319910 	 1.007600 
1.0320057 	 1.002750 
1.0320204 	 1.003190 
1.0320351 	 1.009140 
1.0320498 	 1.009330 
1.0320646 	 1.010490 
1.0320792 	 1.015900 
1.0320940 	 1.007860 
1.0321087 	 1.008370 
1.0321233 	 1.003470 
1.0321381 	 1.001890 
1.0321528 	 0.993119 
1.0321676 	 0.997621 
1.0321822 	 0.999367 
1.0321969 	 1.006230 
1.0322117 	 1.013340 
1.0322263 	 1.015180 
1.0322411 	 1.008070 
1.0322558 	 1.008340 
1.0322704 	 1.004640 
1.0322852 	 0.993587 
1.0322999 	 0.988979 
1.0323147 	 0.987925 
1.0323293 	 0.983723 
1.0323440 	 0.995894 
1.0323588 	 0.997530 
1.0323734 	 0.996657 
1.0323882 	 0.990040 
1.0324029 	 0.988419 
1.0324175 	 0.987097 
1.0324323 	 0.990241 
1.0324470 	 0.988529 
1.0324616 	 0.993969 
1.0324764 	 0.996818 
1.0324911 	 1.005510 
1.0325059 	 1.006560 
1.0325205 	 1.010180 
1.0325352 	 1.013660 
1.0325500 	 1.004380 
1.0325646 	 0.999136 
1.0325794 	 0.995225 
1.0325941 	 0.990404 
1.0326087 	 0.988728 
1.0326235 	 0.991324 
1.0326382 	 1.001260 
1.0326530 	 1.008610 
1.0326676 	 1.012720 
1.0326823 	 1.008510 
1.0326971 	 1.004020 
1.0327117 	 0.998041 
1.0327265 	 0.988659 
1.0327412 	 0.982259 
1.0327559 	 0.985792 
1.0327706 	 0.970055 
1.0327853 	 0.921338 
1.0328001 	 0.844841 
1.0328147 	 0.797168 
1.0328294 	 0.842805 
1.0328442 	 0.930993 
1.0328588 	 0.983255 
1.0328736 	 0.986291 
1.0328883 	 0.984955 
1.0329030 	 0.992568 
1.0329177 	 1.003210 
1.0329324 	 1.005170 
1.0329472 	 1.010420 
1.0329618 	 1.016630 
1.0329765 	 1.020200 
1.0329913 	 1.021970 
1.0330060 	 1.005360 
1.0330207 	 0.997014 
1.0330354 	 0.993945 
1.0330501 	 0.982181 
1.0330648 	 0.980787 
1.0330795 	 0.975096 
1.0330943 	 0.983771 
1.0331089 	 0.980963 
1.0331236 	 0.998512 
1.0331384 	 1.002120 
1.0331531 	 1.003250 
1.0331678 	 1.002750 
1.0331825 	 0.999991 
1.0331972 	 0.981847 
1.0332119 	 0.992897 
1.0332266 	 0.996539 
1.0332413 	 1.005570 
1.0332561 	 1.017120 
1.0332707 	 1.021650 
1.0332855 	 1.004000 
1.0333002 	 0.989087 
1.0333148 	 0.969479 
1.0333296 	 0.976144 
1.0333443 	 0.977047 
1.0333591 	 0.990999 
1.0333737 	 0.994433 
1.0333884 	 0.994979 
1.0334032 	 0.994496 
1.0334178 	 1.010110 
1.0334326 	 1.015190 
1.0334473 	 1.011410 
1.0334619 	 1.000360 
1.0334767 	 0.994141 
1.0334914 	 0.986708 
1.0335062 	 0.990353 
1.0335208 	 0.994941 
1.0335355 	 0.997201 
1.0335503 	 1.010200 
1.0335649 	 1.010850 
1.0335797 	 1.005540 
1.0335944 	 1.004420 
1.0336090 	 0.995255 
1.0336238 	 0.982802 
1.0336385 	 0.978857 
1.0336533 	 0.978655 
1.0336679 	 0.977833 
1.0336826 	 0.981380 
1.0336974 	 0.989356 
1.0337120 	 0.990676 
1.0337268 	 0.983250 
1.0337415 	 0.978982 
1.0337561 	 0.970943 
1.0337709 	 0.972945 
1.0337856 	 0.977811 
1.0338004 	 0.977845 
1.0338150 	 0.992296 
1.0338297 	 0.999097 
1.0338445 	 1.003760 
1.0338591 	 1.010440 
1.0338739 	 1.009170 
1.0338886 	 0.998723 
1.0339032 	 0.979368 
1.0339180 	 0.969207 
1.0339327 	 0.965004 
1.0339475 	 0.961877 
1.0339621 	 0.958732 
1.0339768 	 0.978432 
1.0339916 	 0.995118 
1.0340062 	 1.007890 
1.0340210 	 0.992427 
1.0340357 	 0.981709 
1.0340503 	 0.974881 
1.0340651 	 0.962111 
1.0340798 	 0.963229 
1.0340945 	 0.963189 
1.0341092 	 0.970844 
1.0341239 	 0.974397 
1.0341387 	 0.949564 
1.0341533 	 0.895975 
1.0341680 	 0.853170 
1.0341828 	 0.863536 
1.0341974 	 0.923751 
1.0342122 	 0.960014 
1.0342269 	 0.957770 
1.0342416 	 0.957648 
1.0342563 	 0.960678 
1.0342710 	 0.978969 
1.0342858 	 0.980648 
1.0343004 	 0.991028 
1.0343151 	 0.980363 
1.0343299 	 0.972746 
1.0343446 	 0.950986 
1.0343593 	 0.925872 
1.0343740 	 0.911263 
1.0343887 	 0.881080 
1.0344034 	 0.850342 
1.0344181 	 0.788603 
1.0344329 	 0.702139 
1.0344476 	 0.589820 
1.0344622 	 0.534109 
1.0344770 	 0.575543 
1.0344917 	 0.683701 
1.0345064 	 0.790579 
1.0345211 	 0.850602 
1.0345358 	 0.885152 
1.0345505 	 0.915779 
1.0345652 	 0.940746 
1.0345800 	 0.964556 
1.0345947 	 0.974782 
1.0346093 	 0.982236 
1.0346241 	 0.989500 
1.0346388 	 0.983305 
1.0346535 	 0.975186 
1.0346682 	 0.969887 
1.0346829 	 0.971114 
1.0346977 	 0.967192 
1.0347123 	 0.977986 
1.0347271 	 0.985091 
1.0347418 	 0.994688 
1.0347564 	 1.000660 
1.0347712 	 0.999788 
1.0347859 	 0.986039 
1.0348006 	 0.975300 
1.0348153 	 0.968450 
1.0348300 	 0.968343 
1.0348448 	 0.966827 
1.0348594 	 0.955655 
1.0348742 	 0.953649 
1.0348889 	 0.967392 
1.0349035 	 0.980841 
1.0349183 	 0.996357 
1.0349330 	 0.995293 
1.0349476 	 0.986245 
1.0349624 	 0.983445 
1.0349771 	 0.972671 
1.0349919 	 0.981557 
1.0350065 	 0.977982 
1.0350212 	 0.994084 
1.0350360 	 0.995907 
1.0350506 	 0.981054 
1.0350654 	 0.976588 
1.0350801 	 0.976609 
1.0350947 	 0.971581 
1.0351095 	 0.974366 
1.0351242 	 0.967291 
1.0351390 	 0.966850 
1.0351536 	 0.961561 
1.0351683 	 0.969573 
1.0351831 	 0.987140 
1.0351977 	 0.999859 
1.0352125 	 1.000100 
1.0352272 	 0.990777 
1.0352418 	 0.987421 
1.0352566 	 0.982227 
1.0352713 	 0.973778 
1.0352861 	 0.981994 
1.0353007 	 0.993472 
1.0353154 	 0.990261 
1.0353302 	 1.010540 
1.0353448 	 0.999455 
1.0353596 	 1.005230 
1.0353743 	 0.998250 
1.0353889 	 0.984266 
1.0354037 	 0.982583 
1.0354184 	 0.976192 
1.0354332 	 0.972825 
1.0354478 	 0.959205 
1.0354625 	 0.958729 
1.0354773 	 0.972503 
1.0354919 	 0.995802 
1.0355067 	 0.997520 
1.0355214 	 0.990092 
1.0355361 	 0.985768 
1.0355508 	 0.982102 
1.0355655 	 0.975021 
1.0355803 	 0.967862 
1.0355949 	 0.958538 
1.0356096 	 0.967908 
1.0356244 	 0.986826 
1.0356390 	 0.983336 
1.0356538 	 0.983469 
1.0356685 	 0.985539 
1.0356832 	 0.982655 
1.0356979 	 0.967727 
1.0357126 	 0.966875 
1.0357273 	 0.965598 
1.0357420 	 0.966361 
1.0357567 	 0.972192 
1.0357715 	 0.980847 
1.0357862 	 0.991299 
1.0358008 	 0.984037 
1.0358156 	 0.987597 
1.0358303 	 0.988296 
1.0358450 	 0.976549 
1.0358597 	 0.986351 
1.0358744 	 0.984658 
1.0358891 	 0.983944 
1.0359038 	 0.985005 
1.0359186 	 0.979610 
1.0359333 	 0.981128 
1.0359479 	 0.979254 
1.0359627 	 0.980202 
1.0359774 	 0.972808 
1.0359921 	 0.984843 
1.0360068 	 0.980453 
1.0360215 	 0.972663 
1.0360363 	 0.974741 
1.0360509 	 0.978793 
1.0360657 	 0.983656 
1.0360804 	 0.988428 
1.0360950 	 0.988628 
1.0361098 	 0.975514 
1.0361245 	 0.972386 
1.0361392 	 0.966983 
1.0361539 	 0.974317 
1.0361686 	 0.975659 
1.0361834 	 0.981304 
1.0361980 	 0.976637 
1.0362128 	 0.971749 
1.0362275 	 0.974926 
1.0362421 	 0.971684 
1.0362569 	 0.940804 
1.0362716 	 0.972056 
1.0362864 	 0.973997 
1.0363010 	 0.976517 
1.0363157 	 0.976950 
1.0363305 	 0.973255 
1.0363451 	 0.969494 
1.0363599 	 0.961763 
1.0363746 	 0.968348 
1.0363892 	 0.976368 
1.0364040 	 0.974447 
1.0364187 	 0.972298 
1.0364335 	 0.972799 
1.0364481 	 0.968569 
1.0364628 	 0.970123 
1.0364776 	 0.967290 
1.0364922 	 0.955388 
1.0365070 	 0.957868 
1.0365217 	 0.970917 
1.0365363 	 0.971353 
1.0365511 	 0.968171 
1.0365658 	 0.972374 
1.0365804 	 0.969508 
1.0365952 	 0.964469 
1.0366099 	 0.966565 
1.0366247 	 0.985084 
1.0366393 	 0.985502 
1.0366540 	 0.973013 
1.0366688 	 0.972634 
1.0366834 	 0.968160 
1.0366982 	 0.974474 
1.0367129 	 0.961546 
1.0367275 	 0.974406 
1.0367423 	 0.973376 
1.0367570 	 0.981303 
1.0367718 	 0.989995 
1.0367864 	 0.982409 
1.0368011 	 0.978771 
1.0368159 	 0.967315 
1.0368305 	 0.962603 
1.0368453 	 0.972782 
1.0368600 	 0.969522 
1.0368747 	 0.972652 
1.0368894 	 0.972391 
1.0369041 	 0.975145 
1.0369189 	 0.972939 
1.0369335 	 0.970220 
1.0369482 	 0.983251 
1.0369630 	 0.983552 
1.0369776 	 0.973686 
1.0369924 	 0.965254 
1.0370071 	 0.971172 
1.0370218 	 0.969863 
1.0370365 	 0.975495 
1.0370512 	 0.989064 
1.0370660 	 0.993588 
1.0370806 	 0.993340 
1.0370953 	 0.986855 
1.0371101 	 0.985171 
1.0371248 	 0.970989 
1.0371395 	 0.961793 
1.0371542 	 0.946623 
1.0371689 	 0.933593 
1.0371836 	 0.898557 
1.0371983 	 0.844676 
1.0372131 	 0.820441 
1.0372277 	 0.827442 
1.0372424 	 0.875197 
1.0372572 	 0.899902 


==> anc/HD201091/HD201091_75.dat <==
1.0090343 	 0.966694 
1.0090488 	 0.949399 
1.0090634 	 0.981917 
1.0090778 	 1.007720 
1.0090923 	 1.025030 
1.0091069 	 1.003260 
1.0091214 	 0.953972 
1.0091360 	 1.020230 
1.0091504 	 1.033250 
1.0091649 	 1.013040 
1.0091795 	 0.976608 
1.0091940 	 0.959874 
1.0092086 	 1.018940 
1.0092230 	 1.096360 
1.0092375 	 1.018490 
1.0092521 	 1.010760 
1.0092666 	 1.019430 
1.0092812 	 1.017720 
1.0092956 	 1.035970 
1.0093101 	 1.066180 
1.0093247 	 1.017900 
1.0093392 	 1.024790 
1.0093538 	 1.027070 
1.0093682 	 1.046710 
1.0093827 	 1.015550 
1.0093973 	 1.012330 
1.0094118 	 1.031410 
1.0094264 	 1.040910 
1.0094408 	 1.067340 
1.0094553 	 1.036530 
1.0094699 	 1.012430 
1.0094844 	 1.018680 
1.0094990 	 1.025720 
1.0095134 	 1.022830 
1.0095279 	 1.001850 
1.0095425 	 1.027830 
1.0095570 	 1.044280 
1.0095716 	 1.045590 
1.0095860 	 1.056120 
1.0096005 	 1.079690 
1.0096151 	 1.038690 
1.0096296 	 1.022620 
1.0096442 	 1.050090 
1.0096586 	 1.028500 
1.0096731 	 1.044580 
1.0096877 	 1.023700 
1.0097022 	 1.048750 
1.0097167 	 1.040520 
1.0097312 	 1.010910 
1.0097457 	 0.986197 
1.0097603 	 1.015330 
1.0097748 	 1.011100 
1.0097893 	 1.008550 
1.0098038 	 1.022180 
1.0098183 	 1.040860 
1.0098329 	 1.037170 
1.0098474 	 1.036230 
1.0098619 	 1.037450 
1.0098764 	 1.018650 
1.0098909 	 1.022560 
1.0099055 	 1.019050 
1.0099200 	 1.000790 
1.0099345 	 1.010970 
1.0099490 	 1.025940 
1.0099635 	 0.951089 
1.0099781 	 1.033710 
1.0099926 	 0.943117 
1.0100071 	 0.984918 
1.0100216 	 0.997045 
1.0100361 	 1.026760 
1.0100507 	 1.033840 
1.0100652 	 1.044940 
1.0100797 	 1.018440 
1.0100942 	 1.028160 
1.0101087 	 1.022530 
1.0101233 	 1.018930 
1.0101378 	 1.025300 
1.0101523 	 1.033490 
1.0101669 	 1.012430 
1.0101813 	 1.002050 
1.0101959 	 0.991890 
1.0102104 	 1.024950 
1.0102249 	 1.047770 
1.0102395 	 1.035000 
1.0102539 	 1.018440 
1.0102684 	 1.029960 
1.0102830 	 1.020720 
1.0102975 	 1.030250 
1.0103121 	 1.020330 
1.0103265 	 1.002060 
1.0103410 	 1.017140 
1.0103556 	 1.000050 
1.0103701 	 1.027820 
1.0103847 	 1.006830 
1.0103991 	 1.027010 
1.0104136 	 1.014380 
1.0104282 	 1.006070 
1.0104427 	 1.027190 
1.0104573 	 1.030150 
1.0104717 	 0.991256 
1.0104862 	 1.003820 
1.0105008 	 0.954627 
1.0105153 	 1.008890 
1.0105299 	 1.031670 
1.0105443 	 1.031130 
1.0105588 	 1.022370 
1.0105734 	 1.020860 
1.0105879 	 1.004840 
1.0106025 	 1.006120 
1.0106169 	 1.010060 
1.0106314 	 1.027820 
1.0106460 	 1.021810 
1.0106605 	 1.024910 
1.0106751 	 1.014330 
1.0106895 	 1.023610 
1.0107040 	 1.010430 
1.0107186 	 1.033460 
1.0107331 	 1.027000 
1.0107477 	 1.036530 
1.0107621 	 1.024470 
1.0107766 	 1.029700 
1.0107912 	 1.024630 
1.0108057 	 1.037840 
1.0108203 	 1.034330 
1.0108347 	 0.996677 
1.0108492 	 1.028730 
1.0108638 	 1.014530 
1.0108783 	 1.008720 
1.0108929 	 1.007980 
1.0109073 	 1.024820 
1.0109218 	 1.028950 
1.0109364 	 1.031370 
1.0109509 	 1.000010 
1.0109655 	 0.995380 
1.0109799 	 1.007700 
1.0109944 	 1.026790 
1.0110090 	 1.023710 
1.0110235 	 1.028640 
1.0110381 	 1.032420 
1.0110525 	 1.052760 
1.0110670 	 1.032610 
1.0110816 	 1.029620 
1.0110961 	 1.006080 
1.0111107 	 1.010320 
1.0111251 	 1.003880 
1.0111396 	 0.994497 
1.0111542 	 0.986612 
1.0111687 	 0.992662 
1.0111833 	 1.007260 
1.0111977 	 1.035700 
1.0112122 	 1.038210 
1.0112268 	 1.026850 
1.0112413 	 1.018690 
1.0112559 	 1.020530 
1.0112703 	 1.007850 
1.0112848 	 1.018620 
1.0112994 	 1.001220 
1.0113139 	 0.997104 
1.0113285 	 1.010320 
1.0113430 	 1.021260 
1.0113574 	 1.023340 
1.0113720 	 1.010360 
1.0113865 	 1.008500 
1.0114011 	 1.001760 
1.0114156 	 1.025390 
1.0114300 	 1.039240 
1.0114446 	 1.014460 
1.0114591 	 0.983572 
1.0114737 	 0.973950 
1.0114882 	 0.939531 
1.0115026 	 0.975507 
1.0115172 	 1.006490 
1.0115317 	 1.023970 
1.0115463 	 1.003710 
1.0115608 	 1.027060 
1.0115752 	 1.026260 
1.0115898 	 1.014570 
1.0116043 	 0.999360 
1.0116189 	 1.027730 
1.0116334 	 1.010910 
1.0116478 	 1.011400 
1.0116624 	 1.012220 
1.0116769 	 1.007730 
1.0116915 	 0.998753 
1.0117060 	 0.995576 
1.0117204 	 1.004390 
1.0117350 	 1.010980 
1.0117495 	 1.009700 
1.0117640 	 1.016180 
1.0117786 	 1.005140 
1.0117930 	 1.008590 
1.0118076 	 1.013920 
1.0118221 	 0.996525 
1.0118366 	 1.000120 
1.0118512 	 1.012140 
1.0118656 	 1.003410 
1.0118802 	 1.011690 
1.0118947 	 1.012140 
1.0119092 	 1.015420 
1.0119238 	 1.029160 
1.0119382 	 1.002340 
1.0119528 	 0.989177 
1.0119673 	 0.996238 
1.0119818 	 0.997607 
1.0119964 	 1.004840 
1.0120108 	 1.026670 
1.0120254 	 1.034980 
1.0120399 	 1.020480 
1.0120544 	 1.014780 
1.0120690 	 1.029860 
1.0120834 	 1.021820 
1.0120980 	 1.013160 
1.0121125 	 1.010200 
1.0121270 	 1.015970 
1.0121416 	 0.997970 
1.0121560 	 0.985819 
1.0121706 	 0.984196 
1.0121851 	 0.994200 
1.0121996 	 0.998077 
1.0122142 	 1.014060 
1.0122286 	 1.013230 
1.0122432 	 1.027270 
1.0122577 	 1.018750 
1.0122722 	 1.030940 
1.0122868 	 1.025220 
1.0123012 	 1.029690 
1.0123158 	 1.027750 
1.0123303 	 1.026370 
1.0123448 	 1.014950 
1.0123594 	 1.028800 
1.0123738 	 1.034300 
1.0123883 	 1.018520 
1.0124029 	 1.023260 
1.0124174 	 1.024670 
1.0124320 	 1.023060 
1.0124465 	 1.012360 
1.0124609 	 1.015340 
1.0124755 	 1.011880 
1.0124900 	 1.013890 
1.0125046 	 1.012490 
1.0125191 	 1.005610 
1.0125335 	 1.024970 
1.0125481 	 1.025590 
1.0125626 	 1.011590 
1.0125772 	 1.016880 
1.0125917 	 1.020300 
1.0126061 	 1.029990 
1.0126207 	 1.022500 
1.0126352 	 1.029120 
1.0126498 	 1.029770 
1.0126643 	 1.029800 
1.0126787 	 1.010440 
1.0126933 	 1.012340 
1.0127078 	 1.013390 
1.0127224 	 1.027690 
1.0127369 	 1.025270 
1.0127513 	 1.030340 
1.0127659 	 1.029460 
1.0127804 	 1.027130 
1.0127950 	 1.025150 
1.0128095 	 0.997491 
1.0128239 	 0.979969 
1.0128385 	 0.996387 
1.0128530 	 1.001590 
1.0128676 	 1.022810 
1.0128821 	 1.018810 
1.0128965 	 1.013970 
1.0129111 	 1.018440 
1.0129256 	 1.024380 
1.0129402 	 1.010660 
1.0129547 	 1.016110 
1.0129691 	 1.007720 
1.0129837 	 1.024030 
1.0129982 	 1.016440 
1.0130128 	 1.024140 
1.0130273 	 1.014860 
1.0130417 	 1.016690 
1.0130563 	 1.020720 
1.0130708 	 1.032180 
1.0130854 	 1.018440 
1.0130999 	 1.014680 
1.0131143 	 0.997819 
1.0131289 	 1.015480 
1.0131434 	 1.013950 
1.0131580 	 1.020850 
1.0131725 	 1.053400 
1.0131869 	 1.049520 
1.0132015 	 1.009790 
1.0132160 	 1.007190 
1.0132306 	 1.008770 
1.0132451 	 1.010990 
1.0132595 	 1.023020 
1.0132741 	 1.021980 
1.0132886 	 1.010370 
1.0133032 	 0.998775 
1.0133177 	 1.001670 
1.0133321 	 1.005700 
1.0133467 	 1.006260 
1.0133612 	 1.016030 
1.0133758 	 0.999330 
1.0133903 	 1.002600 
1.0134047 	 1.013210 
1.0134193 	 1.005720 
1.0134338 	 0.997481 
1.0134484 	 0.995381 
1.0134629 	 1.006640 
1.0134773 	 1.012100 
1.0134919 	 1.030470 
1.0135064 	 1.020010 
1.0135210 	 1.020450 
1.0135355 	 1.015640 
1.0135500 	 0.999193 
1.0135645 	 0.980735 
1.0135790 	 0.980676 
1.0135936 	 1.001380 
1.0136081 	 1.008510 
1.0136226 	 1.007440 
1.0136371 	 1.010840 
1.0136516 	 0.993208 
1.0136662 	 1.007870 
1.0136807 	 1.006890 
1.0136952 	 1.010580 
1.0137097 	 0.990451 
1.0137242 	 0.968592 
1.0137388 	 0.980797 
1.0137533 	 0.997171 
1.0137678 	 1.014010 
1.0137823 	 1.014190 
1.0137968 	 1.003130 
1.0138113 	 0.999654 
1.0138259 	 0.998759 
1.0138404 	 1.015830 
1.0138549 	 0.994649 
1.0138694 	 1.000330 
1.0138839 	 0.997462 
1.0138985 	 1.004950 
1.0139130 	 1.007400 
1.0139275 	 1.008170 
1.0139420 	 1.005830 
1.0139565 	 1.015410 
1.0139711 	 1.010460 
1.0139856 	 1.021550 
1.0140001 	 1.000820 
1.0140146 	 1.005670 
1.0140291 	 1.014740 
1.0140437 	 1.025230 
1.0140582 	 1.016850 
1.0140727 	 1.022880 
1.0140872 	 1.005870 
1.0141017 	 1.017490 
1.0141163 	 1.017210 
1.0141308 	 1.014290 
1.0141453 	 1.007100 
1.0141598 	 1.009060 
1.0141743 	 1.001140 
1.0141889 	 1.016670 
1.0142034 	 1.015290 
1.0142179 	 1.015040 
1.0142324 	 1.002130 
1.0142469 	 1.007440 
1.0142615 	 0.991859 
1.0142760 	 0.998160 
1.0142905 	 1.004210 
1.0143050 	 1.015360 
1.0143195 	 1.008870 
1.0143341 	 1.011420 
1.0143486 	 0.996194 
1.0143631 	 0.997396 
1.0143776 	 0.997402 
1.0143921 	 1.004050 
1.0144067 	 1.012130 
1.0144212 	 1.000830 
1.0144356 	 1.006440 
1.0144502 	 1.000450 
1.0144647 	 0.995450 
1.0144793 	 1.004710 
1.0144938 	 1.009780 
1.0145082 	 1.005670 
1.0145228 	 1.002790 
1.0145373 	 0.988213 
1.0145519 	 0.988892 
1.0145664 	 0.984622 
1.0145808 	 0.966925 
1.0145954 	 0.951731 
1.0146099 	 0.897228 
1.0146245 	 0.841545 
1.0146390 	 0.816447 
1.0146536 	 0.862434 
1.0146680 	 0.922475 
1.0146825 	 0.958308 
1.0146971 	 0.958284 
1.0147116 	 0.954793 
1.0147262 	 0.973089 
1.0147406 	 0.981334 
1.0147551 	 0.984533 
1.0147697 	 0.984371 
1.0147842 	 0.989748 
1.0147988 	 0.992433 
1.0148132 	 0.998488 
1.0148277 	 1.006650 
1.0148423 	 1.009070 
1.0148568 	 0.995987 
1.0148714 	 1.009920 
1.0148858 	 1.011620 
1.0149003 	 1.014400 
1.0149149 	 1.020970 
1.0149294 	 1.023990 
1.0149440 	 1.022260 
1.0149584 	 1.011840 
1.0149729 	 1.004200 
1.0149875 	 1.007540 
1.0150020 	 1.001560 
1.0150166 	 1.010850 
1.0150310 	 1.017090 
1.0150455 	 1.013620 
1.0150601 	 1.012390 
1.0150746 	 1.015690 
1.0150892 	 1.016650 
1.0151036 	 1.011600 
1.0151181 	 1.007840 
1.0151327 	 1.017280 
1.0151472 	 1.016990 
1.0151618 	 1.019090 
1.0151762 	 1.026120 
1.0151907 	 1.016330 
1.0152053 	 1.018220 
1.0152198 	 1.015720 
1.0152344 	 1.000380 
1.0152488 	 0.999175 
1.0152633 	 1.004200 
1.0152779 	 1.022410 
1.0152924 	 1.023590 
1.0153069 	 1.003780 
1.0153214 	 1.005070 
1.0153359 	 1.001020 
1.0153505 	 0.998256 
1.0153650 	 0.995598 
1.0153795 	 0.998153 
1.0153940 	 0.986813 
1.0154085 	 0.976900 
1.0154231 	 1.000260 
1.0154376 	 0.996067 
1.0154521 	 1.002290 
1.0154666 	 0.992827 
1.0154811 	 0.997829 
1.0154957 	 0.996782 
1.0155102 	 1.001660 
1.0155247 	 1.007260 
1.0155392 	 1.003790 
1.0155537 	 1.002670 
1.0155683 	 0.989157 
1.0155828 	 0.953633 
1.0155973 	 0.941837 
1.0156118 	 0.958516 
1.0156263 	 0.987282 
1.0156409 	 1.004010 
1.0156554 	 1.007240 
1.0156699 	 0.997379 
1.0156844 	 0.987398 
1.0156989 	 0.987712 
1.0157135 	 0.987725 
1.0157280 	 0.992679 
1.0157425 	 0.999057 
1.0157571 	 1.006980 
1.0157715 	 0.991035 
1.0157861 	 0.989106 
1.0158006 	 0.984416 
1.0158151 	 0.983215 
1.0158297 	 0.993168 
1.0158441 	 1.006090 
1.0158587 	 1.005810 
1.0158732 	 1.004100 
1.0158877 	 0.996795 
1.0159023 	 0.988163 
1.0159167 	 0.997512 
1.0159312 	 0.998448 
1.0159458 	 1.004820 
1.0159603 	 1.001040 
1.0159749 	 0.995180 
1.0159893 	 1.009350 
1.0160038 	 1.011230 
1.0160184 	 1.010980 
1.0160329 	 1.003840 
1.0160475 	 1.012440 
1.0160619 	 1.013090 
1.0160764 	 1.002440 
1.0160910 	 0.998228 
1.0161055 	 1.018300 
1.0161201 	 1.024100 
1.0161345 	 1.009780 
1.0161490 	 0.999248 
1.0161636 	 1.000990 
1.0161781 	 0.990328 
1.0161927 	 0.990117 
1.0162071 	 0.996908 
1.0162216 	 1.000550 
1.0162362 	 1.009620 
1.0162507 	 0.993537 
1.0162653 	 0.983725 
1.0162797 	 0.979378 
1.0162942 	 0.975555 
1.0163088 	 0.991579 
1.0163233 	 1.003230 
1.0163379 	 1.007760 
1.0163523 	 0.999617 
1.0163668 	 0.999950 
1.0163814 	 1.006530 
1.0163959 	 1.008650 
1.0164105 	 1.017410 
1.0164249 	 1.016960 
1.0164394 	 1.015070 
1.0164540 	 1.007010 
1.0164685 	 1.000830 
1.0164831 	 1.001780 
1.0164975 	 0.995195 
1.0165120 	 0.991467 
1.0165266 	 0.992336 
1.0165411 	 0.999190 
1.0165557 	 1.001570 
1.0165701 	 0.998566 
1.0165846 	 0.988010 
1.0165992 	 0.987154 
1.0166137 	 0.994733 
1.0166283 	 0.998894 
1.0166427 	 1.008210 
1.0166572 	 1.004510 
1.0166718 	 1.008950 
1.0166863 	 1.014060 
1.0167009 	 1.017790 
1.0167153 	 1.016580 
1.0167298 	 1.016930 
1.0167444 	 1.006520 
1.0167589 	 1.007040 
1.0167735 	 1.000810 
1.0167879 	 0.994460 
1.0168024 	 0.976053 
1.0168170 	 0.940649 
1.0168315 	 0.918448 
1.0168461 	 0.946084 
1.0168605 	 0.985950 
1.0168750 	 0.996992 
1.0168896 	 0.999290 
1.0169041 	 1.005060 
1.0169187 	 0.999489 
1.0169332 	 1.010920 
1.0169476 	 1.008630 
1.0169622 	 1.016590 
1.0169767 	 1.015970 
1.0169913 	 1.014940 
1.0170058 	 0.999806 
1.0170202 	 0.985574 
1.0170348 	 0.977952 
1.0170493 	 1.002350 
1.0170639 	 1.013020 
1.0170784 	 1.013050 
1.0170928 	 1.006810 
1.0171074 	 1.018080 
1.0171219 	 0.997564 
1.0171365 	 0.995784 
1.0171510 	 0.975185 
1.0171654 	 1.074510 
1.0171800 	 0.980220 
1.0171945 	 0.989270 
1.0172091 	 1.001400 
1.0172236 	 1.006510 
1.0172380 	 1.000610 
1.0172526 	 1.002360 
1.0172671 	 1.007750 
1.0172817 	 1.046200 
1.0172962 	 0.992586 
1.0173106 	 1.007600 
1.0173252 	 0.996034 
1.0173397 	 0.999193 
1.0173542 	 1.001330 
1.0173688 	 1.001600 
1.0173832 	 1.007070 
1.0173978 	 1.008090 
1.0174123 	 1.007930 
1.0174268 	 1.010610 
1.0174414 	 1.014370 
1.0174558 	 1.005710 
1.0174704 	 1.000340 
1.0174849 	 1.004470 
1.0174994 	 0.999400 
1.0175140 	 1.008750 
1.0175284 	 1.012820 
1.0175430 	 1.013230 
1.0175575 	 1.006650 
1.0175720 	 1.012360 
1.0175866 	 1.008760 
1.0176010 	 1.002080 
1.0176156 	 0.997468 
1.0176301 	 0.999769 
1.0176446 	 1.000540 
1.0176592 	 1.000000 
1.0176736 	 1.000960 
1.0176882 	 1.009320 
1.0177027 	 1.010120 
1.0177172 	 1.006020 
1.0177318 	 1.015270 
1.0177462 	 1.007460 
1.0177608 	 1.000790 
1.0177753 	 1.000850 
1.0177898 	 1.002270 
1.0178044 	 1.006270 
1.0178188 	 1.005130 
1.0178334 	 1.002080 
1.0178479 	 1.000300 
1.0178624 	 0.996826 
1.0178770 	 1.000630 
1.0178914 	 1.001380 
1.0179060 	 0.999309 
1.0179205 	 0.993700 
1.0179350 	 0.991356 
1.0179496 	 0.997327 
1.0179640 	 1.005440 
1.0179785 	 1.001380 
1.0179931 	 1.004110 
1.0180076 	 1.008810 
1.0180222 	 1.000030 
1.0180367 	 0.988731 
1.0180511 	 0.980662 
1.0180657 	 0.966546 
1.0180802 	 0.975364 
1.0180948 	 0.982444 
1.0181093 	 1.005300 
1.0181237 	 1.006700 
1.0181383 	 1.008810 
1.0181528 	 1.001840 
1.0181674 	 1.003710 
1.0181819 	 1.001740 
1.0181963 	 0.998262 
1.0182109 	 0.993887 
1.0182254 	 0.996522 
1.0182400 	 1.008950 
1.0182545 	 1.002110 
1.0182689 	 1.008660 
1.0182835 	 1.005060 
1.0182980 	 1.002580 
1.0183126 	 1.011490 
1.0183271 	 1.001550 
1.0183415 	 0.986423 
1.0183561 	 0.971606 
1.0183706 	 0.972687 
1.0183852 	 0.974264 
1.0183997 	 0.989087 
1.0184141 	 0.994497 
1.0184287 	 0.991927 
1.0184432 	 0.999225 
1.0184578 	 0.997548 
1.0184723 	 0.996185 
1.0184867 	 0.996605 
1.0185013 	 0.990868 
1.0185158 	 0.984043 
1.0185304 	 0.992488 
1.0185449 	 0.997243 
1.0185593 	 0.982846 
1.0185739 	 0.977080 
1.0185884 	 0.979726 
1.0186030 	 0.992283 
1.0186175 	 1.004340 
1.0186319 	 0.999087 
1.0186465 	 0.985752 
1.0186610 	 0.984751 
1.0186756 	 0.991553 
1.0186901 	 0.992446 
1.0187045 	 0.999538 
1.0187191 	 0.996582 
1.0187336 	 0.997128 
1.0187482 	 0.995322 
1.0187627 	 0.990361 
1.0187771 	 0.993441 
1.0187917 	 0.988335 
1.0188062 	 0.985102 
1.0188208 	 0.992816 
1.0188353 	 0.996128 
1.0188497 	 1.002690 
1.0188643 	 1.003680 
1.0188788 	 1.006780 
1.0188934 	 1.005080 
1.0189079 	 1.003030 
1.0189223 	 0.997565 
1.0189369 	 0.994774 
1.0189514 	 0.987043 
1.0189660 	 0.989909 
1.0189805 	 0.980387 
1.0189949 	 0.985193 
1.0190095 	 0.992558 
1.0190240 	 1.005680 
1.0190386 	 1.003000 
1.0190531 	 0.995207 
1.0190675 	 0.991086 
1.0190821 	 0.995108 
1.0190966 	 0.994548 
1.0191112 	 0.996773 
1.0191257 	 1.001680 
1.0191402 	 1.019380 
1.0191547 	 1.012190 
1.0191692 	 1.003370 
1.0191838 	 1.008370 
1.0191983 	 1.003710 
1.0192128 	 0.993940 
1.0192273 	 1.004700 
1.0192418 	 0.992074 
1.0192564 	 0.986442 
1.0192709 	 0.990707 
1.0192854 	 1.000100 
1.0192999 	 1.007070 
1.0193144 	 1.018900 
1.0193290 	 1.013750 
1.0193435 	 0.995357 
1.0193580 	 0.987955 
1.0193725 	 0.974221 
1.0193870 	 0.949413 
1.0194016 	 0.935793 
1.0194161 	 0.932354 
1.0194306 	 0.940732 
1.0194451 	 0.986738 
1.0194596 	 1.009380 
1.0194741 	 1.007710 
1.0194887 	 0.998838 
1.0195032 	 0.994084 
1.0195177 	 0.980832 
1.0195322 	 0.976549 
1.0195467 	 0.991021 
1.0195613 	 1.002890 
1.0195758 	 0.965970 
1.0195903 	 0.926899 
1.0196048 	 0.919998 
1.0196193 	 0.955987 
1.0196339 	 0.984592 
1.0196484 	 0.991872 
1.0196629 	 0.984719 
1.0196774 	 0.987731 
1.0196919 	 0.996688 
1.0197065 	 1.011240 
1.0197210 	 1.006610 
1.0197355 	 1.014900 
1.0197500 	 1.008820 
1.0197645 	 1.000600 
1.0197791 	 0.985387 
1.0197936 	 0.979930 
1.0198081 	 0.974575 
1.0198226 	 0.981909 
1.0198371 	 0.987921 
1.0198517 	 0.989747 
1.0198662 	 0.983795 
1.0198807 	 0.993480 
1.0198952 	 1.002730 
1.0199097 	 1.003880 
1.0199243 	 0.993419 
1.0199388 	 0.984140 
1.0199533 	 0.981109 
1.0199678 	 0.979920 
1.0199823 	 0.991454 
1.0199969 	 0.995095 
1.0200114 	 1.010050 
1.0200258 	 1.003830 
1.0200404 	 1.011620 
1.0200549 	 1.008400 
1.0200695 	 1.003830 
1.0200840 	 0.987094 
1.0200984 	 0.989901 
1.0201130 	 0.991845 
1.0201275 	 0.988294 
1.0201421 	 0.977912 
1.0201566 	 0.978533 
1.0201710 	 0.978316 
1.0201856 	 0.992668 
1.0202001 	 1.000280 
1.0202147 	 0.993036 
1.0202292 	 0.985191 
1.0202436 	 0.988679 
1.0202582 	 0.984355 
1.0202727 	 0.986018 
1.0202873 	 0.992685 
1.0203018 	 0.994301 
1.0203164 	 0.991450 
1.0203308 	 1.000150 
1.0203453 	 1.004380 
1.0203599 	 0.992926 
1.0203744 	 0.983693 
1.0203890 	 0.978383 
1.0204034 	 0.976075 
1.0204179 	 0.973917 
1.0204325 	 0.983732 
1.0204470 	 0.994001 
1.0204616 	 0.998293 
1.0204760 	 0.988760 
1.0204905 	 0.993339 
1.0205051 	 0.994786 
1.0205196 	 0.983535 
1.0205342 	 0.980667 
1.0205486 	 0.991406 
1.0205631 	 0.978836 
1.0205777 	 0.980467 
1.0205922 	 0.985583 
1.0206068 	 0.986316 
1.0206212 	 0.996131 
1.0206357 	 0.992970 
1.0206503 	 0.980258 
1.0206648 	 0.983731 
1.0206794 	 0.981562 
1.0206938 	 0.977591 
1.0207083 	 0.981910 
1.0207229 	 0.984189 
1.0207374 	 0.986506 
1.0207520 	 0.993112 
1.0207664 	 0.998572 
1.0207809 	 0.991692 
1.0207955 	 0.990522 
1.0208100 	 0.984472 
1.0208246 	 0.978403 
1.0208390 	 0.979945 
1.0208535 	 0.983743 
1.0208681 	 0.992518 
1.0208826 	 0.990113 
1.0208972 	 0.990309 
1.0209116 	 0.986376 
1.0209261 	 0.978178 
1.0209407 	 0.982383 
1.0209552 	 0.982842 
1.0209697 	 0.983536 
1.0209842 	 0.970915 
1.0209987 	 0.978928 
1.0210133 	 0.980549 
1.0210278 	 0.988805 
1.0210423 	 0.996581 
1.0210568 	 0.997150 
1.0210713 	 0.992370 
1.0210859 	 0.992893 
1.0211004 	 0.991570 
1.0211149 	 0.970186 
1.0211294 	 0.969634 
1.0211439 	 0.971053 
1.0211585 	 0.977167 
1.0211730 	 0.985172 
1.0211875 	 0.978409 
1.0212020 	 0.978957 
1.0212165 	 0.963291 
1.0212311 	 0.965249 
1.0212456 	 0.964687 
1.0212601 	 0.963638 
1.0212746 	 0.966718 
1.0212891 	 0.975125 
1.0213037 	 0.976267 
1.0213182 	 0.972613 
1.0213327 	 0.976475 
1.0213473 	 0.985160 
1.0213617 	 0.981106 
1.0213763 	 0.977574 
1.0213908 	 0.972801 
1.0214053 	 0.963065 
1.0214199 	 0.961647 
1.0214343 	 0.966782 
1.0214489 	 0.966673 
1.0214634 	 0.973708 
1.0214779 	 0.981669 
1.0214925 	 0.980588 
1.0215069 	 0.978745 
1.0215214 	 0.965120 
1.0215360 	 0.953855 
1.0215505 	 0.953368 
1.0215651 	 0.956246 
1.0215795 	 0.966582 
1.0215940 	 0.970150 
1.0216086 	 0.978691 
1.0216231 	 0.978906 
1.0216377 	 0.979482 
1.0216521 	 0.973446 
1.0216666 	 0.972045 
1.0216812 	 0.943676 
1.0216957 	 0.897892 
1.0217103 	 0.820479 
1.0217247 	 0.756392 
1.0217392 	 0.746128 
1.0217538 	 0.808063 
1.0217683 	 0.891498 
1.0217829 	 0.945110 
1.0217973 	 0.961478 
1.0218118 	 0.961125 
1.0218264 	 0.960142 
1.0218409 	 0.958862 
1.0218555 	 0.959369 
1.0218699 	 0.961543 
1.0218844 	 0.962264 
1.0218990 	 0.954799 
1.0219135 	 0.930326 
1.0219281 	 0.889669 
1.0219425 	 0.868082 
1.0219570 	 0.887672 
1.0219716 	 0.935496 
1.0219861 	 0.960167 
1.0220007 	 0.948957 
1.0220151 	 0.944301 
1.0220296 	 0.948061 
1.0220442 	 0.962491 
1.0220587 	 0.973804 
1.0220733 	 0.988048 
1.0220877 	 1.001190 
1.0221022 	 0.991493 
1.0221168 	 0.980905 
1.0221313 	 0.971938 
1.0221459 	 0.964437 
1.0221603 	 0.973292 
1.0221748 	 0.963440 
1.0221894 	 0.971201 
1.0222039 	 0.965365 
1.0222185 	 0.979033 
1.0222329 	 0.983030 
1.0222474 	 0.981132 
1.0222620 	 0.973267 
1.0222765 	 0.976411 
1.0222911 	 0.971195 
1.0223055 	 0.967876 
1.0223200 	 0.968047 
1.0223346 	 0.971201 
1.0223491 	 0.971839 
1.0223637 	 0.987951 
1.0223781 	 0.994868 
1.0223926 	 0.986296 
1.0224072 	 0.979597 
1.0224217 	 0.978007 
1.0224363 	 0.972432 
1.0224507 	 0.966272 
1.0224652 	 0.973982 
1.0224798 	 0.969298 
1.0224943 	 0.971152 
1.0225089 	 0.967089 
1.0225234 	 0.971077 
1.0225378 	 0.989580 
1.0225524 	 0.990135 
1.0225669 	 0.985220 
1.0225815 	 0.982810 
1.0225960 	 0.976911 
1.0226104 	 0.969458 
1.0226250 	 0.963154 
1.0226395 	 0.974448 
1.0226541 	 0.970570 
1.0226686 	 0.985628 
1.0226830 	 0.985416 
1.0226976 	 0.982284 
1.0227121 	 0.983507 
1.0227267 	 0.980352 
1.0227412 	 0.977150 
1.0227556 	 0.967978 
1.0227702 	 0.965949 
1.0227847 	 0.966053 
1.0227993 	 0.962702 
1.0228138 	 0.966279 
1.0228282 	 0.972300 
1.0228428 	 0.983627 
1.0228573 	 0.980312 
1.0228719 	 0.967875 
1.0228864 	 0.947664 
1.0229008 	 0.946904 
1.0229154 	 0.951886 
1.0229299 	 0.951566 
1.0229445 	 0.966084 
1.0229590 	 0.971892 
1.0229734 	 0.986304 
1.0229880 	 0.992660 
1.0230025 	 0.992621 
1.0230170 	 0.987863 
1.0230316 	 0.974537 
1.0230460 	 0.969116 
1.0230606 	 0.965859 
1.0230751 	 0.974430 
1.0230896 	 0.980030 
1.0231042 	 0.982463 
1.0231186 	 0.983494 
1.0231332 	 0.983331 
1.0231477 	 0.989390 
1.0231622 	 0.965136 
1.0231768 	 0.953302 
1.0231912 	 0.949440 
1.0232058 	 0.956933 
1.0232203 	 0.972269 
1.0232348 	 0.976670 
1.0232494 	 0.980651 
1.0232638 	 0.986238 
1.0232784 	 0.972621 
1.0232929 	 0.977695 
1.0233074 	 0.972166 
1.0233220 	 0.971285 
1.0233364 	 0.968259 
1.0233510 	 0.951355 
1.0233655 	 0.952458 
1.0233800 	 0.964677 
1.0233946 	 0.982113 
1.0234090 	 0.984766 
1.0234236 	 0.979269 
1.0234381 	 0.973471 
1.0234526 	 0.959851 
1.0234672 	 0.959993 
1.0234816 	 0.953844 
1.0234962 	 0.956444 
1.0235107 	 0.962450 
1.0235252 	 0.947662 
1.0235398 	 0.950599 


==> anc/HD201091/HD201091_76.dat <==
0.9958441 	 1.042060 
0.9958584 	 1.132270 
0.9958727 	 1.086130 
0.9958870 	 1.029700 
0.9959014 	 0.996011 
0.9959157 	 0.997983 
0.9959299 	 0.980932 
0.9959442 	 0.977665 
0.9959585 	 0.983124 
0.9959728 	 1.007640 
0.9959871 	 1.019670 
0.9960014 	 1.031600 
0.9960157 	 1.049700 
0.9960300 	 1.006120 
0.9960443 	 1.033220 
0.9960586 	 1.012240 
0.9960729 	 0.969838 
0.9960872 	 0.976726 
0.9961015 	 0.983748 
0.9961158 	 0.968329 
0.9961301 	 1.017760 
0.9961444 	 0.991986 
0.9961587 	 1.001420 
0.9961730 	 0.955678 
0.9961873 	 0.979775 
0.9962016 	 0.960516 
0.9962159 	 0.983516 
0.9962302 	 0.983717 
0.9962446 	 0.986718 
0.9962588 	 0.990644 
0.9962731 	 0.998436 
0.9962874 	 0.997239 
0.9963017 	 1.017840 
0.9963160 	 0.973101 
0.9963303 	 0.988966 
0.9963446 	 0.988867 
0.9963589 	 1.002110 
0.9963732 	 0.998985 
0.9963875 	 0.996546 
0.9964019 	 1.033110 
0.9964161 	 1.019900 
0.9964304 	 1.015830 
0.9964447 	 0.995712 
0.9964590 	 1.005960 
0.9964733 	 1.001590 
0.9964876 	 1.035340 
0.9965019 	 1.010380 
0.9965162 	 0.968565 
0.9965305 	 1.026870 
0.9965448 	 0.998887 
0.9965591 	 0.983881 
0.9965734 	 0.996692 
0.9965877 	 0.998120 
0.9966020 	 1.028450 
0.9966163 	 1.019870 
0.9966306 	 1.027080 
0.9966449 	 1.016600 
0.9966592 	 1.029770 
0.9966735 	 1.046880 
0.9966878 	 1.014540 
0.9967021 	 0.985092 
0.9967164 	 0.984546 
0.9967307 	 1.007550 
0.9967451 	 0.995350 
0.9967593 	 1.024570 
0.9967736 	 1.002100 
0.9967879 	 1.047960 
0.9968022 	 0.990413 
0.9968165 	 0.997052 
0.9968308 	 0.999045 
0.9968451 	 1.026600 
0.9968594 	 0.986046 
0.9968737 	 0.995392 
0.9968880 	 0.985187 
0.9969024 	 1.016650 
0.9969166 	 0.992335 
0.9969309 	 1.041590 
0.9969452 	 1.020300 
0.9969595 	 1.029390 
0.9969738 	 1.012510 
0.9969881 	 1.016470 
0.9970024 	 0.965728 
0.9970167 	 0.991021 
0.9970310 	 0.999000 
0.9970453 	 0.999016 
0.9970596 	 0.984957 
0.9970739 	 0.982270 
0.9970882 	 0.973444 
0.9971025 	 0.978947 
0.9971168 	 1.003110 
0.9971311 	 0.994733 
0.9971454 	 1.005170 
0.9971597 	 0.999468 
0.9971740 	 0.982955 
0.9971883 	 0.993914 
0.9972026 	 1.016770 
0.9972169 	 1.001980 
0.9972313 	 1.001440 
0.9972456 	 1.022560 
0.9972598 	 0.993181 
0.9972741 	 0.995052 
0.9972884 	 1.016650 
0.9973027 	 0.998376 
0.9973170 	 1.000000 
0.9973313 	 0.990190 
0.9973456 	 0.996078 
0.9973599 	 1.021060 
0.9973742 	 1.003600 
0.9973885 	 1.015980 
0.9974028 	 1.015200 
0.9974171 	 1.009810 
0.9974314 	 1.011190 
0.9974457 	 0.980289 
0.9974600 	 1.002040 
0.9974743 	 1.010150 
0.9974886 	 1.014550 
0.9975029 	 1.010680 
0.9975172 	 1.009920 
0.9975315 	 1.005730 
0.9975458 	 1.007000 
0.9975601 	 1.014330 
0.9975745 	 1.029600 
0.9975887 	 1.022460 
0.9976030 	 1.012660 
0.9976173 	 1.002520 
0.9976316 	 1.000020 
0.9976459 	 1.006230 
0.9976602 	 0.999199 
0.9976745 	 0.986613 
0.9976888 	 1.005660 
0.9977031 	 1.034060 
0.9977174 	 1.021070 
0.9977318 	 1.013280 
0.9977461 	 0.997415 
0.9977603 	 1.008370 
0.9977746 	 1.010580 
0.9977889 	 1.032240 
0.9978032 	 1.008710 
0.9978175 	 1.017740 
0.9978318 	 0.998149 
0.9978461 	 1.023790 
0.9978604 	 1.013320 
0.9978747 	 1.005430 
0.9978890 	 1.004890 
0.9979033 	 1.015280 
0.9979176 	 1.023860 
0.9979319 	 1.008970 
0.9979462 	 0.984603 
0.9979605 	 0.988805 
0.9979748 	 1.009320 
0.9979891 	 1.018270 
0.9980034 	 1.021890 
0.9980177 	 0.996722 
0.9980320 	 1.010540 
0.9980463 	 1.018790 
0.9980606 	 0.990438 
0.9980750 	 0.986773 
0.9980892 	 1.007520 
0.9981035 	 0.997454 
0.9981178 	 0.999429 
0.9981321 	 1.009650 
0.9981464 	 0.989205 
0.9981607 	 1.011850 
0.9981750 	 1.009660 
0.9981893 	 0.996143 
0.9982036 	 1.007940 
0.9982179 	 0.991782 
0.9982323 	 1.004280 
0.9982465 	 1.013440 
0.9982608 	 1.003440 
0.9982751 	 1.018320 
0.9982894 	 1.002130 
0.9983037 	 0.999519 
0.9983180 	 1.004690 
0.9983323 	 1.014260 
0.9983466 	 1.015910 
0.9983609 	 1.030400 
0.9983752 	 1.024460 
0.9983895 	 0.987472 
0.9984038 	 1.003030 
0.9984182 	 0.977777 
0.9984324 	 0.969945 
0.9984467 	 0.950643 
0.9984610 	 0.958557 
0.9984753 	 0.986228 
0.9984896 	 1.008590 
0.9985039 	 0.993022 
0.9985182 	 1.012160 
0.9985325 	 1.019490 
0.9985468 	 1.030900 
0.9985611 	 1.034160 
0.9985755 	 1.012390 
0.9985897 	 1.016640 
0.9986040 	 0.984981 
0.9986183 	 0.982335 
0.9986326 	 0.982473 
0.9986469 	 0.998853 
0.9986612 	 1.022130 
0.9986755 	 1.000070 
0.9986898 	 0.997427 
0.9987041 	 0.979129 
0.9987184 	 0.971121 
0.9987327 	 0.971547 
0.9987470 	 0.985593 
0.9987613 	 0.984979 
0.9987756 	 0.998791 
0.9987899 	 1.004230 
0.9988042 	 1.006940 
0.9988185 	 1.011100 
0.9988328 	 1.031350 
0.9988471 	 1.038910 
0.9988614 	 1.024370 
0.9988757 	 1.016240 
0.9988900 	 1.010090 
0.9989043 	 1.017970 
0.9989187 	 1.017170 
0.9989329 	 0.997025 
0.9989472 	 1.001800 
0.9989615 	 1.016770 
0.9989758 	 1.009180 
0.9989901 	 1.007600 
0.9990044 	 1.015040 
0.9990187 	 1.031590 
0.9990330 	 1.004540 
0.9990473 	 1.018330 
0.9990616 	 0.995192 
0.9990760 	 0.996337 
0.9990902 	 0.998556 
0.9991045 	 1.012170 
0.9991188 	 1.026900 
0.9991331 	 1.013280 
0.9991474 	 1.008240 
0.9991617 	 1.005120 
0.9991760 	 1.003380 
0.9991903 	 1.004930 
0.9992046 	 1.002380 
0.9992189 	 1.007610 
0.9992332 	 1.012820 
0.9992475 	 1.014640 
0.9992618 	 1.028760 
0.9992761 	 1.029940 
0.9992904 	 1.023630 
0.9993047 	 1.006150 
0.9993190 	 1.000050 
0.9993333 	 1.005420 
0.9993476 	 0.997348 
0.9993619 	 0.996196 
0.9993762 	 0.970326 
0.9993905 	 0.960001 
0.9994049 	 0.950694 
0.9994192 	 0.980511 
0.9994334 	 0.997808 
0.9994477 	 0.999969 
0.9994620 	 0.994476 
0.9994763 	 1.015800 
0.9994906 	 1.012670 
0.9995049 	 1.018250 
0.9995192 	 1.031350 
0.9995335 	 1.031710 
0.9995478 	 1.015820 
0.9995621 	 1.017170 
0.9995764 	 0.987372 
0.9995907 	 0.986953 
0.9996050 	 0.996214 
0.9996193 	 0.990545 
0.9996336 	 0.997127 
0.9996479 	 1.007470 
0.9996622 	 1.007960 
0.9996765 	 1.001070 
0.9996908 	 1.008660 
0.9997051 	 0.994147 
0.9997194 	 1.001700 
0.9997337 	 1.014570 
0.9997480 	 0.998464 
0.9997623 	 1.011290 
0.9997766 	 1.006580 
0.9997909 	 1.020210 
0.9998052 	 1.023280 
0.9998195 	 1.030740 
0.9998338 	 1.021320 
0.9998481 	 0.990345 
0.9998624 	 0.940053 
0.9998767 	 0.906023 
0.9998910 	 0.902827 
0.9999054 	 0.951847 
0.9999197 	 0.996678 
0.9999339 	 1.009540 
0.9999482 	 1.015760 
0.9999625 	 1.026820 
0.9999768 	 1.023710 
0.9999911 	 1.027890 
1.0000054 	 1.033730 
1.0000197 	 1.017650 
1.0000340 	 1.024960 
1.0000483 	 1.014610 
1.0000626 	 1.022920 
1.0000769 	 0.999829 
1.0000912 	 1.020120 
1.0001055 	 1.022780 
1.0001198 	 1.027910 
1.0001341 	 1.010270 
1.0001484 	 1.012790 
1.0001627 	 0.986060 
1.0001770 	 1.003560 
1.0001913 	 0.990261 
1.0002056 	 1.004040 
1.0002199 	 1.022870 
1.0002342 	 1.016160 
1.0002486 	 1.004380 
1.0002629 	 1.023680 
1.0002772 	 1.035990 
1.0002915 	 1.025960 
1.0003058 	 1.024850 
1.0003201 	 1.007320 
1.0003344 	 0.999066 
1.0003486 	 1.003240 
1.0003629 	 0.995614 
1.0003772 	 0.970724 
1.0003915 	 0.929429 
1.0004058 	 0.924913 
1.0004201 	 0.974059 
1.0004344 	 1.017820 
1.0004487 	 1.014690 
1.0004630 	 1.025100 
1.0004773 	 1.025800 
1.0004916 	 1.009730 
1.0005059 	 1.006560 
1.0005202 	 1.011790 
1.0005345 	 1.023140 
1.0005488 	 1.028180 
1.0005631 	 1.025750 
1.0005774 	 1.032010 
1.0005918 	 1.012730 
1.0006061 	 1.018370 
1.0006204 	 1.004710 
1.0006347 	 1.020650 
1.0006490 	 1.002160 
1.0006633 	 1.003480 
1.0006775 	 1.020290 
1.0006918 	 1.035620 
1.0007061 	 1.037250 
1.0007204 	 1.027710 
1.0007347 	 1.010780 
1.0007490 	 1.013780 
1.0007633 	 1.021590 
1.0007776 	 1.020110 
1.0007919 	 1.019340 
1.0008062 	 1.013880 
1.0008205 	 0.991594 
1.0008348 	 0.982319 
1.0008491 	 0.989212 
1.0008634 	 1.001900 
1.0008777 	 1.007860 
1.0008920 	 1.014680 
1.0009063 	 1.020350 
1.0009207 	 1.020320 
1.0009350 	 1.012600 
1.0009493 	 1.007820 
1.0009636 	 1.014220 
1.0009779 	 1.001770 
1.0009922 	 1.004960 
1.0010064 	 1.002060 
1.0010207 	 1.001730 
1.0010350 	 0.998390 
1.0010493 	 0.991359 
1.0010636 	 0.991237 
1.0010779 	 1.012160 
1.0010922 	 1.020850 
1.0011065 	 1.028640 
1.0011208 	 1.014300 
1.0011351 	 1.015070 
1.0011494 	 1.014190 
1.0011637 	 1.016740 
1.0011780 	 0.996188 
1.0011923 	 1.004230 
1.0012066 	 1.022790 
1.0012209 	 1.017640 
1.0012352 	 0.991178 
1.0012496 	 0.949547 
1.0012639 	 0.919620 
1.0012782 	 0.945350 
1.0012925 	 0.976122 
1.0013068 	 1.001950 
1.0013211 	 1.010460 
1.0013354 	 1.023040 
1.0013496 	 1.031150 
1.0013639 	 1.033870 
1.0013782 	 1.032110 
1.0013925 	 1.027870 
1.0014068 	 1.020260 
1.0014211 	 1.017430 
1.0014354 	 1.021430 
1.0014497 	 1.025870 
1.0014640 	 1.025030 
1.0014783 	 1.012670 
1.0014926 	 1.003450 
1.0015069 	 0.994394 
1.0015212 	 1.019520 
1.0015355 	 1.024100 
1.0015498 	 1.017730 
1.0015641 	 1.010740 
1.0015785 	 1.008970 
1.0015928 	 1.017530 
1.0016071 	 1.016030 
1.0016214 	 1.029150 
1.0016357 	 1.024410 
1.0016500 	 1.022890 
1.0016643 	 1.014290 
1.0016785 	 1.024840 
1.0016928 	 1.022030 
1.0017071 	 1.019710 
1.0017214 	 1.020940 
1.0017357 	 1.017840 
1.0017500 	 1.013750 
1.0017643 	 1.016230 
1.0017786 	 1.011300 
1.0017929 	 1.013650 
1.0018072 	 1.015080 
1.0018215 	 1.015270 
1.0018358 	 1.022680 
1.0018501 	 1.024260 
1.0018644 	 1.018230 
1.0018787 	 1.017490 
1.0018930 	 1.022910 
1.0019073 	 1.036860 
1.0019217 	 1.015260 
1.0019360 	 1.011850 
1.0019503 	 1.013500 
1.0019646 	 1.008700 
1.0019789 	 1.021260 
1.0019932 	 1.015730 
1.0020074 	 1.014040 
1.0020217 	 1.017450 
1.0020360 	 1.007760 
1.0020503 	 1.001500 
1.0020646 	 0.993625 
1.0020789 	 1.000980 
1.0020932 	 0.987857 
1.0021075 	 1.007110 
1.0021218 	 1.014750 
1.0021361 	 1.010870 
1.0021504 	 0.999367 
1.0021647 	 1.014360 
1.0021790 	 1.004640 
1.0021933 	 1.007680 
1.0022076 	 1.009380 
1.0022219 	 0.998829 
1.0022362 	 0.981388 
1.0022506 	 0.983039 
1.0022649 	 0.986064 
1.0022792 	 0.994878 
1.0022935 	 1.010740 
1.0023078 	 1.005650 
1.0023221 	 0.997383 
1.0023363 	 1.010670 
1.0023506 	 1.016420 
1.0023649 	 1.021160 
1.0023792 	 1.016990 
1.0023935 	 1.014640 
1.0024078 	 1.020490 
1.0024221 	 1.022900 
1.0024364 	 1.010180 
1.0024507 	 1.015510 
1.0024650 	 1.026630 
1.0024793 	 1.015800 
1.0024936 	 1.006050 
1.0025079 	 1.015640 
1.0025222 	 1.013250 
1.0025365 	 1.013390 
1.0025508 	 1.025780 
1.0025651 	 1.022470 
1.0025795 	 1.017980 
1.0025938 	 1.021050 
1.0026081 	 1.019890 
1.0026224 	 1.018040 
1.0026367 	 1.010840 
1.0026510 	 1.013600 
1.0026653 	 1.031390 
1.0026795 	 1.012100 
1.0026938 	 1.004100 
1.0027081 	 1.007460 
1.0027224 	 1.022390 
1.0027367 	 1.026200 
1.0027510 	 1.006070 
1.0027653 	 0.990759 
1.0027796 	 0.991653 
1.0027939 	 0.995463 
1.0028082 	 1.012670 
1.0028225 	 1.014750 
1.0028368 	 1.019370 
1.0028511 	 1.025890 
1.0028654 	 1.018320 
1.0028797 	 1.004910 
1.0028940 	 1.013660 
1.0029083 	 1.012860 
1.0029227 	 1.015340 
1.0029370 	 1.006670 
1.0029513 	 1.009270 
1.0029656 	 1.007560 
1.0029799 	 1.010570 
1.0029942 	 1.001210 
1.0030084 	 1.008540 
1.0030227 	 1.017130 
1.0030370 	 1.014360 
1.0030513 	 1.011270 
1.0030656 	 1.011390 
1.0030799 	 1.016430 
1.0030942 	 1.015070 
1.0031085 	 1.010990 
1.0031228 	 1.011920 
1.0031371 	 1.008550 
1.0031514 	 1.014250 
1.0031657 	 1.021680 
1.0031800 	 1.010040 
1.0031943 	 1.016970 
1.0032086 	 1.019240 
1.0032229 	 1.014520 
1.0032372 	 1.012530 
1.0032516 	 1.014930 
1.0032659 	 1.009640 
1.0032802 	 1.016880 
1.0032945 	 1.011030 
1.0033088 	 1.010390 
1.0033231 	 1.013700 
1.0033373 	 1.005090 
1.0033516 	 0.996027 
1.0033659 	 0.989682 
1.0033802 	 0.991495 
1.0033945 	 1.005940 
1.0034088 	 1.019110 
1.0034231 	 1.023590 
1.0034374 	 1.014320 
1.0034517 	 1.014670 
1.0034660 	 1.011320 
1.0034803 	 1.014910 
1.0034946 	 1.007100 
1.0035089 	 0.964991 
1.0035232 	 0.909674 
1.0035375 	 0.886508 
1.0035518 	 0.923088 
1.0035661 	 0.985880 
1.0035805 	 1.018690 
1.0035948 	 1.015170 
1.0036091 	 1.005760 
1.0036234 	 1.005760 
1.0036377 	 1.000890 
1.0036520 	 0.987876 
1.0036663 	 0.982964 
1.0036805 	 1.004400 
1.0036948 	 1.007550 
1.0037091 	 1.013120 
1.0037234 	 0.982599 
1.0037377 	 0.946191 
1.0037520 	 0.923143 
1.0037663 	 0.942660 
1.0037806 	 0.973528 
1.0037949 	 1.000960 
1.0038092 	 0.993788 
1.0038235 	 1.002160 
1.0038378 	 1.019020 
1.0038521 	 1.023050 
1.0038664 	 1.013320 
1.0038807 	 1.010490 
1.0038950 	 1.015150 
1.0039093 	 1.009190 
1.0039237 	 0.998094 
1.0039380 	 1.008760 
1.0039523 	 1.012630 
1.0039666 	 1.002120 
1.0039809 	 1.003090 
1.0039952 	 1.005700 
1.0040094 	 1.007540 
1.0040237 	 1.007550 
1.0040380 	 0.998427 
1.0040523 	 0.999471 
1.0040666 	 1.005460 
1.0040809 	 1.014060 
1.0040952 	 1.005680 
1.0041095 	 1.009330 
1.0041238 	 1.010000 
1.0041381 	 1.011300 
1.0041524 	 1.011400 
1.0041667 	 1.006110 
1.0041810 	 0.996066 
1.0041953 	 0.986760 
1.0042096 	 0.979326 
1.0042239 	 0.979683 
1.0042382 	 0.989100 
1.0042526 	 1.004180 
1.0042669 	 1.006090 
1.0042812 	 1.007040 
1.0042955 	 1.002510 
1.0043098 	 0.997302 
1.0043241 	 0.985680 
1.0043383 	 1.004030 
1.0043526 	 1.009260 
1.0043669 	 1.014820 
1.0043812 	 1.010270 
1.0043955 	 1.018830 
1.0044098 	 1.016460 
1.0044241 	 1.003980 
1.0044384 	 1.004530 
1.0044527 	 1.002950 
1.0044670 	 0.997270 
1.0044813 	 0.998546 
1.0044956 	 1.011970 
1.0045099 	 1.007170 
1.0045242 	 1.007500 
1.0045385 	 1.007110 
1.0045528 	 1.011400 
1.0045671 	 0.998560 
1.0045815 	 0.999633 
1.0045958 	 0.991228 
1.0046101 	 0.997919 
1.0046244 	 1.002640 
1.0046387 	 1.009180 
1.0046530 	 1.015320 
1.0046673 	 1.007850 
1.0046815 	 1.004260 
1.0046958 	 1.006550 
1.0047101 	 1.002240 
1.0047244 	 1.001010 
1.0047387 	 0.995160 
1.0047530 	 0.996425 
1.0047673 	 1.004710 
1.0047816 	 1.010880 
1.0047959 	 1.003550 
1.0048102 	 0.994699 
1.0048245 	 0.999977 
1.0048388 	 1.000730 
1.0048531 	 0.997734 
1.0048674 	 0.993315 
1.0048817 	 0.992433 
1.0048960 	 0.983837 
1.0049103 	 0.985738 
1.0049247 	 0.991290 
1.0049390 	 0.955141 
1.0049533 	 0.917941 
1.0049676 	 0.891332 
1.0049819 	 0.910786 
1.0049962 	 0.964915 
1.0050104 	 0.984662 
1.0050247 	 0.987658 
1.0050390 	 0.983671 
1.0050533 	 0.989195 
1.0050676 	 0.984820 
1.0050819 	 0.983855 
1.0050962 	 0.986744 
1.0051105 	 0.991914 
1.0051248 	 0.991595 
1.0051391 	 0.982616 
1.0051534 	 0.996032 
1.0051677 	 1.005290 
1.0051820 	 0.994485 
1.0051963 	 0.968405 
1.0052106 	 0.964337 
1.0052249 	 0.963400 
1.0052392 	 0.984386 
1.0052536 	 0.997529 
1.0052679 	 1.001950 
1.0052822 	 1.002550 
1.0052965 	 1.011970 
1.0053108 	 1.007640 
1.0053251 	 1.003350 
1.0053393 	 1.000280 
1.0053536 	 1.001180 
1.0053679 	 1.005750 
1.0053822 	 1.008320 
1.0053965 	 1.009090 
1.0054108 	 1.001110 
1.0054251 	 0.997158 
1.0054394 	 0.979194 
1.0054537 	 0.967231 
1.0054680 	 0.971192 
1.0054823 	 0.975625 
1.0054966 	 0.995558 
1.0055109 	 0.996159 
1.0055252 	 0.992410 
1.0055395 	 0.994025 
1.0055538 	 0.989121 
1.0055681 	 0.987634 
1.0055825 	 0.983383 
1.0055968 	 0.988084 
1.0056111 	 0.995551 
1.0056254 	 0.994102 
1.0056397 	 0.984195 
1.0056540 	 0.992714 
1.0056682 	 0.990455 
1.0056825 	 0.981008 
1.0056968 	 0.975612 
1.0057111 	 0.967792 
1.0057254 	 0.975632 
1.0057397 	 0.987599 
1.0057540 	 0.997429 
1.0057683 	 0.997773 
1.0057826 	 1.000690 
1.0057969 	 1.003030 
1.0058112 	 0.985065 
1.0058255 	 0.947889 
1.0058398 	 0.897833 
1.0058541 	 0.858573 
1.0058684 	 0.872103 
1.0058827 	 0.929750 
1.0058970 	 0.965952 
1.0059114 	 0.978658 
1.0059257 	 0.978937 
1.0059400 	 0.989404 
1.0059543 	 1.001390 
1.0059686 	 0.991160 
1.0059829 	 0.991523 
1.0059972 	 0.988398 
1.0060114 	 0.977275 
1.0060257 	 0.956863 
1.0060400 	 0.941150 
1.0060543 	 0.915263 
1.0060686 	 0.896468 
1.0060829 	 0.915511 
1.0060972 	 0.955926 
1.0061115 	 0.989493 
1.0061258 	 0.997114 
1.0061401 	 0.996964 
1.0061544 	 0.995879 
1.0061687 	 0.995392 
1.0061830 	 0.981185 
1.0061973 	 0.997626 
1.0062116 	 0.993542 
1.0062259 	 0.996641 
1.0062402 	 0.990864 
1.0062546 	 1.003870 
1.0062689 	 1.004760 
1.0062832 	 1.005600 
1.0062975 	 1.002150 
1.0063118 	 0.997604 
1.0063261 	 0.985502 
1.0063403 	 0.965978 
1.0063546 	 0.952073 
1.0063689 	 0.959170 
1.0063832 	 0.982374 
1.0063975 	 0.981354 
1.0064118 	 0.973738 
1.0064261 	 0.972953 
1.0064404 	 0.982218 
1.0064547 	 0.987270 
1.0064690 	 0.993465 
1.0064833 	 0.993765 
1.0064976 	 0.983921 
1.0065119 	 0.972007 
1.0065262 	 0.965736 
1.0065405 	 0.951745 
1.0065548 	 0.921504 
1.0065691 	 0.864347 
1.0065835 	 0.819857 
1.0065978 	 0.835883 
1.0066121 	 0.894688 
1.0066264 	 0.952306 
1.0066407 	 0.975950 
1.0066550 	 0.977308 
1.0066693 	 0.986453 
1.0066835 	 0.980195 
1.0066978 	 0.982489 
1.0067121 	 0.977790 
1.0067264 	 0.972094 
1.0067407 	 0.962655 
1.0067550 	 0.973979 
1.0067693 	 0.982895 
1.0067836 	 0.995465 
1.0067979 	 0.999333 
1.0068122 	 0.991236 
1.0068265 	 1.002810 
1.0068408 	 1.000040 
1.0068551 	 1.009450 
1.0068694 	 1.003920 
1.0068837 	 0.992057 
1.0068980 	 0.987354 
1.0069124 	 0.979655 
1.0069267 	 0.986485 
1.0069410 	 0.990219 
1.0069553 	 1.002040 
1.0069696 	 0.999053 
1.0069839 	 0.992199 
1.0069982 	 0.991679 
1.0070124 	 0.997601 
1.0070267 	 1.005940 
1.0070410 	 1.003220 
1.0070553 	 0.990362 
1.0070696 	 0.993923 
1.0070839 	 0.992940 
1.0070982 	 1.004040 
1.0071125 	 1.007820 
1.0071268 	 1.002400 
1.0071411 	 1.000680 
1.0071554 	 1.001430 
1.0071697 	 1.003360 
1.0071840 	 0.976023 
1.0071983 	 0.968480 
1.0072126 	 0.968529 
1.0072269 	 0.991744 
1.0072412 	 0.998431 
1.0072556 	 0.990553 
1.0072699 	 0.986342 
1.0072842 	 0.986830 
1.0072985 	 0.988007 
1.0073128 	 0.988684 
1.0073271 	 0.985200 
1.0073413 	 0.977223 
1.0073556 	 0.985405 
1.0073699 	 0.993520 
1.0073842 	 0.995858 
1.0073985 	 1.002330 
1.0074128 	 1.016120 
1.0074271 	 1.014050 
1.0074414 	 1.011260 
1.0074557 	 1.011240 
1.0074700 	 0.997846 
1.0074843 	 0.983207 
1.0074986 	 0.983507 
1.0075129 	 0.994460 
1.0075272 	 1.002160 
1.0075415 	 1.002220 
1.0075558 	 0.995826 
1.0075701 	 0.998180 
1.0075845 	 0.998580 
1.0075988 	 0.985789 
1.0076131 	 0.978969 
1.0076274 	 0.982350 
1.0076417 	 0.987488 
1.0076560 	 0.994299 
1.0076702 	 0.993382 
1.0076845 	 0.995598 
1.0076988 	 0.996124 
1.0077131 	 1.005750 
1.0077274 	 1.005740 
1.0077417 	 0.996350 
1.0077560 	 0.993940 
1.0077703 	 0.983807 
1.0077846 	 0.978256 
1.0077989 	 0.983324 
1.0078132 	 0.987787 
1.0078275 	 0.994866 
1.0078418 	 0.999022 
1.0078561 	 1.004950 
1.0078704 	 0.989617 
1.0078847 	 0.992290 
1.0078990 	 0.987259 
1.0079134 	 0.992845 
1.0079277 	 0.991955 
1.0079420 	 0.993359 
1.0079563 	 0.987028 
1.0079706 	 0.978819 
1.0079849 	 0.987094 
1.0079992 	 0.981195 
1.0080134 	 0.985973 
1.0080277 	 0.987575 
1.0080420 	 0.978164 
1.0080563 	 0.971236 
1.0080706 	 0.972274 
1.0080849 	 0.983118 
1.0080992 	 0.974164 
1.0081135 	 0.961519 
1.0081278 	 0.965708 
1.0081421 	 0.988646 
1.0081564 	 0.992167 
1.0081707 	 0.985919 
1.0081850 	 0.973943 
1.0081993 	 0.964581 
1.0082136 	 0.952705 
1.0082279 	 0.968303 
1.0082422 	 0.985184 
1.0082566 	 0.993805 
1.0082709 	 1.003980 
1.0082852 	 1.009700 
1.0082995 	 1.008330 
1.0083138 	 0.998216 
1.0083281 	 0.989313 
1.0083423 	 0.988552 
1.0083566 	 0.989838 
1.0083709 	 0.991292 
1.0083852 	 0.991014 
1.0083995 	 0.992677 
1.0084138 	 0.991255 
1.0084281 	 0.978909 
1.0084424 	 0.985575 
1.0084567 	 0.989908 
1.0084710 	 0.985294 
1.0084853 	 0.975088 
1.0084996 	 0.975171 
1.0085139 	 0.982959 
1.0085282 	 0.976457 
1.0085425 	 0.984427 
1.0085568 	 0.990032 
1.0085711 	 0.984292 
1.0085855 	 0.970130 
1.0085998 	 0.968169 
1.0086141 	 0.975700 
1.0086284 	 0.973950 
1.0086427 	 0.987628 
1.0086570 	 0.992410 
1.0086712 	 0.986401 
1.0086855 	 0.988150 
1.0086998 	 0.969117 
1.0087141 	 0.961800 
1.0087284 	 0.977790 
1.0087427 	 0.982419 
1.0087570 	 0.982944 
1.0087713 	 0.975998 
1.0087856 	 0.990356 
1.0087999 	 0.988465 
1.0088142 	 0.998494 
1.0088285 	 0.987510 
1.0088428 	 0.992561 
1.0088571 	 0.997090 
1.0088714 	 0.991747 
1.0088857 	 0.984865 
1.0089000 	 0.978605 
1.0089144 	 0.971839 
1.0089287 	 0.972950 
1.0089430 	 0.988559 
1.0089573 	 0.985577 
1.0089716 	 0.987999 
1.0089859 	 0.978504 
1.0090001 	 0.985516 
1.0090144 	 0.999083 
1.0090287 	 0.974156 
1.0090430 	 0.959345 
1.0090573 	 0.960317 
1.0090716 	 0.972121 
1.0090859 	 0.989300 
1.0091002 	 0.997588 
1.0091145 	 0.995989 
1.0091288 	 1.000580 
1.0091431 	 0.998946 
1.0091574 	 1.009930 
1.0091717 	 1.001870 
1.0091860 	 0.997951 
1.0092003 	 0.985628 
1.0092146 	 0.986969 
1.0092289 	 0.989511 
1.0092432 	 0.976786 
1.0092576 	 0.984958 
1.0092719 	 0.982574 
1.0092862 	 0.981919 
1.0093005 	 1.001430 
1.0093148 	 0.999583 
1.0093291 	 0.996695 
1.0093433 	 0.992456 
1.0093576 	 0.993257 
1.0093719 	 0.993851 
1.0093862 	 0.990947 
1.0094005 	 0.985804 
1.0094148 	 0.988134 
1.0094291 	 0.993054 
1.0094434 	 0.999556 
1.0094577 	 1.000160 
1.0094720 	 0.993847 
1.0094863 	 0.979256 
1.0095006 	 0.976894 
1.0095149 	 0.978237 
1.0095292 	 0.990155 
1.0095435 	 0.982035 
1.0095578 	 0.994471 
1.0095721 	 1.010740 
1.0095865 	 1.011420 
1.0096008 	 1.005780 
1.0096151 	 0.993624 
1.0096294 	 0.991282 
1.0096437 	 0.977936 
1.0096580 	 0.974117 
1.0096722 	 0.984179 
1.0096865 	 0.994649 
1.0097008 	 1.004170 
1.0097151 	 1.008630 
1.0097294 	 1.002910 
1.0097437 	 0.994738 
1.0097580 	 0.975522 
1.0097723 	 0.970169 
1.0097866 	 0.962793 
1.0098009 	 0.971197 
1.0098152 	 0.975582 
1.0098295 	 0.989880 
1.0098438 	 0.991692 
1.0098581 	 1.017450 
1.0098724 	 1.017520 
1.0098867 	 1.011600 
1.0099010 	 1.000150 
1.0099154 	 0.972422 
1.0099297 	 0.953642 
1.0099440 	 0.964392 
1.0099583 	 0.969217 
1.0099726 	 0.993968 
1.0099869 	 1.013030 
1.0100012 	 1.013440 
1.0100154 	 1.017210 
1.0100297 	 1.013940 
1.0100440 	 0.995146 
1.0100583 	 0.972038 
1.0100726 	 0.949892 
1.0100869 	 0.945699 
1.0101012 	 0.943815 
1.0101155 	 0.935730 
1.0101298 	 0.941901 


==> anc/HD201091/HD201091_77.dat <==
0.9830049 	 1.087680 
0.9830191 	 1.094100 
0.9830331 	 1.118400 
0.9830473 	 1.033150 
0.9830614 	 0.983948 
0.9830754 	 0.949395 
0.9830896 	 0.950866 
0.9831036 	 0.951251 
0.9831178 	 0.958365 
0.9831318 	 1.017530 
0.9831460 	 1.062610 
0.9831600 	 1.085160 
0.9831741 	 1.035180 
0.9831883 	 1.035420 
0.9832023 	 0.977431 
0.9832165 	 0.944220 
0.9832305 	 0.929915 
0.9832447 	 0.889069 
0.9832587 	 0.890030 
0.9832728 	 0.872495 
0.9832869 	 0.928028 
0.9833010 	 0.981975 
0.9833152 	 0.992596 
0.9833292 	 0.965572 
0.9833434 	 0.963158 
0.9833574 	 0.978045 
0.9833716 	 0.981478 
0.9833856 	 0.996865 
0.9833998 	 1.008210 
0.9834138 	 1.036240 
0.9834279 	 1.028200 
0.9834421 	 1.009470 
0.9834561 	 0.984447 
0.9834703 	 0.956479 
0.9834843 	 0.947790 
0.9834985 	 0.959705 
0.9835125 	 0.965141 
0.9835266 	 1.035020 
0.9835408 	 1.024240 
0.9835548 	 1.047920 
0.9835690 	 1.040270 
0.9835830 	 1.050660 
0.9835972 	 1.015040 
0.9836112 	 1.003660 
0.9836253 	 1.005770 
0.9836394 	 0.965538 
0.9836535 	 1.002450 
0.9836677 	 1.020860 
0.9836817 	 0.997779 
0.9836959 	 0.998214 
0.9837099 	 1.032390 
0.9837241 	 1.037230 
0.9837381 	 1.018180 
0.9837522 	 0.982955 
0.9837663 	 0.982199 
0.9837804 	 1.008030 
0.9837946 	 1.002740 
0.9838086 	 1.026990 
0.9838228 	 1.021930 
0.9838368 	 1.023170 
0.9838510 	 1.013340 
0.9838650 	 0.992559 
0.9838792 	 1.010150 
0.9838932 	 1.027400 
0.9839073 	 0.986951 
0.9839215 	 1.019350 
0.9839355 	 1.030370 
0.9839497 	 1.030720 
0.9839637 	 1.011700 
0.9839779 	 0.976635 
0.9839919 	 0.963611 
0.9840060 	 0.997647 
0.9840202 	 1.013130 
0.9840342 	 1.002170 
0.9840484 	 1.002340 
0.9840624 	 1.013850 
0.9840766 	 1.022920 
0.9840906 	 1.011160 
0.9841047 	 1.007370 
0.9841188 	 0.989923 
0.9841330 	 1.016530 
0.9841471 	 1.026690 
0.9841611 	 1.003520 
0.9841753 	 1.008720 
0.9841893 	 0.919281 
0.9842035 	 0.952067 
0.9842175 	 1.002900 
0.9842317 	 1.044950 
0.9842457 	 1.008010 
0.9842598 	 0.993915 
0.9842740 	 1.005860 
0.9842880 	 1.017810 
0.9843022 	 1.016040 
0.9843162 	 1.031360 
0.9843304 	 1.012680 
0.9843444 	 0.980683 
0.9843586 	 0.980926 
0.9843726 	 0.982734 
0.9843867 	 1.003450 
0.9844009 	 1.005210 
0.9844149 	 1.015130 
0.9844291 	 1.032620 
0.9844431 	 1.034510 
0.9844572 	 1.011650 
0.9844713 	 1.010050 
0.9844854 	 1.007620 
0.9844996 	 0.994491 
0.9845136 	 0.989348 
0.9845278 	 0.995462 
0.9845418 	 1.008890 
0.9845560 	 1.041670 
0.9845700 	 1.033390 
0.9845841 	 1.037540 
0.9845982 	 1.013230 
0.9846124 	 1.002870 
0.9846265 	 1.031100 
0.9846405 	 1.002110 
0.9846547 	 1.004340 
0.9846687 	 0.997824 
0.9846829 	 1.030370 
0.9846969 	 1.032430 
0.9847111 	 1.027540 
0.9847251 	 1.034130 
0.9847392 	 1.015150 
0.9847534 	 1.042780 
0.9847674 	 1.008990 
0.9847816 	 0.989380 
0.9847956 	 1.008870 
0.9848098 	 1.016240 
0.9848238 	 1.043210 
0.9848379 	 1.038690 
0.9848520 	 1.002720 
0.9848661 	 1.012870 
0.9848803 	 1.014540 
0.9848943 	 0.984194 
0.9849085 	 1.000990 
0.9849225 	 1.028720 
0.9849366 	 1.031960 
0.9849507 	 1.030350 
0.9849649 	 1.014000 
0.9849790 	 1.004640 
0.9849930 	 1.011040 
0.9850072 	 1.011700 
0.9850212 	 0.995738 
0.9850354 	 1.002400 
0.9850494 	 0.995917 
0.9850636 	 1.005030 
0.9850776 	 1.025380 
0.9850918 	 1.035990 
0.9851059 	 1.038850 
0.9851199 	 1.011240 
0.9851341 	 1.002710 
0.9851481 	 1.001880 
0.9851623 	 0.996177 
0.9851763 	 0.994777 
0.9851905 	 1.005420 
0.9852045 	 1.009400 
0.9852186 	 1.025550 
0.9852328 	 1.014190 
0.9852468 	 1.028260 
0.9852610 	 1.012100 
0.9852750 	 1.000710 
0.9852892 	 0.996900 
0.9853032 	 1.012720 
0.9853173 	 1.001810 
0.9853314 	 1.006440 
0.9853455 	 1.014050 
0.9853597 	 1.030470 
0.9853737 	 1.018010 
0.9853879 	 1.016170 
0.9854019 	 1.017860 
0.9854160 	 0.984002 
0.9854301 	 1.020490 
0.9854443 	 1.023670 
0.9854584 	 1.020390 
0.9854724 	 1.031060 
0.9854866 	 1.024280 
0.9855006 	 1.037690 
0.9855148 	 1.058310 
0.9855288 	 1.018400 
0.9855430 	 1.013460 
0.9855570 	 1.036910 
0.9855711 	 1.033490 
0.9855853 	 1.025160 
0.9855993 	 1.005900 
0.9856135 	 1.016410 
0.9856275 	 1.041330 
0.9856417 	 1.034900 
0.9856557 	 1.016870 
0.9856698 	 1.013530 
0.9856839 	 1.017110 
0.9856980 	 1.001780 
0.9857122 	 1.001950 
0.9857262 	 0.994318 
0.9857404 	 1.003010 
0.9857544 	 1.011750 
0.9857686 	 1.027090 
0.9857826 	 1.032980 
0.9857967 	 1.022610 
0.9858108 	 1.022490 
0.9858249 	 1.017200 
0.9858391 	 1.018040 
0.9858531 	 1.012760 
0.9858673 	 1.001390 
0.9858813 	 1.012340 
0.9858955 	 1.023470 
0.9859095 	 1.035420 
0.9859237 	 1.031590 
0.9859377 	 1.008640 
0.9859518 	 0.991734 
0.9859660 	 1.011560 
0.9859800 	 1.021390 
0.9859942 	 1.016190 
0.9860082 	 1.003800 
0.9860224 	 1.004170 
0.9860364 	 1.033790 
0.9860505 	 1.029970 
0.9860647 	 1.039050 
0.9860787 	 1.030840 
0.9860929 	 1.002030 
0.9861069 	 1.012950 
0.9861211 	 1.017480 
0.9861351 	 1.009940 
0.9861492 	 0.998272 
0.9861633 	 1.008370 
0.9861774 	 1.017240 
0.9861916 	 1.015090 
0.9862056 	 0.994065 
0.9862198 	 0.958255 
0.9862338 	 0.897719 
0.9862480 	 0.874216 
0.9862620 	 0.905454 
0.9862762 	 0.947201 
0.9862902 	 0.990208 
0.9863043 	 1.010370 
0.9863185 	 1.027600 
0.9863325 	 1.035980 
0.9863467 	 1.027900 
0.9863607 	 1.003850 
0.9863749 	 1.005770 
0.9863889 	 1.002650 
0.9864030 	 1.007250 
0.9864171 	 1.000430 
0.9864312 	 1.017730 
0.9864454 	 1.033440 
0.9864594 	 1.037770 
0.9864736 	 1.031620 
0.9864876 	 1.015790 
0.9865017 	 0.987999 
0.9865158 	 1.009480 
0.9865299 	 1.034590 
0.9865441 	 1.014670 
0.9865581 	 1.023720 
0.9865723 	 1.036020 
0.9865863 	 1.028090 
0.9866005 	 1.041350 
0.9866145 	 1.005950 
0.9866286 	 0.986450 
0.9866427 	 1.014780 
0.9866568 	 0.997496 
0.9866710 	 1.016840 
0.9866850 	 1.013020 
0.9866992 	 1.019690 
0.9867132 	 1.028200 
0.9867274 	 1.018690 
0.9867414 	 1.040720 
0.9867556 	 1.036460 
0.9867696 	 1.014440 
0.9867837 	 1.012700 
0.9867979 	 1.029150 
0.9868119 	 1.003110 
0.9868261 	 1.004980 
0.9868401 	 1.010600 
0.9868543 	 1.013290 
0.9868683 	 1.014560 
0.9868824 	 0.997114 
0.9868965 	 0.971893 
0.9869106 	 0.958517 
0.9869248 	 0.971071 
0.9869388 	 0.961966 
0.9869530 	 1.019260 
0.9869670 	 1.021960 
0.9869811 	 1.024610 
0.9869952 	 1.035200 
0.9870094 	 1.023160 
0.9870235 	 1.021180 
0.9870375 	 1.026030 
0.9870517 	 1.026360 
0.9870657 	 1.021630 
0.9870799 	 1.019640 
0.9870939 	 1.009250 
0.9871081 	 1.025830 
0.9871221 	 1.023420 
0.9871362 	 1.037020 
0.9871504 	 1.041500 
0.9871644 	 1.035020 
0.9871786 	 1.019210 
0.9871926 	 1.006600 
0.9872068 	 1.011130 
0.9872208 	 1.019020 
0.9872350 	 1.004130 
0.9872490 	 1.025670 
0.9872631 	 1.024030 
0.9872773 	 1.037370 
0.9872913 	 1.021340 
0.9873055 	 1.023830 
0.9873195 	 0.983837 
0.9873337 	 1.002490 
0.9873477 	 1.025530 
0.9873618 	 1.021320 
0.9873759 	 1.019950 
0.9873900 	 1.012320 
0.9874042 	 1.012820 
0.9874182 	 1.029940 
0.9874324 	 1.022860 
0.9874464 	 0.997525 
0.9874605 	 1.007180 
0.9874746 	 0.995789 
0.9874888 	 1.013620 
0.9875029 	 1.021270 
0.9875169 	 1.013770 
0.9875311 	 1.011180 
0.9875451 	 1.032890 
0.9875593 	 1.046820 
0.9875733 	 1.031820 
0.9875875 	 1.040250 
0.9876015 	 1.010090 
0.9876156 	 1.010230 
0.9876298 	 1.013670 
0.9876438 	 1.017930 
0.9876580 	 1.020770 
0.9876720 	 1.024650 
0.9876862 	 1.041010 
0.9877002 	 1.031460 
0.9877143 	 1.033230 
0.9877284 	 1.005210 
0.9877425 	 1.009020 
0.9877567 	 1.025000 
0.9877707 	 1.009540 
0.9877849 	 1.019250 
0.9877989 	 1.025060 
0.9878131 	 1.031840 
0.9878271 	 1.026870 
0.9878413 	 1.025270 
0.9878553 	 1.024390 
0.9878694 	 1.013890 
0.9878836 	 1.024470 
0.9878976 	 1.014650 
0.9879118 	 1.012000 
0.9879258 	 1.021310 
0.9879400 	 1.029870 
0.9879540 	 1.028840 
0.9879682 	 1.020430 
0.9879823 	 1.016320 
0.9879963 	 1.009150 
0.9880105 	 0.990320 
0.9880245 	 0.989436 
0.9880387 	 1.003970 
0.9880527 	 1.009460 
0.9880669 	 1.013080 
0.9880809 	 1.025960 
0.9880950 	 1.028880 
0.9881092 	 1.028240 
0.9881232 	 1.000000 
0.9881374 	 0.975017 
0.9881514 	 1.010110 
0.9881656 	 1.003260 
0.9881796 	 0.996998 
0.9881937 	 1.015080 
0.9882078 	 1.021310 
0.9882219 	 1.009010 
0.9882361 	 0.998513 
0.9882501 	 1.013910 
0.9882643 	 1.004930 
0.9882783 	 1.031610 
0.9882925 	 0.993993 
0.9883065 	 1.032700 
0.9883207 	 1.014620 
0.9883347 	 1.016510 
0.9883488 	 1.014940 
0.9883630 	 1.027430 
0.9883770 	 1.029410 
0.9883912 	 1.051580 
0.9884052 	 1.026330 
0.9884194 	 1.055460 
0.9884334 	 1.020820 
0.9884475 	 1.027490 
0.9884617 	 1.027500 
0.9884757 	 1.017010 
0.9884899 	 1.023300 
0.9885039 	 1.031260 
0.9885181 	 1.032790 
0.9885321 	 1.006510 
0.9885462 	 1.005530 
0.9885603 	 1.020860 
0.9885744 	 1.006370 
0.9885886 	 1.025550 
0.9886026 	 1.025730 
0.9886168 	 1.043110 
0.9886308 	 1.038310 
0.9886450 	 1.039260 
0.9886590 	 1.018730 
0.9886732 	 0.993489 
0.9886872 	 1.003520 
0.9887013 	 1.019930 
0.9887155 	 1.019250 
0.9887295 	 1.005470 
0.9887437 	 1.017480 
0.9887577 	 1.023930 
0.9887719 	 1.021880 
0.9887859 	 1.021060 
0.9888001 	 1.000130 
0.9888141 	 1.003360 
0.9888282 	 0.988135 
0.9888424 	 1.012320 
0.9888564 	 1.025360 
0.9888706 	 1.020830 
0.9888846 	 1.019690 
0.9888988 	 1.029260 
0.9889128 	 1.027890 
0.9889269 	 1.018140 
0.9889411 	 0.993142 
0.9889551 	 0.950409 
0.9889693 	 0.907239 
0.9889833 	 0.896329 
0.9889975 	 0.917906 
0.9890115 	 0.965333 
0.9890256 	 1.004770 
0.9890397 	 1.024400 
0.9890539 	 1.014400 
0.9890680 	 1.020870 
0.9890820 	 1.018330 
0.9890962 	 1.043460 
0.9891102 	 1.018300 
0.9891244 	 1.011660 
0.9891384 	 1.011400 
0.9891526 	 1.017410 
0.9891666 	 1.007000 
0.9891807 	 1.012340 
0.9891949 	 1.010930 
0.9892089 	 0.985287 
0.9892231 	 0.997070 
0.9892371 	 1.012730 
0.9892513 	 1.002950 
0.9892653 	 1.023510 
0.9892794 	 1.023760 
0.9892935 	 1.040750 
0.9893076 	 1.036150 
0.9893218 	 1.031610 
0.9893358 	 1.024090 
0.9893500 	 1.036120 
0.9893640 	 1.007180 
0.9893781 	 1.039500 
0.9893922 	 1.035850 
0.9894063 	 1.030490 
0.9894205 	 1.014740 
0.9894345 	 1.029550 
0.9894487 	 1.035550 
0.9894627 	 1.032310 
0.9894769 	 1.029420 
0.9894909 	 1.030440 
0.9895050 	 1.032030 
0.9895191 	 1.008630 
0.9895333 	 1.023050 
0.9895474 	 1.007890 
0.9895614 	 1.005570 
0.9895756 	 1.023850 
0.9895896 	 1.018270 
0.9896038 	 1.029710 
0.9896178 	 1.035450 
0.9896320 	 1.034890 
0.9896460 	 1.019020 
0.9896601 	 1.018450 
0.9896743 	 1.013260 
0.9896883 	 1.000260 
0.9897025 	 0.995021 
0.9897165 	 0.998817 
0.9897307 	 0.997984 
0.9897447 	 1.006230 
0.9897588 	 1.008890 
0.9897729 	 1.019740 
0.9897870 	 1.008540 
0.9898012 	 1.016940 
0.9898152 	 1.005510 
0.9898294 	 0.996277 
0.9898434 	 1.001090 
0.9898575 	 1.012380 
0.9898716 	 1.008290 
0.9898858 	 1.003800 
0.9898999 	 0.994185 
0.9899139 	 0.990353 
0.9899281 	 1.001010 
0.9899421 	 0.996382 
0.9899563 	 0.986309 
0.9899703 	 0.986536 
0.9899845 	 1.000860 
0.9899985 	 1.004950 
0.9900127 	 1.015840 
0.9900268 	 1.005700 
0.9900408 	 1.005230 
0.9900550 	 1.016870 
0.9900690 	 1.007120 
0.9900832 	 1.023380 
0.9900972 	 1.008710 
0.9901113 	 1.003360 
0.9901254 	 1.020850 
0.9901395 	 1.020950 
0.9901537 	 1.003710 
0.9901677 	 0.975642 
0.9901819 	 0.967881 
0.9901959 	 0.980121 
0.9902101 	 0.988292 
0.9902241 	 0.980713 
0.9902382 	 0.994588 
0.9902523 	 1.000740 
0.9902664 	 1.020810 
0.9902806 	 1.019520 
0.9902946 	 1.011610 
0.9903088 	 0.991902 
0.9903228 	 0.978650 
0.9903369 	 0.992362 
0.9903510 	 1.009160 
0.9903652 	 1.006480 
0.9903792 	 0.991694 
0.9903933 	 0.995797 
0.9904075 	 0.998579 
0.9904215 	 0.997308 
0.9904357 	 0.985721 
0.9904497 	 0.979631 
0.9904639 	 1.006120 
0.9904779 	 1.020970 
0.9904920 	 0.999626 
0.9905062 	 1.000610 
0.9905202 	 1.005080 
0.9905344 	 1.006830 
0.9905484 	 1.012610 
0.9905626 	 1.010030 
0.9905766 	 1.010410 
0.9905907 	 1.007630 
0.9906048 	 0.985409 
0.9906189 	 0.986436 
0.9906331 	 0.992015 
0.9906471 	 0.992804 
0.9906613 	 0.992551 
0.9906753 	 0.985945 
0.9906895 	 0.977578 
0.9907035 	 0.971535 
0.9907177 	 0.962683 
0.9907317 	 0.970416 
0.9907458 	 0.983351 
0.9907600 	 0.982216 
0.9907740 	 0.971654 
0.9907882 	 0.962696 
0.9908022 	 0.976356 
0.9908164 	 0.994287 
0.9908304 	 0.998681 
0.9908446 	 0.998646 
0.9908587 	 0.970298 
0.9908727 	 0.986178 
0.9908869 	 0.993798 
0.9909009 	 1.007890 
0.9909151 	 1.002530 
0.9909291 	 1.016870 
0.9909433 	 1.013850 
0.9909573 	 1.023430 
0.9909714 	 1.022630 
0.9909856 	 1.014300 
0.9909996 	 0.989453 
0.9910138 	 0.979368 
0.9910278 	 0.986961 
0.9910420 	 1.010500 
0.9910560 	 0.998292 
0.9910701 	 0.991214 
0.9910842 	 1.000810 
0.9910983 	 0.994267 
0.9911125 	 0.975912 
0.9911265 	 0.978922 
0.9911407 	 0.951665 
0.9911547 	 0.974934 
0.9911689 	 1.007220 
0.9911829 	 1.003850 
0.9911971 	 1.003350 
0.9912111 	 1.000670 
0.9912252 	 1.020880 
0.9912394 	 1.018480 
0.9912534 	 1.011350 
0.9912676 	 1.006980 
0.9912816 	 0.984892 
0.9912958 	 0.994176 
0.9913098 	 1.008190 
0.9913239 	 1.002410 
0.9913380 	 0.983371 
0.9913521 	 0.975263 
0.9913663 	 0.974768 
0.9913803 	 0.987802 
0.9913945 	 0.983171 
0.9914085 	 0.986120 
0.9914226 	 0.988627 
0.9914367 	 0.998580 
0.9914508 	 0.977187 
0.9914650 	 0.982370 
0.9914790 	 0.976843 
0.9914932 	 0.996539 
0.9915072 	 1.013190 
0.9915214 	 1.014280 
0.9915354 	 0.989663 
0.9915496 	 0.955624 
0.9915636 	 0.937785 
0.9915777 	 0.959249 
0.9915919 	 0.975032 
0.9916059 	 0.960574 
0.9916201 	 0.963966 
0.9916341 	 1.001480 
0.9916483 	 1.017090 
0.9916623 	 1.014570 
0.9916765 	 1.009510 
0.9916905 	 1.010130 
0.9917046 	 1.011040 
0.9917188 	 1.004550 
0.9917328 	 0.993132 
0.9917470 	 0.976377 
0.9917610 	 0.971810 
0.9917752 	 0.973013 
0.9917892 	 0.965995 
0.9918033 	 0.966190 
0.9918175 	 0.981079 
0.9918315 	 1.010840 
0.9918457 	 1.012200 
0.9918597 	 0.996931 
0.9918739 	 0.980876 
0.9918879 	 0.992090 
0.9919020 	 0.988895 
0.9919161 	 0.988207 
0.9919303 	 0.986287 
0.9919444 	 0.979965 
0.9919584 	 0.982251 
0.9919726 	 1.008820 
0.9919866 	 1.022730 
0.9920008 	 1.013770 
0.9920148 	 1.017940 
0.9920290 	 1.021340 
0.9920430 	 1.022520 
0.9920571 	 1.013660 
0.9920713 	 0.999219 
0.9920853 	 1.004080 
0.9920995 	 1.006060 
0.9921135 	 1.008680 
0.9921277 	 0.998368 
0.9921417 	 1.007920 
0.9921558 	 0.982132 
0.9921699 	 0.996009 
0.9921840 	 1.003470 
0.9921982 	 0.995047 
0.9922122 	 0.992975 
0.9922264 	 0.983481 
0.9922404 	 0.993914 
0.9922546 	 0.997165 
0.9922686 	 1.005720 
0.9922827 	 0.997475 
0.9922968 	 0.988187 
0.9923109 	 0.985474 
0.9923251 	 0.997513 
0.9923391 	 0.992292 
0.9923533 	 0.983468 
0.9923673 	 0.967459 
0.9923814 	 0.963095 
0.9923955 	 0.967253 
0.9924097 	 0.967342 
0.9924238 	 0.956618 
0.9924378 	 0.964587 
0.9924520 	 0.977492 
0.9924660 	 0.987148 
0.9924802 	 0.974010 
0.9924942 	 0.969535 
0.9925084 	 0.954157 
0.9925224 	 0.949430 
0.9925365 	 0.963931 
0.9925507 	 0.973099 
0.9925647 	 0.986853 
0.9925789 	 1.000910 
0.9925929 	 1.005200 
0.9926071 	 1.002370 
0.9926211 	 0.997533 
0.9926352 	 0.979001 
0.9926493 	 0.972132 
0.9926634 	 0.974867 
0.9926776 	 0.987169 
0.9926916 	 0.991366 
0.9927058 	 0.992286 
0.9927198 	 0.994281 
0.9927340 	 0.999415 
0.9927480 	 0.986273 
0.9927622 	 0.986512 
0.9927762 	 0.984608 
0.9927903 	 0.938224 
0.9928045 	 0.869063 
0.9928185 	 0.851830 
0.9928327 	 0.886724 
0.9928467 	 0.961048 
0.9928609 	 1.006370 
0.9928749 	 1.007910 
0.9928891 	 1.006840 
0.9929032 	 0.999910 
0.9929172 	 0.993928 
0.9929314 	 1.023720 
0.9929454 	 1.004490 
0.9929596 	 1.005900 
0.9929736 	 0.983311 
0.9929877 	 0.983799 
0.9930018 	 0.995062 
0.9930159 	 1.001210 
0.9930301 	 1.008520 
0.9930441 	 0.991249 
0.9930583 	 0.991425 
0.9930723 	 1.004820 
0.9930865 	 1.001610 
0.9931005 	 0.997341 
0.9931146 	 0.982263 
0.9931287 	 0.969103 
0.9931428 	 0.975651 
0.9931570 	 0.986491 
0.9931710 	 0.994639 
0.9931852 	 0.991996 
0.9931992 	 0.980545 
0.9932134 	 0.986665 
0.9932274 	 1.005460 
0.9932416 	 1.008040 
0.9932556 	 1.009850 
0.9932697 	 1.006350 
0.9932839 	 0.995985 
0.9932979 	 0.993909 
0.9933121 	 0.998141 
0.9933261 	 1.001120 
0.9933403 	 0.988924 
0.9933543 	 0.992305 
0.9933684 	 1.000410 
0.9933826 	 0.991964 
0.9933966 	 0.993121 
0.9934108 	 0.987426 
0.9934248 	 0.983013 
0.9934390 	 0.988447 
0.9934530 	 0.980309 
0.9934671 	 0.966844 
0.9934812 	 0.964263 
0.9934953 	 0.980446 
0.9935095 	 0.989911 
0.9935235 	 0.989783 
0.9935377 	 0.969889 
0.9935517 	 0.966697 
0.9935659 	 0.975735 
0.9935799 	 0.985481 
0.9935941 	 0.988803 
0.9936081 	 1.001520 
0.9936222 	 1.003210 
0.9936364 	 1.007820 
0.9936504 	 1.015960 
0.9936646 	 1.006240 
0.9936786 	 0.998105 
0.9936928 	 0.994309 
0.9937068 	 1.000970 
0.9937210 	 0.995042 
0.9937350 	 0.994895 
0.9937491 	 0.999533 
0.9937633 	 1.003370 
0.9937773 	 0.993458 
0.9937915 	 0.988897 
0.9938055 	 0.991498 
0.9938197 	 0.999037 
0.9938337 	 1.006920 
0.9938478 	 1.006050 
0.9938620 	 1.003230 
0.9938760 	 1.004720 
0.9938902 	 1.001920 
0.9939042 	 0.995596 
0.9939184 	 0.994172 
0.9939324 	 0.995083 
0.9939465 	 0.991872 
0.9939606 	 0.983592 
0.9939748 	 0.990349 
0.9939889 	 0.999450 
0.9940029 	 0.999421 
0.9940171 	 0.987428 
0.9940311 	 0.975071 
0.9940453 	 0.974617 
0.9940593 	 0.975714 
0.9940735 	 0.985387 
0.9940875 	 0.999458 
0.9941016 	 1.011190 
0.9941158 	 1.001720 
0.9941298 	 1.005820 
0.9941440 	 0.995655 
0.9941580 	 0.981846 
0.9941722 	 0.971857 
0.9941862 	 0.965972 
0.9942003 	 0.986821 
0.9942144 	 0.964920 
0.9942285 	 0.963969 
0.9942427 	 0.977482 
0.9942567 	 0.996327 
0.9942709 	 0.989162 
0.9942849 	 0.985312 
0.9942990 	 0.987881 
0.9943131 	 0.990143 
0.9943272 	 0.991735 
0.9943414 	 0.987085 
0.9943554 	 0.985392 
0.9943696 	 0.974859 
0.9943836 	 0.979506 
0.9943978 	 0.985650 
0.9944118 	 0.995496 
0.9944260 	 0.995045 
0.9944400 	 0.981360 
0.9944542 	 0.977263 
0.9944683 	 0.976308 
0.9944823 	 0.967267 
0.9944965 	 0.953038 
0.9945105 	 0.967950 
0.9945247 	 0.969329 
0.9945387 	 0.970239 
0.9945529 	 0.975445 
0.9945669 	 0.981875 
0.9945810 	 0.972870 
0.9945952 	 0.971599 
0.9946092 	 0.973329 
0.9946234 	 0.956455 
0.9946374 	 0.980873 
0.9946516 	 1.005040 
0.9946656 	 1.005090 
0.9946797 	 0.998747 
0.9946938 	 0.992362 
0.9947079 	 0.979991 
0.9947221 	 0.967939 
0.9947361 	 0.976419 
0.9947503 	 0.982352 
0.9947643 	 0.988461 
0.9947784 	 0.992786 
0.9947925 	 0.990726 
0.9948067 	 0.999239 
0.9948208 	 0.999641 
0.9948348 	 0.995433 
0.9948490 	 0.984005 
0.9948630 	 0.979882 
0.9948772 	 0.986021 
0.9948912 	 0.971383 
0.9949054 	 0.969341 
0.9949194 	 0.975755 
0.9949336 	 0.975510 
0.9949477 	 0.985130 
0.9949617 	 0.974435 
0.9949759 	 0.915391 
0.9949899 	 0.894004 
0.9950041 	 0.925960 
0.9950181 	 0.954720 
0.9950322 	 0.984621 
0.9950463 	 0.974174 
0.9950604 	 0.975986 
0.9950746 	 0.989257 
0.9950886 	 0.987932 
0.9951028 	 0.990347 
0.9951168 	 0.968074 
0.9951310 	 0.966659 
0.9951450 	 0.970095 
0.9951591 	 0.988409 
0.9951732 	 0.977259 
0.9951873 	 0.969186 
0.9952015 	 0.969592 
0.9952155 	 0.976162 
0.9952297 	 0.993702 
0.9952437 	 1.002600 
0.9952578 	 0.981346 
0.9952719 	 0.978107 
0.9952861 	 0.987790 
0.9953002 	 0.992458 
0.9953142 	 0.982311 
0.9953284 	 0.984206 
0.9953424 	 0.987348 
0.9953566 	 0.984279 
0.9953706 	 1.001430 
0.9953848 	 0.987287 
0.9953988 	 0.990362 
0.9954129 	 0.986115 
0.9954271 	 0.969894 
0.9954411 	 0.984435 
0.9954553 	 0.968367 
0.9954693 	 0.960796 
0.9954835 	 0.963037 
0.9954975 	 0.977526 
0.9955116 	 0.978139 
0.9955257 	 0.977534 
0.9955398 	 0.961686 
0.9955540 	 0.968227 
0.9955680 	 0.975910 
0.9955822 	 0.976279 
0.9955962 	 0.970231 
0.9956104 	 0.966127 
0.9956244 	 0.972297 
0.9956386 	 0.984173 
0.9956526 	 0.983322 
0.9956667 	 0.977038 
0.9956809 	 0.980963 
0.9956949 	 0.988668 
0.9957091 	 0.989972 
0.9957231 	 0.976054 
0.9957373 	 0.954755 
0.9957513 	 0.943015 
0.9957655 	 0.946682 
0.9957795 	 0.965948 
0.9957936 	 0.977714 
0.9958078 	 0.992746 
0.9958218 	 0.995128 
0.9958360 	 0.995253 
0.9958500 	 0.986462 
0.9958641 	 0.983188 
0.9958782 	 0.975601 
0.9958923 	 0.966102 
0.9959065 	 0.961953 
0.9959205 	 0.971894 
0.9959347 	 0.983079 
0.9959487 	 0.996260 
0.9959629 	 0.975652 
0.9959769 	 0.973821 
0.9959910 	 0.977829 
0.9960051 	 0.977010 
0.9960192 	 0.968539 
0.9960334 	 0.974145 
0.9960474 	 0.981852 
0.9960616 	 0.988718 
0.9960756 	 0.978911 
0.9960898 	 0.964498 
0.9961038 	 0.965676 
0.9961180 	 0.972505 
0.9961320 	 0.968017 
0.9961461 	 0.960859 
0.9961603 	 0.965098 
0.9961743 	 0.960907 
0.9961885 	 0.939845 
0.9962025 	 0.920195 
0.9962167 	 0.942387 
0.9962307 	 0.961023 
0.9962448 	 0.967999 
0.9962590 	 0.967324 
0.9962730 	 0.966063 
0.9962872 	 0.965524 
0.9963012 	 0.964815 
0.9963154 	 0.962316 
0.9963294 	 0.971293 
0.9963435 	 0.989757 
0.9963576 	 0.989928 
0.9963718 	 0.998655 
0.9963859 	 0.999872 
0.9963999 	 1.002350 
0.9964141 	 0.992631 
0.9964281 	 0.987369 
0.9964423 	 0.976374 
0.9964563 	 0.981070 
0.9964705 	 0.994905 
0.9964845 	 0.987155 
0.9964986 	 0.981943 
0.9965128 	 0.974330 
0.9965268 	 0.979889 
0.9965410 	 0.974220 
0.9965550 	 0.968127 
0.9965692 	 0.976440 
0.9965832 	 0.980119 
0.9965974 	 0.983436 
0.9966114 	 0.993930 
0.9966255 	 0.978198 
0.9966397 	 0.968012 
0.9966537 	 0.980007 
0.9966679 	 0.983727 
0.9966819 	 0.985722 
0.9966960 	 0.993821 
0.9967101 	 1.003620 
0.9967242 	 0.989947 
0.9967383 	 0.988082 
0.9967524 	 0.976490 
0.9967666 	 0.964440 
0.9967806 	 0.953957 
0.9967948 	 0.953229 
0.9968088 	 0.968507 
0.9968229 	 0.981230 
0.9968370 	 0.994490 
0.9968512 	 1.008350 
0.9968653 	 0.996922 
0.9968793 	 0.975011 
0.9968935 	 0.952726 
0.9969075 	 0.939495 
0.9969217 	 0.947030 
0.9969357 	 0.960605 
0.9969499 	 0.985069 
0.9969639 	 0.996483 
0.9969780 	 1.008450 
0.9969922 	 1.014540 
0.9970062 	 1.031760 
0.9970204 	 0.991573 
0.9970344 	 0.964775 
0.9970486 	 0.915393 
0.9970626 	 0.897605 
0.9970767 	 0.884841 
0.9970908 	 0.909465 


==> anc/HD201091/HD201091_78.dat <==
0.9705245 	 1.102900 
0.9705384 	 1.051150 
0.9705524 	 1.088030 
0.9705663 	 1.021840 
0.9705802 	 0.941900 
0.9705942 	 0.865139 
0.9706081 	 0.791414 
0.9706221 	 0.706391 
0.9706360 	 0.621157 
0.9706500 	 0.590759 
0.9706639 	 0.771932 
0.9706778 	 0.937195 
0.9706917 	 0.971408 
0.9707057 	 0.950782 
0.9707196 	 0.911739 
0.9707336 	 0.921203 
0.9707475 	 0.897928 
0.9707615 	 0.903758 
0.9707754 	 0.974795 
0.9707894 	 1.073030 
0.9708033 	 1.060420 
0.9708172 	 0.995355 
0.9708312 	 0.989410 
0.9708451 	 0.996245 
0.9708590 	 1.030580 
0.9708730 	 0.994378 
0.9708870 	 1.057570 
0.9709009 	 1.010710 
0.9709148 	 1.013930 
0.9709287 	 1.045720 
0.9709427 	 1.013470 
0.9709566 	 0.990372 
0.9709706 	 0.991758 
0.9709845 	 1.003040 
0.9709985 	 0.997729 
0.9710124 	 0.939033 
0.9710263 	 0.989392 
0.9710403 	 0.991402 
0.9710542 	 1.041770 
0.9710681 	 1.058010 
0.9710821 	 1.085460 
0.9710960 	 1.069290 
0.9711100 	 1.016090 
0.9711239 	 0.991794 
0.9711378 	 0.957308 
0.9711518 	 1.049400 
0.9711657 	 1.026090 
0.9711797 	 0.988233 
0.9711936 	 0.999088 
0.9712076 	 1.013550 
0.9712215 	 1.011520 
0.9712355 	 0.991013 
0.9712493 	 0.997217 
0.9712633 	 0.989970 
0.9712772 	 0.987853 
0.9712912 	 0.985303 
0.9713051 	 0.994502 
0.9713191 	 1.030480 
0.9713330 	 1.024730 
0.9713470 	 0.974953 
0.9713609 	 0.973328 
0.9713748 	 1.002220 
0.9713888 	 0.993755 
0.9714027 	 1.034040 
0.9714166 	 1.004290 
0.9714306 	 1.019580 
0.9714445 	 1.059350 
0.9714585 	 1.027660 
0.9714724 	 1.013910 
0.9714863 	 1.005290 
0.9715003 	 0.993557 
0.9715142 	 1.004630 
0.9715282 	 1.019330 
0.9715421 	 0.966888 
0.9715561 	 0.937135 
0.9715700 	 1.040560 
0.9715839 	 1.007340 
0.9715978 	 0.964687 
0.9716118 	 0.991175 
0.9716257 	 0.992405 
0.9716397 	 1.028300 
0.9716536 	 1.045580 
0.9716676 	 1.003620 
0.9716815 	 0.998596 
0.9716954 	 1.026670 
0.9717094 	 1.079650 
0.9717233 	 1.098430 
0.9717373 	 1.059590 
0.9717512 	 0.958239 
0.9717652 	 0.938559 
0.9717791 	 0.961083 
0.9717931 	 0.998324 
0.9718069 	 1.052200 
0.9718209 	 1.054500 
0.9718348 	 1.016770 
0.9718488 	 1.026390 
0.9718627 	 0.997878 
0.9718767 	 1.004880 
0.9718906 	 1.033480 
0.9719046 	 1.045500 
0.9719185 	 1.043600 
0.9719324 	 0.997476 
0.9719464 	 0.879761 
0.9719603 	 0.791944 
0.9719743 	 0.782895 
0.9719882 	 0.815126 
0.9720022 	 0.931765 
0.9720160 	 0.974433 
0.9720300 	 1.042440 
0.9720439 	 1.026940 
0.9720579 	 0.999160 
0.9720718 	 0.966675 
0.9720858 	 0.993825 
0.9720997 	 1.032990 
0.9721137 	 1.047630 
0.9721276 	 1.023050 
0.9721415 	 1.006640 
0.9721555 	 1.037790 
0.9721694 	 1.047450 
0.9721834 	 1.066010 
0.9721973 	 1.020340 
0.9722112 	 1.030780 
0.9722252 	 1.051630 
0.9722391 	 0.981069 
0.9722530 	 0.968024 
0.9722670 	 0.982322 
0.9722809 	 1.040240 
0.9722949 	 1.070030 
0.9723088 	 1.028420 
0.9723228 	 0.979196 
0.9723367 	 0.981316 
0.9723506 	 0.933488 
0.9723645 	 0.942878 
0.9723785 	 1.010290 
0.9723924 	 1.005000 
0.9724064 	 1.014180 
0.9724203 	 1.029830 
0.9724343 	 1.034830 
0.9724482 	 1.043980 
0.9724621 	 1.017870 
0.9724761 	 0.980431 
0.9724900 	 1.017800 
0.9725040 	 1.063880 
0.9725179 	 1.065310 
0.9725319 	 1.052510 
0.9725458 	 1.018400 
0.9725597 	 0.992650 
0.9725736 	 1.003920 
0.9725876 	 1.025350 
0.9726015 	 1.032480 
0.9726155 	 0.984733 
0.9726294 	 1.005890 
0.9726434 	 1.042140 
0.9726573 	 1.056970 
0.9726713 	 1.048180 
0.9726852 	 1.046390 
0.9726991 	 0.987002 
0.9727130 	 0.988384 
0.9727270 	 0.956591 
0.9727410 	 0.975039 
0.9727549 	 1.026800 
0.9727688 	 0.988787 
0.9727828 	 1.032030 
0.9727967 	 1.058990 
0.9728106 	 1.036230 
0.9728246 	 1.055020 
0.9728385 	 1.012370 
0.9728525 	 0.961165 
0.9728664 	 0.947324 
0.9728804 	 0.887599 
0.9728943 	 0.756752 
0.9729082 	 0.668066 
0.9729222 	 0.677696 
0.9729361 	 0.822295 
0.9729500 	 0.956072 
0.9729640 	 1.018090 
0.9729779 	 1.018110 
0.9729919 	 1.016280 
0.9730058 	 1.021130 
0.9730197 	 1.017620 
0.9730337 	 0.999666 
0.9730476 	 0.987600 
0.9730616 	 1.026170 
0.9730755 	 1.042810 
0.9730895 	 0.987984 
0.9731034 	 0.955792 
0.9731173 	 0.943377 
0.9731312 	 0.946478 
0.9731452 	 0.936504 
0.9731591 	 1.002860 
0.9731731 	 1.005750 
0.9731870 	 1.029440 
0.9732010 	 1.052990 
0.9732149 	 1.048480 
0.9732289 	 1.051400 
0.9732428 	 1.015050 
0.9732567 	 1.108590 
0.9732707 	 1.076340 
0.9732846 	 0.999532 
0.9732985 	 0.983398 
0.9733125 	 0.984458 
0.9733264 	 1.025470 
0.9733404 	 1.047870 
0.9733543 	 1.072880 
0.9733682 	 1.037230 
0.9733822 	 0.986263 
0.9733961 	 0.992305 
0.9734101 	 1.015050 
0.9734240 	 1.011070 
0.9734380 	 0.987396 
0.9734519 	 0.998419 
0.9734658 	 1.028330 
0.9734797 	 1.017460 
0.9734937 	 1.014500 
0.9735076 	 0.955529 
0.9735216 	 0.820844 
0.9735355 	 0.815130 
0.9735495 	 0.900828 
0.9735634 	 0.976018 
0.9735773 	 0.991682 
0.9735913 	 1.008320 
0.9736052 	 1.038990 
0.9736192 	 1.027340 
0.9736331 	 1.039250 
0.9736471 	 1.049840 
0.9736610 	 1.040340 
0.9736750 	 1.042790 
0.9736888 	 1.087700 
0.9737028 	 1.050920 
0.9737167 	 0.982849 
0.9737307 	 0.959806 
0.9737446 	 0.969436 
0.9737586 	 1.012060 
0.9737725 	 1.014500 
0.9737865 	 1.012560 
0.9738004 	 0.943537 
0.9738143 	 0.976749 
0.9738283 	 1.021470 
0.9738422 	 0.966542 
0.9738562 	 0.961097 
0.9738701 	 0.980373 
0.9738841 	 0.971947 
0.9738980 	 0.947227 
0.9739119 	 0.882538 
0.9739258 	 0.798266 
0.9739398 	 0.809458 
0.9739537 	 0.866541 
0.9739677 	 0.906207 
0.9739816 	 0.956413 
0.9739956 	 0.991724 
0.9740095 	 1.008480 
0.9740234 	 1.007580 
0.9740374 	 1.015220 
0.9740513 	 1.028030 
0.9740652 	 0.953632 
0.9740792 	 0.982578 
0.9740931 	 1.012940 
0.9741071 	 0.997791 
0.9741210 	 1.009250 
0.9741349 	 1.009000 
0.9741489 	 1.008820 
0.9741628 	 0.994158 
0.9741768 	 1.020430 
0.9741907 	 1.035630 
0.9742047 	 1.033620 
0.9742186 	 1.033160 
0.9742325 	 1.012890 
0.9742464 	 0.993374 
0.9742604 	 1.001350 
0.9742743 	 1.019770 
0.9742883 	 1.013410 
0.9743022 	 1.012210 
0.9743162 	 1.037680 
0.9743301 	 1.076960 
0.9743441 	 1.059380 
0.9743580 	 1.003930 
0.9743719 	 0.975931 
0.9743859 	 0.968900 
0.9743998 	 0.938997 
0.9744137 	 0.851023 
0.9744277 	 0.725664 
0.9744417 	 0.622969 
0.9744556 	 0.737856 
0.9744695 	 0.862676 
0.9744834 	 0.984662 
0.9744974 	 0.984516 
0.9745113 	 1.011450 
0.9745253 	 1.050350 
0.9745392 	 1.149020 
0.9745532 	 1.211740 
0.9745671 	 1.063440 
0.9745810 	 0.942695 
0.9745949 	 0.963414 
0.9746089 	 1.004470 
0.9746229 	 1.024250 
0.9746368 	 1.006680 
0.9746507 	 1.011510 
0.9746647 	 1.007660 
0.9746786 	 1.011020 
0.9746925 	 1.009930 
0.9747065 	 1.031810 
0.9747204 	 1.029880 
0.9747344 	 1.029400 
0.9747483 	 0.988575 
0.9747623 	 0.946397 
0.9747762 	 0.935263 
0.9747901 	 0.976698 
0.9748040 	 0.995566 
0.9748180 	 1.007540 
0.9748319 	 0.987595 
0.9748459 	 1.000000 
0.9748598 	 0.966606 
0.9748738 	 0.979593 
0.9748877 	 0.984120 
0.9749016 	 1.024990 
0.9749156 	 1.022930 
0.9749295 	 1.047100 
0.9749435 	 1.035360 
0.9749574 	 1.017150 
0.9749714 	 1.074880 
0.9749853 	 1.046460 
0.9749992 	 1.019120 
0.9750131 	 1.014370 
0.9750271 	 0.997239 
0.9750410 	 0.997150 
0.9750550 	 1.013440 
0.9750689 	 1.030820 
0.9750829 	 1.041370 
0.9750968 	 1.014180 
0.9751108 	 1.098460 
0.9751247 	 1.212080 
0.9751386 	 1.188170 
0.9751526 	 1.008500 
0.9751665 	 0.900127 
0.9751804 	 0.952171 
0.9751944 	 1.030710 
0.9752083 	 1.045330 
0.9752223 	 1.038120 
0.9752362 	 1.014930 
0.9752501 	 1.018480 
0.9752641 	 1.000690 
0.9752780 	 1.009490 
0.9752920 	 1.008380 
0.9753059 	 1.022450 
0.9753199 	 1.046090 
0.9753338 	 1.041110 
0.9753477 	 1.007840 
0.9753616 	 0.942451 
0.9753756 	 0.920485 
0.9753895 	 0.933629 
0.9754035 	 0.928765 
0.9754174 	 0.986657 
0.9754314 	 1.029290 
0.9754453 	 1.028810 
0.9754592 	 1.055200 
0.9754732 	 1.057640 
0.9754871 	 1.012390 
0.9755011 	 0.999189 
0.9755150 	 0.977080 
0.9755290 	 0.986748 
0.9755429 	 0.992589 
0.9755569 	 1.012340 
0.9755707 	 1.084170 
0.9755847 	 1.115350 
0.9755986 	 1.078290 
0.9756126 	 1.006890 
0.9756265 	 0.971386 
0.9756405 	 1.017300 
0.9756544 	 1.014370 
0.9756684 	 0.989512 
0.9756823 	 0.993441 
0.9756962 	 1.007180 
0.9757102 	 1.036670 
0.9757241 	 1.062200 
0.9757381 	 1.047010 
0.9757520 	 1.029010 
0.9757659 	 0.989555 
0.9757799 	 1.071510 
0.9757938 	 1.058740 
0.9758077 	 0.997609 
0.9758217 	 0.994393 
0.9758356 	 1.009020 
0.9758496 	 1.028790 
0.9758635 	 1.124050 
0.9758775 	 1.101900 
0.9758914 	 1.024440 
0.9759053 	 1.022500 
0.9759193 	 1.021250 
0.9759332 	 1.020160 
0.9759471 	 1.051430 
0.9759611 	 1.098830 
0.9759750 	 1.109510 
0.9759890 	 1.029590 
0.9760029 	 0.964207 
0.9760168 	 0.954218 
0.9760308 	 1.003190 
0.9760447 	 1.107340 
0.9760587 	 1.073480 
0.9760726 	 0.993368 
0.9760866 	 0.990632 
0.9761005 	 1.008370 
0.9761144 	 1.034940 
0.9761283 	 1.055100 
0.9761423 	 1.036260 
0.9761562 	 1.009670 
0.9761702 	 1.004950 
0.9761841 	 0.995922 
0.9761981 	 1.007010 
0.9762120 	 0.994233 
0.9762260 	 1.002110 
0.9762399 	 1.006720 
0.9762538 	 1.049750 
0.9762678 	 1.043420 
0.9762817 	 1.029540 
0.9762956 	 1.018440 
0.9763096 	 1.010960 
0.9763235 	 1.013550 
0.9763375 	 0.995846 
0.9763514 	 0.990602 
0.9763653 	 1.002140 
0.9763793 	 1.009110 
0.9763932 	 0.992666 
0.9764072 	 1.031330 
0.9764211 	 0.969174 
0.9764351 	 0.936188 
0.9764490 	 0.921813 
0.9764629 	 0.949489 
0.9764768 	 0.966855 
0.9764908 	 0.995124 
0.9765047 	 0.988316 
0.9765187 	 0.977540 
0.9765326 	 1.008350 
0.9765466 	 1.015780 
0.9765605 	 0.992774 
0.9765744 	 1.097350 
0.9765884 	 1.036190 
0.9766023 	 1.008330 
0.9766163 	 0.993096 
0.9766302 	 0.992454 
0.9766442 	 0.992208 
0.9766581 	 1.007420 
0.9766721 	 1.034820 
0.9766859 	 1.014710 
0.9766999 	 0.999843 
0.9767138 	 1.024150 
0.9767278 	 1.031370 
0.9767417 	 1.036020 
0.9767557 	 1.036400 
0.9767696 	 1.010650 
0.9767836 	 1.006340 
0.9767975 	 1.008550 
0.9768114 	 1.020030 
0.9768254 	 1.020380 
0.9768393 	 1.004800 
0.9768533 	 1.010650 
0.9768672 	 1.009330 
0.9768811 	 0.990234 
0.9768951 	 0.987243 
0.9769090 	 0.984636 
0.9769229 	 1.002370 
0.9769369 	 1.012190 
0.9769508 	 1.021660 
0.9769648 	 1.011000 
0.9769787 	 1.021910 
0.9769927 	 1.018150 
0.9770066 	 1.020670 
0.9770205 	 1.004780 
0.9770344 	 0.991114 
0.9770484 	 1.006970 
0.9770623 	 1.008350 
0.9770763 	 0.932567 
0.9770902 	 0.786684 
0.9771042 	 0.679878 
0.9771181 	 0.705754 
0.9771320 	 0.841592 
0.9771460 	 0.934567 
0.9771599 	 0.981243 
0.9771739 	 0.983225 
0.9771878 	 0.993278 
0.9772018 	 1.017730 
0.9772157 	 1.016900 
0.9772296 	 1.011810 
0.9772435 	 0.998835 
0.9772575 	 1.015900 
0.9772714 	 1.007780 
0.9772854 	 0.990746 
0.9772993 	 0.993685 
0.9773133 	 0.997492 
0.9773272 	 1.010580 
0.9773412 	 1.018200 
0.9773551 	 1.005140 
0.9773690 	 1.012170 
0.9773830 	 1.005270 
0.9773969 	 1.030300 
0.9774109 	 0.991111 
0.9774248 	 0.985446 
0.9774388 	 1.005880 
0.9774527 	 1.010900 
0.9774666 	 1.017020 
0.9774805 	 1.034080 
0.9774945 	 1.017080 
0.9775084 	 1.018100 
0.9775224 	 1.025380 
0.9775363 	 1.017700 
0.9775503 	 1.003780 
0.9775642 	 1.005590 
0.9775781 	 1.023600 
0.9775921 	 1.039090 
0.9776060 	 1.028660 
0.9776200 	 1.001780 
0.9776339 	 0.995472 
0.9776478 	 1.033940 
0.9776618 	 1.022130 
0.9776757 	 1.020700 
0.9776896 	 0.999830 
0.9777036 	 0.991301 
0.9777175 	 1.006140 
0.9777315 	 1.023330 
0.9777454 	 1.023370 
0.9777594 	 1.023190 
0.9777733 	 1.026920 
0.9777872 	 1.019130 
0.9778011 	 1.022470 
0.9778151 	 0.999251 
0.9778290 	 0.996118 
0.9778430 	 0.990363 
0.9778569 	 1.004800 
0.9778709 	 1.028730 
0.9778848 	 1.049080 
0.9778987 	 1.034710 
0.9779127 	 1.012150 
0.9779266 	 1.005580 
0.9779406 	 1.012080 
0.9779545 	 1.001040 
0.9779684 	 0.990795 
0.9779824 	 0.996678 
0.9779963 	 1.016110 
0.9780102 	 1.024950 
0.9780242 	 1.015730 
0.9780381 	 1.021140 
0.9780521 	 1.023630 
0.9780660 	 1.011440 
0.9780800 	 1.006580 
0.9780939 	 0.987695 
0.9781079 	 0.983488 
0.9781218 	 1.014250 
0.9781357 	 1.054740 
0.9781496 	 1.063000 
0.9781636 	 1.032910 
0.9781775 	 0.995073 
0.9781915 	 0.985263 
0.9782054 	 0.995546 
0.9782194 	 0.975806 
0.9782333 	 0.978086 
0.9782472 	 0.983341 
0.9782612 	 1.013590 
0.9782751 	 1.024910 
0.9782891 	 1.030970 
0.9783030 	 1.024460 
0.9783170 	 1.038250 
0.9783309 	 1.025030 
0.9783448 	 0.994789 
0.9783588 	 0.973125 
0.9783727 	 0.927513 
0.9783866 	 0.853285 
0.9784006 	 0.735453 
0.9784145 	 0.603846 
0.9784285 	 0.578675 
0.9784424 	 0.711083 
0.9784563 	 0.832379 
0.9784703 	 0.860573 
0.9784842 	 0.850931 
0.9784982 	 0.912974 
0.9785121 	 0.952344 
0.9785261 	 0.985067 
0.9785400 	 1.007840 
0.9785540 	 1.013340 
0.9785678 	 1.014570 
0.9785818 	 1.019750 
0.9785957 	 1.017880 
0.9786097 	 1.006850 
0.9786236 	 0.985373 
0.9786376 	 0.975044 
0.9786515 	 0.995448 
0.9786655 	 1.003520 
0.9786794 	 1.026050 
0.9786933 	 1.033020 
0.9787073 	 1.034210 
0.9787212 	 1.005710 
0.9787351 	 0.996418 
0.9787491 	 0.963976 
0.9787630 	 0.949276 
0.9787770 	 0.965791 
0.9787909 	 0.988967 
0.9788048 	 0.983636 
0.9788188 	 0.907158 
0.9788327 	 0.760338 
0.9788467 	 0.634999 
0.9788606 	 0.665540 
0.9788746 	 0.819987 
0.9788885 	 0.914898 
0.9789024 	 0.971502 
0.9789163 	 0.978643 
0.9789303 	 0.992984 
0.9789442 	 1.005330 
0.9789582 	 1.006500 
0.9789721 	 1.009680 
0.9789861 	 1.017990 
0.9790000 	 1.019720 
0.9790139 	 0.997461 
0.9790279 	 0.980343 
0.9790418 	 0.983902 
0.9790558 	 0.998658 
0.9790697 	 1.005820 
0.9790837 	 1.023660 
0.9790976 	 1.036480 
0.9791116 	 1.034680 
0.9791254 	 1.028010 
0.9791394 	 1.014780 
0.9791533 	 0.991042 
0.9791673 	 0.981431 
0.9791812 	 0.983671 
0.9791952 	 1.009510 
0.9792091 	 1.023930 
0.9792231 	 1.036530 
0.9792370 	 1.023010 
0.9792509 	 1.009930 
0.9792649 	 1.011640 
0.9792788 	 1.005770 
0.9792928 	 1.012630 
0.9793067 	 1.026920 
0.9793207 	 1.021590 
0.9793346 	 1.003660 
0.9793485 	 0.988975 
0.9793624 	 1.014730 
0.9793764 	 1.019340 
0.9793903 	 1.025120 
0.9794043 	 1.011670 
0.9794182 	 0.998562 
0.9794322 	 0.986227 
0.9794461 	 0.996456 
0.9794600 	 1.025790 
0.9794740 	 1.032850 
0.9794879 	 1.034390 
0.9795018 	 1.021630 
0.9795158 	 1.031680 
0.9795297 	 1.078970 
0.9795437 	 1.070840 
0.9795576 	 1.020540 
0.9795715 	 0.955182 
0.9795855 	 0.950492 
0.9795994 	 0.989157 
0.9796134 	 1.007380 
0.9796273 	 0.999723 
0.9796413 	 0.997428 
0.9796552 	 1.013240 
0.9796691 	 1.008520 
0.9796830 	 0.998453 
0.9796970 	 0.994900 
0.9797109 	 1.001470 
0.9797249 	 1.011790 
0.9797388 	 1.019390 
0.9797528 	 1.027270 
0.9797667 	 1.004780 
0.9797807 	 0.992337 
0.9797946 	 0.992581 
0.9798085 	 1.015800 
0.9798225 	 1.020340 
0.9798364 	 1.006330 
0.9798503 	 1.005900 
0.9798643 	 1.022900 
0.9798782 	 1.019740 
0.9798922 	 1.009850 
0.9799061 	 1.003600 
0.9799200 	 0.991033 
0.9799340 	 0.994226 
0.9799479 	 0.995375 
0.9799619 	 0.998107 
0.9799758 	 1.004080 
0.9799898 	 1.026470 
0.9800037 	 1.038190 
0.9800176 	 1.027800 
0.9800315 	 1.011340 
0.9800455 	 1.012620 
0.9800594 	 0.999400 
0.9800734 	 1.006400 
0.9800873 	 0.982231 
0.9801013 	 0.962280 
0.9801152 	 0.938249 
0.9801291 	 0.970204 
0.9801431 	 0.991488 
0.9801570 	 1.019940 
0.9801710 	 1.007240 
0.9801849 	 0.957897 
0.9801989 	 0.963305 
0.9802128 	 0.969542 
0.9802268 	 0.991293 
0.9802406 	 1.006210 
0.9802546 	 1.011220 
0.9802685 	 1.021690 
0.9802825 	 1.032110 
0.9802964 	 1.007950 
0.9803104 	 0.998514 
0.9803243 	 0.983613 
0.9803382 	 0.984341 
0.9803522 	 1.019050 
0.9803661 	 1.033820 
0.9803801 	 1.051980 
0.9803940 	 1.046710 
0.9804080 	 1.007730 
0.9804219 	 0.971418 
0.9804358 	 0.966748 
0.9804498 	 0.988410 
0.9804637 	 0.998284 
0.9804776 	 1.002110 
0.9804916 	 0.998564 
0.9805055 	 0.991057 
0.9805195 	 1.008850 
0.9805334 	 1.029610 
0.9805474 	 1.033020 
0.9805613 	 1.025060 
0.9805752 	 0.982329 
0.9805892 	 0.967090 
0.9806031 	 0.977564 
0.9806170 	 1.001550 
0.9806310 	 1.000640 
0.9806449 	 1.007360 
0.9806589 	 1.002250 
0.9806728 	 1.014320 
0.9806867 	 1.013710 
0.9807007 	 0.993604 
0.9807146 	 0.965847 
0.9807286 	 0.992413 
0.9807425 	 0.998394 
0.9807565 	 1.001560 
0.9807704 	 0.998268 
0.9807843 	 0.997629 
0.9807982 	 1.004650 
0.9808122 	 1.023060 
0.9808261 	 1.017190 
0.9808401 	 0.996753 
0.9808540 	 0.981694 
0.9808680 	 0.983491 
0.9808819 	 0.999481 
0.9808958 	 1.006490 
0.9809098 	 0.990430 
0.9809237 	 0.993148 
0.9809377 	 1.008250 
0.9809516 	 1.025630 
0.9809655 	 1.022920 
0.9809795 	 1.002780 
0.9809935 	 0.999537 
0.9810073 	 1.011290 
0.9810213 	 1.017210 
0.9810352 	 0.984708 
0.9810492 	 0.979335 
0.9810631 	 0.996817 
0.9810771 	 1.021080 
0.9810910 	 1.016320 
0.9811050 	 1.015130 
0.9811189 	 0.998687 
0.9811328 	 0.986802 
0.9811467 	 0.991462 
0.9811607 	 0.998523 
0.9811747 	 0.988082 
0.9811886 	 0.981683 
0.9812025 	 0.992419 
0.9812165 	 1.002900 
0.9812304 	 0.999514 
0.9812443 	 0.980567 
0.9812583 	 0.959299 
0.9812722 	 0.973249 
0.9812862 	 0.991082 
0.9813001 	 0.991977 
0.9813141 	 0.987263 
0.9813280 	 0.991329 
0.9813419 	 1.003470 
0.9813559 	 1.004070 
0.9813698 	 1.009650 
0.9813837 	 1.004640 
0.9813977 	 0.981813 
0.9814116 	 0.981051 
0.9814256 	 0.990681 
0.9814395 	 0.978990 
0.9814534 	 0.974730 
0.9814674 	 0.985776 
0.9814813 	 0.999275 
0.9814953 	 1.015200 
0.9815092 	 1.016390 
0.9815232 	 1.008020 
0.9815371 	 0.995499 
0.9815510 	 1.001950 
0.9815649 	 0.998312 
0.9815789 	 1.004300 
0.9815928 	 0.987082 
0.9816068 	 1.000030 
0.9816207 	 1.017680 
0.9816347 	 1.017630 
0.9816486 	 1.003140 
0.9816626 	 0.990330 
0.9816765 	 0.975643 
0.9816904 	 0.979612 
0.9817044 	 0.993765 
0.9817183 	 0.980644 
0.9817322 	 0.980554 
0.9817462 	 0.998738 
0.9817601 	 1.008220 
0.9817741 	 1.011570 
0.9817880 	 1.005510 
0.9818019 	 0.994056 
0.9818159 	 0.969641 
0.9818298 	 0.973913 
0.9818438 	 0.978904 
0.9818577 	 0.985500 
0.9818717 	 0.994738 
0.9818856 	 1.000470 
0.9818995 	 1.007340 
0.9819134 	 1.014290 
0.9819274 	 1.015510 
0.9819413 	 0.989465 
0.9819553 	 0.977462 
0.9819692 	 1.008320 
0.9819832 	 1.002580 
0.9819971 	 0.998591 
0.9820110 	 1.009100 
0.9820250 	 1.013930 
0.9820389 	 1.005170 
0.9820529 	 1.009740 
0.9820668 	 0.989982 
0.9820808 	 0.970899 
0.9820947 	 0.965004 
0.9821087 	 0.991706 
0.9821225 	 0.985320 
0.9821365 	 0.976586 
0.9821504 	 0.994075 
0.9821644 	 1.014780 
0.9821783 	 1.000350 
0.9821923 	 0.992945 
0.9822062 	 0.977822 
0.9822202 	 0.960059 
0.9822341 	 0.968816 
0.9822480 	 0.994324 
0.9822620 	 0.990743 
0.9822759 	 0.987107 
0.9822899 	 0.999099 
0.9823038 	 1.008510 
0.9823177 	 0.997536 
0.9823317 	 0.989140 
0.9823456 	 0.969705 
0.9823595 	 0.981958 
0.9823735 	 0.989569 
0.9823874 	 0.982005 
0.9824014 	 1.000100 
0.9824153 	 1.007100 
0.9824293 	 1.004840 
0.9824432 	 0.998811 
0.9824571 	 0.999804 
0.9824711 	 1.004220 
0.9824850 	 1.003230 
0.9824989 	 1.002350 
0.9825129 	 1.002850 
0.9825268 	 0.983243 
0.9825408 	 0.973468 
0.9825547 	 0.982873 
0.9825686 	 0.996248 
0.9825826 	 0.997168 
0.9825965 	 1.006590 
0.9826105 	 1.006660 
0.9826244 	 0.986007 
0.9826384 	 0.985113 
0.9826523 	 0.991945 
0.9826662 	 0.955757 
0.9826801 	 0.966855 
0.9826941 	 0.988871 
0.9827080 	 1.012040 
0.9827220 	 1.008130 
0.9827359 	 0.996602 
0.9827499 	 0.992540 
0.9827638 	 0.992671 
0.9827778 	 1.020460 
0.9827917 	 1.028370 
0.9828056 	 0.982105 
0.9828196 	 0.944045 
0.9828335 	 0.941779 
0.9828474 	 0.977425 
0.9828614 	 0.989945 
0.9828754 	 1.011020 
0.9828893 	 1.014320 
0.9829032 	 1.005120 
0.9829171 	 1.011310 
0.9829311 	 0.983818 
0.9829450 	 0.981430 
0.9829590 	 0.980361 
0.9829729 	 0.981214 
0.9829869 	 0.992646 
0.9830008 	 0.988760 
0.9830147 	 0.989476 
0.9830286 	 0.974145 
0.9830426 	 0.975756 
0.9830566 	 1.001650 
0.9830705 	 0.982749 
0.9830844 	 0.972760 
0.9830984 	 0.970644 
0.9831123 	 0.982046 
0.9831262 	 1.001640 
0.9831402 	 1.004100 
0.9831541 	 1.001370 
0.9831681 	 1.009510 
0.9831820 	 1.005030 
0.9831960 	 0.998309 
0.9832099 	 0.986690 
0.9832238 	 0.974280 
0.9832377 	 0.976335 
0.9832517 	 0.994346 
0.9832656 	 0.992143 
0.9832796 	 0.996731 
0.9832935 	 0.975914 
0.9833075 	 0.951677 
0.9833214 	 0.870315 
0.9833354 	 0.833243 
0.9833493 	 0.864569 
0.9833632 	 0.922288 
0.9833772 	 0.961361 
0.9833911 	 0.975971 
0.9834051 	 0.976437 
0.9834190 	 0.986220 
0.9834329 	 0.983326 
0.9834468 	 0.989701 
0.9834608 	 0.988603 
0.9834747 	 0.982910 
0.9834887 	 0.959673 
0.9835026 	 0.957841 
0.9835166 	 0.954192 
0.9835305 	 0.929857 
0.9835445 	 0.940405 
0.9835584 	 0.947422 
0.9835723 	 0.981968 
0.9835862 	 0.998240 
0.9836002 	 1.035220 
0.9836141 	 1.031400 
0.9836281 	 0.996238 
0.9836420 	 0.969330 
0.9836560 	 0.961388 
0.9836699 	 0.971844 
0.9836838 	 0.959676 
0.9836978 	 0.962711 
0.9837117 	 0.972574 
0.9837257 	 0.983608 
0.9837396 	 1.000390 
0.9837536 	 1.010250 
0.9837675 	 1.001590 
0.9837814 	 0.979055 
0.9837953 	 0.964556 
0.9838093 	 0.967238 
0.9838232 	 0.985356 
0.9838372 	 0.980352 
0.9838511 	 0.972132 
0.9838651 	 0.994219 
0.9838790 	 0.997935 
0.9838929 	 1.037010 
0.9839069 	 0.995102 
0.9839208 	 0.969589 
0.9839348 	 0.965853 
0.9839487 	 0.962292 
0.9839627 	 0.970009 
0.9839766 	 0.968135 
0.9839906 	 1.002910 
0.9840044 	 1.027110 
0.9840184 	 1.027990 
0.9840323 	 1.008870 
0.9840463 	 0.974166 
0.9840602 	 0.950776 
0.9840742 	 0.957006 
0.9840881 	 0.953258 
0.9841021 	 0.956024 
0.9841160 	 0.969344 
0.9841299 	 0.979389 
0.9841439 	 1.005780 
0.9841578 	 1.010820 
0.9841718 	 1.002730 
0.9841857 	 0.984870 
0.9841996 	 0.968255 
0.9842136 	 0.967303 
0.9842275 	 0.968535 
0.9842414 	 0.966155 
0.9842554 	 0.968436 
0.9842693 	 0.949737 
0.9842833 	 0.967857 
0.9842972 	 0.985553 
0.9843112 	 0.981743 
0.9843251 	 0.977102 
0.9843390 	 0.970171 
0.9843530 	 0.979125 
0.9843669 	 0.981654 
0.9843808 	 0.980768 
0.9843948 	 0.961806 
0.9844087 	 0.922599 
0.9844227 	 0.913662 
0.9844366 	 0.933643 
0.9844505 	 0.917630 


==> anc/HD201091/HD201091_79.dat <==
0.9583406 	 1.096330 
0.9583544 	 1.010570 
0.9583680 	 1.141430 
0.9583817 	 1.066600 
0.9583954 	 1.002860 
0.9584091 	 0.970298 
0.9584228 	 1.031660 
0.9584365 	 0.944668 
0.9584501 	 0.960073 
0.9584639 	 1.087610 
0.9584776 	 1.207940 
0.9584912 	 1.116290 
0.9585049 	 1.124410 
0.9585186 	 1.030810 
0.9585323 	 1.021130 
0.9585460 	 1.003400 
0.9585597 	 1.028730 
0.9585733 	 1.018430 
0.9585870 	 1.135930 
0.9586008 	 1.108350 
0.9586144 	 1.139600 
0.9586281 	 1.135720 
0.9586418 	 1.106490 
0.9586555 	 1.139310 
0.9586692 	 1.036110 
0.9586829 	 1.000320 
0.9586966 	 1.051500 
0.9587102 	 1.133550 
0.9587240 	 1.094620 
0.9587377 	 1.180000 
0.9587513 	 1.106760 
0.9587650 	 1.093890 
0.9587787 	 1.064210 
0.9587924 	 1.046380 
0.9588061 	 1.075060 
0.9588198 	 1.058560 
0.9588335 	 0.945179 
0.9588472 	 0.966484 
0.9588609 	 1.057710 
0.9588745 	 1.046430 
0.9588882 	 1.042430 
0.9589019 	 1.082230 
0.9589156 	 1.050130 
0.9589293 	 1.004990 
0.9589430 	 0.925624 
0.9589567 	 0.995543 
0.9589704 	 1.056090 
0.9589841 	 1.144220 
0.9589977 	 0.960892 
0.9590114 	 1.059230 
0.9590251 	 1.176140 
0.9590388 	 1.116040 
0.9590525 	 1.081910 
0.9590662 	 1.070370 
0.9590799 	 0.984260 
0.9590936 	 1.111390 
0.9591073 	 1.332680 
0.9591210 	 1.330810 
0.9591346 	 1.096080 
0.9591483 	 0.963127 
0.9591621 	 0.972801 
0.9591757 	 0.986100 
0.9591894 	 1.048690 
0.9592031 	 1.140090 
0.9592168 	 1.264840 
0.9592305 	 1.307660 
0.9592442 	 1.122820 
0.9592578 	 0.964566 
0.9592715 	 1.013020 
0.9592853 	 1.068640 
0.9592989 	 1.082980 
0.9593126 	 1.110270 
0.9593263 	 1.133770 
0.9593400 	 1.053840 
0.9593537 	 0.980358 
0.9593674 	 1.017100 
0.9593811 	 1.068590 
0.9593947 	 1.090860 
0.9594085 	 1.082300 
0.9594222 	 1.064140 
0.9594358 	 1.171610 
0.9594495 	 1.162600 
0.9594632 	 1.083710 
0.9594769 	 1.002960 
0.9594906 	 0.950209 
0.9595043 	 0.835433 
0.9595180 	 1.054840 
0.9595317 	 1.056680 
0.9595454 	 1.031690 
0.9595590 	 1.056350 
0.9595727 	 1.137280 
0.9595864 	 1.057660 
0.9596001 	 1.116850 
0.9596138 	 1.061250 
0.9596275 	 1.145780 
0.9596412 	 1.124330 
0.9596549 	 1.083780 
0.9596686 	 1.055270 
0.9596822 	 1.076670 
0.9596959 	 1.017970 
0.9597096 	 0.962789 
0.9597233 	 0.918747 
0.9597370 	 0.947610 
0.9597507 	 1.042070 
0.9597644 	 1.050010 
0.9597781 	 1.068600 
0.9597918 	 1.080210 
0.9598055 	 1.008470 
0.9598191 	 1.045880 
0.9598328 	 1.030440 
0.9598466 	 1.021270 
0.9598602 	 0.985789 
0.9598739 	 1.067570 
0.9598876 	 1.057370 
0.9599013 	 1.036830 
0.9599150 	 1.050030 
0.9599287 	 1.057920 
0.9599423 	 1.041440 
0.9599560 	 1.071950 
0.9599698 	 1.090110 
0.9599834 	 1.141490 
0.9599971 	 1.065730 
0.9600108 	 0.982703 
0.9600245 	 0.873335 
0.9600382 	 0.730747 
0.9600519 	 0.722779 
0.9600656 	 0.891314 
0.9600793 	 1.032540 
0.9600930 	 1.236830 
0.9601067 	 1.073890 
0.9601203 	 0.971257 
0.9601340 	 0.981967 
0.9601477 	 1.045730 
0.9601614 	 1.052850 
0.9601751 	 1.061180 
0.9601888 	 1.056740 
0.9602025 	 1.078330 
0.9602162 	 1.058870 
0.9602299 	 1.003440 
0.9602435 	 1.047090 
0.9602572 	 1.108650 
0.9602709 	 1.058020 
0.9602846 	 1.038320 
0.9602983 	 1.033910 
0.9603120 	 1.112860 
0.9603257 	 1.148390 
0.9603394 	 1.075730 
0.9603531 	 0.994612 
0.9603667 	 1.136350 
0.9603804 	 1.141040 
0.9603941 	 1.008400 
0.9604078 	 0.999046 
0.9604215 	 1.020900 
0.9604352 	 1.022290 
0.9604489 	 1.045170 
0.9604626 	 1.063070 
0.9604763 	 1.023590 
0.9604900 	 0.991691 
0.9605036 	 0.905616 
0.9605174 	 0.939134 
0.9605311 	 1.008220 
0.9605447 	 1.129680 
0.9605584 	 1.077080 
0.9605721 	 1.058100 
0.9605858 	 1.074120 
0.9605995 	 1.051350 
0.9606132 	 1.017550 
0.9606268 	 1.009460 
0.9606406 	 0.965807 
0.9606543 	 0.976809 
0.9606679 	 1.024860 
0.9606816 	 1.030550 
0.9606953 	 1.022420 
0.9607090 	 1.106320 
0.9607227 	 1.213290 
0.9607364 	 1.146560 
0.9607501 	 0.917766 
0.9607638 	 1.053430 
0.9607775 	 0.960478 
0.9607912 	 1.031160 
0.9608048 	 1.037510 
0.9608185 	 1.067780 
0.9608322 	 1.061520 
0.9608459 	 1.051660 
0.9608596 	 1.007580 
0.9608733 	 1.001860 
0.9608870 	 1.045830 
0.9609007 	 1.003820 
0.9609144 	 1.019840 
0.9609280 	 0.993322 
0.9609417 	 0.999564 
0.9609554 	 1.043400 
0.9609691 	 1.055500 
0.9609828 	 1.065990 
0.9609965 	 1.033150 
0.9610102 	 0.994134 
0.9610239 	 1.022830 
0.9610376 	 1.059620 
0.9610512 	 1.046030 
0.9610649 	 1.001030 
0.9610786 	 1.027590 
0.9610924 	 1.059950 
0.9611060 	 1.077520 
0.9611197 	 1.083000 
0.9611334 	 1.069500 
0.9611471 	 1.020830 
0.9611608 	 1.080700 
0.9611745 	 1.069990 
0.9611881 	 1.046840 
0.9612019 	 1.086550 
0.9612156 	 1.096020 
0.9612292 	 1.082890 
0.9612429 	 1.014400 
0.9612566 	 0.961903 
0.9612703 	 0.975342 
0.9612840 	 1.006560 
0.9612977 	 1.002660 
0.9613113 	 1.012340 
0.9613251 	 1.014270 
0.9613388 	 1.009200 
0.9613524 	 1.079580 
0.9613661 	 1.090980 
0.9613798 	 1.044420 
0.9613935 	 1.035390 
0.9614072 	 0.954540 
0.9614209 	 0.993851 
0.9614346 	 1.050290 
0.9614483 	 1.021270 
0.9614620 	 1.019770 
0.9614757 	 1.063130 
0.9614893 	 1.069550 
0.9615030 	 1.056930 
0.9615167 	 0.985567 
0.9615304 	 0.906913 
0.9615441 	 0.939145 
0.9615578 	 0.943857 
0.9615715 	 0.981826 
0.9615852 	 0.990480 
0.9615989 	 1.046550 
0.9616125 	 1.081790 
0.9616262 	 1.076010 
0.9616399 	 1.104040 
0.9616536 	 1.160980 
0.9616673 	 1.104970 
0.9616810 	 1.092610 
0.9616947 	 1.048110 
0.9617084 	 1.061520 
0.9617221 	 1.032290 
0.9617357 	 1.040530 
0.9617494 	 1.080960 
0.9617631 	 1.066340 
0.9617769 	 0.995568 
0.9617905 	 0.933293 
0.9618042 	 0.926242 
0.9618179 	 0.962507 
0.9618316 	 0.982286 
0.9618453 	 0.987432 
0.9618590 	 1.049930 
0.9618726 	 1.090810 
0.9618864 	 1.097480 
0.9619001 	 1.041620 
0.9619137 	 0.989144 
0.9619274 	 1.009910 
0.9619411 	 0.984316 
0.9619548 	 0.970147 
0.9619685 	 1.003580 
0.9619822 	 1.052160 
0.9619958 	 1.098080 
0.9620095 	 1.129730 
0.9620233 	 1.131610 
0.9620369 	 1.050030 
0.9620506 	 0.990319 
0.9620643 	 0.926218 
0.9620780 	 0.998515 
0.9620917 	 0.995296 
0.9621054 	 1.011120 
0.9621191 	 1.023270 
0.9621327 	 1.062440 
0.9621465 	 1.070700 
0.9621602 	 1.074890 
0.9621738 	 0.950053 
0.9621875 	 0.928155 
0.9622012 	 1.035870 
0.9622149 	 1.063330 
0.9622286 	 1.024470 
0.9622423 	 0.988929 
0.9622559 	 1.040690 
0.9622697 	 1.073080 
0.9622834 	 1.027590 
0.9622970 	 0.960457 
0.9623107 	 1.025630 
0.9623244 	 1.287790 
0.9623381 	 1.341740 
0.9623518 	 1.010350 
0.9623655 	 0.871676 
0.9623792 	 0.941439 
0.9623929 	 1.045960 
0.9624066 	 1.075560 
0.9624203 	 1.034740 
0.9624339 	 0.959594 
0.9624476 	 1.002510 
0.9624613 	 1.037680 
0.9624750 	 1.099900 
0.9624887 	 1.056490 
0.9625024 	 1.013850 
0.9625161 	 0.984445 
0.9625298 	 1.023290 
0.9625435 	 1.033020 
0.9625571 	 0.991157 
0.9625708 	 0.999210 
0.9625846 	 0.944869 
0.9625982 	 0.919307 
0.9626119 	 1.002270 
0.9626256 	 1.079160 
0.9626393 	 1.051990 
0.9626530 	 1.082770 
0.9626667 	 1.092010 
0.9626803 	 0.997132 
0.9626940 	 0.940938 
0.9627078 	 0.839237 
0.9627214 	 0.893715 
0.9627351 	 0.882186 
0.9627488 	 0.911330 
0.9627625 	 0.977746 
0.9627762 	 1.043640 
0.9627899 	 1.088690 
0.9628036 	 1.070460 
0.9628172 	 1.028730 
0.9628310 	 1.166670 
0.9628447 	 1.306780 
0.9628583 	 1.148680 
0.9628720 	 0.942236 
0.9628857 	 0.935050 
0.9628994 	 1.004820 
0.9629131 	 1.051010 
0.9629268 	 1.062630 
0.9629404 	 1.036960 
0.9629542 	 1.036430 
0.9629679 	 0.972788 
0.9629815 	 0.993074 
0.9629952 	 1.013280 
0.9630089 	 1.033210 
0.9630226 	 1.091690 
0.9630363 	 1.119620 
0.9630500 	 1.114040 
0.9630637 	 1.042690 
0.9630774 	 0.998586 
0.9630911 	 0.948442 
0.9631048 	 0.987996 
0.9631184 	 0.995624 
0.9631321 	 1.014840 
0.9631458 	 1.041940 
0.9631595 	 1.065260 
0.9631732 	 1.071270 
0.9631869 	 1.049620 
0.9632006 	 0.997188 
0.9632143 	 1.107750 
0.9632280 	 1.109060 
0.9632416 	 1.074810 
0.9632553 	 1.040790 
0.9632690 	 1.050220 
0.9632827 	 1.076960 
0.9632964 	 1.104710 
0.9633101 	 1.030900 
0.9633238 	 1.003330 
0.9633375 	 0.973043 
0.9633512 	 0.956119 
0.9633648 	 0.989130 
0.9633785 	 1.019390 
0.9633923 	 1.035280 
0.9634059 	 1.039110 
0.9634196 	 1.044550 
0.9634333 	 1.059020 
0.9634470 	 1.029580 
0.9634607 	 1.002580 
0.9634744 	 1.027820 
0.9634881 	 0.975170 
0.9635018 	 0.969602 
0.9635155 	 0.944677 
0.9635292 	 0.982826 
0.9635428 	 1.054130 
0.9635565 	 1.084230 
0.9635702 	 1.027220 
0.9635839 	 0.952717 
0.9635976 	 0.912876 
0.9636113 	 0.955365 
0.9636250 	 1.008350 
0.9636387 	 1.062340 
0.9636524 	 1.043520 
0.9636660 	 1.063040 
0.9636797 	 1.061860 
0.9636934 	 1.037390 
0.9637071 	 0.990708 
0.9637208 	 0.916104 
0.9637345 	 0.940962 
0.9637482 	 1.007390 
0.9637619 	 1.038460 
0.9637756 	 1.058100 
0.9637893 	 1.051220 
0.9638029 	 1.066880 
0.9638166 	 1.049190 
0.9638303 	 0.995954 
0.9638440 	 0.985862 
0.9638577 	 0.915217 
0.9638714 	 0.907798 
0.9638851 	 0.812527 
0.9638988 	 0.686294 
0.9639125 	 0.630644 
0.9639261 	 0.704897 
0.9639399 	 0.869226 
0.9639536 	 0.981129 
0.9639672 	 0.990178 
0.9639809 	 0.870163 
0.9639946 	 0.852968 
0.9640083 	 0.910999 
0.9640220 	 0.967234 
0.9640357 	 1.014560 
0.9640493 	 1.047290 
0.9640631 	 1.051810 
0.9640768 	 1.046320 
0.9640904 	 1.031650 
0.9641041 	 1.001170 
0.9641178 	 0.956297 
0.9641315 	 0.973429 
0.9641452 	 1.029040 
0.9641589 	 1.054080 
0.9641726 	 1.061020 
0.9641863 	 1.062860 
0.9642000 	 1.060520 
0.9642137 	 1.037310 
0.9642273 	 1.021000 
0.9642410 	 0.966914 
0.9642547 	 0.996327 
0.9642684 	 1.039160 
0.9642821 	 1.036030 
0.9642958 	 1.022990 
0.9643095 	 1.036970 
0.9643232 	 1.043520 
0.9643369 	 1.048500 
0.9643505 	 1.002580 
0.9643642 	 0.957849 
0.9643779 	 0.917516 
0.9643916 	 0.925593 
0.9644053 	 0.988582 
0.9644190 	 1.014710 
0.9644327 	 1.025060 
0.9644464 	 1.054300 
0.9644601 	 1.048580 
0.9644738 	 1.028500 
0.9644874 	 0.990578 
0.9645011 	 0.957960 
0.9645149 	 0.985613 
0.9645285 	 1.047390 
0.9645422 	 1.040310 
0.9645559 	 1.063230 
0.9645696 	 1.053460 
0.9645833 	 0.996295 
0.9645970 	 1.026000 
0.9646106 	 1.002020 
0.9646244 	 0.956476 
0.9646381 	 0.947063 
0.9646517 	 0.973114 
0.9646654 	 0.981747 
0.9646791 	 1.014920 
0.9646928 	 1.045960 
0.9647065 	 1.062010 
0.9647202 	 1.089290 
0.9647338 	 1.096110 
0.9647476 	 1.110420 
0.9647613 	 1.170740 
0.9647749 	 1.146860 
0.9647886 	 0.909795 
0.9648023 	 0.690639 
0.9648160 	 0.660414 
0.9648297 	 0.750989 
0.9648434 	 0.891820 
0.9648571 	 1.025000 
0.9648707 	 1.001700 
0.9648845 	 0.914513 
0.9648982 	 0.883533 
0.9649118 	 0.936229 
0.9649255 	 0.984957 
0.9649392 	 0.984137 
0.9649529 	 1.011870 
0.9649666 	 1.048000 
0.9649803 	 1.046660 
0.9649939 	 1.034700 
0.9650077 	 0.965812 
0.9650214 	 0.950750 
0.9650350 	 0.972532 
0.9650487 	 0.997961 
0.9650624 	 1.010950 
0.9650761 	 1.019910 
0.9650898 	 1.039230 
0.9651035 	 1.059950 
0.9651172 	 1.030140 
0.9651309 	 1.028410 
0.9651446 	 0.960153 
0.9651583 	 0.944125 
0.9651719 	 0.984395 
0.9651856 	 1.040740 
0.9651994 	 0.989740 
0.9652130 	 1.006320 
0.9652267 	 1.041000 
0.9652404 	 1.041140 
0.9652541 	 1.022120 
0.9652678 	 0.981587 
0.9652815 	 0.960505 
0.9652951 	 0.967728 
0.9653088 	 0.970078 
0.9653226 	 0.972483 
0.9653362 	 0.980062 
0.9653499 	 1.007540 
0.9653636 	 1.025470 
0.9653773 	 0.973105 
0.9653910 	 0.901241 
0.9654047 	 0.869732 
0.9654183 	 0.905465 
0.9654320 	 0.951747 
0.9654458 	 0.955019 
0.9654594 	 0.969806 
0.9654731 	 0.998723 
0.9654868 	 1.045160 
0.9655005 	 1.069380 
0.9655142 	 1.021270 
0.9655279 	 0.964467 
0.9655416 	 0.951761 
0.9655552 	 0.957299 
0.9655690 	 0.994172 
0.9655827 	 1.004040 
0.9655963 	 1.007510 
0.9656100 	 1.036070 
0.9656237 	 1.045140 
0.9656374 	 1.048220 
0.9656511 	 1.020640 
0.9656648 	 0.975499 
0.9656784 	 0.983198 
0.9656922 	 1.008950 
0.9657059 	 0.974510 
0.9657195 	 0.986144 
0.9657332 	 1.017960 
0.9657469 	 1.038070 
0.9657606 	 1.036820 
0.9657743 	 1.010070 
0.9657880 	 0.937451 
0.9658017 	 0.878307 
0.9658154 	 0.914908 
0.9658291 	 0.991698 
0.9658428 	 1.011960 
0.9658564 	 0.995703 
0.9658701 	 1.013610 
0.9658838 	 1.035760 
0.9658975 	 1.019390 
0.9659112 	 1.000470 
0.9659249 	 1.001970 
0.9659386 	 1.037360 
0.9659523 	 1.057050 
0.9659660 	 0.998817 
0.9659796 	 0.936457 
0.9659933 	 0.954479 
0.9660070 	 1.000000 
0.9660207 	 1.018220 
0.9660344 	 0.998760 
0.9660481 	 0.978349 
0.9660618 	 0.945335 
0.9660755 	 0.982607 
0.9660892 	 1.008810 
0.9661028 	 1.006960 
0.9661165 	 1.015510 
0.9661303 	 1.030130 
0.9661439 	 1.027540 
0.9661576 	 1.029510 
0.9661713 	 1.041260 
0.9661850 	 1.044370 
0.9661987 	 1.008630 
0.9662124 	 0.949237 
0.9662261 	 0.932946 
0.9662397 	 0.954217 
0.9662535 	 0.990303 
0.9662672 	 1.018540 
0.9662808 	 1.049450 
0.9662945 	 1.070120 
0.9663082 	 0.992538 
0.9663219 	 0.930583 
0.9663356 	 0.936860 
0.9663493 	 0.998392 
0.9663630 	 1.024350 
0.9663767 	 1.021240 
0.9663904 	 1.007410 
0.9664040 	 1.022730 
0.9664177 	 1.080980 
0.9664314 	 1.236580 
0.9664451 	 1.309130 
0.9664588 	 1.046500 
0.9664725 	 0.862948 
0.9664862 	 0.884030 
0.9664999 	 0.950606 
0.9665136 	 0.987595 
0.9665273 	 1.009290 
0.9665409 	 1.007010 
0.9665546 	 0.983638 
0.9665683 	 0.952069 
0.9665820 	 0.946677 
0.9665957 	 1.004920 
0.9666094 	 1.026640 
0.9666231 	 0.995334 
0.9666368 	 0.988126 
0.9666505 	 1.017750 
0.9666641 	 1.058360 
0.9666778 	 1.058030 
0.9666915 	 0.991346 
0.9667052 	 0.888804 
0.9667189 	 0.958803 
0.9667326 	 1.030260 
0.9667463 	 1.023610 
0.9667600 	 0.992490 
0.9667737 	 1.001530 
0.9667873 	 0.988864 
0.9668011 	 0.955448 
0.9668148 	 0.923385 
0.9668285 	 0.904775 
0.9668421 	 0.958782 
0.9668558 	 1.019240 
0.9668695 	 1.040910 
0.9668832 	 1.031210 
0.9668969 	 1.018440 
0.9669106 	 0.998514 
0.9669243 	 1.009460 
0.9669380 	 1.000000 
0.9669517 	 0.988561 
0.9669653 	 0.991740 
0.9669790 	 0.954887 
0.9669927 	 0.998458 
0.9670064 	 1.019920 
0.9670201 	 1.015860 
0.9670338 	 0.983666 
0.9670475 	 1.005780 
0.9670612 	 0.994403 
0.9670749 	 0.974577 
0.9670885 	 0.961142 
0.9671022 	 0.939211 
0.9671159 	 0.885014 
0.9671296 	 0.819476 
0.9671433 	 0.811777 
0.9671570 	 0.886649 
0.9671707 	 0.968489 
0.9671844 	 1.014230 
0.9671981 	 1.052340 
0.9672118 	 1.037100 
0.9672254 	 0.995804 
0.9672391 	 0.978745 
0.9672529 	 1.083880 
0.9672665 	 1.151060 
0.9672802 	 1.024500 
0.9672939 	 0.934730 
0.9673076 	 0.923028 
0.9673213 	 0.959579 
0.9673350 	 0.992117 
0.9673486 	 0.985623 
0.9673623 	 0.989458 
0.9673761 	 0.985579 
0.9673897 	 1.031730 
0.9674034 	 0.984934 
0.9674171 	 0.975537 
0.9674308 	 0.984514 
0.9674445 	 0.992885 
0.9674582 	 0.989145 
0.9674718 	 0.994858 
0.9674856 	 0.970368 
0.9674993 	 0.999170 
0.9675130 	 1.041280 
0.9675266 	 1.019600 
0.9675403 	 0.975306 
0.9675540 	 0.966660 
0.9675677 	 0.982976 
0.9675814 	 0.970960 
0.9675951 	 0.892197 
0.9676088 	 0.758120 
0.9676225 	 0.536649 
0.9676362 	 0.457728 
0.9676498 	 0.552022 
0.9676635 	 0.755696 
0.9676772 	 0.864011 
0.9676909 	 0.911231 
0.9677046 	 0.938438 
0.9677183 	 0.952572 
0.9677320 	 0.949619 
0.9677457 	 0.954463 
0.9677594 	 1.005280 
0.9677730 	 1.025500 
0.9677867 	 1.001640 
0.9678004 	 0.980069 
0.9678141 	 0.979645 
0.9678278 	 0.982205 
0.9678415 	 0.997838 
0.9678552 	 1.007260 
0.9678689 	 0.994122 
0.9678826 	 1.035760 
0.9678963 	 1.064020 
0.9679099 	 1.038640 
0.9679236 	 1.007730 
0.9679374 	 0.972614 
0.9679510 	 0.972381 
0.9679647 	 0.977259 
0.9679784 	 0.989392 
0.9679921 	 1.001130 
0.9680058 	 0.999233 
0.9680195 	 1.030960 
0.9680331 	 1.033740 
0.9680468 	 1.018710 
0.9680606 	 0.989107 
0.9680742 	 0.963598 
0.9680879 	 0.981639 
0.9681016 	 1.000350 
0.9681153 	 1.005010 
0.9681290 	 1.002840 
0.9681427 	 0.996577 
0.9681563 	 1.017780 
0.9681701 	 1.009440 
0.9681838 	 1.005420 
0.9681975 	 0.984360 
0.9682111 	 0.988622 
0.9682248 	 1.052270 
0.9682385 	 1.140060 
0.9682522 	 1.109210 
0.9682659 	 0.957420 
0.9682796 	 0.852365 
0.9682932 	 0.919415 
0.9683070 	 0.998864 
0.9683207 	 0.976918 
0.9683343 	 0.972391 
0.9683480 	 0.988511 
0.9683617 	 1.004170 
0.9683754 	 1.015380 
0.9683891 	 0.992534 
0.9684028 	 0.984824 
0.9684164 	 1.002760 
0.9684302 	 1.010380 
0.9684439 	 0.993511 
0.9684575 	 0.985974 
0.9684712 	 0.983148 
0.9684849 	 0.984832 
0.9684986 	 0.988623 
0.9685123 	 0.993006 
0.9685260 	 0.976534 
0.9685397 	 0.960953 
0.9685534 	 0.983708 
0.9685671 	 0.978095 
0.9685808 	 0.968954 
0.9685944 	 0.975391 
0.9686081 	 0.989274 
0.9686219 	 1.002030 
0.9686355 	 1.000080 
0.9686492 	 0.990714 
0.9686629 	 0.976578 
0.9686766 	 0.998385 
0.9686903 	 1.010780 
0.9687040 	 0.999622 
0.9687176 	 0.977289 
0.9687313 	 0.967457 
0.9687450 	 0.991948 
0.9687587 	 1.010910 
0.9687724 	 1.001600 
0.9687861 	 0.958009 
0.9687998 	 0.999186 
0.9688135 	 1.007150 
0.9688272 	 1.016580 
0.9688408 	 0.992922 
0.9688545 	 0.963603 
0.9688683 	 0.969729 
0.9688820 	 0.987048 
0.9688956 	 0.985327 
0.9689093 	 0.976807 
0.9689230 	 0.927119 
0.9689367 	 0.847840 
0.9689504 	 0.730731 
0.9689641 	 0.651285 
0.9689777 	 0.684765 
0.9689915 	 0.811079 
0.9690052 	 0.933354 
0.9690188 	 0.974586 
0.9690325 	 0.985310 
0.9690462 	 0.987838 
0.9690599 	 1.003290 
0.9690736 	 1.034340 
0.9690873 	 1.013990 
0.9691009 	 0.988052 
0.9691147 	 0.965203 
0.9691284 	 0.971498 
0.9691420 	 0.986221 
0.9691557 	 1.014210 
0.9691694 	 0.993927 
0.9691831 	 0.975755 
0.9691968 	 0.991284 
0.9692105 	 1.021730 
0.9692242 	 1.008380 
0.9692379 	 0.975414 
0.9692516 	 0.968661 
0.9692653 	 0.987529 
0.9692789 	 0.999542 
0.9692926 	 0.982398 
0.9693063 	 0.978669 
0.9693200 	 0.997951 
0.9693337 	 1.002360 
0.9693474 	 1.020420 
0.9693611 	 1.002880 
0.9693748 	 0.983014 
0.9693885 	 0.982132 
0.9694021 	 0.998387 
0.9694158 	 0.986343 
0.9694295 	 0.969271 
0.9694432 	 0.958066 
0.9694569 	 0.956363 
0.9694706 	 0.977033 
0.9694843 	 0.973756 
0.9694980 	 0.964531 
0.9695117 	 0.958840 
0.9695253 	 0.972117 
0.9695390 	 0.984473 
0.9695528 	 0.970018 
0.9695665 	 0.966494 
0.9695801 	 0.977151 
0.9695938 	 1.017750 
0.9696075 	 1.058480 
0.9696212 	 0.999783 
0.9696349 	 0.974233 
0.9696486 	 0.959778 
0.9696622 	 0.966845 
0.9696760 	 0.976277 
0.9696897 	 0.992427 
0.9697033 	 0.969656 
0.9697170 	 0.993825 
0.9697307 	 1.030190 
0.9697444 	 1.019230 
0.9697581 	 0.996796 
0.9697718 	 0.964398 
0.9697855 	 0.961633 
0.9697992 	 0.978751 
0.9698129 	 0.974741 
0.9698265 	 0.976169 
0.9698402 	 1.002380 
0.9698539 	 0.997109 
0.9698676 	 1.022160 
0.9698813 	 1.004800 
0.9698950 	 0.960480 
0.9699087 	 0.954966 
0.9699224 	 0.950536 
0.9699361 	 0.965626 
0.9699498 	 0.965795 
0.9699634 	 0.966940 
0.9699771 	 0.973907 
0.9699908 	 0.991709 
0.9700045 	 1.028330 
0.9700182 	 0.988816 
0.9700319 	 0.953738 
0.9700456 	 0.931574 
0.9700593 	 0.913990 
0.9700730 	 0.914524 
0.9700866 	 0.942815 
0.9701003 	 0.940429 
0.9701140 	 1.014410 
0.9701277 	 1.019340 
0.9701414 	 1.022680 
0.9701551 	 0.980769 
0.9701688 	 0.950980 
0.9701825 	 0.936443 
0.9701962 	 0.961385 
0.9702098 	 0.978870 
0.9702236 	 0.983564 
0.9702373 	 0.993443 
0.9702510 	 0.995339 
0.9702646 	 0.953872 
0.9702783 	 0.918678 
0.9702920 	 0.898651 
0.9703057 	 0.894008 
0.9703194 	 0.936200 
0.9703331 	 1.004560 
0.9703468 	 1.104310 
0.9703605 	 1.135450 
0.9703742 	 1.000690 
0.9703878 	 0.903487 
0.9704015 	 0.957208 
0.9704152 	 0.992254 
0.9704289 	 0.940065 
0.9704426 	 0.921040 
0.9704563 	 0.938918 
0.9704700 	 0.955902 
0.9704837 	 0.970827 
0.9704974 	 0.977448 
0.9705110 	 1.002710 
0.9705247 	 1.045760 
0.9705384 	 1.027880 
0.9705521 	 0.965212 
0.9705658 	 0.930292 
0.9705795 	 0.915354 
0.9705932 	 0.906964 
0.9706069 	 0.886052 
0.9706206 	 0.761499 
0.9706343 	 0.625536 
0.9706479 	 0.540265 
0.9706616 	 0.601689 
0.9706754 	 0.759792 
0.9706890 	 0.867990 
0.9707027 	 0.908929 
0.9707164 	 0.932456 
0.9707301 	 0.937786 
0.9707438 	 0.955681 
0.9707575 	 0.955011 
0.9707711 	 0.975674 
0.9707848 	 1.044300 
0.9707986 	 1.032960 
0.9708122 	 0.984582 
0.9708259 	 0.959588 
0.9708396 	 0.930715 
0.9708533 	 0.935952 
0.9708670 	 0.927808 
0.9708807 	 0.962837 
0.9708943 	 1.005600 
0.9709081 	 1.021500 
0.9709218 	 1.043010 
0.9709355 	 1.027810 
0.9709491 	 0.972104 
0.9709628 	 0.945440 
0.9709765 	 0.935786 
0.9709902 	 0.933059 
0.9710039 	 0.925728 
0.9710176 	 0.972834 
0.9710313 	 1.060590 
0.9710450 	 1.139750 
0.9710587 	 1.047530 
0.9710723 	 1.017430 
0.9710860 	 0.979810 
0.9710997 	 0.960168 
0.9711134 	 0.955247 
0.9711271 	 0.927099 
0.9711408 	 0.925937 
0.9711545 	 0.961332 
0.9711682 	 1.005970 
0.9711819 	 1.031600 
0.9711955 	 1.040950 
0.9712092 	 0.992437 
0.9712229 	 0.942943 
0.9712366 	 0.930989 
0.9712503 	 0.928998 
0.9712640 	 0.921318 
0.9712777 	 0.945453 
0.9712914 	 0.945361 
0.9713051 	 1.034880 
0.9713188 	 1.051210 
0.9713324 	 1.029780 
0.9713461 	 0.970887 
0.9713599 	 0.943942 
0.9713735 	 0.925490 
0.9713872 	 0.934275 
0.9714009 	 0.953664 
0.9714146 	 0.944125 
0.9714283 	 0.972252 
0.9714420 	 1.029520 
0.9714556 	 1.051540 
0.9714693 	 0.995824 
0.9714831 	 0.970509 
0.9714967 	 0.936507 
0.9715104 	 0.929053 
0.9715241 	 0.932093 
0.9715378 	 0.916019 
0.9715515 	 0.968702 
0.9715652 	 1.014530 
0.9715788 	 1.003930 
0.9715925 	 1.039140 
0.9716063 	 0.988629 
0.9716200 	 0.928090 
0.9716336 	 0.914091 
0.9716473 	 0.918820 
0.9716610 	 0.928437 
0.9716747 	 0.957900 
0.9716884 	 0.972794 
0.9717021 	 1.016190 
0.9717157 	 1.048260 
0.9717295 	 1.052920 
0.9717432 	 1.048300 
0.9717568 	 0.952630 
0.9717705 	 0.869490 
0.9717842 	 0.828849 
0.9717979 	 0.887229 
0.9718116 	 0.902898 
0.9718253 	 0.960200 
0.9718389 	 0.976660 
0.9718527 	 0.996221 
0.9718664 	 0.981707 
0.9718800 	 0.975067 
0.9718937 	 0.932880 
0.9719074 	 0.942566 
0.9719211 	 0.953209 
0.9719348 	 0.913972 
0.9719485 	 0.891351 
0.9719622 	 0.832525 
0.9719759 	 0.761992 
0.9719896 	 0.766860 
0.9720033 	 0.823662 
0.9720169 	 0.885202 


==> anc/HD201091/HD201091_80.dat <==
0.9464493 	 0.849021 
0.9464629 	 0.893385 
0.9464764 	 0.823593 
0.9464899 	 0.991007 
0.9465035 	 1.147000 
0.9465170 	 0.785950 
0.9465305 	 0.904808 
0.9465440 	 0.943751 
0.9465575 	 1.173020 
0.9465710 	 1.086870 
0.9465846 	 1.159390 
0.9465981 	 0.948955 
0.9466116 	 0.998874 
0.9466251 	 0.814025 
0.9466386 	 0.948419 
0.9466522 	 0.932810 
0.9466657 	 0.915585 
0.9466792 	 0.867072 
0.9466927 	 1.109260 
0.9467062 	 1.061230 
0.9467198 	 1.083670 
0.9467333 	 0.820964 
0.9467468 	 1.040520 
0.9467603 	 0.948057 
0.9467738 	 0.774459 
0.9467874 	 0.883970 
0.9468009 	 1.151280 
0.9468144 	 0.885363 
0.9468279 	 0.876455 
0.9468414 	 0.989645 
0.9468549 	 0.914620 
0.9468685 	 0.898991 
0.9468820 	 0.752481 
0.9468955 	 0.978326 
0.9469091 	 1.176230 
0.9469225 	 0.890556 
0.9469361 	 0.773513 
0.9469496 	 1.068270 
0.9469631 	 1.075840 
0.9469767 	 0.938705 
0.9469902 	 0.971375 
0.9470037 	 0.842778 
0.9470172 	 0.869034 
0.9470307 	 1.096310 
0.9470443 	 1.107390 
0.9470578 	 1.070940 
0.9470713 	 1.138250 
0.9470848 	 0.941315 
0.9470983 	 0.931328 
0.9471118 	 0.958640 
0.9471254 	 1.178640 
0.9471389 	 1.115060 
0.9471524 	 0.891954 
0.9471659 	 0.769402 
0.9471794 	 0.953798 
0.9471930 	 1.151420 
0.9472065 	 1.169140 
0.9472200 	 1.114140 
0.9472335 	 1.015600 
0.9472470 	 1.000570 
0.9472606 	 0.951259 
0.9472741 	 0.814919 
0.9472876 	 0.847217 
0.9473012 	 0.926530 
0.9473146 	 0.856380 
0.9473282 	 0.898438 
0.9473417 	 0.964319 
0.9473552 	 1.000020 
0.9473687 	 1.046130 
0.9473823 	 1.007110 
0.9473957 	 0.986679 
0.9474093 	 1.099760 
0.9474228 	 1.045970 
0.9474363 	 0.886374 
0.9474499 	 0.906860 
0.9474634 	 1.007430 
0.9474769 	 0.877505 
0.9474904 	 0.895085 
0.9475039 	 1.039330 
0.9475174 	 1.154780 
0.9475310 	 1.129700 
0.9475445 	 1.014650 
0.9475580 	 0.672970 
0.9475715 	 0.986054 
0.9475851 	 1.041750 
0.9475986 	 0.968563 
0.9476121 	 0.969334 
0.9476256 	 0.995576 
0.9476391 	 1.148710 
0.9476526 	 1.158880 
0.9476662 	 1.055460 
0.9476797 	 0.944940 
0.9476932 	 0.943359 
0.9477067 	 1.058800 
0.9477202 	 1.020190 
0.9477338 	 0.906025 
0.9477473 	 0.952272 
0.9477608 	 1.053730 
0.9477743 	 1.099660 
0.9477878 	 1.009310 
0.9478013 	 1.029680 
0.9478149 	 0.833537 
0.9478284 	 1.012710 
0.9478419 	 1.122400 
0.9478555 	 0.953920 
0.9478689 	 1.064460 
0.9478825 	 1.055570 
0.9478960 	 1.034720 
0.9479095 	 0.979398 
0.9479231 	 0.990781 
0.9479365 	 0.909529 
0.9479501 	 0.897703 
0.9479636 	 0.904320 
0.9479771 	 0.946009 
0.9479907 	 1.048300 
0.9480042 	 1.062730 
0.9480177 	 1.075510 
0.9480312 	 1.062560 
0.9480447 	 1.009310 
0.9480582 	 1.043010 
0.9480718 	 0.974242 
0.9480853 	 0.864729 
0.9480988 	 0.919205 
0.9481123 	 0.947685 
0.9481258 	 0.974589 
0.9481394 	 1.156510 
0.9481529 	 1.087040 
0.9481664 	 1.262330 
0.9481799 	 1.054320 
0.9481934 	 1.110180 
0.9482070 	 1.334550 
0.9482205 	 1.391660 
0.9482340 	 0.931280 
0.9482476 	 0.771900 
0.9482610 	 0.821018 
0.9482746 	 0.941525 
0.9482881 	 0.995766 
0.9483016 	 1.002590 
0.9483151 	 1.075440 
0.9483286 	 1.230630 
0.9483421 	 1.033080 
0.9483557 	 1.299700 
0.9483692 	 1.285870 
0.9483827 	 1.000780 
0.9483963 	 0.914925 
0.9484097 	 0.834121 
0.9484233 	 0.885752 
0.9484368 	 1.100880 
0.9484503 	 1.223920 
0.9484639 	 1.010700 
0.9484774 	 0.875432 
0.9484909 	 0.945554 
0.9485044 	 1.002510 
0.9485179 	 1.025560 
0.9485315 	 1.126370 
0.9485450 	 1.131750 
0.9485585 	 1.151980 
0.9485720 	 1.039820 
0.9485855 	 0.887282 
0.9485990 	 1.021770 
0.9486126 	 0.981346 
0.9486261 	 0.972137 
0.9486396 	 1.092380 
0.9486531 	 1.211200 
0.9486666 	 1.057260 
0.9486802 	 0.965446 
0.9486937 	 0.920575 
0.9487072 	 1.066180 
0.9487208 	 0.981170 
0.9487342 	 0.964793 
0.9487478 	 1.039890 
0.9487613 	 1.060680 
0.9487748 	 1.118050 
0.9487883 	 1.266940 
0.9488018 	 1.154530 
0.9488153 	 0.959031 
0.9488289 	 0.800229 
0.9488424 	 0.786812 
0.9488559 	 0.968660 
0.9488695 	 1.002420 
0.9488829 	 1.058050 
0.9488965 	 1.087150 
0.9489100 	 1.087530 
0.9489235 	 0.969429 
0.9489371 	 0.957801 
0.9489506 	 1.088910 
0.9489641 	 0.983476 
0.9489776 	 0.985542 
0.9489911 	 0.918498 
0.9490047 	 1.021940 
0.9490182 	 1.081190 
0.9490317 	 1.071140 
0.9490452 	 1.081080 
0.9490587 	 1.040760 
0.9490722 	 1.084930 
0.9490858 	 0.967615 
0.9490993 	 0.928601 
0.9491128 	 0.991720 
0.9491263 	 1.045980 
0.9491398 	 1.080360 
0.9491534 	 1.186550 
0.9491669 	 1.030650 
0.9491804 	 0.964710 
0.9491939 	 0.931842 
0.9492074 	 0.831023 
0.9492210 	 0.996515 
0.9492345 	 1.091170 
0.9492480 	 1.022900 
0.9492616 	 1.058700 
0.9492750 	 1.072110 
0.9492886 	 1.044790 
0.9493021 	 1.106110 
0.9493156 	 1.068470 
0.9493291 	 0.943585 
0.9493427 	 1.118210 
0.9493561 	 1.072070 
0.9493697 	 1.046070 
0.9493832 	 0.977409 
0.9493967 	 1.002950 
0.9494103 	 1.027980 
0.9494238 	 0.986022 
0.9494373 	 0.966666 
0.9494508 	 1.111800 
0.9494643 	 1.138020 
0.9494778 	 1.179640 
0.9494914 	 1.049840 
0.9495049 	 0.965276 
0.9495184 	 1.029190 
0.9495319 	 1.176760 
0.9495454 	 1.239040 
0.9495590 	 1.118210 
0.9495725 	 0.758413 
0.9495860 	 0.785784 
0.9495995 	 1.132560 
0.9496130 	 1.332920 
0.9496266 	 1.384070 
0.9496401 	 1.130770 
0.9496536 	 0.932057 
0.9496671 	 0.801421 
0.9496806 	 0.782598 
0.9496942 	 0.810653 
0.9497077 	 0.873658 
0.9497212 	 0.982974 
0.9497347 	 1.039710 
0.9497482 	 1.028310 
0.9497617 	 0.958023 
0.9497753 	 1.006540 
0.9497888 	 1.034210 
0.9498023 	 1.000820 
0.9498159 	 0.903202 
0.9498293 	 0.914470 
0.9498429 	 0.993873 
0.9498564 	 1.049090 
0.9498699 	 1.025520 
0.9498835 	 1.066830 
0.9498970 	 1.129110 
0.9499105 	 1.195690 
0.9499240 	 1.353070 
0.9499375 	 1.645700 
0.9499511 	 1.729340 
0.9499646 	 1.135840 
0.9499781 	 0.673376 
0.9499916 	 0.788386 
0.9500051 	 0.998003 
0.9500186 	 1.040870 
0.9500322 	 1.074690 
0.9500457 	 1.036190 
0.9500592 	 0.946939 
0.9500727 	 0.982085 
0.9500862 	 1.084920 
0.9500998 	 1.033070 
0.9501133 	 1.030740 
0.9501268 	 1.081590 
0.9501403 	 1.078630 
0.9501538 	 1.079880 
0.9501674 	 1.057240 
0.9501809 	 1.016050 
0.9501944 	 0.900785 
0.9502080 	 0.918068 
0.9502214 	 1.247130 
0.9502350 	 1.111570 
0.9502485 	 1.091350 
0.9502620 	 1.130020 
0.9502755 	 1.117590 
0.9502891 	 1.570340 
0.9503025 	 1.516080 
0.9503161 	 1.313020 
0.9503296 	 1.040560 
0.9503431 	 1.017410 
0.9503567 	 1.202190 
0.9503702 	 1.258870 
0.9503837 	 1.106760 
0.9503972 	 0.887935 
0.9504107 	 0.880751 
0.9504242 	 0.914206 
0.9504378 	 0.915319 
0.9504512 	 0.929795 
0.9504648 	 0.928354 
0.9504783 	 1.017630 
0.9504919 	 1.022160 
0.9505054 	 1.038810 
0.9505189 	 1.063760 
0.9505324 	 1.061930 
0.9505459 	 1.041590 
0.9505594 	 1.013330 
0.9505730 	 1.156620 
0.9505865 	 1.022520 
0.9506000 	 1.049190 
0.9506135 	 1.021050 
0.9506270 	 1.024510 
0.9506406 	 1.066420 
0.9506541 	 1.080600 
0.9506676 	 1.020720 
0.9506811 	 0.964465 
0.9506946 	 0.906305 
0.9507081 	 0.889262 
0.9507217 	 0.974668 
0.9507352 	 1.030870 
0.9507487 	 1.039120 
0.9507623 	 1.077400 
0.9507757 	 1.057320 
0.9507893 	 1.043290 
0.9508028 	 1.004920 
0.9508163 	 0.984271 
0.9508299 	 0.902574 
0.9508433 	 0.902540 
0.9508569 	 1.023220 
0.9508704 	 1.040280 
0.9508839 	 1.036260 
0.9508975 	 1.061640 
0.9509110 	 1.077230 
0.9509245 	 1.018390 
0.9509380 	 0.976821 
0.9509515 	 0.962376 
0.9509650 	 0.959148 
0.9509786 	 0.963556 
0.9509921 	 0.992593 
0.9510056 	 1.051420 
0.9510191 	 1.120570 
0.9510326 	 1.137570 
0.9510462 	 1.063400 
0.9510597 	 1.060300 
0.9510732 	 1.061370 
0.9510867 	 0.989564 
0.9511002 	 1.028130 
0.9511138 	 1.010230 
0.9511273 	 0.994336 
0.9511408 	 0.991592 
0.9511544 	 1.052610 
0.9511678 	 1.084980 
0.9511814 	 1.154120 
0.9511949 	 1.032780 
0.9512084 	 1.018470 
0.9512219 	 1.109140 
0.9512355 	 1.082300 
0.9512489 	 1.009270 
0.9512625 	 1.030810 
0.9512760 	 1.085940 
0.9512895 	 1.083950 
0.9513031 	 1.062970 
0.9513165 	 0.999622 
0.9513301 	 0.974764 
0.9513436 	 1.132280 
0.9513571 	 1.092430 
0.9513707 	 0.984987 
0.9513842 	 0.947643 
0.9513977 	 0.975466 
0.9514112 	 1.012440 
0.9514247 	 1.013090 
0.9514383 	 0.985837 
0.9514518 	 0.997195 
0.9514653 	 0.993868 
0.9514788 	 0.978424 
0.9514923 	 0.978802 
0.9515058 	 0.967400 
0.9515194 	 1.011860 
0.9515329 	 1.055360 
0.9515464 	 1.081560 
0.9515599 	 1.125870 
0.9515734 	 1.076960 
0.9515870 	 1.066490 
0.9516005 	 1.012950 
0.9516140 	 0.963317 
0.9516275 	 0.849147 
0.9516410 	 0.806007 
0.9516545 	 0.904313 
0.9516681 	 0.949199 
0.9516816 	 1.055030 
0.9516951 	 1.313760 
0.9517086 	 0.999362 
0.9517222 	 0.810680 
0.9517357 	 0.922451 
0.9517492 	 1.000210 
0.9517627 	 1.011350 
0.9517763 	 1.059970 
0.9517897 	 1.089760 
0.9518033 	 1.069920 
0.9518168 	 1.136590 
0.9518303 	 1.125280 
0.9518439 	 1.071960 
0.9518574 	 1.109950 
0.9518709 	 1.091310 
0.9518844 	 1.119850 
0.9518979 	 1.143060 
0.9519114 	 1.033180 
0.9519250 	 0.933079 
0.9519385 	 0.930662 
0.9519520 	 0.985504 
0.9519655 	 0.951292 
0.9519790 	 1.010390 
0.9519926 	 0.999394 
0.9520061 	 0.996938 
0.9520196 	 1.080070 
0.9520331 	 1.043690 
0.9520466 	 0.995399 
0.9520602 	 0.999754 
0.9520737 	 0.990579 
0.9520872 	 0.916624 
0.9521008 	 0.972907 
0.9521142 	 1.159890 
0.9521278 	 1.259900 
0.9521413 	 1.109190 
0.9521548 	 0.947553 
0.9521683 	 0.914773 
0.9521818 	 0.965364 
0.9521953 	 1.048740 
0.9522089 	 1.104470 
0.9522224 	 1.096930 
0.9522359 	 1.073980 
0.9522495 	 1.025020 
0.9522629 	 0.992036 
0.9522765 	 1.000360 
0.9522900 	 1.062770 
0.9523035 	 1.074940 
0.9523171 	 1.034000 
0.9523306 	 1.059880 
0.9523441 	 1.041180 
0.9523576 	 1.050110 
0.9523711 	 1.088280 
0.9523847 	 1.178790 
0.9523982 	 1.199610 
0.9524117 	 1.284120 
0.9524252 	 1.308750 
0.9524387 	 1.165670 
0.9524522 	 0.825235 
0.9524658 	 0.607856 
0.9524793 	 0.702741 
0.9524928 	 0.876390 
0.9525063 	 0.924663 
0.9525198 	 0.957946 
0.9525334 	 1.019670 
0.9525469 	 1.062750 
0.9525604 	 1.096360 
0.9525739 	 1.024290 
0.9525874 	 0.937511 
0.9526010 	 0.909603 
0.9526145 	 1.080210 
0.9526280 	 1.018890 
0.9526415 	 1.001040 
0.9526550 	 1.002680 
0.9526685 	 1.041410 
0.9526821 	 1.076520 
0.9526956 	 1.175660 
0.9527091 	 1.319040 
0.9527227 	 1.354110 
0.9527361 	 1.024330 
0.9527497 	 0.850978 
0.9527632 	 0.851138 
0.9527767 	 0.938677 
0.9527903 	 1.016640 
0.9528038 	 1.068730 
0.9528173 	 1.023290 
0.9528308 	 1.008930 
0.9528443 	 1.001130 
0.9528579 	 1.033310 
0.9528714 	 1.063760 
0.9528849 	 1.012880 
0.9528984 	 0.984468 
0.9529119 	 1.013840 
0.9529254 	 1.063200 
0.9529390 	 1.167140 
0.9529525 	 1.135360 
0.9529660 	 1.097550 
0.9529795 	 1.096920 
0.9529930 	 1.043540 
0.9530066 	 0.968029 
0.9530201 	 0.950523 
0.9530336 	 0.990035 
0.9530471 	 1.032570 
0.9530606 	 1.003200 
0.9530742 	 0.982026 
0.9530877 	 0.967055 
0.9531012 	 0.985254 
0.9531148 	 1.139990 
0.9531282 	 1.167040 
0.9531418 	 1.055250 
0.9531553 	 0.993636 
0.9531688 	 0.983131 
0.9531823 	 0.995608 
0.9531959 	 1.007750 
0.9532093 	 1.001530 
0.9532229 	 0.940320 
0.9532364 	 0.937450 
0.9532499 	 0.966081 
0.9532635 	 0.978500 
0.9532770 	 0.982520 
0.9532905 	 1.032370 
0.9533040 	 1.080250 
0.9533175 	 1.079370 
0.9533310 	 1.056820 
0.9533446 	 1.000310 
0.9533580 	 0.986528 
0.9533716 	 1.063900 
0.9533851 	 1.061480 
0.9533986 	 0.978553 
0.9534122 	 0.967208 
0.9534257 	 1.038380 
0.9534392 	 1.067000 
0.9534527 	 1.049970 
0.9534662 	 1.033640 
0.9534798 	 1.012400 
0.9534933 	 1.012430 
0.9535068 	 1.014930 
0.9535203 	 0.990344 
0.9535338 	 0.987982 
0.9535474 	 1.020860 
0.9535609 	 1.045270 
0.9535744 	 1.027730 
0.9535879 	 0.979020 
0.9536014 	 0.940734 
0.9536149 	 0.954049 
0.9536285 	 0.970848 
0.9536420 	 0.956354 
0.9536555 	 0.977838 
0.9536691 	 1.039180 
0.9536825 	 1.092170 
0.9536961 	 1.080960 
0.9537096 	 1.028580 
0.9537231 	 0.961213 
0.9537367 	 0.934592 
0.9537502 	 0.983109 
0.9537637 	 1.009810 
0.9537772 	 1.045550 
0.9537907 	 1.091360 
0.9538043 	 1.114910 
0.9538178 	 1.032300 
0.9538313 	 0.938076 
0.9538448 	 0.921009 
0.9538583 	 0.862063 
0.9538718 	 0.932891 
0.9538854 	 0.966457 
0.9538989 	 0.961830 
0.9539124 	 1.004080 
0.9539259 	 1.067620 
0.9539394 	 1.099880 
0.9539530 	 1.090930 
0.9539665 	 1.025800 
0.9539800 	 0.956585 
0.9539935 	 0.931974 
0.9540070 	 0.974589 
0.9540206 	 1.021720 
0.9540341 	 1.033570 
0.9540476 	 1.056280 
0.9540612 	 1.053670 
0.9540746 	 1.051790 
0.9540882 	 1.026190 
0.9541017 	 0.971231 
0.9541152 	 0.953032 
0.9541287 	 0.977914 
0.9541423 	 0.973511 
0.9541557 	 1.003780 
0.9541693 	 1.039320 
0.9541828 	 1.135270 
0.9541963 	 1.112070 
0.9542099 	 1.079920 
0.9542233 	 1.007740 
0.9542369 	 0.934004 
0.9542504 	 0.958194 
0.9542639 	 1.027070 
0.9542775 	 1.086940 
0.9542910 	 1.088850 
0.9543045 	 1.082630 
0.9543180 	 1.027020 
0.9543315 	 0.999938 
0.9543451 	 0.987678 
0.9543586 	 0.952698 
0.9543721 	 0.931857 
0.9543856 	 0.959936 
0.9543991 	 0.992309 
0.9544126 	 0.994052 
0.9544262 	 1.086340 
0.9544397 	 1.119530 
0.9544532 	 1.106840 
0.9544667 	 1.036740 
0.9544802 	 0.982394 
0.9544938 	 0.943110 
0.9545073 	 0.984805 
0.9545208 	 0.998857 
0.9545343 	 1.015160 
0.9545478 	 1.077620 
0.9545613 	 1.136880 
0.9545749 	 1.238900 
0.9545884 	 1.361950 
0.9546019 	 1.434890 
0.9546155 	 1.315570 
0.9546289 	 1.075380 
0.9546425 	 0.802060 
0.9546560 	 0.605298 
0.9546695 	 0.605286 
0.9546831 	 0.742591 
0.9546965 	 0.883846 
0.9547101 	 0.964919 
0.9547236 	 0.998998 
0.9547371 	 0.972119 
0.9547507 	 0.944899 
0.9547642 	 1.018730 
0.9547777 	 1.049400 
0.9547912 	 1.022930 
0.9548047 	 1.017680 
0.9548182 	 1.067720 
0.9548318 	 1.097080 
0.9548453 	 1.076680 
0.9548588 	 1.042720 
0.9548723 	 0.978794 
0.9548858 	 0.943488 
0.9548994 	 0.960774 
0.9549129 	 0.991297 
0.9549264 	 1.027010 
0.9549399 	 1.078850 
0.9549534 	 1.117480 
0.9549670 	 1.113950 
0.9549805 	 1.042550 
0.9549940 	 0.989963 
0.9550076 	 0.962067 
0.9550210 	 0.990694 
0.9550346 	 1.015400 
0.9550481 	 1.071320 
0.9550616 	 1.077980 
0.9550751 	 1.123710 
0.9550886 	 1.085490 
0.9551021 	 0.995914 
0.9551157 	 0.930170 
0.9551292 	 0.917911 
0.9551427 	 0.946671 
0.9551563 	 0.981256 
0.9551697 	 0.994070 
0.9551833 	 1.028940 
0.9551968 	 1.094440 
0.9552103 	 1.119680 
0.9552239 	 1.083410 
0.9552374 	 1.008560 
0.9552509 	 0.959618 
0.9552644 	 0.949763 
0.9552779 	 0.959026 
0.9552915 	 0.975271 
0.9553050 	 1.014860 
0.9553185 	 1.076460 
0.9553320 	 1.126560 
0.9553455 	 1.104030 
0.9553590 	 1.047610 
0.9553726 	 0.947018 
0.9553861 	 0.918060 
0.9553996 	 0.924826 
0.9554131 	 0.963995 
0.9554266 	 1.010750 
0.9554402 	 1.077070 
0.9554537 	 1.121430 
0.9554672 	 1.138020 
0.9554807 	 1.081910 
0.9554942 	 1.000980 
0.9555078 	 0.975166 
0.9555213 	 1.062600 
0.9555348 	 1.283960 
0.9555484 	 1.152560 
0.9555618 	 0.936700 
0.9555754 	 0.907568 
0.9555889 	 0.987797 
0.9556024 	 1.050980 
0.9556159 	 1.027500 
0.9556295 	 1.016610 
0.9556429 	 1.038410 
0.9556565 	 1.007050 
0.9556700 	 0.912225 
0.9556835 	 0.906043 
0.9556971 	 0.999823 
0.9557106 	 1.054760 
0.9557241 	 1.048700 
0.9557376 	 1.008210 
0.9557511 	 0.969691 
0.9557646 	 0.918784 
0.9557782 	 0.982628 
0.9557917 	 1.014380 
0.9558052 	 0.989562 
0.9558187 	 0.983126 
0.9558322 	 1.030560 
0.9558458 	 1.054640 
0.9558593 	 1.070240 
0.9558728 	 1.039940 
0.9558863 	 1.071970 
0.9558998 	 1.131940 
0.9559134 	 1.173060 
0.9559269 	 1.099160 
0.9559404 	 1.036830 
0.9559539 	 0.958910 
0.9559674 	 0.958912 
0.9559810 	 0.995246 
0.9559945 	 1.003590 
0.9560080 	 0.965833 
0.9560215 	 1.000770 
0.9560350 	 1.026030 
0.9560485 	 0.998894 
0.9560621 	 0.948723 
0.9560756 	 0.976168 
0.9560891 	 1.052480 
0.9561027 	 1.078250 
0.9561161 	 1.074160 
0.9561297 	 1.018620 
0.9561432 	 0.947191 
0.9561567 	 0.945622 
0.9561703 	 0.947874 
0.9561838 	 0.929248 
0.9561973 	 0.936531 
0.9562108 	 1.020520 
0.9562243 	 1.093880 
0.9562378 	 1.085200 
0.9562514 	 1.032860 
0.9562649 	 0.987038 
0.9562784 	 0.962782 
0.9562919 	 0.938917 
0.9563054 	 0.924904 
0.9563190 	 0.945371 
0.9563325 	 1.016200 
0.9563460 	 1.067030 
0.9563595 	 1.082290 
0.9563730 	 1.068600 
0.9563866 	 1.030370 
0.9564001 	 0.963805 
0.9564136 	 0.915763 
0.9564271 	 0.950139 
0.9564406 	 0.958372 
0.9564542 	 0.980762 
0.9564677 	 1.049800 
0.9564812 	 1.073280 
0.9564947 	 1.033940 
0.9565082 	 0.962479 
0.9565217 	 0.929349 
0.9565353 	 0.932372 
0.9565488 	 0.955522 
0.9565623 	 0.969522 
0.9565759 	 0.988791 
0.9565893 	 1.028560 
0.9566029 	 1.041370 
0.9566164 	 1.043460 
0.9566299 	 1.002720 
0.9566435 	 0.971015 
0.9566570 	 0.981760 
0.9566705 	 1.008730 
0.9566840 	 1.033620 
0.9566975 	 1.068670 
0.9567111 	 1.035550 
0.9567246 	 0.952011 
0.9567381 	 0.939658 
0.9567516 	 0.952106 
0.9567651 	 0.993008 
0.9567786 	 0.982269 
0.9567922 	 0.946441 
0.9568057 	 0.982909 
0.9568192 	 0.964396 
0.9568327 	 0.981604 
0.9568462 	 1.083560 
0.9568598 	 1.159120 
0.9568733 	 1.129180 
0.9568868 	 0.942095 
0.9569003 	 0.837102 
0.9569138 	 0.825268 
0.9569274 	 0.876328 
0.9569409 	 0.939300 
0.9569544 	 0.913389 
0.9569680 	 0.948294 
0.9569814 	 1.020240 
0.9569950 	 1.068750 
0.9570085 	 1.067980 
0.9570220 	 1.030020 
0.9570355 	 0.969983 
0.9570491 	 0.904517 
0.9570625 	 0.850771 
0.9570761 	 0.819239 
0.9570896 	 0.871192 
0.9571031 	 0.955934 
0.9571167 	 0.987232 
0.9571302 	 1.000450 
0.9571437 	 0.982962 
0.9571572 	 0.940626 
0.9571707 	 0.950344 
0.9571843 	 0.979901 
0.9571978 	 0.982778 
0.9572113 	 0.944770 
0.9572248 	 0.974355 
0.9572383 	 1.020330 
0.9572519 	 1.014380 
0.9572654 	 0.980835 
0.9572789 	 0.951455 
0.9572924 	 0.979032 
0.9573059 	 0.971224 
0.9573194 	 1.070260 
0.9573330 	 1.019520 
0.9573465 	 0.969384 
0.9573600 	 0.945006 
0.9573735 	 0.965810 
0.9573870 	 1.005890 
0.9574006 	 1.000000 
0.9574141 	 0.953921 
0.9574276 	 0.909590 
0.9574411 	 0.933312 
0.9574546 	 0.932695 
0.9574681 	 0.934044 
0.9574817 	 0.931602 
0.9574952 	 0.919694 
0.9575087 	 0.907597 
0.9575223 	 0.882903 
0.9575357 	 0.885912 
0.9575493 	 0.899162 
0.9575628 	 0.906418 
0.9575763 	 0.934638 
0.9575899 	 0.927179 
0.9576033 	 0.957125 
0.9576169 	 1.002850 
0.9576304 	 1.048790 
0.9576439 	 1.053850 
0.9576575 	 1.013790 
0.9576710 	 0.959781 
0.9576845 	 0.938398 
0.9576980 	 0.931371 
0.9577115 	 0.932671 
0.9577250 	 0.943657 
0.9577386 	 0.975046 
0.9577521 	 1.010260 
0.9577656 	 1.039230 
0.9577791 	 1.029120 
0.9577926 	 0.981981 
0.9578062 	 0.965710 
0.9578197 	 0.929955 
0.9578332 	 0.945558 
0.9578467 	 0.974582 
0.9578602 	 0.965301 
0.9578738 	 0.998129 
0.9578873 	 1.033170 
0.9579008 	 1.056160 
0.9579144 	 1.011370 
0.9579278 	 0.943242 
0.9579414 	 0.917977 
0.9579549 	 0.892616 
0.9579684 	 0.918794 
0.9579819 	 0.970452 
0.9579954 	 1.008720 
0.9580089 	 1.024880 
0.9580225 	 1.033460 
0.9580360 	 1.015970 
0.9580495 	 0.963431 
0.9580631 	 0.954744 
0.9580765 	 0.968344 
0.9580901 	 0.986113 
0.9581036 	 0.975460 
0.9581171 	 0.990755 
0.9581307 	 1.013120 
0.9581442 	 1.019500 
0.9581577 	 1.025960 
0.9581712 	 1.015550 
0.9581847 	 1.120260 
0.9581983 	 1.143010 
0.9582118 	 1.142730 
0.9582253 	 0.955222 
0.9582388 	 0.911178 
0.9582523 	 0.924469 
0.9582658 	 0.961492 
0.9582794 	 1.008830 
0.9582929 	 1.056930 
0.9583064 	 1.275530 
0.9583199 	 1.397580 
0.9583334 	 1.146950 
0.9583470 	 0.829080 
0.9583605 	 0.816201 
0.9583740 	 0.935429 
0.9583875 	 1.008560 
0.9584010 	 1.007130 
0.9584145 	 0.954139 
0.9584281 	 0.905118 
0.9584416 	 0.945499 
0.9584552 	 0.891110 
0.9584686 	 0.959894 
0.9584822 	 0.967829 
0.9584957 	 0.986459 
0.9585092 	 0.979840 
0.9585227 	 0.992234 
0.9585363 	 0.992331 
0.9585497 	 0.987158 
0.9585633 	 0.918539 
0.9585768 	 0.903697 
0.9585903 	 0.893417 
0.9586039 	 0.976200 
0.9586174 	 1.005870 
0.9586309 	 0.963115 
0.9586444 	 0.976257 
0.9586579 	 0.974997 
0.9586714 	 0.963098 
0.9586850 	 0.919735 
0.9586985 	 0.872884 
0.9587120 	 0.914077 
0.9587255 	 0.994387 
0.9587390 	 1.006110 
0.9587526 	 1.002860 
0.9587661 	 1.014910 
0.9587796 	 1.010870 
0.9587931 	 0.996322 
0.9588066 	 0.977783 
0.9588202 	 0.918816 
0.9588337 	 0.900469 
0.9588472 	 0.962727 
0.9588607 	 0.987375 
0.9588742 	 0.964700 
0.9588878 	 0.976018 
0.9589013 	 0.987101 
0.9589148 	 1.018930 
0.9589283 	 0.984766 
0.9589418 	 0.925246 
0.9589553 	 0.819486 
0.9589689 	 0.882198 
0.9589824 	 0.958666 
0.9589959 	 0.986849 
0.9590095 	 1.024620 
0.9590229 	 1.029710 
0.9590365 	 1.017110 
0.9590500 	 1.034900 
0.9590635 	 1.002770 
0.9590771 	 0.961904 
0.9590906 	 0.939603 
0.9591041 	 1.097880 
0.9591176 	 1.203720 
0.9591311 	 1.093620 
0.9591447 	 0.950194 
0.9591582 	 0.907768 
0.9591717 	 0.952344 
0.9591852 	 0.943168 
0.9591987 	 0.909956 
0.9592122 	 0.888551 
0.9592258 	 1.026440 
0.9592393 	 1.099530 
0.9592528 	 1.003230 
0.9592663 	 0.953376 
0.9592798 	 0.961863 
0.9592934 	 0.974992 
0.9593069 	 0.997343 
0.9593204 	 1.021940 
0.9593339 	 1.074270 
0.9593474 	 0.947549 
0.9593610 	 0.903476 
0.9593745 	 1.041260 
0.9593880 	 0.995549 
0.9594016 	 1.055840 
0.9594150 	 1.022420 
0.9594286 	 0.980770 
0.9594421 	 0.986079 
0.9594556 	 1.107870 
0.9594691 	 1.148450 
0.9594827 	 1.011820 
0.9594961 	 0.850298 
0.9595097 	 0.923888 
0.9595232 	 0.988738 
0.9595367 	 0.979514 
0.9595503 	 0.975000 
0.9595638 	 0.968127 
0.9595773 	 0.926182 
0.9595908 	 0.928886 
0.9596043 	 0.943304 
0.9596178 	 0.981349 
0.9596314 	 1.082720 
0.9596449 	 1.060250 
0.9596584 	 0.998991 
0.9596719 	 0.961246 
0.9596854 	 1.000470 
0.9596990 	 0.938155 
0.9597125 	 0.869093 
0.9597260 	 0.839081 
0.9597395 	 0.883394 
0.9597530 	 0.948865 
0.9597666 	 1.001930 
0.9597801 	 1.001100 
0.9597936 	 0.989785 
0.9598071 	 0.968120 
0.9598206 	 0.953916 
0.9598342 	 0.944015 
0.9598477 	 0.924128 
0.9598612 	 0.901077 
0.9598747 	 0.908466 
0.9598882 	 0.953385 
0.9599017 	 0.997911 
0.9599153 	 0.994945 
0.9599288 	 0.957365 
0.9599423 	 0.920812 
0.9599559 	 0.895063 


==> anc/HD201092/HD201092_69.dat <==
1.0961733 	 1.109200 
1.0961891 	 1.096410 
1.0962050 	 1.076140 
1.0962209 	 1.051930 
1.0962367 	 1.065830 
1.0962526 	 1.071060 
1.0962684 	 1.072410 
1.0962843 	 1.061690 
1.0963000 	 1.098870 
1.0963159 	 1.053610 
1.0963317 	 1.077210 
1.0963476 	 0.932153 
1.0963634 	 1.085740 
1.0963793 	 1.045690 
1.0963951 	 1.044760 
1.0964110 	 1.058930 
1.0964267 	 1.033530 
1.0964426 	 1.030470 
1.0964584 	 1.034810 
1.0964743 	 1.031150 
1.0964901 	 1.068980 
1.0965060 	 1.040540 
1.0965219 	 0.998006 
1.0965377 	 0.934499 
1.0965534 	 0.882060 
1.0965693 	 0.862847 
1.0965852 	 0.870998 
1.0966010 	 0.931805 
1.0966169 	 0.969746 
1.0966327 	 1.001360 
1.0966486 	 1.015990 
1.0966644 	 1.016410 
1.0966802 	 1.007290 
1.0966960 	 1.008790 
1.0967119 	 1.031850 
1.0967277 	 1.024800 
1.0967436 	 1.095440 
1.0967594 	 1.057880 
1.0967753 	 1.032830 
1.0967911 	 1.033600 
1.0968069 	 1.015390 
1.0968227 	 1.019870 
1.0968386 	 1.018900 
1.0968544 	 1.037980 
1.0968703 	 1.037430 
1.0968862 	 1.011930 
1.0969020 	 1.016630 
1.0969179 	 1.012350 
1.0969336 	 1.004730 
1.0969495 	 1.031600 
1.0969653 	 1.043400 
1.0969812 	 1.064600 
1.0969970 	 1.032690 
1.0970129 	 1.040310 
1.0970287 	 1.028130 
1.0970446 	 1.036640 
1.0970603 	 1.029360 
1.0970762 	 1.037580 
1.0970920 	 1.042440 
1.0971079 	 1.025520 
1.0971237 	 1.015770 
1.0971396 	 1.006680 
1.0971555 	 1.026050 
1.0971713 	 1.015410 
1.0971870 	 1.025590 
1.0972029 	 1.024480 
1.0972188 	 1.032400 
1.0972346 	 1.039630 
1.0972505 	 1.000220 
1.0972663 	 1.001570 
1.0972822 	 1.008800 
1.0972980 	 1.007420 
1.0973138 	 1.007810 
1.0973296 	 1.038400 
1.0973455 	 1.056030 
1.0973613 	 1.026260 
1.0973772 	 1.033280 
1.0973930 	 1.003620 
1.0974089 	 1.001010 
1.0974247 	 0.997893 
1.0974405 	 0.986852 
1.0974563 	 1.022990 
1.0974722 	 1.019480 
1.0974880 	 1.037300 
1.0975039 	 1.020720 
1.0975198 	 1.008260 
1.0975356 	 1.021900 
1.0975515 	 1.012190 
1.0975672 	 1.020620 
1.0975831 	 1.022330 
1.0975989 	 1.018670 
1.0976148 	 1.029980 
1.0976306 	 1.017120 
1.0976465 	 1.028460 
1.0976623 	 1.088020 
1.0976782 	 1.026830 
1.0976939 	 1.036060 
1.0977098 	 1.037270 
1.0977256 	 1.033470 
1.0977415 	 1.017540 
1.0977573 	 1.016590 
1.0977732 	 1.019910 
1.0977890 	 1.024620 
1.0978049 	 1.023140 
1.0978206 	 1.008320 
1.0978365 	 0.999268 
1.0978523 	 1.003870 
1.0978682 	 1.004160 
1.0978841 	 0.993432 
1.0978999 	 0.991087 
1.0979158 	 0.984815 
1.0979316 	 0.987437 
1.0979474 	 0.963408 
1.0979632 	 0.930165 
1.0979791 	 0.902245 
1.0979949 	 0.907313 
1.0980108 	 0.931442 
1.0980266 	 0.965634 
1.0980425 	 0.979534 
1.0980583 	 0.996589 
1.0980742 	 0.983252 
1.0980899 	 0.986838 
1.0981058 	 0.998615 
1.0981216 	 0.990154 
1.0981375 	 1.001000 
1.0981534 	 1.011430 
1.0981692 	 1.018850 
1.0981851 	 1.013590 
1.0982009 	 1.019900 
1.0982167 	 1.025530 
1.0982325 	 0.996317 
1.0982484 	 0.976690 
1.0982642 	 0.983488 
1.0982801 	 0.979606 
1.0982959 	 1.003320 
1.0983118 	 1.011410 
1.0983276 	 1.000410 
1.0983434 	 1.016360 
1.0983592 	 1.018620 
1.0983751 	 1.022730 
1.0983909 	 1.033900 
1.0984068 	 1.032060 
1.0984226 	 1.013320 
1.0984385 	 1.026270 
1.0984544 	 1.021610 
1.0984701 	 1.019530 
1.0984859 	 1.014820 
1.0985018 	 1.004590 
1.0985177 	 0.998203 
1.0985335 	 0.996189 
1.0985494 	 1.001430 
1.0985652 	 0.998260 
1.0985811 	 0.993739 
1.0985968 	 0.992841 
1.0986127 	 1.004750 
1.0986285 	 1.022870 
1.0986444 	 1.026110 
1.0986602 	 1.010390 
1.0986761 	 1.015140 
1.0986919 	 1.019550 
1.0987078 	 1.019460 
1.0987235 	 1.025320 
1.0987394 	 1.010650 
1.0987552 	 0.999743 
1.0987711 	 0.987906 
1.0987870 	 0.993645 
1.0988028 	 0.975663 
1.0988187 	 0.991584 
1.0988345 	 1.007880 
1.0988503 	 1.004720 
1.0988661 	 1.028130 
1.0988820 	 1.024850 
1.0988978 	 1.010340 
1.0989137 	 1.002020 
1.0989295 	 1.002240 
1.0989454 	 0.996133 
1.0989612 	 1.008590 
1.0989770 	 1.018530 
1.0989928 	 1.019560 
1.0990087 	 1.038720 
1.0990245 	 1.044850 
1.0990404 	 1.027720 
1.0990562 	 1.002310 
1.0990721 	 0.992449 
1.0990880 	 0.988207 
1.0991037 	 0.990274 
1.0991195 	 0.996807 
1.0991354 	 1.003220 
1.0991513 	 1.009050 
1.0991671 	 1.001570 
1.0991830 	 0.986486 
1.0991988 	 0.988348 
1.0992147 	 0.999418 
1.0992304 	 1.014600 
1.0992463 	 1.013400 
1.0992621 	 1.003120 
1.0992780 	 1.005140 
1.0992938 	 1.016070 
1.0993097 	 1.008490 
1.0993255 	 1.003620 
1.0993414 	 1.007730 
1.0993571 	 1.017820 
1.0993730 	 1.011250 
1.0993888 	 1.003970 
1.0994047 	 1.011320 
1.0994205 	 1.004730 
1.0994364 	 0.982251 
1.0994523 	 0.990195 
1.0994681 	 1.000270 
1.0994838 	 1.015420 
1.0994997 	 1.021430 
1.0995156 	 1.008480 
1.0995314 	 1.019070 
1.0995473 	 1.025430 
1.0995631 	 1.025360 
1.0995790 	 1.049430 
1.0995948 	 1.071050 
1.0996106 	 1.045350 
1.0996264 	 0.981478 
1.0996423 	 0.939114 
1.0996581 	 0.959791 
1.0996740 	 0.987989 
1.0996898 	 0.988396 
1.0997057 	 0.988947 
1.0997216 	 1.007350 
1.0997373 	 1.025640 
1.0997531 	 1.021650 
1.0997690 	 1.002560 
1.0997849 	 0.998788 
1.0998007 	 1.000690 
1.0998166 	 0.983831 
1.0998324 	 1.006800 
1.0998483 	 1.016430 
1.0998640 	 1.026590 
1.0998799 	 0.996097 
1.0998957 	 0.994124 
1.0999116 	 0.968271 
1.0999274 	 1.009100 
1.0999433 	 0.989587 
1.0999591 	 1.012880 
1.0999750 	 1.002330 
1.0999907 	 1.022210 
1.1000066 	 1.026660 
1.1000224 	 0.989229 
1.1000383 	 1.012020 
1.1000541 	 1.004590 
1.1000700 	 1.018440 
1.1000859 	 1.012450 
1.1001017 	 0.997200 
1.1001174 	 1.008440 
1.1001333 	 0.994332 
1.1001492 	 1.002120 
1.1001650 	 1.003820 
1.1001809 	 1.008050 
1.1001967 	 1.003670 
1.1002126 	 0.995515 
1.1002284 	 0.982875 
1.1002442 	 0.993776 
1.1002600 	 0.994050 
1.1002759 	 1.001130 
1.1002917 	 1.004000 
1.1003076 	 0.999402 
1.1003234 	 0.991467 
1.1003393 	 0.994514 
1.1003551 	 0.985531 
1.1003709 	 0.989510 
1.1003867 	 0.995717 
1.1004026 	 1.005770 
1.1004184 	 1.015650 
1.1004343 	 1.022440 
1.1004502 	 1.019860 
1.1004660 	 1.011440 
1.1004819 	 1.001930 
1.1004976 	 1.005480 
1.1005135 	 1.004810 
1.1005293 	 1.002360 
1.1005452 	 1.014640 
1.1005610 	 1.013370 
1.1005769 	 1.005120 
1.1005927 	 0.991459 
1.1006086 	 0.990390 
1.1006243 	 0.990490 
1.1006402 	 0.994344 
1.1006560 	 0.997623 
1.1006719 	 0.986344 
1.1006877 	 0.986148 
1.1007036 	 0.994189 
1.1007195 	 0.996437 
1.1007353 	 1.008450 
1.1007510 	 1.005060 
1.1007669 	 1.001960 
1.1007828 	 1.009980 
1.1007986 	 1.012380 
1.1008145 	 1.012080 
1.1008303 	 1.002300 
1.1008462 	 0.995905 
1.1008620 	 0.999962 
1.1008778 	 1.015890 
1.1008936 	 1.037280 
1.1009095 	 1.060800 
1.1009253 	 1.024720 
1.1009412 	 0.997254 
1.1009570 	 0.995750 
1.1009729 	 1.012540 
1.1009887 	 1.024490 
1.1010045 	 1.008130 
1.1010203 	 0.983447 
1.1010362 	 0.964831 
1.1010520 	 0.975199 
1.1010679 	 1.002310 
1.1010838 	 1.018940 
1.1010996 	 1.007010 
1.1011155 	 1.016340 
1.1011312 	 1.019650 
1.1011471 	 0.999883 
1.1011629 	 0.973997 
1.1011788 	 0.986463 
1.1011946 	 0.982117 
1.1012105 	 0.995815 
1.1012263 	 1.019390 
1.1012422 	 1.018290 
1.1012579 	 1.017270 
1.1012738 	 1.014600 
1.1012896 	 1.016110 
1.1013055 	 1.013830 
1.1013213 	 1.061240 
1.1013372 	 1.000360 
1.1013530 	 0.994661 
1.1013689 	 0.991831 
1.1013846 	 0.993974 
1.1014005 	 0.971162 
1.1014163 	 0.969922 
1.1014322 	 0.976484 
1.1014481 	 0.981474 
1.1014639 	 0.986980 
1.1014798 	 0.992537 
1.1014956 	 0.998658 
1.1015114 	 0.998030 
1.1015272 	 0.985979 
1.1015431 	 0.984160 
1.1015589 	 0.993083 
1.1015748 	 0.982320 
1.1015906 	 0.991872 
1.1016065 	 0.948394 
1.1016223 	 0.892954 
1.1016382 	 0.838653 
1.1016539 	 0.851659 
1.1016698 	 0.911707 
1.1016856 	 0.971504 
1.1017015 	 0.988220 
1.1017174 	 1.000890 
1.1017332 	 1.003500 
1.1017491 	 1.014690 
1.1017649 	 1.013100 
1.1017807 	 1.014890 
1.1017965 	 1.007170 
1.1018124 	 1.031090 
1.1018282 	 1.020020 
1.1018441 	 0.979057 
1.1018599 	 0.938903 
1.1018758 	 0.933045 
1.1018916 	 0.933976 
1.1019074 	 0.958411 
1.1019232 	 0.967693 
1.1019391 	 0.978039 
1.1019549 	 0.994154 
1.1019708 	 1.004740 
1.1019866 	 1.006150 
1.1020025 	 1.002520 
1.1020184 	 0.996634 
1.1020341 	 0.995013 
1.1020499 	 0.998278 
1.1020658 	 0.997887 
1.1020817 	 0.973609 
1.1020975 	 0.967196 
1.1021134 	 0.991393 
1.1021292 	 1.004700 
1.1021451 	 1.011070 
1.1021608 	 1.006660 
1.1021767 	 1.010120 
1.1021925 	 1.001070 
1.1022084 	 0.997819 
1.1022242 	 0.992714 
1.1022401 	 0.988168 
1.1022559 	 0.983913 
1.1022718 	 0.988977 
1.1022875 	 1.007020 
1.1023034 	 1.017850 
1.1023192 	 1.009780 
1.1023351 	 0.992417 
1.1023510 	 0.981122 
1.1023668 	 0.978313 
1.1023827 	 0.976905 
1.1023985 	 0.984936 
1.1024143 	 0.994969 
1.1024301 	 1.000390 
1.1024460 	 1.013570 
1.1024618 	 1.016660 
1.1024777 	 1.008150 
1.1024935 	 1.014090 
1.1025094 	 1.023650 
1.1025252 	 1.012800 
1.1025410 	 0.997206 
1.1025568 	 0.992646 
1.1025727 	 1.007910 
1.1025885 	 1.029190 
1.1026044 	 1.027170 
1.1026202 	 1.007570 
1.1026361 	 1.000350 
1.1026520 	 1.001610 
1.1026677 	 1.005540 
1.1026835 	 1.002910 
1.1026994 	 1.007170 
1.1027153 	 1.005150 
1.1027311 	 1.005860 
1.1027470 	 1.000840 
1.1027628 	 0.991824 
1.1027787 	 0.987623 
1.1027944 	 0.993015 
1.1028103 	 0.997253 
1.1028261 	 1.005260 
1.1028420 	 1.004180 
1.1028578 	 0.999546 
1.1028737 	 1.000320 
1.1028895 	 1.007460 
1.1029054 	 1.010710 
1.1029211 	 1.004860 
1.1029370 	 0.994939 
1.1029528 	 0.991501 
1.1029687 	 0.998607 
1.1029845 	 1.039290 
1.1030004 	 1.047390 
1.1030163 	 1.009840 
1.1030321 	 0.969240 
1.1030478 	 0.956434 
1.1030637 	 0.965433 
1.1030796 	 0.984012 
1.1030954 	 0.990977 
1.1031113 	 0.993126 
1.1031271 	 1.004340 
1.1031430 	 1.008120 
1.1031588 	 1.008810 
1.1031746 	 1.001700 
1.1031904 	 1.006570 
1.1032063 	 1.014410 
1.1032221 	 1.017250 
1.1032380 	 1.019080 
1.1032538 	 1.014300 
1.1032697 	 0.999382 
1.1032856 	 1.003060 
1.1033013 	 1.004680 
1.1033171 	 1.008420 
1.1033330 	 1.006400 
1.1033489 	 1.003370 
1.1033647 	 0.985718 
1.1033806 	 0.983758 
1.1033964 	 0.994103 
1.1034123 	 0.995925 
1.1034280 	 0.990619 
1.1034439 	 1.007990 
1.1034597 	 1.028370 
1.1034756 	 1.031030 
1.1034914 	 1.018500 
1.1035073 	 1.000760 
1.1035231 	 0.988517 
1.1035390 	 0.987731 
1.1035547 	 0.989346 
1.1035706 	 0.988743 
1.1035864 	 0.980030 
1.1036023 	 0.995792 
1.1036181 	 0.998508 
1.1036340 	 1.005420 
1.1036499 	 0.998603 
1.1036657 	 0.999734 
1.1036814 	 1.003160 
1.1036973 	 0.997932 
1.1037132 	 0.997959 
1.1037290 	 0.999233 
1.1037449 	 0.998830 
1.1037607 	 1.006560 
1.1037766 	 1.003250 
1.1037924 	 1.000380 
1.1038082 	 1.005250 
1.1038240 	 0.997914 
1.1038399 	 0.991275 
1.1038557 	 0.986239 
1.1038716 	 0.982635 
1.1038874 	 0.981058 
1.1039033 	 0.984909 
1.1039191 	 0.989671 
1.1039349 	 0.991382 
1.1039507 	 0.992176 
1.1039666 	 0.985856 
1.1039824 	 0.985695 
1.1039983 	 0.984721 
1.1040142 	 0.990767 
1.1040300 	 0.998622 
1.1040459 	 1.011250 
1.1040616 	 1.011430 
1.1040775 	 1.000250 
1.1040933 	 1.007990 
1.1041092 	 1.023420 
1.1041250 	 1.046580 
1.1041409 	 1.039700 
1.1041567 	 1.005270 
1.1041726 	 0.982632 
1.1041883 	 0.994698 
1.1042042 	 0.997544 
1.1042200 	 0.994692 
1.1042359 	 0.997750 
1.1042517 	 1.001560 
1.1042676 	 1.013260 
1.1042835 	 1.013660 
1.1042993 	 1.004430 
1.1043150 	 1.007380 
1.1043309 	 1.030550 
1.1043468 	 1.055470 
1.1043626 	 1.055360 
1.1043785 	 1.019750 
1.1043943 	 1.000160 
1.1044102 	 1.001650 
1.1044260 	 0.996941 
1.1044418 	 0.981432 
1.1044576 	 0.985273 
1.1044735 	 0.996644 
1.1044893 	 1.005590 
1.1045052 	 1.003030 
1.1045210 	 0.990291 
1.1045369 	 0.982227 
1.1045527 	 0.971850 
1.1045685 	 0.973035 
1.1045843 	 0.990544 
1.1046002 	 1.004270 
1.1046160 	 1.013610 
1.1046319 	 1.010770 
1.1046478 	 1.006370 
1.1046636 	 1.012330 
1.1046795 	 1.014680 
1.1046952 	 1.009110 
1.1047111 	 1.004800 
1.1047269 	 0.990535 
1.1047428 	 0.995597 
1.1047586 	 1.013960 
1.1047745 	 1.017510 
1.1047903 	 1.016140 
1.1048062 	 1.016560 
1.1048219 	 1.014680 
1.1048378 	 1.003580 
1.1048536 	 1.003450 
1.1048695 	 1.004390 
1.1048853 	 1.000000 
1.1049012 	 0.995062 
1.1049170 	 0.975044 
1.1049329 	 0.961942 
1.1049486 	 0.964968 
1.1049645 	 0.981792 
1.1049803 	 1.001100 
1.1049962 	 1.009900 
1.1050121 	 1.012290 
1.1050279 	 1.005810 
1.1050438 	 1.006590 
1.1050596 	 1.006950 
1.1050754 	 1.002880 
1.1050912 	 1.000010 
1.1051071 	 1.003350 
1.1051229 	 1.007790 
1.1051388 	 1.011410 
1.1051546 	 1.007880 
1.1051705 	 1.007320 
1.1051863 	 1.018490 
1.1052022 	 1.027230 
1.1052179 	 1.011290 
1.1052338 	 1.011400 
1.1052496 	 0.999675 
1.1052655 	 0.994479 
1.1052814 	 0.994465 
1.1052972 	 0.989337 
1.1053131 	 0.995701 
1.1053289 	 0.998826 
1.1053447 	 1.007440 
1.1053605 	 1.015200 
1.1053764 	 1.014500 
1.1053922 	 1.005510 
1.1054081 	 1.004730 
1.1054239 	 0.996392 
1.1054398 	 0.992204 
1.1054556 	 0.998245 
1.1054714 	 1.022650 
1.1054872 	 1.047380 
1.1055031 	 1.040310 
1.1055189 	 1.010130 
1.1055348 	 0.984411 
1.1055506 	 0.984654 
1.1055665 	 0.996841 
1.1055824 	 1.002560 
1.1055981 	 1.006910 
1.1056139 	 0.993350 
1.1056298 	 0.977815 
1.1056457 	 0.977703 
1.1056615 	 0.985473 
1.1056774 	 0.983726 
1.1056932 	 0.980853 
1.1057091 	 0.990616 
1.1057248 	 1.010790 
1.1057407 	 1.006280 
1.1057565 	 1.011720 
1.1057724 	 1.007700 
1.1057882 	 1.006330 
1.1058041 	 1.000940 
1.1058199 	 1.005970 
1.1058358 	 1.006120 
1.1058515 	 1.009090 
1.1058674 	 1.017420 
1.1058832 	 1.015930 
1.1058991 	 0.989958 
1.1059150 	 0.968060 
1.1059308 	 0.966156 
1.1059467 	 0.976271 
1.1059625 	 0.988530 
1.1059783 	 0.991498 
1.1059941 	 0.996862 
1.1060100 	 1.024530 
1.1060258 	 1.029810 
1.1060417 	 1.008120 
1.1060575 	 0.998694 
1.1060734 	 0.995944 
1.1060892 	 0.997970 
1.1061050 	 0.986875 
1.1061208 	 0.987704 
1.1061367 	 0.990523 
1.1061525 	 1.007220 
1.1061684 	 1.022310 
1.1061842 	 1.018640 
1.1062001 	 1.002000 
1.1062160 	 1.024550 
1.1062317 	 1.059740 
1.1062475 	 1.045580 
1.1062634 	 0.987110 
1.1062793 	 0.951384 
1.1062951 	 0.971078 
1.1063110 	 0.986242 
1.1063268 	 1.002650 
1.1063427 	 1.009170 
1.1063584 	 1.006170 
1.1063743 	 1.013380 
1.1063901 	 1.017970 
1.1064060 	 1.021350 
1.1064218 	 1.007280 
1.1064377 	 1.001060 
1.1064535 	 1.003690 
1.1064694 	 1.004640 
1.1064851 	 0.988826 
1.1065010 	 0.973816 
1.1065168 	 0.979830 
1.1065327 	 1.004010 
1.1065485 	 1.018800 
1.1065644 	 1.014070 
1.1065803 	 0.999833 
1.1065961 	 0.993721 
1.1066118 	 0.998901 
1.1066277 	 1.027520 
1.1066436 	 1.055860 
1.1066594 	 1.042470 
1.1066753 	 0.996415 
1.1066911 	 0.960499 
1.1067070 	 0.969756 
1.1067228 	 0.999589 
1.1067386 	 1.008280 
1.1067544 	 0.998617 
1.1067703 	 0.984067 
1.1067861 	 0.973786 
1.1068020 	 0.982055 
1.1068178 	 0.992969 
1.1068337 	 0.999590 
1.1068496 	 1.006870 
1.1068653 	 1.007180 
1.1068811 	 1.007790 
1.1068970 	 1.005770 
1.1069129 	 1.004820 
1.1069287 	 0.985595 
1.1069446 	 0.966508 
1.1069604 	 0.959076 
1.1069763 	 0.961489 
1.1069920 	 0.965249 
1.1070079 	 0.978467 
1.1070237 	 0.989739 
1.1070396 	 0.991607 
1.1070554 	 0.989660 
1.1070713 	 0.993753 
1.1070871 	 1.000880 
1.1071030 	 1.009030 
1.1071187 	 1.009130 
1.1071346 	 1.009360 
1.1071504 	 1.008310 
1.1071663 	 1.007290 
1.1071821 	 0.996523 
1.1071980 	 0.996501 
1.1072139 	 0.996056 
1.1072297 	 1.002620 
1.1072454 	 0.993019 
1.1072613 	 0.977564 
1.1072772 	 0.978553 
1.1072930 	 0.988316 
1.1073089 	 0.992720 
1.1073247 	 0.995641 
1.1073406 	 0.983548 
1.1073564 	 0.974382 
1.1073722 	 0.984634 
1.1073880 	 1.010680 
1.1074039 	 1.013270 
1.1074197 	 1.004560 
1.1074356 	 0.999088 
1.1074514 	 0.989626 
1.1074673 	 0.996101 
1.1074831 	 1.003050 
1.1074989 	 1.004630 
1.1075147 	 1.001730 
1.1075306 	 0.999725 
1.1075464 	 1.001980 
1.1075623 	 1.004490 
1.1075782 	 1.005790 
1.1075940 	 1.007180 
1.1076099 	 1.001210 
1.1076256 	 0.990375 
1.1076415 	 0.996278 
1.1076573 	 1.002230 
1.1076732 	 1.014650 
1.1076890 	 1.022900 
1.1077049 	 1.022660 
1.1077207 	 1.008590 
1.1077366 	 0.999278 
1.1077523 	 0.999928 
1.1077682 	 0.998832 
1.1077840 	 0.995743 
1.1077999 	 0.998011 
1.1078157 	 1.002120 
1.1078316 	 0.996822 
1.1078475 	 0.992982 
1.1078633 	 0.998881 
1.1078790 	 1.001390 
1.1078949 	 0.997510 
1.1079108 	 0.999368 
1.1079266 	 1.018580 
1.1079425 	 1.033230 
1.1079583 	 1.024280 
1.1079742 	 0.990972 
1.1079900 	 0.962381 
1.1080058 	 0.966991 
1.1080216 	 0.981454 
1.1080375 	 0.987066 
1.1080533 	 0.986288 
1.1080692 	 0.994511 
1.1080850 	 1.023940 
1.1081009 	 1.032530 
1.1081167 	 1.007950 
1.1081325 	 0.986791 
1.1081483 	 0.988881 
1.1081642 	 0.994759 
1.1081800 	 1.004100 
1.1081959 	 0.996806 
1.1082118 	 0.998354 
1.1082276 	 0.993864 
1.1082435 	 0.983378 
1.1082592 	 0.968881 
1.1082751 	 0.976176 
1.1082909 	 1.001900 
1.1083068 	 0.997305 
1.1083226 	 0.997998 
1.1083385 	 0.999943 
1.1083543 	 0.997299 
1.1083702 	 0.998631 
1.1083859 	 0.996649 
1.1084018 	 1.017880 
1.1084176 	 1.057910 
1.1084335 	 1.089430 
1.1084493 	 1.033960 
1.1084652 	 0.967308 
1.1084810 	 0.948254 
1.1084969 	 0.980199 
1.1085126 	 0.993436 
1.1085285 	 0.997673 
1.1085443 	 0.999185 
1.1085602 	 1.006960 
1.1085761 	 1.002330 
1.1085919 	 1.006640 
1.1086078 	 0.999412 
1.1086236 	 1.000610 
1.1086394 	 1.000260 
1.1086552 	 0.999537 
1.1086711 	 1.020720 
1.1086869 	 1.066820 
1.1087028 	 1.072020 
1.1087186 	 1.010150 
1.1087345 	 0.949262 
1.1087503 	 0.943780 
1.1087661 	 0.967477 
1.1087819 	 0.989412 
1.1087978 	 0.994510 
1.1088136 	 0.991462 
1.1088295 	 0.987301 
1.1088454 	 0.980452 
1.1088612 	 0.967572 
1.1088771 	 0.966193 
1.1088929 	 0.978173 
1.1089087 	 0.995411 
1.1089245 	 1.004930 
1.1089404 	 1.006940 
1.1089562 	 1.002230 
1.1089721 	 0.996022 
1.1089879 	 0.993070 
1.1090038 	 0.993180 
1.1090196 	 0.997671 
1.1090354 	 0.995362 
1.1090512 	 1.011530 
1.1090671 	 1.017280 
1.1090829 	 1.012550 
1.1090988 	 1.004600 
1.1091146 	 0.986047 
1.1091305 	 0.971943 
1.1091464 	 0.968384 
1.1091621 	 0.965350 
1.1091779 	 0.982989 
1.1091938 	 0.969177 
1.1092097 	 0.975892 
1.1092255 	 0.971783 
1.1092414 	 0.973345 
1.1092572 	 0.986463 
1.1092731 	 1.012590 
1.1092888 	 1.040750 
1.1093047 	 1.033410 
1.1093205 	 0.995927 
1.1093364 	 0.956598 
1.1093522 	 0.966115 
1.1093681 	 0.985516 
1.1093839 	 0.991285 
1.1093998 	 0.997977 
1.1094155 	 1.001980 
1.1094314 	 1.012430 
1.1094472 	 1.017390 
1.1094631 	 1.014970 
1.1094790 	 0.998524 
1.1094948 	 0.982919 
1.1095107 	 0.985653 
1.1095265 	 0.992009 
1.1095423 	 0.993700 
1.1095581 	 0.999912 
1.1095740 	 1.004110 
1.1095898 	 1.004660 
1.1096057 	 1.006010 
1.1096215 	 1.005150 
1.1096374 	 1.003440 
1.1096532 	 0.991906 
1.1096690 	 0.985434 
1.1096848 	 0.989451 
1.1097007 	 1.000810 
1.1097165 	 0.997916 
1.1097324 	 0.990189 
1.1097482 	 0.992423 
1.1097641 	 0.992877 
1.1097800 	 0.989055 
1.1097957 	 1.015960 
1.1098115 	 1.008080 
1.1098274 	 0.992417 
1.1098433 	 0.967018 
1.1098591 	 0.986658 
1.1098750 	 1.005130 
1.1098908 	 0.985514 
1.1099067 	 0.984074 
1.1099224 	 0.975355 
1.1099383 	 1.003620 
1.1099541 	 1.001710 
1.1099700 	 1.003190 
1.1099858 	 1.005410 
1.1100017 	 0.998145 
1.1100175 	 1.001750 
1.1100334 	 1.000390 
1.1100491 	 0.996808 
1.1100650 	 0.995830 
1.1100808 	 0.998047 
1.1100967 	 1.004250 
1.1101125 	 1.012580 
1.1101284 	 1.009640 
1.1101443 	 0.995445 
1.1101601 	 0.986768 
1.1101758 	 0.980074 
1.1101917 	 0.969213 
1.1102076 	 0.962353 
1.1102234 	 0.970257 
1.1102393 	 0.988730 
1.1102551 	 1.001630 
1.1102710 	 0.991649 
1.1102868 	 0.977358 
1.1103026 	 0.966724 
1.1103184 	 0.972391 
1.1103343 	 0.980137 
1.1103501 	 0.977535 
1.1103660 	 0.982055 
1.1103818 	 0.986685 
1.1103977 	 0.989450 
1.1104136 	 0.995723 
1.1104293 	 0.994566 
1.1104451 	 0.995323 
1.1104610 	 0.994630 
1.1104769 	 1.022400 
1.1104927 	 1.083370 
1.1105086 	 1.148900 
1.1105244 	 1.127110 
1.1105403 	 0.979423 
1.1105560 	 0.883029 
1.1105719 	 0.899047 
1.1105877 	 0.963366 
1.1106036 	 0.979484 
1.1106194 	 0.989760 
1.1106353 	 0.983204 
1.1106511 	 0.981128 
1.1106670 	 0.983264 
1.1106827 	 0.987615 
1.1106986 	 0.991806 
1.1107144 	 0.992465 
1.1107303 	 0.991016 
1.1107461 	 0.999506 
1.1107620 	 1.001520 
1.1107779 	 0.998127 
1.1107937 	 1.012160 
1.1108094 	 1.051300 
1.1108253 	 1.081850 
1.1108412 	 1.069110 
1.1108570 	 0.983727 
1.1108729 	 0.928541 
1.1108887 	 0.943280 
1.1109046 	 0.976430 
1.1109204 	 0.979512 
1.1109362 	 0.980604 
1.1109520 	 0.971287 
1.1109679 	 0.977605 
1.1109837 	 0.982055 
1.1109996 	 0.982644 
1.1110154 	 0.993370 
1.1110313 	 0.994290 
1.1110471 	 1.000610 
1.1110629 	 1.002140 
1.1110787 	 0.986583 
1.1110946 	 0.996100 
1.1111104 	 0.984791 
1.1111263 	 0.987531 
1.1111422 	 1.018070 
1.1111580 	 1.083990 
1.1111739 	 1.085110 
1.1111896 	 1.022400 
1.1112055 	 0.959576 
1.1112213 	 0.954453 
1.1112372 	 0.955768 
1.1112530 	 0.958592 
1.1112689 	 0.957517 
1.1112847 	 0.965174 
1.1113006 	 0.978332 
1.1113163 	 0.985457 
1.1113322 	 0.993294 
1.1113480 	 0.999051 
1.1113639 	 1.004960 
1.1113797 	 1.008420 
1.1113956 	 1.021280 
1.1114115 	 1.090580 
1.1114273 	 1.166370 
1.1114430 	 1.103990 
1.1114589 	 0.955215 
1.1114748 	 0.880388 
1.1114906 	 0.905237 
1.1115065 	 0.928223 
1.1115223 	 0.935246 
1.1115382 	 0.955986 
1.1115540 	 0.984568 
1.1115698 	 0.974438 
1.1115856 	 0.985480 
1.1116015 	 0.984567 
1.1116173 	 0.982038 
1.1116332 	 0.980408 
1.1116490 	 0.984421 
1.1116649 	 0.983953 
1.1116807 	 0.982731 
1.1116965 	 0.999055 
1.1117123 	 0.990035 
1.1117282 	 0.971399 
1.1117440 	 0.979172 
1.1117599 	 0.975393 
1.1117758 	 0.983108 
1.1117916 	 0.987161 
1.1118075 	 0.984276 
1.1118232 	 0.990653 
1.1118391 	 0.987184 
1.1118549 	 0.983102 
1.1118708 	 0.978658 
1.1118866 	 0.974273 
1.1119025 	 0.980323 
1.1119183 	 0.980410 
1.1119342 	 0.979717 
1.1119499 	 0.980130 
1.1119658 	 0.975124 
1.1119816 	 0.975225 
1.1119975 	 0.972779 


==> anc/HD201092/HD201092_70.dat <==
1.0806429 	 0.881631 
1.0806586 	 0.968037 
1.0806742 	 0.957706 
1.0806897 	 0.995461 
1.0807053 	 1.027060 
1.0807208 	 1.056360 
1.0807364 	 1.019390 
1.0807520 	 0.997642 
1.0807675 	 0.997989 
1.0807831 	 0.999872 
1.0807986 	 0.975440 
1.0808142 	 0.950380 
1.0808299 	 0.985812 
1.0808454 	 1.012190 
1.0808610 	 0.988650 
1.0808765 	 0.998722 
1.0808921 	 1.004310 
1.0809077 	 0.995570 
1.0809232 	 0.982769 
1.0809388 	 0.987971 
1.0809544 	 0.966749 
1.0809699 	 0.991546 
1.0809855 	 0.965557 
1.0810010 	 0.990864 
1.0810167 	 0.986952 
1.0810323 	 0.994748 
1.0810478 	 0.966068 
1.0810634 	 0.947264 
1.0810789 	 0.940708 
1.0810945 	 0.943856 
1.0811101 	 0.939138 
1.0811256 	 0.889328 
1.0811412 	 0.830610 
1.0811567 	 0.790606 
1.0811723 	 0.742351 
1.0811880 	 0.708433 
1.0812035 	 0.743397 
1.0812191 	 0.791657 
1.0812347 	 0.848043 
1.0812502 	 0.884328 
1.0812658 	 0.911883 
1.0812813 	 0.918148 
1.0812969 	 0.934080 
1.0813125 	 0.952105 
1.0813280 	 0.945128 
1.0813437 	 0.951700 
1.0813591 	 0.988561 
1.0813748 	 0.980273 
1.0813904 	 0.994629 
1.0814059 	 0.993866 
1.0814215 	 0.959138 
1.0814370 	 0.962210 
1.0814526 	 1.005490 
1.0814682 	 1.012420 
1.0814837 	 0.988544 
1.0814993 	 0.992458 
1.0815150 	 1.009520 
1.0815305 	 0.987766 
1.0815461 	 1.087340 
1.0815616 	 0.966102 
1.0815772 	 0.967921 
1.0815928 	 1.014830 
1.0816083 	 0.983461 
1.0816239 	 0.974409 
1.0816394 	 1.015870 
1.0816550 	 1.052340 
1.0816706 	 0.963031 
1.0816861 	 0.974184 
1.0817018 	 0.997880 
1.0817173 	 0.989311 
1.0817329 	 0.978437 
1.0817485 	 0.976274 
1.0817640 	 0.949781 
1.0817796 	 0.954820 
1.0817951 	 0.965569 
1.0818107 	 0.973290 
1.0818263 	 0.967746 
1.0818418 	 0.983401 
1.0818574 	 1.000960 
1.0818731 	 0.980220 
1.0818886 	 0.959807 
1.0819042 	 0.940835 
1.0819197 	 0.935918 
1.0819353 	 0.950948 
1.0819509 	 0.977944 
1.0819664 	 0.997473 
1.0819820 	 1.007700 
1.0819975 	 0.969039 
1.0820131 	 0.989095 
1.0820287 	 0.994212 
1.0820442 	 0.970705 
1.0820599 	 0.977124 
1.0820754 	 0.973249 
1.0820910 	 0.979042 
1.0821066 	 0.978729 
1.0821221 	 0.985772 
1.0821377 	 0.994074 
1.0821533 	 0.981639 
1.0821688 	 0.973873 
1.0821844 	 0.963285 
1.0821999 	 0.957793 
1.0822155 	 1.009850 
1.0822312 	 0.990219 
1.0822467 	 0.910689 
1.0822623 	 0.919463 
1.0822778 	 0.950819 
1.0822934 	 0.963734 
1.0823090 	 0.981144 
1.0823245 	 0.986409 
1.0823401 	 0.976024 
1.0823556 	 0.979857 
1.0823712 	 0.948572 
1.0823869 	 0.971986 
1.0824023 	 0.983119 
1.0824180 	 0.979366 
1.0824336 	 0.985642 
1.0824491 	 1.076150 
1.0824647 	 1.012840 
1.0824802 	 0.993142 
1.0824958 	 0.981177 
1.0825114 	 0.978301 
1.0825269 	 0.944098 
1.0825425 	 0.950565 
1.0825580 	 0.957367 
1.0825737 	 0.968786 
1.0825893 	 0.961387 
1.0826048 	 0.963665 
1.0826204 	 0.989327 
1.0826359 	 0.995422 
1.0826515 	 0.993212 
1.0826671 	 0.982497 
1.0826826 	 0.966758 
1.0826982 	 0.940399 
1.0827138 	 0.936311 
1.0827293 	 0.923401 
1.0827450 	 0.893653 
1.0827605 	 0.862982 
1.0827761 	 0.811320 
1.0827917 	 0.768808 
1.0828072 	 0.741046 
1.0828228 	 0.781659 
1.0828383 	 0.826788 
1.0828539 	 0.920460 
1.0828695 	 0.940692 
1.0828850 	 0.924288 
1.0829006 	 0.947465 
1.0829161 	 0.969478 
1.0829318 	 1.007290 
1.0829474 	 0.988734 
1.0829629 	 1.002550 
1.0829785 	 0.977092 
1.0829941 	 0.955551 
1.0830096 	 0.941993 
1.0830252 	 0.945775 
1.0830407 	 0.938742 
1.0830563 	 0.925619 
1.0830719 	 0.921457 
1.0830874 	 0.901781 
1.0831031 	 0.859215 
1.0831186 	 0.836208 
1.0831342 	 0.849369 
1.0831498 	 0.871672 
1.0831653 	 0.904229 
1.0831809 	 0.931585 
1.0831964 	 0.944280 
1.0832120 	 0.944781 
1.0832276 	 0.967473 
1.0832431 	 0.981142 
1.0832587 	 1.003600 
1.0832744 	 1.019100 
1.0832899 	 1.022900 
1.0833055 	 1.025250 
1.0833210 	 1.014890 
1.0833366 	 1.007840 
1.0833522 	 1.002750 
1.0833677 	 0.995342 
1.0833833 	 0.990036 
1.0833988 	 0.980165 
1.0834144 	 0.995749 
1.0834301 	 1.003560 
1.0834455 	 1.016430 
1.0834612 	 1.008120 
1.0834767 	 0.987627 
1.0834923 	 0.992548 
1.0835079 	 0.987987 
1.0835234 	 0.982042 
1.0835390 	 0.965327 
1.0835545 	 0.928342 
1.0835701 	 0.904259 
1.0835857 	 0.906215 
1.0836012 	 0.961567 
1.0836169 	 1.002810 
1.0836325 	 0.991348 
1.0836480 	 1.011450 
1.0836636 	 1.000870 
1.0836791 	 0.984252 
1.0836947 	 0.988230 
1.0837103 	 0.978168 
1.0837258 	 0.995134 
1.0837414 	 0.994371 
1.0837569 	 1.001250 
1.0837725 	 1.012970 
1.0837882 	 1.011170 
1.0838037 	 1.012980 
1.0838193 	 1.000640 
1.0838348 	 1.000910 
1.0838504 	 0.993806 
1.0838660 	 0.980788 
1.0838815 	 0.988305 
1.0838971 	 0.992032 
1.0839127 	 1.000620 
1.0839282 	 1.009460 
1.0839438 	 0.999307 
1.0839593 	 0.975644 
1.0839750 	 0.943493 
1.0839906 	 0.933597 
1.0840061 	 0.940818 
1.0840217 	 0.955419 
1.0840372 	 0.973893 
1.0840528 	 0.983639 
1.0840684 	 0.974666 
1.0840839 	 0.984916 
1.0840995 	 1.002330 
1.0841150 	 1.003080 
1.0841306 	 1.002860 
1.0841463 	 0.999267 
1.0841618 	 0.979031 
1.0841774 	 0.970671 
1.0841930 	 0.978370 
1.0842085 	 0.994480 
1.0842241 	 0.986266 
1.0842396 	 0.979207 
1.0842552 	 0.975585 
1.0842708 	 0.983766 
1.0842863 	 0.994619 
1.0843019 	 1.003280 
1.0843174 	 0.996453 
1.0843331 	 0.993172 
1.0843487 	 0.982899 
1.0843642 	 0.986958 
1.0843798 	 0.987140 
1.0843953 	 0.994480 
1.0844109 	 0.982524 
1.0844265 	 0.983070 
1.0844420 	 0.954864 
1.0844576 	 0.958778 
1.0844733 	 0.925344 
1.0844887 	 0.928288 
1.0845044 	 0.953737 
1.0845199 	 0.957832 
1.0845355 	 0.962932 
1.0845511 	 0.972978 
1.0845666 	 0.980074 
1.0845822 	 0.972738 
1.0845977 	 0.984117 
1.0846133 	 0.991973 
1.0846289 	 0.994421 
1.0846444 	 0.984933 
1.0846601 	 0.987755 
1.0846756 	 0.988252 
1.0846912 	 0.992369 
1.0847068 	 0.996343 
1.0847223 	 0.986866 
1.0847379 	 0.960500 
1.0847535 	 0.953705 
1.0847690 	 0.961240 
1.0847846 	 0.964925 
1.0848001 	 0.970727 
1.0848157 	 0.979411 
1.0848314 	 0.973159 
1.0848469 	 0.969906 
1.0848625 	 0.976829 
1.0848780 	 0.978109 
1.0848936 	 0.989668 
1.0849092 	 0.986585 
1.0849247 	 0.996195 
1.0849403 	 0.993231 
1.0849558 	 0.993727 
1.0849714 	 1.095670 
1.0849870 	 1.010070 
1.0850025 	 0.990061 
1.0850182 	 0.981982 
1.0850337 	 0.983277 
1.0850493 	 0.972841 
1.0850649 	 0.982280 
1.0850804 	 0.980860 
1.0850960 	 0.991209 
1.0851116 	 0.988055 
1.0851271 	 1.005660 
1.0851427 	 0.988042 
1.0851582 	 0.992934 
1.0851738 	 0.998187 
1.0851895 	 0.990427 
1.0852050 	 0.989665 
1.0852206 	 0.983105 
1.0852361 	 0.985211 
1.0852517 	 0.991546 
1.0852673 	 0.996968 
1.0852828 	 0.999079 
1.0852984 	 0.985388 
1.0853139 	 0.987108 
1.0853295 	 0.983637 
1.0853451 	 0.979152 
1.0853606 	 0.986486 
1.0853763 	 0.987587 
1.0853919 	 0.978796 
1.0854074 	 0.999911 
1.0854230 	 0.981184 
1.0854385 	 0.975932 
1.0854541 	 0.976539 
1.0854697 	 0.991085 
1.0854852 	 1.010450 
1.0855008 	 0.991388 
1.0855163 	 0.990212 
1.0855319 	 0.988963 
1.0855476 	 0.984617 
1.0855631 	 0.986736 
1.0855787 	 1.000260 
1.0855942 	 1.004140 
1.0856098 	 0.982363 
1.0856254 	 0.991774 
1.0856409 	 0.989829 
1.0856565 	 0.978747 
1.0856721 	 0.983900 
1.0856876 	 0.986201 
1.0857033 	 0.981211 
1.0857188 	 0.986851 
1.0857344 	 0.986843 
1.0857500 	 1.003980 
1.0857655 	 0.998980 
1.0857811 	 0.984510 
1.0857966 	 0.977686 
1.0858122 	 0.993043 
1.0858278 	 0.989182 
1.0858433 	 0.980475 
1.0858589 	 0.985629 
1.0858744 	 0.988021 
1.0858901 	 0.993182 
1.0859057 	 0.985400 
1.0859212 	 0.977986 
1.0859368 	 0.994708 
1.0859524 	 1.017690 
1.0859679 	 1.012530 
1.0859835 	 0.997424 
1.0859990 	 0.985480 
1.0860146 	 0.992329 
1.0860302 	 0.988233 
1.0860457 	 0.987462 
1.0860614 	 0.989558 
1.0860769 	 1.002100 
1.0860925 	 0.998851 
1.0861081 	 1.008080 
1.0861236 	 0.996829 
1.0861392 	 0.988116 
1.0861547 	 0.992765 
1.0861703 	 0.993747 
1.0861859 	 1.006570 
1.0862014 	 1.017040 
1.0862170 	 1.038310 
1.0862327 	 1.029290 
1.0862482 	 0.995204 
1.0862638 	 0.959532 
1.0862793 	 0.957721 
1.0862949 	 0.972365 
1.0863105 	 0.988240 
1.0863260 	 0.986203 
1.0863416 	 0.990191 
1.0863571 	 0.997156 
1.0863727 	 0.998455 
1.0863883 	 0.987817 
1.0864038 	 0.978285 
1.0864195 	 0.952620 
1.0864350 	 0.924939 
1.0864506 	 0.927649 
1.0864662 	 0.935994 
1.0864817 	 0.962897 
1.0864973 	 0.970902 
1.0865129 	 0.973123 
1.0865284 	 0.980389 
1.0865440 	 0.993439 
1.0865595 	 1.008170 
1.0865752 	 0.994351 
1.0865908 	 1.013470 
1.0866063 	 1.000500 
1.0866219 	 0.994173 
1.0866374 	 0.986372 
1.0866530 	 0.995590 
1.0866686 	 0.989849 
1.0866841 	 0.997691 
1.0866997 	 1.000690 
1.0867152 	 1.017680 
1.0867308 	 0.999188 
1.0867465 	 0.994024 
1.0867620 	 0.992092 
1.0867776 	 0.990068 
1.0867932 	 0.971159 
1.0868087 	 0.975565 
1.0868243 	 0.976392 
1.0868398 	 0.980732 
1.0868554 	 0.987438 
1.0868710 	 0.991299 
1.0868865 	 0.981408 
1.0869021 	 0.982273 
1.0869176 	 0.993370 
1.0869333 	 0.967267 
1.0869489 	 0.947685 
1.0869644 	 0.932153 
1.0869800 	 0.909667 
1.0869955 	 0.893995 
1.0870111 	 0.854114 
1.0870267 	 0.789345 
1.0870422 	 0.771339 
1.0870578 	 0.760750 
1.0870733 	 0.816150 
1.0870889 	 0.893279 
1.0871046 	 0.920817 
1.0871201 	 0.946545 
1.0871357 	 0.947817 
1.0871513 	 0.972592 
1.0871668 	 0.978569 
1.0871824 	 0.993747 
1.0871979 	 0.983055 
1.0872135 	 0.997493 
1.0872291 	 0.987335 
1.0872446 	 0.996224 
1.0872602 	 0.995511 
1.0872757 	 0.993806 
1.0872914 	 0.983431 
1.0873070 	 0.991388 
1.0873225 	 0.994857 
1.0873381 	 0.987089 
1.0873536 	 0.979227 
1.0873692 	 0.969050 
1.0873848 	 0.969090 
1.0874003 	 0.979491 
1.0874159 	 0.982063 
1.0874316 	 0.990650 
1.0874470 	 0.999634 
1.0874627 	 0.985095 
1.0874782 	 0.975564 
1.0874938 	 0.976727 
1.0875094 	 0.976506 
1.0875249 	 0.989148 
1.0875405 	 0.993846 
1.0875560 	 0.998395 
1.0875716 	 1.003890 
1.0875872 	 0.994599 
1.0876027 	 0.999674 
1.0876184 	 0.992339 
1.0876338 	 0.991854 
1.0876495 	 0.992508 
1.0876651 	 0.995511 
1.0876806 	 1.004710 
1.0876962 	 0.994401 
1.0877118 	 0.997929 
1.0877273 	 1.003610 
1.0877429 	 1.009950 
1.0877584 	 1.002290 
1.0877740 	 1.002780 
1.0877897 	 0.984600 
1.0878052 	 0.983653 
1.0878208 	 0.978973 
1.0878363 	 0.987722 
1.0878519 	 0.998782 
1.0878675 	 1.002940 
1.0878830 	 1.004110 
1.0878986 	 0.999684 
1.0879141 	 1.010540 
1.0879297 	 0.991556 
1.0879453 	 0.995035 
1.0879608 	 0.995114 
1.0879765 	 0.994867 
1.0879921 	 0.993360 
1.0880076 	 0.995888 
1.0880232 	 0.990788 
1.0880387 	 0.995610 
1.0880543 	 0.990633 
1.0880699 	 0.981227 
1.0880854 	 0.971341 
1.0881010 	 0.988199 
1.0881165 	 0.988253 
1.0881321 	 0.983551 
1.0881478 	 0.989609 
1.0881633 	 0.995878 
1.0881789 	 0.991120 
1.0881944 	 0.995620 
1.0882100 	 0.995699 
1.0882256 	 0.991487 
1.0882411 	 0.978103 
1.0882567 	 0.945462 
1.0882723 	 0.934645 
1.0882878 	 0.949674 
1.0883034 	 0.979864 
1.0883189 	 0.982163 
1.0883346 	 0.989974 
1.0883502 	 0.985175 
1.0883657 	 0.989569 
1.0883813 	 0.990548 
1.0883968 	 0.998990 
1.0884124 	 1.006950 
1.0884280 	 0.999723 
1.0884435 	 0.989727 
1.0884591 	 0.980602 
1.0884746 	 0.976170 
1.0884902 	 0.962258 
1.0885059 	 0.954785 
1.0885214 	 0.953044 
1.0885370 	 0.969495 
1.0885525 	 0.995679 
1.0885681 	 1.009600 
1.0885837 	 0.998088 
1.0885992 	 0.976569 
1.0886148 	 0.968235 
1.0886304 	 0.953195 
1.0886459 	 0.968422 
1.0886616 	 0.976845 
1.0886770 	 0.998346 
1.0886927 	 1.005830 
1.0887083 	 1.010710 
1.0887238 	 1.009090 
1.0887394 	 1.024710 
1.0887549 	 1.009540 
1.0887705 	 1.009670 
1.0887861 	 1.005340 
1.0888016 	 1.005090 
1.0888172 	 0.997761 
1.0888327 	 1.006440 
1.0888484 	 1.001810 
1.0888640 	 1.003080 
1.0888795 	 1.005900 
1.0888951 	 1.007510 
1.0889107 	 1.019570 
1.0889262 	 1.010400 
1.0889418 	 0.998534 
1.0889573 	 1.001130 
1.0889729 	 0.995858 
1.0889885 	 1.008100 
1.0890040 	 1.001910 
1.0890197 	 1.001520 
1.0890352 	 0.996224 
1.0890508 	 1.006230 
1.0890664 	 1.013380 
1.0890819 	 1.022060 
1.0890975 	 1.017330 
1.0891130 	 1.009900 
1.0891286 	 1.000530 
1.0891442 	 0.991068 
1.0891597 	 0.995114 
1.0891753 	 0.992756 
1.0891910 	 0.992894 
1.0892065 	 0.985641 
1.0892221 	 0.971194 
1.0892376 	 0.952432 
1.0892532 	 0.943644 
1.0892688 	 0.944559 
1.0892843 	 0.965037 
1.0892999 	 0.986828 
1.0893154 	 0.988414 
1.0893310 	 0.995501 
1.0893466 	 0.999277 
1.0893621 	 1.009130 
1.0893778 	 1.014050 
1.0893933 	 1.014730 
1.0894089 	 0.999465 
1.0894245 	 1.007260 
1.0894400 	 1.008050 
1.0894556 	 1.010600 
1.0894712 	 0.996106 
1.0894867 	 0.996106 
1.0895023 	 0.997196 
1.0895178 	 1.000920 
1.0895334 	 1.005050 
1.0895491 	 1.001980 
1.0895646 	 1.001730 
1.0895802 	 1.002990 
1.0895957 	 1.004220 
1.0896113 	 1.004760 
1.0896269 	 0.995164 
1.0896424 	 0.993301 
1.0896580 	 0.995045 
1.0896735 	 0.997285 
1.0896891 	 0.968348 
1.0897048 	 0.934660 
1.0897202 	 0.915746 
1.0897359 	 0.942586 
1.0897515 	 0.978543 
1.0897670 	 0.997612 
1.0897826 	 0.998187 
1.0897981 	 0.996314 
1.0898137 	 1.001960 
1.0898293 	 1.004960 
1.0898448 	 1.007400 
1.0898604 	 1.007640 
1.0898759 	 1.010890 
1.0898916 	 1.020540 
1.0899072 	 1.015110 
1.0899227 	 1.009300 
1.0899383 	 1.003120 
1.0899538 	 0.998009 
1.0899694 	 0.995699 
1.0899850 	 0.995630 
1.0900005 	 1.002870 
1.0900161 	 1.008980 
1.0900317 	 1.013750 
1.0900472 	 1.012790 
1.0900629 	 1.015830 
1.0900784 	 1.016420 
1.0900940 	 1.013690 
1.0901096 	 1.002390 
1.0901251 	 0.997999 
1.0901407 	 1.001270 
1.0901562 	 1.007150 
1.0901718 	 1.008870 
1.0901874 	 1.014540 
1.0902029 	 1.016570 
1.0902185 	 1.014110 
1.0902340 	 1.002900 
1.0902497 	 0.996006 
1.0902653 	 1.000440 
1.0902808 	 0.992666 
1.0902964 	 0.996789 
1.0903120 	 1.016200 
1.0903275 	 1.030520 
1.0903431 	 1.018100 
1.0903586 	 0.998920 
1.0903742 	 0.986495 
1.0903898 	 1.000950 
1.0904053 	 1.005660 
1.0904210 	 1.005200 
1.0904365 	 0.994232 
1.0904521 	 0.989466 
1.0904677 	 0.999674 
1.0904832 	 1.002600 
1.0904988 	 1.012500 
1.0905143 	 1.014610 
1.0905299 	 1.016540 
1.0905455 	 1.013920 
1.0905610 	 1.018230 
1.0905766 	 1.017650 
1.0905921 	 1.013790 
1.0906078 	 0.991368 
1.0906234 	 0.957109 
1.0906389 	 0.899384 
1.0906545 	 0.865558 
1.0906701 	 0.873628 
1.0906856 	 0.916540 
1.0907012 	 0.966221 
1.0907167 	 0.980488 
1.0907323 	 0.982754 
1.0907480 	 0.992329 
1.0907634 	 1.001280 
1.0907791 	 0.990643 
1.0907946 	 0.994312 
1.0908102 	 1.001050 
1.0908258 	 1.007520 
1.0908413 	 1.006110 
1.0908569 	 1.005080 
1.0908724 	 1.012410 
1.0908880 	 1.004150 
1.0909036 	 1.010430 
1.0909191 	 1.004770 
1.0909348 	 1.000240 
1.0909504 	 0.991378 
1.0909659 	 0.996889 
1.0909815 	 1.008000 
1.0909970 	 1.013670 
1.0910126 	 1.009160 
1.0910282 	 1.010500 
1.0910437 	 1.013840 
1.0910593 	 1.017030 
1.0910748 	 1.010840 
1.0910904 	 1.005820 
1.0911061 	 0.996819 
1.0911216 	 0.992131 
1.0911372 	 0.991200 
1.0911527 	 1.000970 
1.0911683 	 1.006220 
1.0911839 	 1.005470 
1.0911994 	 1.004740 
1.0912150 	 1.010680 
1.0912306 	 1.019710 
1.0912461 	 1.022540 
1.0912617 	 1.018060 
1.0912772 	 1.013410 
1.0912929 	 1.010230 
1.0913085 	 1.016530 
1.0913240 	 1.021920 
1.0913396 	 1.016750 
1.0913551 	 1.019330 
1.0913707 	 1.030230 
1.0913863 	 1.023140 
1.0914018 	 1.027410 
1.0914174 	 1.019050 
1.0914329 	 1.014380 
1.0914485 	 1.007510 
1.0914642 	 1.009920 
1.0914797 	 1.009380 
1.0914953 	 1.004950 
1.0915109 	 1.010950 
1.0915264 	 1.010560 
1.0915420 	 0.971514 
1.0915575 	 0.907044 
1.0915731 	 0.870097 
1.0915887 	 0.888069 
1.0916042 	 0.970548 
1.0916198 	 1.006620 
1.0916353 	 1.004790 
1.0916510 	 1.015680 
1.0916666 	 1.019200 
1.0916821 	 1.017320 
1.0916977 	 1.023760 
1.0917132 	 1.024350 
1.0917288 	 1.028050 
1.0917444 	 1.026350 
1.0917599 	 1.023500 
1.0917755 	 1.028320 
1.0917912 	 1.015610 
1.0918067 	 1.012380 
1.0918223 	 1.011070 
1.0918378 	 1.017780 
1.0918534 	 1.021550 
1.0918690 	 1.017740 
1.0918845 	 1.035190 
1.0919001 	 1.033220 
1.0919156 	 1.021780 
1.0919312 	 1.013880 
1.0919468 	 1.013700 
1.0919623 	 1.003550 
1.0919780 	 1.001770 
1.0919935 	 1.003750 
1.0920091 	 1.008900 
1.0920247 	 1.010350 
1.0920402 	 1.009730 
1.0920558 	 1.024950 
1.0920714 	 1.030110 
1.0920869 	 1.022870 
1.0921025 	 1.018640 
1.0921180 	 1.018780 
1.0921336 	 1.011390 
1.0921493 	 1.006730 
1.0921648 	 1.003480 
1.0921804 	 1.007020 
1.0921959 	 1.022230 
1.0922115 	 1.028220 
1.0922271 	 1.030610 
1.0922426 	 1.034890 
1.0922582 	 1.023820 
1.0922737 	 1.022110 
1.0922893 	 1.004900 
1.0923049 	 1.000430 
1.0923204 	 0.998930 
1.0923361 	 1.000820 
1.0923517 	 1.004290 
1.0923672 	 1.009950 
1.0923828 	 1.029360 
1.0923983 	 1.020520 
1.0924139 	 1.009080 
1.0924295 	 1.010340 
1.0924450 	 1.006390 
1.0924606 	 1.005620 
1.0924761 	 1.005980 
1.0924917 	 1.017370 
1.0925074 	 1.059630 
1.0925229 	 1.061310 
1.0925385 	 1.009750 
1.0925540 	 0.970911 
1.0925696 	 0.977121 
1.0925852 	 0.998266 
1.0926007 	 1.000550 
1.0926163 	 0.993826 
1.0926318 	 0.984634 
1.0926474 	 0.975362 
1.0926630 	 0.974516 
1.0926785 	 0.997533 
1.0926942 	 1.015190 
1.0927098 	 1.002720 
1.0927253 	 0.982382 
1.0927409 	 0.981663 
1.0927564 	 0.993291 
1.0927720 	 0.993221 
1.0927876 	 0.984180 
1.0928031 	 0.968739 
1.0928187 	 0.980567 
1.0928342 	 0.994421 
1.0928499 	 0.999931 
1.0928655 	 1.001260 
1.0928810 	 1.009480 
1.0928966 	 1.005360 
1.0929121 	 1.002870 
1.0929277 	 0.992161 
1.0929433 	 0.986908 
1.0929588 	 0.985134 
1.0929744 	 0.984374 
1.0929900 	 0.984392 
1.0930055 	 0.992339 
1.0930212 	 0.996314 
1.0930367 	 0.992716 
1.0930523 	 0.976916 
1.0930679 	 0.954833 
1.0930834 	 0.950290 
1.0930990 	 0.979875 
1.0931145 	 0.981120 
1.0931301 	 0.988148 
1.0931457 	 0.990756 
1.0931612 	 0.987056 
1.0931768 	 0.986010 
1.0931923 	 0.985463 
1.0932080 	 0.980490 
1.0932236 	 0.976999 
1.0932391 	 0.984689 
1.0932547 	 0.986288 
1.0932703 	 0.982997 
1.0932858 	 0.984068 
1.0933014 	 0.986909 
1.0933169 	 0.990006 
1.0933325 	 0.985466 
1.0933481 	 0.982395 
1.0933636 	 0.989741 
1.0933793 	 0.994877 
1.0933948 	 1.004490 
1.0934104 	 1.006160 
1.0934260 	 1.000720 
1.0934415 	 0.989181 
1.0934571 	 0.993806 
1.0934726 	 0.991883 
1.0934882 	 0.984253 
1.0935038 	 0.981196 
1.0935193 	 0.982541 
1.0935349 	 0.987441 
1.0935506 	 0.991745 
1.0935661 	 0.993994 
1.0935817 	 0.996294 
1.0935972 	 1.002890 
1.0936128 	 0.996561 
1.0936284 	 0.984419 
1.0936439 	 0.982378 
1.0936595 	 0.976919 
1.0936750 	 0.975201 
1.0936906 	 0.976916 
1.0937063 	 0.990718 
1.0937217 	 1.001000 
1.0937374 	 1.001750 
1.0937529 	 0.991536 
1.0937685 	 0.982531 
1.0937841 	 0.971628 
1.0937996 	 0.968844 
1.0938152 	 0.968066 
1.0938308 	 0.980061 
1.0938463 	 0.980127 
1.0938619 	 0.978466 
1.0938774 	 0.976587 
1.0938931 	 0.976236 
1.0939087 	 0.982348 
1.0939242 	 0.980264 
1.0939398 	 0.977641 
1.0939553 	 0.976406 
1.0939709 	 0.976833 
1.0939865 	 0.990955 
1.0940020 	 0.992290 
1.0940176 	 0.998920 
1.0940331 	 0.999198 
1.0940487 	 0.998603 
1.0940644 	 0.995412 
1.0940799 	 0.995759 
1.0940955 	 0.987484 
1.0941110 	 0.974002 
1.0941266 	 0.974484 
1.0941422 	 0.975587 
1.0941577 	 0.985138 
1.0941733 	 0.995600 
1.0941889 	 0.984946 
1.0942044 	 0.980263 
1.0942200 	 0.994520 
1.0942355 	 0.987486 
1.0942512 	 0.986332 
1.0942668 	 0.977583 
1.0942823 	 0.978134 
1.0942979 	 0.984431 
1.0943134 	 0.985273 
1.0943290 	 0.984481 
1.0943446 	 0.993202 
1.0943601 	 0.995055 
1.0943757 	 0.999247 
1.0943912 	 1.001350 
1.0944068 	 0.997444 
1.0944225 	 1.022310 
1.0944380 	 1.015820 
1.0944536 	 0.986883 
1.0944692 	 0.981220 
1.0944847 	 0.976294 
1.0945003 	 0.976490 
1.0945158 	 0.985329 
1.0945314 	 0.991348 
1.0945470 	 1.006490 
1.0945625 	 0.991765 
1.0945781 	 0.992042 
1.0945936 	 0.990126 
1.0946093 	 0.981257 
1.0946249 	 0.992171 
1.0946404 	 1.004020 
1.0946560 	 0.997682 
1.0946715 	 0.999198 
1.0946871 	 1.006440 
1.0947027 	 1.003580 
1.0947182 	 0.996234 
1.0947338 	 1.001720 
1.0947495 	 0.989027 
1.0947649 	 0.993132 
1.0947806 	 0.992587 
1.0947961 	 0.993261 
1.0948117 	 0.996433 
1.0948273 	 1.003220 
1.0948428 	 1.012910 
1.0948584 	 1.022340 
1.0948739 	 1.005270 
1.0948895 	 0.978443 
1.0949051 	 0.968980 
1.0949206 	 0.973207 
1.0949363 	 0.983867 
1.0949517 	 0.984629 
1.0949674 	 0.981708 
1.0949830 	 0.986408 
1.0949985 	 0.992002 
1.0950141 	 0.990653 
1.0950297 	 1.003150 
1.0950452 	 0.998504 
1.0950608 	 1.006120 
1.0950763 	 1.008350 
1.0950919 	 0.998891 
1.0951076 	 0.996839 
1.0951231 	 0.999713 
1.0951387 	 0.991028 
1.0951542 	 0.995204 
1.0951698 	 0.995065 
1.0951854 	 0.996978 
1.0952009 	 1.003220 
1.0952165 	 1.001940 
1.0952320 	 1.002060 
1.0952476 	 1.018530 
1.0952632 	 1.009480 
1.0952787 	 0.996294 
1.0952944 	 0.990162 
1.0953100 	 0.994004 
1.0953255 	 0.988819 
1.0953411 	 0.977235 
1.0953566 	 0.986625 
1.0953722 	 0.984443 
1.0953878 	 0.955275 
1.0954033 	 0.938159 
1.0954189 	 0.929621 
1.0954344 	 0.932642 
1.0954500 	 0.947082 
1.0954657 	 0.979367 
1.0954812 	 1.004700 
1.0954968 	 0.989753 
1.0955123 	 0.999991 
1.0955279 	 0.991209 
1.0955435 	 0.993767 
1.0955590 	 1.000310 
1.0955746 	 1.001970 
1.0955902 	 1.003980 
1.0956057 	 0.998732 
1.0956213 	 0.998296 
1.0956368 	 1.002430 
1.0956525 	 1.000730 
1.0956681 	 1.007010 
1.0956836 	 1.005300 
1.0956992 	 0.998108 
1.0957147 	 0.985809 
1.0957303 	 0.982099 
1.0957459 	 0.980390 
1.0957614 	 0.976238 
1.0957770 	 0.955958 
1.0957925 	 0.908149 
1.0958081 	 0.852335 
1.0958238 	 0.839321 
1.0958393 	 0.892079 
1.0958549 	 0.925253 
1.0958705 	 0.948798 
1.0958860 	 0.946815 
1.0959016 	 0.967103 
1.0959171 	 0.992805 
1.0959327 	 1.013180 
1.0959483 	 1.012130 
1.0959638 	 1.005720 
1.0959795 	 0.987575 
1.0959949 	 0.981489 
1.0960106 	 0.980711 
1.0960262 	 1.013860 
1.0960417 	 0.989982 
1.0960573 	 0.988007 
1.0960728 	 0.989504 
1.0960884 	 0.997860 
1.0961040 	 1.008890 
1.0961195 	 1.011120 
1.0961351 	 1.013660 
1.0961506 	 1.004730 
1.0961663 	 0.983803 
1.0961819 	 0.987101 
1.0961974 	 0.978624 


==> anc/HD201092/HD201092_71.dat <==
1.0655030 	 0.975483 
1.0655184 	 0.978653 
1.0655338 	 0.962014 
1.0655491 	 0.977682 
1.0655645 	 0.985633 
1.0655799 	 1.000660 
1.0655953 	 1.005770 
1.0656105 	 0.998806 
1.0656259 	 0.988471 
1.0656413 	 1.016290 
1.0656567 	 1.027510 
1.0656720 	 0.996290 
1.0656874 	 0.968814 
1.0657027 	 0.963151 
1.0657181 	 0.988057 
1.0657334 	 1.002390 
1.0657488 	 0.997548 
1.0657642 	 0.996636 
1.0657796 	 1.002360 
1.0657949 	 0.978839 
1.0658102 	 1.002220 
1.0658256 	 0.980783 
1.0658410 	 0.974951 
1.0658563 	 0.976215 
1.0658717 	 0.982978 
1.0658871 	 0.992536 
1.0659024 	 0.991140 
1.0659177 	 1.013640 
1.0659331 	 0.993655 
1.0659485 	 0.991021 
1.0659639 	 0.990595 
1.0659792 	 0.975219 
1.0659946 	 0.955309 
1.0660099 	 0.982235 
1.0660253 	 0.993695 
1.0660406 	 0.981905 
1.0660560 	 0.993873 
1.0660714 	 0.980059 
1.0660868 	 0.974509 
1.0661021 	 0.960434 
1.0661174 	 0.945408 
1.0661328 	 0.922081 
1.0661482 	 0.897960 
1.0661635 	 0.837270 
1.0661789 	 0.792776 
1.0661943 	 0.806803 
1.0662096 	 0.837667 
1.0662249 	 0.780217 
1.0662403 	 0.700052 
1.0662557 	 0.706867 
1.0662711 	 0.806702 
1.0662864 	 0.930010 
1.0663018 	 0.956584 
1.0663171 	 0.967433 
1.0663325 	 0.965323 
1.0663478 	 0.957284 
1.0663632 	 0.976068 
1.0663786 	 0.992794 
1.0663940 	 0.991447 
1.0664093 	 1.003760 
1.0664246 	 0.993012 
1.0664400 	 0.978912 
1.0664554 	 0.970511 
1.0664707 	 0.988579 
1.0664861 	 0.976735 
1.0665015 	 1.018490 
1.0665168 	 1.015300 
1.0665321 	 0.989581 
1.0665475 	 0.998885 
1.0665629 	 0.995785 
1.0665783 	 0.987940 
1.0665936 	 1.009710 
1.0666090 	 0.983711 
1.0666243 	 0.985203 
1.0666397 	 0.980310 
1.0666550 	 0.973494 
1.0666704 	 0.974219 
1.0666858 	 0.981960 
1.0667012 	 0.993913 
1.0667164 	 0.991991 
1.0667318 	 0.988162 
1.0667472 	 0.979999 
1.0667626 	 0.984862 
1.0667779 	 0.977368 
1.0667933 	 0.963604 
1.0668087 	 0.935223 
1.0668240 	 0.915779 
1.0668393 	 0.919744 
1.0668547 	 0.952832 
1.0668701 	 0.983129 
1.0668855 	 1.013450 
1.0669008 	 0.988345 
1.0669162 	 0.989630 
1.0669315 	 0.975083 
1.0669469 	 0.978608 
1.0669622 	 0.972937 
1.0669776 	 0.985365 
1.0669930 	 0.989053 
1.0670084 	 1.005620 
1.0670236 	 0.990575 
1.0670390 	 0.987768 
1.0670544 	 0.960773 
1.0670698 	 0.968177 
1.0670851 	 0.954201 
1.0671005 	 0.965663 
1.0671159 	 0.992180 
1.0671312 	 0.999241 
1.0671465 	 1.011890 
1.0671619 	 1.023380 
1.0671773 	 0.995072 
1.0671927 	 0.996993 
1.0672081 	 0.979667 
1.0672234 	 0.975612 
1.0672387 	 0.976000 
1.0672541 	 0.973754 
1.0672694 	 0.952132 
1.0672848 	 0.928001 
1.0673002 	 0.911318 
1.0673156 	 0.918688 
1.0673308 	 0.951824 
1.0673462 	 0.963133 
1.0673616 	 0.974742 
1.0673770 	 0.970170 
1.0673923 	 0.986706 
1.0674077 	 0.982235 
1.0674231 	 0.988802 
1.0674384 	 0.993012 
1.0674537 	 1.011420 
1.0674691 	 0.999063 
1.0674845 	 1.020400 
1.0674999 	 1.004750 
1.0675153 	 1.006870 
1.0675305 	 0.981478 
1.0675459 	 0.998865 
1.0675613 	 0.995606 
1.0675766 	 0.988186 
1.0675920 	 0.995052 
1.0676074 	 0.999420 
1.0676228 	 1.017640 
1.0676380 	 1.010730 
1.0676534 	 1.003850 
1.0676688 	 1.001990 
1.0676842 	 0.995577 
1.0676996 	 0.984851 
1.0677149 	 0.989048 
1.0677303 	 0.967625 
1.0677456 	 0.970735 
1.0677609 	 0.914488 
1.0677763 	 0.864437 
1.0677917 	 0.816042 
1.0678071 	 0.849088 
1.0678225 	 0.922599 
1.0678377 	 0.981787 
1.0678531 	 0.993497 
1.0678685 	 0.991397 
1.0678838 	 0.985091 
1.0678992 	 0.982269 
1.0679146 	 0.976677 
1.0679300 	 0.988615 
1.0679452 	 1.006130 
1.0679606 	 0.995527 
1.0679760 	 0.996488 
1.0679914 	 0.998528 
1.0680068 	 1.002350 
1.0680221 	 0.991348 
1.0680375 	 0.975601 
1.0680528 	 0.984358 
1.0680681 	 0.990414 
1.0680835 	 1.002940 
1.0680989 	 1.005900 
1.0681143 	 1.014820 
1.0681297 	 1.018000 
1.0681449 	 1.017820 
1.0681603 	 1.004040 
1.0681757 	 0.997310 
1.0681911 	 0.988432 
1.0682064 	 0.986506 
1.0682218 	 0.998043 
1.0682372 	 1.001480 
1.0682524 	 0.990833 
1.0682678 	 1.003640 
1.0682832 	 1.005530 
1.0682986 	 1.006300 
1.0683140 	 0.987824 
1.0683293 	 0.983994 
1.0683446 	 0.981091 
1.0683600 	 0.983561 
1.0683753 	 0.997785 
1.0683907 	 1.007580 
1.0684061 	 1.011970 
1.0684215 	 0.994982 
1.0684369 	 0.999707 
1.0684521 	 0.993764 
1.0684675 	 1.002070 
1.0684829 	 0.992962 
1.0684983 	 0.974638 
1.0685136 	 0.976628 
1.0685290 	 0.989448 
1.0685444 	 0.990575 
1.0685596 	 0.999380 
1.0685750 	 1.011810 
1.0685904 	 1.018950 
1.0686058 	 1.016500 
1.0686212 	 0.993834 
1.0686365 	 1.004120 
1.0686518 	 0.993804 
1.0686672 	 0.944623 
1.0686826 	 1.000440 
1.0686979 	 1.000620 
1.0687133 	 1.030720 
1.0687287 	 1.032580 
1.0687441 	 1.014920 
1.0687593 	 1.017070 
1.0687747 	 1.002650 
1.0687901 	 1.002990 
1.0688055 	 1.013610 
1.0688208 	 1.017360 
1.0688362 	 1.011660 
1.0688516 	 1.001930 
1.0688668 	 0.996211 
1.0688822 	 0.996062 
1.0688976 	 1.003100 
1.0689130 	 1.029980 
1.0689284 	 1.000820 
1.0689437 	 1.008200 
1.0689590 	 1.019890 
1.0689744 	 0.994081 
1.0689898 	 0.971123 
1.0690051 	 0.983046 
1.0690205 	 0.956200 
1.0690359 	 0.954300 
1.0690513 	 0.938554 
1.0690665 	 0.927430 
1.0690819 	 0.950506 
1.0690973 	 0.977014 
1.0691127 	 0.993418 
1.0691280 	 0.984803 
1.0691434 	 1.000100 
1.0691587 	 0.990952 
1.0691741 	 0.994913 
1.0691894 	 0.998271 
1.0692048 	 0.989734 
1.0692202 	 1.011900 
1.0692356 	 1.016270 
1.0692509 	 1.020100 
1.0692662 	 1.012320 
1.0692816 	 0.982987 
1.0692970 	 1.012180 
1.0693123 	 1.013100 
1.0693277 	 1.008910 
1.0693431 	 1.002620 
1.0693585 	 1.006320 
1.0693737 	 1.008770 
1.0693891 	 0.985145 
1.0694045 	 0.988557 
1.0694199 	 0.998994 
1.0694352 	 0.996716 
1.0694506 	 0.983255 
1.0694659 	 0.979192 
1.0694813 	 0.981624 
1.0694966 	 0.957657 
1.0695120 	 0.915238 
1.0695274 	 0.933687 
1.0695428 	 0.966321 
1.0695581 	 0.960749 
1.0695734 	 0.987889 
1.0695888 	 0.984081 
1.0696042 	 0.979062 
1.0696195 	 0.993358 
1.0696349 	 0.993041 
1.0696503 	 0.988281 
1.0696657 	 0.994992 
1.0696809 	 1.006770 
1.0696963 	 0.991447 
1.0697117 	 0.997290 
1.0697271 	 0.998132 
1.0697424 	 0.995240 
1.0697578 	 1.004810 
1.0697731 	 0.989967 
1.0697885 	 0.992695 
1.0698038 	 0.990744 
1.0698192 	 1.001620 
1.0698346 	 0.996666 
1.0698500 	 1.005440 
1.0698653 	 1.002150 
1.0698806 	 1.005890 
1.0698960 	 1.011160 
1.0699114 	 1.013990 
1.0699267 	 0.995606 
1.0699421 	 0.999469 
1.0699575 	 0.994824 
1.0699728 	 1.003280 
1.0699881 	 0.999905 
1.0700035 	 0.998617 
1.0700189 	 1.004730 
1.0700343 	 1.004650 
1.0700496 	 1.004640 
1.0700650 	 1.001470 
1.0700803 	 0.998835 
1.0700957 	 1.000020 
1.0701110 	 1.004450 
1.0701264 	 0.995488 
1.0701418 	 0.990833 
1.0701572 	 1.001950 
1.0701725 	 0.997686 
1.0701878 	 1.000780 
1.0702032 	 1.036630 
1.0702186 	 1.005190 
1.0702339 	 0.977266 
1.0702493 	 0.972608 
1.0702647 	 0.985894 
1.0702800 	 0.991328 
1.0702953 	 0.984803 
1.0703107 	 0.995151 
1.0703261 	 0.996072 
1.0703415 	 0.976321 
1.0703568 	 0.986240 
1.0703722 	 0.986182 
1.0703875 	 0.980631 
1.0704029 	 0.992298 
1.0704182 	 0.975618 
1.0704336 	 0.995864 
1.0704490 	 0.991605 
1.0704644 	 0.993566 
1.0704798 	 0.995983 
1.0704950 	 1.001640 
1.0705104 	 0.996636 
1.0705258 	 1.004000 
1.0705411 	 0.984110 
1.0705565 	 0.977520 
1.0705719 	 0.992269 
1.0705872 	 0.987170 
1.0706025 	 0.978487 
1.0706179 	 0.969588 
1.0706333 	 0.986844 
1.0706487 	 0.994477 
1.0706640 	 0.997340 
1.0706794 	 1.010150 
1.0706947 	 1.010610 
1.0707101 	 1.015180 
1.0707254 	 1.005770 
1.0707408 	 1.000370 
1.0707562 	 1.001850 
1.0707716 	 0.994913 
1.0707868 	 1.004820 
1.0708022 	 0.996023 
1.0708176 	 0.994903 
1.0708330 	 1.006750 
1.0708483 	 1.003370 
1.0708637 	 1.002600 
1.0708791 	 0.985312 
1.0708944 	 0.992843 
1.0709097 	 1.001470 
1.0709251 	 0.995191 
1.0709405 	 1.009750 
1.0709559 	 1.001050 
1.0709713 	 0.998677 
1.0709866 	 0.997379 
1.0710019 	 1.004470 
1.0710173 	 0.997855 
1.0710326 	 0.999954 
1.0710480 	 0.989512 
1.0710634 	 0.999439 
1.0710788 	 0.985871 
1.0710940 	 0.976195 
1.0711094 	 0.984653 
1.0711248 	 0.995745 
1.0711402 	 1.007170 
1.0711555 	 1.000440 
1.0711709 	 0.981924 
1.0711863 	 0.978851 
1.0712016 	 0.984789 
1.0712169 	 0.989673 
1.0712323 	 1.000870 
1.0712477 	 1.008220 
1.0712631 	 0.997251 
1.0712785 	 1.004140 
1.0712938 	 1.006160 
1.0713091 	 1.003570 
1.0713245 	 0.995250 
1.0713398 	 0.997201 
1.0713552 	 0.996785 
1.0713706 	 1.004950 
1.0713860 	 0.997389 
1.0714012 	 1.000710 
1.0714166 	 0.996230 
1.0714320 	 0.992398 
1.0714474 	 0.991883 
1.0714628 	 0.996607 
1.0714781 	 0.994666 
1.0714935 	 0.995111 
1.0715088 	 0.994695 
1.0715241 	 0.998290 
1.0715395 	 0.991853 
1.0715549 	 0.998835 
1.0715703 	 1.001400 
1.0715857 	 1.005940 
1.0716009 	 1.000280 
1.0716163 	 1.006210 
1.0716317 	 0.986197 
1.0716470 	 0.981961 
1.0716624 	 0.980814 
1.0716778 	 0.979601 
1.0716932 	 0.984345 
1.0717084 	 0.989548 
1.0717238 	 0.997875 
1.0717392 	 0.999063 
1.0717546 	 1.002550 
1.0717700 	 1.009080 
1.0717853 	 0.988711 
1.0718007 	 0.997360 
1.0718160 	 1.002400 
1.0718313 	 0.990144 
1.0718467 	 0.987357 
1.0718621 	 0.992110 
1.0718775 	 0.993428 
1.0718929 	 0.999311 
1.0719081 	 1.001770 
1.0719235 	 1.000490 
1.0719389 	 0.994596 
1.0719543 	 0.992833 
1.0719696 	 0.991486 
1.0719850 	 0.997023 
1.0720004 	 0.993645 
1.0720156 	 0.997122 
1.0720310 	 0.994982 
1.0720464 	 0.997231 
1.0720618 	 1.007730 
1.0720772 	 1.014570 
1.0720925 	 1.006880 
1.0721078 	 1.005470 
1.0721232 	 0.994458 
1.0721385 	 1.002640 
1.0721539 	 0.988561 
1.0721693 	 0.993705 
1.0721847 	 0.993012 
1.0722001 	 1.001530 
1.0722153 	 1.003220 
1.0722307 	 1.006310 
1.0722461 	 1.005470 
1.0722615 	 0.998152 
1.0722768 	 0.995042 
1.0722922 	 0.998211 
1.0723076 	 0.994933 
1.0723228 	 0.989476 
1.0723382 	 0.988998 
1.0723536 	 0.994349 
1.0723690 	 0.998063 
1.0723844 	 1.009980 
1.0723997 	 1.002520 
1.0724150 	 0.999202 
1.0724304 	 0.988298 
1.0724458 	 0.977096 
1.0724611 	 0.975281 
1.0724765 	 0.973225 
1.0724919 	 0.977286 
1.0725073 	 0.979708 
1.0725225 	 0.990744 
1.0725379 	 0.993596 
1.0725533 	 0.999578 
1.0725687 	 0.992457 
1.0725840 	 0.980578 
1.0725994 	 0.980486 
1.0726148 	 0.972861 
1.0726300 	 0.977605 
1.0726454 	 0.981621 
1.0726608 	 0.990892 
1.0726762 	 0.969952 
1.0726916 	 0.926166 
1.0727069 	 0.826303 
1.0727222 	 0.751999 
1.0727376 	 0.760212 
1.0727530 	 0.851320 
1.0727683 	 0.936187 
1.0727837 	 0.961670 
1.0727991 	 0.937472 
1.0728145 	 0.917296 
1.0728297 	 0.900494 
1.0728451 	 0.924237 
1.0728605 	 0.968920 
1.0728759 	 0.994250 
1.0728912 	 0.999271 
1.0729066 	 1.010910 
1.0729220 	 1.005070 
1.0729373 	 0.997785 
1.0729526 	 0.986313 
1.0729680 	 0.998023 
1.0729834 	 0.991486 
1.0729988 	 0.998697 
1.0730141 	 1.008380 
1.0730294 	 1.014220 
1.0730448 	 1.019330 
1.0730602 	 1.031400 
1.0730755 	 1.011010 
1.0730909 	 1.005780 
1.0731063 	 0.992437 
1.0731217 	 0.988256 
1.0731369 	 0.982194 
1.0731523 	 0.994032 
1.0731677 	 0.992328 
1.0731831 	 1.003100 
1.0731984 	 1.005740 
1.0732138 	 1.017830 
1.0732291 	 1.017410 
1.0732445 	 1.010950 
1.0732598 	 0.997221 
1.0732752 	 0.987956 
1.0732906 	 0.988622 
1.0733060 	 0.988718 
1.0733213 	 0.990615 
1.0733366 	 0.981344 
1.0733520 	 0.915199 
1.0733674 	 0.854509 
1.0733827 	 0.853508 
1.0733981 	 0.913663 
1.0734135 	 0.976217 
1.0734289 	 0.987557 
1.0734441 	 0.981091 
1.0734595 	 0.980262 
1.0734749 	 0.987908 
1.0734903 	 1.000470 
1.0735056 	 1.005940 
1.0735210 	 1.009390 
1.0735363 	 1.018600 
1.0735517 	 1.025280 
1.0735670 	 1.019440 
1.0735824 	 1.003730 
1.0735978 	 1.001450 
1.0736132 	 0.995696 
1.0736285 	 0.984815 
1.0736438 	 0.986391 
1.0736592 	 1.000050 
1.0736746 	 1.008320 
1.0736899 	 1.018060 
1.0737053 	 1.014580 
1.0737207 	 1.012290 
1.0737360 	 1.016230 
1.0737513 	 0.998657 
1.0737667 	 0.994676 
1.0737821 	 0.985346 
1.0737975 	 0.990417 
1.0738128 	 0.999746 
1.0738282 	 1.001770 
1.0738435 	 1.003460 
1.0738589 	 1.011730 
1.0738742 	 1.019180 
1.0738896 	 1.018210 
1.0739050 	 1.008560 
1.0739204 	 1.006080 
1.0739357 	 1.000050 
1.0739510 	 0.990506 
1.0739664 	 0.991397 
1.0739818 	 0.994170 
1.0739971 	 0.998182 
1.0740125 	 0.999509 
1.0740279 	 1.013090 
1.0740432 	 1.004420 
1.0740585 	 1.006100 
1.0740739 	 1.000670 
1.0740893 	 0.998092 
1.0741047 	 0.994725 
1.0741200 	 0.989010 
1.0741354 	 0.990872 
1.0741507 	 0.992813 
1.0741661 	 0.992398 
1.0741814 	 0.995854 
1.0741968 	 1.000910 
1.0742122 	 0.993596 
1.0742276 	 0.993645 
1.0742429 	 0.995894 
1.0742582 	 0.987500 
1.0742736 	 0.984080 
1.0742890 	 0.985063 
1.0743043 	 0.990625 
1.0743197 	 0.989885 
1.0743351 	 0.991952 
1.0743504 	 1.000930 
1.0743657 	 1.011750 
1.0743811 	 1.006780 
1.0743965 	 0.999439 
1.0744119 	 1.000060 
1.0744272 	 0.996973 
1.0744426 	 1.000090 
1.0744579 	 1.001970 
1.0744733 	 0.993735 
1.0744886 	 1.003440 
1.0745040 	 1.005850 
1.0745194 	 1.005640 
1.0745348 	 1.005190 
1.0745500 	 1.001600 
1.0745654 	 1.006400 
1.0745808 	 1.001910 
1.0745962 	 0.986604 
1.0746115 	 0.982521 
1.0746269 	 0.982067 
1.0746423 	 0.993111 
1.0746576 	 0.991803 
1.0746729 	 1.002650 
1.0746883 	 0.999756 
1.0747037 	 0.987860 
1.0747191 	 0.971829 
1.0747344 	 0.959464 
1.0747498 	 0.969754 
1.0747651 	 0.969290 
1.0747805 	 0.973837 
1.0747958 	 0.974327 
1.0748112 	 0.990536 
1.0748266 	 0.998261 
1.0748420 	 1.003130 
1.0748572 	 1.010410 
1.0748726 	 1.001790 
1.0748880 	 0.996745 
1.0749034 	 0.996023 
1.0749187 	 0.983706 
1.0749341 	 0.983502 
1.0749495 	 0.966660 
1.0749648 	 0.958486 
1.0749801 	 0.924047 
1.0749955 	 0.879222 
1.0750109 	 0.824632 
1.0750263 	 0.813368 
1.0750417 	 0.850445 
1.0750570 	 0.903059 
1.0750723 	 0.938889 
1.0750877 	 0.957525 
1.0751030 	 0.962640 
1.0751184 	 0.973104 
1.0751338 	 0.982894 
1.0751492 	 0.995735 
1.0751644 	 1.005490 
1.0751798 	 1.007560 
1.0751952 	 1.008370 
1.0752106 	 1.013090 
1.0752259 	 1.000960 
1.0752413 	 0.997993 
1.0752567 	 0.988918 
1.0752720 	 0.985740 
1.0752873 	 0.989045 
1.0753027 	 0.994804 
1.0753181 	 0.998340 
1.0753335 	 1.002250 
1.0753489 	 1.000900 
1.0753641 	 0.979162 
1.0753795 	 0.960041 
1.0753949 	 0.973779 
1.0754102 	 1.011780 
1.0754256 	 0.980813 
1.0754410 	 0.986265 
1.0754564 	 0.997122 
1.0754716 	 0.999766 
1.0754870 	 1.005880 
1.0755024 	 1.001570 
1.0755178 	 1.000250 
1.0755332 	 1.002640 
1.0755485 	 0.994953 
1.0755639 	 0.981050 
1.0755792 	 0.980646 
1.0755945 	 0.982377 
1.0756099 	 0.993457 
1.0756253 	 0.993735 
1.0756407 	 0.997241 
1.0756561 	 1.004050 
1.0756713 	 1.000780 
1.0756867 	 1.003120 
1.0757021 	 0.999212 
1.0757174 	 0.987347 
1.0757328 	 0.980078 
1.0757482 	 0.988875 
1.0757636 	 0.988908 
1.0757788 	 0.983512 
1.0757942 	 0.998201 
1.0758096 	 0.997746 
1.0758250 	 0.999093 
1.0758404 	 1.010050 
1.0758557 	 1.011270 
1.0758711 	 1.014870 
1.0758864 	 1.006640 
1.0759017 	 1.003140 
1.0759171 	 0.997775 
1.0759325 	 1.000680 
1.0759479 	 1.001960 
1.0759633 	 1.003890 
1.0759785 	 1.007930 
1.0759939 	 0.996230 
1.0760093 	 0.988829 
1.0760247 	 0.988213 
1.0760400 	 0.993220 
1.0760554 	 0.998370 
1.0760708 	 0.999291 
1.0760860 	 1.002820 
1.0761014 	 0.998796 
1.0761168 	 0.993556 
1.0761322 	 1.002370 
1.0761476 	 0.999459 
1.0761629 	 1.000510 
1.0761782 	 1.003600 
1.0761936 	 0.997221 
1.0762089 	 0.991823 
1.0762243 	 0.991952 
1.0762397 	 0.991714 
1.0762551 	 0.997815 
1.0762705 	 1.002160 
1.0762857 	 1.000070 
1.0763011 	 0.999410 
1.0763165 	 0.998815 
1.0763319 	 1.002600 
1.0763472 	 0.996151 
1.0763626 	 0.993586 
1.0763780 	 0.982699 
1.0763932 	 0.981326 
1.0764086 	 0.981314 
1.0764240 	 0.992388 
1.0764394 	 0.998419 
1.0764548 	 0.999103 
1.0764701 	 0.990385 
1.0764854 	 0.993774 
1.0765008 	 0.996716 
1.0765162 	 0.993408 
1.0765315 	 0.992190 
1.0765469 	 0.988189 
1.0765623 	 0.985981 
1.0765777 	 0.994656 
1.0765929 	 0.993388 
1.0766083 	 0.992427 
1.0766237 	 0.993675 
1.0766391 	 0.997033 
1.0766544 	 1.003070 
1.0766698 	 1.001110 
1.0766852 	 1.003790 
1.0767004 	 0.999756 
1.0767158 	 0.995606 
1.0767312 	 0.991229 
1.0767466 	 1.002980 
1.0767620 	 0.999796 
1.0767773 	 0.991140 
1.0767926 	 0.990057 
1.0768080 	 0.994170 
1.0768234 	 0.987441 
1.0768387 	 0.994626 
1.0768541 	 0.991902 
1.0768695 	 0.995963 
1.0768849 	 0.990734 
1.0769001 	 0.986253 
1.0769155 	 0.981031 
1.0769309 	 0.988941 
1.0769463 	 0.988957 
1.0769616 	 0.988625 
1.0769770 	 0.996676 
1.0769923 	 0.992526 
1.0770077 	 0.989735 
1.0770230 	 0.988725 
1.0770384 	 0.991783 
1.0770538 	 0.998459 
1.0770692 	 1.000920 
1.0770845 	 1.004290 
1.0770998 	 1.001230 
1.0771152 	 1.000680 
1.0771306 	 0.994121 
1.0771459 	 0.985811 
1.0771613 	 0.976049 
1.0771767 	 0.985106 
1.0771921 	 0.987599 
1.0772073 	 0.980205 
1.0772227 	 0.980737 
1.0772381 	 0.993368 
1.0772535 	 1.001700 
1.0772688 	 1.003270 
1.0772842 	 0.995468 
1.0772995 	 0.989771 
1.0773149 	 0.980228 
1.0773302 	 0.989977 
1.0773456 	 0.984750 
1.0773610 	 0.985461 
1.0773764 	 0.993754 
1.0773917 	 0.993437 
1.0774070 	 1.003690 
1.0774224 	 1.006000 
1.0774378 	 1.004510 
1.0774531 	 0.977599 
1.0774685 	 0.984726 
1.0774839 	 0.977900 
1.0774993 	 0.981548 
1.0775145 	 0.981172 
1.0775299 	 0.971998 
1.0775453 	 0.930918 
1.0775607 	 0.868920 
1.0775760 	 0.839065 
1.0775914 	 0.875307 
1.0776067 	 0.936652 
1.0776221 	 0.976279 
1.0776374 	 0.981387 
1.0776528 	 0.987592 
1.0776682 	 0.984057 
1.0776836 	 0.981795 
1.0776989 	 0.983384 
1.0777142 	 0.998677 
1.0777296 	 0.992873 
1.0777450 	 0.989689 
1.0777603 	 0.989597 
1.0777757 	 0.991774 
1.0777911 	 0.987142 
1.0778064 	 0.978752 
1.0778217 	 0.979217 
1.0778371 	 0.985736 
1.0778525 	 0.987912 
1.0778679 	 0.996339 
1.0778832 	 0.998419 
1.0778986 	 0.992061 
1.0779139 	 0.994131 
1.0779293 	 1.009250 
1.0779446 	 1.004340 
1.0779600 	 0.986909 
1.0779754 	 0.983061 
1.0779908 	 0.978232 
1.0780061 	 0.975890 
1.0780214 	 0.976820 
1.0780368 	 0.985048 
1.0780522 	 0.994448 
1.0780675 	 0.994111 
1.0780829 	 0.993002 
1.0780983 	 0.994081 
1.0781136 	 0.980753 
1.0781289 	 0.974058 
1.0781443 	 0.959998 
1.0781597 	 0.957381 
1.0781751 	 0.959066 
1.0781904 	 0.972398 
1.0782058 	 0.967451 
1.0782211 	 0.969032 
1.0782365 	 0.975033 
1.0782518 	 0.975519 
1.0782672 	 0.978927 
1.0782826 	 0.972997 
1.0782980 	 0.966685 
1.0783134 	 0.968757 
1.0783286 	 0.969694 
1.0783440 	 0.983019 
1.0783594 	 0.971099 
1.0783747 	 0.937674 
1.0783901 	 0.899248 
1.0784055 	 0.908861 
1.0784208 	 0.948927 
1.0784361 	 0.990188 
1.0784515 	 0.988530 
1.0784669 	 0.982876 
1.0784823 	 0.977496 
1.0784976 	 0.977311 
1.0785130 	 0.967418 
1.0785283 	 0.970468 
1.0785437 	 0.972723 
1.0785590 	 0.978830 
1.0785744 	 0.987784 
1.0785898 	 0.993923 
1.0786052 	 0.989461 
1.0786204 	 0.979337 
1.0786358 	 0.979533 
1.0786512 	 0.974404 
1.0786666 	 0.972764 
1.0786819 	 0.974078 
1.0786973 	 0.978257 
1.0787127 	 0.965443 
1.0787280 	 0.947724 
1.0787433 	 0.909657 
1.0787587 	 0.853307 
1.0787741 	 0.819935 
1.0787895 	 0.824733 
1.0788049 	 0.878421 
1.0788202 	 0.931243 
1.0788355 	 0.947139 
1.0788509 	 0.957886 
1.0788662 	 0.975431 
1.0788816 	 0.986341 
1.0788970 	 0.992269 
1.0789124 	 0.985147 
1.0789276 	 0.981405 
1.0789430 	 0.983185 
1.0789584 	 0.978682 
1.0789738 	 0.976739 
1.0789891 	 0.985276 
1.0790045 	 0.975025 
1.0790199 	 0.973944 
1.0790352 	 0.987145 
1.0790505 	 0.993556 
1.0790659 	 1.007330 
1.0790813 	 1.000880 
1.0790967 	 0.994943 
1.0791121 	 0.991952 
1.0791273 	 0.976364 
1.0791427 	 0.973581 
1.0791581 	 0.960009 
1.0791734 	 0.975076 
1.0791888 	 0.977629 
1.0792042 	 0.983428 
1.0792196 	 0.974572 
1.0792348 	 0.974416 
1.0792502 	 0.977268 
1.0792656 	 0.980448 
1.0792810 	 0.980682 
1.0792964 	 0.971875 
1.0793117 	 0.964000 
1.0793271 	 0.963208 
1.0793424 	 0.962830 
1.0793577 	 0.965425 
1.0793731 	 0.955104 
1.0793885 	 0.964681 
1.0794039 	 0.972704 
1.0794193 	 0.983560 
1.0794345 	 0.985470 
1.0794499 	 0.980319 
1.0794653 	 0.965210 
1.0794806 	 0.968739 
1.0794960 	 0.964647 
1.0795114 	 0.964767 
1.0795268 	 0.963879 
1.0795420 	 0.974437 
1.0795574 	 0.983101 
1.0795728 	 0.984557 
1.0795882 	 0.993566 
1.0796036 	 0.997617 
1.0796189 	 0.982472 
1.0796343 	 0.979969 
1.0796496 	 0.981247 
1.0796649 	 0.976360 
1.0796803 	 0.978597 
1.0796957 	 0.983168 
1.0797111 	 0.986209 
1.0797265 	 0.990209 
1.0797417 	 0.990932 
1.0797571 	 0.985610 
1.0797725 	 0.974322 
1.0797879 	 0.977665 
1.0798032 	 0.966193 
1.0798186 	 0.960071 
1.0798340 	 0.977085 
1.0798492 	 0.979111 
1.0798646 	 0.976872 
1.0798800 	 0.993745 
1.0798954 	 0.993329 
1.0799108 	 0.997528 
1.0799261 	 0.989948 
1.0799415 	 0.985869 
1.0799568 	 0.983109 
1.0799721 	 0.982461 
1.0799875 	 0.980959 
1.0800029 	 0.982307 
1.0800183 	 0.983077 
1.0800337 	 0.983401 
1.0800489 	 0.977754 
1.0800643 	 0.973991 
1.0800797 	 0.970329 
1.0800951 	 0.967166 
1.0801104 	 0.973366 
1.0801258 	 0.977656 
1.0801412 	 0.960526 
1.0801564 	 0.965611 
1.0801718 	 0.979799 
1.0801872 	 0.989460 
1.0802026 	 0.992913 
1.0802180 	 0.952270 
1.0802333 	 0.916907 
1.0802486 	 0.927515 
1.0802640 	 0.950279 
1.0802794 	 0.961996 
1.0802947 	 0.965482 
1.0803101 	 0.966439 
1.0803255 	 0.961762 
1.0803409 	 0.966421 
1.0803561 	 0.986330 
1.0803715 	 0.978030 
1.0803869 	 0.977937 
1.0804023 	 0.981114 
1.0804176 	 0.973987 
1.0804330 	 0.957993 
1.0804484 	 0.965988 
1.0804636 	 0.963156 
1.0804790 	 0.961469 
1.0804944 	 0.969849 
1.0805098 	 0.967136 
1.0805252 	 0.972585 
1.0805405 	 0.978797 
1.0805558 	 0.976128 
1.0805712 	 0.982534 
1.0805866 	 0.984073 
1.0806019 	 0.971243 
1.0806173 	 0.973247 
1.0806327 	 0.971468 
1.0806481 	 0.963286 
1.0806633 	 0.977618 
1.0806787 	 0.974756 
1.0806941 	 0.976533 
1.0807095 	 0.973074 
1.0807248 	 0.965521 
1.0807402 	 0.975906 
1.0807555 	 0.975934 
1.0807709 	 0.979030 
1.0807862 	 0.972285 
1.0808016 	 0.979136 
1.0808170 	 0.967292 
1.0808324 	 0.960935 
1.0808477 	 0.957573 


==> anc/HD201092/HD201092_72.dat <==
1.0507901 	 0.986451 
1.0508052 	 1.019350 
1.0508204 	 0.988034 
1.0508355 	 0.995955 
1.0508506 	 0.946388 
1.0508658 	 0.995437 
1.0508809 	 0.987978 
1.0508960 	 0.977487 
1.0509112 	 0.996654 
1.0509263 	 1.015610 
1.0509415 	 0.998110 
1.0509566 	 1.007970 
1.0509717 	 1.015950 
1.0509869 	 1.017780 
1.0510020 	 1.000920 
1.0510172 	 1.009290 
1.0510323 	 1.014540 
1.0510474 	 0.995771 
1.0510626 	 0.952846 
1.0510777 	 0.928189 
1.0510929 	 0.948317 
1.0511080 	 0.963098 
1.0511231 	 1.009690 
1.0511383 	 1.003300 
1.0511534 	 0.994564 
1.0511686 	 0.981170 
1.0511837 	 0.979311 
1.0511988 	 0.960658 
1.0512140 	 0.978580 
1.0512291 	 0.984268 
1.0512443 	 0.990569 
1.0512594 	 0.974186 
1.0512745 	 0.984366 
1.0512897 	 0.969468 
1.0513048 	 0.976408 
1.0513200 	 0.969066 
1.0513351 	 0.964329 
1.0513502 	 0.970794 
1.0513654 	 0.968764 
1.0513805 	 0.979509 
1.0513957 	 1.003970 
1.0514108 	 0.988462 
1.0514259 	 0.978005 
1.0514411 	 1.000520 
1.0514562 	 0.977423 
1.0514714 	 0.985322 
1.0514865 	 0.976750 
1.0515016 	 0.961366 
1.0515168 	 0.975003 
1.0515319 	 1.031110 
1.0515471 	 0.993632 
1.0515622 	 1.005790 
1.0515773 	 1.001150 
1.0515925 	 1.010240 
1.0516076 	 0.986350 
1.0516227 	 0.988787 
1.0516379 	 0.983449 
1.0516530 	 0.986578 
1.0516682 	 0.969803 
1.0516833 	 0.974265 
1.0516984 	 0.955352 
1.0517136 	 0.981195 
1.0517287 	 0.983144 
1.0517439 	 1.001560 
1.0517590 	 0.994264 
1.0517741 	 0.985052 
1.0517893 	 0.967190 
1.0518044 	 0.964966 
1.0518196 	 0.993950 
1.0518347 	 1.002280 
1.0518498 	 1.009120 
1.0518650 	 1.007280 
1.0518801 	 1.012430 
1.0518953 	 0.993556 
1.0519104 	 0.996737 
1.0519255 	 0.991494 
1.0519407 	 0.979789 
1.0519558 	 0.982404 
1.0519710 	 0.967144 
1.0519861 	 0.978255 
1.0520012 	 0.992538 
1.0520164 	 0.969650 
1.0520315 	 0.991156 
1.0520467 	 0.977784 
1.0520618 	 1.010460 
1.0520769 	 0.984283 
1.0520921 	 0.988092 
1.0521072 	 0.990394 
1.0521224 	 0.996958 
1.0521375 	 0.980456 
1.0521526 	 0.994701 
1.0521678 	 0.996776 
1.0521829 	 0.986568 
1.0521981 	 0.986961 
1.0522132 	 0.983374 
1.0522283 	 0.981407 
1.0522435 	 0.993664 
1.0522586 	 0.999560 
1.0522738 	 0.980061 
1.0522889 	 1.003170 
1.0523040 	 1.002110 
1.0523192 	 0.999530 
1.0523343 	 0.982921 
1.0523494 	 0.989712 
1.0523646 	 0.991358 
1.0523797 	 1.015500 
1.0523949 	 0.993411 
1.0524100 	 0.981973 
1.0524251 	 0.975344 
1.0524403 	 0.983154 
1.0524554 	 0.979137 
1.0524706 	 0.999658 
1.0524857 	 1.014950 
1.0525008 	 1.001740 
1.0525160 	 1.009090 
1.0525311 	 0.992813 
1.0525463 	 0.995021 
1.0525614 	 0.982161 
1.0525765 	 0.974532 
1.0525917 	 0.994190 
1.0526068 	 0.976628 
1.0526220 	 1.012200 
1.0526371 	 1.023760 
1.0526522 	 0.996557 
1.0526674 	 1.013870 
1.0526825 	 1.012120 
1.0526977 	 0.996620 
1.0527128 	 0.981255 
1.0527279 	 0.993511 
1.0527431 	 1.014120 
1.0527582 	 1.004560 
1.0527734 	 1.000410 
1.0527885 	 1.022170 
1.0528036 	 1.025500 
1.0528188 	 1.018630 
1.0528339 	 1.004200 
1.0528491 	 0.996140 
1.0528642 	 0.986936 
1.0528793 	 1.001590 
1.0528945 	 0.989512 
1.0529096 	 1.004070 
1.0529248 	 0.996662 
1.0529399 	 0.996511 
1.0529550 	 0.997001 
1.0529702 	 0.993288 
1.0529853 	 0.995006 
1.0530005 	 0.985503 
1.0530156 	 0.994321 
1.0530307 	 1.005680 
1.0530459 	 0.998680 
1.0530610 	 0.989857 
1.0530761 	 0.996473 
1.0530913 	 0.997102 
1.0531064 	 0.987104 
1.0531216 	 0.971910 
1.0531367 	 0.977902 
1.0531518 	 0.981386 
1.0531670 	 0.986462 
1.0531821 	 0.995922 
1.0531973 	 0.984911 
1.0532124 	 0.993710 
1.0532275 	 0.991576 
1.0532427 	 0.995415 
1.0532578 	 0.985295 
1.0532730 	 0.962699 
1.0532881 	 0.931367 
1.0533032 	 0.904903 
1.0533184 	 0.915101 
1.0533335 	 0.931064 
1.0533487 	 0.972914 
1.0533638 	 0.989113 
1.0533789 	 0.990592 
1.0533941 	 0.998934 
1.0534092 	 0.988416 
1.0534244 	 0.984602 
1.0534395 	 0.986679 
1.0534546 	 1.012950 
1.0534698 	 0.984276 
1.0534849 	 0.999220 
1.0535001 	 1.034720 
1.0535152 	 1.015170 
1.0535303 	 1.011970 
1.0535455 	 1.008480 
1.0535606 	 0.993306 
1.0535758 	 1.012900 
1.0535909 	 1.021300 
1.0536060 	 1.009300 
1.0536212 	 1.020040 
1.0536363 	 1.011370 
1.0536515 	 1.021360 
1.0536666 	 1.017610 
1.0536817 	 0.994844 
1.0536969 	 1.003400 
1.0537120 	 1.009470 
1.0537271 	 0.996348 
1.0537423 	 1.007670 
1.0537574 	 0.999700 
1.0537726 	 0.997890 
1.0537877 	 0.995963 
1.0538028 	 0.986597 
1.0538180 	 1.012990 
1.0538331 	 1.031210 
1.0538483 	 0.981031 
1.0538634 	 0.955119 
1.0538785 	 1.007400 
1.0538937 	 0.988476 
1.0539088 	 0.983433 
1.0539240 	 1.045500 
1.0539391 	 1.007620 
1.0539542 	 0.994358 
1.0539694 	 1.006320 
1.0539845 	 1.003350 
1.0539997 	 0.983379 
1.0540148 	 0.984429 
1.0540299 	 1.005700 
1.0540451 	 1.007590 
1.0540602 	 0.987288 
1.0540754 	 1.000040 
1.0540905 	 0.982854 
1.0541056 	 0.973559 
1.0541208 	 0.986741 
1.0541359 	 1.002830 
1.0541511 	 1.008380 
1.0541662 	 0.996749 
1.0541813 	 1.006060 
1.0541965 	 1.010250 
1.0542116 	 1.025360 
1.0542268 	 1.014720 
1.0542419 	 1.019640 
1.0542570 	 0.994289 
1.0542722 	 1.004070 
1.0542873 	 1.006870 
1.0543025 	 1.017500 
1.0543176 	 1.012430 
1.0543327 	 1.004330 
1.0543479 	 1.019770 
1.0543630 	 1.011740 
1.0543782 	 1.001030 
1.0543933 	 1.011580 
1.0544084 	 1.001810 
1.0544236 	 1.025590 
1.0544387 	 1.010420 
1.0544538 	 1.017980 
1.0544690 	 1.000060 
1.0544841 	 1.019610 
1.0544993 	 1.011690 
1.0545144 	 0.980030 
1.0545295 	 0.990271 
1.0545447 	 0.994010 
1.0545598 	 1.002680 
1.0545750 	 1.015780 
1.0545901 	 1.017590 
1.0546052 	 1.016470 
1.0546204 	 1.001850 
1.0546355 	 1.003790 
1.0546507 	 1.003840 
1.0546658 	 0.993308 
1.0546809 	 0.994327 
1.0546961 	 0.995340 
1.0547112 	 1.000550 
1.0547264 	 0.996260 
1.0547415 	 0.992349 
1.0547566 	 0.982066 
1.0547718 	 1.007590 
1.0547869 	 1.007060 
1.0548021 	 1.000270 
1.0548172 	 0.994562 
1.0548323 	 0.996347 
1.0548475 	 0.990927 
1.0548626 	 0.993623 
1.0548778 	 1.002450 
1.0548929 	 1.005960 
1.0549080 	 1.009030 
1.0549232 	 1.011520 
1.0549383 	 1.018780 
1.0549535 	 1.012090 
1.0549686 	 0.999626 
1.0549837 	 1.004120 
1.0549989 	 1.004550 
1.0550140 	 1.012120 
1.0550292 	 1.017860 
1.0550443 	 1.012030 
1.0550594 	 1.005300 
1.0550747 	 1.018040 
1.0550898 	 0.999706 
1.0551050 	 1.006750 
1.0551201 	 1.012940 
1.0551353 	 1.016990 
1.0551504 	 1.026110 
1.0551655 	 1.021320 
1.0551807 	 1.013340 
1.0551958 	 1.013500 
1.0552109 	 1.013550 
1.0552261 	 1.011640 
1.0552412 	 1.007680 
1.0552564 	 0.998266 
1.0552715 	 0.986194 
1.0552866 	 0.998391 
1.0553018 	 1.000780 
1.0553169 	 1.004810 
1.0553321 	 1.000220 
1.0553472 	 0.989583 
1.0553623 	 0.966185 
1.0553775 	 0.959705 
1.0553926 	 0.959210 
1.0554078 	 0.979382 
1.0554229 	 0.998810 
1.0554380 	 1.011210 
1.0554532 	 0.996145 
1.0554683 	 0.998650 
1.0554835 	 0.992002 
1.0554986 	 0.990945 
1.0555137 	 0.998005 
1.0555289 	 0.994008 
1.0555440 	 0.991735 
1.0555592 	 0.978947 
1.0555743 	 1.007000 
1.0555894 	 1.001550 
1.0556046 	 1.004680 
1.0556197 	 1.009520 
1.0556349 	 1.005600 
1.0556500 	 1.001590 
1.0556651 	 0.988973 
1.0556803 	 0.998498 
1.0556954 	 1.002970 
1.0557106 	 1.020560 
1.0557257 	 1.000760 
1.0557408 	 1.002670 
1.0557560 	 1.008390 
1.0557711 	 1.009240 
1.0557863 	 1.018190 
1.0558014 	 1.009470 
1.0558165 	 1.016140 
1.0558317 	 1.016170 
1.0558468 	 1.009430 
1.0558619 	 1.017330 
1.0558771 	 1.015680 
1.0558922 	 1.012010 
1.0559074 	 0.982854 
1.0559225 	 0.984939 
1.0559376 	 0.980804 
1.0559528 	 0.983434 
1.0559679 	 0.996661 
1.0559831 	 1.012150 
1.0559982 	 1.111300 
1.0560133 	 1.016390 
1.0560285 	 1.011090 
1.0560436 	 1.013760 
1.0560588 	 1.004800 
1.0560739 	 1.005990 
1.0560890 	 1.016170 
1.0561042 	 1.015130 
1.0561193 	 1.003140 
1.0561345 	 0.988598 
1.0561496 	 0.999803 
1.0561647 	 0.992058 
1.0561799 	 0.984244 
1.0561950 	 0.976142 
1.0562102 	 1.001650 
1.0562253 	 1.007520 
1.0562404 	 1.015240 
1.0562556 	 1.008450 
1.0562707 	 0.994532 
1.0562859 	 1.012590 
1.0563010 	 1.011210 
1.0563161 	 0.993327 
1.0563313 	 1.014190 
1.0563464 	 1.009780 
1.0563616 	 1.001190 
1.0563767 	 0.996890 
1.0563918 	 1.013100 
1.0564070 	 0.998220 
1.0564221 	 0.994852 
1.0564373 	 0.998603 
1.0564524 	 0.986699 
1.0564675 	 0.988605 
1.0564827 	 0.976254 
1.0564978 	 0.990505 
1.0565130 	 0.998480 
1.0565281 	 1.008690 
1.0565432 	 1.022700 
1.0565584 	 1.014020 
1.0565735 	 1.013350 
1.0565886 	 1.008490 
1.0566038 	 1.016660 
1.0566189 	 1.009830 
1.0566341 	 1.008770 
1.0566492 	 1.007290 
1.0566643 	 1.007020 
1.0566795 	 0.995164 
1.0566946 	 0.996836 
1.0567098 	 1.002250 
1.0567249 	 1.009750 
1.0567400 	 1.007550 
1.0567552 	 1.007670 
1.0567703 	 1.003840 
1.0567855 	 1.006820 
1.0568006 	 1.009020 
1.0568157 	 1.007790 
1.0568309 	 0.995089 
1.0568460 	 0.982783 
1.0568612 	 0.982873 
1.0568763 	 0.997101 
1.0568914 	 0.997866 
1.0569066 	 1.010710 
1.0569217 	 1.003660 
1.0569369 	 1.006920 
1.0569520 	 1.004560 
1.0569671 	 1.004800 
1.0569823 	 1.005400 
1.0569974 	 1.013000 
1.0570126 	 1.011920 
1.0570277 	 1.003330 
1.0570428 	 0.993307 
1.0570580 	 0.990707 
1.0570731 	 0.996731 
1.0570883 	 1.007380 
1.0571034 	 1.004260 
1.0571185 	 1.005520 
1.0571337 	 1.005130 
1.0571488 	 1.016080 
1.0571640 	 1.021820 
1.0571791 	 1.017490 
1.0571942 	 1.010780 
1.0572094 	 1.002830 
1.0572245 	 0.995296 
1.0572397 	 0.986966 
1.0572548 	 1.000000 
1.0572699 	 1.005410 
1.0572851 	 1.009060 
1.0573002 	 1.004930 
1.0573153 	 1.004300 
1.0573305 	 1.001520 
1.0573456 	 1.001980 
1.0573608 	 1.001990 
1.0573759 	 1.000410 
1.0573910 	 0.998761 
1.0574062 	 1.003120 
1.0574213 	 1.010780 
1.0574365 	 1.016100 
1.0574516 	 1.020300 
1.0574667 	 1.014190 
1.0574819 	 1.024890 
1.0574970 	 1.012000 
1.0575122 	 1.012890 
1.0575273 	 1.012780 
1.0575424 	 1.010550 
1.0575576 	 1.010680 
1.0575727 	 1.010260 
1.0575879 	 1.001380 
1.0576030 	 1.009030 
1.0576181 	 1.020960 
1.0576333 	 1.019220 
1.0576484 	 1.020150 
1.0576636 	 1.015610 
1.0576787 	 1.004370 
1.0576938 	 1.014180 
1.0577090 	 1.014230 
1.0577241 	 1.013790 
1.0577393 	 1.012710 
1.0577544 	 1.018460 
1.0577695 	 1.024580 
1.0577847 	 1.044340 
1.0577998 	 0.984203 
1.0578150 	 0.983926 
1.0578301 	 0.997382 
1.0578452 	 0.998911 
1.0578604 	 1.007390 
1.0578755 	 1.008180 
1.0578907 	 1.006430 
1.0579058 	 1.003660 
1.0579209 	 1.008390 
1.0579361 	 1.019740 
1.0579512 	 1.018140 
1.0579664 	 1.018720 
1.0579815 	 1.012250 
1.0579966 	 1.001740 
1.0580118 	 0.991666 
1.0580269 	 1.004840 
1.0580420 	 1.004210 
1.0580572 	 1.005290 
1.0580723 	 1.008640 
1.0580875 	 1.029620 
1.0581026 	 1.004940 
1.0581177 	 1.002530 
1.0581329 	 1.007170 
1.0581480 	 1.002280 
1.0581632 	 1.003010 
1.0581783 	 1.012380 
1.0581934 	 0.997202 
1.0582086 	 1.009760 
1.0582237 	 1.024580 
1.0582389 	 1.025280 
1.0582540 	 1.017420 
1.0582691 	 1.019500 
1.0582843 	 1.018280 
1.0582994 	 1.011840 
1.0583146 	 0.999173 
1.0583297 	 1.003370 
1.0583448 	 1.006320 
1.0583600 	 1.004340 
1.0583751 	 1.015170 
1.0583903 	 1.019930 
1.0584054 	 1.024220 
1.0584205 	 1.019560 
1.0584357 	 1.015340 
1.0584508 	 1.000820 
1.0584660 	 0.990694 
1.0584811 	 0.983468 
1.0584962 	 0.964916 
1.0585114 	 0.932217 
1.0585265 	 0.842521 
1.0585417 	 0.719941 
1.0585568 	 0.674384 
1.0585719 	 0.715310 
1.0585871 	 0.768619 
1.0586022 	 0.787170 
1.0586174 	 0.821343 
1.0586325 	 0.891952 
1.0586476 	 0.931355 
1.0586628 	 0.958021 
1.0586779 	 0.983460 
1.0586931 	 0.993761 
1.0587082 	 1.002180 
1.0587233 	 1.009130 
1.0587385 	 1.010780 
1.0587536 	 1.013720 
1.0587687 	 1.011460 
1.0587839 	 1.004300 
1.0587990 	 1.004100 
1.0588142 	 1.001860 
1.0588293 	 1.010920 
1.0588444 	 1.016390 
1.0588596 	 1.021900 
1.0588747 	 1.030110 
1.0588899 	 1.027900 
1.0589050 	 1.022230 
1.0589201 	 1.020170 
1.0589353 	 1.008670 
1.0589504 	 0.998867 
1.0589656 	 1.003880 
1.0589807 	 1.013520 
1.0589958 	 1.021070 
1.0590110 	 1.024810 
1.0590261 	 1.030880 
1.0590413 	 1.022070 
1.0590564 	 1.020310 
1.0590715 	 1.021970 
1.0590867 	 1.010410 
1.0591018 	 1.004420 
1.0591170 	 0.993389 
1.0591321 	 0.989093 
1.0591472 	 0.995276 
1.0591624 	 1.001770 
1.0591775 	 1.010340 
1.0591927 	 1.009610 
1.0592078 	 1.013570 
1.0592229 	 1.004840 
1.0592381 	 0.996265 
1.0592532 	 0.999420 
1.0592684 	 1.002650 
1.0592835 	 1.011600 
1.0592986 	 1.010830 
1.0593138 	 1.025200 
1.0593289 	 1.019120 
1.0593441 	 1.024390 
1.0593593 	 1.023620 
1.0593743 	 1.019970 
1.0593896 	 1.010530 
1.0594047 	 1.004260 
1.0594199 	 0.991781 
1.0594350 	 0.995472 
1.0594501 	 1.003770 
1.0594653 	 1.012990 
1.0594804 	 1.018240 
1.0594956 	 1.021840 
1.0595107 	 1.024240 
1.0595258 	 1.015090 
1.0595410 	 1.006940 
1.0595561 	 0.999577 
1.0595713 	 1.003750 
1.0595864 	 1.008190 
1.0596015 	 1.015630 
1.0596167 	 1.016430 
1.0596318 	 1.013310 
1.0596470 	 1.022420 
1.0596621 	 1.019940 
1.0596772 	 1.014340 
1.0596924 	 1.016700 
1.0597075 	 1.012630 
1.0597227 	 1.015630 
1.0597378 	 1.009950 
1.0597529 	 1.005960 
1.0597681 	 1.007470 
1.0597832 	 1.008240 
1.0597984 	 1.007690 
1.0598135 	 1.019240 
1.0598286 	 1.018350 
1.0598438 	 1.018770 
1.0598589 	 1.008430 
1.0598741 	 1.011070 
1.0598892 	 1.010590 
1.0599043 	 1.012500 
1.0599195 	 1.019910 
1.0599346 	 1.021720 
1.0599498 	 1.023340 
1.0599649 	 1.021850 
1.0599800 	 1.012040 
1.0599952 	 1.011990 
1.0600103 	 1.009350 
1.0600255 	 1.006800 
1.0600406 	 1.002100 
1.0600557 	 0.999047 
1.0600709 	 1.010460 
1.0600860 	 1.016740 
1.0601012 	 1.008910 
1.0601163 	 1.000320 
1.0601314 	 0.993921 
1.0601466 	 0.992541 
1.0601617 	 0.993005 
1.0601768 	 1.000800 
1.0601920 	 0.998118 
1.0602071 	 1.007530 
1.0602223 	 1.006300 
1.0602374 	 1.003570 
1.0602525 	 1.009890 
1.0602677 	 1.012260 
1.0602828 	 1.009760 
1.0602980 	 1.001240 
1.0603131 	 0.998910 
1.0603282 	 0.994081 
1.0603434 	 0.994342 
1.0603585 	 0.986301 
1.0603737 	 0.979168 
1.0603888 	 0.966024 
1.0604039 	 0.920307 
1.0604191 	 0.866231 
1.0604342 	 0.844494 
1.0604494 	 0.879614 
1.0604645 	 0.930595 
1.0604796 	 0.959424 
1.0604948 	 0.966332 
1.0605099 	 0.974362 
1.0605251 	 0.985067 
1.0605402 	 1.009320 
1.0605553 	 1.014060 
1.0605705 	 1.025490 
1.0605856 	 1.022880 
1.0606008 	 1.021550 
1.0606159 	 1.010870 
1.0606310 	 1.001590 
1.0606462 	 0.986428 
1.0606613 	 0.984657 
1.0606765 	 0.991067 
1.0606916 	 1.004750 
1.0607067 	 1.018240 
1.0607219 	 1.017960 
1.0607370 	 1.023190 
1.0607522 	 1.017950 
1.0607673 	 1.012930 
1.0607824 	 1.012300 
1.0607976 	 1.007330 
1.0608127 	 1.010020 
1.0608279 	 0.978291 
1.0608430 	 0.926097 
1.0608581 	 0.892369 
1.0608733 	 0.905703 
1.0608884 	 0.960331 
1.0609035 	 1.011730 
1.0609187 	 1.016950 
1.0609338 	 1.015130 
1.0609490 	 1.010220 
1.0609641 	 1.010010 
1.0609792 	 1.005190 
1.0609944 	 1.005670 
1.0610095 	 1.010170 
1.0610247 	 1.014470 
1.0610398 	 1.011950 
1.0610549 	 1.007900 
1.0610701 	 1.002390 
1.0610852 	 0.992380 
1.0611004 	 0.993673 
1.0611155 	 0.999057 
1.0611306 	 1.002780 
1.0611458 	 1.001820 
1.0611609 	 1.004070 
1.0611761 	 1.002350 
1.0611912 	 1.000490 
1.0612063 	 0.991789 
1.0612215 	 0.990064 
1.0612366 	 0.978937 
1.0612518 	 0.981114 
1.0612669 	 0.984021 
1.0612820 	 0.995170 
1.0612972 	 1.002530 
1.0613123 	 1.009090 
1.0613275 	 1.003140 
1.0613426 	 1.008680 
1.0613577 	 1.013640 
1.0613729 	 1.007230 
1.0613880 	 1.004280 
1.0614032 	 0.996183 
1.0614183 	 0.996289 
1.0614334 	 1.001700 
1.0614486 	 1.002110 
1.0614637 	 1.011570 
1.0614789 	 1.016420 
1.0614940 	 1.016400 
1.0615091 	 1.015420 
1.0615243 	 1.013020 
1.0615394 	 1.008580 
1.0615546 	 1.015670 
1.0615697 	 1.014220 
1.0615848 	 1.003290 
1.0616000 	 1.011410 
1.0616151 	 1.012380 
1.0616302 	 1.016170 
1.0616454 	 1.010100 
1.0616605 	 0.993206 
1.0616757 	 0.986579 
1.0616908 	 0.998590 
1.0617059 	 1.004620 
1.0617211 	 1.007760 
1.0617362 	 0.992294 
1.0617514 	 0.977419 
1.0617665 	 0.981081 
1.0617816 	 0.989729 
1.0617968 	 1.005300 
1.0618119 	 1.004750 
1.0618271 	 0.994291 
1.0618422 	 0.994659 
1.0618573 	 0.996796 
1.0618725 	 1.004820 
1.0618876 	 1.006430 
1.0619028 	 1.008470 
1.0619179 	 1.008260 
1.0619330 	 1.015640 
1.0619482 	 1.011060 
1.0619633 	 1.018510 
1.0619785 	 1.012000 
1.0619936 	 1.010380 
1.0620087 	 1.011520 
1.0620239 	 1.009930 
1.0620390 	 1.004680 
1.0620542 	 1.007900 
1.0620693 	 1.002950 
1.0620844 	 1.003250 
1.0620996 	 1.001060 
1.0621147 	 1.004070 
1.0621299 	 1.000900 
1.0621450 	 1.000730 
1.0621601 	 0.996545 
1.0621753 	 0.981825 
1.0621904 	 0.982927 
1.0622056 	 0.987532 
1.0622207 	 0.989999 
1.0622358 	 0.992728 
1.0622510 	 0.993512 
1.0622661 	 0.993474 
1.0622813 	 0.991115 
1.0622964 	 0.981239 
1.0623115 	 0.980884 
1.0623267 	 0.981521 
1.0623418 	 0.990055 
1.0623569 	 0.994229 
1.0623721 	 0.986445 
1.0623872 	 0.992665 
1.0624024 	 1.001900 
1.0624175 	 0.996709 
1.0624326 	 0.977387 
1.0624478 	 0.994623 
1.0624629 	 1.000880 
1.0624781 	 0.995180 
1.0624932 	 0.989477 
1.0625083 	 1.001680 
1.0625235 	 1.001010 
1.0625386 	 0.995571 
1.0625538 	 1.001740 
1.0625689 	 1.006160 
1.0625840 	 1.009020 
1.0625992 	 0.999029 
1.0626143 	 1.007470 
1.0626295 	 1.010040 
1.0626446 	 1.008240 
1.0626597 	 1.002280 
1.0626749 	 1.010950 
1.0626900 	 1.007360 
1.0627052 	 1.012620 
1.0627203 	 1.005510 
1.0627354 	 1.009260 
1.0627506 	 1.004530 
1.0627657 	 1.005220 
1.0627809 	 0.999659 
1.0627960 	 1.006800 
1.0628111 	 1.001780 
1.0628263 	 0.991369 
1.0628414 	 0.981714 
1.0628566 	 0.974501 
1.0628717 	 0.975318 
1.0628868 	 0.991042 
1.0629020 	 1.005980 
1.0629171 	 1.011650 
1.0629323 	 1.008030 
1.0629474 	 1.009400 
1.0629625 	 1.010430 
1.0629777 	 1.010900 
1.0629928 	 1.008550 
1.0630080 	 1.001710 
1.0630231 	 1.007570 
1.0630382 	 1.002130 
1.0630534 	 1.004620 
1.0630685 	 0.993361 
1.0630836 	 0.993274 
1.0630988 	 0.995859 
1.0631139 	 1.004240 
1.0631291 	 1.001230 
1.0631442 	 1.002190 
1.0631593 	 1.002730 
1.0631745 	 1.003020 
1.0631896 	 0.998563 
1.0632048 	 0.992690 
1.0632199 	 0.996141 
1.0632350 	 0.996475 
1.0632502 	 0.996817 
1.0632653 	 0.997863 
1.0632805 	 0.994451 
1.0632956 	 0.991322 
1.0633107 	 0.979425 
1.0633259 	 0.980556 
1.0633410 	 0.994063 
1.0633562 	 0.999477 
1.0633713 	 0.996266 
1.0633864 	 0.992871 
1.0634016 	 0.992724 
1.0634167 	 0.998964 
1.0634319 	 0.997606 
1.0634470 	 0.993849 
1.0634621 	 0.996553 
1.0634773 	 0.995238 
1.0634924 	 0.998891 
1.0635076 	 0.997221 
1.0635227 	 0.990873 
1.0635378 	 0.985240 
1.0635530 	 0.995359 
1.0635681 	 0.990681 
1.0635833 	 0.985077 
1.0635984 	 0.987246 
1.0636135 	 0.995108 
1.0636287 	 0.993018 
1.0636438 	 0.997023 
1.0636590 	 0.993354 
1.0636742 	 1.004050 
1.0636894 	 1.005340 
1.0637045 	 0.999469 
1.0637196 	 1.008280 
1.0637348 	 1.006710 
1.0637499 	 0.994279 
1.0637650 	 0.992288 
1.0637802 	 0.989965 
1.0637953 	 0.993599 
1.0638105 	 1.003850 
1.0638256 	 1.007750 
1.0638407 	 1.006470 
1.0638559 	 0.997455 
1.0638710 	 1.005350 
1.0638862 	 0.999578 
1.0639013 	 1.000940 
1.0639164 	 1.011050 
1.0639316 	 1.009180 
1.0639467 	 1.002460 
1.0639619 	 1.002020 
1.0639770 	 0.996217 
1.0639921 	 0.998402 
1.0640073 	 1.003010 
1.0640224 	 1.007890 
1.0640376 	 1.007430 
1.0640527 	 1.006470 
1.0640678 	 0.998708 
1.0640830 	 1.001300 
1.0640981 	 1.002240 
1.0641133 	 1.004430 
1.0641284 	 1.000260 
1.0641435 	 0.994165 
1.0641587 	 0.982794 
1.0641738 	 0.991797 
1.0641890 	 0.988820 
1.0642041 	 0.987394 
1.0642192 	 0.990933 
1.0642344 	 0.992247 
1.0642495 	 0.985990 
1.0642647 	 0.993460 
1.0642798 	 0.993031 
1.0642949 	 0.991607 
1.0643101 	 0.992886 
1.0643252 	 0.997938 
1.0643404 	 0.991726 
1.0643555 	 0.989811 
1.0643706 	 0.995700 
1.0643858 	 0.990291 
1.0644009 	 1.007020 
1.0644161 	 0.991012 
1.0644312 	 0.986107 
1.0644463 	 0.985356 
1.0644615 	 0.986541 
1.0644766 	 0.989910 
1.0644917 	 0.996105 
1.0645069 	 0.983918 
1.0645220 	 0.996203 
1.0645372 	 0.997016 
1.0645523 	 0.989624 
1.0645674 	 0.984222 
1.0645826 	 0.990556 
1.0645977 	 0.996199 
1.0646129 	 0.996038 
1.0646280 	 0.978864 
1.0646431 	 0.986611 
1.0646583 	 0.983465 
1.0646734 	 0.992676 
1.0646886 	 0.989433 
1.0647037 	 0.990479 
1.0647188 	 0.983921 
1.0647340 	 0.980193 
1.0647491 	 0.980708 
1.0647643 	 0.980615 
1.0647794 	 0.982202 
1.0647945 	 0.981100 
1.0648097 	 1.001830 
1.0648248 	 0.992506 
1.0648400 	 0.967973 
1.0648551 	 0.944864 
1.0648702 	 0.937980 
1.0648854 	 0.963232 
1.0649005 	 0.985408 
1.0649157 	 0.983288 
1.0649308 	 0.989748 
1.0649459 	 0.982865 
1.0649611 	 0.993529 
1.0649762 	 0.994392 
1.0649914 	 1.003090 
1.0650065 	 1.002260 
1.0650216 	 1.005220 
1.0650368 	 0.998077 
1.0650519 	 0.992622 
1.0650671 	 0.984262 
1.0650822 	 0.992827 
1.0650973 	 0.991873 
1.0651125 	 0.988227 
1.0651276 	 0.995224 
1.0651428 	 1.005190 
1.0651579 	 0.996751 
1.0651730 	 0.991692 
1.0651882 	 0.993187 
1.0652033 	 0.990917 
1.0652184 	 0.991691 
1.0652336 	 0.986620 
1.0652487 	 0.990934 
1.0652639 	 0.988086 
1.0652790 	 0.985265 
1.0652941 	 0.987458 
1.0653093 	 0.993347 
1.0653244 	 0.988590 
1.0653396 	 0.982273 
1.0653547 	 0.974763 
1.0653698 	 0.971724 
1.0653850 	 0.960839 
1.0654001 	 0.961804 
1.0654153 	 0.974405 
1.0654304 	 0.990098 
1.0654455 	 0.986932 
1.0654607 	 0.985381 
1.0654758 	 0.987132 
1.0654910 	 0.986343 
1.0655061 	 0.984367 
1.0655212 	 0.987984 
1.0655364 	 0.985274 
1.0655515 	 0.984830 
1.0655667 	 0.992836 
1.0655818 	 0.980912 
1.0655969 	 0.982054 
1.0656121 	 0.979910 
1.0656272 	 0.980012 
1.0656424 	 0.969967 
1.0656575 	 0.971171 
1.0656726 	 0.975846 
1.0656878 	 0.979025 
1.0657029 	 0.968808 
1.0657181 	 0.972157 
1.0657332 	 0.979122 
1.0657483 	 0.993009 
1.0657635 	 0.991016 
1.0657786 	 0.996931 
1.0657938 	 0.996357 
1.0658089 	 0.993688 
1.0658240 	 0.990617 
1.0658392 	 0.979830 
1.0658543 	 0.981102 
1.0658695 	 0.970480 
1.0658846 	 0.959541 
1.0658997 	 0.953236 
1.0659149 	 0.961123 


==> anc/HD201092/HD201092_73.dat <==
1.0364742 	 0.965908 
1.0364891 	 0.985979 
1.0365040 	 0.982794 
1.0365189 	 1.013540 
1.0365338 	 1.015570 
1.0365487 	 0.998153 
1.0365638 	 1.011200 
1.0365787 	 0.990510 
1.0365936 	 1.004350 
1.0366085 	 0.980954 
1.0366234 	 0.990753 
1.0366383 	 0.982716 
1.0366532 	 0.976228 
1.0366682 	 1.007030 
1.0366831 	 1.006210 
1.0366980 	 0.984721 
1.0367129 	 1.005370 
1.0367278 	 1.014620 
1.0367427 	 0.976307 
1.0367577 	 0.964646 
1.0367726 	 0.954897 
1.0367875 	 0.969676 
1.0368024 	 0.984775 
1.0368173 	 1.001040 
1.0368322 	 0.972088 
1.0368472 	 0.995293 
1.0368621 	 0.991998 
1.0368770 	 0.981780 
1.0368919 	 0.960362 
1.0369068 	 0.932397 
1.0369217 	 0.972825 
1.0369366 	 1.000130 
1.0369517 	 1.011960 
1.0369666 	 0.997046 
1.0369815 	 0.995127 
1.0369964 	 0.997677 
1.0370113 	 0.991982 
1.0370262 	 0.995096 
1.0370412 	 0.986774 
1.0370561 	 0.982105 
1.0370710 	 0.973162 
1.0370859 	 0.988717 
1.0371008 	 0.982198 
1.0371157 	 0.980562 
1.0371307 	 0.999388 
1.0371456 	 1.005840 
1.0371605 	 0.968891 
1.0371754 	 0.951364 
1.0371903 	 0.935796 
1.0372052 	 0.894994 
1.0372201 	 0.925325 
1.0372351 	 0.976494 
1.0372500 	 0.974594 
1.0372649 	 1.007560 
1.0372798 	 1.033170 
1.0372947 	 1.002850 
1.0373096 	 0.973334 
1.0373247 	 1.003480 
1.0373396 	 0.978724 
1.0373545 	 1.005650 
1.0373694 	 0.996990 
1.0373843 	 0.984060 
1.0373992 	 0.940854 
1.0374142 	 0.968994 
1.0374291 	 1.012860 
1.0374440 	 1.022180 
1.0374589 	 0.952120 
1.0374738 	 0.989890 
1.0374887 	 0.994891 
1.0375036 	 0.983227 
1.0375186 	 0.994808 
1.0375335 	 0.983145 
1.0375484 	 0.980775 
1.0375633 	 0.980209 
1.0375782 	 0.993639 
1.0375931 	 0.984045 
1.0376081 	 0.988756 
1.0376230 	 0.981431 
1.0376379 	 0.985637 
1.0376529 	 1.003360 
1.0376678 	 0.975322 
1.0376827 	 0.951697 
1.0376977 	 0.985151 
1.0377126 	 0.961464 
1.0377275 	 0.987307 
1.0377424 	 0.992766 
1.0377573 	 0.992893 
1.0377722 	 0.985452 
1.0377871 	 0.999878 
1.0378021 	 0.995788 
1.0378170 	 0.983074 
1.0378319 	 0.975661 
1.0378468 	 1.020160 
1.0378617 	 0.970533 
1.0378766 	 0.973362 
1.0378916 	 0.988259 
1.0379065 	 0.972113 
1.0379214 	 0.966961 
1.0379363 	 0.954120 
1.0379512 	 0.948422 
1.0379661 	 0.931046 
1.0379812 	 0.928119 
1.0379961 	 0.953913 
1.0380110 	 0.977609 
1.0380259 	 0.987969 
1.0380408 	 1.004570 
1.0380557 	 1.002110 
1.0380706 	 0.979877 
1.0380856 	 0.970401 
1.0381005 	 0.969691 
1.0381154 	 0.980740 
1.0381303 	 1.011690 
1.0381452 	 1.002200 
1.0381601 	 1.018130 
1.0381751 	 1.021630 
1.0381900 	 1.006420 
1.0382049 	 0.993483 
1.0382198 	 0.984776 
1.0382347 	 0.953939 
1.0382496 	 0.968350 
1.0382646 	 0.971614 
1.0382795 	 1.000300 
1.0382944 	 1.010780 
1.0383093 	 0.998445 
1.0383242 	 1.008800 
1.0383391 	 0.992925 
1.0383540 	 0.985296 
1.0383691 	 1.005730 
1.0383840 	 1.002240 
1.0383989 	 1.024360 
1.0384138 	 1.007210 
1.0384287 	 1.008820 
1.0384436 	 1.013100 
1.0384586 	 1.013190 
1.0384735 	 1.014100 
1.0384884 	 1.013580 
1.0385033 	 1.006320 
1.0385182 	 1.011190 
1.0385331 	 0.996602 
1.0385481 	 1.014340 
1.0385630 	 0.984650 
1.0385779 	 0.994188 
1.0385928 	 0.992991 
1.0386077 	 0.999160 
1.0386226 	 0.992325 
1.0386375 	 0.990375 
1.0386525 	 0.994286 
1.0386674 	 0.989482 
1.0386823 	 1.000960 
1.0386972 	 1.006290 
1.0387121 	 0.996893 
1.0387270 	 1.000000 
1.0387421 	 0.995483 
1.0387570 	 0.991545 
1.0387719 	 0.999813 
1.0387868 	 1.005570 
1.0388017 	 0.993146 
1.0388166 	 0.977598 
1.0388316 	 0.997765 
1.0388465 	 1.005120 
1.0388614 	 0.995578 
1.0388763 	 1.007200 
1.0388912 	 0.992386 
1.0389061 	 0.981736 
1.0389210 	 0.988022 
1.0389360 	 0.993074 
1.0389509 	 0.990974 
1.0389658 	 0.978245 
1.0389807 	 1.003600 
1.0389956 	 0.995523 
1.0390105 	 1.012110 
1.0390255 	 1.008490 
1.0390404 	 1.007450 
1.0390553 	 1.009250 
1.0390702 	 1.004830 
1.0390851 	 1.006310 
1.0391001 	 1.014850 
1.0391151 	 0.996715 
1.0391300 	 1.043920 
1.0391449 	 1.000360 
1.0391598 	 1.002380 
1.0391747 	 1.007650 
1.0391896 	 1.015170 
1.0392045 	 0.998716 
1.0392195 	 0.992965 
1.0392344 	 0.985341 
1.0392493 	 0.992652 
1.0392642 	 0.986803 
1.0392791 	 1.000880 
1.0392940 	 0.998790 
1.0393090 	 0.998681 
1.0393239 	 0.990457 
1.0393388 	 0.997840 
1.0393537 	 1.035920 
1.0393686 	 1.028700 
1.0393835 	 0.992673 
1.0393986 	 0.976416 
1.0394135 	 0.967293 
1.0394284 	 0.983686 
1.0394433 	 0.986622 
1.0394582 	 0.997087 
1.0394731 	 1.012630 
1.0394881 	 1.008460 
1.0395030 	 1.001460 
1.0395179 	 1.000120 
1.0395328 	 1.016570 
1.0395477 	 0.980109 
1.0395626 	 0.970331 
1.0395775 	 0.980630 
1.0395925 	 0.988286 
1.0396074 	 1.006700 
1.0396223 	 1.001120 
1.0396372 	 0.953447 
1.0396521 	 0.903908 
1.0396670 	 0.840395 
1.0396820 	 0.845640 
1.0396969 	 0.902553 
1.0397118 	 0.942264 
1.0397267 	 0.936090 
1.0397416 	 0.871724 
1.0397565 	 0.742298 
1.0397716 	 0.666513 
1.0397865 	 0.730634 
1.0398014 	 0.869984 
1.0398163 	 0.941405 
1.0398312 	 0.986642 
1.0398461 	 0.994619 
1.0398610 	 0.988349 
1.0398760 	 0.985093 
1.0398909 	 0.996872 
1.0399058 	 0.997018 
1.0399207 	 1.015570 
1.0399356 	 1.004950 
1.0399505 	 1.006440 
1.0399655 	 1.005320 
1.0399804 	 1.018860 
1.0399953 	 1.002580 
1.0400102 	 0.989127 
1.0400251 	 0.995246 
1.0400400 	 0.989564 
1.0400550 	 0.989338 
1.0400699 	 1.022130 
1.0400848 	 1.014530 
1.0400997 	 1.010260 
1.0401146 	 1.006000 
1.0401295 	 0.991028 
1.0401444 	 0.991008 
1.0401595 	 0.987722 
1.0401744 	 0.995782 
1.0401893 	 1.008440 
1.0402042 	 1.007400 
1.0402191 	 0.999850 
1.0402340 	 1.008260 
1.0402490 	 1.004250 
1.0402639 	 0.999796 
1.0402788 	 1.001530 
1.0402937 	 1.050270 
1.0403086 	 1.054090 
1.0403235 	 1.004330 
1.0403385 	 0.994009 
1.0403534 	 1.003840 
1.0403683 	 0.995080 
1.0403832 	 1.035810 
1.0403981 	 1.009080 
1.0404130 	 0.999194 
1.0404279 	 1.006030 
1.0404429 	 1.002790 
1.0404578 	 1.012990 
1.0404727 	 0.992454 
1.0404876 	 0.996271 
1.0405025 	 1.006660 
1.0405174 	 1.014890 
1.0405325 	 1.026460 
1.0405474 	 1.006300 
1.0405623 	 1.016410 
1.0405772 	 1.012560 
1.0405921 	 1.033030 
1.0406070 	 1.014350 
1.0406220 	 1.010890 
1.0406369 	 1.000350 
1.0406518 	 1.014130 
1.0406667 	 0.999031 
1.0406816 	 1.007120 
1.0406965 	 1.005480 
1.0407114 	 0.989013 
1.0407264 	 1.025240 
1.0407413 	 0.984617 
1.0407562 	 0.992567 
1.0407711 	 0.952478 
1.0407860 	 0.994237 
1.0408009 	 0.978111 
1.0408159 	 0.980372 
1.0408309 	 1.008600 
1.0408458 	 1.014080 
1.0408607 	 1.017310 
1.0408756 	 1.020060 
1.0408905 	 1.008540 
1.0409055 	 1.040550 
1.0409204 	 1.024420 
1.0409353 	 1.004080 
1.0409502 	 1.008660 
1.0409651 	 0.992205 
1.0409800 	 1.048480 
1.0409949 	 1.067550 
1.0410099 	 1.027440 
1.0410248 	 1.022690 
1.0410397 	 1.010510 
1.0410546 	 1.002430 
1.0410695 	 0.997832 
1.0410844 	 1.004200 
1.0410994 	 0.982797 
1.0411143 	 0.986892 
1.0411292 	 0.996828 
1.0411441 	 0.993633 
1.0411590 	 0.998393 
1.0411739 	 0.998727 
1.0411890 	 1.014180 
1.0412039 	 1.007890 
1.0412188 	 0.991963 
1.0412337 	 0.985633 
1.0412486 	 1.000970 
1.0412635 	 1.015990 
1.0412784 	 1.008070 
1.0412934 	 1.003230 
1.0413083 	 0.987455 
1.0413232 	 0.989132 
1.0413381 	 0.988261 
1.0413530 	 0.997556 
1.0413679 	 1.021210 
1.0413829 	 1.006930 
1.0413978 	 1.002450 
1.0414127 	 1.006250 
1.0414276 	 1.014510 
1.0414425 	 1.004320 
1.0414574 	 0.992014 
1.0414724 	 0.991711 
1.0414873 	 0.997997 
1.0415022 	 1.003330 
1.0415171 	 1.000690 
1.0415320 	 1.010270 
1.0415469 	 1.004110 
1.0415618 	 1.011500 
1.0415769 	 1.008260 
1.0415918 	 1.013000 
1.0416067 	 1.009200 
1.0416216 	 0.997412 
1.0416365 	 1.003500 
1.0416514 	 1.029240 
1.0416664 	 1.013130 
1.0416813 	 0.989220 
1.0416962 	 0.984881 
1.0417111 	 1.003420 
1.0417260 	 0.994239 
1.0417409 	 1.013560 
1.0417559 	 0.993249 
1.0417708 	 1.008530 
1.0417857 	 1.018810 
1.0418006 	 1.015340 
1.0418155 	 1.012790 
1.0418304 	 1.011530 
1.0418453 	 1.009370 
1.0418603 	 1.004280 
1.0418752 	 1.002720 
1.0418901 	 1.012660 
1.0419050 	 1.012420 
1.0419199 	 1.005340 
1.0419348 	 1.013470 
1.0419499 	 1.009130 
1.0419648 	 1.011480 
1.0419797 	 1.023310 
1.0419946 	 1.009820 
1.0420095 	 0.998598 
1.0420244 	 0.999325 
1.0420394 	 1.008500 
1.0420543 	 0.993354 
1.0420692 	 1.008220 
1.0420841 	 1.003620 
1.0420990 	 1.016070 
1.0421139 	 0.991489 
1.0421288 	 1.015620 
1.0421438 	 1.007470 
1.0421587 	 1.005110 
1.0421736 	 0.999321 
1.0421885 	 0.998029 
1.0422034 	 0.989506 
1.0422183 	 0.985233 
1.0422333 	 0.991888 
1.0422482 	 1.000800 
1.0422632 	 0.999754 
1.0422781 	 1.003770 
1.0422930 	 0.997134 
1.0423079 	 1.001390 
1.0423229 	 0.999230 
1.0423378 	 1.011250 
1.0423527 	 0.997143 
1.0423676 	 1.001680 
1.0423825 	 0.965188 
1.0423974 	 0.951034 
1.0424123 	 0.956975 
1.0424273 	 0.991150 
1.0424422 	 0.982634 
1.0424571 	 0.956319 
1.0424720 	 0.943306 
1.0424869 	 0.964519 
1.0425018 	 0.987047 
1.0425168 	 1.012000 
1.0425317 	 1.011070 
1.0425466 	 1.019470 
1.0425615 	 1.018910 
1.0425764 	 1.021780 
1.0425913 	 1.014420 
1.0426064 	 1.007280 
1.0426213 	 1.001520 
1.0426362 	 0.986322 
1.0426511 	 0.988830 
1.0426660 	 1.004450 
1.0426809 	 1.006850 
1.0426958 	 1.002270 
1.0427108 	 0.988899 
1.0427257 	 0.996420 
1.0427406 	 0.997633 
1.0427555 	 1.003410 
1.0427704 	 1.000330 
1.0427853 	 0.998204 
1.0428003 	 0.986398 
1.0428152 	 0.983753 
1.0428301 	 0.983526 
1.0428450 	 1.001610 
1.0428599 	 1.009390 
1.0428748 	 1.008830 
1.0428898 	 0.993663 
1.0429047 	 0.987110 
1.0429196 	 0.972528 
1.0429345 	 0.990859 
1.0429494 	 1.032980 
1.0429643 	 1.062370 
1.0429792 	 1.003260 
1.0429943 	 1.006780 
1.0430092 	 1.007890 
1.0430241 	 1.006700 
1.0430390 	 1.013650 
1.0430539 	 1.003940 
1.0430688 	 0.997048 
1.0430838 	 1.003110 
1.0430987 	 1.002740 
1.0431136 	 1.004480 
1.0431285 	 0.997948 
1.0431434 	 0.993543 
1.0431583 	 0.995273 
1.0431733 	 1.010560 
1.0431882 	 1.007040 
1.0432031 	 1.009250 
1.0432180 	 0.999094 
1.0432329 	 1.048880 
1.0432478 	 1.057090 
1.0432627 	 1.012590 
1.0432777 	 0.997803 
1.0432926 	 1.006770 
1.0433075 	 1.022160 
1.0433224 	 1.021390 
1.0433373 	 1.018370 
1.0433522 	 1.022050 
1.0433673 	 1.019480 
1.0433822 	 1.014000 
1.0433971 	 0.991519 
1.0434120 	 0.998127 
1.0434269 	 1.023240 
1.0434418 	 1.025800 
1.0434568 	 1.017920 
1.0434717 	 1.025950 
1.0434866 	 1.014960 
1.0435015 	 1.013700 
1.0435164 	 1.027110 
1.0435313 	 1.013910 
1.0435462 	 1.016980 
1.0435612 	 1.013370 
1.0435761 	 1.014850 
1.0435910 	 1.023820 
1.0436059 	 1.008140 
1.0436208 	 1.012140 
1.0436357 	 1.004350 
1.0436507 	 1.009740 
1.0436656 	 1.018230 
1.0436805 	 1.027730 
1.0436954 	 1.018530 
1.0437104 	 1.006720 
1.0437253 	 1.014750 
1.0437403 	 1.031250 
1.0437552 	 1.025920 
1.0437701 	 1.035320 
1.0437850 	 1.018240 
1.0437999 	 1.013870 
1.0438148 	 1.015580 
1.0438297 	 1.018590 
1.0438447 	 1.005480 
1.0438596 	 1.028310 
1.0438745 	 1.020540 
1.0438894 	 1.020330 
1.0439043 	 1.019060 
1.0439192 	 1.027830 
1.0439342 	 1.031260 
1.0439491 	 1.020750 
1.0439640 	 1.012030 
1.0439789 	 1.011610 
1.0439938 	 1.004150 
1.0440087 	 1.003660 
1.0440238 	 1.017190 
1.0440387 	 1.017780 
1.0440536 	 1.029280 
1.0440685 	 1.023980 
1.0440834 	 1.026240 
1.0440983 	 1.009720 
1.0441132 	 1.008410 
1.0441282 	 1.003380 
1.0441431 	 0.999399 
1.0441580 	 1.001450 
1.0441729 	 1.005950 
1.0441878 	 1.006540 
1.0442027 	 1.019280 
1.0442177 	 1.011760 
1.0442326 	 1.017600 
1.0442475 	 1.014170 
1.0442624 	 1.010980 
1.0442773 	 1.004870 
1.0442922 	 1.002210 
1.0443072 	 1.003210 
1.0443221 	 1.010130 
1.0443370 	 1.012360 
1.0443519 	 1.014900 
1.0443668 	 1.011660 
1.0443817 	 1.016290 
1.0443966 	 1.014400 
1.0444117 	 1.013430 
1.0444266 	 1.007930 
1.0444415 	 1.005670 
1.0444564 	 1.005660 
1.0444713 	 1.009450 
1.0444862 	 1.012800 
1.0445012 	 1.018240 
1.0445161 	 1.010110 
1.0445310 	 1.008190 
1.0445459 	 1.012810 
1.0445608 	 1.018790 
1.0445757 	 1.021430 
1.0445907 	 1.012790 
1.0446056 	 1.010060 
1.0446205 	 1.001380 
1.0446354 	 0.991106 
1.0446503 	 0.991695 
1.0446652 	 1.005520 
1.0446801 	 1.017050 
1.0446951 	 1.017380 
1.0447100 	 1.023040 
1.0447249 	 1.009160 
1.0447398 	 1.016690 
1.0447547 	 1.021740 
1.0447696 	 1.022970 
1.0447847 	 1.021260 
1.0447996 	 1.020200 
1.0448145 	 1.014600 
1.0448294 	 1.018280 
1.0448443 	 1.019330 
1.0448592 	 1.025900 
1.0448742 	 1.024880 
1.0448891 	 1.031050 
1.0449040 	 1.028380 
1.0449189 	 1.027960 
1.0449338 	 1.026250 
1.0449487 	 1.019070 
1.0449636 	 1.015060 
1.0449786 	 1.018320 
1.0449935 	 1.021540 
1.0450084 	 1.013120 
1.0450233 	 1.015530 
1.0450382 	 1.022180 
1.0450531 	 1.021410 
1.0450681 	 1.022130 
1.0450830 	 1.022000 
1.0450979 	 1.017370 
1.0451128 	 1.015130 
1.0451277 	 1.022810 
1.0451427 	 1.014790 
1.0451577 	 1.010080 
1.0451726 	 1.012750 
1.0451875 	 1.022660 
1.0452024 	 1.020990 
1.0452173 	 1.015710 
1.0452322 	 1.014930 
1.0452471 	 1.017090 
1.0452621 	 1.023010 
1.0452770 	 1.016680 
1.0452919 	 1.012910 
1.0453068 	 1.002720 
1.0453217 	 1.016240 
1.0453366 	 1.028250 
1.0453516 	 0.984685 
1.0453665 	 0.985538 
1.0453814 	 0.994748 
1.0453963 	 1.005090 
1.0454112 	 1.010230 
1.0454261 	 1.015110 
1.0454412 	 1.015800 
1.0454561 	 1.017960 
1.0454710 	 1.016510 
1.0454859 	 1.013510 
1.0455008 	 1.015950 
1.0455157 	 1.014480 
1.0455306 	 1.014270 
1.0455456 	 1.022250 
1.0455605 	 1.015930 
1.0455754 	 1.012600 
1.0455903 	 1.014690 
1.0456052 	 1.001300 
1.0456201 	 1.002000 
1.0456351 	 1.000030 
1.0456500 	 1.008330 
1.0456649 	 1.008870 
1.0456798 	 1.018480 
1.0456947 	 1.014220 
1.0457096 	 1.006590 
1.0457246 	 1.000280 
1.0457395 	 1.011670 
1.0457544 	 1.006760 
1.0457693 	 1.013980 
1.0457842 	 1.013300 
1.0457991 	 1.014880 
1.0458142 	 1.011140 
1.0458291 	 1.019610 
1.0458440 	 1.020430 
1.0458589 	 1.027640 
1.0458738 	 1.015160 
1.0458887 	 1.013880 
1.0459036 	 1.008350 
1.0459186 	 1.017900 
1.0459335 	 1.009380 
1.0459484 	 1.017010 
1.0459633 	 1.021510 
1.0459782 	 1.021670 
1.0459931 	 1.021220 
1.0460081 	 1.024330 
1.0460230 	 1.017540 
1.0460379 	 1.017750 
1.0460528 	 1.011720 
1.0460677 	 0.999686 
1.0460826 	 0.981440 
1.0460976 	 0.965670 
1.0461125 	 0.975485 
1.0461274 	 0.999774 
1.0461423 	 1.010610 
1.0461572 	 1.027310 
1.0461721 	 1.026210 
1.0461870 	 1.017980 
1.0462021 	 1.003820 
1.0462170 	 1.007230 
1.0462319 	 1.009370 
1.0462468 	 1.011020 
1.0462617 	 1.018600 
1.0462766 	 1.023100 
1.0462916 	 1.018280 
1.0463065 	 1.015300 
1.0463214 	 1.016660 
1.0463363 	 1.024230 
1.0463512 	 1.018510 
1.0463661 	 1.022700 
1.0463811 	 1.018430 
1.0463960 	 1.012040 
1.0464109 	 1.018210 
1.0464258 	 1.023470 
1.0464407 	 1.024170 
1.0464556 	 1.021250 
1.0464705 	 1.015350 
1.0464855 	 1.020730 
1.0465004 	 1.006360 
1.0465153 	 1.009880 
1.0465302 	 1.013680 
1.0465451 	 1.006690 
1.0465600 	 1.008600 
1.0465751 	 1.007850 
1.0465900 	 1.018060 
1.0466049 	 1.016210 
1.0466198 	 1.012900 
1.0466347 	 0.995939 
1.0466496 	 0.981048 
1.0466646 	 0.983230 
1.0466795 	 1.001430 
1.0466944 	 1.001550 
1.0467093 	 1.007160 
1.0467242 	 0.997317 
1.0467391 	 0.992307 
1.0467540 	 0.985605 
1.0467690 	 0.996493 
1.0467839 	 1.003330 
1.0467988 	 1.001940 
1.0468137 	 0.991853 
1.0468286 	 0.982896 
1.0468435 	 0.975643 
1.0468585 	 0.974247 
1.0468735 	 1.001680 
1.0468884 	 1.007790 
1.0469033 	 1.010890 
1.0469182 	 1.021790 
1.0469331 	 1.007470 
1.0469481 	 0.997574 
1.0469630 	 0.997220 
1.0469779 	 1.000570 
1.0469928 	 0.990415 
1.0470077 	 0.990980 
1.0470226 	 0.957013 
1.0470375 	 0.899730 
1.0470525 	 0.858688 
1.0470674 	 0.881532 
1.0470823 	 0.928215 
1.0470972 	 0.973769 
1.0471121 	 0.984197 
1.0471270 	 0.994179 
1.0471420 	 1.002380 
1.0471569 	 1.001300 
1.0471718 	 0.992631 
1.0471867 	 0.990304 
1.0472016 	 0.996509 
1.0472165 	 0.992630 
1.0472316 	 0.988870 
1.0472465 	 0.989748 
1.0472614 	 0.993822 
1.0472763 	 0.997111 
1.0472912 	 0.998147 
1.0473061 	 0.993402 
1.0473210 	 0.986219 
1.0473360 	 0.988632 
1.0473509 	 0.997382 
1.0473658 	 1.005710 
1.0473807 	 1.006100 
1.0473956 	 1.001430 
1.0474105 	 1.002020 
1.0474255 	 0.995823 
1.0474404 	 0.999174 
1.0474553 	 0.996521 
1.0474702 	 1.000180 
1.0474851 	 1.006930 
1.0475000 	 1.007770 
1.0475150 	 1.004130 
1.0475299 	 1.001620 
1.0475448 	 0.992188 
1.0475597 	 0.986197 
1.0475746 	 0.974642 
1.0475895 	 0.983705 
1.0476044 	 0.989785 
1.0476195 	 1.001460 
1.0476344 	 1.007170 
1.0476493 	 1.011260 
1.0476642 	 1.001760 
1.0476791 	 1.011280 
1.0476940 	 1.009250 
1.0477090 	 0.997073 
1.0477239 	 0.993302 
1.0477388 	 0.997391 
1.0477537 	 0.985254 
1.0477686 	 0.994975 
1.0477835 	 0.994716 
1.0477985 	 1.003970 
1.0478134 	 0.988971 
1.0478283 	 0.983369 
1.0478432 	 0.992392 
1.0478581 	 0.999350 
1.0478730 	 1.001180 
1.0478879 	 1.004750 
1.0479029 	 0.996809 
1.0479178 	 0.998363 
1.0479327 	 1.009440 
1.0479476 	 1.003390 
1.0479625 	 0.998206 
1.0479774 	 0.991910 
1.0479925 	 1.000870 
1.0480074 	 1.008780 
1.0480223 	 1.010010 
1.0480372 	 0.996596 
1.0480521 	 1.005820 
1.0480670 	 0.998413 
1.0480820 	 0.996120 
1.0480969 	 1.007110 
1.0481118 	 1.010870 
1.0481267 	 1.009730 
1.0481416 	 1.009250 
1.0481565 	 0.997779 
1.0481714 	 0.997250 
1.0481864 	 0.989031 
1.0482013 	 0.975579 
1.0482162 	 0.968734 
1.0482311 	 0.975943 
1.0482460 	 0.997712 
1.0482609 	 1.008260 
1.0482759 	 1.011620 
1.0482908 	 1.004870 
1.0483057 	 1.011510 
1.0483207 	 1.007860 
1.0483356 	 1.003950 
1.0483505 	 1.002790 
1.0483655 	 0.994850 
1.0483804 	 1.009210 
1.0483953 	 1.006720 
1.0484102 	 1.009840 
1.0484251 	 1.000130 
1.0484400 	 1.006420 
1.0484549 	 1.002770 
1.0484699 	 1.001370 
1.0484848 	 1.002240 
1.0484997 	 1.002640 
1.0485146 	 0.998989 
1.0485295 	 0.996642 
1.0485444 	 0.997036 
1.0485594 	 1.004830 
1.0485743 	 1.007080 
1.0485892 	 0.995200 
1.0486041 	 0.994123 
1.0486190 	 0.992815 
1.0486339 	 1.002140 
1.0486490 	 0.992700 
1.0486639 	 0.986639 
1.0486788 	 0.959677 
1.0486937 	 0.904785 
1.0487086 	 0.864928 
1.0487235 	 0.883805 
1.0487384 	 0.939101 
1.0487534 	 0.983509 
1.0487683 	 0.985394 
1.0487832 	 0.985243 
1.0487981 	 0.982628 
1.0488130 	 0.988478 
1.0488279 	 0.983266 
1.0488429 	 0.992759 
1.0488578 	 0.987951 
1.0488727 	 0.984609 
1.0488876 	 0.987853 
1.0489025 	 0.991020 
1.0489174 	 0.985398 
1.0489324 	 0.997405 
1.0489473 	 0.994621 
1.0489622 	 0.992558 
1.0489771 	 0.984097 
1.0489920 	 0.984297 
1.0490069 	 0.979744 
1.0490218 	 0.989155 
1.0490369 	 0.994385 
1.0490518 	 0.993084 
1.0490667 	 1.004270 
1.0490816 	 1.001560 
1.0490965 	 0.997318 
1.0491114 	 0.999417 
1.0491264 	 0.994580 
1.0491413 	 0.990322 
1.0491562 	 0.987462 
1.0491711 	 0.992812 
1.0491860 	 0.992673 
1.0492009 	 0.992905 
1.0492159 	 0.993995 
1.0492308 	 0.999833 
1.0492457 	 1.001040 
1.0492606 	 0.996896 
1.0492755 	 1.002070 
1.0492904 	 0.988960 
1.0493053 	 0.989275 
1.0493203 	 0.987236 
1.0493352 	 0.991641 
1.0493501 	 0.994167 
1.0493650 	 1.011700 
1.0493799 	 1.003040 
1.0493948 	 1.013500 
1.0494099 	 1.005910 
1.0494248 	 1.014130 
1.0494397 	 0.993169 
1.0494546 	 0.996012 
1.0494695 	 0.991748 
1.0494844 	 0.994801 
1.0494994 	 0.996888 
1.0495143 	 1.001930 
1.0495292 	 1.004430 
1.0495441 	 1.010290 
1.0495590 	 1.013490 
1.0495739 	 1.000420 
1.0495888 	 0.993704 
1.0496038 	 0.990638 
1.0496187 	 0.982683 
1.0496336 	 0.975779 
1.0496485 	 0.963020 
1.0496634 	 0.907504 
1.0496783 	 0.793807 
1.0496933 	 0.682516 
1.0497082 	 0.690799 
1.0497231 	 0.806145 
1.0497380 	 0.920090 
1.0497530 	 0.967673 
1.0497679 	 0.973333 
1.0497829 	 0.967159 
1.0497978 	 0.981798 
1.0498127 	 0.983808 
1.0498276 	 0.993224 
1.0498425 	 1.007090 
1.0498574 	 1.013240 
1.0498723 	 1.003890 
1.0498873 	 0.994221 
1.0499022 	 0.984437 
1.0499171 	 0.986954 
1.0499320 	 0.976659 
1.0499469 	 0.983363 
1.0499618 	 0.989410 
1.0499768 	 1.000510 
1.0499917 	 1.008970 
1.0500066 	 1.011570 
1.0500215 	 1.004560 
1.0500364 	 0.997253 
1.0500513 	 0.988483 
1.0500664 	 0.981860 
1.0500813 	 0.979586 
1.0500962 	 0.978869 
1.0501111 	 0.993145 
1.0501260 	 1.000630 
1.0501409 	 0.990638 
1.0501558 	 0.990331 
1.0501708 	 0.994474 
1.0501857 	 0.987837 
1.0502006 	 0.975430 
1.0502155 	 0.976452 
1.0502304 	 0.985319 
1.0502453 	 0.968908 
1.0502603 	 0.963655 
1.0502752 	 0.974517 
1.0502901 	 0.986660 
1.0503050 	 0.986028 
1.0503199 	 0.993647 
1.0503348 	 0.997616 
1.0503498 	 0.983657 
1.0503647 	 0.978935 
1.0503796 	 0.970367 
1.0503945 	 0.967723 
1.0504094 	 0.981280 
1.0504243 	 0.974239 
1.0504392 	 0.990485 
1.0504543 	 0.991156 
1.0504692 	 0.999542 
1.0504841 	 0.993159 
1.0504990 	 0.987152 
1.0505139 	 0.978402 
1.0505288 	 0.975350 
1.0505438 	 0.970597 
1.0505587 	 0.956462 
1.0505736 	 0.956832 
1.0505885 	 0.950316 
1.0506034 	 0.971584 
1.0506183 	 0.986140 
1.0506333 	 1.002200 
1.0506482 	 0.994068 
1.0506631 	 1.003750 
1.0506780 	 0.973270 
1.0506929 	 0.978820 
1.0507078 	 0.967678 
1.0507227 	 0.974369 
1.0507377 	 0.991549 
1.0507526 	 0.995380 
1.0507675 	 0.988670 
1.0507824 	 1.009820 
1.0507973 	 1.008940 
1.0508122 	 0.995143 
1.0508273 	 0.993313 
1.0508422 	 0.981137 
1.0508571 	 0.977633 
1.0508720 	 0.974644 
1.0508869 	 0.987754 
1.0509018 	 0.992134 
1.0509168 	 0.997083 
1.0509317 	 0.994461 
1.0509466 	 1.002010 
1.0509615 	 0.997030 
1.0509764 	 0.989446 
1.0509913 	 0.978654 
1.0510063 	 0.977590 
1.0510212 	 0.968511 
1.0510361 	 0.997481 
1.0510510 	 0.994298 
1.0510659 	 0.975338 
1.0510808 	 0.952661 
1.0510957 	 0.958418 
1.0511107 	 0.957245 
1.0511256 	 0.977040 
1.0511405 	 0.992326 
1.0511554 	 0.991717 
1.0511703 	 0.971130 
1.0511853 	 0.981511 
1.0512003 	 0.973836 
1.0512152 	 0.978639 
1.0512301 	 0.974960 
1.0512450 	 0.977366 
1.0512599 	 0.982269 
1.0512748 	 0.981166 
1.0512898 	 0.983317 
1.0513047 	 0.980769 
1.0513196 	 0.973280 
1.0513345 	 0.975623 
1.0513494 	 0.975149 
1.0513643 	 0.963578 
1.0513792 	 0.972675 


==> anc/HD201092/HD201092_74.dat <==
1.0225625 	 0.998078 
1.0225772 	 0.946466 
1.0225918 	 0.975944 
1.0226066 	 0.992162 
1.0226213 	 0.950052 
1.0226361 	 0.974951 
1.0226507 	 1.021400 
1.0226654 	 1.035360 
1.0226802 	 1.003180 
1.0226948 	 0.995968 
1.0227096 	 1.008060 
1.0227243 	 0.999746 
1.0227389 	 0.967093 
1.0227537 	 0.964284 
1.0227684 	 0.989493 
1.0227832 	 0.979334 
1.0227978 	 0.982015 
1.0228125 	 0.995263 
1.0228273 	 0.990390 
1.0228419 	 0.995279 
1.0228567 	 0.980504 
1.0228714 	 0.984898 
1.0228860 	 0.973746 
1.0229008 	 0.961574 
1.0229155 	 1.000760 
1.0229303 	 1.031130 
1.0229449 	 0.994142 
1.0229596 	 1.009400 
1.0229744 	 1.020590 
1.0229890 	 1.004950 
1.0230038 	 0.994903 
1.0230185 	 0.982143 
1.0230331 	 0.987339 
1.0230479 	 1.016900 
1.0230626 	 0.995568 
1.0230774 	 0.988949 
1.0230920 	 0.972831 
1.0231067 	 0.979341 
1.0231215 	 0.984211 
1.0231361 	 1.006770 
1.0231509 	 0.991967 
1.0231656 	 1.007660 
1.0231802 	 0.996172 
1.0231950 	 0.989468 
1.0232097 	 1.005370 
1.0232245 	 0.996155 
1.0232391 	 0.964869 
1.0232538 	 0.992841 
1.0232686 	 0.944876 
1.0232832 	 0.982537 
1.0232980 	 0.994039 
1.0233127 	 0.960665 
1.0233274 	 0.953321 
1.0233421 	 0.984506 
1.0233568 	 0.985500 
1.0233716 	 1.021320 
1.0233862 	 0.991948 
1.0234009 	 0.971281 
1.0234157 	 0.982372 
1.0234303 	 0.969221 
1.0234450 	 0.995966 
1.0234598 	 1.003260 
1.0234745 	 1.012630 
1.0234892 	 0.992340 
1.0235039 	 0.998326 
1.0235186 	 1.001970 
1.0235333 	 1.022180 
1.0235480 	 1.025560 
1.0235628 	 1.009190 
1.0235775 	 0.991720 
1.0235921 	 1.010540 
1.0236069 	 1.027700 
1.0236216 	 0.981221 
1.0236363 	 0.990801 
1.0236510 	 0.990024 
1.0236657 	 0.984840 
1.0236804 	 1.025000 
1.0236951 	 1.011630 
1.0237099 	 1.003130 
1.0237246 	 1.008680 
1.0237392 	 0.993731 
1.0237540 	 1.003480 
1.0237687 	 1.080160 
1.0237834 	 0.986979 
1.0237981 	 0.976413 
1.0238128 	 0.969773 
1.0238276 	 0.990065 
1.0238422 	 0.988036 
1.0238570 	 1.010810 
1.0238717 	 0.993496 
1.0238863 	 1.006030 
1.0239011 	 0.995188 
1.0239158 	 0.998812 
1.0239305 	 0.996052 
1.0239452 	 0.994188 
1.0239599 	 0.977355 
1.0239747 	 1.003040 
1.0239893 	 1.009580 
1.0240041 	 1.001980 
1.0240188 	 1.014470 
1.0240334 	 0.996455 
1.0240482 	 1.009310 
1.0240629 	 0.991855 
1.0240777 	 1.023420 
1.0240923 	 1.019570 
1.0241070 	 1.038420 
1.0241218 	 1.028970 
1.0241364 	 1.017830 
1.0241512 	 0.982351 
1.0241659 	 1.030900 
1.0241805 	 1.022110 
1.0241953 	 1.003250 
1.0242100 	 1.017790 
1.0242246 	 0.988948 
1.0242394 	 0.994081 
1.0242541 	 0.999983 
1.0242689 	 1.008060 
1.0242835 	 1.018120 
1.0242982 	 0.996161 
1.0243130 	 0.978359 
1.0243276 	 0.996289 
1.0243424 	 1.020780 
1.0243571 	 1.007370 
1.0243717 	 1.025020 
1.0243865 	 1.059410 
1.0244012 	 0.997941 
1.0244160 	 1.007140 
1.0244306 	 0.996625 
1.0244453 	 0.992045 
1.0244601 	 1.009880 
1.0244747 	 0.984902 
1.0244895 	 0.978645 
1.0245042 	 0.990126 
1.0245188 	 1.033740 
1.0245336 	 1.039090 
1.0245483 	 0.993824 
1.0245631 	 0.988625 
1.0245777 	 0.994422 
1.0245924 	 0.990048 
1.0246072 	 1.003830 
1.0246218 	 0.994076 
1.0246366 	 0.995707 
1.0246513 	 0.978248 
1.0246660 	 0.991648 
1.0246807 	 0.999107 
1.0246954 	 0.990217 
1.0247102 	 1.007300 
1.0247248 	 0.986720 
1.0247395 	 1.003710 
1.0247543 	 0.995080 
1.0247689 	 1.012980 
1.0247837 	 0.983702 
1.0247984 	 0.985196 
1.0248131 	 1.013450 
1.0248278 	 1.005380 
1.0248425 	 0.989079 
1.0248573 	 1.011230 
1.0248719 	 1.018400 
1.0248866 	 1.013440 
1.0249014 	 1.015620 
1.0249161 	 1.002110 
1.0249308 	 1.009560 
1.0249455 	 1.002000 
1.0249602 	 1.006170 
1.0249749 	 1.005560 
1.0249896 	 1.008140 
1.0250044 	 0.992475 
1.0250190 	 0.996631 
1.0250337 	 1.011270 
1.0250485 	 1.016620 
1.0250632 	 1.001820 
1.0250778 	 0.999443 
1.0250926 	 0.981439 
1.0251073 	 0.967038 
1.0251220 	 0.984301 
1.0251367 	 1.014230 
1.0251514 	 1.021090 
1.0251662 	 1.004720 
1.0251808 	 0.975234 
1.0251956 	 0.990698 
1.0252103 	 0.997104 
1.0252249 	 1.025870 
1.0252397 	 1.013220 
1.0252544 	 1.028930 
1.0252692 	 0.984062 
1.0252838 	 1.004000 
1.0252985 	 0.983863 
1.0253133 	 0.973924 
1.0253279 	 0.986356 
1.0253427 	 0.993100 
1.0253574 	 1.000710 
1.0253720 	 1.011830 
1.0253868 	 0.998779 
1.0254015 	 1.016920 
1.0254163 	 0.986951 
1.0254309 	 1.002590 
1.0254456 	 1.010040 
1.0254604 	 0.997652 
1.0254750 	 1.001650 
1.0254898 	 1.005740 
1.0255045 	 0.995678 
1.0255191 	 0.985178 
1.0255339 	 0.969833 
1.0255486 	 0.960244 
1.0255634 	 0.976543 
1.0255780 	 0.965544 
1.0255927 	 0.988989 
1.0256075 	 0.995604 
1.0256221 	 0.994825 
1.0256369 	 0.989097 
1.0256516 	 0.997074 
1.0256662 	 1.012510 
1.0256810 	 1.011920 
1.0256957 	 1.010150 
1.0257105 	 1.007100 
1.0257251 	 0.994949 
1.0257398 	 0.994205 
1.0257546 	 0.995620 
1.0257692 	 1.014840 
1.0257840 	 1.004130 
1.0257987 	 1.009490 
1.0258133 	 1.001380 
1.0258281 	 1.004840 
1.0258428 	 1.016630 
1.0258574 	 1.009710 
1.0258722 	 1.003500 
1.0258869 	 1.003470 
1.0259017 	 1.002340 
1.0259163 	 1.004270 
1.0259310 	 0.994651 
1.0259458 	 0.982402 
1.0259604 	 0.984524 
1.0259752 	 0.982140 
1.0259899 	 0.968594 
1.0260046 	 0.960563 
1.0260193 	 0.967808 
1.0260340 	 0.990746 
1.0260488 	 1.022210 
1.0260634 	 1.012420 
1.0260781 	 0.999768 
1.0260929 	 0.985639 
1.0261075 	 0.966485 
1.0261223 	 0.965197 
1.0261370 	 0.981519 
1.0261517 	 0.991447 
1.0261664 	 0.996019 
1.0261811 	 0.998131 
1.0261959 	 0.998854 
1.0262105 	 1.017270 
1.0262252 	 0.992982 
1.0262400 	 1.008920 
1.0262547 	 0.992951 
1.0262694 	 0.992380 
1.0262841 	 1.003150 
1.0262988 	 1.008030 
1.0263135 	 0.993966 
1.0263282 	 0.978369 
1.0263430 	 0.975746 
1.0263577 	 0.974310 
1.0263723 	 0.969273 
1.0263871 	 0.975586 
1.0264018 	 0.990626 
1.0264165 	 1.007730 
1.0264312 	 0.999784 
1.0264459 	 1.009200 
1.0264606 	 0.999631 
1.0264753 	 1.007950 
1.0264901 	 1.008060 
1.0265048 	 0.997571 
1.0265194 	 0.992860 
1.0265342 	 1.001320 
1.0265489 	 1.003230 
1.0265636 	 1.006240 
1.0265783 	 0.992013 
1.0265930 	 0.973040 
1.0266078 	 0.959122 
1.0266224 	 0.961791 
1.0266372 	 0.979554 
1.0266519 	 0.986026 
1.0266665 	 1.004070 
1.0266813 	 1.007640 
1.0266960 	 1.010100 
1.0267106 	 1.006980 
1.0267254 	 1.006650 
1.0267401 	 1.009610 
1.0267549 	 1.011450 
1.0267695 	 1.010720 
1.0267842 	 1.009050 
1.0267990 	 1.019590 
1.0268136 	 1.019570 
1.0268284 	 1.007010 
1.0268431 	 1.027490 
1.0268577 	 1.009770 
1.0268725 	 1.028040 
1.0268872 	 1.036140 
1.0269020 	 1.012150 
1.0269166 	 1.011330 
1.0269313 	 1.008530 
1.0269461 	 1.007660 
1.0269607 	 0.990688 
1.0269755 	 1.016210 
1.0269902 	 1.005640 
1.0270048 	 1.006940 
1.0270196 	 1.019460 
1.0270343 	 1.000000 
1.0270491 	 0.997625 
1.0270637 	 1.005460 
1.0270784 	 1.005360 
1.0270932 	 1.008310 
1.0271078 	 1.014730 
1.0271226 	 1.000220 
1.0271373 	 0.999157 
1.0271519 	 1.005950 
1.0271667 	 1.008030 
1.0271814 	 1.009910 
1.0271962 	 1.013930 
1.0272108 	 1.001730 
1.0272255 	 1.004800 
1.0272403 	 0.993822 
1.0272549 	 1.017670 
1.0272697 	 0.995722 
1.0272844 	 1.012650 
1.0272990 	 1.016610 
1.0273138 	 1.012590 
1.0273285 	 1.009700 
1.0273433 	 1.016890 
1.0273579 	 1.008890 
1.0273726 	 1.008050 
1.0273874 	 1.001340 
1.0274020 	 1.008130 
1.0274168 	 0.990373 
1.0274315 	 1.000260 
1.0274462 	 0.982818 
1.0274609 	 0.963632 
1.0274756 	 0.954305 
1.0274904 	 0.965703 
1.0275050 	 0.984562 
1.0275197 	 1.004100 
1.0275345 	 1.005900 
1.0275491 	 1.002620 
1.0275638 	 1.006930 
1.0275786 	 0.999333 
1.0275933 	 0.997039 
1.0276080 	 1.011890 
1.0276227 	 1.006290 
1.0276374 	 1.012390 
1.0276521 	 1.001040 
1.0276668 	 1.005930 
1.0276816 	 0.996851 
1.0276963 	 0.991935 
1.0277109 	 0.994852 
1.0277257 	 0.996296 
1.0277404 	 0.998885 
1.0277551 	 1.002170 
1.0277698 	 1.009690 
1.0277845 	 1.006930 
1.0277992 	 1.000190 
1.0278139 	 1.004820 
1.0278287 	 1.005380 
1.0278434 	 1.013900 
1.0278580 	 1.013360 
1.0278728 	 1.007360 
1.0278875 	 1.009050 
1.0279022 	 1.010250 
1.0279169 	 1.016060 
1.0279316 	 1.015200 
1.0279464 	 1.012820 
1.0279610 	 1.020310 
1.0279758 	 1.011910 
1.0279905 	 1.011610 
1.0280051 	 1.016270 
1.0280199 	 1.019580 
1.0280346 	 1.001680 
1.0280493 	 1.003570 
1.0280640 	 0.991329 
1.0280787 	 0.997424 
1.0280935 	 1.015350 
1.0281081 	 1.011350 
1.0281229 	 0.991167 
1.0281376 	 0.989570 
1.0281522 	 0.994483 
1.0281670 	 1.003000 
1.0281817 	 1.006800 
1.0281965 	 1.007100 
1.0282111 	 1.016100 
1.0282258 	 1.012880 
1.0282406 	 1.013250 
1.0282552 	 1.013500 
1.0282700 	 1.010120 
1.0282847 	 0.996825 
1.0282993 	 0.995888 
1.0283141 	 0.983894 
1.0283288 	 0.990502 
1.0283434 	 0.982136 
1.0283582 	 0.982054 
1.0283729 	 0.995390 
1.0283877 	 0.992145 
1.0284023 	 1.004000 
1.0284170 	 1.013210 
1.0284318 	 1.012960 
1.0284464 	 1.020660 
1.0284612 	 1.016590 
1.0284759 	 1.025360 
1.0284905 	 1.013610 
1.0285053 	 1.012370 
1.0285200 	 1.006370 
1.0285348 	 1.009640 
1.0285494 	 0.994070 
1.0285641 	 0.996434 
1.0285789 	 0.984163 
1.0285935 	 0.990183 
1.0286083 	 1.007360 
1.0286230 	 1.021510 
1.0286376 	 1.011580 
1.0286524 	 1.024430 
1.0286671 	 1.026520 
1.0286819 	 1.028330 
1.0286965 	 1.020420 
1.0287112 	 1.025810 
1.0287260 	 1.023670 
1.0287406 	 1.013990 
1.0287554 	 1.014900 
1.0287701 	 1.031160 
1.0287848 	 1.020720 
1.0287995 	 1.022980 
1.0288142 	 1.008480 
1.0288290 	 1.013030 
1.0288436 	 1.013320 
1.0288583 	 1.013690 
1.0288731 	 1.021220 
1.0288877 	 1.022170 
1.0289025 	 1.029610 
1.0289172 	 1.016260 
1.0289319 	 1.012980 
1.0289466 	 1.005680 
1.0289613 	 0.992083 
1.0289761 	 0.982381 
1.0289907 	 0.988775 
1.0290054 	 0.995564 
1.0290202 	 1.001130 
1.0290349 	 0.999610 
1.0290496 	 0.993929 
1.0290643 	 1.007910 
1.0290790 	 1.014670 
1.0290937 	 1.009910 
1.0291084 	 0.987947 
1.0291232 	 0.990180 
1.0291378 	 1.000360 
1.0291525 	 1.014940 
1.0291673 	 1.008080 
1.0291820 	 1.021010 
1.0291966 	 1.007930 
1.0292114 	 1.004580 
1.0292261 	 0.997311 
1.0292408 	 1.014820 
1.0292555 	 1.012460 
1.0292702 	 1.021720 
1.0292850 	 1.007070 
1.0292996 	 1.006900 
1.0293144 	 0.991147 
1.0293291 	 0.987692 
1.0293437 	 1.000770 
1.0293585 	 1.008500 
1.0293732 	 1.006540 
1.0293880 	 1.003250 
1.0294026 	 0.998771 
1.0294173 	 1.010840 
1.0294321 	 1.011070 
1.0294467 	 1.024090 
1.0294615 	 1.010390 
1.0294762 	 1.014000 
1.0294908 	 1.012800 
1.0295056 	 1.010540 
1.0295203 	 0.998333 
1.0295351 	 1.007980 
1.0295497 	 1.007050 
1.0295644 	 1.017330 
1.0295792 	 1.019980 
1.0295938 	 1.024890 
1.0296086 	 1.004970 
1.0296233 	 1.001910 
1.0296379 	 1.007590 
1.0296527 	 1.011880 
1.0296674 	 1.009250 
1.0296822 	 1.010040 
1.0296968 	 1.017070 
1.0297115 	 1.031950 
1.0297263 	 1.017370 
1.0297409 	 1.020800 
1.0297557 	 1.019000 
1.0297704 	 1.017590 
1.0297850 	 1.021780 
1.0297998 	 1.019090 
1.0298145 	 1.008100 
1.0298293 	 0.996711 
1.0298439 	 0.981208 
1.0298586 	 0.962462 
1.0298734 	 0.985921 
1.0298880 	 1.007950 
1.0299028 	 1.009810 
1.0299175 	 1.021710 
1.0299321 	 1.018000 
1.0299469 	 1.020250 
1.0299616 	 1.027600 
1.0299762 	 1.026610 
1.0299910 	 1.025100 
1.0300057 	 1.023610 
1.0300205 	 1.025630 
1.0300351 	 1.028820 
1.0300498 	 1.038340 
1.0300646 	 1.019230 
1.0300792 	 1.013770 
1.0300940 	 1.007320 
1.0301087 	 1.004470 
1.0301234 	 1.017310 
1.0301381 	 1.028760 
1.0301528 	 1.023650 
1.0301676 	 1.017340 
1.0301822 	 1.016800 
1.0301969 	 1.012750 
1.0302117 	 1.006560 
1.0302263 	 1.000210 
1.0302411 	 1.003510 
1.0302558 	 1.008870 
1.0302705 	 1.013710 
1.0302852 	 1.013520 
1.0302999 	 1.017190 
1.0303147 	 1.017490 
1.0303293 	 1.012570 
1.0303440 	 1.012670 
1.0303588 	 1.003160 
1.0303735 	 1.004700 
1.0303882 	 1.009440 
1.0304029 	 1.015060 
1.0304176 	 1.016690 
1.0304323 	 1.020300 
1.0304470 	 1.022700 
1.0304618 	 1.021000 
1.0304765 	 1.017960 
1.0304911 	 1.018830 
1.0305059 	 1.018180 
1.0305206 	 1.019380 
1.0305353 	 1.018880 
1.0305500 	 1.024160 
1.0305647 	 1.020620 
1.0305794 	 1.011150 
1.0305941 	 1.011030 
1.0306089 	 1.014950 
1.0306236 	 1.019950 
1.0306382 	 1.013290 
1.0306530 	 1.013610 
1.0306677 	 1.019310 
1.0306824 	 1.021390 
1.0306971 	 1.018660 
1.0307118 	 1.016080 
1.0307266 	 1.017870 
1.0307412 	 1.012800 
1.0307560 	 1.007580 
1.0307707 	 1.006050 
1.0307853 	 1.013230 
1.0308001 	 1.017400 
1.0308148 	 1.015910 
1.0308294 	 1.009310 
1.0308442 	 1.004420 
1.0308589 	 1.010740 
1.0308737 	 1.006830 
1.0308883 	 1.006150 
1.0309030 	 1.000800 
1.0309178 	 0.992141 
1.0309324 	 0.978446 
1.0309472 	 0.989694 
1.0309619 	 1.001780 
1.0309765 	 1.009040 
1.0309913 	 1.004090 
1.0310060 	 1.002340 
1.0310208 	 0.997522 
1.0310354 	 0.999173 
1.0310501 	 1.008110 
1.0310649 	 1.015280 
1.0310795 	 1.007190 
1.0310943 	 1.012250 
1.0311090 	 1.015930 
1.0311236 	 1.021970 
1.0311384 	 1.012540 
1.0311531 	 1.014690 
1.0311679 	 1.008410 
1.0311825 	 1.010940 
1.0311972 	 1.006070 
1.0312120 	 1.013540 
1.0312266 	 1.013290 
1.0312414 	 1.016160 
1.0312561 	 1.013770 
1.0312707 	 1.013510 
1.0312855 	 1.001690 
1.0313002 	 1.002690 
1.0313150 	 1.012260 
1.0313296 	 1.007650 
1.0313443 	 1.011940 
1.0313591 	 1.012730 
1.0313737 	 1.018840 
1.0313885 	 1.017300 
1.0314032 	 1.005370 
1.0314178 	 1.009640 
1.0314326 	 1.013540 
1.0314473 	 1.014710 
1.0314621 	 1.018460 
1.0314767 	 1.012130 
1.0314914 	 1.020070 
1.0315062 	 1.019820 
1.0315208 	 1.005840 
1.0315356 	 1.012070 
1.0315503 	 1.014690 
1.0315650 	 1.018190 
1.0315797 	 1.013960 
1.0315944 	 1.021640 
1.0316091 	 1.019930 
1.0316238 	 1.007460 
1.0316385 	 0.993365 
1.0316533 	 0.996589 
1.0316679 	 1.007650 
1.0316826 	 1.008450 
1.0316974 	 1.009890 
1.0317121 	 1.013580 
1.0317268 	 1.017620 
1.0317415 	 1.018190 
1.0317562 	 1.014430 
1.0317709 	 1.018810 
1.0317856 	 1.015390 
1.0318004 	 1.006080 
1.0318151 	 0.994784 
1.0318297 	 0.999861 
1.0318445 	 1.001570 
1.0318592 	 1.002590 
1.0318739 	 0.999796 
1.0318886 	 1.006970 
1.0319033 	 1.006340 
1.0319180 	 1.017820 
1.0319327 	 1.027580 
1.0319475 	 1.024520 
1.0319622 	 1.019380 
1.0319768 	 1.013350 
1.0319916 	 1.013070 
1.0320063 	 1.009370 
1.0320210 	 1.013330 
1.0320357 	 1.021560 
1.0320504 	 1.015600 
1.0320652 	 1.017640 
1.0320798 	 1.017690 
1.0320946 	 1.010150 
1.0321093 	 1.010930 
1.0321239 	 1.010920 
1.0321387 	 1.006960 
1.0321534 	 1.005490 
1.0321681 	 1.003900 
1.0321828 	 1.002080 
1.0321975 	 1.006170 
1.0322123 	 1.018570 
1.0322269 	 1.024630 
1.0322417 	 1.022660 
1.0322564 	 1.017900 
1.0322710 	 1.017760 
1.0322858 	 1.001120 
1.0323005 	 0.978142 
1.0323153 	 0.973434 
1.0323299 	 0.981708 
1.0323446 	 1.001780 
1.0323594 	 1.003440 
1.0323740 	 0.999406 
1.0323888 	 0.992152 
1.0324035 	 0.985346 
1.0324181 	 0.994453 
1.0324329 	 0.996893 
1.0324476 	 0.988087 
1.0324622 	 0.991278 
1.0324770 	 1.002940 
1.0324917 	 1.013160 
1.0325065 	 1.017530 
1.0325211 	 1.017560 
1.0325358 	 1.012840 
1.0325506 	 1.003550 
1.0325652 	 0.998979 
1.0325800 	 0.997817 
1.0325947 	 0.994276 
1.0326093 	 0.986072 
1.0326241 	 0.994592 
1.0326388 	 1.002750 
1.0326536 	 1.008130 
1.0326682 	 1.009100 
1.0326829 	 1.016890 
1.0326977 	 1.007940 
1.0327123 	 1.000400 
1.0327271 	 0.999349 
1.0327418 	 0.992542 
1.0327564 	 0.997644 
1.0327712 	 0.982334 
1.0327859 	 0.946002 
1.0328007 	 0.867201 
1.0328153 	 0.824995 
1.0328300 	 0.863139 
1.0328448 	 0.941472 
1.0328594 	 0.994761 
1.0328742 	 0.996944 
1.0328889 	 0.993714 
1.0329036 	 1.003850 
1.0329183 	 1.013140 
1.0329330 	 1.009690 
1.0329478 	 1.017460 
1.0329624 	 1.022980 
1.0329771 	 1.022120 
1.0329919 	 1.023830 
1.0330065 	 1.017210 
1.0330213 	 1.008650 
1.0330360 	 1.003570 
1.0330507 	 0.997546 
1.0330654 	 1.002410 
1.0330801 	 0.993286 
1.0330949 	 1.005560 
1.0331095 	 0.999146 
1.0331242 	 1.005780 
1.0331390 	 1.004090 
1.0331537 	 1.012030 
1.0331684 	 0.998030 
1.0331831 	 1.003190 
1.0331978 	 0.995521 
1.0332125 	 1.001390 
1.0332272 	 1.008270 
1.0332420 	 1.009030 
1.0332566 	 1.014220 
1.0332713 	 1.018740 
1.0332861 	 1.006290 
1.0333008 	 0.999153 
1.0333154 	 0.980728 
1.0333302 	 0.982577 
1.0333449 	 0.989513 
1.0333596 	 1.000810 
1.0333743 	 0.994341 
1.0333890 	 1.004140 
1.0334038 	 0.997535 
1.0334184 	 1.011450 
1.0334332 	 1.014960 
1.0334479 	 1.016950 
1.0334625 	 1.008090 
1.0334773 	 1.004980 
1.0334920 	 0.994124 
1.0335068 	 0.988249 
1.0335214 	 0.988680 
1.0335361 	 0.990120 
1.0335509 	 1.004880 
1.0335655 	 1.009070 
1.0335803 	 1.017080 
1.0335950 	 1.009590 
1.0336096 	 0.995366 
1.0336244 	 0.990586 
1.0336391 	 0.984459 
1.0336539 	 0.978403 
1.0336685 	 0.973668 
1.0336832 	 0.979042 
1.0336980 	 0.982732 
1.0337126 	 0.988987 
1.0337274 	 0.982188 
1.0337421 	 0.964639 
1.0337567 	 0.961394 
1.0337715 	 0.962623 
1.0337862 	 0.983173 
1.0338010 	 0.980279 
1.0338156 	 0.988775 
1.0338303 	 0.998492 
1.0338451 	 1.004160 
1.0338597 	 1.010470 
1.0338745 	 1.011330 
1.0338892 	 1.006450 
1.0339038 	 0.998671 
1.0339186 	 0.981543 
1.0339333 	 0.969798 
1.0339481 	 0.954651 
1.0339627 	 0.956392 
1.0339774 	 0.973530 
1.0339922 	 0.998827 
1.0340068 	 1.005510 
1.0340216 	 0.994078 
1.0340363 	 0.983271 
1.0340509 	 0.981930 
1.0340657 	 0.966690 
1.0340804 	 0.965124 
1.0340950 	 0.973858 
1.0341098 	 0.972809 
1.0341245 	 0.978194 
1.0341393 	 0.957523 
1.0341539 	 0.913374 
1.0341686 	 0.877741 
1.0341834 	 0.890500 
1.0341980 	 0.934946 
1.0342128 	 0.968382 
1.0342275 	 0.961518 
1.0342422 	 0.955502 
1.0342569 	 0.968530 
1.0342716 	 0.983834 
1.0342864 	 0.981517 
1.0343010 	 0.994667 
1.0343157 	 0.979199 
1.0343305 	 0.983289 
1.0343451 	 0.956629 
1.0343599 	 0.923609 
1.0343746 	 0.896399 
1.0343893 	 0.868749 
1.0344040 	 0.825025 
1.0344187 	 0.760055 
1.0344335 	 0.683163 
1.0344481 	 0.577168 
1.0344628 	 0.520428 
1.0344776 	 0.559942 
1.0344923 	 0.659407 
1.0345070 	 0.754429 
1.0345217 	 0.812539 
1.0345364 	 0.852006 
1.0345511 	 0.887711 
1.0345658 	 0.926105 
1.0345806 	 0.956919 
1.0345953 	 0.973691 
1.0346099 	 0.982449 
1.0346247 	 0.982525 
1.0346394 	 0.972776 
1.0346541 	 0.965528 
1.0346688 	 0.959494 
1.0346835 	 0.959912 
1.0346982 	 0.968316 
1.0347129 	 0.983923 
1.0347277 	 1.002530 
1.0347424 	 1.008370 
1.0347570 	 1.003630 
1.0347718 	 0.995818 
1.0347865 	 0.982249 
1.0348012 	 0.970346 
1.0348159 	 0.974295 
1.0348306 	 0.983664 
1.0348454 	 0.988595 
1.0348600 	 0.977018 
1.0348748 	 0.986700 
1.0348895 	 1.004850 
1.0349041 	 1.008000 
1.0349189 	 1.000700 
1.0349336 	 0.991448 
1.0349482 	 0.979014 
1.0349630 	 0.980055 
1.0349777 	 0.988189 
1.0349925 	 0.987924 
1.0350071 	 0.995062 
1.0350218 	 0.998637 
1.0350366 	 0.992843 
1.0350512 	 0.985932 
1.0350660 	 0.977651 
1.0350807 	 0.974628 
1.0350953 	 0.968852 
1.0351101 	 0.979868 
1.0351248 	 0.969851 
1.0351396 	 0.956924 
1.0351542 	 0.958427 
1.0351689 	 0.972505 
1.0351837 	 0.990669 
1.0351983 	 0.999637 
1.0352131 	 1.002200 
1.0352278 	 0.996416 
1.0352424 	 0.989686 
1.0352572 	 0.983641 
1.0352719 	 0.983252 
1.0352867 	 0.989833 
1.0353013 	 1.009240 
1.0353160 	 1.012850 
1.0353308 	 1.017790 
1.0353454 	 1.006570 
1.0353602 	 1.013650 
1.0353749 	 1.002440 
1.0353895 	 0.985060 
1.0354043 	 0.985880 
1.0354190 	 0.980876 
1.0354338 	 0.982160 
1.0354484 	 0.982070 
1.0354631 	 0.990038 
1.0354779 	 1.001950 
1.0354925 	 1.004470 
1.0355073 	 1.012170 
1.0355220 	 0.995119 
1.0355366 	 0.983410 
1.0355514 	 0.977235 
1.0355661 	 0.975305 
1.0355809 	 0.978287 
1.0355955 	 0.972223 
1.0356102 	 0.971208 
1.0356250 	 0.986630 
1.0356396 	 0.983481 
1.0356544 	 0.984439 
1.0356691 	 0.983949 
1.0356838 	 0.981715 
1.0356985 	 0.970833 
1.0357132 	 0.965413 
1.0357280 	 0.970167 
1.0357426 	 0.973654 
1.0357573 	 0.980845 
1.0357721 	 0.993781 
1.0357867 	 0.995802 
1.0358014 	 0.994181 
1.0358162 	 0.987558 
1.0358309 	 0.992101 
1.0358456 	 0.981535 
1.0358603 	 0.983276 
1.0358750 	 0.985602 
1.0358897 	 0.988808 
1.0359044 	 0.988319 
1.0359192 	 0.982366 
1.0359339 	 0.990646 
1.0359485 	 0.985141 
1.0359633 	 0.987078 
1.0359780 	 0.979686 
1.0359927 	 0.987574 
1.0360074 	 0.982600 
1.0360221 	 0.985620 
1.0360368 	 0.986195 
1.0360515 	 0.981261 
1.0360663 	 0.983152 
1.0360810 	 0.982576 
1.0360956 	 0.989655 
1.0361104 	 0.987652 
1.0361251 	 0.982344 
1.0361398 	 0.970438 
1.0361545 	 0.979750 
1.0361692 	 0.975077 
1.0361840 	 0.988742 
1.0361986 	 0.994369 
1.0362134 	 0.982855 
1.0362281 	 0.981214 
1.0362427 	 0.984835 
1.0362575 	 0.974377 
1.0362722 	 0.989164 
1.0362870 	 0.978818 
1.0363016 	 0.980427 
1.0363163 	 0.976987 
1.0363311 	 0.983961 
1.0363457 	 0.971028 
1.0363605 	 0.975003 
1.0363752 	 0.978173 
1.0363898 	 0.987032 
1.0364046 	 0.988084 
1.0364193 	 0.990540 
1.0364341 	 0.985748 
1.0364487 	 0.977399 
1.0364634 	 0.979969 
1.0364782 	 0.982859 
1.0364928 	 0.981399 
1.0365076 	 0.972598 
1.0365223 	 0.977328 
1.0365369 	 0.981651 
1.0365517 	 0.986514 
1.0365664 	 0.985112 
1.0365810 	 0.981611 
1.0365958 	 0.979493 
1.0366105 	 0.982312 
1.0366253 	 0.993541 
1.0366399 	 0.995485 
1.0366546 	 0.985667 
1.0366694 	 0.997474 
1.0366840 	 0.985005 
1.0366988 	 0.990775 
1.0367135 	 0.973565 
1.0367281 	 0.989534 
1.0367429 	 0.987204 
1.0367576 	 0.985099 
1.0367724 	 0.987925 
1.0367870 	 0.984226 
1.0368017 	 0.991336 
1.0368165 	 0.986200 
1.0368311 	 0.975533 
1.0368459 	 0.978567 
1.0368606 	 0.983180 
1.0368752 	 0.985804 
1.0368900 	 0.974739 
1.0369047 	 0.973565 
1.0369195 	 0.973820 
1.0369341 	 0.974058 
1.0369488 	 0.991303 
1.0369636 	 0.988808 
1.0369782 	 0.990646 
1.0369930 	 0.994679 
1.0370077 	 0.993042 
1.0370224 	 0.992175 
1.0370371 	 0.996871 
1.0370518 	 1.003850 
1.0370666 	 1.006420 
1.0370812 	 1.013410 
1.0370959 	 1.011330 
1.0371107 	 1.003410 
1.0371253 	 0.992671 
1.0371401 	 0.985665 
1.0371548 	 0.980658 
1.0371695 	 0.972218 
1.0371842 	 0.952872 
1.0371989 	 0.922285 
1.0372137 	 0.903508 
1.0372283 	 0.906175 
1.0372430 	 0.938472 
1.0372578 	 0.958845 


==> anc/HD201092/HD201092_75.dat <==
1.0090315 	 0.970832 
1.0090461 	 0.913435 
1.0090606 	 0.973784 
1.0090750 	 0.972779 
1.0090896 	 0.998112 
1.0091041 	 1.029580 
1.0091187 	 1.026980 
1.0091332 	 1.020590 
1.0091476 	 1.026480 
1.0091622 	 1.035870 
1.0091767 	 1.041160 
1.0091913 	 1.027970 
1.0092058 	 0.995332 
1.0092202 	 1.050470 
1.0092348 	 1.033220 
1.0092493 	 0.980151 
1.0092639 	 0.986024 
1.0092784 	 0.985874 
1.0092928 	 1.001760 
1.0093074 	 1.028860 
1.0093219 	 1.024260 
1.0093365 	 1.022830 
1.0093510 	 1.026720 
1.0093654 	 1.025480 
1.0093800 	 1.014500 
1.0093945 	 0.967197 
1.0094091 	 0.998939 
1.0094236 	 1.042060 
1.0094380 	 1.062330 
1.0094526 	 1.052440 
1.0094671 	 1.017360 
1.0094817 	 0.988732 
1.0094962 	 0.993828 
1.0095106 	 1.014780 
1.0095252 	 1.011980 
1.0095397 	 1.037720 
1.0095543 	 1.043890 
1.0095688 	 1.047140 
1.0095832 	 1.035300 
1.0095978 	 1.052130 
1.0096123 	 1.025590 
1.0096269 	 1.009230 
1.0096414 	 1.007410 
1.0096558 	 1.005480 
1.0096704 	 1.011590 
1.0096849 	 1.007400 
1.0096995 	 1.006870 
1.0097140 	 1.035520 
1.0097284 	 1.015410 
1.0097430 	 0.996211 
1.0097575 	 0.994395 
1.0097721 	 0.996691 
1.0097866 	 0.997932 
1.0098010 	 0.996364 
1.0098156 	 1.011650 
1.0098301 	 1.033420 
1.0098447 	 1.045530 
1.0098592 	 1.018770 
1.0098736 	 1.019560 
1.0098882 	 1.024000 
1.0099027 	 1.029690 
1.0099173 	 1.010950 
1.0099318 	 1.011880 
1.0099462 	 1.009170 
1.0099608 	 1.036170 
1.0099753 	 1.021210 
1.0099899 	 1.014140 
1.0100044 	 1.013710 
1.0100188 	 1.011650 
1.0100334 	 1.000730 
1.0100479 	 1.022370 
1.0100625 	 1.018290 
1.0100770 	 1.006520 
1.0100914 	 1.006750 
1.0101060 	 1.028260 
1.0101205 	 1.032710 
1.0101351 	 1.004870 
1.0101496 	 1.034040 
1.0101641 	 1.025250 
1.0101786 	 1.026120 
1.0101931 	 0.994956 
1.0102077 	 1.007000 
1.0102222 	 1.016750 
1.0102367 	 1.030800 
1.0102512 	 1.008550 
1.0102657 	 1.014700 
1.0102803 	 0.995766 
1.0102948 	 1.027170 
1.0103093 	 1.017750 
1.0103238 	 1.018120 
1.0103383 	 1.000370 
1.0103528 	 0.967086 
1.0103674 	 0.995633 
1.0103819 	 1.017590 
1.0103964 	 1.023670 
1.0104109 	 1.013890 
1.0104254 	 1.003760 
1.0104400 	 1.023690 
1.0104545 	 1.023740 
1.0104690 	 1.006310 
1.0104835 	 1.010430 
1.0104980 	 0.982976 
1.0105126 	 0.987774 
1.0105271 	 1.022950 
1.0105416 	 1.019780 
1.0105561 	 1.015270 
1.0105706 	 1.020270 
1.0105852 	 0.994659 
1.0105997 	 0.991860 
1.0106142 	 0.973909 
1.0106287 	 0.991123 
1.0106432 	 0.999197 
1.0106578 	 0.994051 
1.0106723 	 1.015540 
1.0106868 	 1.026000 
1.0107013 	 1.056690 
1.0107158 	 1.048150 
1.0107304 	 1.022760 
1.0107449 	 1.033020 
1.0107594 	 1.027550 
1.0107739 	 1.033810 
1.0107884 	 1.007060 
1.0108030 	 1.011330 
1.0108175 	 1.024320 
1.0108320 	 1.007960 
1.0108465 	 1.010200 
1.0108610 	 1.026380 
1.0108756 	 1.009600 
1.0108901 	 0.992929 
1.0109046 	 0.973485 
1.0109191 	 0.992201 
1.0109336 	 0.998024 
1.0109482 	 0.975514 
1.0109627 	 0.991201 
1.0109771 	 1.004790 
1.0109917 	 1.019480 
1.0110062 	 1.018950 
1.0110208 	 1.021300 
1.0110353 	 1.014450 
1.0110497 	 1.031140 
1.0110643 	 1.024300 
1.0110788 	 1.027580 
1.0110934 	 1.012280 
1.0111079 	 0.997802 
1.0111223 	 0.997524 
1.0111369 	 0.988292 
1.0111514 	 0.979936 
1.0111660 	 0.970494 
1.0111805 	 0.971147 
1.0111949 	 0.991155 
1.0112095 	 1.012410 
1.0112240 	 1.028920 
1.0112386 	 1.016010 
1.0112531 	 1.029370 
1.0112677 	 1.010610 
1.0112821 	 1.004430 
1.0112966 	 0.987598 
1.0113112 	 0.984962 
1.0113257 	 0.995570 
1.0113403 	 1.016170 
1.0113547 	 1.024790 
1.0113692 	 1.015800 
1.0113838 	 1.011590 
1.0113983 	 1.022650 
1.0114129 	 1.034080 
1.0114273 	 1.035350 
1.0114418 	 1.001420 
1.0114564 	 0.989908 
1.0114709 	 0.973862 
1.0114855 	 0.961239 
1.0114999 	 0.978271 
1.0115144 	 1.004000 
1.0115290 	 1.024140 
1.0115435 	 1.000350 
1.0115581 	 1.002150 
1.0115725 	 1.017310 
1.0115870 	 1.002640 
1.0116016 	 0.995403 
1.0116161 	 1.019610 
1.0116307 	 1.018950 
1.0116451 	 1.018390 
1.0116596 	 1.025730 
1.0116742 	 1.024360 
1.0116887 	 1.007150 
1.0117033 	 0.996584 
1.0117177 	 0.978688 
1.0117322 	 0.978362 
1.0117468 	 0.989917 
1.0117613 	 1.010880 
1.0117759 	 0.982928 
1.0117903 	 0.993133 
1.0118048 	 0.995422 
1.0118194 	 0.999121 
1.0118339 	 0.988926 
1.0118484 	 0.995257 
1.0118629 	 1.001770 
1.0118774 	 1.021280 
1.0118920 	 1.030520 
1.0119065 	 1.022540 
1.0119210 	 1.017360 
1.0119355 	 1.013780 
1.0119500 	 0.969857 
1.0119646 	 0.964603 
1.0119791 	 0.973439 
1.0119936 	 1.009280 
1.0120081 	 1.005300 
1.0120226 	 1.007440 
1.0120372 	 1.016660 
1.0120517 	 1.003240 
1.0120662 	 1.017370 
1.0120807 	 1.013550 
1.0120952 	 1.014810 
1.0121098 	 1.031330 
1.0121243 	 1.024410 
1.0121388 	 1.005970 
1.0121533 	 0.983022 
1.0121678 	 0.969248 
1.0121824 	 0.979278 
1.0121969 	 0.994701 
1.0122114 	 1.016490 
1.0122259 	 0.995209 
1.0122404 	 1.008950 
1.0122550 	 1.005720 
1.0122695 	 1.015410 
1.0122840 	 1.008690 
1.0122985 	 1.006180 
1.0123130 	 1.012530 
1.0123276 	 1.016590 
1.0123421 	 1.014720 
1.0123566 	 1.023270 
1.0123711 	 1.026000 
1.0123856 	 1.026570 
1.0124002 	 1.023940 
1.0124147 	 1.020770 
1.0124292 	 1.023840 
1.0124438 	 1.008850 
1.0124582 	 0.996662 
1.0124727 	 0.984950 
1.0124873 	 1.006430 
1.0125018 	 1.006850 
1.0125164 	 1.012510 
1.0125308 	 1.018640 
1.0125453 	 1.019260 
1.0125599 	 1.013100 
1.0125744 	 1.009430 
1.0125890 	 1.012390 
1.0126034 	 1.012750 
1.0126179 	 1.015290 
1.0126325 	 1.023890 
1.0126470 	 1.035840 
1.0126616 	 1.025970 
1.0126760 	 1.004860 
1.0126905 	 1.017040 
1.0127051 	 1.011120 
1.0127196 	 1.026300 
1.0127342 	 1.016060 
1.0127486 	 1.013730 
1.0127631 	 1.022630 
1.0127777 	 1.020670 
1.0127922 	 1.004470 
1.0128068 	 0.980702 
1.0128212 	 0.962564 
1.0128357 	 0.994857 
1.0128503 	 1.011520 
1.0128648 	 1.003080 
1.0128794 	 1.008030 
1.0128938 	 1.007040 
1.0129083 	 1.021140 
1.0129229 	 1.023700 
1.0129374 	 1.013320 
1.0129520 	 1.028740 
1.0129664 	 1.006340 
1.0129809 	 1.013120 
1.0129955 	 1.013160 
1.0130100 	 1.025100 
1.0130246 	 1.016380 
1.0130390 	 1.025090 
1.0130535 	 1.011740 
1.0130681 	 1.038400 
1.0130826 	 1.022940 
1.0130972 	 1.009870 
1.0131116 	 0.992381 
1.0131261 	 1.020620 
1.0131407 	 1.023650 
1.0131552 	 1.015380 
1.0131698 	 1.037990 
1.0131842 	 1.051060 
1.0131987 	 1.008610 
1.0132133 	 1.011900 
1.0132278 	 1.007130 
1.0132424 	 0.995271 
1.0132568 	 1.019400 
1.0132713 	 1.018160 
1.0132859 	 1.008580 
1.0133004 	 1.008160 
1.0133150 	 0.999629 
1.0133294 	 1.012140 
1.0133439 	 1.005640 
1.0133585 	 1.003710 
1.0133730 	 0.999141 
1.0133876 	 1.001570 
1.0134020 	 1.000090 
1.0134165 	 0.995268 
1.0134311 	 0.988421 
1.0134456 	 0.997606 
1.0134602 	 0.998065 
1.0134746 	 1.011860 
1.0134891 	 1.017100 
1.0135037 	 1.020160 
1.0135182 	 1.019610 
1.0135328 	 1.011490 
1.0135473 	 0.998275 
1.0135617 	 0.989875 
1.0135763 	 0.976007 
1.0135908 	 1.000100 
1.0136054 	 1.011070 
1.0136199 	 1.006670 
1.0136343 	 0.998356 
1.0136489 	 0.997254 
1.0136634 	 0.998780 
1.0136780 	 1.004060 
1.0136925 	 1.003730 
1.0137069 	 0.977445 
1.0137215 	 0.955192 
1.0137360 	 0.960223 
1.0137506 	 0.979879 
1.0137651 	 0.993989 
1.0137795 	 1.007990 
1.0137941 	 1.002860 
1.0138086 	 1.004840 
1.0138232 	 0.991084 
1.0138377 	 1.003650 
1.0138521 	 0.984917 
1.0138667 	 0.986263 
1.0138812 	 0.981926 
1.0138958 	 0.985401 
1.0139103 	 0.986862 
1.0139247 	 0.995920 
1.0139393 	 0.993176 
1.0139538 	 0.982385 
1.0139683 	 0.991932 
1.0139829 	 1.009960 
1.0139973 	 1.003900 
1.0140119 	 0.999324 
1.0140264 	 1.009610 
1.0140409 	 1.010260 
1.0140555 	 1.003370 
1.0140699 	 1.003090 
1.0140845 	 0.994651 
1.0140990 	 0.999575 
1.0141135 	 1.005720 
1.0141281 	 1.016510 
1.0141425 	 1.002950 
1.0141571 	 1.016650 
1.0141716 	 1.018570 
1.0141861 	 1.016890 
1.0142007 	 1.022250 
1.0142151 	 1.016110 
1.0142297 	 1.009660 
1.0142442 	 1.002440 
1.0142587 	 0.978172 
1.0142733 	 0.995018 
1.0142877 	 1.008140 
1.0143023 	 1.024990 
1.0143168 	 1.023090 
1.0143313 	 1.020620 
1.0143459 	 1.013400 
1.0143603 	 1.002240 
1.0143749 	 1.000040 
1.0143894 	 1.011940 
1.0144039 	 1.007300 
1.0144185 	 1.010520 
1.0144329 	 1.012330 
1.0144475 	 1.002060 
1.0144620 	 1.003990 
1.0144765 	 0.996154 
1.0144911 	 0.997163 
1.0145055 	 1.004760 
1.0145200 	 1.008200 
1.0145346 	 0.996282 
1.0145491 	 0.993572 
1.0145637 	 1.002960 
1.0145781 	 1.003730 
1.0145926 	 0.975665 
1.0146072 	 0.940834 
1.0146217 	 0.891652 
1.0146363 	 0.868099 
1.0146508 	 0.895650 
1.0146652 	 0.933814 
1.0146798 	 0.961901 
1.0146943 	 0.954313 
1.0147089 	 0.941220 
1.0147234 	 0.942363 
1.0147378 	 0.972343 
1.0147524 	 0.974530 
1.0147669 	 0.968289 
1.0147815 	 0.978599 
1.0147960 	 0.985833 
1.0148104 	 0.979910 
1.0148250 	 0.995030 
1.0148395 	 1.003320 
1.0148541 	 1.004380 
1.0148686 	 1.013370 
1.0148830 	 1.014980 
1.0148976 	 1.010870 
1.0149121 	 1.020980 
1.0149267 	 1.016140 
1.0149412 	 1.016020 
1.0149556 	 1.018280 
1.0149702 	 1.003650 
1.0149847 	 1.002590 
1.0149993 	 1.006370 
1.0150138 	 1.005930 
1.0150282 	 1.007960 
1.0150428 	 1.006930 
1.0150573 	 1.009290 
1.0150719 	 1.025220 
1.0150864 	 1.027850 
1.0151008 	 1.024980 
1.0151154 	 1.015940 
1.0151299 	 1.019920 
1.0151445 	 1.022970 
1.0151590 	 1.022410 
1.0151734 	 1.019200 
1.0151880 	 1.015570 
1.0152025 	 1.030420 
1.0152171 	 1.030960 
1.0152316 	 1.016200 
1.0152460 	 1.013800 
1.0152606 	 1.018300 
1.0152751 	 1.018550 
1.0152897 	 1.026570 
1.0153042 	 1.013030 
1.0153186 	 1.010940 
1.0153332 	 1.022570 
1.0153477 	 1.014790 
1.0153623 	 1.010250 
1.0153768 	 1.011840 
1.0153912 	 1.000090 
1.0154058 	 0.992854 
1.0154203 	 0.989170 
1.0154349 	 0.998645 
1.0154494 	 0.997575 
1.0154638 	 0.993813 
1.0154784 	 0.992487 
1.0154929 	 0.996790 
1.0155075 	 1.002540 
1.0155220 	 1.013880 
1.0155364 	 1.010650 
1.0155510 	 1.011640 
1.0155655 	 0.989764 
1.0155801 	 0.975784 
1.0155946 	 0.955666 
1.0156090 	 0.970795 
1.0156236 	 0.982179 
1.0156381 	 1.002470 
1.0156527 	 1.013080 
1.0156672 	 1.005810 
1.0156816 	 0.997438 
1.0156962 	 1.000840 
1.0157107 	 0.990288 
1.0157253 	 0.988815 
1.0157398 	 1.002180 
1.0157542 	 1.012860 
1.0157688 	 1.012020 
1.0157833 	 0.998426 
1.0157979 	 0.987627 
1.0158124 	 0.983464 
1.0158269 	 0.986710 
1.0158414 	 1.003320 
1.0158559 	 1.005580 
1.0158705 	 0.994203 
1.0158850 	 0.978416 
1.0158995 	 0.987088 
1.0159140 	 0.991382 
1.0159285 	 1.007610 
1.0159431 	 1.014680 
1.0159576 	 1.018650 
1.0159721 	 1.007260 
1.0159866 	 1.009430 
1.0160011 	 1.021790 
1.0160156 	 1.018090 
1.0160302 	 1.008860 
1.0160447 	 1.020650 
1.0160592 	 1.018720 
1.0160737 	 1.015050 
1.0160882 	 1.009790 
1.0161028 	 1.002750 
1.0161173 	 0.999799 
1.0161318 	 1.010600 
1.0161463 	 1.007340 
1.0161608 	 1.000300 
1.0161754 	 0.984060 
1.0161899 	 0.981166 
1.0162044 	 0.995445 
1.0162189 	 1.009560 
1.0162334 	 1.006270 
1.0162480 	 1.006010 
1.0162625 	 0.984139 
1.0162770 	 0.976905 
1.0162915 	 0.967376 
1.0163060 	 0.989214 
1.0163206 	 1.009110 
1.0163351 	 1.012670 
1.0163496 	 1.011170 
1.0163641 	 1.004680 
1.0163786 	 1.014380 
1.0163932 	 1.014900 
1.0164077 	 1.019580 
1.0164222 	 1.024590 
1.0164367 	 1.017760 
1.0164512 	 1.017370 
1.0164658 	 1.017130 
1.0164803 	 1.009240 
1.0164948 	 1.005360 
1.0165093 	 1.001900 
1.0165238 	 0.989815 
1.0165384 	 0.990709 
1.0165529 	 1.004960 
1.0165673 	 1.004600 
1.0165819 	 0.998894 
1.0165964 	 0.993417 
1.0166110 	 0.994431 
1.0166255 	 0.994324 
1.0166399 	 1.013750 
1.0166545 	 1.012920 
1.0166690 	 1.026150 
1.0166836 	 1.019570 
1.0166981 	 1.016360 
1.0167125 	 1.015810 
1.0167271 	 1.022140 
1.0167416 	 1.023550 
1.0167562 	 1.020090 
1.0167707 	 1.010860 
1.0167851 	 1.013050 
1.0167997 	 0.999444 
1.0168142 	 0.957957 
1.0168288 	 0.924610 
1.0168433 	 0.945136 
1.0168579 	 0.986652 
1.0168723 	 1.000000 
1.0168868 	 1.005070 
1.0169014 	 1.015370 
1.0169159 	 1.013750 
1.0169305 	 1.016260 
1.0169449 	 1.015690 
1.0169594 	 1.017760 
1.0169740 	 1.005720 
1.0169885 	 1.006090 
1.0170031 	 1.000260 
1.0170175 	 0.978008 
1.0170320 	 0.979928 
1.0170466 	 0.996215 
1.0170611 	 1.011140 
1.0170757 	 1.016010 
1.0170901 	 1.008000 
1.0171046 	 1.002440 
1.0171192 	 0.988263 
1.0171337 	 0.989564 
1.0171483 	 0.965896 
1.0171627 	 1.042120 
1.0171772 	 0.983643 
1.0171918 	 0.984842 
1.0172063 	 1.001240 
1.0172209 	 1.013230 
1.0172353 	 1.005960 
1.0172498 	 1.000690 
1.0172644 	 0.996327 
1.0172789 	 1.049010 
1.0172935 	 0.988975 
1.0173079 	 0.990803 
1.0173224 	 1.004920 
1.0173370 	 1.011170 
1.0173515 	 1.010630 
1.0173661 	 1.015920 
1.0173805 	 1.014230 
1.0173950 	 1.012310 
1.0174096 	 1.011380 
1.0174241 	 1.004630 
1.0174387 	 1.013820 
1.0174531 	 1.011930 
1.0174676 	 1.008910 
1.0174822 	 1.007800 
1.0174967 	 1.010030 
1.0175112 	 1.013440 
1.0175257 	 1.017610 
1.0175402 	 1.015990 
1.0175548 	 1.006200 
1.0175693 	 1.003730 
1.0175838 	 1.005540 
1.0175983 	 1.001490 
1.0176128 	 1.007170 
1.0176274 	 1.006440 
1.0176419 	 1.010540 
1.0176564 	 1.009510 
1.0176709 	 1.009810 
1.0176854 	 1.006690 
1.0177000 	 1.010310 
1.0177145 	 1.004350 
1.0177290 	 1.013730 
1.0177435 	 1.010690 
1.0177580 	 1.007200 
1.0177726 	 1.004940 
1.0177871 	 1.005870 
1.0178016 	 1.006640 
1.0178161 	 1.010180 
1.0178306 	 1.005360 
1.0178452 	 0.997710 
1.0178597 	 0.990722 
1.0178742 	 0.998768 
1.0178887 	 1.010590 
1.0179032 	 1.007860 
1.0179178 	 0.999036 
1.0179323 	 0.987885 
1.0179468 	 0.991100 
1.0179613 	 1.017230 
1.0179758 	 1.009600 
1.0179904 	 1.014740 
1.0180049 	 1.007960 
1.0180194 	 1.002850 
1.0180340 	 0.997774 
1.0180484 	 0.997203 
1.0180629 	 0.974595 
1.0180775 	 0.974531 
1.0180920 	 0.987257 
1.0181066 	 1.004460 
1.0181210 	 1.017230 
1.0181355 	 1.010560 
1.0181501 	 1.014150 
1.0181646 	 1.015360 
1.0181792 	 1.009320 
1.0181936 	 1.002830 
1.0182081 	 1.000290 
1.0182227 	 1.007230 
1.0182372 	 1.026980 
1.0182518 	 1.023280 
1.0182662 	 1.014950 
1.0182807 	 1.016380 
1.0182953 	 1.011250 
1.0183098 	 1.013770 
1.0183244 	 1.009650 
1.0183388 	 1.000210 
1.0183533 	 0.982946 
1.0183679 	 0.967615 
1.0183824 	 0.971400 
1.0183970 	 0.993383 
1.0184114 	 1.002240 
1.0184259 	 1.004210 
1.0184405 	 1.005790 
1.0184550 	 1.005450 
1.0184696 	 1.003260 
1.0184840 	 1.006580 
1.0184985 	 0.999902 
1.0185131 	 0.998383 
1.0185276 	 1.000450 
1.0185422 	 0.994876 
1.0185566 	 0.975868 
1.0185711 	 0.954752 
1.0185857 	 0.958620 
1.0186002 	 0.976206 
1.0186148 	 0.997382 
1.0186292 	 1.001450 
1.0186437 	 0.992042 
1.0186583 	 0.985023 
1.0186728 	 0.992698 
1.0186874 	 0.997154 
1.0187018 	 1.010580 
1.0187163 	 0.986297 
1.0187309 	 0.982731 
1.0187454 	 0.978353 
1.0187600 	 0.982774 
1.0187744 	 0.996956 
1.0187889 	 1.003000 
1.0188035 	 0.993030 
1.0188180 	 1.008490 
1.0188326 	 1.013570 
1.0188470 	 1.013490 
1.0188615 	 1.013440 
1.0188761 	 1.013020 
1.0188906 	 1.010880 
1.0189052 	 1.008290 
1.0189196 	 1.004710 
1.0189341 	 1.006550 
1.0189487 	 1.001280 
1.0189632 	 0.997519 
1.0189778 	 0.985939 
1.0189922 	 0.971484 
1.0190067 	 0.975723 
1.0190213 	 0.994040 
1.0190358 	 0.999389 
1.0190504 	 0.999884 
1.0190648 	 0.998398 
1.0190793 	 0.997544 
1.0190939 	 0.995133 
1.0191084 	 1.006260 
1.0191230 	 1.011290 
1.0191374 	 1.018780 
1.0191519 	 1.016200 
1.0191665 	 0.996991 
1.0191810 	 0.997171 
1.0191956 	 1.013180 
1.0192101 	 1.003740 
1.0192245 	 1.009460 
1.0192391 	 1.002250 
1.0192536 	 0.996435 
1.0192682 	 0.998963 
1.0192827 	 0.996350 
1.0192971 	 0.990004 
1.0193117 	 1.008610 
1.0193262 	 1.012590 
1.0193408 	 1.007910 
1.0193553 	 1.001800 
1.0193697 	 1.000070 
1.0193843 	 0.988740 
1.0193988 	 0.969305 
1.0194134 	 0.962952 
1.0194279 	 0.952795 
1.0194423 	 0.979490 
1.0194569 	 1.002990 
1.0194714 	 1.004410 
1.0194860 	 1.003100 
1.0195005 	 0.998509 
1.0195149 	 0.995666 
1.0195295 	 0.991232 
1.0195440 	 1.000180 
1.0195585 	 1.018070 
1.0195731 	 0.984800 
1.0195875 	 0.947622 
1.0196021 	 0.941413 
1.0196166 	 0.954321 
1.0196311 	 0.972295 
1.0196457 	 0.995198 
1.0196601 	 0.992100 
1.0196747 	 0.996568 
1.0196892 	 1.007440 
1.0197037 	 1.018300 
1.0197183 	 1.020340 
1.0197327 	 1.023730 
1.0197473 	 1.019500 
1.0197618 	 1.006640 
1.0197763 	 0.990450 
1.0197909 	 0.983127 
1.0198053 	 0.991119 
1.0198199 	 0.993880 
1.0198344 	 0.999820 
1.0198489 	 0.991553 
1.0198635 	 0.985968 
1.0198779 	 0.982230 
1.0198925 	 0.994640 
1.0199070 	 0.996869 
1.0199215 	 0.995965 
1.0199361 	 0.992261 
1.0199505 	 0.988846 
1.0199651 	 0.993211 
1.0199796 	 0.996797 
1.0199941 	 1.003330 
1.0200087 	 1.017990 
1.0200231 	 1.004490 
1.0200377 	 1.010670 
1.0200522 	 1.012670 
1.0200667 	 1.003620 
1.0200813 	 0.983578 
1.0200957 	 0.988112 
1.0201102 	 0.990185 
1.0201248 	 0.995913 
1.0201393 	 0.985880 
1.0201539 	 0.975630 
1.0201683 	 0.965544 
1.0201828 	 0.985677 
1.0201974 	 0.998426 
1.0202119 	 1.000730 
1.0202265 	 0.995620 
1.0202410 	 0.993094 
1.0202554 	 0.995686 
1.0202700 	 1.002780 
1.0202845 	 1.005050 
1.0202991 	 0.996539 
1.0203136 	 0.995071 
1.0203280 	 0.996532 
1.0203426 	 1.008810 
1.0203571 	 0.994690 
1.0203717 	 0.990883 
1.0203862 	 0.993800 
1.0204006 	 1.000550 
1.0204152 	 0.990760 
1.0204297 	 0.998221 
1.0204443 	 0.993175 
1.0204588 	 0.998357 
1.0204732 	 0.994799 
1.0204878 	 0.993096 
1.0205023 	 0.995250 
1.0205169 	 0.992933 
1.0205314 	 0.989601 
1.0205458 	 0.999080 
1.0205604 	 1.000110 
1.0205749 	 0.999983 
1.0205895 	 0.987671 
1.0206040 	 0.977346 
1.0206184 	 0.980779 
1.0206330 	 0.984172 
1.0206475 	 0.985039 
1.0206621 	 0.987619 
1.0206766 	 0.990202 
1.0206910 	 0.993094 
1.0207056 	 0.998863 
1.0207201 	 1.001320 
1.0207347 	 0.996979 
1.0207492 	 0.992346 
1.0207636 	 0.998133 
1.0207782 	 0.995106 
1.0207927 	 0.993397 
1.0208073 	 0.997814 
1.0208218 	 0.990775 
1.0208362 	 0.993801 
1.0208508 	 0.996082 
1.0208653 	 1.005750 
1.0208799 	 1.007100 
1.0208944 	 0.995082 
1.0209088 	 0.989706 
1.0209234 	 0.976076 
1.0209379 	 0.986803 
1.0209525 	 0.988064 
1.0209670 	 0.996481 
1.0209814 	 0.997352 
1.0209960 	 1.004010 
1.0210105 	 0.995202 
1.0210251 	 0.999242 
1.0210396 	 0.997311 
1.0210540 	 1.004680 
1.0210686 	 0.996170 
1.0210831 	 0.992091 
1.0210977 	 0.996197 
1.0211122 	 0.994968 
1.0211266 	 0.990683 
1.0211412 	 0.984691 
1.0211557 	 0.987324 
1.0211703 	 0.987604 
1.0211848 	 0.977720 
1.0211992 	 0.966675 
1.0212138 	 0.957027 
1.0212283 	 0.947479 
1.0212429 	 0.959958 
1.0212574 	 0.976557 
1.0212718 	 0.990051 
1.0212864 	 0.982752 
1.0213009 	 0.994128 
1.0213155 	 0.989648 
1.0213300 	 0.990005 
1.0213444 	 0.991759 
1.0213590 	 0.994889 
1.0213735 	 0.987967 
1.0213881 	 0.987974 
1.0214026 	 0.980447 
1.0214171 	 0.979845 
1.0214316 	 0.985220 
1.0214461 	 0.984452 
1.0214607 	 0.985723 
1.0214752 	 0.991789 
1.0214897 	 0.991093 
1.0215042 	 0.976464 
1.0215187 	 0.960618 
1.0215333 	 0.953726 
1.0215478 	 0.953656 
1.0215623 	 0.960758 
1.0215768 	 0.971759 
1.0215913 	 0.980061 
1.0216058 	 0.987091 
1.0216204 	 0.983899 
1.0216349 	 0.981354 
1.0216494 	 0.982360 
1.0216639 	 0.975526 
1.0216784 	 0.960103 
1.0216930 	 0.940593 
1.0217075 	 0.889309 
1.0217220 	 0.831668 
1.0217365 	 0.805154 
1.0217510 	 0.835314 
1.0217656 	 0.895465 
1.0217801 	 0.947067 
1.0217946 	 0.960602 
1.0218091 	 0.958894 
1.0218236 	 0.962246 
1.0218382 	 0.973186 
1.0218527 	 0.968606 
1.0218672 	 0.961375 
1.0218817 	 0.967208 
1.0218962 	 0.963034 
1.0219108 	 0.935765 
1.0219253 	 0.907323 
1.0219398 	 0.877119 
1.0219543 	 0.891401 
1.0219688 	 0.931325 
1.0219834 	 0.959058 
1.0219979 	 0.948130 
1.0220124 	 0.934931 
1.0220269 	 0.947323 
1.0220414 	 0.959572 
1.0220560 	 0.972768 
1.0220705 	 0.984539 
1.0220850 	 0.995531 
1.0220995 	 0.987916 
1.0221140 	 0.976547 
1.0221286 	 0.958786 
1.0221431 	 0.953229 
1.0221575 	 0.971795 
1.0221721 	 0.978492 
1.0221866 	 0.976617 
1.0222012 	 0.973908 
1.0222157 	 0.975645 
1.0222301 	 0.977499 
1.0222447 	 0.969897 
1.0222592 	 0.966145 
1.0222738 	 0.959578 
1.0222883 	 0.981449 
1.0223027 	 0.981521 
1.0223173 	 0.981839 
1.0223318 	 0.990292 
1.0223464 	 0.986632 
1.0223609 	 0.992331 
1.0223753 	 0.984711 
1.0223899 	 0.977857 
1.0224044 	 0.980986 
1.0224190 	 0.981781 
1.0224335 	 0.972361 
1.0224479 	 0.975317 
1.0224625 	 0.976596 
1.0224770 	 0.980250 
1.0224916 	 0.966790 
1.0225061 	 0.971903 
1.0225207 	 0.973940 
1.0225351 	 0.986929 
1.0225496 	 0.986708 
1.0225642 	 0.979485 
1.0225787 	 0.976749 
1.0225933 	 0.982251 
1.0226077 	 0.979663 
1.0226222 	 0.973579 
1.0226368 	 0.976173 
1.0226513 	 0.970482 
1.0226659 	 0.968278 
1.0226803 	 0.975950 
1.0226948 	 0.974930 
1.0227094 	 0.978868 
1.0227239 	 0.983569 
1.0227385 	 0.982153 
1.0227529 	 0.987730 
1.0227674 	 0.977440 
1.0227820 	 0.962990 
1.0227965 	 0.950177 
1.0228111 	 0.963352 
1.0228255 	 0.953318 
1.0228400 	 0.973197 
1.0228546 	 0.974388 
1.0228691 	 0.972439 
1.0228837 	 0.949557 
1.0228981 	 0.951545 
1.0229126 	 0.952738 
1.0229272 	 0.964199 
1.0229417 	 0.965906 
1.0229563 	 0.973094 
1.0229707 	 0.983207 
1.0229852 	 0.991500 
1.0229998 	 0.993517 
1.0230143 	 0.990668 
1.0230289 	 0.980570 
1.0230433 	 0.978544 
1.0230578 	 0.981424 
1.0230724 	 0.981081 
1.0230869 	 0.982794 
1.0231014 	 0.990458 
1.0231159 	 0.978712 
1.0231304 	 0.966833 
1.0231450 	 0.980310 
1.0231595 	 0.965685 
1.0231740 	 0.963153 
1.0231885 	 0.963171 
1.0232030 	 0.975962 
1.0232176 	 0.973921 
1.0232321 	 0.984491 
1.0232466 	 0.981905 
1.0232611 	 0.978453 
1.0232756 	 0.967162 
1.0232902 	 0.969822 
1.0233047 	 0.956526 
1.0233192 	 0.972371 
1.0233337 	 0.966337 
1.0233482 	 0.951066 
1.0233628 	 0.941733 
1.0233773 	 0.950552 
1.0233918 	 0.991048 
1.0234063 	 0.986157 
1.0234208 	 0.984472 
1.0234354 	 0.978398 
1.0234499 	 0.959607 
1.0234644 	 0.975224 
1.0234789 	 0.972201 
1.0234934 	 0.962351 
1.0235080 	 0.976076 
1.0235225 	 0.951858 
1.0235370 	 0.966740 


==> anc/HD201092/HD201092_76.dat <==
0.9958441 	 1.030040 
0.9958584 	 1.119400 
0.9958727 	 1.019120 
0.9958870 	 0.984725 
0.9959014 	 0.975791 
0.9959157 	 0.994670 
0.9959299 	 0.961858 
0.9959442 	 0.977096 
0.9959585 	 0.991059 
0.9959728 	 1.014200 
0.9959871 	 1.005730 
0.9960014 	 1.015390 
0.9960157 	 1.008350 
0.9960300 	 1.012850 
0.9960443 	 1.010740 
0.9960586 	 0.970032 
0.9960729 	 0.942731 
0.9960872 	 0.953773 
0.9961015 	 0.962811 
0.9961158 	 0.983737 
0.9961301 	 1.031600 
0.9961444 	 0.998683 
0.9961587 	 0.975465 
0.9961730 	 0.924302 
0.9961873 	 0.917695 
0.9962016 	 0.927908 
0.9962159 	 0.959594 
0.9962302 	 0.982935 
0.9962446 	 0.988969 
0.9962588 	 0.979841 
0.9962731 	 1.006690 
0.9962874 	 0.986066 
0.9963017 	 0.963046 
0.9963160 	 0.957202 
0.9963303 	 0.974467 
0.9963446 	 0.987875 
0.9963589 	 0.995414 
0.9963732 	 0.986961 
0.9963875 	 1.005520 
0.9964019 	 1.002020 
0.9964161 	 0.995989 
0.9964304 	 0.984941 
0.9964447 	 0.986627 
0.9964590 	 0.987446 
0.9964733 	 1.010700 
0.9964876 	 1.035060 
0.9965019 	 1.000770 
0.9965162 	 1.001330 
0.9965305 	 1.027390 
0.9965448 	 0.999276 
0.9965591 	 0.969762 
0.9965734 	 0.971671 
0.9965877 	 1.006550 
0.9966020 	 0.991288 
0.9966163 	 1.018780 
0.9966306 	 1.042320 
0.9966449 	 1.033610 
0.9966592 	 1.017040 
0.9966735 	 1.026820 
0.9966878 	 1.010150 
0.9967021 	 0.986843 
0.9967164 	 0.987172 
0.9967307 	 0.982409 
0.9967451 	 0.978418 
0.9967593 	 0.987128 
0.9967736 	 0.980212 
0.9967879 	 1.033160 
0.9968022 	 1.004200 
0.9968165 	 1.005940 
0.9968308 	 0.984527 
0.9968451 	 0.984067 
0.9968594 	 0.975017 
0.9968737 	 0.968100 
0.9968880 	 0.959743 
0.9969024 	 0.970841 
0.9969166 	 0.986424 
0.9969309 	 1.030460 
0.9969452 	 1.015150 
0.9969595 	 1.020780 
0.9969738 	 1.008220 
0.9969881 	 0.989799 
0.9970024 	 0.982223 
0.9970167 	 1.003830 
0.9970310 	 1.001810 
0.9970453 	 0.978789 
0.9970596 	 0.946769 
0.9970739 	 0.949275 
0.9970882 	 0.955469 
0.9971025 	 0.957956 
0.9971168 	 0.953455 
0.9971311 	 0.951773 
0.9971454 	 0.993898 
0.9971597 	 1.000090 
0.9971740 	 0.952215 
0.9971883 	 0.973069 
0.9972026 	 1.020240 
0.9972169 	 1.000980 
0.9972313 	 0.986699 
0.9972456 	 0.991110 
0.9972598 	 0.971499 
0.9972741 	 0.978500 
0.9972884 	 0.994509 
0.9973027 	 1.003190 
0.9973170 	 1.002070 
0.9973313 	 0.968486 
0.9973456 	 0.982241 
0.9973599 	 1.018800 
0.9973742 	 0.978203 
0.9973885 	 0.978558 
0.9974028 	 1.004830 
0.9974171 	 1.008350 
0.9974314 	 1.015650 
0.9974457 	 0.989184 
0.9974600 	 0.985818 
0.9974743 	 0.978706 
0.9974886 	 0.999011 
0.9975029 	 0.973706 
0.9975172 	 0.999940 
0.9975315 	 0.981423 
0.9975458 	 1.008530 
0.9975601 	 1.001100 
0.9975745 	 0.994312 
0.9975887 	 0.998058 
0.9976030 	 0.988426 
0.9976173 	 1.002920 
0.9976316 	 0.962670 
0.9976459 	 0.967564 
0.9976602 	 0.974111 
0.9976745 	 0.977234 
0.9976888 	 0.997745 
0.9977031 	 1.017460 
0.9977174 	 1.016050 
0.9977318 	 0.999188 
0.9977461 	 0.962202 
0.9977603 	 1.000320 
0.9977746 	 0.992007 
0.9977889 	 1.018640 
0.9978032 	 1.019060 
0.9978175 	 1.014800 
0.9978318 	 1.005300 
0.9978461 	 1.026940 
0.9978604 	 1.024210 
0.9978747 	 1.012690 
0.9978890 	 1.000740 
0.9979033 	 1.010470 
0.9979176 	 1.017310 
0.9979319 	 0.982355 
0.9979462 	 0.963994 
0.9979605 	 0.975100 
0.9979748 	 0.988630 
0.9979891 	 1.015740 
0.9980034 	 1.006490 
0.9980177 	 0.997984 
0.9980320 	 1.004260 
0.9980463 	 1.004830 
0.9980606 	 0.973074 
0.9980750 	 0.957408 
0.9980892 	 0.971537 
0.9981035 	 0.973554 
0.9981178 	 0.990881 
0.9981321 	 1.026810 
0.9981464 	 0.994817 
0.9981607 	 1.004770 
0.9981750 	 1.001290 
0.9981893 	 1.003160 
0.9982036 	 1.001100 
0.9982179 	 0.972149 
0.9982323 	 0.972619 
0.9982465 	 1.016840 
0.9982608 	 1.017050 
0.9982751 	 1.023630 
0.9982894 	 1.014810 
0.9983037 	 1.023460 
0.9983180 	 1.000560 
0.9983323 	 1.017080 
0.9983466 	 1.006680 
0.9983609 	 1.006250 
0.9983752 	 1.018580 
0.9983895 	 0.986602 
0.9984038 	 0.976429 
0.9984182 	 0.936262 
0.9984324 	 0.907480 
0.9984467 	 0.902412 
0.9984610 	 0.912293 
0.9984753 	 0.965828 
0.9984896 	 0.979264 
0.9985039 	 0.989187 
0.9985182 	 1.005310 
0.9985325 	 1.022210 
0.9985468 	 1.028990 
0.9985611 	 1.015330 
0.9985755 	 1.012220 
0.9985897 	 0.997030 
0.9986040 	 0.973321 
0.9986183 	 0.961415 
0.9986326 	 0.964916 
0.9986469 	 0.972303 
0.9986612 	 1.000450 
0.9986755 	 0.986720 
0.9986898 	 0.982078 
0.9987041 	 0.968012 
0.9987184 	 0.975984 
0.9987327 	 0.983411 
0.9987470 	 0.989064 
0.9987613 	 0.986175 
0.9987756 	 0.982463 
0.9987899 	 1.001050 
0.9988042 	 1.009250 
0.9988185 	 1.016570 
0.9988328 	 1.025900 
0.9988471 	 1.030490 
0.9988614 	 1.018130 
0.9988757 	 1.019750 
0.9988900 	 1.025960 
0.9989043 	 0.994118 
0.9989187 	 1.004160 
0.9989329 	 0.991490 
0.9989472 	 1.008710 
0.9989615 	 1.004110 
0.9989758 	 0.980754 
0.9989901 	 0.961361 
0.9990044 	 0.965185 
0.9990187 	 1.015330 
0.9990330 	 0.989711 
0.9990473 	 0.996119 
0.9990616 	 0.991402 
0.9990760 	 0.980314 
0.9990902 	 0.967489 
0.9991045 	 0.979970 
0.9991188 	 0.999295 
0.9991331 	 1.003410 
0.9991474 	 0.976762 
0.9991617 	 0.979159 
0.9991760 	 0.998877 
0.9991903 	 0.987803 
0.9992046 	 0.989996 
0.9992189 	 1.007190 
0.9992332 	 1.019020 
0.9992475 	 1.021190 
0.9992618 	 1.012840 
0.9992761 	 1.006760 
0.9992904 	 1.013960 
0.9993047 	 0.993214 
0.9993190 	 0.997169 
0.9993333 	 1.015210 
0.9993476 	 1.006280 
0.9993619 	 0.993328 
0.9993762 	 0.984981 
0.9993905 	 1.002900 
0.9994049 	 0.977157 
0.9994192 	 0.993305 
0.9994334 	 0.994696 
0.9994477 	 1.009440 
0.9994620 	 0.994514 
0.9994763 	 1.007310 
0.9994906 	 1.021310 
0.9995049 	 1.022330 
0.9995192 	 1.036210 
0.9995335 	 1.027620 
0.9995478 	 1.009330 
0.9995621 	 1.009900 
0.9995764 	 0.980527 
0.9995907 	 0.969742 
0.9996050 	 0.983420 
0.9996193 	 1.000420 
0.9996336 	 1.003310 
0.9996479 	 1.007710 
0.9996622 	 1.003580 
0.9996765 	 0.995350 
0.9996908 	 0.987170 
0.9997051 	 0.995791 
0.9997194 	 0.989448 
0.9997337 	 1.010790 
0.9997480 	 0.990215 
0.9997623 	 0.994589 
0.9997766 	 1.001690 
0.9997909 	 1.017440 
0.9998052 	 1.017990 
0.9998195 	 1.016260 
0.9998338 	 1.015660 
0.9998481 	 1.008870 
0.9998624 	 0.926889 
0.9998767 	 0.872046 
0.9998910 	 0.882507 
0.9999054 	 0.934539 
0.9999197 	 0.984443 
0.9999339 	 1.000440 
0.9999482 	 1.016730 
0.9999625 	 1.022820 
0.9999768 	 1.029590 
0.9999911 	 1.020670 
1.0000054 	 1.023800 
1.0000197 	 1.018440 
1.0000340 	 1.021420 
1.0000483 	 1.008280 
1.0000626 	 1.018260 
1.0000769 	 1.004860 
1.0000912 	 1.005370 
1.0001055 	 1.015700 
1.0001198 	 1.021610 
1.0001341 	 1.001450 
1.0001484 	 1.024000 
1.0001627 	 0.972854 
1.0001770 	 0.994123 
1.0001913 	 0.995214 
1.0002056 	 1.017620 
1.0002199 	 1.008900 
1.0002342 	 1.015370 
1.0002486 	 1.007530 
1.0002629 	 1.008990 
1.0002772 	 1.026330 
1.0002915 	 1.032170 
1.0003058 	 1.029860 
1.0003201 	 1.010030 
1.0003344 	 0.996210 
1.0003486 	 0.996674 
1.0003629 	 0.994147 
1.0003772 	 0.963257 
1.0003915 	 0.907724 
1.0004058 	 0.898418 
1.0004201 	 0.951967 
1.0004344 	 1.004690 
1.0004487 	 1.019510 
1.0004630 	 1.022360 
1.0004773 	 1.005540 
1.0004916 	 1.009300 
1.0005059 	 0.999361 
1.0005202 	 1.006410 
1.0005345 	 1.016790 
1.0005488 	 1.023590 
1.0005631 	 1.024220 
1.0005774 	 1.027740 
1.0005918 	 1.002480 
1.0006061 	 1.006840 
1.0006204 	 1.005100 
1.0006347 	 1.018570 
1.0006490 	 0.997041 
1.0006633 	 0.992065 
1.0006775 	 1.005030 
1.0006918 	 1.028090 
1.0007061 	 1.028650 
1.0007204 	 1.028760 
1.0007347 	 1.028440 
1.0007490 	 1.029080 
1.0007633 	 1.028590 
1.0007776 	 1.025280 
1.0007919 	 1.005990 
1.0008062 	 0.998219 
1.0008205 	 0.979466 
1.0008348 	 0.963327 
1.0008491 	 0.963318 
1.0008634 	 0.968226 
1.0008777 	 0.993048 
1.0008920 	 1.007080 
1.0009063 	 1.019490 
1.0009207 	 1.018020 
1.0009350 	 1.033080 
1.0009493 	 1.017770 
1.0009636 	 1.031700 
1.0009779 	 1.006260 
1.0009922 	 0.987013 
1.0010064 	 0.983973 
1.0010207 	 0.993178 
1.0010350 	 1.003010 
1.0010493 	 0.982876 
1.0010636 	 0.973207 
1.0010779 	 1.001140 
1.0010922 	 1.023150 
1.0011065 	 1.025110 
1.0011208 	 1.012210 
1.0011351 	 1.022180 
1.0011494 	 1.028010 
1.0011637 	 1.015530 
1.0011780 	 1.010870 
1.0011923 	 1.001610 
1.0012066 	 1.022990 
1.0012209 	 1.025170 
1.0012352 	 0.993034 
1.0012496 	 0.944297 
1.0012639 	 0.899726 
1.0012782 	 0.926674 
1.0012925 	 0.961342 
1.0013068 	 0.997291 
1.0013211 	 1.011110 
1.0013354 	 1.031190 
1.0013496 	 1.034890 
1.0013639 	 1.036500 
1.0013782 	 1.037440 
1.0013925 	 1.036940 
1.0014068 	 1.018500 
1.0014211 	 1.012480 
1.0014354 	 1.009050 
1.0014497 	 1.023470 
1.0014640 	 1.010270 
1.0014783 	 1.012240 
1.0014926 	 1.006580 
1.0015069 	 0.989712 
1.0015212 	 1.003600 
1.0015355 	 1.013250 
1.0015498 	 1.020320 
1.0015641 	 1.018030 
1.0015785 	 1.019960 
1.0015928 	 1.025810 
1.0016071 	 1.024750 
1.0016214 	 1.032570 
1.0016357 	 1.025970 
1.0016500 	 1.018840 
1.0016643 	 1.020160 
1.0016785 	 1.023550 
1.0016928 	 1.018830 
1.0017071 	 1.024600 
1.0017214 	 1.026150 
1.0017357 	 1.025110 
1.0017500 	 1.014070 
1.0017643 	 1.019820 
1.0017786 	 1.010240 
1.0017929 	 1.008350 
1.0018072 	 1.015960 
1.0018215 	 1.020740 
1.0018358 	 1.030710 
1.0018501 	 1.025700 
1.0018644 	 1.020100 
1.0018787 	 1.035340 
1.0018930 	 1.034600 
1.0019073 	 1.033670 
1.0019217 	 1.020940 
1.0019360 	 1.012480 
1.0019503 	 1.015360 
1.0019646 	 1.016480 
1.0019789 	 1.022800 
1.0019932 	 1.026700 
1.0020074 	 1.019660 
1.0020217 	 1.014590 
1.0020360 	 1.001520 
1.0020503 	 0.990142 
1.0020646 	 0.989527 
1.0020789 	 0.983323 
1.0020932 	 0.978932 
1.0021075 	 1.006150 
1.0021218 	 1.020110 
1.0021361 	 1.018510 
1.0021504 	 1.012450 
1.0021647 	 1.022340 
1.0021790 	 1.013920 
1.0021933 	 1.022680 
1.0022076 	 1.013620 
1.0022219 	 1.000310 
1.0022362 	 0.986131 
1.0022506 	 0.985810 
1.0022649 	 0.977980 
1.0022792 	 0.994772 
1.0022935 	 1.003600 
1.0023078 	 1.009460 
1.0023221 	 1.012910 
1.0023363 	 1.013140 
1.0023506 	 1.018250 
1.0023649 	 1.023610 
1.0023792 	 1.031100 
1.0023935 	 1.024430 
1.0024078 	 1.027800 
1.0024221 	 1.026760 
1.0024364 	 1.031480 
1.0024507 	 1.033020 
1.0024650 	 1.031590 
1.0024793 	 1.029730 
1.0024936 	 1.016850 
1.0025079 	 1.030380 
1.0025222 	 1.035570 
1.0025365 	 1.045120 
1.0025508 	 1.028530 
1.0025651 	 1.027030 
1.0025795 	 1.023190 
1.0025938 	 1.024640 
1.0026081 	 1.014260 
1.0026224 	 1.007790 
1.0026367 	 1.013710 
1.0026510 	 1.018890 
1.0026653 	 1.030170 
1.0026795 	 1.020380 
1.0026938 	 1.014520 
1.0027081 	 1.019390 
1.0027224 	 1.026620 
1.0027367 	 1.028280 
1.0027510 	 1.005960 
1.0027653 	 0.985160 
1.0027796 	 0.976356 
1.0027939 	 0.984623 
1.0028082 	 0.997312 
1.0028225 	 1.021350 
1.0028368 	 1.021220 
1.0028511 	 1.032700 
1.0028654 	 1.030870 
1.0028797 	 1.023010 
1.0028940 	 1.028770 
1.0029083 	 1.026330 
1.0029227 	 1.008680 
1.0029370 	 1.011280 
1.0029513 	 1.027510 
1.0029656 	 1.009740 
1.0029799 	 1.011030 
1.0029942 	 1.000360 
1.0030084 	 1.010710 
1.0030227 	 1.019010 
1.0030370 	 1.018880 
1.0030513 	 1.021650 
1.0030656 	 1.012720 
1.0030799 	 1.012820 
1.0030942 	 1.018010 
1.0031085 	 1.010770 
1.0031228 	 1.009530 
1.0031371 	 1.011630 
1.0031514 	 1.020490 
1.0031657 	 1.015980 
1.0031800 	 1.008670 
1.0031943 	 1.015090 
1.0032086 	 1.022260 
1.0032229 	 1.022330 
1.0032372 	 1.024010 
1.0032516 	 1.029080 
1.0032659 	 1.026160 
1.0032802 	 1.022310 
1.0032945 	 1.019280 
1.0033088 	 1.016940 
1.0033231 	 1.010490 
1.0033373 	 1.002320 
1.0033516 	 0.998192 
1.0033659 	 0.991340 
1.0033802 	 0.995437 
1.0033945 	 1.003300 
1.0034088 	 1.018800 
1.0034231 	 1.022310 
1.0034374 	 1.015900 
1.0034517 	 1.019060 
1.0034660 	 1.018480 
1.0034803 	 1.019900 
1.0034946 	 1.005840 
1.0035089 	 0.954936 
1.0035232 	 0.898372 
1.0035375 	 0.872247 
1.0035518 	 0.908574 
1.0035661 	 0.973391 
1.0035805 	 1.010620 
1.0035948 	 1.019540 
1.0036091 	 1.011810 
1.0036234 	 1.009880 
1.0036377 	 0.997456 
1.0036520 	 0.987225 
1.0036663 	 0.980691 
1.0036805 	 0.999691 
1.0036948 	 1.010120 
1.0037091 	 1.010780 
1.0037234 	 0.982388 
1.0037377 	 0.948671 
1.0037520 	 0.939083 
1.0037663 	 0.950450 
1.0037806 	 0.967850 
1.0037949 	 0.992602 
1.0038092 	 0.987754 
1.0038235 	 1.004050 
1.0038378 	 1.016280 
1.0038521 	 1.024020 
1.0038664 	 1.016910 
1.0038807 	 1.010280 
1.0038950 	 1.009840 
1.0039093 	 1.011250 
1.0039237 	 1.010350 
1.0039380 	 1.015110 
1.0039523 	 1.016060 
1.0039666 	 1.006070 
1.0039809 	 1.007480 
1.0039952 	 1.005700 
1.0040094 	 1.011620 
1.0040237 	 1.003280 
1.0040380 	 1.003160 
1.0040523 	 1.015430 
1.0040666 	 1.013980 
1.0040809 	 1.018080 
1.0040952 	 1.022930 
1.0041095 	 1.022880 
1.0041238 	 1.014780 
1.0041381 	 1.010120 
1.0041524 	 1.013450 
1.0041667 	 1.006090 
1.0041810 	 0.992987 
1.0041953 	 0.980099 
1.0042096 	 0.978038 
1.0042239 	 0.983376 
1.0042382 	 0.994134 
1.0042526 	 1.007260 
1.0042669 	 1.016650 
1.0042812 	 1.016780 
1.0042955 	 1.006590 
1.0043098 	 1.003310 
1.0043241 	 0.999171 
1.0043383 	 1.010760 
1.0043526 	 1.015540 
1.0043669 	 1.021070 
1.0043812 	 1.016260 
1.0043955 	 1.025170 
1.0044098 	 1.023400 
1.0044241 	 1.016630 
1.0044384 	 1.011690 
1.0044527 	 1.005030 
1.0044670 	 1.001800 
1.0044813 	 1.007390 
1.0044956 	 1.019050 
1.0045099 	 1.023460 
1.0045242 	 1.021280 
1.0045385 	 1.008730 
1.0045528 	 1.014660 
1.0045671 	 0.998781 
1.0045815 	 0.994160 
1.0045958 	 0.997182 
1.0046101 	 0.996524 
1.0046244 	 1.008660 
1.0046387 	 1.008310 
1.0046530 	 1.020570 
1.0046673 	 1.017630 
1.0046815 	 1.011010 
1.0046958 	 1.011130 
1.0047101 	 1.010220 
1.0047244 	 1.004310 
1.0047387 	 1.000860 
1.0047530 	 1.011460 
1.0047673 	 1.009680 
1.0047816 	 1.013220 
1.0047959 	 1.021030 
1.0048102 	 1.009110 
1.0048245 	 1.011990 
1.0048388 	 1.009940 
1.0048531 	 1.005460 
1.0048674 	 0.997513 
1.0048817 	 0.983484 
1.0048960 	 0.967202 
1.0049103 	 0.981515 
1.0049247 	 0.999637 
1.0049390 	 0.969418 
1.0049533 	 0.923576 
1.0049676 	 0.886825 
1.0049819 	 0.903392 
1.0049962 	 0.956211 
1.0050104 	 0.995236 
1.0050247 	 0.999116 
1.0050390 	 0.996792 
1.0050533 	 0.995314 
1.0050676 	 0.989547 
1.0050819 	 0.979003 
1.0050962 	 0.983346 
1.0051105 	 0.986109 
1.0051248 	 0.978485 
1.0051391 	 0.976595 
1.0051534 	 1.005170 
1.0051677 	 1.008330 
1.0051820 	 1.007420 
1.0051963 	 0.979710 
1.0052106 	 0.953329 
1.0052249 	 0.943957 
1.0052392 	 0.963815 
1.0052536 	 0.986913 
1.0052679 	 1.002040 
1.0052822 	 1.007070 
1.0052965 	 1.004280 
1.0053108 	 1.012500 
1.0053251 	 1.010480 
1.0053393 	 0.997882 
1.0053536 	 1.004190 
1.0053679 	 1.011150 
1.0053822 	 1.012640 
1.0053965 	 1.014170 
1.0054108 	 1.001920 
1.0054251 	 0.990132 
1.0054394 	 0.959974 
1.0054537 	 0.942716 
1.0054680 	 0.941406 
1.0054823 	 0.954212 
1.0054966 	 0.985968 
1.0055109 	 1.000170 
1.0055252 	 0.999900 
1.0055395 	 0.997906 
1.0055538 	 0.989801 
1.0055681 	 0.974896 
1.0055825 	 0.987569 
1.0055968 	 0.999662 
1.0056111 	 1.000790 
1.0056254 	 0.996283 
1.0056397 	 0.986220 
1.0056540 	 0.990428 
1.0056682 	 0.997167 
1.0056825 	 0.985246 
1.0056968 	 0.967146 
1.0057111 	 0.952440 
1.0057254 	 0.960281 
1.0057397 	 0.977852 
1.0057540 	 0.999329 
1.0057683 	 1.003980 
1.0057826 	 1.000860 
1.0057969 	 1.007990 
1.0058112 	 0.989492 
1.0058255 	 0.967200 
1.0058398 	 0.903461 
1.0058541 	 0.853932 
1.0058684 	 0.860117 
1.0058827 	 0.913514 
1.0058970 	 0.961473 
1.0059114 	 0.977853 
1.0059257 	 0.978669 
1.0059400 	 0.992686 
1.0059543 	 1.000010 
1.0059686 	 0.990001 
1.0059829 	 0.986624 
1.0059972 	 0.980873 
1.0060114 	 0.968762 
1.0060257 	 0.939257 
1.0060400 	 0.918980 
1.0060543 	 0.894209 
1.0060686 	 0.880801 
1.0060829 	 0.900054 
1.0060972 	 0.938680 
1.0061115 	 0.986457 
1.0061258 	 1.000320 
1.0061401 	 1.002340 
1.0061544 	 1.004060 
1.0061687 	 0.998455 
1.0061830 	 0.988854 
1.0061973 	 0.995037 
1.0062116 	 0.992870 
1.0062259 	 1.004930 
1.0062402 	 0.997748 
1.0062546 	 1.003750 
1.0062689 	 1.002170 
1.0062832 	 1.014730 
1.0062975 	 1.009310 
1.0063118 	 0.998594 
1.0063261 	 0.981314 
1.0063403 	 0.955122 
1.0063546 	 0.940040 
1.0063689 	 0.947703 
1.0063832 	 0.970451 
1.0063975 	 0.979929 
1.0064118 	 0.968065 
1.0064261 	 0.970642 
1.0064404 	 0.990537 
1.0064547 	 0.997729 
1.0064690 	 0.996224 
1.0064833 	 0.997120 
1.0064976 	 0.987093 
1.0065119 	 0.974246 
1.0065262 	 0.960711 
1.0065405 	 0.946705 
1.0065548 	 0.935277 
1.0065691 	 0.906534 
1.0065835 	 0.875730 
1.0065978 	 0.877164 
1.0066121 	 0.927745 
1.0066264 	 0.961840 
1.0066407 	 0.990574 
1.0066550 	 0.989090 
1.0066693 	 0.990125 
1.0066835 	 0.985636 
1.0066978 	 0.993554 
1.0067121 	 0.974837 
1.0067264 	 0.965453 
1.0067407 	 0.959735 
1.0067550 	 0.968874 
1.0067693 	 0.988081 
1.0067836 	 0.998264 
1.0067979 	 1.002590 
1.0068122 	 1.006370 
1.0068265 	 1.012510 
1.0068408 	 1.013220 
1.0068551 	 1.002630 
1.0068694 	 1.005790 
1.0068837 	 0.996492 
1.0068980 	 0.999237 
1.0069124 	 0.997910 
1.0069267 	 0.996614 
1.0069410 	 0.986657 
1.0069553 	 1.001090 
1.0069696 	 0.998356 
1.0069839 	 0.990109 
1.0069982 	 0.980906 
1.0070124 	 0.980822 
1.0070267 	 0.998226 
1.0070410 	 1.002060 
1.0070553 	 1.001320 
1.0070696 	 0.998472 
1.0070839 	 1.005470 
1.0070982 	 1.006110 
1.0071125 	 1.010830 
1.0071268 	 1.001550 
1.0071411 	 1.001250 
1.0071554 	 1.003800 
1.0071697 	 0.999888 
1.0071840 	 0.971948 
1.0071983 	 0.948256 
1.0072126 	 0.948476 
1.0072269 	 0.981379 
1.0072412 	 0.988573 
1.0072556 	 0.992840 
1.0072699 	 0.989341 
1.0072842 	 0.989884 
1.0072985 	 0.981294 
1.0073128 	 0.969306 
1.0073271 	 0.968465 
1.0073413 	 0.963585 
1.0073556 	 0.975074 
1.0073699 	 0.988286 
1.0073842 	 1.001030 
1.0073985 	 1.007870 
1.0074128 	 1.007530 
1.0074271 	 1.011310 
1.0074414 	 1.012010 
1.0074557 	 1.009510 
1.0074700 	 1.001240 
1.0074843 	 0.995276 
1.0074986 	 0.993777 
1.0075129 	 0.999821 
1.0075272 	 1.006630 
1.0075415 	 1.005950 
1.0075558 	 1.010110 
1.0075701 	 1.005050 
1.0075845 	 1.005510 
1.0075988 	 1.007720 
1.0076131 	 0.991966 
1.0076274 	 0.992076 
1.0076417 	 0.993543 
1.0076560 	 1.000140 
1.0076702 	 0.995481 
1.0076845 	 0.999150 
1.0076988 	 0.998903 
1.0077131 	 0.993346 
1.0077274 	 1.007190 
1.0077417 	 1.008120 
1.0077560 	 1.002120 
1.0077703 	 0.995482 
1.0077846 	 0.990936 
1.0077989 	 0.999983 
1.0078132 	 0.996335 
1.0078275 	 1.003680 
1.0078418 	 1.001100 
1.0078561 	 0.999561 
1.0078704 	 0.994700 
1.0078847 	 1.005770 
1.0078990 	 1.002980 
1.0079134 	 1.001050 
1.0079277 	 0.999402 
1.0079420 	 1.004840 
1.0079563 	 1.005880 
1.0079706 	 0.993644 
1.0079849 	 0.994691 
1.0079992 	 0.990055 
1.0080134 	 0.993407 
1.0080277 	 0.994536 
1.0080420 	 0.980316 
1.0080563 	 0.972339 
1.0080706 	 0.963314 
1.0080849 	 0.980099 
1.0080992 	 0.986544 
1.0081135 	 0.980343 
1.0081278 	 0.975812 
1.0081421 	 0.983530 
1.0081564 	 0.986246 
1.0081707 	 0.994733 
1.0081850 	 0.988112 
1.0081993 	 0.980811 
1.0082136 	 0.969357 
1.0082279 	 0.987592 
1.0082422 	 0.984951 
1.0082566 	 0.998199 
1.0082709 	 1.008560 
1.0082852 	 1.004110 
1.0082995 	 1.014330 
1.0083138 	 1.008310 
1.0083281 	 1.002540 
1.0083423 	 0.997532 
1.0083566 	 0.993829 
1.0083709 	 1.001190 
1.0083852 	 0.997234 
1.0083995 	 0.992987 
1.0084138 	 0.984991 
1.0084281 	 0.987009 
1.0084424 	 0.988696 
1.0084567 	 0.999331 
1.0084710 	 0.985195 
1.0084853 	 0.984816 
1.0084996 	 0.992255 
1.0085139 	 0.989682 
1.0085282 	 0.994764 
1.0085425 	 0.992217 
1.0085568 	 0.997806 
1.0085711 	 0.989210 
1.0085855 	 0.985469 
1.0085998 	 0.988342 
1.0086141 	 0.992410 
1.0086284 	 0.990020 
1.0086427 	 1.000000 
1.0086570 	 0.996211 
1.0086712 	 0.998882 
1.0086855 	 0.988599 
1.0086998 	 0.979614 
1.0087141 	 0.978230 
1.0087284 	 0.985578 
1.0087427 	 0.997323 
1.0087570 	 0.993790 
1.0087713 	 0.977582 
1.0087856 	 0.994588 
1.0087999 	 0.993471 
1.0088142 	 1.000990 
1.0088285 	 0.991877 
1.0088428 	 1.005750 
1.0088571 	 1.005990 
1.0088714 	 1.006250 
1.0088857 	 1.006400 
1.0089000 	 0.982299 
1.0089144 	 0.980554 
1.0089287 	 0.984730 
1.0089430 	 0.977733 
1.0089573 	 0.975018 
1.0089716 	 0.973123 
1.0089859 	 0.972250 
1.0090001 	 0.984780 
1.0090144 	 0.992434 
1.0090287 	 0.970496 
1.0090430 	 0.955466 
1.0090573 	 0.965355 
1.0090716 	 0.970422 
1.0090859 	 0.997269 
1.0091002 	 1.010080 
1.0091145 	 1.019900 
1.0091288 	 1.020330 
1.0091431 	 1.035230 
1.0091574 	 1.022520 
1.0091717 	 1.008180 
1.0091860 	 0.995642 
1.0092003 	 0.987686 
1.0092146 	 0.987381 
1.0092289 	 0.995013 
1.0092432 	 0.986990 
1.0092576 	 0.993275 
1.0092719 	 1.003630 
1.0092862 	 1.002680 
1.0093005 	 1.006650 
1.0093148 	 1.010420 
1.0093291 	 0.999886 
1.0093433 	 0.997056 
1.0093576 	 1.006390 
1.0093719 	 0.991043 
1.0093862 	 0.988269 
1.0094005 	 0.986377 
1.0094148 	 0.992408 
1.0094291 	 1.002400 
1.0094434 	 0.999014 
1.0094577 	 0.981225 
1.0094720 	 0.984548 
1.0094863 	 0.976300 
1.0095006 	 0.982597 
1.0095149 	 0.977219 
1.0095292 	 1.002090 
1.0095435 	 1.018030 
1.0095578 	 1.022090 
1.0095721 	 1.022350 
1.0095865 	 1.023320 
1.0096008 	 1.014050 
1.0096151 	 1.003970 
1.0096294 	 0.993985 
1.0096437 	 0.981024 
1.0096580 	 0.983966 
1.0096722 	 0.999670 
1.0096865 	 1.009320 
1.0097008 	 1.019480 
1.0097151 	 1.010500 
1.0097294 	 0.984752 
1.0097437 	 0.980348 
1.0097580 	 0.972532 
1.0097723 	 0.969027 
1.0097866 	 0.968029 
1.0098009 	 0.978968 
1.0098152 	 0.986730 
1.0098295 	 1.001820 
1.0098438 	 1.009720 
1.0098581 	 1.024220 
1.0098724 	 1.008980 
1.0098867 	 1.021710 
1.0099010 	 1.001680 
1.0099154 	 0.989597 
1.0099297 	 0.975318 
1.0099440 	 0.978728 
1.0099583 	 0.987299 
1.0099726 	 1.007860 
1.0099869 	 1.014390 
1.0100012 	 1.022530 
1.0100154 	 1.032520 
1.0100297 	 1.022000 
1.0100440 	 1.004630 
1.0100583 	 0.989361 
1.0100726 	 0.974611 
1.0100869 	 0.962780 
1.0101012 	 0.960284 
1.0101155 	 0.953736 
1.0101298 	 0.970029 


==> anc/HD201092/HD201092_77.dat <==
0.9829957 	 1.084790 
0.9830099 	 1.041590 
0.9830240 	 1.061710 
0.9830381 	 1.044500 
0.9830522 	 0.979829 
0.9830663 	 0.996608 
0.9830804 	 0.961653 
0.9830945 	 0.950151 
0.9831086 	 0.960452 
0.9831228 	 0.957335 
0.9831369 	 1.004750 
0.9831510 	 1.061450 
0.9831651 	 1.116810 
0.9831792 	 1.002960 
0.9831933 	 0.983767 
0.9832074 	 0.974423 
0.9832215 	 0.960476 
0.9832357 	 0.917046 
0.9832497 	 0.876018 
0.9832639 	 0.874137 
0.9832780 	 0.845792 
0.9832921 	 0.935703 
0.9833062 	 0.928560 
0.9833203 	 0.963279 
0.9833344 	 0.966581 
0.9833485 	 0.985278 
0.9833626 	 0.987220 
0.9833767 	 1.003740 
0.9833909 	 0.998982 
0.9834049 	 1.058500 
0.9834191 	 1.029020 
0.9834332 	 0.995157 
0.9834473 	 0.969340 
0.9834614 	 0.950807 
0.9834755 	 0.923220 
0.9834896 	 0.994480 
0.9835038 	 0.943152 
0.9835178 	 1.008590 
0.9835320 	 1.017130 
0.9835461 	 1.015020 
0.9835601 	 1.043500 
0.9835743 	 1.014110 
0.9835884 	 0.984395 
0.9836025 	 0.964306 
0.9836166 	 0.978473 
0.9836307 	 0.993078 
0.9836448 	 0.984391 
0.9836590 	 1.008790 
0.9836730 	 1.021470 
0.9836872 	 0.989171 
0.9837013 	 0.992955 
0.9837154 	 0.998369 
0.9837295 	 0.985608 
0.9837436 	 0.965639 
0.9837577 	 1.012460 
0.9837718 	 1.012470 
0.9837859 	 1.041580 
0.9838001 	 1.057450 
0.9838142 	 1.037900 
0.9838282 	 1.019190 
0.9838424 	 0.969653 
0.9838565 	 0.950393 
0.9838706 	 0.986895 
0.9838847 	 0.973945 
0.9838988 	 1.017600 
0.9839129 	 1.050420 
0.9839270 	 1.075590 
0.9839411 	 1.063960 
0.9839553 	 1.017900 
0.9839693 	 0.986976 
0.9839835 	 0.936177 
0.9839976 	 0.946605 
0.9840117 	 0.941796 
0.9840258 	 0.967932 
0.9840399 	 1.000890 
0.9840540 	 0.990710 
0.9840682 	 1.022060 
0.9840822 	 0.998729 
0.9840963 	 0.977255 
0.9841105 	 1.012880 
0.9841245 	 0.956905 
0.9841387 	 0.967814 
0.9841528 	 0.973266 
0.9841669 	 1.002470 
0.9841810 	 1.031760 
0.9841951 	 0.983906 
0.9842092 	 0.971787 
0.9842234 	 1.005180 
0.9842374 	 0.971446 
0.9842516 	 0.972641 
0.9842657 	 0.955695 
0.9842798 	 0.976074 
0.9842939 	 0.983782 
0.9843080 	 1.025040 
0.9843221 	 1.057750 
0.9843362 	 1.062840 
0.9843503 	 1.044820 
0.9843644 	 0.983742 
0.9843786 	 0.986083 
0.9843926 	 0.967527 
0.9844068 	 1.001510 
0.9844209 	 0.998816 
0.9844350 	 0.998539 
0.9844491 	 1.022190 
0.9844632 	 1.030910 
0.9844773 	 1.031530 
0.9844914 	 1.021430 
0.9845055 	 1.015980 
0.9845197 	 0.979277 
0.9845338 	 0.989599 
0.9845479 	 0.981371 
0.9845620 	 0.997192 
0.9845761 	 1.006590 
0.9845902 	 1.017700 
0.9846043 	 0.995601 
0.9846184 	 0.996939 
0.9846326 	 1.029100 
0.9846466 	 0.992661 
0.9846607 	 0.982265 
0.9846749 	 0.980428 
0.9846890 	 0.989386 
0.9847031 	 1.009700 
0.9847172 	 1.002060 
0.9847313 	 1.026720 
0.9847454 	 1.045990 
0.9847595 	 1.051920 
0.9847736 	 0.982357 
0.9847878 	 0.983711 
0.9848018 	 1.004550 
0.9848160 	 0.996749 
0.9848301 	 0.998801 
0.9848442 	 0.970693 
0.9848583 	 1.010900 
0.9848724 	 1.026660 
0.9848865 	 1.043980 
0.9849006 	 1.010880 
0.9849147 	 0.997001 
0.9849288 	 1.008840 
0.9849430 	 1.013500 
0.9849570 	 0.989507 
0.9849712 	 1.003650 
0.9849853 	 1.000940 
0.9849994 	 0.996511 
0.9850135 	 1.002980 
0.9850276 	 1.015010 
0.9850417 	 1.020890 
0.9850558 	 0.995753 
0.9850699 	 1.015440 
0.9850841 	 1.005180 
0.9850982 	 1.010590 
0.9851123 	 1.011860 
0.9851264 	 1.011240 
0.9851405 	 1.012590 
0.9851546 	 1.015950 
0.9851687 	 0.997919 
0.9851828 	 1.017760 
0.9851969 	 0.989660 
0.9852110 	 1.009260 
0.9852251 	 1.021550 
0.9852393 	 1.003890 
0.9852534 	 0.991680 
0.9852675 	 0.980668 
0.9852816 	 0.993965 
0.9852957 	 1.003030 
0.9853098 	 0.999942 
0.9853239 	 1.002540 
0.9853380 	 1.011280 
0.9853522 	 1.028650 
0.9853662 	 1.017940 
0.9853804 	 1.025840 
0.9853945 	 1.015430 
0.9854086 	 1.018710 
0.9854227 	 1.010830 
0.9854368 	 1.026480 
0.9854509 	 1.015540 
0.9854650 	 1.000760 
0.9854791 	 1.011180 
0.9854932 	 1.009330 
0.9855074 	 1.033660 
0.9855214 	 1.012620 
0.9855356 	 1.008260 
0.9855497 	 1.029520 
0.9855638 	 1.033020 
0.9855779 	 1.025460 
0.9855920 	 0.995266 
0.9856061 	 1.015320 
0.9856202 	 1.026420 
0.9856343 	 1.047700 
0.9856485 	 1.023090 
0.9856626 	 1.011790 
0.9856767 	 1.009030 
0.9856908 	 0.996968 
0.9857049 	 1.005180 
0.9857190 	 0.981435 
0.9857331 	 0.980565 
0.9857472 	 1.015020 
0.9857613 	 1.025600 
0.9857754 	 1.027030 
0.9857895 	 1.024140 
0.9858037 	 1.022940 
0.9858178 	 0.995219 
0.9858319 	 0.998131 
0.9858460 	 0.999586 
0.9858601 	 1.018460 
0.9858742 	 1.018570 
0.9858883 	 1.027210 
0.9859024 	 1.037240 
0.9859166 	 1.026530 
0.9859306 	 1.024790 
0.9859448 	 0.960184 
0.9859589 	 1.007090 
0.9859730 	 1.008430 
0.9859871 	 1.015680 
0.9860012 	 0.992788 
0.9860153 	 0.991699 
0.9860294 	 1.012980 
0.9860435 	 1.038230 
0.9860576 	 1.039090 
0.9860718 	 1.030200 
0.9860858 	 1.013350 
0.9861000 	 1.005040 
0.9861141 	 1.017590 
0.9861282 	 1.010110 
0.9861423 	 0.980946 
0.9861564 	 1.001730 
0.9861705 	 1.015240 
0.9861847 	 1.031000 
0.9861987 	 1.007080 
0.9862129 	 0.991266 
0.9862270 	 0.953365 
0.9862410 	 0.912752 
0.9862552 	 0.914737 
0.9862693 	 0.942584 
0.9862834 	 0.987880 
0.9862975 	 1.007460 
0.9863116 	 1.016470 
0.9863257 	 1.043700 
0.9863399 	 1.033270 
0.9863539 	 1.013320 
0.9863681 	 1.005480 
0.9863822 	 1.023900 
0.9863962 	 1.011750 
0.9864104 	 0.991006 
0.9864245 	 1.001580 
0.9864386 	 1.021770 
0.9864527 	 1.017520 
0.9864668 	 1.023570 
0.9864810 	 1.024800 
0.9864951 	 1.019680 
0.9865091 	 1.000150 
0.9865233 	 1.034370 
0.9865374 	 0.999839 
0.9865515 	 1.004930 
0.9865656 	 1.013120 
0.9865797 	 1.014290 
0.9865938 	 1.041560 
0.9866079 	 1.018400 
0.9866220 	 0.996954 
0.9866362 	 1.000440 
0.9866503 	 1.007630 
0.9866643 	 1.017290 
0.9866785 	 1.004870 
0.9866926 	 1.014400 
0.9867067 	 1.002670 
0.9867208 	 1.010810 
0.9867349 	 1.030940 
0.9867491 	 1.062900 
0.9867631 	 1.025060 
0.9867773 	 1.021770 
0.9867914 	 1.020200 
0.9868055 	 1.023350 
0.9868196 	 1.015550 
0.9868337 	 1.000140 
0.9868478 	 1.004520 
0.9868619 	 1.032150 
0.9868760 	 1.012520 
0.9868901 	 0.999853 
0.9869043 	 0.971157 
0.9869183 	 0.983915 
0.9869325 	 1.005790 
0.9869466 	 1.005540 
0.9869607 	 1.013770 
0.9869748 	 1.006030 
0.9869889 	 1.021020 
0.9870030 	 1.019620 
0.9870171 	 1.009050 
0.9870312 	 1.017530 
0.9870454 	 1.042160 
0.9870595 	 1.029700 
0.9870735 	 1.007740 
0.9870877 	 1.007850 
0.9871018 	 1.014520 
0.9871159 	 1.022680 
0.9871300 	 1.014580 
0.9871441 	 1.011040 
0.9871582 	 1.029320 
0.9871723 	 1.010370 
0.9871864 	 1.013050 
0.9872006 	 1.012240 
0.9872147 	 1.014820 
0.9872287 	 1.011000 
0.9872429 	 1.010340 
0.9872570 	 1.012110 
0.9872711 	 1.019960 
0.9872852 	 1.015370 
0.9872993 	 1.010390 
0.9873135 	 1.019940 
0.9873275 	 0.978656 
0.9873416 	 1.004630 
0.9873558 	 1.032160 
0.9873699 	 1.019170 
0.9873840 	 1.024830 
0.9873981 	 1.014570 
0.9874122 	 1.023170 
0.9874263 	 1.013740 
0.9874404 	 0.998953 
0.9874545 	 0.997635 
0.9874687 	 1.007110 
0.9874827 	 1.007980 
0.9874968 	 1.028350 
0.9875110 	 1.016330 
0.9875251 	 1.018440 
0.9875392 	 1.027870 
0.9875533 	 1.044080 
0.9875674 	 1.020670 
0.9875815 	 1.031870 
0.9875956 	 1.014400 
0.9876097 	 1.015650 
0.9876239 	 1.015620 
0.9876379 	 1.013830 
0.9876521 	 1.029120 
0.9876662 	 1.022860 
0.9876803 	 1.018920 
0.9876944 	 1.024250 
0.9877085 	 1.025250 
0.9877226 	 1.006430 
0.9877367 	 0.990537 
0.9877508 	 1.025990 
0.9877649 	 1.019950 
0.9877791 	 1.021700 
0.9877932 	 1.020110 
0.9878073 	 1.025950 
0.9878214 	 1.019960 
0.9878355 	 1.021540 
0.9878496 	 1.020110 
0.9878637 	 1.011900 
0.9878778 	 1.002170 
0.9878919 	 1.012110 
0.9879060 	 1.006780 
0.9879202 	 1.021530 
0.9879343 	 1.017830 
0.9879484 	 1.037210 
0.9879625 	 1.018540 
0.9879766 	 1.008180 
0.9879907 	 0.992055 
0.9880048 	 0.988562 
0.9880189 	 0.978894 
0.9880331 	 0.982613 
0.9880471 	 0.991205 
0.9880613 	 1.009060 
0.9880754 	 1.015310 
0.9880895 	 1.034290 
0.9881036 	 1.011160 
0.9881177 	 1.010860 
0.9881318 	 0.970614 
0.9881460 	 0.984267 
0.9881600 	 1.014080 
0.9881741 	 1.013740 
0.9881883 	 1.006910 
0.9882023 	 1.022410 
0.9882165 	 1.024100 
0.9882306 	 1.022380 
0.9882447 	 1.018200 
0.9882588 	 1.008020 
0.9882729 	 1.010270 
0.9882870 	 1.008340 
0.9883012 	 0.993607 
0.9883152 	 1.017670 
0.9883293 	 1.014750 
0.9883435 	 1.023190 
0.9883575 	 1.024140 
0.9883717 	 1.037740 
0.9883858 	 1.054690 
0.9883999 	 1.032870 
0.9884140 	 1.037790 
0.9884281 	 1.029020 
0.9884422 	 1.015590 
0.9884564 	 1.024800 
0.9884704 	 1.031490 
0.9884846 	 1.036390 
0.9884987 	 1.050570 
0.9885128 	 1.047340 
0.9885269 	 1.026630 
0.9885410 	 1.016490 
0.9885551 	 1.011920 
0.9885692 	 1.003500 
0.9885833 	 1.016560 
0.9885974 	 1.006820 
0.9886116 	 1.030850 
0.9886257 	 1.036380 
0.9886398 	 1.050270 
0.9886539 	 1.035000 
0.9886680 	 1.025020 
0.9886821 	 1.020950 
0.9886962 	 1.038090 
0.9887103 	 1.010580 
0.9887244 	 1.006100 
0.9887385 	 1.005400 
0.9887527 	 1.020640 
0.9887668 	 1.040460 
0.9887809 	 1.054910 
0.9887950 	 1.025400 
0.9888091 	 1.021520 
0.9888232 	 0.996430 
0.9888373 	 0.994055 
0.9888514 	 1.018190 
0.9888655 	 1.014510 
0.9888796 	 1.016800 
0.9888938 	 1.034500 
0.9889079 	 1.040210 
0.9889220 	 1.042520 
0.9889361 	 1.015840 
0.9889502 	 0.991846 
0.9889643 	 0.962202 
0.9889784 	 0.925251 
0.9889925 	 0.929739 
0.9890066 	 0.967857 
0.9890208 	 0.996662 
0.9890348 	 1.028290 
0.9890490 	 1.033810 
0.9890631 	 1.035220 
0.9890771 	 1.026210 
0.9890913 	 1.042350 
0.9891054 	 1.023020 
0.9891195 	 1.021090 
0.9891336 	 1.017650 
0.9891477 	 1.012360 
0.9891619 	 1.011770 
0.9891760 	 1.025610 
0.9891900 	 1.037180 
0.9892042 	 1.031630 
0.9892183 	 1.039110 
0.9892324 	 1.014520 
0.9892465 	 1.008200 
0.9892606 	 1.006700 
0.9892747 	 1.010660 
0.9892888 	 1.012220 
0.9893029 	 1.031010 
0.9893171 	 1.030120 
0.9893312 	 1.039330 
0.9893452 	 1.059420 
0.9893594 	 1.037360 
0.9893735 	 1.027770 
0.9893876 	 1.028130 
0.9894017 	 1.014390 
0.9894158 	 1.004720 
0.9894300 	 1.022590 
0.9894440 	 1.022550 
0.9894581 	 1.040900 
0.9894723 	 1.045700 
0.9894864 	 1.037520 
0.9895005 	 1.033320 
0.9895146 	 1.022550 
0.9895287 	 1.012330 
0.9895428 	 1.018790 
0.9895569 	 1.004570 
0.9895710 	 1.017540 
0.9895852 	 1.020010 
0.9895992 	 1.036630 
0.9896133 	 1.031860 
0.9896275 	 1.027820 
0.9896416 	 1.024490 
0.9896557 	 1.017130 
0.9896698 	 1.002750 
0.9896839 	 0.985578 
0.9896980 	 0.965414 
0.9897121 	 0.971466 
0.9897263 	 0.977128 
0.9897404 	 0.986991 
0.9897544 	 0.987824 
0.9897686 	 1.015780 
0.9897827 	 1.013910 
0.9897968 	 1.014240 
0.9898109 	 1.017080 
0.9898250 	 1.000900 
0.9898391 	 0.993276 
0.9898532 	 0.997904 
0.9898673 	 0.995296 
0.9898815 	 1.004420 
0.9898956 	 1.010620 
0.9899096 	 1.004480 
0.9899238 	 0.986052 
0.9899379 	 1.003570 
0.9899520 	 0.987967 
0.9899661 	 0.994539 
0.9899802 	 0.994974 
0.9899944 	 1.015430 
0.9900084 	 1.029840 
0.9900225 	 1.025500 
0.9900367 	 1.012600 
0.9900508 	 1.017390 
0.9900649 	 1.021920 
0.9900790 	 1.011210 
0.9900931 	 1.019480 
0.9901072 	 1.003060 
0.9901213 	 1.020860 
0.9901354 	 1.028370 
0.9901496 	 1.019370 
0.9901636 	 0.993260 
0.9901777 	 0.968800 
0.9901919 	 0.967033 
0.9902060 	 0.962569 
0.9902201 	 0.971834 
0.9902342 	 0.983534 
0.9902483 	 1.001780 
0.9902625 	 1.010830 
0.9902765 	 1.026580 
0.9902906 	 1.010870 
0.9903048 	 0.988873 
0.9903188 	 0.970205 
0.9903330 	 0.980968 
0.9903471 	 1.006540 
0.9903612 	 1.008830 
0.9903753 	 0.992125 
0.9903894 	 0.974642 
0.9904035 	 0.982466 
0.9904177 	 0.992164 
0.9904317 	 0.971994 
0.9904458 	 0.958610 
0.9904600 	 0.984621 
0.9904740 	 1.029590 
0.9904882 	 1.010490 
0.9905023 	 1.006160 
0.9905164 	 1.000050 
0.9905305 	 1.016760 
0.9905446 	 1.014850 
0.9905587 	 1.009070 
0.9905728 	 0.990121 
0.9905869 	 0.986587 
0.9906011 	 0.979013 
0.9906152 	 0.983703 
0.9906293 	 1.003490 
0.9906434 	 1.000250 
0.9906575 	 0.999681 
0.9906716 	 0.986655 
0.9906857 	 0.963914 
0.9906998 	 0.928881 
0.9907139 	 0.917126 
0.9907280 	 0.933438 
0.9907421 	 0.968545 
0.9907563 	 0.983235 
0.9907704 	 0.959280 
0.9907845 	 0.951742 
0.9907986 	 0.943975 
0.9908127 	 0.969127 
0.9908269 	 0.982705 
0.9908409 	 0.980913 
0.9908550 	 0.939163 
0.9908692 	 0.942912 
0.9908832 	 0.961649 
0.9908974 	 0.992696 
0.9909115 	 1.003460 
0.9909256 	 1.010470 
0.9909397 	 1.008230 
0.9909538 	 1.016190 
0.9909679 	 1.022290 
0.9909821 	 1.014690 
0.9909961 	 0.991974 
0.9910102 	 0.967259 
0.9910244 	 0.971677 
0.9910384 	 0.999140 
0.9910526 	 0.991716 
0.9910667 	 0.984695 
0.9910808 	 0.987019 
0.9910949 	 0.986489 
0.9911090 	 0.960090 
0.9911231 	 0.954956 
0.9911373 	 0.935504 
0.9911513 	 0.955702 
0.9911655 	 1.000620 
0.9911796 	 1.006550 
0.9911937 	 1.006110 
0.9912078 	 1.013520 
0.9912219 	 1.019220 
0.9912360 	 1.018830 
0.9912501 	 1.021870 
0.9912642 	 1.010940 
0.9912783 	 0.990411 
0.9912925 	 0.985831 
0.9913065 	 0.997269 
0.9913207 	 1.000370 
0.9913348 	 0.981698 
0.9913489 	 0.957134 
0.9913630 	 0.963897 
0.9913771 	 0.977096 
0.9913912 	 0.986660 
0.9914053 	 0.981707 
0.9914194 	 0.987771 
0.9914336 	 0.987377 
0.9914477 	 0.968592 
0.9914618 	 0.957641 
0.9914759 	 0.959864 
0.9914900 	 0.988762 
0.9915041 	 1.005710 
0.9915182 	 1.012480 
0.9915323 	 0.983175 
0.9915464 	 0.928759 
0.9915605 	 0.898722 
0.9915747 	 0.908225 
0.9915888 	 0.948901 
0.9916029 	 0.960864 
0.9916170 	 0.950935 
0.9916311 	 0.976082 
0.9916452 	 1.005900 
0.9916593 	 1.015620 
0.9916734 	 1.016900 
0.9916875 	 1.005000 
0.9917017 	 1.003290 
0.9917157 	 0.998091 
0.9917299 	 0.990578 
0.9917440 	 0.968979 
0.9917581 	 0.956529 
0.9917722 	 0.943590 
0.9917863 	 0.942922 
0.9918004 	 0.941233 
0.9918145 	 0.954750 
0.9918286 	 1.000520 
0.9918427 	 1.000170 
0.9918569 	 0.982337 
0.9918709 	 0.960546 
0.9918851 	 0.962564 
0.9918992 	 0.971490 
0.9919133 	 0.970585 
0.9919274 	 0.963540 
0.9919415 	 0.953005 
0.9919556 	 0.969771 
0.9919697 	 0.992283 
0.9919838 	 1.023660 
0.9919980 	 1.016210 
0.9920121 	 1.019990 
0.9920262 	 1.018760 
0.9920403 	 1.021230 
0.9920544 	 1.024680 
0.9920685 	 1.019020 
0.9920826 	 1.021230 
0.9920967 	 1.019030 
0.9921108 	 1.005520 
0.9921249 	 0.985890 
0.9921390 	 0.978835 
0.9921532 	 0.965228 
0.9921673 	 0.966513 
0.9921814 	 0.989233 
0.9921955 	 0.994669 
0.9922096 	 0.995358 
0.9922237 	 0.970456 
0.9922378 	 0.965904 
0.9922519 	 0.981769 
0.9922661 	 0.983288 
0.9922801 	 0.981665 
0.9922943 	 0.979244 
0.9923084 	 0.979365 
0.9923225 	 0.994639 
0.9923366 	 1.006030 
0.9923507 	 0.996801 
0.9923648 	 0.975192 
0.9923789 	 0.949767 
0.9923930 	 0.933918 
0.9924071 	 0.927335 
0.9924213 	 0.925186 
0.9924353 	 0.932387 
0.9924495 	 0.948840 
0.9924636 	 0.972203 
0.9924777 	 0.985015 
0.9924918 	 0.989440 
0.9925059 	 0.976628 
0.9925200 	 0.956144 
0.9925341 	 0.958323 
0.9925482 	 0.946379 
0.9925624 	 0.963598 
0.9925765 	 0.983570 
0.9925905 	 1.014660 
0.9926047 	 1.006800 
0.9926188 	 1.005470 
0.9926329 	 0.979866 
0.9926470 	 0.959211 
0.9926611 	 0.961479 
0.9926752 	 0.964028 
0.9926893 	 0.979244 
0.9927034 	 0.974492 
0.9927176 	 0.980782 
0.9927317 	 0.996752 
0.9927458 	 0.985711 
0.9927599 	 0.978343 
0.9927740 	 0.983470 
0.9927881 	 0.956217 
0.9928022 	 0.870232 
0.9928163 	 0.833746 
0.9928305 	 0.834383 
0.9928445 	 0.918938 
0.9928586 	 0.987337 
0.9928728 	 1.004100 
0.9928869 	 1.003560 
0.9929010 	 1.000200 
0.9929151 	 0.985279 
0.9929292 	 1.019320 
0.9929434 	 1.013750 
0.9929574 	 0.994622 
0.9929715 	 0.966154 
0.9929857 	 0.961977 
0.9929997 	 0.975743 
0.9930139 	 0.996641 
0.9930280 	 1.005430 
0.9930421 	 0.989209 
0.9930562 	 0.987539 
0.9930703 	 0.996601 
0.9930844 	 1.000730 
0.9930986 	 1.002420 
0.9931126 	 0.985779 
0.9931267 	 0.970102 
0.9931409 	 0.963107 
0.9931549 	 0.976844 
0.9931691 	 0.998712 
0.9931832 	 1.011880 
0.9931973 	 0.996028 
0.9932114 	 0.991523 
0.9932255 	 1.016680 
0.9932396 	 1.008310 
0.9932538 	 1.005250 
0.9932678 	 1.003940 
0.9932820 	 1.001930 
0.9932961 	 0.999641 
0.9933102 	 0.994067 
0.9933243 	 1.011510 
0.9933384 	 0.999626 
0.9933525 	 1.000550 
0.9933666 	 1.001990 
0.9933807 	 0.985262 
0.9933949 	 0.975329 
0.9934090 	 0.967358 
0.9934230 	 0.975023 
0.9934372 	 0.972097 
0.9934513 	 0.977251 
0.9934654 	 0.953444 
0.9934795 	 0.947384 
0.9934936 	 0.957891 
0.9935077 	 0.975832 
0.9935218 	 0.975934 
0.9935359 	 0.953397 
0.9935501 	 0.938244 
0.9935642 	 0.948583 
0.9935783 	 0.969865 
0.9935924 	 0.987541 
0.9936065 	 1.004750 
0.9936206 	 1.008420 
0.9936347 	 1.004330 
0.9936488 	 1.014470 
0.9936630 	 1.011610 
0.9936770 	 0.991103 
0.9936911 	 0.979979 
0.9937053 	 0.990273 
0.9937194 	 1.003230 
0.9937335 	 1.003680 
0.9937476 	 1.016050 
0.9937617 	 1.023830 
0.9937758 	 1.016180 
0.9937899 	 0.996813 
0.9938040 	 0.992987 
0.9938182 	 0.996237 
0.9938322 	 1.002370 
0.9938464 	 1.003950 
0.9938605 	 1.011390 
0.9938746 	 1.009320 
0.9938887 	 1.017280 
0.9939028 	 1.004600 
0.9939169 	 1.007320 
0.9939310 	 1.005680 
0.9939451 	 0.978926 
0.9939592 	 0.960939 
0.9939734 	 0.978078 
0.9939874 	 0.988052 
0.9940016 	 0.997841 
0.9940157 	 1.000740 
0.9940298 	 0.978229 
0.9940439 	 0.972193 
0.9940580 	 0.963641 
0.9940721 	 0.969737 
0.9940862 	 0.993772 
0.9941003 	 0.998300 
0.9941145 	 1.009980 
0.9941286 	 1.012780 
0.9941427 	 1.019570 
0.9941568 	 1.019640 
0.9941709 	 0.987591 
0.9941850 	 0.975756 
0.9941991 	 0.997384 
0.9942132 	 0.962597 
0.9942273 	 0.961791 
0.9942414 	 0.959707 
0.9942555 	 0.971499 
0.9942697 	 0.978394 
0.9942838 	 0.994351 
0.9942979 	 1.008200 
0.9943120 	 1.011670 
0.9943261 	 1.005800 
0.9943402 	 0.990451 
0.9943543 	 0.987904 
0.9943684 	 0.973612 
0.9943826 	 0.972179 
0.9943966 	 0.981286 
0.9944108 	 0.993836 
0.9944249 	 1.002650 
0.9944390 	 1.006310 
0.9944531 	 0.993004 
0.9944672 	 0.986121 
0.9944813 	 0.978454 
0.9944954 	 0.965092 
0.9945095 	 0.954030 
0.9945236 	 0.957003 
0.9945378 	 0.955031 
0.9945518 	 0.977696 
0.9945660 	 0.970668 
0.9945801 	 0.960854 
0.9945942 	 0.975400 
0.9946083 	 0.966036 
0.9946224 	 0.950618 
0.9946365 	 0.972179 
0.9946506 	 0.991635 
0.9946647 	 1.003430 
0.9946789 	 1.006940 
0.9946930 	 1.004760 
0.9947071 	 1.003020 
0.9947212 	 0.989956 
0.9947353 	 0.996869 
0.9947494 	 0.992162 
0.9947635 	 0.983755 
0.9947776 	 0.985764 
0.9947917 	 0.992000 
0.9948058 	 0.995397 
0.9948199 	 0.998787 
0.9948341 	 1.005500 
0.9948482 	 1.005240 
0.9948623 	 0.995109 
0.9948764 	 0.990470 
0.9948905 	 0.972045 
0.9949046 	 0.954245 
0.9949187 	 0.971632 
0.9949328 	 0.980901 
0.9949470 	 0.986839 
0.9949610 	 0.979273 
0.9949752 	 0.924072 
0.9949893 	 0.880710 
0.9950034 	 0.913215 
0.9950175 	 0.945061 
0.9950316 	 0.977720 
0.9950457 	 0.987066 
0.9950598 	 0.979468 
0.9950739 	 0.991206 
0.9950880 	 0.986989 
0.9951022 	 0.980573 
0.9951162 	 0.945021 
0.9951304 	 0.970411 
0.9951445 	 0.977793 
0.9951586 	 0.998722 
0.9951727 	 0.984474 
0.9951868 	 0.979671 
0.9952009 	 0.976856 
0.9952151 	 0.977070 
0.9952291 	 0.989668 
0.9952433 	 0.993459 
0.9952574 	 0.990211 
0.9952714 	 0.995088 
0.9952856 	 0.999473 
0.9952997 	 1.000940 
0.9953138 	 0.986375 
0.9953279 	 0.972703 
0.9953420 	 0.986586 
0.9953561 	 0.975974 
0.9953703 	 0.989695 
0.9953843 	 0.993461 
0.9953985 	 1.006570 
0.9954126 	 1.004370 
0.9954266 	 0.997290 
0.9954408 	 1.005150 
0.9954549 	 0.973330 
0.9954690 	 0.949857 
0.9954831 	 0.955254 
0.9954972 	 0.961855 
0.9955114 	 0.976650 
0.9955255 	 0.984142 
0.9955396 	 0.965891 
0.9955537 	 0.973603 
0.9955678 	 0.974402 
0.9955819 	 0.995484 
0.9955960 	 0.983961 
0.9956101 	 0.975443 
0.9956242 	 0.977799 
0.9956383 	 0.977534 
0.9956524 	 0.982193 
0.9956666 	 0.982042 
0.9956807 	 1.004230 
0.9956948 	 1.017560 
0.9957089 	 1.010310 
0.9957230 	 0.991626 
0.9957371 	 0.952242 
0.9957512 	 0.923284 
0.9957653 	 0.906166 
0.9957795 	 0.922436 
0.9957935 	 0.955300 
0.9958077 	 0.990224 
0.9958218 	 1.015940 
0.9958359 	 1.025620 
0.9958500 	 1.021520 
0.9958641 	 1.011730 
0.9958782 	 0.980809 
0.9958923 	 0.949374 
0.9959064 	 0.934016 
0.9959205 	 0.934160 
0.9959347 	 0.957721 
0.9959487 	 1.001490 
0.9959629 	 1.013660 
0.9959770 	 1.005810 
0.9959910 	 1.023050 
0.9960052 	 1.005400 
0.9960193 	 0.981228 
0.9960334 	 0.964765 
0.9960475 	 0.958922 
0.9960616 	 0.968576 
0.9960758 	 0.961459 
0.9960899 	 0.950859 
0.9961039 	 0.972613 
0.9961181 	 1.005010 
0.9961322 	 1.002610 
0.9961463 	 0.992461 
0.9961604 	 0.966027 
0.9961745 	 0.933644 
0.9961886 	 0.897011 
0.9962027 	 0.885301 
0.9962168 	 0.913981 
0.9962310 	 0.965937 
0.9962451 	 0.983359 
0.9962591 	 1.013770 
0.9962733 	 1.000460 
0.9962874 	 0.967414 
0.9963015 	 0.946546 
0.9963156 	 0.926615 
0.9963297 	 0.918750 
0.9963439 	 0.951716 
0.9963579 	 0.986414 
0.9963720 	 1.033060 
0.9963862 	 1.050480 
0.9964003 	 1.052540 
0.9964144 	 1.046900 
0.9964285 	 1.003950 
0.9964426 	 0.965319 
0.9964567 	 0.945066 
0.9964708 	 0.956503 
0.9964849 	 0.977712 
0.9964991 	 1.003870 
0.9965131 	 1.027270 
0.9965272 	 1.039460 
0.9965414 	 1.035230 
0.9965555 	 1.011170 
0.9965696 	 0.988654 
0.9965837 	 0.951387 
0.9965978 	 0.940631 
0.9966119 	 0.955084 
0.9966260 	 0.963121 
0.9966401 	 0.993274 
0.9966543 	 1.028620 
0.9966683 	 1.036180 
0.9966825 	 1.035660 
0.9966966 	 1.022430 
0.9967107 	 0.996823 
0.9967248 	 0.953201 
0.9967389 	 0.955557 
0.9967530 	 0.949760 
0.9967671 	 0.964136 
0.9967812 	 0.991885 
0.9967954 	 1.006990 
0.9968095 	 1.017290 
0.9968236 	 1.015460 
0.9968377 	 1.000000 
0.9968518 	 0.983503 
0.9968659 	 0.944445 
0.9968800 	 0.924979 
0.9968941 	 0.928945 
0.9969083 	 0.940964 
0.9969223 	 0.953534 
0.9969364 	 0.992873 
0.9969506 	 1.026120 
0.9969647 	 1.019270 
0.9969788 	 1.009690 
0.9969929 	 0.993001 
0.9970070 	 0.977510 
0.9970211 	 0.941379 
0.9970352 	 0.924609 
0.9970493 	 0.915535 
0.9970635 	 0.907504 
0.9970775 	 0.907081 
0.9970916 	 0.947029 


==> anc/HD201092/HD201092_78.dat <==
0.9705138 	 1.047430 
0.9705277 	 1.064580 
0.9705417 	 1.005760 
0.9705556 	 0.988391 
0.9705696 	 0.939973 
0.9705835 	 0.892972 
0.9705974 	 0.832105 
0.9706114 	 0.777863 
0.9706253 	 0.666680 
0.9706393 	 0.557148 
0.9706532 	 0.515315 
0.9706672 	 0.732559 
0.9706812 	 0.848524 
0.9706951 	 0.856731 
0.9707091 	 0.897732 
0.9707230 	 0.915877 
0.9707370 	 0.912228 
0.9707509 	 0.873501 
0.9707649 	 0.907692 
0.9707788 	 1.047310 
0.9707928 	 1.077340 
0.9708067 	 1.062820 
0.9708207 	 0.995112 
0.9708346 	 0.994897 
0.9708486 	 1.048340 
0.9708625 	 1.033370 
0.9708765 	 1.036100 
0.9708904 	 1.025380 
0.9709043 	 0.983411 
0.9709183 	 0.952530 
0.9709323 	 1.033410 
0.9709462 	 0.969749 
0.9709601 	 0.961999 
0.9709741 	 0.973173 
0.9709880 	 0.984162 
0.9710020 	 0.938658 
0.9710160 	 0.987931 
0.9710299 	 0.970608 
0.9710439 	 0.958962 
0.9710578 	 1.070200 
0.9710718 	 0.999748 
0.9710857 	 1.001860 
0.9710997 	 1.007130 
0.9711136 	 1.005450 
0.9711276 	 0.951282 
0.9711415 	 0.987707 
0.9711555 	 1.017630 
0.9711694 	 0.987059 
0.9711834 	 1.015010 
0.9711973 	 1.016050 
0.9712112 	 0.970378 
0.9712252 	 0.981901 
0.9712392 	 0.976138 
0.9712531 	 0.945225 
0.9712670 	 1.004480 
0.9712810 	 1.033590 
0.9712949 	 0.977771 
0.9713089 	 1.019220 
0.9713228 	 1.023680 
0.9713368 	 1.023390 
0.9713508 	 0.946008 
0.9713647 	 0.988993 
0.9713787 	 0.992057 
0.9713926 	 1.028090 
0.9714066 	 1.049430 
0.9714205 	 1.043000 
0.9714345 	 1.038780 
0.9714484 	 1.054030 
0.9714624 	 1.012030 
0.9714763 	 0.977202 
0.9714903 	 1.000120 
0.9715042 	 1.026140 
0.9715182 	 1.010060 
0.9715321 	 1.023410 
0.9715461 	 1.004350 
0.9715600 	 1.016950 
0.9715740 	 1.046040 
0.9715879 	 0.977657 
0.9716018 	 0.963071 
0.9716158 	 0.976011 
0.9716297 	 0.991286 
0.9716437 	 1.021380 
0.9716576 	 0.996811 
0.9716716 	 0.971990 
0.9716856 	 0.965870 
0.9716995 	 1.058300 
0.9717135 	 1.056520 
0.9717274 	 1.047950 
0.9717414 	 1.001000 
0.9717553 	 0.922913 
0.9717693 	 0.892025 
0.9717832 	 0.912048 
0.9717972 	 1.012630 
0.9718111 	 1.025210 
0.9718251 	 1.056240 
0.9718390 	 1.038550 
0.9718530 	 0.986847 
0.9718669 	 0.992822 
0.9718809 	 1.015640 
0.9718948 	 1.048040 
0.9719087 	 1.055920 
0.9719227 	 1.054200 
0.9719366 	 0.951151 
0.9719506 	 0.827815 
0.9719645 	 0.749651 
0.9719785 	 0.737855 
0.9719924 	 0.816897 
0.9720064 	 0.918557 
0.9720204 	 1.000140 
0.9720343 	 1.010190 
0.9720483 	 1.027030 
0.9720622 	 0.970019 
0.9720762 	 0.953015 
0.9720901 	 1.024840 
0.9721041 	 1.040450 
0.9721180 	 1.019580 
0.9721320 	 1.010370 
0.9721459 	 1.005490 
0.9721599 	 1.039950 
0.9721738 	 1.023790 
0.9721878 	 1.030240 
0.9722017 	 1.017750 
0.9722156 	 1.027060 
0.9722296 	 1.016090 
0.9722435 	 0.971147 
0.9722575 	 0.989692 
0.9722714 	 1.011240 
0.9722854 	 1.062570 
0.9722993 	 1.049820 
0.9723133 	 1.027970 
0.9723273 	 0.988908 
0.9723412 	 0.961451 
0.9723552 	 0.932416 
0.9723691 	 0.938366 
0.9723831 	 0.990048 
0.9723970 	 1.013540 
0.9724110 	 1.021440 
0.9724249 	 1.051950 
0.9724389 	 1.067590 
0.9724528 	 1.008330 
0.9724668 	 0.973683 
0.9724807 	 0.976441 
0.9724947 	 1.019730 
0.9725086 	 1.051920 
0.9725226 	 1.031750 
0.9725365 	 1.028450 
0.9725504 	 1.008000 
0.9725644 	 0.983238 
0.9725784 	 1.024870 
0.9725923 	 0.980787 
0.9726062 	 0.969345 
0.9726202 	 0.973706 
0.9726341 	 1.012120 
0.9726481 	 1.043790 
0.9726621 	 1.046280 
0.9726760 	 1.033850 
0.9726900 	 1.009910 
0.9727039 	 0.984040 
0.9727179 	 0.984247 
0.9727318 	 0.944145 
0.9727458 	 0.960214 
0.9727597 	 1.007510 
0.9727737 	 0.980912 
0.9727876 	 1.013210 
0.9728016 	 1.042440 
0.9728155 	 1.021550 
0.9728295 	 1.013400 
0.9728434 	 0.980030 
0.9728574 	 0.927489 
0.9728713 	 0.895231 
0.9728853 	 0.811164 
0.9728992 	 0.711648 
0.9729132 	 0.635890 
0.9729271 	 0.692619 
0.9729410 	 0.830519 
0.9729550 	 0.961105 
0.9729689 	 0.948489 
0.9729829 	 0.959676 
0.9729969 	 0.978465 
0.9730108 	 0.989581 
0.9730248 	 1.006930 
0.9730387 	 0.982718 
0.9730527 	 0.995024 
0.9730666 	 1.026340 
0.9730806 	 1.007400 
0.9730945 	 0.970802 
0.9731085 	 0.934616 
0.9731224 	 0.931058 
0.9731364 	 1.007120 
0.9731503 	 1.068440 
0.9731643 	 0.972881 
0.9731782 	 0.991554 
0.9731922 	 1.030410 
0.9732061 	 1.034830 
0.9732201 	 1.039230 
0.9732340 	 1.025800 
0.9732479 	 1.045140 
0.9732619 	 1.074900 
0.9732758 	 1.004880 
0.9732898 	 0.951561 
0.9733037 	 0.984682 
0.9733177 	 0.995485 
0.9733317 	 1.019140 
0.9733456 	 1.035800 
0.9733596 	 1.019240 
0.9733735 	 0.972388 
0.9733875 	 0.958741 
0.9734014 	 0.976609 
0.9734154 	 1.033560 
0.9734293 	 0.987731 
0.9734433 	 0.994180 
0.9734572 	 1.010110 
0.9734712 	 1.026650 
0.9734851 	 1.024190 
0.9734991 	 0.987451 
0.9735130 	 0.883090 
0.9735270 	 0.776988 
0.9735409 	 0.809511 
0.9735548 	 0.894210 
0.9735688 	 0.981541 
0.9735827 	 0.984100 
0.9735967 	 1.013070 
0.9736106 	 1.024210 
0.9736246 	 1.002100 
0.9736385 	 1.026110 
0.9736525 	 1.035120 
0.9736665 	 1.035220 
0.9736804 	 1.082750 
0.9736944 	 1.084520 
0.9737083 	 1.021420 
0.9737223 	 0.978841 
0.9737362 	 0.971431 
0.9737502 	 0.975196 
0.9737641 	 0.974790 
0.9737781 	 0.972521 
0.9737920 	 1.005590 
0.9738060 	 1.082760 
0.9738199 	 1.023030 
0.9738339 	 1.010750 
0.9738478 	 0.960389 
0.9738617 	 0.967321 
0.9738757 	 0.959479 
0.9738897 	 0.989542 
0.9739036 	 0.951746 
0.9739175 	 0.909116 
0.9739315 	 0.824576 
0.9739454 	 0.861011 
0.9739594 	 0.900468 
0.9739733 	 0.943219 
0.9739873 	 0.973366 
0.9740013 	 1.001790 
0.9740152 	 0.995310 
0.9740292 	 0.980497 
0.9740431 	 0.955480 
0.9740571 	 0.979316 
0.9740710 	 0.995429 
0.9740850 	 1.006700 
0.9740989 	 0.989273 
0.9741129 	 0.990558 
0.9741268 	 1.029170 
0.9741408 	 1.023260 
0.9741547 	 1.008720 
0.9741687 	 1.028200 
0.9741826 	 1.026900 
0.9741966 	 1.010970 
0.9742105 	 1.007780 
0.9742245 	 0.988765 
0.9742384 	 1.021890 
0.9742523 	 1.001480 
0.9742663 	 1.003330 
0.9742802 	 1.017470 
0.9742942 	 1.003090 
0.9743081 	 1.015110 
0.9743221 	 1.035020 
0.9743361 	 1.019780 
0.9743500 	 0.997622 
0.9743640 	 0.970454 
0.9743779 	 0.960663 
0.9743919 	 0.951069 
0.9744058 	 0.902861 
0.9744198 	 0.786688 
0.9744337 	 0.621957 
0.9744477 	 0.592539 
0.9744616 	 0.718668 
0.9744756 	 0.890106 
0.9744895 	 0.970912 
0.9745035 	 0.958166 
0.9745174 	 1.014060 
0.9745314 	 1.088240 
0.9745453 	 1.164140 
0.9745592 	 1.117050 
0.9745732 	 0.968933 
0.9745871 	 0.943399 
0.9746011 	 0.997464 
0.9746150 	 1.028650 
0.9746290 	 0.987587 
0.9746430 	 0.997795 
0.9746569 	 1.008280 
0.9746709 	 1.005380 
0.9746848 	 1.009080 
0.9746988 	 1.004320 
0.9747127 	 1.029590 
0.9747267 	 1.024460 
0.9747406 	 0.967741 
0.9747546 	 0.955030 
0.9747685 	 0.931310 
0.9747825 	 0.941262 
0.9747964 	 0.995758 
0.9748104 	 1.010180 
0.9748243 	 1.017170 
0.9748383 	 1.014290 
0.9748522 	 0.982833 
0.9748661 	 0.951049 
0.9748801 	 0.975563 
0.9748940 	 0.998044 
0.9749080 	 1.011090 
0.9749219 	 1.026110 
0.9749359 	 1.020450 
0.9749498 	 1.024800 
0.9749638 	 1.017940 
0.9749778 	 1.039510 
0.9749917 	 0.995191 
0.9750057 	 0.989120 
0.9750196 	 0.984202 
0.9750336 	 0.993406 
0.9750475 	 1.003260 
0.9750615 	 1.026180 
0.9750754 	 1.033920 
0.9750894 	 1.014970 
0.9751033 	 1.032720 
0.9751173 	 1.173790 
0.9751312 	 1.182280 
0.9751452 	 1.065590 
0.9751591 	 0.928974 
0.9751731 	 0.937552 
0.9751870 	 0.995359 
0.9752009 	 1.042220 
0.9752149 	 1.050610 
0.9752289 	 1.093190 
0.9752428 	 1.031590 
0.9752567 	 1.000020 
0.9752707 	 0.988011 
0.9752846 	 1.007230 
0.9752986 	 1.013000 
0.9753126 	 1.023650 
0.9753265 	 1.036320 
0.9753405 	 1.023810 
0.9753544 	 1.004250 
0.9753684 	 0.938547 
0.9753823 	 0.987570 
0.9753963 	 0.959670 
0.9754102 	 0.972496 
0.9754242 	 1.001920 
0.9754381 	 1.029690 
0.9754521 	 1.058080 
0.9754660 	 1.053990 
0.9754800 	 1.023100 
0.9754939 	 1.009890 
0.9755079 	 0.956025 
0.9755218 	 0.983330 
0.9755358 	 0.977558 
0.9755497 	 0.991581 
0.9755637 	 1.040280 
0.9755776 	 1.095980 
0.9755915 	 1.087720 
0.9756055 	 1.018080 
0.9756194 	 0.981442 
0.9756334 	 0.994525 
0.9756474 	 1.038820 
0.9756613 	 1.010490 
0.9756753 	 0.988903 
0.9756892 	 0.991467 
0.9757032 	 1.030800 
0.9757171 	 1.039820 
0.9757311 	 1.053660 
0.9757450 	 1.022820 
0.9757590 	 0.960872 
0.9757729 	 0.966672 
0.9757869 	 1.104190 
0.9758008 	 0.992813 
0.9758148 	 0.983816 
0.9758287 	 1.006010 
0.9758427 	 1.028650 
0.9758566 	 1.053890 
0.9758706 	 1.124750 
0.9758845 	 1.031260 
0.9758984 	 0.978922 
0.9759124 	 1.047270 
0.9759263 	 1.018970 
0.9759403 	 1.016180 
0.9759542 	 1.064920 
0.9759682 	 1.112350 
0.9759822 	 1.067200 
0.9759961 	 0.988160 
0.9760101 	 0.948354 
0.9760240 	 0.976523 
0.9760380 	 1.043500 
0.9760519 	 1.116750 
0.9760659 	 1.012720 
0.9760798 	 0.999547 
0.9760938 	 0.996766 
0.9761077 	 1.022140 
0.9761217 	 1.051700 
0.9761356 	 1.047870 
0.9761496 	 1.016590 
0.9761635 	 0.998642 
0.9761775 	 0.993700 
0.9761914 	 1.012250 
0.9762053 	 0.998940 
0.9762193 	 1.001080 
0.9762332 	 1.016350 
0.9762472 	 1.034120 
0.9762611 	 1.056040 
0.9762751 	 1.039930 
0.9762890 	 1.028670 
0.9763030 	 1.087760 
0.9763170 	 1.035130 
0.9763309 	 0.998058 
0.9763449 	 0.993139 
0.9763588 	 1.011360 
0.9763728 	 1.026010 
0.9763867 	 1.027370 
0.9764007 	 1.023360 
0.9764146 	 1.022910 
0.9764286 	 0.973610 
0.9764425 	 0.928507 
0.9764565 	 0.971260 
0.9764704 	 0.994961 
0.9764844 	 1.004780 
0.9764983 	 1.005220 
0.9765122 	 0.987400 
0.9765262 	 0.995763 
0.9765402 	 1.025480 
0.9765541 	 1.000350 
0.9765680 	 1.019530 
0.9765820 	 1.077220 
0.9765959 	 1.023490 
0.9766099 	 1.012410 
0.9766238 	 1.007700 
0.9766378 	 1.010560 
0.9766518 	 1.016350 
0.9766657 	 1.032690 
0.9766797 	 1.018590 
0.9766936 	 0.997170 
0.9767076 	 1.013250 
0.9767215 	 1.042610 
0.9767355 	 1.029900 
0.9767494 	 1.034660 
0.9767634 	 1.017190 
0.9767773 	 1.006790 
0.9767913 	 1.012820 
0.9768052 	 1.022090 
0.9768192 	 1.024040 
0.9768331 	 0.983718 
0.9768471 	 1.015220 
0.9768610 	 1.048710 
0.9768750 	 1.062350 
0.9768889 	 0.968392 
0.9769028 	 0.993192 
0.9769168 	 1.017770 
0.9769307 	 1.074820 
0.9769447 	 1.023890 
0.9769586 	 1.063240 
0.9769726 	 1.103630 
0.9769866 	 1.027610 
0.9770005 	 1.005080 
0.9770145 	 1.000450 
0.9770284 	 0.999204 
0.9770424 	 1.001740 
0.9770563 	 1.020950 
0.9770703 	 0.969870 
0.9770842 	 0.848873 
0.9770982 	 0.676709 
0.9771121 	 0.622932 
0.9771261 	 0.725680 
0.9771400 	 0.868285 
0.9771540 	 0.957927 
0.9771679 	 0.981357 
0.9771819 	 0.981867 
0.9771958 	 1.009300 
0.9772097 	 1.017270 
0.9772237 	 1.015150 
0.9772376 	 0.982129 
0.9772516 	 1.010690 
0.9772655 	 1.018920 
0.9772795 	 1.007410 
0.9772935 	 0.996668 
0.9773074 	 1.005980 
0.9773214 	 1.029150 
0.9773353 	 1.020010 
0.9773493 	 1.011110 
0.9773632 	 1.007460 
0.9773772 	 1.015490 
0.9773911 	 1.045610 
0.9774051 	 1.022430 
0.9774190 	 0.984048 
0.9774330 	 0.987766 
0.9774469 	 1.003160 
0.9774609 	 1.016680 
0.9774748 	 1.035610 
0.9774888 	 1.041780 
0.9775027 	 1.023250 
0.9775166 	 1.023680 
0.9775306 	 1.032160 
0.9775445 	 1.022490 
0.9775585 	 1.003150 
0.9775724 	 1.018730 
0.9775864 	 1.035610 
0.9776003 	 1.028780 
0.9776143 	 1.021840 
0.9776283 	 1.005420 
0.9776422 	 1.022740 
0.9776562 	 1.026570 
0.9776701 	 1.025440 
0.9776841 	 1.000020 
0.9776980 	 0.990616 
0.9777120 	 0.989709 
0.9777259 	 1.016130 
0.9777399 	 1.022360 
0.9777538 	 1.019460 
0.9777678 	 1.025480 
0.9777817 	 1.038200 
0.9777957 	 1.026020 
0.9778096 	 1.010940 
0.9778236 	 0.999632 
0.9778375 	 0.989821 
0.9778514 	 1.002090 
0.9778654 	 1.019800 
0.9778794 	 1.032070 
0.9778933 	 1.034310 
0.9779072 	 1.024120 
0.9779212 	 0.996491 
0.9779351 	 0.998257 
0.9779491 	 0.995441 
0.9779631 	 0.988857 
0.9779770 	 0.996883 
0.9779910 	 1.006200 
0.9780049 	 1.018570 
0.9780189 	 1.006040 
0.9780328 	 1.025470 
0.9780468 	 1.013600 
0.9780607 	 1.013400 
0.9780747 	 1.003400 
0.9780886 	 0.998249 
0.9781026 	 0.996363 
0.9781165 	 1.000880 
0.9781305 	 1.030800 
0.9781444 	 1.052960 
0.9781583 	 1.029850 
0.9781723 	 0.996006 
0.9781863 	 0.981328 
0.9782002 	 1.003240 
0.9782141 	 0.988450 
0.9782281 	 0.975543 
0.9782420 	 0.983318 
0.9782560 	 1.007840 
0.9782699 	 1.011020 
0.9782839 	 1.027530 
0.9782979 	 1.006540 
0.9783118 	 1.013630 
0.9783258 	 1.017240 
0.9783397 	 0.993230 
0.9783537 	 0.979187 
0.9783676 	 0.940382 
0.9783816 	 0.875443 
0.9783955 	 0.768320 
0.9784095 	 0.619302 
0.9784234 	 0.519512 
0.9784374 	 0.577504 
0.9784513 	 0.701244 
0.9784653 	 0.786281 
0.9784792 	 0.833777 
0.9784932 	 0.886045 
0.9785071 	 0.939686 
0.9785211 	 0.971147 
0.9785350 	 1.003870 
0.9785489 	 0.999431 
0.9785629 	 1.010400 
0.9785768 	 1.022570 
0.9785908 	 1.021120 
0.9786047 	 1.016000 
0.9786187 	 0.992691 
0.9786327 	 0.974820 
0.9786466 	 0.997145 
0.9786606 	 1.013200 
0.9786745 	 1.024540 
0.9786885 	 1.033470 
0.9787024 	 1.040510 
0.9787164 	 1.039050 
0.9787303 	 1.017850 
0.9787443 	 0.974354 
0.9787582 	 0.967545 
0.9787722 	 0.960651 
0.9787861 	 0.988656 
0.9788001 	 0.992862 
0.9788140 	 0.951437 
0.9788280 	 0.808221 
0.9788419 	 0.631548 
0.9788558 	 0.583536 
0.9788698 	 0.705328 
0.9788837 	 0.853774 
0.9788977 	 0.936769 
0.9789116 	 0.973810 
0.9789256 	 0.994725 
0.9789395 	 1.015650 
0.9789535 	 1.015000 
0.9789675 	 1.025080 
0.9789814 	 1.013800 
0.9789954 	 1.006910 
0.9790093 	 1.001790 
0.9790233 	 0.984030 
0.9790372 	 0.981765 
0.9790512 	 1.008500 
0.9790651 	 1.017900 
0.9790791 	 1.039510 
0.9790930 	 1.030440 
0.9791070 	 1.049270 
0.9791209 	 1.029910 
0.9791349 	 1.030340 
0.9791488 	 0.996739 
0.9791627 	 0.978178 
0.9791767 	 0.993314 
0.9791907 	 1.019840 
0.9792046 	 1.041810 
0.9792185 	 1.053420 
0.9792325 	 1.063550 
0.9792464 	 1.027550 
0.9792604 	 1.010750 
0.9792744 	 1.004250 
0.9792883 	 1.003440 
0.9793023 	 1.025640 
0.9793162 	 1.031640 
0.9793302 	 1.030490 
0.9793441 	 1.017180 
0.9793581 	 1.032840 
0.9793720 	 1.036820 
0.9793860 	 1.024340 
0.9793999 	 0.997454 
0.9794139 	 0.984521 
0.9794278 	 0.976748 
0.9794418 	 0.991935 
0.9794557 	 1.023410 
0.9794697 	 1.054170 
0.9794836 	 1.055630 
0.9794976 	 1.040340 
0.9795115 	 1.024570 
0.9795255 	 1.059900 
0.9795394 	 1.066010 
0.9795533 	 1.025740 
0.9795673 	 0.957205 
0.9795812 	 0.954086 
0.9795952 	 0.992561 
0.9796092 	 1.026940 
0.9796231 	 1.024690 
0.9796371 	 0.995566 
0.9796510 	 1.006970 
0.9796650 	 1.002970 
0.9796789 	 0.986192 
0.9796929 	 0.974903 
0.9797068 	 0.996530 
0.9797208 	 1.010510 
0.9797347 	 1.032810 
0.9797487 	 1.032400 
0.9797626 	 1.021160 
0.9797766 	 0.999583 
0.9797905 	 0.976742 
0.9798045 	 0.986183 
0.9798184 	 1.002070 
0.9798324 	 0.998595 
0.9798463 	 1.006270 
0.9798602 	 1.018770 
0.9798742 	 1.031310 
0.9798881 	 1.025440 
0.9799021 	 1.011200 
0.9799160 	 0.981208 
0.9799300 	 0.972550 
0.9799440 	 0.976126 
0.9799579 	 0.976658 
0.9799719 	 0.993115 
0.9799858 	 1.026800 
0.9799998 	 1.037210 
0.9800137 	 1.038130 
0.9800277 	 1.021930 
0.9800416 	 1.006400 
0.9800556 	 0.982124 
0.9800695 	 0.998417 
0.9800835 	 0.976482 
0.9800974 	 0.974756 
0.9801114 	 0.963659 
0.9801253 	 0.983236 
0.9801393 	 1.012060 
0.9801532 	 1.031710 
0.9801671 	 1.033680 
0.9801811 	 0.976643 
0.9801950 	 0.974624 
0.9802090 	 0.975848 
0.9802229 	 0.976366 
0.9802369 	 1.003470 
0.9802508 	 1.013850 
0.9802648 	 1.021890 
0.9802788 	 1.031710 
0.9802927 	 1.014820 
0.9803067 	 1.003080 
0.9803206 	 0.996144 
0.9803346 	 0.983664 
0.9803485 	 1.014050 
0.9803625 	 1.025090 
0.9803764 	 1.031920 
0.9803904 	 1.032580 
0.9804043 	 1.003360 
0.9804183 	 0.981103 
0.9804322 	 0.978836 
0.9804462 	 0.988253 
0.9804601 	 1.001990 
0.9804740 	 1.019370 
0.9804880 	 1.016290 
0.9805019 	 0.997749 
0.9805159 	 1.000000 
0.9805298 	 1.023790 
0.9805438 	 1.021940 
0.9805577 	 1.017340 
0.9805717 	 0.985945 
0.9805856 	 0.983243 
0.9805996 	 0.978595 
0.9806136 	 0.995229 
0.9806275 	 0.992387 
0.9806415 	 0.996343 
0.9806554 	 0.997706 
0.9806694 	 1.009820 
0.9806833 	 1.009680 
0.9806973 	 1.005900 
0.9807112 	 0.997799 
0.9807252 	 0.999420 
0.9807391 	 1.016950 
0.9807531 	 1.002650 
0.9807670 	 0.994165 
0.9807810 	 0.989235 
0.9807949 	 0.995845 
0.9808088 	 1.001650 
0.9808228 	 1.013190 
0.9808368 	 1.001360 
0.9808507 	 0.990451 
0.9808646 	 0.978057 
0.9808786 	 1.007410 
0.9808925 	 1.013690 
0.9809065 	 0.993310 
0.9809204 	 0.987710 
0.9809344 	 1.002940 
0.9809484 	 1.016140 
0.9809623 	 1.014870 
0.9809763 	 1.007590 
0.9809902 	 1.013960 
0.9810042 	 1.008430 
0.9810181 	 1.013470 
0.9810321 	 0.991694 
0.9810460 	 0.981839 
0.9810600 	 0.977329 
0.9810739 	 1.007770 
0.9810879 	 1.022840 
0.9811018 	 1.019110 
0.9811158 	 1.010690 
0.9811297 	 1.015160 
0.9811437 	 1.020460 
0.9811576 	 1.011960 
0.9811716 	 0.992804 
0.9811855 	 0.986284 
0.9811994 	 0.991477 
0.9812134 	 1.009210 
0.9812273 	 1.003310 
0.9812413 	 1.002710 
0.9812552 	 0.987155 
0.9812692 	 0.986633 
0.9812832 	 0.999813 
0.9812971 	 0.993257 
0.9813111 	 0.984070 
0.9813250 	 0.978275 
0.9813390 	 1.002790 
0.9813529 	 1.022050 
0.9813669 	 1.024060 
0.9813808 	 1.016010 
0.9813948 	 1.004660 
0.9814087 	 0.986787 
0.9814227 	 0.995079 
0.9814366 	 0.979086 
0.9814506 	 0.969594 
0.9814645 	 0.971477 
0.9814785 	 1.000080 
0.9814924 	 1.011090 
0.9815063 	 1.014530 
0.9815203 	 1.012070 
0.9815342 	 1.007810 
0.9815482 	 1.018490 
0.9815621 	 1.005670 
0.9815761 	 1.007020 
0.9815900 	 0.981789 
0.9816040 	 0.984416 
0.9816180 	 1.012770 
0.9816319 	 1.020080 
0.9816459 	 1.002410 
0.9816598 	 0.998211 
0.9816738 	 1.001220 
0.9816877 	 0.988964 
0.9817017 	 1.007150 
0.9817156 	 0.996525 
0.9817296 	 0.977811 
0.9817435 	 0.990043 
0.9817575 	 0.995999 
0.9817714 	 1.003310 
0.9817854 	 1.006190 
0.9817993 	 0.995046 
0.9818132 	 0.987152 
0.9818272 	 0.992551 
0.9818412 	 0.988897 
0.9818551 	 0.987659 
0.9818690 	 0.971442 
0.9818830 	 0.985934 
0.9818969 	 0.992040 
0.9819109 	 1.011470 
0.9819249 	 1.022280 
0.9819388 	 1.008830 
0.9819528 	 0.994466 
0.9819667 	 1.012110 
0.9819807 	 1.006830 
0.9819946 	 1.000970 
0.9820086 	 0.997479 
0.9820225 	 0.995612 
0.9820365 	 0.994769 
0.9820504 	 1.017100 
0.9820644 	 1.005880 
0.9820783 	 0.991247 
0.9820923 	 0.990441 
0.9821062 	 0.995141 
0.9821202 	 1.001050 
0.9821341 	 0.975940 
0.9821481 	 0.974545 
0.9821620 	 0.993310 
0.9821760 	 1.000620 
0.9821899 	 0.996554 
0.9822038 	 0.993261 
0.9822178 	 0.971371 
0.9822317 	 0.977336 
0.9822457 	 1.017940 
0.9822597 	 1.007620 
0.9822736 	 0.992744 
0.9822876 	 0.986287 
0.9823015 	 0.985751 
0.9823155 	 0.987784 
0.9823294 	 0.984515 
0.9823434 	 0.977932 
0.9823573 	 0.994048 
0.9823713 	 1.005160 
0.9823852 	 1.008440 
0.9823992 	 1.008340 
0.9824131 	 1.018390 
0.9824271 	 0.998463 
0.9824410 	 0.996835 
0.9824550 	 0.990236 
0.9824689 	 0.998184 
0.9824829 	 1.014230 
0.9824968 	 1.018830 
0.9825107 	 1.016830 
0.9825247 	 1.002080 
0.9825386 	 0.995784 
0.9825526 	 0.987723 
0.9825665 	 0.981694 
0.9825805 	 0.981216 
0.9825945 	 0.980613 
0.9826084 	 0.995136 
0.9826224 	 0.993877 
0.9826363 	 0.999165 
0.9826503 	 1.036850 
0.9826642 	 1.001370 
0.9826782 	 0.986647 
0.9826921 	 0.984826 
0.9827061 	 0.987323 
0.9827200 	 0.987808 
0.9827340 	 0.976312 
0.9827479 	 0.977502 
0.9827619 	 0.998522 
0.9827758 	 1.038630 
0.9827898 	 1.067270 
0.9828037 	 1.037360 
0.9828176 	 0.974275 
0.9828316 	 0.947639 
0.9828455 	 0.966019 
0.9828595 	 0.980400 
0.9828734 	 0.986600 
0.9828874 	 1.011920 
0.9829013 	 1.008420 
0.9829153 	 1.019990 
0.9829293 	 1.011920 
0.9829432 	 1.016400 
0.9829572 	 1.004530 
0.9829711 	 0.985262 
0.9829851 	 0.971685 
0.9829990 	 0.958152 
0.9830130 	 0.964709 
0.9830269 	 0.954672 
0.9830409 	 0.976812 
0.9830548 	 1.014210 
0.9830688 	 1.016590 
0.9830827 	 0.989531 
0.9830967 	 0.977104 
0.9831106 	 0.973782 
0.9831245 	 0.988930 
0.9831385 	 0.970929 
0.9831524 	 0.972443 
0.9831664 	 0.993328 
0.9831803 	 1.002630 
0.9831943 	 1.018290 
0.9832082 	 1.012900 
0.9832222 	 0.995258 
0.9832361 	 0.984934 
0.9832501 	 0.971995 
0.9832641 	 0.961303 
0.9832780 	 0.957523 
0.9832920 	 0.955862 
0.9833059 	 0.962758 
0.9833199 	 0.889767 
0.9833338 	 0.839729 
0.9833478 	 0.846724 
0.9833617 	 0.892227 
0.9833757 	 0.949228 
0.9833896 	 0.958761 
0.9834036 	 0.967128 
0.9834175 	 0.971188 
0.9834315 	 0.969788 
0.9834454 	 0.970122 
0.9834593 	 0.996547 
0.9834733 	 1.017100 
0.9834873 	 0.990841 
0.9835012 	 0.978580 
0.9835151 	 0.966726 
0.9835291 	 0.935497 
0.9835430 	 0.929695 
0.9835570 	 0.939838 
0.9835709 	 0.981066 
0.9835849 	 0.990087 
0.9835989 	 1.041150 
0.9836128 	 1.041390 
0.9836268 	 1.024490 
0.9836407 	 0.990898 
0.9836547 	 0.965694 
0.9836686 	 0.949028 
0.9836826 	 0.946723 
0.9836965 	 0.940488 
0.9837105 	 0.948191 
0.9837244 	 0.978623 
0.9837384 	 0.985074 
0.9837523 	 1.010390 
0.9837663 	 1.006380 
0.9837802 	 0.984718 
0.9837942 	 0.960909 
0.9838081 	 0.967147 
0.9838221 	 0.973773 
0.9838360 	 0.968656 
0.9838499 	 0.965415 
0.9838639 	 0.990329 
0.9838778 	 0.998045 
0.9838918 	 1.036750 
0.9839058 	 1.002540 
0.9839197 	 0.988734 
0.9839337 	 0.955751 
0.9839476 	 0.947355 
0.9839616 	 0.953124 
0.9839755 	 0.954141 
0.9839895 	 0.989999 
0.9840034 	 1.022840 
0.9840174 	 1.025010 
0.9840313 	 1.022970 
0.9840453 	 0.999903 
0.9840592 	 0.968921 
0.9840732 	 0.946489 
0.9840871 	 0.946660 
0.9841011 	 0.959991 
0.9841150 	 0.955523 
0.9841290 	 0.981096 
0.9841429 	 1.009040 
0.9841568 	 1.016130 
0.9841708 	 1.020920 
0.9841847 	 0.995115 
0.9841987 	 0.969086 
0.9842126 	 0.971308 
0.9842266 	 0.973985 
0.9842405 	 0.973331 
0.9842545 	 0.974561 
0.9842685 	 0.976416 
0.9842824 	 1.004570 
0.9842964 	 1.015320 
0.9843103 	 1.009930 
0.9843243 	 1.003650 
0.9843382 	 0.998287 
0.9843522 	 1.002790 
0.9843661 	 0.987577 
0.9843801 	 0.968901 
0.9843940 	 0.979490 
0.9844080 	 0.971652 
0.9844219 	 0.982387 
0.9844359 	 0.992125 
0.9844498 	 0.949141 


==> anc/HD201092/HD201092_79.dat <==
0.9583389 	 1.223760 
0.9583526 	 1.093750 
0.9583663 	 1.101660 
0.9583800 	 1.075480 
0.9583937 	 0.988450 
0.9584073 	 0.974209 
0.9584210 	 1.004450 
0.9584348 	 0.960418 
0.9584484 	 1.028230 
0.9584621 	 1.223230 
0.9584758 	 1.218650 
0.9584895 	 1.131430 
0.9585032 	 1.100280 
0.9585169 	 1.034920 
0.9585305 	 1.002930 
0.9585442 	 0.968284 
0.9585580 	 0.992782 
0.9585716 	 0.999119 
0.9585853 	 1.031570 
0.9585990 	 1.088530 
0.9586127 	 1.108790 
0.9586264 	 1.070030 
0.9586401 	 1.134880 
0.9586537 	 1.120710 
0.9586675 	 1.066190 
0.9586812 	 1.024920 
0.9586949 	 0.999418 
0.9587085 	 1.146050 
0.9587222 	 1.027390 
0.9587359 	 1.149280 
0.9587496 	 1.109040 
0.9587633 	 1.070690 
0.9587770 	 1.029160 
0.9587907 	 0.993950 
0.9588044 	 1.043390 
0.9588181 	 1.141140 
0.9588317 	 0.949553 
0.9588454 	 0.984175 
0.9588591 	 1.146610 
0.9588728 	 1.124290 
0.9588865 	 1.083610 
0.9589002 	 1.064910 
0.9589139 	 1.053910 
0.9589276 	 0.976081 
0.9589413 	 0.929066 
0.9589549 	 1.024010 
0.9589686 	 1.068830 
0.9589823 	 1.144500 
0.9589960 	 0.988292 
0.9590097 	 1.000960 
0.9590234 	 1.129480 
0.9590371 	 1.077020 
0.9590508 	 1.031850 
0.9590645 	 1.076190 
0.9590782 	 0.981354 
0.9590918 	 1.084320 
0.9591055 	 1.313550 
0.9591193 	 1.252290 
0.9591329 	 1.146020 
0.9591466 	 0.970441 
0.9591603 	 0.963061 
0.9591740 	 1.040330 
0.9591877 	 1.133000 
0.9592014 	 1.140290 
0.9592150 	 1.238550 
0.9592287 	 1.333740 
0.9592425 	 1.134250 
0.9592561 	 1.012100 
0.9592698 	 1.034740 
0.9592835 	 1.060170 
0.9592972 	 1.076590 
0.9593109 	 1.094250 
0.9593246 	 1.117680 
0.9593382 	 1.018440 
0.9593520 	 1.022340 
0.9593657 	 1.057530 
0.9593794 	 1.051450 
0.9593930 	 1.079670 
0.9594067 	 1.109050 
0.9594204 	 1.059720 
0.9594341 	 1.021740 
0.9594478 	 1.082900 
0.9594615 	 1.128630 
0.9594752 	 0.968767 
0.9594889 	 1.041380 
0.9595026 	 0.935875 
0.9595162 	 1.000000 
0.9595299 	 1.045660 
0.9595436 	 1.038970 
0.9595573 	 1.044570 
0.9595710 	 1.131000 
0.9595847 	 1.024310 
0.9595984 	 1.137610 
0.9596121 	 1.030000 
0.9596258 	 1.148410 
0.9596394 	 1.082030 
0.9596531 	 1.061520 
0.9596668 	 1.036700 
0.9596805 	 1.065760 
0.9596942 	 1.051470 
0.9597079 	 0.976712 
0.9597216 	 0.909584 
0.9597353 	 0.810202 
0.9597490 	 1.011700 
0.9597627 	 1.040440 
0.9597763 	 1.026410 
0.9597900 	 1.097950 
0.9598038 	 1.052980 
0.9598174 	 1.034600 
0.9598311 	 1.029260 
0.9598448 	 1.052890 
0.9598585 	 1.001080 
0.9598722 	 1.054350 
0.9598859 	 1.043350 
0.9598995 	 1.013390 
0.9599133 	 1.024220 
0.9599270 	 1.042270 
0.9599406 	 1.127920 
0.9599543 	 1.112650 
0.9599680 	 1.088450 
0.9599817 	 1.177170 
0.9599954 	 1.078240 
0.9600091 	 0.944835 
0.9600228 	 0.849625 
0.9600365 	 0.705735 
0.9600502 	 0.712177 
0.9600639 	 0.815715 
0.9600775 	 0.996460 
0.9600912 	 1.187590 
0.9601049 	 1.055370 
0.9601186 	 0.909571 
0.9601323 	 0.913681 
0.9601460 	 1.013550 
0.9601597 	 1.013550 
0.9601734 	 1.048420 
0.9601871 	 1.060480 
0.9602007 	 1.072170 
0.9602144 	 1.041330 
0.9602281 	 0.983182 
0.9602418 	 1.037170 
0.9602555 	 1.127030 
0.9602692 	 0.993860 
0.9602829 	 1.030340 
0.9602966 	 1.093180 
0.9603103 	 1.074900 
0.9603239 	 1.105590 
0.9603376 	 1.062530 
0.9603514 	 1.037490 
0.9603650 	 1.106380 
0.9603787 	 1.029310 
0.9603924 	 0.966610 
0.9604061 	 0.989936 
0.9604198 	 1.002350 
0.9604335 	 1.052420 
0.9604472 	 1.051260 
0.9604608 	 1.047630 
0.9604746 	 1.042580 
0.9604883 	 0.998866 
0.9605019 	 0.916173 
0.9605156 	 0.916166 
0.9605293 	 0.982771 
0.9605430 	 1.045850 
0.9605567 	 1.056930 
0.9605704 	 1.062470 
0.9605840 	 1.068390 
0.9605978 	 1.062390 
0.9606115 	 1.046010 
0.9606251 	 1.007480 
0.9606388 	 0.967147 
0.9606525 	 0.970479 
0.9606662 	 1.030380 
0.9606799 	 0.946419 
0.9606936 	 1.029730 
0.9607073 	 1.101710 
0.9607210 	 1.183480 
0.9607347 	 1.085770 
0.9607484 	 0.860710 
0.9607620 	 1.033490 
0.9607757 	 0.934932 
0.9607894 	 1.021460 
0.9608031 	 1.046820 
0.9608168 	 1.167970 
0.9608305 	 1.086940 
0.9608442 	 1.068380 
0.9608579 	 0.983739 
0.9608716 	 0.943248 
0.9608852 	 1.040750 
0.9608989 	 0.932160 
0.9609126 	 0.981038 
0.9609263 	 1.010630 
0.9609400 	 1.010270 
0.9609537 	 1.041040 
0.9609674 	 1.075620 
0.9609811 	 1.065710 
0.9609948 	 1.085520 
0.9610084 	 1.011500 
0.9610221 	 0.964583 
0.9610359 	 1.000540 
0.9610495 	 1.010840 
0.9610632 	 0.992245 
0.9610769 	 0.988972 
0.9610906 	 1.044830 
0.9611043 	 1.071810 
0.9611180 	 1.072810 
0.9611317 	 1.044470 
0.9611453 	 0.989192 
0.9611591 	 1.049200 
0.9611728 	 1.050370 
0.9611864 	 1.012520 
0.9612001 	 1.055090 
0.9612138 	 1.067380 
0.9612275 	 1.067560 
0.9612412 	 1.035120 
0.9612549 	 0.942627 
0.9612685 	 1.023180 
0.9612823 	 1.112320 
0.9612960 	 1.020600 
0.9613096 	 0.998899 
0.9613233 	 1.003410 
0.9613370 	 0.990148 
0.9613507 	 1.113150 
0.9613644 	 1.112710 
0.9613781 	 1.046230 
0.9613918 	 1.043820 
0.9614055 	 0.970166 
0.9614192 	 0.959749 
0.9614329 	 1.021340 
0.9614465 	 1.022660 
0.9614602 	 1.012020 
0.9614739 	 1.047560 
0.9614876 	 1.065220 
0.9615013 	 1.072890 
0.9615150 	 0.958836 
0.9615287 	 0.883583 
0.9615424 	 0.894777 
0.9615561 	 0.896220 
0.9615697 	 0.992691 
0.9615834 	 0.943515 
0.9615971 	 1.078530 
0.9616108 	 1.087390 
0.9616245 	 1.086370 
0.9616382 	 1.058240 
0.9616519 	 1.197250 
0.9616656 	 1.056390 
0.9616793 	 1.067400 
0.9616929 	 1.012390 
0.9617066 	 1.057990 
0.9617204 	 1.030470 
0.9617341 	 1.046250 
0.9617477 	 1.088740 
0.9617614 	 1.067810 
0.9617751 	 0.960775 
0.9617888 	 0.896657 
0.9618025 	 0.926822 
0.9618162 	 0.951663 
0.9618298 	 0.962300 
0.9618435 	 0.989486 
0.9618573 	 1.024820 
0.9618709 	 1.066550 
0.9618846 	 1.075280 
0.9618983 	 1.045800 
0.9619120 	 0.993218 
0.9619257 	 1.011810 
0.9619394 	 0.975092 
0.9619530 	 0.946245 
0.9619667 	 0.977091 
0.9619805 	 1.006530 
0.9619941 	 1.076110 
0.9620078 	 1.126120 
0.9620215 	 1.127230 
0.9620352 	 1.012350 
0.9620489 	 0.967103 
0.9620626 	 0.937094 
0.9620763 	 0.980403 
0.9620900 	 0.990070 
0.9621037 	 0.985036 
0.9621174 	 1.022100 
0.9621310 	 1.052350 
0.9621447 	 1.043600 
0.9621584 	 1.105270 
0.9621721 	 1.019270 
0.9621858 	 0.945706 
0.9621995 	 1.026830 
0.9622132 	 1.053860 
0.9622269 	 1.017200 
0.9622406 	 0.979335 
0.9622542 	 1.036440 
0.9622679 	 1.076400 
0.9622816 	 1.025620 
0.9622953 	 0.973277 
0.9623090 	 1.013830 
0.9623227 	 1.228980 
0.9623364 	 1.306920 
0.9623501 	 0.984209 
0.9623638 	 0.879580 
0.9623774 	 0.952496 
0.9623911 	 1.040550 
0.9624048 	 1.048820 
0.9624186 	 1.054940 
0.9624322 	 0.970532 
0.9624459 	 1.000870 
0.9624596 	 0.995833 
0.9624733 	 1.064800 
0.9624870 	 1.037110 
0.9625007 	 1.010520 
0.9625143 	 1.011510 
0.9625280 	 1.025620 
0.9625418 	 1.041280 
0.9625554 	 1.028220 
0.9625691 	 1.073540 
0.9625828 	 0.966130 
0.9625965 	 0.913637 
0.9626102 	 0.994598 
0.9626239 	 1.102120 
0.9626375 	 1.069420 
0.9626512 	 1.097610 
0.9626650 	 1.104770 
0.9626786 	 1.024190 
0.9626923 	 0.953289 
0.9627060 	 0.819011 
0.9627197 	 0.898246 
0.9627334 	 0.920171 
0.9627471 	 0.944102 
0.9627608 	 0.984247 
0.9627745 	 1.058410 
0.9627882 	 1.098060 
0.9628019 	 1.058180 
0.9628155 	 1.014700 
0.9628292 	 1.135030 
0.9628429 	 1.270640 
0.9628566 	 1.117800 
0.9628703 	 0.933123 
0.9628840 	 0.926317 
0.9628977 	 1.004590 
0.9629114 	 1.040460 
0.9629251 	 1.033550 
0.9629387 	 0.971920 
0.9629524 	 1.031660 
0.9629661 	 0.956254 
0.9629798 	 1.048320 
0.9629935 	 1.003970 
0.9630072 	 1.027320 
0.9630209 	 1.074330 
0.9630346 	 1.073020 
0.9630483 	 1.073110 
0.9630619 	 1.042510 
0.9630756 	 0.991653 
0.9630893 	 0.910393 
0.9631031 	 0.943315 
0.9631167 	 0.999123 
0.9631304 	 1.022350 
0.9631441 	 1.024260 
0.9631578 	 1.057370 
0.9631715 	 1.064310 
0.9631852 	 1.033360 
0.9631988 	 0.995704 
0.9632125 	 1.044020 
0.9632263 	 1.038800 
0.9632399 	 0.984114 
0.9632536 	 1.019770 
0.9632673 	 1.044340 
0.9632810 	 1.079830 
0.9632947 	 1.106420 
0.9633084 	 1.046100 
0.9633220 	 1.011450 
0.9633358 	 0.947361 
0.9633495 	 0.933184 
0.9633631 	 0.952073 
0.9633768 	 1.007770 
0.9633905 	 1.029430 
0.9634042 	 1.040350 
0.9634179 	 1.047500 
0.9634316 	 1.075920 
0.9634453 	 1.022370 
0.9634590 	 1.010970 
0.9634727 	 1.023670 
0.9634864 	 0.996498 
0.9635000 	 1.000490 
0.9635137 	 0.991749 
0.9635274 	 1.019610 
0.9635411 	 1.056080 
0.9635548 	 1.079570 
0.9635685 	 1.059800 
0.9635822 	 0.980650 
0.9635959 	 0.947044 
0.9636096 	 0.949852 
0.9636232 	 1.004810 
0.9636369 	 1.033830 
0.9636506 	 1.063860 
0.9636643 	 1.072710 
0.9636780 	 1.069530 
0.9636917 	 1.043340 
0.9637054 	 0.990494 
0.9637191 	 0.939898 
0.9637328 	 0.954228 
0.9637464 	 1.022290 
0.9637601 	 1.040880 
0.9637739 	 1.055080 
0.9637876 	 1.043930 
0.9638012 	 1.029570 
0.9638149 	 1.028850 
0.9638286 	 0.997728 
0.9638423 	 0.964568 
0.9638560 	 0.902265 
0.9638697 	 0.849694 
0.9638833 	 0.795383 
0.9638971 	 0.674849 
0.9639108 	 0.618012 
0.9639244 	 0.671702 
0.9639381 	 0.804457 
0.9639518 	 0.883826 
0.9639655 	 0.898394 
0.9639792 	 0.831112 
0.9639929 	 0.841566 
0.9640065 	 0.894080 
0.9640203 	 0.962096 
0.9640340 	 1.002850 
0.9640476 	 1.023910 
0.9640613 	 1.035230 
0.9640750 	 1.019830 
0.9640887 	 1.010360 
0.9641024 	 1.010220 
0.9641161 	 0.955608 
0.9641298 	 0.985220 
0.9641435 	 1.017110 
0.9641572 	 1.034490 
0.9641709 	 1.065410 
0.9641845 	 1.060420 
0.9641982 	 1.055720 
0.9642119 	 1.031640 
0.9642256 	 1.012820 
0.9642393 	 0.965833 
0.9642530 	 0.969407 
0.9642667 	 1.050970 
0.9642804 	 1.048750 
0.9642941 	 1.027520 
0.9643077 	 1.030330 
0.9643214 	 1.045650 
0.9643351 	 1.055390 
0.9643488 	 1.008290 
0.9643625 	 0.964608 
0.9643762 	 0.941272 
0.9643899 	 0.944553 
0.9644036 	 0.988314 
0.9644173 	 1.015020 
0.9644309 	 1.012200 
0.9644446 	 1.034370 
0.9644584 	 1.035630 
0.9644721 	 1.025820 
0.9644857 	 0.982734 
0.9644994 	 0.932245 
0.9645131 	 0.949643 
0.9645268 	 1.021840 
0.9645405 	 1.024230 
0.9645542 	 1.033340 
0.9645678 	 1.053380 
0.9645816 	 1.025370 
0.9645953 	 1.016660 
0.9646089 	 1.011680 
0.9646226 	 0.950550 
0.9646363 	 0.961536 
0.9646500 	 0.968604 
0.9646637 	 0.993631 
0.9646774 	 1.024740 
0.9646910 	 1.049600 
0.9647047 	 1.066500 
0.9647185 	 1.062500 
0.9647321 	 1.040020 
0.9647458 	 1.107510 
0.9647595 	 1.142500 
0.9647732 	 1.097790 
0.9647869 	 0.904464 
0.9648006 	 0.705276 
0.9648143 	 0.660410 
0.9648279 	 0.716555 
0.9648417 	 0.852185 
0.9648554 	 0.960896 
0.9648690 	 0.979575 
0.9648827 	 0.924328 
0.9648964 	 0.896498 
0.9649101 	 0.920085 
0.9649238 	 0.988672 
0.9649375 	 1.007290 
0.9649512 	 1.018500 
0.9649649 	 1.044590 
0.9649786 	 1.036470 
0.9649922 	 1.040940 
0.9650059 	 0.983192 
0.9650196 	 0.953830 
0.9650333 	 0.983577 
0.9650470 	 0.997617 
0.9650607 	 1.008420 
0.9650744 	 1.028660 
0.9650881 	 1.031000 
0.9651018 	 1.037090 
0.9651154 	 1.040780 
0.9651291 	 1.026510 
0.9651428 	 0.968232 
0.9651566 	 0.938485 
0.9651702 	 0.959845 
0.9651839 	 0.939521 
0.9651976 	 0.989833 
0.9652113 	 1.012160 
0.9652250 	 1.033770 
0.9652387 	 1.032830 
0.9652523 	 1.015950 
0.9652660 	 0.993018 
0.9652798 	 0.966829 
0.9652934 	 0.961444 
0.9653071 	 0.957295 
0.9653208 	 0.963403 
0.9653345 	 0.982736 
0.9653482 	 1.019310 
0.9653619 	 1.029720 
0.9653755 	 1.002710 
0.9653892 	 0.949270 
0.9654030 	 0.906455 
0.9654166 	 0.925125 
0.9654303 	 0.955435 
0.9654440 	 0.951668 
0.9654577 	 0.973870 
0.9654714 	 1.007180 
0.9654851 	 1.046060 
0.9654988 	 1.070130 
0.9655124 	 1.033690 
0.9655262 	 0.960975 
0.9655399 	 0.941582 
0.9655535 	 0.949933 
0.9655672 	 0.983998 
0.9655809 	 0.976048 
0.9655946 	 1.003680 
0.9656083 	 1.038910 
0.9656220 	 1.054090 
0.9656357 	 1.044930 
0.9656494 	 1.018770 
0.9656631 	 0.984854 
0.9656767 	 0.976252 
0.9656904 	 1.010440 
0.9657041 	 0.972750 
0.9657178 	 0.977970 
0.9657315 	 1.018430 
0.9657452 	 1.033370 
0.9657589 	 1.041560 
0.9657726 	 1.023210 
0.9657863 	 0.957583 
0.9657999 	 0.912206 
0.9658136 	 0.920160 
0.9658273 	 0.981823 
0.9658410 	 1.009500 
0.9658547 	 0.998928 
0.9658684 	 1.020720 
0.9658821 	 1.037530 
0.9658958 	 1.027830 
0.9659095 	 1.011810 
0.9659232 	 1.009270 
0.9659368 	 1.046340 
0.9659505 	 1.048860 
0.9659643 	 0.997590 
0.9659779 	 0.955528 
0.9659916 	 0.977555 
0.9660053 	 1.017670 
0.9660190 	 1.023710 
0.9660327 	 1.010330 
0.9660464 	 0.998565 
0.9660600 	 0.960196 
0.9660737 	 0.966778 
0.9660875 	 1.001070 
0.9661011 	 1.000090 
0.9661148 	 1.014510 
0.9661285 	 1.025870 
0.9661422 	 1.025260 
0.9661559 	 1.032330 
0.9661696 	 1.030700 
0.9661833 	 1.028650 
0.9661970 	 1.009360 
0.9662107 	 0.951047 
0.9662244 	 0.938769 
0.9662380 	 0.955273 
0.9662517 	 0.993196 
0.9662654 	 1.024100 
0.9662791 	 1.050910 
0.9662928 	 1.064350 
0.9663065 	 0.988900 
0.9663202 	 0.935258 
0.9663339 	 0.944505 
0.9663476 	 0.998428 
0.9663612 	 1.019410 
0.9663749 	 1.027090 
0.9663886 	 1.014960 
0.9664023 	 1.017450 
0.9664160 	 1.062150 
0.9664297 	 1.174910 
0.9664434 	 1.238570 
0.9664571 	 1.058590 
0.9664708 	 0.878533 
0.9664844 	 0.910918 
0.9664981 	 0.969011 
0.9665118 	 0.989854 
0.9665255 	 1.009890 
0.9665392 	 0.996360 
0.9665529 	 0.980887 
0.9665666 	 0.965958 
0.9665803 	 0.957312 
0.9665940 	 1.002260 
0.9666077 	 1.021660 
0.9666213 	 1.010700 
0.9666351 	 1.006680 
0.9666488 	 1.024230 
0.9666624 	 1.059620 
0.9666761 	 1.049190 
0.9666898 	 0.992506 
0.9667035 	 0.882981 
0.9667172 	 0.966201 
0.9667309 	 1.030880 
0.9667445 	 1.034680 
0.9667583 	 1.007050 
0.9667720 	 1.000000 
0.9667856 	 0.991227 
0.9667993 	 0.955901 
0.9668130 	 0.919209 
0.9668267 	 0.904022 
0.9668404 	 0.934783 
0.9668541 	 1.015410 
0.9668678 	 1.044310 
0.9668815 	 1.033810 
0.9668952 	 1.014630 
0.9669089 	 0.994941 
0.9669225 	 1.009870 
0.9669362 	 0.997344 
0.9669499 	 0.986351 
0.9669636 	 0.996313 
0.9669773 	 0.969164 
0.9669910 	 1.002980 
0.9670047 	 1.009440 
0.9670184 	 1.014750 
0.9670321 	 0.985510 
0.9670457 	 1.002080 
0.9670594 	 0.986924 
0.9670731 	 0.962789 
0.9670868 	 0.979762 
0.9671005 	 0.938809 
0.9671142 	 0.887362 
0.9671279 	 0.830454 
0.9671416 	 0.805268 
0.9671553 	 0.867424 
0.9671689 	 0.949333 
0.9671826 	 1.007980 
0.9671964 	 1.046770 
0.9672101 	 1.051210 
0.9672237 	 1.006930 
0.9672374 	 0.991175 
0.9672511 	 1.147080 
0.9672648 	 1.139310 
0.9672785 	 1.032910 
0.9672922 	 0.941263 
0.9673058 	 0.929650 
0.9673196 	 0.966757 
0.9673333 	 1.010390 
0.9673469 	 0.998793 
0.9673606 	 1.000250 
0.9673743 	 0.986891 
0.9673880 	 1.033390 
0.9674017 	 0.998265 
0.9674154 	 0.984071 
0.9674290 	 0.992310 
0.9674428 	 0.995571 
0.9674565 	 0.983962 
0.9674701 	 0.999372 
0.9674838 	 0.966920 
0.9674975 	 0.984444 
0.9675112 	 1.031470 
0.9675249 	 1.011740 
0.9675386 	 0.974430 
0.9675523 	 0.966721 
0.9675660 	 0.971111 
0.9675797 	 0.959574 
0.9675934 	 0.885094 
0.9676070 	 0.759948 
0.9676207 	 0.526448 
0.9676344 	 0.409318 
0.9676481 	 0.464215 
0.9676618 	 0.648007 
0.9676755 	 0.801885 
0.9676892 	 0.883148 
0.9677029 	 0.928111 
0.9677166 	 0.966981 
0.9677302 	 0.951723 
0.9677439 	 0.943428 
0.9677576 	 1.002130 
0.9677713 	 1.014880 
0.9677850 	 0.987230 
0.9677987 	 0.974299 
0.9678124 	 0.977164 
0.9678261 	 0.988180 
0.9678398 	 1.000980 
0.9678534 	 1.002820 
0.9678671 	 0.992919 
0.9678809 	 1.018370 
0.9678946 	 1.048000 
0.9679082 	 1.025830 
0.9679219 	 1.008330 
0.9679356 	 0.987184 
0.9679493 	 0.987463 
0.9679630 	 0.993883 
0.9679767 	 0.992282 
0.9679903 	 0.988243 
0.9680041 	 0.995098 
0.9680178 	 1.016920 
0.9680314 	 1.015630 
0.9680451 	 1.010980 
0.9680588 	 0.993438 
0.9680725 	 0.979912 
0.9680862 	 0.995748 
0.9680999 	 1.001550 
0.9681135 	 1.008520 
0.9681272 	 0.999989 
0.9681410 	 0.979106 
0.9681546 	 0.992256 
0.9681683 	 0.996355 
0.9681820 	 0.994021 
0.9681957 	 0.984079 
0.9682094 	 0.991299 
0.9682231 	 1.032560 
0.9682368 	 1.110840 
0.9682504 	 1.092420 
0.9682642 	 0.951953 
0.9682779 	 0.865640 
0.9682915 	 0.916184 
0.9683052 	 0.995802 
0.9683189 	 0.977193 
0.9683326 	 0.962787 
0.9683463 	 0.982624 
0.9683600 	 0.995057 
0.9683737 	 0.997475 
0.9683874 	 0.972664 
0.9684011 	 0.980773 
0.9684147 	 0.986156 
0.9684284 	 0.993467 
0.9684421 	 0.984272 
0.9684558 	 0.970476 
0.9684695 	 0.973619 
0.9684832 	 0.986813 
0.9684969 	 0.989036 
0.9685106 	 0.995187 
0.9685243 	 0.975754 
0.9685379 	 0.946611 
0.9685516 	 0.995318 
0.9685653 	 0.990067 
0.9685790 	 0.975911 
0.9685927 	 0.979536 
0.9686064 	 0.992824 
0.9686201 	 1.002690 
0.9686338 	 0.964285 
0.9686475 	 0.988162 
0.9686612 	 0.978199 
0.9686748 	 1.020840 
0.9686885 	 1.034440 
0.9687023 	 1.016510 
0.9687159 	 0.986761 
0.9687296 	 0.979489 
0.9687433 	 0.993777 
0.9687570 	 1.004710 
0.9687707 	 1.013160 
0.9687844 	 0.974926 
0.9687980 	 1.018200 
0.9688117 	 1.020930 
0.9688255 	 1.036420 
0.9688391 	 1.006420 
0.9688528 	 0.980246 
0.9688665 	 0.969546 
0.9688802 	 0.987866 
0.9688939 	 0.978444 
0.9689076 	 0.966551 
0.9689213 	 0.936472 
0.9689349 	 0.875468 
0.9689487 	 0.763631 
0.9689624 	 0.647703 
0.9689760 	 0.652283 
0.9689897 	 0.775881 
0.9690034 	 0.911926 
0.9690171 	 0.966657 
0.9690308 	 1.001610 
0.9690445 	 0.989402 
0.9690582 	 1.014370 
0.9690719 	 1.023000 
0.9690856 	 1.015290 
0.9690992 	 0.998788 
0.9691129 	 0.969554 
0.9691266 	 0.970075 
0.9691403 	 0.982372 
0.9691540 	 1.010980 
0.9691677 	 0.992978 
0.9691814 	 0.982934 
0.9691951 	 0.987049 
0.9692088 	 1.004710 
0.9692224 	 1.011720 
0.9692361 	 0.979627 
0.9692498 	 0.975870 
0.9692635 	 0.990495 
0.9692772 	 0.997547 
0.9692909 	 0.984873 
0.9693046 	 0.983129 
0.9693183 	 1.004760 
0.9693320 	 1.000060 
0.9693457 	 1.018750 
0.9693593 	 0.999553 
0.9693730 	 0.971062 
0.9693868 	 0.982804 
0.9694004 	 1.000080 
0.9694141 	 0.992537 
0.9694278 	 0.983897 
0.9694415 	 0.959525 
0.9694552 	 0.966861 
0.9694689 	 0.996575 
0.9694825 	 0.973096 
0.9694962 	 0.965119 
0.9695100 	 0.958177 
0.9695236 	 0.976181 
0.9695373 	 0.992864 
0.9695510 	 0.990461 
0.9695647 	 0.969499 
0.9695784 	 0.970144 
0.9695921 	 0.999196 
0.9696058 	 1.059110 
0.9696195 	 1.014130 
0.9696332 	 0.980288 
0.9696469 	 0.965988 
0.9696605 	 0.975679 
0.9696742 	 0.990844 
0.9696879 	 1.015960 
0.9697016 	 0.982284 
0.9697153 	 0.992456 
0.9697290 	 1.015970 
0.9697427 	 1.002580 
0.9697564 	 1.000520 
0.9697701 	 0.962863 
0.9697837 	 0.965451 
0.9697974 	 0.974544 
0.9698111 	 0.996922 
0.9698248 	 0.995869 
0.9698385 	 0.995521 
0.9698522 	 0.992366 
0.9698659 	 1.016590 
0.9698796 	 1.009130 
0.9698933 	 0.963357 
0.9699070 	 0.955959 
0.9699206 	 0.961909 
0.9699343 	 0.964272 
0.9699480 	 0.977402 
0.9699617 	 0.976692 
0.9699754 	 0.983589 
0.9699891 	 0.993142 
0.9700028 	 1.017930 
0.9700165 	 0.995504 
0.9700302 	 0.971893 
0.9700438 	 0.965497 
0.9700576 	 0.942984 
0.9700713 	 0.941842 
0.9700849 	 0.953910 
0.9700986 	 0.938108 
0.9701123 	 1.001820 
0.9701260 	 1.029700 
0.9701397 	 1.048050 
0.9701534 	 1.002810 
0.9701670 	 0.959990 
0.9701808 	 0.946672 
0.9701945 	 0.964226 
0.9702081 	 0.973561 
0.9702218 	 0.991184 
0.9702355 	 1.012020 
0.9702492 	 1.008610 
0.9702629 	 0.988863 
0.9702766 	 0.949806 
0.9702903 	 0.918880 
0.9703040 	 0.906358 
0.9703177 	 0.959316 
0.9703314 	 1.008230 
0.9703450 	 1.064420 
0.9703587 	 1.095500 
0.9703724 	 1.021930 
0.9703861 	 0.916462 
0.9703998 	 0.952390 
0.9704135 	 0.993441 
0.9704272 	 0.962244 
0.9704409 	 0.936745 
0.9704546 	 0.944407 
0.9704682 	 0.946247 
0.9704819 	 0.972926 
0.9704956 	 0.998067 
0.9705093 	 1.001630 
0.9705230 	 1.062340 
0.9705367 	 1.040860 
0.9705504 	 0.975186 
0.9705641 	 0.925144 
0.9705778 	 0.908795 
0.9705915 	 0.898105 
0.9706051 	 0.870469 
0.9706188 	 0.768203 
0.9706326 	 0.621450 
0.9706462 	 0.512204 
0.9706599 	 0.538483 
0.9706736 	 0.698239 
0.9706873 	 0.824926 
0.9707010 	 0.879674 
0.9707147 	 0.914536 
0.9707283 	 0.922319 
0.9707421 	 0.947833 
0.9707558 	 0.962307 
0.9707694 	 0.976616 
0.9707831 	 1.040960 
0.9707968 	 1.060270 
0.9708105 	 0.987127 
0.9708242 	 0.937692 
0.9708379 	 0.934527 
0.9708515 	 0.936086 
0.9708653 	 0.938285 
0.9708790 	 0.962960 
0.9708926 	 0.995751 
0.9709063 	 1.031250 
0.9709200 	 1.049510 
0.9709337 	 1.020400 
0.9709474 	 0.973668 
0.9709611 	 0.943693 
0.9709748 	 0.924637 
0.9709885 	 0.924045 
0.9710022 	 0.932226 
0.9710159 	 0.971726 
0.9710295 	 1.037130 
0.9710432 	 1.131300 
0.9710569 	 1.045870 
0.9710706 	 1.018700 
0.9710843 	 0.974136 
0.9710980 	 0.949290 
0.9711117 	 0.958285 
0.9711254 	 0.936802 
0.9711391 	 0.941973 
0.9711527 	 0.965077 
0.9711664 	 0.989299 
0.9711801 	 1.013510 
0.9711938 	 1.028420 
0.9712075 	 0.996585 
0.9712212 	 0.948713 
0.9712349 	 0.935419 
0.9712486 	 0.931585 
0.9712623 	 0.936750 
0.9712760 	 0.947698 
0.9712896 	 0.960233 
0.9713033 	 1.041300 
0.9713171 	 1.038210 
0.9713307 	 1.021980 
0.9713444 	 0.982128 
0.9713581 	 0.949802 
0.9713718 	 0.940366 
0.9713855 	 0.947461 
0.9713992 	 0.962771 
0.9714128 	 0.960627 
0.9714265 	 0.960431 
0.9714403 	 1.020550 
0.9714539 	 1.020830 
0.9714676 	 1.012780 
0.9714813 	 0.992622 
0.9714950 	 0.955900 
0.9715087 	 0.950252 
0.9715224 	 0.953384 
0.9715360 	 0.931161 
0.9715497 	 0.976788 
0.9715635 	 1.035880 
0.9715771 	 1.019140 
0.9715908 	 1.061450 
0.9716045 	 1.010340 
0.9716182 	 0.950826 
0.9716319 	 0.932939 
0.9716456 	 0.952056 
0.9716593 	 0.934750 
0.9716729 	 0.964591 
0.9716867 	 1.001730 
0.9717004 	 1.030640 
0.9717140 	 1.040080 
0.9717277 	 1.065680 
0.9717414 	 1.092600 
0.9717551 	 0.979146 
0.9717688 	 0.871191 
0.9717825 	 0.837401 
0.9717961 	 0.889091 
0.9718099 	 0.889324 
0.9718236 	 0.962955 
0.9718372 	 0.972587 
0.9718509 	 1.022300 
0.9718646 	 1.012330 
0.9718783 	 1.012390 
0.9718920 	 0.961182 
0.9719057 	 0.959414 
0.9719194 	 0.950895 
0.9719331 	 0.911067 
0.9719468 	 0.886661 
0.9719605 	 0.860181 
0.9719741 	 0.791785 
0.9719878 	 0.767134 
0.9720015 	 0.828351 
0.9720152 	 0.898033 


==> anc/HD201092/HD201092_80.dat <==
0.9464536 	 0.831085 
0.9464672 	 0.924113 
0.9464807 	 0.830167 
0.9464942 	 1.021560 
0.9465077 	 1.082680 
0.9465212 	 0.933621 
0.9465347 	 0.887769 
0.9465482 	 0.878893 
0.9465617 	 0.961358 
0.9465752 	 0.856246 
0.9465887 	 1.003640 
0.9466023 	 1.018690 
0.9466158 	 0.918446 
0.9466293 	 0.891003 
0.9466428 	 1.126420 
0.9466563 	 1.003580 
0.9466698 	 1.127780 
0.9466834 	 0.882541 
0.9466968 	 0.927227 
0.9467104 	 1.111570 
0.9467239 	 1.095220 
0.9467374 	 1.073280 
0.9467509 	 0.782821 
0.9467644 	 0.961838 
0.9467779 	 0.830200 
0.9467914 	 0.928060 
0.9468049 	 1.021570 
0.9468184 	 0.786371 
0.9468319 	 0.902705 
0.9468454 	 1.119680 
0.9468589 	 1.114160 
0.9468725 	 0.952081 
0.9468859 	 0.824244 
0.9468995 	 1.060250 
0.9469130 	 0.919599 
0.9469265 	 0.836293 
0.9469400 	 0.975303 
0.9469535 	 1.117520 
0.9469670 	 1.003100 
0.9469805 	 1.030180 
0.9469941 	 1.013130 
0.9470075 	 1.011390 
0.9470211 	 0.906347 
0.9470346 	 0.963700 
0.9470481 	 0.902716 
0.9470616 	 1.059440 
0.9470751 	 1.158240 
0.9470886 	 1.130640 
0.9471021 	 1.007610 
0.9471157 	 0.988079 
0.9471291 	 1.066350 
0.9471427 	 1.059920 
0.9471562 	 1.000270 
0.9471697 	 0.747019 
0.9471832 	 0.859009 
0.9471967 	 1.231840 
0.9472102 	 1.061730 
0.9472237 	 0.996735 
0.9472373 	 0.933996 
0.9472507 	 0.903020 
0.9472643 	 0.874946 
0.9472778 	 0.843931 
0.9472913 	 0.995936 
0.9473048 	 0.849684 
0.9473183 	 1.001120 
0.9473318 	 0.965984 
0.9473453 	 1.013970 
0.9473588 	 1.076510 
0.9473723 	 0.927979 
0.9473858 	 0.909680 
0.9473994 	 0.893929 
0.9474128 	 0.856732 
0.9474264 	 0.698597 
0.9474399 	 0.775899 
0.9474534 	 1.160500 
0.9474669 	 0.947712 
0.9474804 	 0.812859 
0.9474939 	 0.966313 
0.9475074 	 1.192320 
0.9475209 	 1.021710 
0.9475344 	 0.926201 
0.9475480 	 1.033430 
0.9475614 	 0.822167 
0.9475750 	 0.929201 
0.9475885 	 1.058250 
0.9476020 	 1.190280 
0.9476155 	 1.131320 
0.9476290 	 0.970336 
0.9476425 	 1.080190 
0.9476560 	 0.991831 
0.9476696 	 0.883252 
0.9476830 	 1.017720 
0.9476966 	 1.062570 
0.9477101 	 1.059550 
0.9477236 	 1.131440 
0.9477371 	 0.994509 
0.9477506 	 0.999290 
0.9477641 	 0.982514 
0.9477776 	 0.985067 
0.9477912 	 0.936740 
0.9478046 	 0.955248 
0.9478182 	 1.034990 
0.9478317 	 0.966284 
0.9478452 	 1.016470 
0.9478587 	 0.998563 
0.9478722 	 0.998981 
0.9478857 	 0.951658 
0.9478992 	 0.961253 
0.9479127 	 0.958223 
0.9479262 	 0.947011 
0.9479397 	 0.921354 
0.9479533 	 0.747450 
0.9479667 	 0.855752 
0.9479803 	 1.000750 
0.9479938 	 1.080570 
0.9480073 	 1.043080 
0.9480208 	 1.025210 
0.9480344 	 1.030900 
0.9480478 	 1.113940 
0.9480614 	 1.092440 
0.9480749 	 1.019210 
0.9480884 	 0.945619 
0.9481019 	 0.957811 
0.9481154 	 0.978794 
0.9481289 	 0.963935 
0.9481424 	 1.006560 
0.9481559 	 1.101060 
0.9481694 	 1.364100 
0.9481829 	 1.203710 
0.9481964 	 1.231610 
0.9482099 	 1.309800 
0.9482235 	 1.015710 
0.9482369 	 0.929487 
0.9482505 	 0.751042 
0.9482640 	 0.815554 
0.9482775 	 0.870207 
0.9482910 	 0.977612 
0.9483045 	 0.990917 
0.9483180 	 1.106350 
0.9483315 	 1.074090 
0.9483451 	 1.211510 
0.9483585 	 1.222590 
0.9483721 	 1.089280 
0.9483856 	 0.779526 
0.9483991 	 0.760889 
0.9484126 	 0.897259 
0.9484261 	 1.086250 
0.9484396 	 1.135580 
0.9484531 	 1.178250 
0.9484667 	 0.865966 
0.9484801 	 0.803391 
0.9484937 	 0.987479 
0.9485072 	 1.008790 
0.9485207 	 1.051490 
0.9485342 	 1.040180 
0.9485477 	 1.139210 
0.9485612 	 1.157800 
0.9485747 	 1.049380 
0.9485883 	 0.862269 
0.9486017 	 1.095970 
0.9486153 	 1.014270 
0.9486288 	 1.034790 
0.9486423 	 1.092000 
0.9486558 	 1.112730 
0.9486693 	 0.993862 
0.9486828 	 1.099120 
0.9486963 	 0.914701 
0.9487098 	 0.852584 
0.9487233 	 0.909352 
0.9487368 	 0.927686 
0.9487504 	 1.053370 
0.9487638 	 1.124620 
0.9487774 	 1.112090 
0.9487909 	 1.240330 
0.9488044 	 1.153820 
0.9488179 	 0.785406 
0.9488314 	 0.801775 
0.9488449 	 0.890941 
0.9488584 	 0.962943 
0.9488720 	 0.982975 
0.9488854 	 1.079710 
0.9488990 	 1.107830 
0.9489124 	 1.067580 
0.9489260 	 0.985767 
0.9489395 	 0.980105 
0.9489530 	 1.186530 
0.9489665 	 1.011560 
0.9489800 	 0.980731 
0.9489935 	 0.996281 
0.9490070 	 1.032510 
0.9490206 	 1.060950 
0.9490340 	 1.057860 
0.9490476 	 0.923660 
0.9490611 	 1.077030 
0.9490746 	 1.077870 
0.9490881 	 0.997007 
0.9491016 	 1.126380 
0.9491151 	 1.078750 
0.9491286 	 1.029910 
0.9491422 	 1.061850 
0.9491556 	 1.248990 
0.9491692 	 1.032130 
0.9491827 	 0.978215 
0.9491962 	 0.973333 
0.9492097 	 1.014440 
0.9492232 	 0.982514 
0.9492367 	 1.179020 
0.9492502 	 1.007930 
0.9492637 	 1.040520 
0.9492772 	 1.083890 
0.9492907 	 1.033560 
0.9493043 	 0.986719 
0.9493177 	 1.029420 
0.9493313 	 0.999294 
0.9493448 	 1.097010 
0.9493583 	 1.043600 
0.9493718 	 1.073150 
0.9493853 	 1.038410 
0.9493988 	 1.000420 
0.9494124 	 1.020180 
0.9494259 	 1.158990 
0.9494394 	 0.944473 
0.9494529 	 0.957479 
0.9494664 	 1.017160 
0.9494799 	 1.198030 
0.9494934 	 1.087430 
0.9495069 	 1.014530 
0.9495204 	 1.031660 
0.9495339 	 1.147530 
0.9495475 	 1.391910 
0.9495609 	 1.101900 
0.9495745 	 0.740565 
0.9495879 	 0.842328 
0.9496015 	 1.168810 
0.9496150 	 1.256480 
0.9496285 	 1.255660 
0.9496420 	 0.981540 
0.9496555 	 0.825044 
0.9496690 	 0.800022 
0.9496825 	 0.860358 
0.9496961 	 0.888458 
0.9497095 	 0.914991 
0.9497231 	 1.031000 
0.9497366 	 1.000920 
0.9497501 	 0.987808 
0.9497636 	 1.017950 
0.9497771 	 1.013400 
0.9497906 	 0.988680 
0.9498041 	 0.925276 
0.9498177 	 0.865313 
0.9498311 	 0.935983 
0.9498447 	 0.985299 
0.9498582 	 0.986245 
0.9498717 	 1.109760 
0.9498852 	 1.101370 
0.9498987 	 1.117800 
0.9499122 	 1.197010 
0.9499257 	 1.423730 
0.9499393 	 1.762070 
0.9499527 	 1.817200 
0.9499663 	 0.917836 
0.9499798 	 0.664764 
0.9499933 	 0.810917 
0.9500068 	 1.001780 
0.9500203 	 1.031920 
0.9500338 	 1.019840 
0.9500473 	 0.947181 
0.9500608 	 0.932717 
0.9500743 	 0.829260 
0.9500878 	 0.998293 
0.9501014 	 1.068780 
0.9501148 	 1.025080 
0.9501284 	 1.061910 
0.9501419 	 1.153520 
0.9501554 	 1.062280 
0.9501689 	 1.039310 
0.9501824 	 1.006960 
0.9501959 	 0.909703 
0.9502094 	 0.834765 
0.9502230 	 1.070620 
0.9502364 	 1.081230 
0.9502500 	 1.123370 
0.9502635 	 1.130920 
0.9502770 	 1.171470 
0.9502905 	 1.396210 
0.9503040 	 1.474100 
0.9503175 	 1.010930 
0.9503310 	 1.028890 
0.9503445 	 0.880011 
0.9503580 	 1.135680 
0.9503716 	 1.185800 
0.9503850 	 0.997184 
0.9503986 	 0.884988 
0.9504121 	 0.889733 
0.9504256 	 0.912612 
0.9504391 	 0.969149 
0.9504526 	 1.041890 
0.9504661 	 0.956112 
0.9504796 	 1.011020 
0.9504932 	 0.982825 
0.9505066 	 1.035260 
0.9505202 	 1.045710 
0.9505337 	 1.052190 
0.9505472 	 1.035290 
0.9505607 	 0.984160 
0.9505742 	 1.062390 
0.9505877 	 1.073520 
0.9506012 	 1.047870 
0.9506147 	 0.998621 
0.9506282 	 1.035990 
0.9506417 	 1.068720 
0.9506553 	 1.084260 
0.9506687 	 1.025260 
0.9506823 	 0.895567 
0.9506958 	 0.817982 
0.9507093 	 0.857852 
0.9507228 	 0.996540 
0.9507363 	 1.041620 
0.9507498 	 1.050160 
0.9507633 	 1.079130 
0.9507769 	 1.065860 
0.9507904 	 0.982603 
0.9508039 	 0.934341 
0.9508174 	 0.987709 
0.9508309 	 0.921576 
0.9508444 	 0.896956 
0.9508579 	 0.975464 
0.9508714 	 0.967847 
0.9508849 	 1.001240 
0.9508985 	 1.077690 
0.9509119 	 1.066960 
0.9509255 	 1.005900 
0.9509390 	 0.968945 
0.9509525 	 1.014420 
0.9509660 	 1.020570 
0.9509795 	 0.976954 
0.9509930 	 0.958375 
0.9510065 	 1.013570 
0.9510200 	 1.136670 
0.9510335 	 1.157950 
0.9510471 	 1.095280 
0.9510605 	 1.086730 
0.9510741 	 1.076330 
0.9510876 	 1.046920 
0.9511011 	 1.045600 
0.9511146 	 0.974307 
0.9511281 	 0.931107 
0.9511416 	 0.986780 
0.9511551 	 1.028640 
0.9511687 	 1.083650 
0.9511821 	 1.086570 
0.9511957 	 1.027710 
0.9512092 	 0.967329 
0.9512227 	 1.005170 
0.9512362 	 1.009740 
0.9512497 	 0.991859 
0.9512632 	 1.052570 
0.9512767 	 1.098180 
0.9512903 	 1.100780 
0.9513037 	 1.088610 
0.9513173 	 1.048430 
0.9513308 	 1.009220 
0.9513443 	 1.257390 
0.9513578 	 1.077890 
0.9513713 	 0.956077 
0.9513848 	 0.952962 
0.9513983 	 1.018620 
0.9514118 	 1.057180 
0.9514253 	 1.026440 
0.9514388 	 0.983213 
0.9514524 	 1.130640 
0.9514658 	 1.025160 
0.9514794 	 0.943851 
0.9514929 	 0.931566 
0.9515064 	 1.016440 
0.9515199 	 1.056810 
0.9515334 	 1.076020 
0.9515469 	 1.042410 
0.9515604 	 1.154470 
0.9515740 	 1.125870 
0.9515874 	 1.236320 
0.9516010 	 1.135020 
0.9516145 	 1.095210 
0.9516280 	 1.011370 
0.9516415 	 0.940274 
0.9516550 	 1.052210 
0.9516685 	 1.101670 
0.9516820 	 1.102920 
0.9516955 	 1.004000 
0.9517090 	 0.860861 
0.9517226 	 0.793756 
0.9517360 	 0.872763 
0.9517496 	 0.940556 
0.9517631 	 0.988992 
0.9517766 	 1.069300 
0.9517901 	 1.106830 
0.9518036 	 1.129650 
0.9518171 	 1.189050 
0.9518306 	 1.173140 
0.9518442 	 1.067340 
0.9518576 	 1.098410 
0.9518712 	 1.081890 
0.9518847 	 1.080170 
0.9518982 	 1.097830 
0.9519117 	 0.992258 
0.9519252 	 0.937980 
0.9519387 	 0.943666 
0.9519522 	 1.021730 
0.9519658 	 0.958476 
0.9519792 	 1.014150 
0.9519928 	 0.942474 
0.9520063 	 0.960835 
0.9520198 	 1.047070 
0.9520333 	 1.064140 
0.9520468 	 1.056380 
0.9520603 	 1.056260 
0.9520738 	 1.018090 
0.9520873 	 1.094270 
0.9521008 	 1.087490 
0.9521143 	 1.187860 
0.9521279 	 1.203830 
0.9521413 	 1.065120 
0.9521549 	 0.963273 
0.9521684 	 0.976582 
0.9521819 	 0.996990 
0.9521954 	 1.059830 
0.9522089 	 0.994801 
0.9522224 	 0.985269 
0.9522359 	 1.017450 
0.9522495 	 1.006720 
0.9522629 	 0.968157 
0.9522765 	 1.069240 
0.9522900 	 1.095600 
0.9523035 	 1.114030 
0.9523170 	 1.043360 
0.9523305 	 1.175260 
0.9523440 	 1.045590 
0.9523575 	 1.000310 
0.9523710 	 1.066390 
0.9523845 	 1.156620 
0.9523981 	 1.170230 
0.9524115 	 1.235460 
0.9524251 	 1.259280 
0.9524386 	 1.098170 
0.9524521 	 0.797772 
0.9524656 	 0.606127 
0.9524791 	 0.686430 
0.9524926 	 0.840842 
0.9525061 	 0.796899 
0.9525197 	 0.928983 
0.9525331 	 1.049800 
0.9525467 	 1.066820 
0.9525602 	 1.089200 
0.9525737 	 1.017210 
0.9525872 	 0.897373 
0.9526007 	 0.821958 
0.9526142 	 0.878793 
0.9526277 	 1.007560 
0.9526412 	 0.998867 
0.9526547 	 1.017300 
0.9526682 	 1.071570 
0.9526818 	 1.090180 
0.9526952 	 1.164830 
0.9527088 	 1.251120 
0.9527223 	 1.280920 
0.9527358 	 1.002020 
0.9527493 	 0.872130 
0.9527628 	 0.873710 
0.9527763 	 0.942956 
0.9527898 	 1.044830 
0.9528034 	 1.097600 
0.9528168 	 1.018260 
0.9528304 	 0.967516 
0.9528439 	 0.978877 
0.9528574 	 0.941863 
0.9528709 	 1.043390 
0.9528844 	 1.031460 
0.9528979 	 1.023250 
0.9529114 	 1.009120 
0.9529250 	 1.076930 
0.9529384 	 1.080910 
0.9529520 	 1.075080 
0.9529655 	 0.995773 
0.9529790 	 1.023860 
0.9529925 	 1.040640 
0.9530060 	 1.011690 
0.9530195 	 1.001540 
0.9530330 	 1.047280 
0.9530466 	 1.057330 
0.9530600 	 0.992404 
0.9530736 	 0.947202 
0.9530870 	 0.960475 
0.9531006 	 1.024280 
0.9531141 	 1.009950 
0.9531276 	 1.019680 
0.9531411 	 1.074990 
0.9531546 	 1.013380 
0.9531681 	 1.006490 
0.9531816 	 0.992721 
0.9531951 	 0.980587 
0.9532086 	 1.001620 
0.9532222 	 0.988512 
0.9532357 	 1.001780 
0.9532492 	 0.993349 
0.9532627 	 0.990137 
0.9532762 	 0.999875 
0.9532897 	 1.035900 
0.9533032 	 1.073190 
0.9533168 	 1.066510 
0.9533302 	 1.041180 
0.9533438 	 0.997518 
0.9533573 	 1.009730 
0.9533708 	 1.090480 
0.9533843 	 1.097320 
0.9533978 	 0.989923 
0.9534113 	 0.967431 
0.9534248 	 1.029480 
0.9534383 	 1.049120 
0.9534518 	 1.033510 
0.9534653 	 1.075890 
0.9534789 	 1.086480 
0.9534923 	 1.031890 
0.9535059 	 1.026340 
0.9535194 	 0.980870 
0.9535329 	 0.993410 
0.9535464 	 1.022490 
0.9535599 	 1.046940 
0.9535734 	 1.015710 
0.9535869 	 0.987672 
0.9536005 	 0.945353 
0.9536139 	 0.961522 
0.9536275 	 0.999894 
0.9536410 	 0.973567 
0.9536545 	 0.965919 
0.9536680 	 1.022020 
0.9536815 	 1.085540 
0.9536950 	 1.087830 
0.9537085 	 1.049200 
0.9537221 	 0.982524 
0.9537355 	 0.925793 
0.9537491 	 0.989749 
0.9537625 	 0.998051 
0.9537761 	 1.030480 
0.9537896 	 1.062820 
0.9538031 	 1.085960 
0.9538166 	 0.999712 
0.9538301 	 0.930309 
0.9538436 	 0.930094 
0.9538571 	 0.877024 
0.9538707 	 0.939416 
0.9538841 	 0.969634 
0.9538977 	 0.961119 
0.9539112 	 0.993282 
0.9539247 	 1.042280 
0.9539382 	 1.077180 
0.9539517 	 1.082300 
0.9539652 	 1.043440 
0.9539787 	 0.984119 
0.9539922 	 0.955447 
0.9540057 	 0.985721 
0.9540192 	 0.998273 
0.9540328 	 1.009700 
0.9540462 	 1.035320 
0.9540598 	 1.037330 
0.9540733 	 1.064360 
0.9540868 	 1.060110 
0.9541003 	 1.021000 
0.9541138 	 0.982359 
0.9541273 	 0.970702 
0.9541408 	 0.964380 
0.9541544 	 0.988108 
0.9541678 	 1.026740 
0.9541814 	 1.110230 
0.9541949 	 1.110430 
0.9542084 	 1.097910 
0.9542219 	 1.042710 
0.9542354 	 0.961496 
0.9542489 	 0.970580 
0.9542624 	 1.010290 
0.9542760 	 1.060590 
0.9542894 	 1.075780 
0.9543030 	 1.061020 
0.9543165 	 1.024180 
0.9543300 	 1.013460 
0.9543435 	 1.006900 
0.9543570 	 0.966438 
0.9543705 	 0.933640 
0.9543840 	 0.967932 
0.9543976 	 0.963767 
0.9544110 	 0.988419 
0.9544246 	 1.066040 
0.9544381 	 1.117960 
0.9544516 	 1.128160 
0.9544651 	 1.072230 
0.9544786 	 1.021580 
0.9544921 	 0.944188 
0.9545056 	 0.956465 
0.9545191 	 0.974523 
0.9545326 	 1.010070 
0.9545461 	 1.069200 
0.9545596 	 1.133580 
0.9545731 	 1.216320 
0.9545867 	 1.304230 
0.9546002 	 1.315640 
0.9546137 	 1.228300 
0.9546272 	 1.029560 
0.9546407 	 0.805276 
0.9546542 	 0.618742 
0.9546678 	 0.607155 
0.9546812 	 0.740932 
0.9546948 	 0.852333 
0.9547083 	 0.929064 
0.9547218 	 0.972943 
0.9547353 	 0.962831 
0.9547488 	 0.926801 
0.9547623 	 0.985777 
0.9547758 	 1.037010 
0.9547893 	 1.025180 
0.9548028 	 1.015760 
0.9548163 	 1.058770 
0.9548299 	 1.083510 
0.9548433 	 1.066680 
0.9548569 	 1.031410 
0.9548704 	 0.980056 
0.9548839 	 0.943999 
0.9548974 	 0.944352 
0.9549109 	 0.992234 
0.9549244 	 1.027090 
0.9549379 	 1.072080 
0.9549515 	 1.098530 
0.9549649 	 1.108080 
0.9549785 	 1.023760 
0.9549920 	 0.979461 
0.9550055 	 0.950926 
0.9550190 	 0.993940 
0.9550325 	 1.023880 
0.9550460 	 1.065530 
0.9550595 	 1.065380 
0.9550731 	 1.120850 
0.9550865 	 1.092770 
0.9551001 	 1.020150 
0.9551136 	 0.971934 
0.9551271 	 0.948769 
0.9551406 	 0.965741 
0.9551541 	 0.993028 
0.9551676 	 1.015130 
0.9551811 	 1.028540 
0.9551946 	 1.079490 
0.9552081 	 1.110750 
0.9552217 	 1.090850 
0.9552351 	 1.028420 
0.9552487 	 0.969102 
0.9552622 	 0.956990 
0.9552757 	 0.965159 
0.9552892 	 0.982177 
0.9553027 	 1.018070 
0.9553162 	 1.077120 
0.9553297 	 1.125980 
0.9553432 	 1.118360 
0.9553567 	 1.066170 
0.9553702 	 0.977991 
0.9553838 	 0.945769 
0.9553972 	 0.946195 
0.9554108 	 0.966676 
0.9554243 	 1.007850 
0.9554378 	 1.061750 
0.9554513 	 1.114350 
0.9554648 	 1.118390 
0.9554783 	 1.083590 
0.9554918 	 1.016740 
0.9555054 	 1.003230 
0.9555188 	 1.030040 
0.9555324 	 1.230280 
0.9555459 	 1.129070 
0.9555594 	 0.912337 
0.9555729 	 0.882654 
0.9555864 	 0.971990 
0.9555999 	 1.051310 
0.9556134 	 1.052070 
0.9556270 	 1.003080 
0.9556404 	 1.012920 
0.9556540 	 1.010220 
0.9556675 	 0.911439 
0.9556810 	 0.891376 
0.9556945 	 0.995338 
0.9557080 	 1.059730 
0.9557215 	 1.069000 
0.9557350 	 1.035110 
0.9557486 	 0.982980 
0.9557620 	 0.927677 
0.9557756 	 0.961070 
0.9557891 	 0.992065 
0.9558026 	 0.974324 
0.9558161 	 0.972853 
0.9558296 	 1.013930 
0.9558431 	 1.047440 
0.9558566 	 1.083340 
0.9558701 	 1.060040 
0.9558836 	 1.044550 
0.9558971 	 1.087680 
0.9559106 	 1.107740 
0.9559241 	 1.065600 
0.9559377 	 1.009940 
0.9559511 	 0.968121 
0.9559647 	 0.962413 
0.9559782 	 0.995905 
0.9559917 	 1.023810 
0.9560052 	 0.968639 
0.9560188 	 0.982289 
0.9560322 	 1.007160 
0.9560458 	 0.989300 
0.9560593 	 0.960073 
0.9560728 	 0.976535 
0.9560863 	 1.051180 
0.9560998 	 1.087340 
0.9561133 	 1.069040 
0.9561268 	 1.019750 
0.9561403 	 0.952362 
0.9561538 	 0.917954 
0.9561673 	 0.933836 
0.9561809 	 0.925331 
0.9561943 	 0.944286 
0.9562079 	 1.031430 
0.9562214 	 1.100620 
0.9562349 	 1.100870 
0.9562484 	 1.032280 
0.9562619 	 0.963855 
0.9562754 	 0.954581 
0.9562889 	 0.944029 
0.9563025 	 0.910268 
0.9563159 	 0.931621 
0.9563295 	 1.022280 
0.9563430 	 1.071260 
0.9563565 	 1.104300 
0.9563700 	 1.065130 
0.9563835 	 1.029610 
0.9563970 	 0.974010 
0.9564105 	 0.911814 
0.9564241 	 0.942328 
0.9564375 	 0.976227 
0.9564511 	 0.998655 
0.9564646 	 1.052190 
0.9564781 	 1.075510 
0.9564916 	 1.045010 
0.9565051 	 0.976147 
0.9565186 	 0.928409 
0.9565321 	 0.928105 
0.9565456 	 0.956204 
0.9565591 	 0.984299 
0.9565727 	 0.982431 
0.9565861 	 1.013370 
0.9565997 	 1.042110 
0.9566132 	 1.044950 
0.9566267 	 1.006380 
0.9566402 	 0.956633 
0.9566537 	 0.952004 
0.9566672 	 0.995583 
0.9566807 	 0.998117 
0.9566942 	 1.052110 
0.9567077 	 1.052650 
0.9567212 	 0.963903 
0.9567348 	 0.940842 
0.9567482 	 0.948917 
0.9567618 	 0.984283 
0.9567753 	 0.995654 
0.9567888 	 0.966267 
0.9568023 	 0.992697 
0.9568158 	 0.976981 
0.9568293 	 0.961927 
0.9568428 	 1.068530 
0.9568564 	 1.134590 
0.9568698 	 1.076310 
0.9568834 	 0.934951 
0.9568969 	 0.850263 
0.9569104 	 0.855856 
0.9569239 	 0.866927 
0.9569374 	 0.933811 
0.9569509 	 0.931490 
0.9569644 	 0.936656 
0.9569780 	 1.012680 
0.9569914 	 1.070010 
0.9570050 	 1.062860 
0.9570185 	 1.038690 
0.9570320 	 1.011650 
0.9570455 	 0.990160 
0.9570590 	 0.946938 
0.9570725 	 0.912851 
0.9570860 	 0.897280 
0.9570996 	 0.962733 
0.9571130 	 0.991575 
0.9571266 	 1.014700 
0.9571401 	 0.984995 
0.9571536 	 0.932013 
0.9571671 	 0.936424 
0.9571806 	 0.954870 
0.9571941 	 0.976306 
0.9572076 	 0.945595 
0.9572211 	 0.969751 
0.9572346 	 1.021510 
0.9572481 	 1.014820 
0.9572616 	 0.981197 
0.9572751 	 0.972796 
0.9572887 	 0.976774 
0.9573021 	 0.985243 
0.9573157 	 1.051620 
0.9573292 	 1.037220 
0.9573427 	 0.973239 
0.9573562 	 0.947261 
0.9573697 	 0.966418 
0.9573832 	 1.021010 
0.9573968 	 1.041700 
0.9574103 	 0.987954 
0.9574238 	 0.911619 
0.9574373 	 0.939040 
0.9574508 	 0.919236 
0.9574643 	 0.926782 
0.9574778 	 0.936448 
0.9574913 	 0.947044 
0.9575048 	 0.924716 
0.9575183 	 0.903031 
0.9575319 	 0.875440 
0.9575453 	 0.900129 
0.9575589 	 0.888021 
0.9575724 	 0.946969 
0.9575859 	 0.932965 
0.9575994 	 0.961008 
0.9576129 	 0.986408 
0.9576264 	 1.036160 
0.9576399 	 1.071960 
0.9576535 	 1.040030 
0.9576669 	 0.992096 
0.9576805 	 0.928785 
0.9576940 	 0.954867 
0.9577075 	 0.953954 
0.9577210 	 0.968708 
0.9577345 	 0.987383 
0.9577480 	 1.014420 
0.9577615 	 1.036410 
0.9577751 	 1.057780 
0.9577885 	 1.034020 
0.9578021 	 0.979398 
0.9578156 	 0.961006 
0.9578291 	 0.900910 
0.9578426 	 0.959497 
0.9578561 	 0.970382 
0.9578696 	 1.000770 
0.9578831 	 1.053430 
0.9578967 	 1.075270 
0.9579101 	 1.035690 
0.9579237 	 0.963338 
0.9579371 	 0.947436 
0.9579507 	 0.908418 
0.9579642 	 0.879115 
0.9579777 	 0.936377 
0.9579912 	 0.993624 
0.9580047 	 1.036940 
0.9580182 	 1.051090 
0.9580317 	 1.068900 
0.9580452 	 0.977562 
0.9580587 	 0.968730 
0.9580722 	 0.979696 
0.9580858 	 0.968723 
0.9580992 	 0.953824 
0.9581128 	 0.997680 
0.9581263 	 1.026370 
0.9581398 	 1.039340 
0.9581533 	 1.038970 
0.9581668 	 1.014060 
0.9581803 	 1.078010 
0.9581938 	 1.093250 
0.9582074 	 1.122020 
0.9582208 	 0.985688 
0.9582344 	 0.910133 
0.9582479 	 0.916543 
0.9582614 	 0.970104 
0.9582749 	 1.009540 
0.9582884 	 1.039950 
0.9583019 	 1.177600 
0.9583154 	 1.364910 
0.9583290 	 1.183230 
0.9583424 	 0.859464 
0.9583560 	 0.796014 
0.9583695 	 0.911243 
0.9583830 	 1.007180 
0.9583965 	 1.020620 
0.9584100 	 0.980727 
0.9584235 	 0.900549 
0.9584370 	 0.918748 
0.9584506 	 0.894244 
0.9584640 	 0.938742 
0.9584776 	 0.984711 
0.9584911 	 1.014820 
0.9585046 	 1.010950 
0.9585181 	 1.008910 
0.9585316 	 1.009580 
0.9585451 	 0.980565 
0.9585586 	 0.924510 
0.9585721 	 0.882736 
0.9585856 	 0.882567 
0.9585991 	 0.949141 
0.9586127 	 1.002930 
0.9586261 	 1.000450 
0.9586397 	 1.002810 
0.9586531 	 1.002400 
0.9586667 	 0.981263 
0.9586802 	 0.936229 
0.9586937 	 0.856132 
0.9587072 	 0.873661 
0.9587207 	 0.972436 
0.9587342 	 1.036760 
0.9587477 	 1.027730 
0.9587613 	 1.015630 
0.9587748 	 1.020090 
0.9587883 	 0.999019 
0.9588018 	 0.975384 
0.9588153 	 0.923030 
0.9588288 	 0.919464 
0.9588423 	 0.951611 
0.9588558 	 1.042340 
0.9588693 	 0.984531 
0.9588829 	 1.032690 
0.9588963 	 1.002590 
0.9589099 	 1.013000 
0.9589234 	 0.987433 
0.9589369 	 0.919502 
0.9589504 	 0.840882 
0.9589639 	 0.854612 
0.9589774 	 0.988846 
0.9589909 	 0.978563 
0.9590045 	 1.014800 
0.9590179 	 1.024880 
0.9590315 	 1.019330 
0.9590450 	 1.001850 
0.9590585 	 0.990475 
0.9590720 	 0.966977 
0.9590855 	 0.921555 
0.9590990 	 1.008890 
0.9591125 	 1.207470 
0.9591261 	 1.169550 
0.9591395 	 1.010900 
0.9591531 	 0.896755 
0.9591666 	 0.919420 
0.9591801 	 0.910812 
0.9591936 	 0.919189 
0.9592071 	 0.909196 
0.9592206 	 1.000000 
0.9592341 	 1.120630 
0.9592477 	 1.042370 
0.9592611 	 0.972379 
0.9592747 	 0.960276 
0.9592881 	 0.942060 
0.9593017 	 0.953047 
0.9593152 	 0.987924 
0.9593287 	 1.060380 
0.9593422 	 0.994287 
0.9593557 	 0.905523 
0.9593692 	 0.938370 
0.9593827 	 0.974349 
0.9593962 	 1.023470 
0.9594097 	 0.995657 
0.9594232 	 0.958417 
0.9594368 	 0.967772 
0.9594502 	 1.056240 
0.9594638 	 1.154030 
0.9594773 	 1.133040 
0.9594908 	 0.898611 
0.9595043 	 0.903680 
0.9595178 	 0.968085 
0.9595313 	 0.949066 
0.9595448 	 0.942002 
0.9595584 	 0.948585 
0.9595718 	 0.952007 
0.9595854 	 0.952519 
0.9595989 	 0.960469 
0.9596124 	 0.991537 
0.9596259 	 1.043990 
0.9596394 	 1.047500 
0.9596529 	 0.968593 
0.9596664 	 0.933713 
0.9596800 	 0.962946 
0.9596934 	 0.965377 
0.9597070 	 0.962112 
0.9597205 	 0.898601 
0.9597340 	 0.911136 
0.9597475 	 0.924568 
0.9597610 	 0.935029 
0.9597745 	 0.972239 
0.9597880 	 0.950629 
0.9598016 	 0.977729 
0.9598150 	 0.978296 
0.9598286 	 0.989218 
0.9598421 	 0.991269 
0.9598556 	 0.953102 
0.9598691 	 0.900458 
0.9598826 	 0.907913 
0.9598961 	 0.942963 
0.9599096 	 0.972380 
0.9599231 	 0.973136 
0.9599366 	 0.958554 
0.9599501 	 0.970785 


==> anc/HD210027/HD210027_69.dat <==
1.0962970 	 1.162090
1.0963130 	 1.051940
1.0963290 	 1.087840
1.0963450 	 1.085550
1.0963600 	 1.061700
1.0963760 	 0.988132
1.0963920 	 1.021890
1.0964080 	 1.168960
1.0964240 	 1.125620
1.0964400 	 1.109910
1.0964550 	 1.129930
1.0964710 	 1.089380
1.0964870 	 1.073120
1.0965030 	 0.992023
1.0965190 	 1.071060
1.0965340 	 1.043230
1.0965500 	 1.032030
1.0965660 	 1.067550
1.0965820 	 1.092010
1.0965980 	 1.036800
1.0966140 	 1.086590
1.0966290 	 1.114300
1.0966450 	 1.101810
1.0966610 	 1.051950
1.0966770 	 1.094940
1.0966930 	 1.045730
1.0967090 	 0.996143
1.0967240 	 1.011660
1.0967400 	 1.011270
1.0967560 	 1.099770
1.0967720 	 1.080570
1.0967880 	 1.107130
1.0968030 	 1.078590
1.0968190 	 1.012140
1.0968350 	 0.997547
1.0968510 	 1.029350
1.0968670 	 1.036720
1.0968830 	 0.949534
1.0968980 	 0.925447
1.0969140 	 0.905584
1.0969300 	 0.897181
1.0969460 	 0.951566
1.0969620 	 1.006060
1.0969770 	 1.006350
1.0969930 	 1.026570
1.0970090 	 1.019370
1.0970250 	 1.018810
1.0970410 	 0.990046
1.0970570 	 1.061370
1.0970720 	 1.074040
1.0970880 	 0.980283
1.0971040 	 1.064220
1.0971200 	 1.146450
1.0971360 	 1.065310
1.0971520 	 1.005040
1.0971670 	 1.027140
1.0971830 	 1.080470
1.0971990 	 1.089710
1.0972150 	 1.144680
1.0972310 	 1.049570
1.0972460 	 1.041160
1.0972620 	 1.053380
1.0972780 	 1.004660
1.0972940 	 1.019100
1.0973100 	 1.049790
1.0973260 	 1.033670
1.0973410 	 1.025740
1.0973570 	 1.041840
1.0973730 	 1.040720
1.0973890 	 1.040510
1.0974050 	 1.033530
1.0974210 	 1.074370
1.0974360 	 1.087590
1.0974520 	 1.072580
1.0974680 	 1.043840
1.0974840 	 1.046770
1.0975000 	 1.038360
1.0975150 	 1.057560
1.0975310 	 1.066490
1.0975470 	 1.005550
1.0975630 	 0.980960
1.0975790 	 0.998283
1.0975940 	 1.014990
1.0976100 	 1.036410
1.0976260 	 1.064210
1.0976420 	 1.082450
1.0976580 	 1.021050
1.0976740 	 1.020310
1.0976900 	 1.034980
1.0977050 	 1.012330
1.0977210 	 1.016330
1.0977370 	 1.022440
1.0977530 	 1.033370
1.0977690 	 1.072630
1.0977840 	 1.074700
1.0978000 	 1.020180
1.0978160 	 1.025930
1.0978320 	 1.075730
1.0978480 	 1.022400
1.0978630 	 1.017310
1.0978790 	 1.127100
1.0978950 	 1.024860
1.0979110 	 1.034760
1.0979270 	 1.043940
1.0979430 	 1.116040
1.0979580 	 1.082880
1.0979740 	 0.980912
1.0979900 	 1.003730
1.0980060 	 1.091900
1.0980220 	 1.062050
1.0980370 	 0.999979
1.0980530 	 1.023900
1.0980690 	 1.051810
1.0980850 	 1.060670
1.0981010 	 1.017670
1.0981170 	 1.012260
1.0981320 	 1.013080
1.0981480 	 1.026580
1.0981640 	 1.011370
1.0981800 	 0.990856
1.0981960 	 1.004780
1.0982120 	 0.993929
1.0982270 	 1.066830
1.0982430 	 1.007920
1.0982590 	 0.988167
1.0982750 	 0.914448
1.0982910 	 0.861456
1.0983060 	 0.862645
1.0983220 	 0.867394
1.0983380 	 0.889867
1.0983540 	 0.994590
1.0983700 	 0.994687
1.0983860 	 1.031940
1.0984010 	 0.985180
1.0984170 	 0.990292
1.0984330 	 1.048270
1.0984490 	 1.008200
1.0984650 	 0.943824
1.0984800 	 1.017720
1.0984960 	 1.023010
1.0985120 	 1.018310
1.0985280 	 0.999192
1.0985440 	 0.992634
1.0985600 	 0.927629
1.0985750 	 0.892569
1.0985910 	 0.903302
1.0986070 	 0.949020
1.0986230 	 1.014830
1.0986390 	 1.029990
1.0986550 	 1.012020
1.0986700 	 0.989720
1.0986860 	 0.963990
1.0987020 	 0.957686
1.0987180 	 0.974065
1.0987340 	 1.013110
1.0987490 	 1.046540
1.0987650 	 1.004690
1.0987810 	 1.017810
1.0987970 	 0.981498
1.0988130 	 0.977517
1.0988290 	 0.946282
1.0988440 	 0.986068
1.0988600 	 0.978765
1.0988760 	 0.949599
1.0988920 	 0.982841
1.0989080 	 1.007030
1.0989230 	 1.018540
1.0989390 	 0.987466
1.0989550 	 0.974608
1.0989710 	 1.006550
1.0989870 	 1.041640
1.0990020 	 1.032990
1.0990180 	 1.027920
1.0990340 	 1.049970
1.0990500 	 0.975197
1.0990660 	 0.967214
1.0990820 	 0.958161
1.0990970 	 1.007080
1.0991130 	 0.984971
1.0991290 	 1.018470
1.0991450 	 1.036060
1.0991610 	 1.024830
1.0991770 	 1.015800
1.0991930 	 1.011620
1.0992080 	 0.990172
1.0992240 	 0.994887
1.0992400 	 0.991099
1.0992560 	 1.022520
1.0992720 	 1.040610
1.0992870 	 0.996856
1.0993030 	 0.997170
1.0993190 	 1.030580
1.0993350 	 1.039140
1.0993510 	 1.057160
1.0993670 	 1.026150
1.0993820 	 1.003790
1.0993980 	 1.019800
1.0994140 	 0.999265
1.0994300 	 1.012000
1.0994460 	 1.041520
1.0994610 	 1.087600
1.0994770 	 1.020620
1.0994930 	 1.004380
1.0995090 	 1.009270
1.0995250 	 0.947799
1.0995400 	 0.956033
1.0995560 	 1.020000
1.0995720 	 0.989069
1.0995880 	 0.958327
1.0996040 	 0.984260
1.0996200 	 0.970746
1.0996350 	 1.004930
1.0996510 	 0.991342
1.0996670 	 0.956124
1.0996830 	 1.013780
1.0996990 	 1.010680
1.0997150 	 1.005910
1.0997300 	 1.068710
1.0997460 	 1.049870
1.0997620 	 1.001480
1.0997780 	 0.959310
1.0997940 	 0.957857
1.0998090 	 1.011350
1.0998250 	 1.024850
1.0998410 	 1.021410
1.0998570 	 1.008830
1.0998730 	 0.998062
1.0998890 	 1.014330
1.0999040 	 1.008090
1.0999200 	 1.010440
1.0999360 	 1.017400
1.0999520 	 1.026970
1.0999680 	 1.052780
1.0999830 	 0.944208
1.0999990 	 0.927978
1.1000150 	 1.014540
1.1000310 	 0.953382
1.1000470 	 0.980847
1.1000630 	 1.024430
1.1000780 	 0.997236
1.1000940 	 0.986323
1.1001100 	 0.976163
1.1001260 	 1.026540
1.1001420 	 0.997267
1.1001570 	 0.983904
1.1001730 	 1.022850
1.1001890 	 0.992259
1.1002050 	 1.063610
1.1002210 	 1.012440
1.1002370 	 0.935170
1.1002520 	 0.982373
1.1002680 	 0.990221
1.1002840 	 1.002380
1.1003000 	 0.970888
1.1003160 	 1.006660
1.1003320 	 1.019220
1.1003470 	 1.001880
1.1003630 	 0.986519
1.1003790 	 0.968425
1.1003950 	 1.000550
1.1004110 	 1.029040
1.1004260 	 1.014520
1.1004420 	 1.015100
1.1004580 	 1.004320
1.1004740 	 0.972618
1.1004900 	 1.010370
1.1005060 	 1.020030
1.1005210 	 1.000480
1.1005370 	 1.010170
1.1005530 	 1.026370
1.1005690 	 1.008980
1.1005850 	 1.006900
1.1006000 	 1.030720
1.1006160 	 1.001960
1.1006320 	 1.004560
1.1006480 	 1.003410
1.1006640 	 1.012980
1.1006800 	 1.031290
1.1006950 	 1.017990
1.1007110 	 1.000930
1.1007270 	 0.987829
1.1007430 	 0.988168
1.1007590 	 0.994519
1.1007750 	 0.997281
1.1007900 	 0.987156
1.1008060 	 1.011880
1.1008220 	 0.993793
1.1008380 	 0.996492
1.1008540 	 1.018240
1.1008690 	 0.972058
1.1008850 	 1.001410
1.1009010 	 1.032740
1.1009170 	 0.983552
1.1009330 	 0.990045
1.1009490 	 1.032880
1.1009640 	 1.025350
1.1009800 	 1.005390
1.1009960 	 0.997851
1.1010120 	 1.005800
1.1010280 	 0.988273
1.1010440 	 0.981499
1.1010590 	 1.043270
1.1010750 	 0.990914
1.1010910 	 1.004350
1.1011070 	 1.001830
1.1011230 	 1.004530
1.1011380 	 1.010510
1.1011540 	 1.011550
1.1011700 	 1.019260
1.1011860 	 1.008370
1.1012020 	 0.999318
1.1012180 	 0.980788
1.1012330 	 0.994257
1.1012490 	 0.980109
1.1012650 	 0.992321
1.1012810 	 1.035530
1.1012970 	 1.016360
1.1013130 	 1.018780
1.1013280 	 1.020200
1.1013440 	 1.044410
1.1013600 	 1.048530
1.1013760 	 1.005680
1.1013920 	 1.020090
1.1014070 	 1.027530
1.1014230 	 1.038720
1.1014390 	 1.021910
1.1014550 	 0.998400
1.1014710 	 1.003360
1.1014870 	 1.007240
1.1015020 	 1.025980
1.1015180 	 1.015860
1.1015340 	 1.011430
1.1015500 	 0.968802
1.1015660 	 0.972949
1.1015810 	 0.997877
1.1015970 	 1.014610
1.1016130 	 1.009590
1.1016290 	 1.009390
1.1016450 	 1.009100
1.1016600 	 0.998411
1.1016760 	 1.017300
1.1016920 	 1.007060
1.1017080 	 0.949632
1.1017240 	 0.962518
1.1017400 	 0.965197
1.1017550 	 0.929754
1.1017710 	 0.935896
1.1017870 	 0.974615
1.1018030 	 0.997666
1.1018190 	 0.872472
1.1018350 	 0.995469
1.1018500 	 0.999189
1.1018660 	 0.977596
1.1018820 	 0.963608
1.1018980 	 1.034480
1.1019140 	 1.027150
1.1019290 	 0.977898
1.1019450 	 0.957712
1.1019610 	 0.972597
1.1019770 	 0.979057
1.1019930 	 0.984728
1.1020090 	 1.028960
1.1020240 	 1.023430
1.1020400 	 0.960769
1.1020560 	 0.948674
1.1020720 	 0.993966
1.1020880 	 0.934077
1.1021030 	 0.968773
1.1021190 	 0.953743
1.1021350 	 0.897026
1.1021510 	 0.842134
1.1021670 	 0.801554
1.1021830 	 0.809299
1.1021980 	 0.892329
1.1022140 	 0.940312
1.1022300 	 0.935110
1.1022460 	 0.971362
1.1022620 	 0.954898
1.1022780 	 0.936669
1.1022930 	 0.915438
1.1023090 	 0.984488
1.1023250 	 0.974852
1.1023410 	 0.959481
1.1023570 	 0.988399
1.1023720 	 0.984363
1.1023880 	 0.957708
1.1024040 	 0.985435
1.1024200 	 0.980095
1.1024360 	 0.987370
1.1024520 	 1.016160
1.1024670 	 0.992366
1.1024830 	 1.005200
1.1024990 	 0.980619
1.1025150 	 0.981828
1.1025310 	 0.990590
1.1025460 	 0.979948
1.1025620 	 1.005270
1.1025780 	 0.998464
1.1025940 	 0.968503
1.1026100 	 0.967182
1.1026250 	 0.979138
1.1026410 	 0.970296
1.1026570 	 0.980945
1.1026730 	 0.985016
1.1026890 	 0.999214
1.1027050 	 0.986646
1.1027210 	 0.993212
1.1027360 	 0.971601
1.1027520 	 0.971851
1.1027680 	 0.999591
1.1027840 	 1.003370
1.1028000 	 0.969879
1.1028160 	 0.989819
1.1028310 	 0.984135
1.1028470 	 0.982492
1.1028630 	 0.982586
1.1028790 	 0.949569
1.1028950 	 0.962832
1.1029100 	 0.991415
1.1029260 	 0.968424
1.1029420 	 0.976326
1.1029580 	 0.983735
1.1029740 	 0.983499
1.1029900 	 0.977647
1.1030050 	 0.979557
1.1030210 	 0.980856
1.1030370 	 0.987144
1.1030530 	 0.982854
1.1030690 	 0.960405
1.1030840 	 0.964877
1.1031000 	 0.982257
1.1031160 	 0.959156
1.1031320 	 0.947174
1.1031480 	 0.983590
1.1031640 	 1.006870
1.1031790 	 1.006480
1.1031950 	 1.006460
1.1032110 	 0.996528
1.1032270 	 0.954552
1.1032430 	 0.959661
1.1032580 	 0.992057
1.1032740 	 0.988312
1.1032900 	 0.972899
1.1033060 	 1.001980
1.1033220 	 1.012940
1.1033380 	 1.011200
1.1033530 	 0.977165
1.1033690 	 0.970352
1.1033850 	 0.983798
1.1034010 	 0.984113
1.1034170 	 0.979423
1.1034330 	 0.976083
1.1034480 	 0.983971
1.1034640 	 0.942713
1.1034800 	 0.937232
1.1034960 	 0.966257
1.1035120 	 0.955435
1.1035270 	 0.965461
1.1035430 	 0.981186
1.1035590 	 0.982797
1.1035750 	 0.978699
1.1035910 	 0.969158
1.1036060 	 0.964626
1.1036220 	 0.967170
1.1036380 	 0.970546
1.1036540 	 0.972797
1.1036700 	 0.960013
1.1036860 	 0.971419
1.1037010 	 0.974501
1.1037170 	 0.970284
1.1037330 	 0.980279
1.1037490 	 0.978388
1.1037650 	 0.969748
1.1037810 	 0.967470
1.1037960 	 0.963397
1.1038120 	 1.000450
1.1038280 	 1.000910
1.1038440 	 0.986800
1.1038600 	 0.967505
1.1038750 	 0.978672
1.1038910 	 0.988787
1.1039070 	 0.963384
1.1039230 	 0.966124
1.1039390 	 0.984100
1.1039550 	 0.996038
1.1039700 	 0.953515
1.1039860 	 0.945871
1.1040020 	 0.968367
1.1040180 	 0.972147
1.1040340 	 0.993866
1.1040490 	 0.983089
1.1040650 	 0.965689
1.1040810 	 0.973379
1.1040970 	 0.983210
1.1041130 	 0.981062
1.1041290 	 0.985117
1.1041440 	 0.976575
1.1041600 	 0.976604
1.1041760 	 0.987333
1.1041920 	 0.993864
1.1042080 	 0.993484
1.1042230 	 0.984399
1.1042390 	 0.989233
1.1042550 	 0.998997
1.1042710 	 0.987312
1.1042870 	 0.983111
1.1043030 	 0.971761
1.1043180 	 0.974848
1.1043340 	 0.986450
1.1043500 	 0.996061
1.1043660 	 0.984519
1.1043820 	 0.982579
1.1043980 	 0.972882
1.1044130 	 0.977771
1.1044290 	 0.994190
1.1044450 	 1.000110
1.1044610 	 0.991072
1.1044770 	 1.001070
1.1044930 	 0.998705
1.1045080 	 0.982052
1.1045240 	 0.970919
1.1045400 	 0.975338
1.1045560 	 0.983464
1.1045720 	 0.994962
1.1045870 	 0.989561
1.1046030 	 0.985801
1.1046190 	 0.992090
1.1046350 	 0.982568
1.1046510 	 0.978056
1.1046670 	 0.982547
1.1046820 	 0.991444
1.1046980 	 0.991243
1.1047140 	 0.999654
1.1047300 	 1.009210
1.1047460 	 1.002800
1.1047610 	 0.999114
1.1047770 	 1.004580
1.1047930 	 0.999558
1.1048090 	 0.989351
1.1048250 	 0.998212
1.1048410 	 0.998268
1.1048560 	 0.995437
1.1048720 	 0.990532
1.1048880 	 0.985627
1.1049040 	 0.976334
1.1049200 	 0.967607
1.1049360 	 0.985327
1.1049510 	 0.981161
1.1049670 	 0.982769
1.1049830 	 1.003330
1.1049990 	 1.009770
1.1050150 	 1.001280
1.1050300 	 0.979191
1.1050460 	 0.967119
1.1050620 	 0.973680
1.1050780 	 0.979288
1.1050940 	 0.983664
1.1051100 	 0.984166
1.1051250 	 0.993744
1.1051410 	 0.989114
1.1051570 	 0.980377
1.1051730 	 0.981061
1.1051890 	 0.987164
1.1052040 	 0.988044
1.1052200 	 1.005430
1.1052360 	 0.993890
1.1052520 	 0.987643
1.1052680 	 0.995384
1.1052830 	 0.992009
1.1052990 	 0.991497
1.1053150 	 1.005650
1.1053310 	 0.997741
1.1053470 	 0.982191
1.1053630 	 0.993805
1.1053790 	 1.008460
1.1053940 	 1.046610
1.1054100 	 1.070770
1.1054260 	 1.002590
1.1054420 	 1.007080
1.1054580 	 0.997164
1.1054730 	 0.996934
1.1054890 	 1.001770
1.1055050 	 0.999589
1.1055210 	 1.004930
1.1055370 	 0.993036
1.1055520 	 0.996825
1.1055680 	 0.997939
1.1055840 	 1.000960
1.1056000 	 0.997463
1.1056160 	 1.009190
1.1056320 	 0.995133
1.1056470 	 0.993488
1.1056630 	 0.991223
1.1056790 	 1.013460
1.1056950 	 0.993104
1.1057110 	 0.972945
1.1057260 	 0.986668
1.1057420 	 1.020540
1.1057580 	 1.002780
1.1057740 	 0.974367
1.1057900 	 0.989759
1.1058060 	 0.998221
1.1058210 	 0.985986
1.1058370 	 1.011600
1.1058530 	 0.993028
1.1058690 	 0.988244
1.1058850 	 0.986316
1.1059010 	 0.992842
1.1059160 	 0.981538
1.1059320 	 0.999887
1.1059480 	 1.007240
1.1059640 	 1.013420
1.1059800 	 1.006410
1.1059950 	 0.977081
1.1060110 	 0.984879
1.1060270 	 0.995761
1.1060430 	 0.982992
1.1060590 	 0.985488
1.1060750 	 0.988417
1.1060900 	 0.985031
1.1061060 	 0.986461
1.1061220 	 0.973591
1.1061380 	 0.976562
1.1061540 	 0.984970
1.1061690 	 0.988956
1.1061850 	 0.982348
1.1062010 	 0.982780
1.1062170 	 0.984829
1.1062330 	 0.985266
1.1062490 	 0.992913
1.1062640 	 0.987524
1.1062800 	 0.979414
1.1062960 	 0.987244
1.1063120 	 1.001520
1.1063280 	 0.993186
1.1063440 	 0.981638
1.1063590 	 0.980555
1.1063750 	 0.988707
1.1063910 	 0.991651
1.1064070 	 0.989340
1.1064230 	 0.984671
1.1064390 	 0.992376
1.1064540 	 0.997563
1.1064700 	 1.000820
1.1064860 	 0.998269
1.1065020 	 0.998191
1.1065180 	 1.001180
1.1065330 	 0.993448
1.1065490 	 1.010780
1.1065650 	 1.024030
1.1065810 	 0.990680
1.1065970 	 1.001620
1.1066130 	 1.009290
1.1066280 	 1.021330
1.1066440 	 0.999023
1.1066600 	 0.977346
1.1066760 	 0.969225
1.1066920 	 1.009540
1.1067070 	 0.986087
1.1067230 	 1.001990
1.1067390 	 1.013970
1.1067550 	 1.008490
1.1067710 	 0.987247
1.1067870 	 0.984181
1.1068020 	 0.994194
1.1068180 	 0.996013
1.1068340 	 0.981174
1.1068500 	 0.996034
1.1068660 	 0.998506
1.1068810 	 0.981901
1.1068970 	 0.986528
1.1069130 	 0.965402
1.1069290 	 1.000930
1.1069450 	 0.988078
1.1069610 	 1.003610
1.1069760 	 0.993278
1.1069920 	 1.002560
1.1070080 	 0.996670
1.1070240 	 0.991701
1.1070400 	 0.989394
1.1070560 	 0.987415
1.1070710 	 0.985562
1.1070870 	 0.983454
1.1071030 	 0.998539
1.1071190 	 0.992311
1.1071350 	 1.001670
1.1071500 	 1.011640
1.1071660 	 1.008650
1.1071820 	 0.987749
1.1071980 	 0.977240
1.1072140 	 0.996269
1.1072290 	 0.992191
1.1072450 	 0.986920
1.1072610 	 0.996003
1.1072770 	 1.009030
1.1072930 	 1.007510
1.1073090 	 0.998799
1.1073240 	 0.990605
1.1073400 	 0.976480
1.1073560 	 0.988058
1.1073720 	 0.996900
1.1073880 	 0.982553
1.1074040 	 0.984653
1.1074190 	 0.979082
1.1074350 	 0.975913
1.1074510 	 0.997121
1.1074670 	 0.996523
1.1074830 	 0.976337
1.1074980 	 0.998192
1.1075140 	 1.000660
1.1075300 	 1.016460
1.1075460 	 0.987582
1.1075620 	 0.995376
1.1075780 	 1.008250
1.1075930 	 0.985675
1.1076090 	 0.999157
1.1076250 	 0.998501
1.1076410 	 1.002610
1.1076570 	 0.990167
1.1076720 	 0.996625
1.1076880 	 0.984971
1.1077040 	 0.996329
1.1077200 	 1.004020
1.1077360 	 0.997088
1.1077520 	 0.996848
1.1077670 	 0.992817
1.1077830 	 0.987602
1.1077990 	 0.986916
1.1078150 	 0.993624
1.1078310 	 0.991425
1.1078460 	 0.990465
1.1078620 	 1.005000
1.1078780 	 1.005600
1.1078940 	 1.007640
1.1079100 	 1.001280
1.1079260 	 1.005360
1.1079410 	 0.988276
1.1079570 	 0.979577
1.1079730 	 0.990418
1.1079890 	 1.000180
1.1080050 	 1.011500
1.1080210 	 0.993638
1.1080370 	 0.998365
1.1080520 	 0.994510
1.1080680 	 0.988209
1.1080840 	 0.983350
1.1081000 	 0.987107
1.1081160 	 1.004400
1.1081310 	 1.016020
1.1081470 	 1.001120
1.1081630 	 1.004030
1.1081790 	 1.007130
1.1081950 	 1.020000
1.1082100 	 1.011140
1.1082260 	 0.994191
1.1082420 	 0.990247
1.1082580 	 1.002960
1.1082740 	 1.000140
1.1082900 	 1.022180
1.1083050 	 1.017510
1.1083210 	 1.006700
1.1083370 	 0.989761
1.1083530 	 1.004020
1.1083690 	 1.035330
1.1083840 	 0.984327
1.1084000 	 0.962603
1.1084160 	 1.012780
1.1084320 	 1.010430
1.1084480 	 0.992704
1.1084640 	 0.982443
1.1084790 	 1.001330
1.1084950 	 1.007750
1.1085110 	 1.018720
1.1085270 	 1.015840
1.1085430 	 1.019610
1.1085590 	 1.021280
1.1085740 	 0.994157
1.1085900 	 0.974928
1.1086060 	 0.977222
1.1086220 	 0.990042
1.1086380 	 0.992001
1.1086530 	 0.987536
1.1086690 	 0.995583
1.1086850 	 0.997378
1.1087010 	 0.987960
1.1087170 	 0.985825
1.1087330 	 1.016710
1.1087480 	 1.024040
1.1087640 	 1.020620
1.1087800 	 1.018930
1.1087960 	 1.032120
1.1088120 	 1.030650
1.1088270 	 1.025250
1.1088430 	 0.994797
1.1088590 	 1.008540
1.1088750 	 1.010670
1.1088910 	 1.017450
1.1089070 	 1.025480
1.1089220 	 1.023720
1.1089380 	 1.022260
1.1089540 	 1.020410
1.1089700 	 1.006970
1.1089860 	 0.992973
1.1090020 	 1.008540
1.1090170 	 1.012650
1.1090330 	 0.997228
1.1090490 	 1.008190
1.1090650 	 1.001160
1.1090810 	 1.003870
1.1090960 	 1.001240
1.1091120 	 1.016910
1.1091280 	 1.016360
1.1091440 	 1.008450
1.1091600 	 0.998462
1.1091750 	 0.998152
1.1091910 	 0.999733
1.1092070 	 1.008930
1.1092230 	 1.006490
1.1092390 	 0.984342
1.1092550 	 0.998845
1.1092700 	 1.022510
1.1092860 	 1.013880
1.1093020 	 0.997611
1.1093180 	 0.997523
1.1093340 	 1.016580
1.1093490 	 1.013050
1.1093650 	 1.014740
1.1093810 	 1.006780
1.1093970 	 1.040360
1.1094130 	 1.027640
1.1094290 	 1.022860
1.1094440 	 1.021580
1.1094600 	 1.002300
1.1094760 	 1.017170
1.1094920 	 1.032370
1.1095080 	 1.009610
1.1095240 	 1.008030
1.1095390 	 0.991889
1.1095550 	 0.992503
1.1095710 	 1.002590
1.1095870 	 0.998781
1.1096030 	 0.990558
1.1096180 	 0.980308
1.1096340 	 1.000160
1.1096500 	 0.998193
1.1096660 	 1.012980
1.1096820 	 1.019480
1.1096980 	 1.013910
1.1097130 	 1.010370
1.1097290 	 1.003890
1.1097450 	 0.995285
1.1097610 	 0.999770
1.1097770 	 0.999444
1.1097920 	 0.981548
1.1098080 	 0.994354
1.1098240 	 1.031690
1.1098400 	 1.019310
1.1098560 	 1.008060
1.1098720 	 1.020580
1.1098870 	 1.022280
1.1099030 	 1.008730
1.1099190 	 0.996278
1.1099350 	 1.014290
1.1099510 	 1.019910
1.1099670 	 1.015910
1.1099820 	 1.030980
1.1099980 	 1.032700
1.1100140 	 1.026220
1.1100300 	 1.018280
1.1100460 	 1.028700
1.1100620 	 1.025010
1.1100770 	 1.030760
1.1100930 	 1.020640
1.1101090 	 1.005060
1.1101250 	 1.010170
1.1101410 	 1.023260
1.1101560 	 1.034180
1.1101720 	 1.044140
1.1101880 	 1.036480
1.1102040 	 1.012610
1.1102200 	 1.010180
1.1102360 	 1.026480
1.1102510 	 1.026620
1.1102670 	 1.021670
1.1102830 	 1.018450
1.1102990 	 1.008120
1.1103150 	 0.999523
1.1103300 	 0.978573
1.1103460 	 1.023120
1.1103620 	 1.042090
1.1103780 	 1.014240
1.1103940 	 1.024680
1.1104100 	 1.035280
1.1104250 	 1.011340
1.1104410 	 1.034900
1.1104570 	 1.024350
1.1104730 	 1.018590
1.1104890 	 1.013250
1.1105050 	 0.993003
1.1105200 	 1.008930
1.1105360 	 1.019830
1.1105520 	 1.024680
1.1105680 	 1.015110
1.1105840 	 1.020970
1.1105990 	 1.032390
1.1106150 	 1.021460
1.1106310 	 1.029750
1.1106470 	 1.023040
1.1106630 	 0.985487
1.1106790 	 0.986536
1.1106940 	 1.004280
1.1107100 	 1.006580
1.1107260 	 1.005320
1.1107420 	 1.006990
1.1107580 	 1.025720
1.1107730 	 1.034250
1.1107890 	 0.999122
1.1108050 	 0.994843
1.1108210 	 1.037180
1.1108370 	 1.017310
1.1108530 	 1.017300
1.1108680 	 1.028300
1.1108840 	 1.037500
1.1109000 	 1.044740
1.1109160 	 1.036950
1.1109320 	 1.019050
1.1109470 	 1.023850
1.1109630 	 1.022610
1.1109790 	 1.013020
1.1109950 	 1.004340
1.1110110 	 1.001320
1.1110270 	 1.011160
1.1110420 	 1.016790
1.1110580 	 1.010300
1.1110740 	 1.014140
1.1110900 	 1.012850
1.1111060 	 1.038680
1.1111220 	 1.060450
1.1111370 	 1.029230
1.1111530 	 1.033770
1.1111690 	 1.020460
1.1111850 	 1.005790
1.1112010 	 1.039830
1.1112160 	 0.986413
1.1112320 	 1.021000
1.1112480 	 1.014960
1.1112640 	 1.018640
1.1112800 	 1.014240
1.1112950 	 1.021460
1.1113110 	 1.009830
1.1113270 	 0.995788
1.1113430 	 0.999955
1.1113590 	 0.984376
1.1113750 	 0.999424
1.1113900 	 0.995134
1.1114060 	 0.981213
1.1114220 	 1.000350
1.1114380 	 0.992554
1.1114540 	 0.998470
1.1114700 	 1.028030
1.1114850 	 1.031500
1.1115010 	 1.019560
1.1115170 	 1.004900
1.1115330 	 1.008120
1.1115490 	 0.994954
1.1115640 	 1.053690
1.1115800 	 0.984686
1.1115960 	 0.943159
1.1116120 	 0.994362
1.1116280 	 1.013550
1.1116440 	 0.998259
1.1116600 	 0.995851
1.1116750 	 0.990487
1.1116910 	 1.022990
1.1117070 	 1.000270
1.1117230 	 0.993778
1.1117390 	 1.007210
1.1117540 	 1.013100
1.1117700 	 1.013480
1.1117860 	 1.011230
1.1118020 	 0.996676
1.1118180 	 1.004960
1.1118330 	 1.012240
1.1118490 	 1.015000
1.1118650 	 1.023190
1.1118810 	 1.008540
1.1118970 	 1.030620
1.1119130 	 1.013880
1.1119280 	 0.993954
1.1119440 	 0.981482
1.1119600 	 0.993873
1.1119760 	 1.003950
1.1119920 	 1.035430
1.1120070 	 1.013460
1.1120230 	 1.017520
1.1120390 	 1.024130
1.1120550 	 1.029100
1.1120710 	 1.024670
1.1120870 	 1.019810
1.1121020 	 1.015010


==> anc/HD210027/HD210027_70.dat <==
1.0806167 	 1.087790 
1.0806323 	 0.931847 
1.0806479 	 1.008260 
1.0806634 	 1.032270 
1.0806791 	 1.036020 
1.0806946 	 0.994218 
1.0807102 	 1.020860 
1.0807258 	 1.009240 
1.0807413 	 1.036940 
1.0807569 	 1.052080 
1.0807724 	 1.054720 
1.0807880 	 1.062320 
1.0808036 	 1.058960 
1.0808191 	 1.021590 
1.0808347 	 1.040620 
1.0808502 	 1.029360 
1.0808659 	 1.040100 
1.0808815 	 1.014780 
1.0808970 	 1.033220 
1.0809126 	 1.028890 
1.0809282 	 1.037300 
1.0809437 	 1.031170 
1.0809593 	 1.018400 
1.0809748 	 1.006430 
1.0809904 	 1.089680 
1.0810061 	 1.027880 
1.0810215 	 1.050680 
1.0810372 	 0.983384 
1.0810527 	 0.988890 
1.0810683 	 0.985547 
1.0810839 	 1.023050 
1.0810994 	 0.956227 
1.0811150 	 1.016980 
1.0811305 	 0.987582 
1.0811461 	 1.004350 
1.0811617 	 0.999449 
1.0811772 	 1.004560 
1.0811929 	 1.000490 
1.0812085 	 1.013940 
1.0812240 	 0.921203 
1.0812396 	 0.957604 
1.0812551 	 0.988919 
1.0812707 	 0.969058 
1.0812863 	 1.013110 
1.0813018 	 1.032600 
1.0813174 	 1.003650 
1.0813329 	 0.938758 
1.0813485 	 0.899837 
1.0813642 	 0.908491 
1.0813797 	 0.907268 
1.0813953 	 0.863230 
1.0814108 	 0.726929 
1.0814264 	 0.729118 
1.0814420 	 0.847222 
1.0814575 	 0.830187 
1.0814731 	 0.903552 
1.0814887 	 0.959398 
1.0815042 	 0.911147 
1.0815198 	 0.955481 
1.0815353 	 0.949940 
1.0815510 	 0.905950 
1.0815666 	 1.009720 
1.0815821 	 0.972167 
1.0815977 	 0.984003 
1.0816132 	 0.956550 
1.0816288 	 0.968506 
1.0816444 	 0.999645 
1.0816599 	 1.025100 
1.0816755 	 1.022140 
1.0816910 	 1.094690 
1.0817066 	 1.096780 
1.0817223 	 1.111500 
1.0817378 	 1.081710 
1.0817534 	 1.017450 
1.0817689 	 1.025510 
1.0817845 	 0.991554 
1.0818001 	 1.024020 
1.0818156 	 1.092920 
1.0818312 	 1.080750 
1.0818468 	 1.011350 
1.0818623 	 0.952420 
1.0818779 	 1.009160 
1.0818934 	 1.024110 
1.0819091 	 1.029780 
1.0819247 	 1.045790 
1.0819402 	 1.038350 
1.0819558 	 1.044240 
1.0819713 	 0.981916 
1.0819869 	 0.972335 
1.0820025 	 0.968861 
1.0820180 	 0.988565 
1.0820336 	 0.991131 
1.0820491 	 1.030660 
1.0820647 	 1.015340 
1.0820804 	 1.033730 
1.0820959 	 1.096600 
1.0821115 	 1.048080 
1.0821271 	 0.996313 
1.0821426 	 1.005480 
1.0821582 	 1.003740 
1.0821737 	 1.026650 
1.0821893 	 1.039200 
1.0822049 	 1.075120 
1.0822204 	 1.064630 
1.0822361 	 1.079210 
1.0822515 	 1.052290 
1.0822672 	 1.012950 
1.0822828 	 1.003140 
1.0822983 	 0.978079 
1.0823139 	 1.010660 
1.0823294 	 1.032040 
1.0823450 	 1.021980 
1.0823606 	 1.036600 
1.0823761 	 1.006430 
1.0823917 	 0.996411 
1.0824074 	 1.005320 
1.0824229 	 0.997984 
1.0824385 	 1.009910 
1.0824540 	 0.982713 
1.0824696 	 0.990168 
1.0824852 	 1.001130 
1.0825007 	 1.029210 
1.0825163 	 1.026150 
1.0825318 	 1.020680 
1.0825474 	 1.014860 
1.0825630 	 1.014010 
1.0825785 	 0.990826 
1.0825942 	 0.994189 
1.0826097 	 1.020690 
1.0826253 	 1.018940 
1.0826409 	 1.018630 
1.0826564 	 1.018950 
1.0826720 	 1.004260 
1.0826876 	 1.039460 
1.0827031 	 1.019790 
1.0827187 	 1.030770 
1.0827342 	 1.046200 
1.0827498 	 1.025330 
1.0827655 	 0.979673 
1.0827810 	 0.977880 
1.0827966 	 1.008810 
1.0828121 	 1.006690 
1.0828277 	 1.053330 
1.0828433 	 1.039880 
1.0828588 	 1.065590 
1.0828744 	 1.027220 
1.0828899 	 0.959165 
1.0829055 	 0.963924 
1.0829211 	 0.974296 
1.0829366 	 0.956818 
1.0829523 	 0.940125 
1.0829679 	 0.916174 
1.0829834 	 0.869592 
1.0829990 	 0.773565 
1.0830145 	 0.731938 
1.0830301 	 0.711923 
1.0830457 	 0.770305 
1.0830612 	 0.883832 
1.0830768 	 0.937933 
1.0830923 	 0.961718 
1.0831079 	 0.963669 
1.0831236 	 0.954672 
1.0831391 	 0.916462 
1.0831547 	 0.945142 
1.0831702 	 0.975667 
1.0831858 	 0.990227 
1.0832014 	 1.026370 
1.0832169 	 1.048370 
1.0832325 	 1.007060 
1.0832481 	 1.008160 
1.0832636 	 1.022900 
1.0832793 	 0.994789 
1.0832947 	 1.001390 
1.0833104 	 1.001210 
1.0833260 	 1.018890 
1.0833415 	 1.026650 
1.0833571 	 0.965073 
1.0833726 	 0.972779 
1.0833882 	 0.945575 
1.0834038 	 0.952553 
1.0834193 	 1.069610 
1.0834349 	 0.986884 
1.0834504 	 0.934961 
1.0834661 	 1.011160 
1.0834817 	 1.024670 
1.0834972 	 1.078310 
1.0835128 	 1.018490 
1.0835283 	 0.993510 
1.0835439 	 0.988604 
1.0835595 	 1.019690 
1.0835750 	 1.005940 
1.0835906 	 1.022890 
1.0836062 	 0.985458 
1.0836217 	 1.005970 
1.0836374 	 0.955011 
1.0836529 	 0.979092 
1.0836685 	 1.077800 
1.0836841 	 1.063960 
1.0836996 	 1.054940 
1.0837152 	 0.989322 
1.0837307 	 1.002440 
1.0837463 	 0.957897 
1.0837619 	 0.997345 
1.0837774 	 1.014750 
1.0837930 	 0.999095 
1.0838085 	 0.989961 
1.0838242 	 1.009030 
1.0838398 	 1.030380 
1.0838553 	 0.992567 
1.0838709 	 1.015160 
1.0838865 	 1.063280 
1.0839020 	 1.066610 
1.0839176 	 1.036060 
1.0839331 	 0.984819 
1.0839487 	 0.985085 
1.0839643 	 0.985960 
1.0839798 	 1.029770 
1.0839955 	 1.011010 
1.0840110 	 1.029700 
1.0840266 	 1.011230 
1.0840422 	 0.990718 
1.0840577 	 1.025340 
1.0840733 	 1.012790 
1.0840888 	 1.014120 
1.0841044 	 1.029620 
1.0841200 	 1.002360 
1.0841355 	 0.993255 
1.0841511 	 1.007860 
1.0841668 	 1.028340 
1.0841823 	 1.012760 
1.0841979 	 0.965370 
1.0842134 	 0.993166 
1.0842290 	 0.960303 
1.0842446 	 0.981296 
1.0842601 	 1.011830 
1.0842757 	 1.011130 
1.0842912 	 1.058580 
1.0843068 	 1.026730 
1.0843225 	 0.981849 
1.0843379 	 1.000160 
1.0843536 	 1.009460 
1.0843691 	 0.987385 
1.0843847 	 1.036720 
1.0844003 	 1.035330 
1.0844158 	 0.998397 
1.0844314 	 1.027840 
1.0844470 	 1.003010 
1.0844625 	 1.012580 
1.0844781 	 1.032670 
1.0844936 	 1.024740 
1.0845093 	 1.020550 
1.0845249 	 1.014370 
1.0845404 	 1.022510 
1.0845560 	 1.018530 
1.0845715 	 0.983639 
1.0845871 	 1.011060 
1.0846027 	 0.986717 
1.0846182 	 0.964918 
1.0846338 	 0.967652 
1.0846493 	 0.936209 
1.0846649 	 0.899802 
1.0846806 	 0.872056 
1.0846961 	 0.847061 
1.0847117 	 0.834295 
1.0847273 	 0.898756 
1.0847428 	 0.973368 
1.0847584 	 0.976442 
1.0847739 	 0.962192 
1.0847895 	 0.975345 
1.0848051 	 0.981450 
1.0848206 	 0.941924 
1.0848362 	 1.000250 
1.0848517 	 0.970331 
1.0848674 	 1.000080 
1.0848830 	 1.011150 
1.0848985 	 0.980745 
1.0849141 	 0.999960 
1.0849296 	 0.996234 
1.0849452 	 1.047970 
1.0849608 	 0.988300 
1.0849763 	 1.015400 
1.0849919 	 1.004450 
1.0850074 	 0.966277 
1.0850230 	 0.992370 
1.0850387 	 0.976476 
1.0850542 	 0.998535 
1.0850698 	 0.993019 
1.0850854 	 0.974758 
1.0851009 	 1.006150 
1.0851165 	 1.011530 
1.0851320 	 0.968679 
1.0851476 	 1.006130 
1.0851632 	 1.034970 
1.0851787 	 1.023780 
1.0851943 	 0.975508 
1.0852098 	 0.980198 
1.0852255 	 0.957614 
1.0852411 	 0.933694 
1.0852566 	 0.942855 
1.0852722 	 0.974753 
1.0852877 	 0.998613 
1.0853033 	 0.993619 
1.0853189 	 0.989883 
1.0853344 	 0.992380 
1.0853500 	 1.011070 
1.0853657 	 0.984829 
1.0853812 	 0.977047 
1.0853968 	 0.990001 
1.0854123 	 0.987425 
1.0854279 	 1.018550 
1.0854435 	 1.007720 
1.0854590 	 1.024040 
1.0854746 	 0.990797 
1.0854901 	 0.988919 
1.0855057 	 1.009890 
1.0855213 	 0.990571 
1.0855368 	 0.994867 
1.0855525 	 1.056110 
1.0855680 	 1.025190 
1.0855836 	 0.992930 
1.0855992 	 1.012870 
1.0856147 	 0.959514 
1.0856303 	 0.973541 
1.0856459 	 0.994307 
1.0856614 	 1.017490 
1.0856770 	 0.995733 
1.0856925 	 1.001100 
1.0857081 	 1.046370 
1.0857238 	 1.018660 
1.0857393 	 0.981989 
1.0857549 	 0.966758 
1.0857704 	 0.977172 
1.0857860 	 0.998849 
1.0858016 	 0.985399 
1.0858171 	 0.988595 
1.0858327 	 1.039700 
1.0858482 	 1.040440 
1.0858638 	 1.033050 
1.0858794 	 0.999626 
1.0858949 	 1.001530 
1.0859106 	 1.032370 
1.0859262 	 1.022300 
1.0859417 	 1.007830 
1.0859573 	 0.983374 
1.0859728 	 0.995034 
1.0859884 	 1.009770 
1.0860040 	 0.993265 
1.0860195 	 1.019510 
1.0860351 	 1.012190 
1.0860506 	 0.929713 
1.0860662 	 0.967438 
1.0860819 	 0.972784 
1.0860974 	 0.989184 
1.0861130 	 0.994592 
1.0861285 	 1.019550 
1.0861441 	 1.001810 
1.0861597 	 0.995791 
1.0861752 	 1.006990 
1.0861908 	 1.016210 
1.0862064 	 1.006040 
1.0862219 	 1.032180 
1.0862375 	 1.000860 
1.0862530 	 1.028740 
1.0862687 	 1.030160 
1.0862843 	 1.029090 
1.0862998 	 0.987661 
1.0863154 	 0.991642 
1.0863309 	 0.985065 
1.0863465 	 0.995654 
1.0863621 	 1.019140 
1.0863776 	 0.979871 
1.0863932 	 0.990384 
1.0864087 	 1.005780 
1.0864244 	 1.024300 
1.0864400 	 0.963565 
1.0864555 	 0.992704 
1.0864711 	 0.975037 
1.0864867 	 0.968129 
1.0865022 	 0.990296 
1.0865178 	 1.012830 
1.0865333 	 0.971964 
1.0865489 	 0.968178 
1.0865645 	 0.974837 
1.0865800 	 0.982693 
1.0865957 	 0.993510 
1.0866112 	 0.997866 
1.0866268 	 0.994051 
1.0866424 	 0.968770 
1.0866579 	 0.978921 
1.0866735 	 0.953197 
1.0866890 	 0.970548 
1.0867046 	 0.983177 
1.0867202 	 0.972421 
1.0867357 	 1.005610 
1.0867513 	 0.980023 
1.0867670 	 0.990315 
1.0867825 	 0.961365 
1.0867981 	 0.996077 
1.0868136 	 0.963850 
1.0868292 	 0.967060 
1.0868448 	 0.988447 
1.0868603 	 0.994209 
1.0868759 	 0.981609 
1.0868914 	 0.984672 
1.0869070 	 0.989971 
1.0869226 	 1.014170 
1.0869381 	 1.000430 
1.0869538 	 0.991967 
1.0869693 	 0.990630 
1.0869849 	 1.000910 
1.0870005 	 1.006210 
1.0870160 	 0.962795 
1.0870316 	 0.989017 
1.0870471 	 1.001600 
1.0870627 	 0.988713 
1.0870783 	 1.006340 
1.0870938 	 0.994513 
1.0871094 	 0.979479 
1.0871251 	 0.990738 
1.0871406 	 0.966543 
1.0871562 	 0.909477 
1.0871717 	 0.885717 
1.0871873 	 0.843195 
1.0872029 	 0.823339 
1.0872184 	 0.798486 
1.0872340 	 0.801061 
1.0872495 	 0.739658 
1.0872651 	 0.727752 
1.0872808 	 0.734166 
1.0872962 	 0.773211 
1.0873119 	 0.836135 
1.0873274 	 0.889211 
1.0873430 	 0.923329 
1.0873586 	 0.897098 
1.0873741 	 0.898497 
1.0873897 	 0.913040 
1.0874053 	 0.921212 
1.0874208 	 0.960641 
1.0874364 	 0.981859 
1.0874519 	 0.979418 
1.0874676 	 0.978048 
1.0874832 	 0.980011 
1.0874987 	 0.950309 
1.0875143 	 0.976115 
1.0875298 	 0.970844 
1.0875454 	 0.991849 
1.0875610 	 0.971868 
1.0875765 	 0.997945 
1.0875921 	 0.985448 
1.0876076 	 0.985566 
1.0876232 	 0.984632 
1.0876389 	 0.960449 
1.0876544 	 0.974048 
1.0876700 	 0.958155 
1.0876856 	 0.984170 
1.0877011 	 0.978181 
1.0877167 	 1.011300 
1.0877322 	 1.010710 
1.0877478 	 0.952454 
1.0877634 	 0.966182 
1.0877789 	 0.980548 
1.0877945 	 0.976775 
1.0878100 	 0.999154 
1.0878257 	 0.996686 
1.0878413 	 0.973485 
1.0878568 	 0.977391 
1.0878724 	 0.996961 
1.0878879 	 1.000950 
1.0879035 	 0.987444 
1.0879191 	 0.989155 
1.0879346 	 0.985281 
1.0879502 	 0.996893 
1.0879658 	 0.991878 
1.0879813 	 0.971493 
1.0879970 	 0.969514 
1.0880125 	 0.965256 
1.0880281 	 0.993491 
1.0880437 	 0.980554 
1.0880592 	 0.976505 
1.0880748 	 1.022310 
1.0880903 	 1.002610 
1.0881059 	 0.983767 
1.0881215 	 0.987710 
1.0881370 	 0.984269 
1.0881526 	 0.987582 
1.0881681 	 1.025430 
1.0881838 	 0.965158 
1.0881994 	 0.981925 
1.0882149 	 0.972948 
1.0882305 	 0.991387 
1.0882461 	 0.982892 
1.0882616 	 0.966620 
1.0882772 	 0.967838 
1.0882927 	 1.006700 
1.0883083 	 0.999921 
1.0883240 	 0.977701 
1.0883394 	 1.006680 
1.0883551 	 0.982814 
1.0883706 	 0.951245 
1.0883862 	 0.970949 
1.0884018 	 1.001380 
1.0884173 	 0.980742 
1.0884329 	 0.986500 
1.0884484 	 0.989529 
1.0884640 	 0.985616 
1.0884796 	 0.983866 
1.0884951 	 0.984347 
1.0885108 	 0.980886 
1.0885262 	 0.974258 
1.0885419 	 0.969852 
1.0885575 	 0.952222 
1.0885730 	 0.921006 
1.0885886 	 0.899782 
1.0886042 	 0.885169 
1.0886197 	 0.919115 
1.0886353 	 0.965549 
1.0886508 	 0.968689 
1.0886664 	 0.973099 
1.0886821 	 0.972888 
1.0886976 	 0.983580 
1.0887132 	 0.967194 
1.0887287 	 0.954319 
1.0887443 	 0.956828 
1.0887599 	 0.960821 
1.0887754 	 0.963656 
1.0887910 	 0.973177 
1.0888065 	 0.935028 
1.0888221 	 0.895452 
1.0888377 	 0.847984 
1.0888532 	 0.833900 
1.0888689 	 0.890099 
1.0888845 	 0.928954 
1.0889000 	 0.955358 
1.0889156 	 0.976205 
1.0889311 	 0.968712 
1.0889467 	 0.978899 
1.0889623 	 0.965530 
1.0889778 	 0.963476 
1.0889934 	 0.982127 
1.0890089 	 0.961626 
1.0890245 	 0.992970 
1.0890402 	 0.986284 
1.0890557 	 1.007510 
1.0890713 	 0.993589 
1.0890868 	 0.989194 
1.0891024 	 0.980057 
1.0891180 	 0.971118 
1.0891335 	 0.991003 
1.0891491 	 1.000550 
1.0891647 	 0.994248 
1.0891802 	 0.983074 
1.0891958 	 0.997650 
1.0892113 	 0.984957 
1.0892270 	 0.995300 
1.0892426 	 0.988349 
1.0892581 	 0.970956 
1.0892737 	 0.976974 
1.0892892 	 0.974945 
1.0893048 	 0.982138 
1.0893204 	 0.993127 
1.0893359 	 0.994504 
1.0893515 	 0.979809 
1.0893670 	 0.967495 
1.0893826 	 0.990846 
1.0893983 	 1.001910 
1.0894138 	 0.983170 
1.0894294 	 0.985586 
1.0894450 	 0.964878 
1.0894605 	 0.964367 
1.0894761 	 0.968667 
1.0894916 	 0.976258 
1.0895072 	 0.978241 
1.0895228 	 0.980139 
1.0895383 	 0.993747 
1.0895540 	 0.993176 
1.0895694 	 0.990069 
1.0895851 	 1.014190 
1.0896007 	 0.993796 
1.0896162 	 0.992105 
1.0896318 	 0.989391 
1.0896473 	 0.980160 
1.0896629 	 0.976286 
1.0896785 	 0.986766 
1.0896940 	 0.984613 
1.0897096 	 0.984141 
1.0897253 	 0.984367 
1.0897408 	 0.992213 
1.0897564 	 0.989322 
1.0897719 	 0.982122 
1.0897875 	 0.981984 
1.0898031 	 0.991180 
1.0898186 	 0.989116 
1.0898342 	 0.976993 
1.0898497 	 0.975093 
1.0898653 	 0.977944 
1.0898809 	 0.994395 
1.0898964 	 0.979340 
1.0899121 	 0.961870 
1.0899276 	 0.971005 
1.0899432 	 0.993697 
1.0899588 	 0.987208 
1.0899743 	 0.993009 
1.0899899 	 0.996961 
1.0900055 	 0.989322 
1.0900210 	 0.998515 
1.0900366 	 0.997630 
1.0900521 	 0.986107 
1.0900677 	 0.975547 
1.0900834 	 0.981754 
1.0900989 	 0.988958 
1.0901145 	 0.983276 
1.0901300 	 0.992753 
1.0901456 	 1.004620 
1.0901612 	 1.003580 
1.0901767 	 1.002770 
1.0901923 	 1.006330 
1.0902078 	 1.006900 
1.0902234 	 1.006060 
1.0902390 	 0.995379 
1.0902545 	 0.994454 
1.0902702 	 1.000700 
1.0902858 	 0.998977 
1.0903013 	 1.000400 
1.0903169 	 0.999950 
1.0903324 	 0.991387 
1.0903480 	 1.001300 
1.0903636 	 0.998780 
1.0903791 	 1.003570 
1.0903947 	 0.993265 
1.0904102 	 0.994838 
1.0904258 	 0.999154 
1.0904415 	 0.987926 
1.0904570 	 0.991996 
1.0904726 	 0.995310 
1.0904881 	 0.990315 
1.0905037 	 0.992812 
1.0905193 	 0.989715 
1.0905348 	 0.974791 
1.0905504 	 0.978467 
1.0905659 	 0.987159 
1.0905815 	 0.994199 
1.0905972 	 0.989912 
1.0906126 	 0.995202 
1.0906283 	 0.977873 
1.0906439 	 0.981395 
1.0906594 	 0.975355 
1.0906750 	 1.004560 
1.0906905 	 0.988949 
1.0907061 	 0.986786 
1.0907217 	 1.002300 
1.0907372 	 0.998466 
1.0907528 	 1.001440 
1.0907683 	 1.001920 
1.0907840 	 0.986845 
1.0907996 	 0.996578 
1.0908151 	 1.007890 
1.0908307 	 0.990522 
1.0908462 	 0.990325 
1.0908618 	 0.990974 
1.0908774 	 0.995418 
1.0908929 	 0.979206 
1.0909085 	 0.982560 
1.0909241 	 0.983335 
1.0909396 	 0.993127 
1.0909553 	 0.990217 
1.0909708 	 0.987582 
1.0909864 	 0.983954 
1.0910020 	 0.974352 
1.0910175 	 0.966941 
1.0910331 	 0.975436 
1.0910486 	 0.982653 
1.0910642 	 0.992921 
1.0910798 	 0.995890 
1.0910953 	 0.998810 
1.0911109 	 0.995909 
1.0911264 	 0.997768 
1.0911421 	 1.002490 
1.0911577 	 1.012420 
1.0911732 	 1.005400 
1.0911888 	 0.989529 
1.0912044 	 1.002750 
1.0912199 	 1.000210 
1.0912355 	 1.000940 
1.0912510 	 1.000330 
1.0912666 	 1.007490 
1.0912822 	 1.014210 
1.0912977 	 1.002510 
1.0913134 	 1.000910 
1.0913289 	 0.988526 
1.0913445 	 1.005360 
1.0913601 	 1.007690 
1.0913756 	 1.001170 
1.0913912 	 0.984819 
1.0914067 	 1.008910 
1.0914223 	 1.017300 
1.0914379 	 1.015590 
1.0914534 	 1.026220 
1.0914690 	 1.020350 
1.0914847 	 1.009700 
1.0915002 	 1.016120 
1.0915158 	 1.013510 
1.0915313 	 1.012180 
1.0915469 	 0.985370 
1.0915625 	 1.015770 
1.0915780 	 1.008040 
1.0915936 	 1.006010 
1.0916091 	 1.013430 
1.0916247 	 1.010000 
1.0916404 	 1.009440 
1.0916559 	 0.997197 
1.0916715 	 0.989076 
1.0916870 	 0.989932 
1.0917026 	 0.936345 
1.0917182 	 0.900469 
1.0917337 	 0.869447 
1.0917493 	 0.872500 
1.0917649 	 0.876189 
1.0917804 	 0.818978 
1.0917960 	 0.796611 
1.0918115 	 0.825847 
1.0918272 	 0.860423 
1.0918428 	 0.938582 
1.0918583 	 0.976662 
1.0918739 	 0.987307 
1.0918894 	 0.986540 
1.0919050 	 0.972229 
1.0919206 	 0.973035 
1.0919361 	 0.968589 
1.0919517 	 0.986992 
1.0919672 	 0.992606 
1.0919828 	 0.998328 
1.0919985 	 0.993156 
1.0920140 	 0.976514 
1.0920296 	 0.975026 
1.0920452 	 0.985655 
1.0920607 	 0.998072 
1.0920763 	 0.999724 
1.0920918 	 1.004190 
1.0921074 	 0.992350 
1.0921230 	 0.996372 
1.0921385 	 0.978251 
1.0921541 	 0.969153 
1.0921696 	 0.975955 
1.0921853 	 0.965723 
1.0922009 	 0.982578 
1.0922164 	 0.977341 
1.0922320 	 0.985075 
1.0922475 	 0.976107 
1.0922631 	 0.967605 
1.0922787 	 0.982235 
1.0922942 	 0.990364 
1.0923098 	 0.956573 
1.0923254 	 0.960996 
1.0923409 	 0.981421 
1.0923566 	 0.966724 
1.0923721 	 0.953587 
1.0923877 	 0.960281 
1.0924033 	 0.974810 
1.0924188 	 0.975989 
1.0924344 	 0.984986 
1.0924499 	 0.976211 
1.0924655 	 0.961042 
1.0924811 	 0.956612 
1.0924966 	 0.960680 
1.0925122 	 0.974017 
1.0925277 	 0.967192 
1.0925434 	 0.965603 
1.0925590 	 0.958112 
1.0925745 	 0.951094 
1.0925901 	 0.965272 
1.0926056 	 0.965582 
1.0926212 	 0.966188 
1.0926368 	 0.982453 
1.0926523 	 0.980726 
1.0926679 	 0.970133 
1.0926836 	 0.962747 
1.0926991 	 0.957529 
1.0927147 	 0.958680 
1.0927302 	 0.959901 
1.0927458 	 0.956675 
1.0927614 	 0.945302 
1.0927769 	 0.955027 
1.0927925 	 0.958223 
1.0928080 	 0.970735 
1.0928236 	 0.965400 
1.0928392 	 0.954028 
1.0928547 	 0.954125 
1.0928704 	 0.944421 
1.0928859 	 0.947822 
1.0929015 	 0.939936 
1.0929171 	 0.949115 
1.0929326 	 0.947754 
1.0929482 	 0.967988 
1.0929638 	 0.949530 
1.0929793 	 0.941415 
1.0929949 	 0.930104 
1.0930104 	 0.925477 
1.0930260 	 0.950844 
1.0930417 	 0.939728 
1.0930572 	 0.941101 
1.0930728 	 0.941986 
1.0930883 	 0.958506 
1.0931039 	 0.959020 
1.0931195 	 0.956835 
1.0931350 	 0.930703 
1.0931506 	 0.914829 
1.0931661 	 0.934128 
1.0931817 	 0.934148 
1.0931973 	 0.932518 
1.0932128 	 0.937691 
1.0932285 	 0.929573 
1.0932441 	 0.917872 
1.0932596 	 0.920850 
1.0932752 	 0.929215 
1.0932907 	 0.926086 
1.0933063 	 0.919681 
1.0933219 	 0.919576 
1.0933374 	 0.931950 
1.0933530 	 0.947463 
1.0933685 	 0.920264 
1.0933841 	 0.908351 
1.0933998 	 0.923123 
1.0934153 	 0.914994 
1.0934309 	 0.912140 
1.0934464 	 0.908852 
1.0934620 	 0.916397 
1.0934776 	 0.918325 
1.0934931 	 0.923335 
1.0935087 	 0.919719 
1.0935243 	 0.929994 
1.0935398 	 0.916459 
1.0935555 	 0.921312 
1.0935709 	 0.923942 
1.0935866 	 0.928362 
1.0936022 	 0.936186 
1.0936177 	 0.923313 
1.0936333 	 0.932918 
1.0936488 	 0.940570 
1.0936644 	 0.922184 
1.0936800 	 0.910041 
1.0936955 	 0.902064 
1.0937111 	 0.917768 
1.0937266 	 0.897600 
1.0937423 	 0.917528 
1.0937579 	 0.911624 
1.0937734 	 0.929806 
1.0937890 	 0.904759 
1.0938046 	 0.904240 
1.0938201 	 0.896115 
1.0938357 	 0.894005 
1.0938512 	 0.888099 
1.0938668 	 0.863880 
1.0938824 	 0.856136 
1.0938979 	 0.854863 
1.0939136 	 0.855780 
1.0939291 	 0.850332 
1.0939447 	 0.832245 
1.0939603 	 0.844393 
1.0939758 	 0.828079 
1.0939914 	 0.798814 
1.0940069 	 0.776830 
1.0940225 	 0.764397 
1.0940381 	 0.759161 
1.0940536 	 0.742715 
1.0940692 	 0.706117 
1.0940847 	 0.666139 
1.0941004 	 0.674868 
1.0941160 	 0.637632 
1.0941315 	 0.644299 
1.0941471 	 0.664634 
1.0941627 	 0.671930 
1.0941782 	 0.712904 
1.0941938 	 0.735247 
1.0942093 	 0.750258 
1.0942249 	 0.768386 
1.0942405 	 0.786658 
1.0942560 	 0.816673 
1.0942717 	 0.825276 
1.0942872 	 0.819009 
1.0943028 	 0.822027 
1.0943184 	 0.829397 
1.0943339 	 0.843174 
1.0943495 	 0.848749 
1.0943650 	 0.863103 
1.0943806 	 0.870187 
1.0943962 	 0.873291 
1.0944117 	 0.873894 
1.0944273 	 0.880798 
1.0944430 	 0.887189 
1.0944585 	 0.880053 
1.0944741 	 0.875795 
1.0944896 	 0.881558 
1.0945052 	 0.890254 
1.0945208 	 0.907211 
1.0945363 	 0.902839 
1.0945519 	 0.921707 
1.0945674 	 0.899356 
1.0945830 	 0.906372 
1.0945987 	 0.923097 
1.0946141 	 0.916186 
1.0946298 	 0.904675 
1.0946453 	 0.899603 
1.0946609 	 0.933153 
1.0946765 	 0.927392 
1.0946920 	 0.929414 
1.0947076 	 0.917554 
1.0947232 	 0.932669 
1.0947387 	 0.930916 
1.0947543 	 0.932198 
1.0947698 	 0.936688 
1.0947855 	 0.946495 
1.0948011 	 0.946735 
1.0948166 	 0.934256 
1.0948322 	 0.954768 
1.0948477 	 0.948873 
1.0948633 	 0.927825 
1.0948789 	 0.929528 
1.0948944 	 0.928965 
1.0949100 	 0.963744 
1.0949255 	 0.956336 
1.0949411 	 0.946413 
1.0949568 	 0.941923 
1.0949723 	 0.963113 
1.0949879 	 0.967779 
1.0950035 	 0.952303 
1.0950190 	 0.959488 
1.0950346 	 0.946016 
1.0950501 	 1.008870 
1.0950657 	 0.971087 
1.0950813 	 0.946173 
1.0950968 	 0.957306 
1.0951124 	 0.959660 
1.0951279 	 0.937657 
1.0951436 	 0.967400 
1.0951592 	 0.964664 
1.0951747 	 0.965340 
1.0951903 	 0.964118 
1.0952058 	 0.951347 
1.0952214 	 0.929669 
1.0952370 	 0.945119 
1.0952525 	 0.976994 
1.0952681 	 0.987375 
1.0952837 	 0.982140 
1.0952992 	 0.957780 
1.0953149 	 0.963663 
1.0953304 	 0.969465 
1.0953460 	 0.967651 
1.0953616 	 0.983934 
1.0953771 	 0.944007 
1.0953927 	 0.959366 
1.0954082 	 0.985920 
1.0954238 	 0.975764 
1.0954394 	 0.957391 
1.0954549 	 0.941342 
1.0954705 	 0.948219 
1.0954860 	 0.926364 
1.0955017 	 0.920613 
1.0955173 	 0.928159 
1.0955328 	 0.963220 
1.0955484 	 0.995959 
1.0955640 	 0.964514 
1.0955795 	 0.982808 
1.0955951 	 0.978570 
1.0956106 	 0.956529 
1.0956262 	 0.934466 
1.0956419 	 0.910594 
1.0956573 	 0.910653 
1.0956730 	 0.912904 
1.0956885 	 0.938804 
1.0957041 	 1.007260 
1.0957197 	 0.993058 
1.0957352 	 0.964560 
1.0957508 	 0.974048 
1.0957663 	 0.950980 
1.0957819 	 0.959508 
1.0957975 	 0.978137 
1.0958130 	 0.974302 
1.0958287 	 1.002350 
1.0958443 	 0.991347 
1.0958598 	 1.001260 
1.0958754 	 0.991957 
1.0958909 	 0.992055 
1.0959065 	 0.970463 
1.0959221 	 0.977891 
1.0959376 	 0.970186 
1.0959532 	 1.001950 
1.0959687 	 0.992095 
1.0959843 	 0.942222 
1.0960000 	 1.016660 
1.0960155 	 0.941686 
1.0960311 	 0.891717 
1.0960466 	 0.870596 
1.0960622 	 0.883560 
1.0960778 	 0.896359 
1.0960933 	 0.925142 
1.0961089 	 0.937887 
1.0961244 	 0.962295 
1.0961400 	 0.945352 
1.0961556 	 0.951945 
1.0961711 	 0.965970 


==> anc/HD210027/HD210027_71.dat <==
1.0654765 	 1.092960 
1.0654919 	 1.099290 
1.0655073 	 1.064740 
1.0655227 	 1.090370 
1.0655380 	 1.036000 
1.0655534 	 1.025610 
1.0655688 	 1.028270 
1.0655841 	 0.997008 
1.0655994 	 0.999552 
1.0656148 	 1.062360 
1.0656302 	 1.037910 
1.0656456 	 1.034880 
1.0656610 	 1.077870 
1.0656762 	 1.032020 
1.0656916 	 1.024540 
1.0657070 	 1.022580 
1.0657223 	 1.052360 
1.0657377 	 1.017060 
1.0657531 	 0.990168 
1.0657685 	 0.999334 
1.0657837 	 1.051400 
1.0657991 	 0.997612 
1.0658145 	 1.030390 
1.0658299 	 1.041800 
1.0658453 	 1.064640 
1.0658606 	 1.054600 
1.0658759 	 0.991455 
1.0658913 	 1.041250 
1.0659066 	 1.058870 
1.0659220 	 1.001270 
1.0659374 	 1.020210 
1.0659528 	 0.947130 
1.0659682 	 0.971968 
1.0659834 	 1.027190 
1.0659988 	 1.006730 
1.0660142 	 0.986982 
1.0660295 	 1.022850 
1.0660449 	 0.989498 
1.0660603 	 0.984883 
1.0660757 	 1.073290 
1.0660909 	 1.065130 
1.0661063 	 0.970528 
1.0661217 	 0.964132 
1.0661371 	 0.997641 
1.0661525 	 0.945986 
1.0661678 	 1.009170 
1.0661831 	 1.060870 
1.0661985 	 1.011310 
1.0662138 	 0.978515 
1.0662292 	 0.980321 
1.0662446 	 1.005330 
1.0662600 	 1.011020 
1.0662754 	 0.979122 
1.0662906 	 1.025710 
1.0663060 	 1.038150 
1.0663214 	 0.941499 
1.0663368 	 0.994969 
1.0663521 	 0.973955 
1.0663675 	 0.841999 
1.0663829 	 0.802258 
1.0663981 	 0.762707 
1.0664135 	 0.810502 
1.0664289 	 0.880887 
1.0664443 	 0.968786 
1.0664597 	 0.975448 
1.0664750 	 0.963839 
1.0664903 	 1.019120 
1.0665057 	 1.017120 
1.0665210 	 0.955996 
1.0665364 	 0.943102 
1.0665518 	 0.963231 
1.0665672 	 0.945904 
1.0665826 	 0.977554 
1.0665978 	 0.991178 
1.0666132 	 1.011040 
1.0666286 	 1.030720 
1.0666440 	 1.018450 
1.0666593 	 0.979368 
1.0666747 	 0.975488 
1.0666900 	 1.006820 
1.0667053 	 0.990653 
1.0667207 	 1.011720 
1.0667361 	 0.928581 
1.0667515 	 0.998285 
1.0667669 	 1.021250 
1.0667822 	 0.974127 
1.0667975 	 0.932045 
1.0668129 	 0.961364 
1.0668283 	 0.964599 
1.0668436 	 0.973253 
1.0668590 	 0.986783 
1.0668744 	 0.999918 
1.0668898 	 1.026720 
1.0669050 	 0.998730 
1.0669204 	 1.042780 
1.0669358 	 1.053550 
1.0669512 	 1.013310 
1.0669665 	 1.042510 
1.0669819 	 1.007300 
1.0669972 	 1.072620 
1.0670125 	 1.040870 
1.0670279 	 1.118410 
1.0670433 	 1.106020 
1.0670587 	 0.998879 
1.0670741 	 0.962041 
1.0670894 	 0.943947 
1.0671047 	 1.010180 
1.0671201 	 1.021560 
1.0671355 	 1.010750 
1.0671508 	 1.067140 
1.0671662 	 0.983555 
1.0671816 	 1.011870 
1.0671970 	 1.015680 
1.0672122 	 1.060570 
1.0672276 	 1.014070 
1.0672430 	 1.029480 
1.0672584 	 1.038250 
1.0672737 	 1.026290 
1.0672891 	 0.995137 
1.0673044 	 1.017700 
1.0673198 	 1.017500 
1.0673351 	 0.984619 
1.0673505 	 0.965836 
1.0673659 	 1.017640 
1.0673813 	 1.007000 
1.0673966 	 0.979232 
1.0674119 	 1.002190 
1.0674273 	 1.001150 
1.0674427 	 0.987918 
1.0674580 	 1.027500 
1.0674734 	 1.029000 
1.0674888 	 0.995642 
1.0675040 	 1.003620 
1.0675194 	 1.051120 
1.0675348 	 1.000820 
1.0675502 	 0.999581 
1.0675656 	 1.030320 
1.0675809 	 1.018000 
1.0675963 	 1.017380 
1.0676116 	 0.984773 
1.0676270 	 1.014260 
1.0676423 	 1.009320 
1.0676577 	 1.011450 
1.0676731 	 0.990366 
1.0676885 	 0.993553 
1.0677038 	 1.010750 
1.0677191 	 1.003130 
1.0677345 	 0.944319 
1.0677499 	 0.960394 
1.0677652 	 1.008020 
1.0677806 	 1.008520 
1.0677960 	 1.009450 
1.0678113 	 0.991336 
1.0678266 	 0.973132 
1.0678420 	 1.007460 
1.0678574 	 1.011670 
1.0678728 	 0.979838 
1.0678881 	 1.018660 
1.0679035 	 0.997859 
1.0679188 	 1.005420 
1.0679342 	 1.028890 
1.0679495 	 1.004340 
1.0679649 	 1.020710 
1.0679803 	 1.067420 
1.0679957 	 1.043860 
1.0680110 	 1.026260 
1.0680263 	 1.024420 
1.0680417 	 0.969257 
1.0680571 	 1.001170 
1.0680724 	 1.024890 
1.0680878 	 0.991752 
1.0681032 	 1.001620 
1.0681185 	 1.017000 
1.0681338 	 1.017340 
1.0681492 	 1.049360 
1.0681646 	 1.021300 
1.0681800 	 1.017220 
1.0681953 	 1.028930 
1.0682107 	 0.976290 
1.0682260 	 1.000940 
1.0682414 	 0.995830 
1.0682567 	 1.054040 
1.0682721 	 1.056010 
1.0682875 	 0.981043 
1.0683029 	 0.964558 
1.0683181 	 0.986410 
1.0683335 	 0.994761 
1.0683489 	 1.012960 
1.0683643 	 1.017040 
1.0683796 	 0.999690 
1.0683950 	 0.997720 
1.0684104 	 0.939344 
1.0684257 	 0.971037 
1.0684410 	 0.986652 
1.0684564 	 0.969435 
1.0684718 	 1.032090 
1.0684872 	 1.029840 
1.0685025 	 1.029440 
1.0685179 	 1.041080 
1.0685332 	 0.974118 
1.0685486 	 0.938352 
1.0685639 	 0.911389 
1.0685793 	 0.808197 
1.0685947 	 0.729676 
1.0686101 	 0.663374 
1.0686253 	 0.675713 
1.0686407 	 0.725138 
1.0686561 	 0.847865 
1.0686715 	 0.942918 
1.0686868 	 0.936539 
1.0687022 	 1.001690 
1.0687176 	 0.970537 
1.0687329 	 0.988218 
1.0687482 	 1.024720 
1.0687636 	 1.009660 
1.0687790 	 1.011910 
1.0687944 	 0.931581 
1.0688097 	 0.827316 
1.0688251 	 0.806273 
1.0688404 	 0.759775 
1.0688558 	 0.770372 
1.0688711 	 0.828009 
1.0688865 	 0.916003 
1.0689019 	 0.985576 
1.0689173 	 0.970691 
1.0689325 	 1.041400 
1.0689479 	 1.028490 
1.0689633 	 0.966298 
1.0689787 	 0.999631 
1.0689940 	 0.973494 
1.0690094 	 0.991831 
1.0690248 	 0.992474 
1.0690401 	 1.029810 
1.0690554 	 1.007000 
1.0690708 	 0.981049 
1.0690862 	 1.022230 
1.0691016 	 1.031860 
1.0691170 	 1.033010 
1.0691322 	 0.987261 
1.0691476 	 1.011610 
1.0691630 	 0.998898 
1.0691783 	 0.998394 
1.0691937 	 1.009360 
1.0692091 	 0.969709 
1.0692245 	 0.919604 
1.0692397 	 0.938898 
1.0692551 	 0.894358 
1.0692705 	 0.878989 
1.0692859 	 0.842724 
1.0693012 	 0.888563 
1.0693166 	 0.936543 
1.0693320 	 0.995276 
1.0693473 	 0.964283 
1.0693626 	 0.932009 
1.0693780 	 0.905913 
1.0693934 	 0.791964 
1.0694088 	 0.711018 
1.0694242 	 0.642481 
1.0694394 	 0.633359 
1.0694548 	 0.708597 
1.0694702 	 0.788688 
1.0694855 	 0.935669 
1.0695009 	 0.971476 
1.0695163 	 0.958626 
1.0695317 	 0.973893 
1.0695469 	 0.945564 
1.0695623 	 0.973680 
1.0695777 	 1.019590 
1.0695931 	 1.019150 
1.0696084 	 1.006550 
1.0696238 	 0.967509 
1.0696392 	 1.004140 
1.0696545 	 0.965393 
1.0696698 	 0.977647 
1.0696852 	 0.917872 
1.0697006 	 0.944291 
1.0697160 	 0.851798 
1.0697314 	 0.818127 
1.0697466 	 0.839901 
1.0697620 	 0.878907 
1.0697774 	 0.946771 
1.0697927 	 0.950393 
1.0698081 	 0.964832 
1.0698235 	 0.984646 
1.0698389 	 0.934065 
1.0698541 	 0.960782 
1.0698695 	 0.993484 
1.0698849 	 0.966709 
1.0699003 	 0.949095 
1.0699157 	 0.984418 
1.0699310 	 1.005450 
1.0699463 	 1.003140 
1.0699617 	 1.007640 
1.0699770 	 0.973141 
1.0699924 	 0.982392 
1.0700078 	 1.021320 
1.0700232 	 1.002560 
1.0700386 	 1.010690 
1.0700538 	 1.040500 
1.0700692 	 1.022600 
1.0700846 	 1.011100 
1.0700999 	 1.022280 
1.0701153 	 1.023680 
1.0701307 	 1.009470 
1.0701461 	 1.001520 
1.0701613 	 1.000220 
1.0701767 	 0.989191 
1.0701921 	 1.000160 
1.0702075 	 0.973655 
1.0702229 	 0.981721 
1.0702382 	 0.991514 
1.0702535 	 0.982677 
1.0702689 	 1.004430 
1.0702842 	 0.999393 
1.0702996 	 1.009340 
1.0703150 	 0.993642 
1.0703304 	 1.012990 
1.0703458 	 0.984410 
1.0703610 	 0.974812 
1.0703764 	 1.003620 
1.0703918 	 1.022040 
1.0704072 	 1.012000 
1.0704225 	 0.996978 
1.0704379 	 0.997513 
1.0704533 	 0.986782 
1.0704685 	 0.975800 
1.0704839 	 1.011600 
1.0704993 	 1.000640 
1.0705147 	 1.019050 
1.0705301 	 1.042210 
1.0705454 	 1.012830 
1.0705607 	 1.015140 
1.0705761 	 0.994939 
1.0705914 	 0.994296 
1.0706068 	 0.978953 
1.0706222 	 0.990633 
1.0706376 	 1.008910 
1.0706530 	 0.987578 
1.0706682 	 1.000260 
1.0706836 	 1.001410 
1.0706990 	 0.996632 
1.0707144 	 0.998423 
1.0707297 	 0.998156 
1.0707451 	 1.022810 
1.0707604 	 0.998948 
1.0707757 	 0.968587 
1.0707911 	 0.963889 
1.0708065 	 0.999027 
1.0708219 	 1.017860 
1.0708373 	 1.028730 
1.0708526 	 1.015730 
1.0708679 	 1.028560 
1.0708833 	 1.007000 
1.0708987 	 1.002970 
1.0709140 	 0.983583 
1.0709294 	 0.970690 
1.0709448 	 0.990445 
1.0709602 	 0.998700 
1.0709754 	 0.966803 
1.0709908 	 0.940526 
1.0710062 	 0.893400 
1.0710216 	 0.805089 
1.0710369 	 0.740091 
1.0710523 	 0.782019 
1.0710676 	 0.831650 
1.0710829 	 0.907817 
1.0710983 	 0.962576 
1.0711137 	 0.974948 
1.0711291 	 1.002240 
1.0711445 	 1.013710 
1.0711598 	 1.040930 
1.0711751 	 1.020640 
1.0711905 	 1.011780 
1.0712059 	 1.022640 
1.0712212 	 1.030220 
1.0712366 	 1.021410 
1.0712520 	 1.000840 
1.0712674 	 0.977402 
1.0712826 	 0.994424 
1.0712980 	 0.999700 
1.0713134 	 0.993385 
1.0713288 	 1.004330 
1.0713441 	 1.023640 
1.0713595 	 1.017980 
1.0713748 	 0.988284 
1.0713902 	 0.993603 
1.0714055 	 0.963007 
1.0714209 	 0.961278 
1.0714363 	 0.995711 
1.0714517 	 1.017890 
1.0714670 	 0.969822 
1.0714823 	 1.006620 
1.0714977 	 1.052280 
1.0715131 	 1.035300 
1.0715284 	 1.013030 
1.0715438 	 1.029970 
1.0715592 	 0.971273 
1.0715744 	 0.970056 
1.0715898 	 1.015280 
1.0716052 	 1.018720 
1.0716206 	 1.048210 
1.0716360 	 0.971928 
1.0716513 	 0.984443 
1.0716667 	 0.999621 
1.0716820 	 1.017360 
1.0716974 	 1.011550 
1.0717127 	 0.989239 
1.0717281 	 0.982838 
1.0717435 	 0.978432 
1.0717589 	 0.963472 
1.0717742 	 0.959576 
1.0717895 	 0.987162 
1.0718049 	 1.007800 
1.0718203 	 1.032170 
1.0718356 	 1.027350 
1.0718510 	 0.978171 
1.0718664 	 0.985150 
1.0718817 	 1.022940 
1.0718970 	 1.019040 
1.0719124 	 0.989712 
1.0719278 	 0.977826 
1.0719432 	 0.979205 
1.0719585 	 1.006600 
1.0719739 	 0.993197 
1.0719892 	 0.997206 
1.0720046 	 0.988476 
1.0720199 	 0.984432 
1.0720353 	 0.982434 
1.0720507 	 0.977207 
1.0720661 	 0.993237 
1.0720813 	 1.025230 
1.0720967 	 1.016000 
1.0721121 	 1.019410 
1.0721275 	 0.980433 
1.0721428 	 0.990079 
1.0721582 	 0.973327 
1.0721736 	 0.997156 
1.0721889 	 1.060560 
1.0722042 	 1.027660 
1.0722196 	 1.013460 
1.0722350 	 0.971456 
1.0722504 	 0.946456 
1.0722657 	 0.988243 
1.0722811 	 1.000660 
1.0722964 	 0.994038 
1.0723118 	 0.988611 
1.0723271 	 0.998483 
1.0723425 	 0.992148 
1.0723579 	 1.005820 
1.0723733 	 0.957415 
1.0723885 	 0.984878 
1.0724039 	 0.949754 
1.0724193 	 0.974798 
1.0724347 	 0.974273 
1.0724500 	 0.965114 
1.0724654 	 0.987942 
1.0724808 	 0.959379 
1.0724961 	 0.964705 
1.0725114 	 0.970129 
1.0725268 	 0.945757 
1.0725422 	 0.985326 
1.0725576 	 0.991653 
1.0725729 	 0.967331 
1.0725883 	 0.970284 
1.0726036 	 0.982405 
1.0726190 	 0.977383 
1.0726343 	 0.974918 
1.0726497 	 1.003160 
1.0726651 	 0.981308 
1.0726805 	 0.951382 
1.0726957 	 0.938697 
1.0727111 	 0.954617 
1.0727265 	 0.955695 
1.0727419 	 0.988590 
1.0727572 	 0.987443 
1.0727726 	 0.988538 
1.0727880 	 1.001500 
1.0728033 	 0.980943 
1.0728186 	 1.007970 
1.0728340 	 0.984914 
1.0728494 	 0.945488 
1.0728648 	 0.972240 
1.0728801 	 0.995929 
1.0728955 	 1.007110 
1.0729108 	 0.994167 
1.0729262 	 0.982026 
1.0729415 	 0.999591 
1.0729569 	 0.977257 
1.0729723 	 0.972583 
1.0729877 	 0.961481 
1.0730029 	 0.909706 
1.0730183 	 0.860551 
1.0730337 	 0.805077 
1.0730491 	 0.793538 
1.0730644 	 0.810564 
1.0730798 	 0.855016 
1.0730952 	 0.919128 
1.0731105 	 0.951623 
1.0731258 	 0.975534 
1.0731412 	 1.003620 
1.0731566 	 0.954037 
1.0731720 	 0.944216 
1.0731874 	 0.918883 
1.0732026 	 0.921749 
1.0732180 	 0.879158 
1.0732334 	 0.805323 
1.0732487 	 0.761898 
1.0732641 	 0.748707 
1.0732795 	 0.803297 
1.0732949 	 0.880481 
1.0733101 	 0.939388 
1.0733255 	 0.956992 
1.0733409 	 0.968863 
1.0733563 	 0.977808 
1.0733716 	 0.960885 
1.0733870 	 0.955890 
1.0734024 	 0.985418 
1.0734177 	 0.977397 
1.0734330 	 0.992791 
1.0734484 	 0.975594 
1.0734638 	 0.969721 
1.0734792 	 0.976385 
1.0734946 	 0.978442 
1.0735098 	 0.974539 
1.0735252 	 0.948048 
1.0735406 	 0.973086 
1.0735559 	 0.969317 
1.0735713 	 0.977721 
1.0735867 	 0.990445 
1.0736021 	 0.979793 
1.0736173 	 0.985365 
1.0736327 	 0.984634 
1.0736481 	 0.973143 
1.0736635 	 0.972419 
1.0736789 	 0.959907 
1.0736942 	 0.997810 
1.0737095 	 0.984644 
1.0737249 	 0.979466 
1.0737402 	 0.992098 
1.0737556 	 0.996879 
1.0737710 	 0.998611 
1.0737864 	 0.992425 
1.0738018 	 0.996285 
1.0738170 	 0.983644 
1.0738324 	 0.982057 
1.0738478 	 0.991376 
1.0738631 	 0.981586 
1.0738785 	 0.992455 
1.0738939 	 0.997661 
1.0739093 	 1.024130 
1.0739245 	 1.027350 
1.0739399 	 1.006620 
1.0739553 	 0.978810 
1.0739707 	 0.975267 
1.0739861 	 0.984910 
1.0740014 	 0.954417 
1.0740167 	 0.972871 
1.0740321 	 0.991138 
1.0740474 	 0.991999 
1.0740628 	 1.003340 
1.0740782 	 0.985585 
1.0740936 	 1.001130 
1.0741090 	 0.983173 
1.0741242 	 0.972887 
1.0741396 	 0.977827 
1.0741550 	 0.965852 
1.0741704 	 0.979232 
1.0741857 	 0.977696 
1.0742011 	 0.985817 
1.0742165 	 1.001110 
1.0742317 	 0.988491 
1.0742471 	 1.006660 
1.0742625 	 0.989042 
1.0742779 	 0.983172 
1.0742933 	 0.981901 
1.0743086 	 0.983634 
1.0743239 	 0.980637 
1.0743393 	 0.967276 
1.0743546 	 0.980407 
1.0743700 	 1.022610 
1.0743854 	 0.999839 
1.0744008 	 0.995761 
1.0744162 	 0.979375 
1.0744314 	 0.981678 
1.0744468 	 0.976386 
1.0744622 	 0.960598 
1.0744776 	 0.973120 
1.0744929 	 0.963898 
1.0745083 	 0.969867 
1.0745236 	 0.992870 
1.0745389 	 0.996038 
1.0745543 	 0.994018 
1.0745697 	 0.988406 
1.0745851 	 1.013370 
1.0746005 	 0.967772 
1.0746158 	 0.990376 
1.0746311 	 0.981898 
1.0746465 	 0.982803 
1.0746619 	 0.979788 
1.0746772 	 0.985871 
1.0746926 	 1.006180 
1.0747080 	 0.976611 
1.0747234 	 1.000280 
1.0747386 	 0.977970 
1.0747540 	 0.955357 
1.0747694 	 0.975757 
1.0747848 	 0.991316 
1.0748001 	 0.985624 
1.0748155 	 0.977139 
1.0748308 	 0.984649 
1.0748461 	 0.965647 
1.0748615 	 0.991148 
1.0748769 	 0.980485 
1.0748923 	 0.982481 
1.0749077 	 0.994622 
1.0749230 	 0.986876 
1.0749383 	 0.969322 
1.0749537 	 0.957584 
1.0749691 	 0.973332 
1.0749844 	 0.990386 
1.0749998 	 0.977494 
1.0750152 	 0.981415 
1.0750306 	 1.003810 
1.0750458 	 0.982092 
1.0750612 	 0.990029 
1.0750766 	 0.979902 
1.0750920 	 0.978944 
1.0751073 	 0.966276 
1.0751227 	 0.986237 
1.0751380 	 0.986098 
1.0751534 	 0.979501 
1.0751687 	 0.972923 
1.0751841 	 0.950608 
1.0751995 	 0.915738 
1.0752149 	 0.852684 
1.0752302 	 0.774779 
1.0752455 	 0.762767 
1.0752609 	 0.796257 
1.0752763 	 0.863373 
1.0752916 	 0.928854 
1.0753070 	 0.966754 
1.0753224 	 0.979314 
1.0753376 	 0.964029 
1.0753530 	 0.957145 
1.0753684 	 0.951775 
1.0753838 	 0.929976 
1.0753992 	 0.930826 
1.0754145 	 0.972783 
1.0754299 	 0.969510 
1.0754452 	 0.965894 
1.0754606 	 0.970709 
1.0754759 	 0.991930 
1.0754913 	 0.974805 
1.0755067 	 0.998027 
1.0755221 	 0.999680 
1.0755374 	 0.981233 
1.0755527 	 0.990554 
1.0755681 	 0.977368 
1.0755835 	 0.978938 
1.0755988 	 0.960113 
1.0756142 	 0.948497 
1.0756296 	 0.972447 
1.0756449 	 0.988534 
1.0756602 	 0.985596 
1.0756756 	 0.949014 
1.0756910 	 0.921609 
1.0757064 	 0.913381 
1.0757217 	 0.914679 
1.0757371 	 0.913709 
1.0757524 	 0.948516 
1.0757678 	 0.973342 
1.0757831 	 0.978725 
1.0757985 	 0.989502 
1.0758139 	 0.992167 
1.0758293 	 0.996038 
1.0758446 	 0.996473 
1.0758599 	 1.004430 
1.0758753 	 0.992049 
1.0758907 	 0.992692 
1.0759060 	 0.999730 
1.0759214 	 0.991188 
1.0759368 	 1.000080 
1.0759521 	 0.986294 
1.0759674 	 0.993632 
1.0759828 	 0.999938 
1.0759982 	 1.008700 
1.0760136 	 1.013280 
1.0760289 	 1.024130 
1.0760443 	 0.999413 
1.0760596 	 0.992900 
1.0760750 	 0.989620 
1.0760903 	 1.025950 
1.0761057 	 1.015100 
1.0761211 	 0.992385 
1.0761365 	 0.994464 
1.0761517 	 1.002120 
1.0761671 	 0.995345 
1.0761825 	 0.988662 
1.0761979 	 0.981403 
1.0762132 	 1.008620 
1.0762286 	 0.997958 
1.0762440 	 0.995820 
1.0762593 	 0.984940 
1.0762746 	 0.980652 
1.0762900 	 0.999482 
1.0763054 	 1.009350 
1.0763208 	 1.012470 
1.0763361 	 1.009930 
1.0763515 	 1.000420 
1.0763668 	 0.995454 
1.0763822 	 0.997404 
1.0763975 	 0.993573 
1.0764129 	 0.986157 
1.0764283 	 0.975443 
1.0764437 	 0.977345 
1.0764589 	 0.970078 
1.0764743 	 0.988400 
1.0764897 	 1.009450 
1.0765051 	 1.013260 
1.0765204 	 0.987961 
1.0765358 	 0.989901 
1.0765512 	 1.003710 
1.0765665 	 1.011920 
1.0765818 	 0.978722 
1.0765972 	 1.002760 
1.0766126 	 1.000150 
1.0766280 	 1.010800 
1.0766433 	 1.016710 
1.0766587 	 1.021210 
1.0766740 	 1.019270 
1.0766894 	 0.989796 
1.0767047 	 0.999611 
1.0767201 	 1.009660 
1.0767355 	 1.003750 
1.0767509 	 0.980574 
1.0767661 	 0.997800 
1.0767815 	 1.020250 
1.0767969 	 1.032090 
1.0768123 	 1.021340 
1.0768276 	 1.004890 
1.0768430 	 1.008770 
1.0768584 	 1.013970 
1.0768737 	 0.988911 
1.0768890 	 1.004710 
1.0769044 	 0.984619 
1.0769198 	 0.981542 
1.0769352 	 1.005610 
1.0769506 	 1.011160 
1.0769658 	 1.024160 
1.0769812 	 1.020110 
1.0769966 	 1.001370 
1.0770119 	 1.015850 
1.0770273 	 1.001270 
1.0770427 	 1.017560 
1.0770581 	 1.011500 
1.0770733 	 1.003820 
1.0770887 	 0.986368 
1.0771041 	 1.005690 
1.0771195 	 1.033460 
1.0771348 	 1.011560 
1.0771502 	 1.001700 
1.0771656 	 1.017870 
1.0771809 	 0.996929 
1.0771962 	 0.995018 
1.0772116 	 0.984078 
1.0772270 	 0.995573 
1.0772424 	 0.974985 
1.0772578 	 0.985806 
1.0772730 	 0.989524 
1.0772884 	 0.986628 
1.0773038 	 0.998780 
1.0773191 	 0.978284 
1.0773345 	 0.976134 
1.0773499 	 0.970203 
1.0773653 	 0.978392 
1.0773805 	 0.994028 
1.0773959 	 1.009170 
1.0774113 	 1.001420 
1.0774267 	 1.014980 
1.0774420 	 1.017250 
1.0774574 	 1.031800 
1.0774728 	 1.006610 
1.0774881 	 0.997245 
1.0775034 	 0.991900 
1.0775188 	 0.994365 
1.0775342 	 0.993652 
1.0775496 	 1.005390 
1.0775650 	 1.020830 
1.0775802 	 1.009240 
1.0775956 	 1.009950 
1.0776110 	 1.009930 
1.0776263 	 1.016470 
1.0776417 	 1.046960 
1.0776571 	 1.026290 
1.0776725 	 1.005280 
1.0776877 	 0.985975 
1.0777031 	 0.997404 
1.0777185 	 1.006990 
1.0777339 	 1.010070 
1.0777493 	 1.015370 
1.0777646 	 1.000810 
1.0777799 	 1.018810 
1.0777953 	 1.008710 
1.0778106 	 0.986697 
1.0778260 	 0.998948 
1.0778414 	 0.988202 
1.0778568 	 0.988015 
1.0778722 	 0.991148 
1.0778874 	 0.981909 
1.0779028 	 1.001410 
1.0779182 	 0.991871 
1.0779335 	 1.023740 
1.0779489 	 1.023370 
1.0779643 	 1.019510 
1.0779797 	 0.995830 
1.0779949 	 1.007440 
1.0780103 	 0.987886 
1.0780257 	 0.981065 
1.0780411 	 0.967452 
1.0780565 	 0.980015 
1.0780718 	 1.007060 
1.0780871 	 1.022340 
1.0781025 	 1.011700 
1.0781178 	 1.010500 
1.0781332 	 0.990960 
1.0781486 	 1.013370 
1.0781640 	 0.997374 
1.0781794 	 0.985460 
1.0781946 	 0.990415 
1.0782100 	 0.990000 
1.0782254 	 1.001040 
1.0782408 	 1.001970 
1.0782561 	 1.004260 
1.0782715 	 1.017330 
1.0782869 	 1.031920 
1.0783021 	 1.033030 
1.0783175 	 0.987363 
1.0783329 	 1.022450 
1.0783483 	 1.025030 
1.0783637 	 0.990247 
1.0783790 	 0.986863 
1.0783943 	 0.993415 
1.0784097 	 1.018410 
1.0784250 	 1.032880 
1.0784404 	 1.000250 
1.0784558 	 1.008750 
1.0784712 	 0.993355 
1.0784866 	 0.988529 
1.0785018 	 0.989238 
1.0785172 	 0.962693 
1.0785326 	 0.967097 
1.0785480 	 0.987184 
1.0785633 	 0.989463 
1.0785787 	 0.991781 
1.0785940 	 0.965230 
1.0786093 	 0.967262 
1.0786247 	 0.980824 
1.0786401 	 0.985666 
1.0786555 	 0.975997 
1.0786709 	 0.998107 
1.0786862 	 0.983574 
1.0787015 	 0.977327 
1.0787169 	 0.972238 
1.0787323 	 0.939976 
1.0787476 	 0.908203 
1.0787630 	 0.881733 
1.0787784 	 0.902040 
1.0787938 	 0.957834 
1.0788090 	 0.966788 
1.0788244 	 0.962613 
1.0788398 	 0.977671 
1.0788552 	 0.995018 
1.0788705 	 0.956183 
1.0788859 	 0.961957 
1.0789012 	 0.986527 
1.0789165 	 0.980834 
1.0789319 	 0.989338 
1.0789473 	 0.929364 
1.0789627 	 0.881869 
1.0789781 	 0.800536 
1.0789934 	 0.740980 
1.0790087 	 0.776628 
1.0790241 	 0.847721 
1.0790395 	 0.913823 
1.0790548 	 0.962228 
1.0790702 	 0.965319 
1.0790856 	 0.970577 
1.0791008 	 0.974376 
1.0791162 	 0.973168 
1.0791316 	 0.944496 
1.0791470 	 0.942264 
1.0791624 	 0.955837 
1.0791777 	 0.977142 
1.0791931 	 0.994424 
1.0792084 	 0.978630 
1.0792238 	 0.977937 
1.0792391 	 1.000260 
1.0792545 	 0.985077 
1.0792699 	 1.000350 
1.0792853 	 0.983232 
1.0793006 	 0.994810 
1.0793159 	 0.981481 
1.0793313 	 0.960065 
1.0793467 	 1.000230 
1.0793620 	 0.987474 
1.0793774 	 1.001580 
1.0793928 	 1.004890 
1.0794080 	 1.003530 
1.0794234 	 0.991128 
1.0794388 	 0.969079 
1.0794542 	 0.975883 
1.0794696 	 0.975624 
1.0794849 	 1.007440 
1.0795003 	 0.956110 
1.0795156 	 0.966329 
1.0795310 	 0.973622 
1.0795463 	 0.965000 
1.0795617 	 0.991613 
1.0795771 	 1.002010 
1.0795925 	 0.997186 
1.0796078 	 0.980125 
1.0796231 	 0.991752 
1.0796385 	 0.971545 
1.0796539 	 0.976908 
1.0796692 	 0.982560 
1.0796846 	 0.977753 
1.0797000 	 0.978782 
1.0797153 	 0.969655 
1.0797306 	 0.978687 
1.0797460 	 0.994454 
1.0797614 	 0.959450 
1.0797768 	 0.964596 
1.0797921 	 0.990099 
1.0798075 	 0.970305 
1.0798228 	 0.967739 
1.0798382 	 0.951695 
1.0798535 	 0.982780 
1.0798689 	 0.998631 
1.0798843 	 0.984667 
1.0798997 	 0.977124 
1.0799150 	 0.972331 
1.0799303 	 0.980368 
1.0799457 	 0.999591 
1.0799611 	 0.994108 
1.0799764 	 0.988973 
1.0799918 	 0.979421 
1.0800072 	 0.993751 
1.0800225 	 0.996958 
1.0800378 	 0.982702 
1.0800532 	 1.005120 
1.0800686 	 1.006430 
1.0800840 	 1.008590 
1.0800993 	 1.006120 
1.0801147 	 0.971402 
1.0801300 	 0.973736 
1.0801454 	 0.989851 
1.0801607 	 0.972596 
1.0801761 	 0.967095 
1.0801915 	 0.989218 
1.0802069 	 1.009230 
1.0802221 	 0.996493 
1.0802375 	 1.009740 
1.0802529 	 0.982704 
1.0802683 	 0.959529 
1.0802836 	 0.999473 
1.0802990 	 0.978517 
1.0803144 	 0.967156 
1.0803297 	 0.971654 
1.0803450 	 0.986078 
1.0803604 	 1.009200 
1.0803758 	 0.985425 
1.0803912 	 0.965815 
1.0804065 	 0.973188 
1.0804219 	 0.970519 
1.0804372 	 0.984697 
1.0804526 	 0.992336 
1.0804679 	 0.970356 
1.0804833 	 0.960370 
1.0804987 	 0.988780 
1.0805141 	 0.991663 
1.0805293 	 1.030090 
1.0805447 	 0.971851 
1.0805601 	 0.992415 
1.0805755 	 0.972124 
1.0805908 	 0.953609 
1.0806062 	 0.989086 
1.0806216 	 0.995602 
1.0806369 	 0.983050 
1.0806522 	 0.991663 
1.0806676 	 0.984868 
1.0806830 	 0.982863 
1.0806984 	 1.004620 
1.0807137 	 1.000610 
1.0807290 	 0.984551 
1.0807444 	 0.974356 
1.0807598 	 0.973811 
1.0807751 	 0.976776 
1.0807905 	 0.978485 
1.0808059 	 0.990188 
1.0808213 	 0.997216 


==> anc/HD210027/HD210027_72.dat <==
1.0507598 	 1.084920 
1.0507749 	 1.192090 
1.0507901 	 1.165860 
1.0508052 	 1.031490 
1.0508204 	 1.122010 
1.0508355 	 1.090860 
1.0508506 	 1.090310 
1.0508658 	 1.053400 
1.0508809 	 1.040180 
1.0508960 	 1.107960 
1.0509112 	 1.114030 
1.0509264 	 1.102780 
1.0509416 	 1.004490 
1.0509567 	 0.972075 
1.0509719 	 0.972638 
1.0509870 	 0.993680 
1.0510021 	 0.969938 
1.0510173 	 0.991365 
1.0510324 	 1.045880 
1.0510476 	 1.007960 
1.0510627 	 1.036650 
1.0510778 	 1.062130 
1.0510930 	 1.134660 
1.0511082 	 1.021330 
1.0511234 	 1.034320 
1.0511385 	 1.137630 
1.0511537 	 1.018950 
1.0511688 	 1.004110 
1.0511839 	 1.010180 
1.0511991 	 1.016480 
1.0512142 	 0.987087 
1.0512294 	 0.980746 
1.0512445 	 1.036130 
1.0512596 	 0.961038 
1.0512749 	 0.927774 
1.0512900 	 1.019910 
1.0513052 	 1.075330 
1.0513203 	 1.063730 
1.0513355 	 1.053980 
1.0513506 	 0.992552 
1.0513657 	 1.034610 
1.0513809 	 0.968822 
1.0513960 	 1.024120 
1.0514112 	 1.024540 
1.0514263 	 0.954510 
1.0514414 	 0.957585 
1.0514567 	 1.034520 
1.0514718 	 0.972246 
1.0514870 	 0.978216 
1.0515021 	 1.068440 
1.0515172 	 0.992741 
1.0515324 	 1.002830 
1.0515475 	 1.041320 
1.0515627 	 1.072540 
1.0515778 	 1.007500 
1.0515929 	 1.003210 
1.0516081 	 1.003980 
1.0516233 	 1.013020 
1.0516385 	 1.004760 
1.0516536 	 1.066470 
1.0516688 	 1.019800 
1.0516839 	 0.999273 
1.0516990 	 0.992414 
1.0517142 	 0.975256 
1.0517293 	 1.053070 
1.0517445 	 0.989913 
1.0517596 	 1.040920 
1.0517747 	 1.004820 
1.0517899 	 1.008370 
1.0518051 	 1.004160 
1.0518203 	 0.981055 
1.0518354 	 1.026600 
1.0518506 	 1.071870 
1.0518657 	 1.047820 
1.0518808 	 1.013940 
1.0518960 	 1.018740 
1.0519111 	 0.971096 
1.0519263 	 0.961747 
1.0519414 	 0.978973 
1.0519565 	 1.045720 
1.0519718 	 1.020210 
1.0519869 	 1.000960 
1.0520021 	 0.972139 
1.0520172 	 0.944786 
1.0520324 	 0.979636 
1.0520475 	 0.973277 
1.0520626 	 0.994034 
1.0520778 	 0.969760 
1.0520929 	 1.033900 
1.0521080 	 1.023360 
1.0521232 	 1.006540 
1.0521383 	 0.955239 
1.0521536 	 0.997426 
1.0521687 	 1.006240 
1.0521839 	 1.027440 
1.0521990 	 1.020330 
1.0522141 	 1.044820 
1.0522293 	 1.037270 
1.0522444 	 1.009850 
1.0522596 	 0.970267 
1.0522747 	 1.023520 
1.0522898 	 1.015470 
1.0523050 	 1.052830 
1.0523202 	 1.039160 
1.0523354 	 1.025200 
1.0523505 	 1.057770 
1.0523657 	 1.091680 
1.0523808 	 1.033060 
1.0523959 	 1.038570 
1.0524111 	 1.014320 
1.0524262 	 0.967900 
1.0524414 	 1.008660 
1.0524565 	 1.050110 
1.0524716 	 1.002830 
1.0524869 	 1.007060 
1.0525020 	 0.995371 
1.0525172 	 0.988659 
1.0525323 	 1.015750 
1.0525475 	 0.977313 
1.0525626 	 1.024660 
1.0525777 	 1.031430 
1.0525929 	 1.015250 
1.0526080 	 1.033680 
1.0526232 	 1.045500 
1.0526383 	 1.009800 
1.0526534 	 1.005530 
1.0526687 	 1.028980 
1.0526838 	 1.007320 
1.0526990 	 1.029690 
1.0527141 	 1.043470 
1.0527292 	 1.013200 
1.0527444 	 0.965916 
1.0527595 	 1.005110 
1.0527747 	 0.988967 
1.0527898 	 1.021220 
1.0528049 	 0.996145 
1.0528201 	 1.036670 
1.0528353 	 1.064630 
1.0528505 	 1.019230 
1.0528656 	 1.039950 
1.0528808 	 1.042730 
1.0528959 	 1.003240 
1.0529110 	 1.019970 
1.0529262 	 1.092100 
1.0529413 	 1.053440 
1.0529565 	 1.033160 
1.0529716 	 1.022050 
1.0529867 	 1.087260 
1.0530019 	 1.079520 
1.0530171 	 1.082480 
1.0530323 	 1.017630 
1.0530474 	 1.015140 
1.0530626 	 1.056630 
1.0530777 	 0.998134 
1.0530928 	 1.033510 
1.0531080 	 1.023530 
1.0531231 	 1.020040 
1.0531383 	 0.964157 
1.0531534 	 1.021490 
1.0531685 	 1.047250 
1.0531838 	 1.053500 
1.0531989 	 1.016870 
1.0532141 	 1.050830 
1.0532292 	 0.987806 
1.0532444 	 0.962250 
1.0532595 	 0.977409 
1.0532746 	 0.985694 
1.0532898 	 0.991119 
1.0533049 	 0.956273 
1.0533201 	 0.978256 
1.0533352 	 0.942943 
1.0533503 	 0.982707 
1.0533656 	 0.989903 
1.0533807 	 0.968558 
1.0533959 	 0.982384 
1.0534110 	 1.000320 
1.0534261 	 0.985524 
1.0534413 	 0.969311 
1.0534564 	 0.967053 
1.0534716 	 0.985129 
1.0534867 	 1.019040 
1.0535018 	 1.023230 
1.0535170 	 1.008500 
1.0535322 	 0.969473 
1.0535474 	 0.960582 
1.0535625 	 1.015760 
1.0535777 	 1.017570 
1.0535928 	 1.005840 
1.0536079 	 1.031370 
1.0536231 	 1.050010 
1.0536382 	 1.029790 
1.0536534 	 0.989963 
1.0536685 	 1.023800 
1.0536836 	 0.991621 
1.0536989 	 1.044450 
1.0537140 	 1.096260 
1.0537292 	 1.035490 
1.0537443 	 1.044850 
1.0537595 	 0.993900 
1.0537746 	 0.982351 
1.0537897 	 1.019570 
1.0538049 	 1.082690 
1.0538200 	 1.055770 
1.0538352 	 0.999625 
1.0538503 	 1.048740 
1.0538654 	 1.013020 
1.0538807 	 1.008440 
1.0538958 	 1.009240 
1.0539110 	 1.007210 
1.0539261 	 0.953160 
1.0539412 	 0.977360 
1.0539564 	 0.995978 
1.0539715 	 0.985231 
1.0539867 	 0.985886 
1.0540018 	 0.983749 
1.0540169 	 1.020890 
1.0540321 	 0.964212 
1.0540473 	 1.044740 
1.0540625 	 1.035270 
1.0540776 	 1.057830 
1.0540928 	 1.034280 
1.0541079 	 0.995116 
1.0541230 	 0.986413 
1.0541382 	 1.028690 
1.0541533 	 1.022880 
1.0541685 	 1.017020 
1.0541836 	 1.070490 
1.0541987 	 1.081850 
1.0542139 	 0.974153 
1.0542291 	 1.016130 
1.0542443 	 1.018800 
1.0542594 	 1.035340 
1.0542746 	 0.956818 
1.0542897 	 1.029180 
1.0543048 	 1.066320 
1.0543200 	 1.002240 
1.0543351 	 0.956270 
1.0543503 	 1.035250 
1.0543654 	 1.018240 
1.0543805 	 1.052860 
1.0543958 	 0.977306 
1.0544109 	 0.997601 
1.0544261 	 1.006970 
1.0544412 	 0.990677 
1.0544564 	 1.012460 
1.0544715 	 1.019820 
1.0544866 	 1.009310 
1.0545018 	 1.018170 
1.0545169 	 1.016630 
1.0545321 	 1.000850 
1.0545472 	 1.012600 
1.0545623 	 0.999192 
1.0545776 	 1.015600 
1.0545927 	 1.045020 
1.0546079 	 0.999935 
1.0546230 	 1.005400 
1.0546381 	 1.007860 
1.0546533 	 1.040080 
1.0546684 	 0.996686 
1.0546836 	 0.945997 
1.0546987 	 0.992579 
1.0547138 	 1.031010 
1.0547290 	 0.975672 
1.0547442 	 1.011120 
1.0547594 	 1.027970 
1.0547745 	 0.984148 
1.0547897 	 0.979566 
1.0548048 	 1.012070 
1.0548199 	 1.059600 
1.0548351 	 1.030680 
1.0548502 	 1.017260 
1.0548654 	 1.017840 
1.0548805 	 1.004210 
1.0548956 	 1.053700 
1.0549108 	 1.027310 
1.0549260 	 1.034680 
1.0549412 	 0.974745 
1.0549563 	 1.016030 
1.0549715 	 1.017350 
1.0549866 	 1.038920 
1.0550017 	 1.029290 
1.0550169 	 1.044850 
1.0550320 	 0.999024 
1.0550472 	 0.988513 
1.0550623 	 1.020440 
1.0550774 	 1.003970 
1.0550927 	 1.025080 
1.0551078 	 1.002750 
1.0551230 	 0.978576 
1.0551381 	 1.015860 
1.0551533 	 1.041290 
1.0551684 	 1.017130 
1.0551835 	 1.050210 
1.0551987 	 1.010150 
1.0552138 	 1.014500 
1.0552289 	 1.013420 
1.0552441 	 1.010400 
1.0552593 	 0.991195 
1.0552745 	 1.006160 
1.0552896 	 0.988714 
1.0553048 	 1.003610 
1.0553199 	 1.035530 
1.0553350 	 1.002440 
1.0553502 	 1.009490 
1.0553653 	 1.021550 
1.0553805 	 1.016460 
1.0553956 	 1.003030 
1.0554107 	 1.041690 
1.0554259 	 1.032300 
1.0554411 	 1.021320 
1.0554563 	 1.028460 
1.0554714 	 1.014730 
1.0554866 	 1.016950 
1.0555017 	 1.027240 
1.0555168 	 1.013700 
1.0555320 	 1.015270 
1.0555471 	 1.033050 
1.0555623 	 1.047570 
1.0555774 	 1.025790 
1.0555925 	 1.011270 
1.0556078 	 1.028720 
1.0556229 	 1.008840 
1.0556381 	 1.022740 
1.0556532 	 1.015810 
1.0556684 	 1.014800 
1.0556835 	 1.031700 
1.0556986 	 1.016140 
1.0557138 	 1.024430 
1.0557289 	 1.020210 
1.0557441 	 1.041820 
1.0557592 	 1.014080 
1.0557743 	 1.016150 
1.0557896 	 1.043970 
1.0558047 	 0.986790 
1.0558199 	 0.978987 
1.0558350 	 1.017780 
1.0558501 	 0.999594 
1.0558653 	 1.016260 
1.0558804 	 1.019470 
1.0558956 	 1.007070 
1.0559107 	 1.004120 
1.0559258 	 0.993654 
1.0559410 	 1.023330 
1.0559562 	 1.035090 
1.0559714 	 1.026840 
1.0559865 	 1.014150 
1.0560017 	 1.038300 
1.0560168 	 1.024660 
1.0560319 	 1.013290 
1.0560471 	 1.036390 
1.0560622 	 1.006690 
1.0560774 	 0.959780 
1.0560925 	 1.005870 
1.0561076 	 0.989211 
1.0561228 	 0.965381 
1.0561380 	 0.995535 
1.0561532 	 1.007660 
1.0561683 	 0.984399 
1.0561835 	 1.006360 
1.0561986 	 0.998463 
1.0562137 	 1.014430 
1.0562289 	 1.006480 
1.0562440 	 0.981339 
1.0562592 	 0.988258 
1.0562743 	 0.959241 
1.0562894 	 0.971802 
1.0563047 	 1.044840 
1.0563198 	 1.016690 
1.0563350 	 0.995453 
1.0563501 	 0.972790 
1.0563653 	 1.042180 
1.0563804 	 1.011840 
1.0563955 	 0.982267 
1.0564107 	 1.008170 
1.0564258 	 1.063270 
1.0564409 	 1.032010 
1.0564561 	 1.042710 
1.0564712 	 1.016780 
1.0564865 	 0.964009 
1.0565016 	 0.996770 
1.0565168 	 1.019900 
1.0565319 	 1.032470 
1.0565470 	 1.034510 
1.0565622 	 1.012690 
1.0565773 	 0.999360 
1.0565925 	 1.000960 
1.0566076 	 1.017880 
1.0566227 	 1.006920 
1.0566379 	 0.991711 
1.0566531 	 0.999359 
1.0566683 	 0.973848 
1.0566834 	 0.985008 
1.0566986 	 1.005220 
1.0567137 	 1.057540 
1.0567288 	 1.009750 
1.0567440 	 1.034610 
1.0567591 	 1.023360 
1.0567743 	 0.970959 
1.0567894 	 1.011450 
1.0568045 	 1.026700 
1.0568198 	 1.006690 
1.0568349 	 1.005870 
1.0568501 	 1.004410 
1.0568652 	 1.004590 
1.0568804 	 0.991052 
1.0568955 	 1.013570 
1.0569106 	 1.006200 
1.0569258 	 1.014070 
1.0569409 	 0.999113 
1.0569561 	 1.011060 
1.0569712 	 1.016120 
1.0569863 	 0.995381 
1.0570016 	 0.974945 
1.0570167 	 0.961841 
1.0570319 	 0.980495 
1.0570470 	 0.985166 
1.0570621 	 0.998657 
1.0570773 	 1.008460 
1.0570924 	 1.018890 
1.0571076 	 1.026270 
1.0571227 	 0.997882 
1.0571378 	 0.975111 
1.0571530 	 0.975285 
1.0571682 	 0.991824 
1.0571834 	 0.996402 
1.0571985 	 1.005830 
1.0572137 	 0.991991 
1.0572288 	 0.990531 
1.0572439 	 0.979153 
1.0572591 	 0.995557 
1.0572742 	 1.013730 
1.0572894 	 1.012420 
1.0573045 	 1.009390 
1.0573196 	 0.985116 
1.0573348 	 0.982376 
1.0573500 	 0.985878 
1.0573652 	 0.991080 
1.0573803 	 1.007880 
1.0573955 	 0.977778 
1.0574106 	 1.016100 
1.0574257 	 1.010270 
1.0574409 	 0.988413 
1.0574560 	 1.018820 
1.0574712 	 1.019830 
1.0574863 	 1.027300 
1.0575014 	 0.975514 
1.0575167 	 0.972182 
1.0575318 	 1.012770 
1.0575470 	 0.998242 
1.0575621 	 0.986108 
1.0575773 	 0.978667 
1.0575924 	 0.964469 
1.0576075 	 0.998448 
1.0576227 	 1.008630 
1.0576378 	 0.995725 
1.0576530 	 0.972038 
1.0576681 	 0.968902 
1.0576832 	 0.977531 
1.0576985 	 0.952574 
1.0577136 	 0.969115 
1.0577288 	 0.978364 
1.0577439 	 0.969199 
1.0577590 	 0.999650 
1.0577742 	 0.986775 
1.0577893 	 0.970808 
1.0578045 	 0.999032 
1.0578196 	 1.032330 
1.0578347 	 1.015010 
1.0578499 	 1.033870 
1.0578651 	 0.978218 
1.0578803 	 0.995574 
1.0578954 	 1.016690 
1.0579106 	 0.993839 
1.0579257 	 0.981945 
1.0579408 	 0.990553 
1.0579560 	 0.990666 
1.0579711 	 0.961919 
1.0579863 	 1.004620 
1.0580014 	 0.998488 
1.0580165 	 1.002590 
1.0580318 	 0.987311 
1.0580469 	 0.977223 
1.0580621 	 0.988068 
1.0580772 	 0.991591 
1.0580924 	 0.996835 
1.0581075 	 1.006790 
1.0581226 	 1.000020 
1.0581378 	 0.994452 
1.0581529 	 1.005480 
1.0581681 	 1.022770 
1.0581832 	 1.016440 
1.0581983 	 0.996364 
1.0582136 	 1.004250 
1.0582287 	 1.014880 
1.0582439 	 0.991673 
1.0582590 	 0.996779 
1.0582741 	 1.004800 
1.0582893 	 1.006080 
1.0583044 	 0.991747 
1.0583196 	 1.026140 
1.0583347 	 0.993445 
1.0583498 	 1.001550 
1.0583650 	 1.014970 
1.0583802 	 0.994482 
1.0583954 	 0.999666 
1.0584105 	 0.970775 
1.0584257 	 0.965948 
1.0584408 	 0.965257 
1.0584559 	 0.938507 
1.0584711 	 0.932101 
1.0584862 	 0.955399 
1.0585014 	 0.933580 
1.0585165 	 0.949995 
1.0585316 	 0.948518 
1.0585468 	 0.943115 
1.0585620 	 0.950460 
1.0585772 	 0.968042 
1.0585923 	 0.966070 
1.0586075 	 0.970284 
1.0586226 	 0.975234 
1.0586377 	 0.976783 
1.0586529 	 0.974512 
1.0586680 	 0.962482 
1.0586832 	 0.976636 
1.0586983 	 0.964057 
1.0587134 	 0.974714 
1.0587287 	 0.954511 
1.0587438 	 0.962065 
1.0587590 	 0.928163 
1.0587741 	 0.888684 
1.0587893 	 0.832275 
1.0588044 	 0.784632 
1.0588195 	 0.753076 
1.0588347 	 0.770175 
1.0588498 	 0.841378 
1.0588650 	 0.903939 
1.0588801 	 0.926674 
1.0588952 	 0.929495 
1.0589105 	 0.939033 
1.0589256 	 0.934248 
1.0589408 	 0.957644 
1.0589559 	 0.979068 
1.0589710 	 0.970498 
1.0589862 	 0.981371 
1.0590013 	 0.994336 
1.0590165 	 0.998264 
1.0590316 	 0.978045 
1.0590467 	 1.001190 
1.0590619 	 0.994432 
1.0590771 	 0.994359 
1.0590923 	 0.993703 
1.0591074 	 1.016640 
1.0591226 	 1.000380 
1.0591377 	 0.985665 
1.0591528 	 0.992394 
1.0591680 	 0.999080 
1.0591831 	 1.002330 
1.0591983 	 0.995676 
1.0592134 	 0.994589 
1.0592285 	 1.004450 
1.0592437 	 1.007020 
1.0592589 	 0.997267 
1.0592741 	 1.000520 
1.0592892 	 0.996630 
1.0593044 	 0.992490 
1.0593195 	 0.975741 
1.0593346 	 0.969326 
1.0593498 	 0.969843 
1.0593649 	 0.972407 
1.0593801 	 0.974108 
1.0593952 	 0.996531 
1.0594103 	 0.994651 
1.0594256 	 0.992312 
1.0594407 	 0.979587 
1.0594559 	 0.990690 
1.0594710 	 0.974364 
1.0594862 	 0.983833 
1.0595013 	 0.967405 
1.0595164 	 0.978915 
1.0595316 	 0.974283 
1.0595467 	 0.983209 
1.0595618 	 0.973755 
1.0595770 	 0.990721 
1.0595922 	 0.996610 
1.0596074 	 0.984218 
1.0596225 	 0.963489 
1.0596377 	 0.976135 
1.0596528 	 0.987205 
1.0596679 	 0.980796 
1.0596831 	 0.991592 
1.0596982 	 0.989689 
1.0597134 	 0.998433 
1.0597285 	 1.006320 
1.0597436 	 0.998442 
1.0597588 	 1.013900 
1.0597740 	 1.001910 
1.0597892 	 0.982850 
1.0598043 	 0.989764 
1.0598195 	 1.016840 
1.0598346 	 1.008090 
1.0598497 	 1.004890 
1.0598649 	 1.001320 
1.0598800 	 1.020880 
1.0598952 	 1.026180 
1.0599103 	 1.039930 
1.0599254 	 1.007020 
1.0599407 	 0.997630 
1.0599558 	 0.995462 
1.0599710 	 0.986475 
1.0599861 	 0.989572 
1.0600013 	 1.006390 
1.0600164 	 1.004010 
1.0600315 	 0.996324 
1.0600467 	 0.998736 
1.0600618 	 1.007940 
1.0600770 	 0.993548 
1.0600921 	 0.998408 
1.0601072 	 0.991744 
1.0601225 	 0.992901 
1.0601376 	 0.995488 
1.0601528 	 1.004580 
1.0601679 	 1.002310 
1.0601830 	 1.008870 
1.0601982 	 1.011690 
1.0602133 	 0.998558 
1.0602285 	 0.982782 
1.0602436 	 0.997281 
1.0602587 	 0.991721 
1.0602739 	 1.003840 
1.0602891 	 0.996495 
1.0603043 	 0.997334 
1.0603194 	 0.991012 
1.0603346 	 0.979994 
1.0603497 	 1.013760 
1.0603648 	 0.988070 
1.0603800 	 0.988577 
1.0603951 	 0.989051 
1.0604103 	 0.988075 
1.0604254 	 0.989499 
1.0604405 	 0.992068 
1.0604557 	 0.974836 
1.0604709 	 0.983680 
1.0604861 	 0.995153 
1.0605012 	 0.989756 
1.0605164 	 0.986247 
1.0605315 	 0.977596 
1.0605466 	 0.987511 
1.0605618 	 0.975524 
1.0605769 	 0.952758 
1.0605921 	 0.952223 
1.0606072 	 0.917297 
1.0606223 	 0.855792 
1.0606376 	 0.801106 
1.0606527 	 0.791733 
1.0606679 	 0.838636 
1.0606830 	 0.904906 
1.0606982 	 0.949334 
1.0607133 	 0.978404 
1.0607284 	 0.963194 
1.0607436 	 0.966555 
1.0607587 	 0.946320 
1.0607738 	 0.973251 
1.0607890 	 0.973750 
1.0608041 	 0.980646 
1.0608194 	 0.998056 
1.0608345 	 1.011420 
1.0608497 	 1.013900 
1.0608648 	 1.018510 
1.0608799 	 1.009050 
1.0608951 	 0.988822 
1.0609102 	 1.014240 
1.0609254 	 1.014350 
1.0609405 	 1.009650 
1.0609556 	 1.006210 
1.0609708 	 1.016510 
1.0609860 	 1.027090 
1.0610012 	 1.017500 
1.0610163 	 1.011510 
1.0610315 	 1.017530 
1.0610466 	 1.024060 
1.0610617 	 1.006790 
1.0610769 	 0.994127 
1.0610920 	 0.980071 
1.0611072 	 1.017420 
1.0611223 	 1.016530 
1.0611374 	 1.008030 
1.0611527 	 1.008790 
1.0611678 	 1.002620 
1.0611830 	 1.008070 
1.0611981 	 1.001710 
1.0612133 	 0.990165 
1.0612284 	 0.998389 
1.0612435 	 1.002290 
1.0612587 	 1.011030 
1.0612738 	 1.010540 
1.0612890 	 0.993995 
1.0613041 	 0.993511 
1.0613192 	 0.994808 
1.0613345 	 0.973573 
1.0613496 	 0.987424 
1.0613648 	 0.999628 
1.0613799 	 0.982293 
1.0613950 	 0.999784 
1.0614102 	 1.002160 
1.0614253 	 0.980372 
1.0614405 	 0.979668 
1.0614556 	 0.971870 
1.0614707 	 0.976680 
1.0614859 	 0.969065 
1.0615011 	 0.979218 
1.0615163 	 1.005040 
1.0615314 	 1.016020 
1.0615466 	 0.996983 
1.0615617 	 1.013830 
1.0615768 	 1.006740 
1.0615920 	 1.007860 
1.0616071 	 0.990119 
1.0616223 	 0.978587 
1.0616374 	 0.993346 
1.0616525 	 0.980315 
1.0616677 	 0.996844 
1.0616829 	 1.018650 
1.0616981 	 1.008370 
1.0617132 	 0.999217 
1.0617284 	 0.999367 
1.0617435 	 1.006380 
1.0617586 	 1.008150 
1.0617738 	 0.992567 
1.0617889 	 1.003610 
1.0618041 	 1.021190 
1.0618192 	 1.024310 
1.0618343 	 1.005760 
1.0618496 	 1.004330 
1.0618647 	 1.002340 
1.0618799 	 1.015350 
1.0618950 	 1.016560 
1.0619102 	 1.011990 
1.0619253 	 1.017610 
1.0619404 	 1.011120 
1.0619556 	 0.998642 
1.0619707 	 1.001390 
1.0619859 	 0.987976 
1.0620010 	 1.005680 
1.0620161 	 1.018970 
1.0620314 	 1.007420 
1.0620465 	 1.012850 
1.0620617 	 1.011430 
1.0620768 	 1.015760 
1.0620919 	 1.014590 
1.0621071 	 1.005790 
1.0621222 	 0.995347 
1.0621374 	 1.004960 
1.0621525 	 0.995995 
1.0621676 	 1.005980 
1.0621828 	 1.007280 
1.0621980 	 0.998668 
1.0622132 	 0.993045 
1.0622283 	 1.001200 
1.0622435 	 0.996779 
1.0622586 	 0.997157 
1.0622737 	 1.003080 
1.0622889 	 1.012990 
1.0623040 	 1.011350 
1.0623192 	 0.989330 
1.0623343 	 0.999989 
1.0623494 	 0.996498 
1.0623646 	 1.006500 
1.0623798 	 1.001280 
1.0623950 	 1.005990 
1.0624101 	 1.000240 
1.0624253 	 0.996269 
1.0624404 	 1.015690 
1.0624555 	 1.037820 
1.0624707 	 1.027110 
1.0624858 	 1.017130 
1.0625010 	 0.987794 
1.0625161 	 0.987615 
1.0625312 	 0.981628 
1.0625465 	 1.008080 
1.0625616 	 1.001640 
1.0625768 	 0.987831 
1.0625919 	 0.988361 
1.0626070 	 1.006340 
1.0626222 	 1.004980 
1.0626373 	 1.004900 
1.0626525 	 1.013940 
1.0626676 	 1.008700 
1.0626827 	 1.003420 
1.0626979 	 1.007560 
1.0627131 	 1.009660 
1.0627283 	 1.011310 
1.0627434 	 1.006030 
1.0627586 	 1.010460 
1.0627737 	 1.029180 
1.0627888 	 0.990972 
1.0628040 	 1.013150 
1.0628191 	 1.012350 
1.0628343 	 0.998949 
1.0628494 	 1.011240 
1.0628645 	 0.987356 
1.0628797 	 1.005070 
1.0628949 	 0.995767 
1.0629101 	 0.990243 
1.0629252 	 1.001070 
1.0629404 	 1.016530 
1.0629555 	 0.997699 
1.0629706 	 0.993187 
1.0629858 	 0.991889 
1.0630009 	 0.993910 
1.0630161 	 0.964762 
1.0630312 	 0.947908 
1.0630463 	 0.917535 
1.0630616 	 0.874255 
1.0630767 	 0.877831 
1.0630919 	 0.903176 
1.0631070 	 0.948681 
1.0631222 	 0.977563 
1.0631373 	 0.996120 
1.0631524 	 0.997039 
1.0631676 	 0.992197 
1.0631827 	 0.984016 
1.0631979 	 0.991850 
1.0632130 	 0.989243 
1.0632281 	 0.992129 
1.0632434 	 1.002560 
1.0632585 	 0.999086 
1.0632737 	 0.990037 
1.0632888 	 1.000370 
1.0633039 	 1.008510 
1.0633191 	 0.973340 
1.0633342 	 1.012320 
1.0633494 	 0.987581 
1.0633645 	 0.992076 
1.0633796 	 1.017970 
1.0633948 	 1.010350 
1.0634100 	 1.017530 
1.0634252 	 0.998877 
1.0634403 	 0.989942 
1.0634555 	 0.985225 
1.0634706 	 1.021090 
1.0634857 	 1.005520 
1.0635009 	 1.017650 
1.0635160 	 0.999010 
1.0635312 	 0.983089 
1.0635463 	 0.984886 
1.0635614 	 1.006520 
1.0635766 	 1.003610 
1.0635918 	 1.001180 
1.0636070 	 1.010990 
1.0636221 	 0.990812 
1.0636373 	 0.988844 
1.0636524 	 0.983257 
1.0636675 	 0.991484 
1.0636827 	 0.985179 
1.0636978 	 0.979461 
1.0637130 	 0.999085 
1.0637281 	 0.998044 
1.0637432 	 1.000110 
1.0637585 	 0.993815 
1.0637736 	 0.997614 
1.0637888 	 1.020730 
1.0638039 	 1.033430 
1.0638191 	 1.001520 
1.0638342 	 0.991926 
1.0638493 	 1.001190 
1.0638645 	 1.004480 
1.0638796 	 0.945287 
1.0638947 	 0.940748 
1.0639099 	 0.938778 
1.0639250 	 0.942371 
1.0639403 	 0.965608 
1.0639554 	 0.988838 
1.0639706 	 0.986488 
1.0639857 	 0.992405 
1.0640008 	 0.979993 
1.0640160 	 0.977226 
1.0640311 	 1.003790 
1.0640463 	 0.995485 
1.0640614 	 0.981821 
1.0640765 	 0.989960 
1.0640917 	 0.973065 
1.0641069 	 0.978330 
1.0641221 	 0.997236 
1.0641372 	 0.987339 
1.0641524 	 1.009930 
1.0641675 	 0.975108 
1.0641826 	 0.985505 
1.0641978 	 1.003260 
1.0642129 	 0.994767 
1.0642281 	 1.005920 
1.0642432 	 0.995212 
1.0642583 	 0.997787 
1.0642736 	 0.986296 
1.0642887 	 0.986322 
1.0643039 	 0.983149 
1.0643190 	 0.982083 
1.0643342 	 0.962340 
1.0643493 	 0.989959 
1.0643644 	 0.988444 
1.0643796 	 1.014400 
1.0643947 	 0.988748 
1.0644099 	 0.992111 
1.0644250 	 0.981718 
1.0644401 	 0.987792 
1.0644554 	 0.990824 
1.0644705 	 1.009200 
1.0644857 	 0.979119 
1.0645008 	 0.988916 
1.0645159 	 1.005240 
1.0645311 	 0.988338 
1.0645462 	 0.990040 
1.0645614 	 0.991125 
1.0645765 	 0.979398 
1.0645916 	 0.999726 
1.0646068 	 0.993508 
1.0646220 	 0.994590 
1.0646372 	 1.015560 
1.0646523 	 1.014220 
1.0646675 	 0.985513 
1.0646826 	 0.973389 
1.0646977 	 0.966432 
1.0647129 	 1.000750 
1.0647280 	 1.015450 
1.0647432 	 0.991273 
1.0647583 	 0.995413 
1.0647734 	 1.000370 
1.0647886 	 0.991065 
1.0648038 	 1.002380 
1.0648190 	 1.008190 
1.0648341 	 0.983159 
1.0648493 	 1.000530 
1.0648644 	 0.998555 
1.0648795 	 0.993309 
1.0648947 	 0.979292 
1.0649098 	 0.989433 
1.0649250 	 0.999154 
1.0649401 	 1.004330 
1.0649552 	 0.978473 
1.0649705 	 1.003170 
1.0649856 	 0.984485 
1.0650008 	 0.985236 
1.0650159 	 0.961007 
1.0650311 	 0.961625 
1.0650462 	 0.990976 
1.0650613 	 1.005720 
1.0650765 	 0.992292 
1.0650916 	 0.985400 
1.0651067 	 0.984051 
1.0651219 	 0.995573 
1.0651370 	 0.993114 
1.0651523 	 0.987319 
1.0651674 	 0.974751 
1.0651826 	 0.968548 
1.0651977 	 1.011220 
1.0652128 	 1.004840 
1.0652280 	 0.963836 
1.0652431 	 1.000680 
1.0652583 	 0.993387 
1.0652734 	 0.985348 
1.0652885 	 0.959273 
1.0653037 	 1.009670 
1.0653189 	 0.978644 
1.0653341 	 0.966870 
1.0653492 	 0.958198 
1.0653644 	 0.953723 
1.0653795 	 1.001760 
1.0653946 	 1.008310 
1.0654098 	 1.013290 
1.0654249 	 1.019830 
1.0654401 	 0.996863 
1.0654552 	 1.012660 
1.0654703 	 1.000440 
1.0654856 	 0.972224 
1.0655007 	 0.972189 
1.0655159 	 1.005580 
1.0655310 	 1.007520 
1.0655462 	 1.005290 
1.0655613 	 0.965217 
1.0655764 	 0.971476 
1.0655916 	 0.993450 
1.0656067 	 0.979319 
1.0656219 	 0.996443 
1.0656370 	 0.974609 
1.0656521 	 1.001380 
1.0656674 	 1.032100 
1.0656825 	 1.003060 
1.0656977 	 0.963950 
1.0657128 	 0.990103 
1.0657279 	 0.998864 
1.0657431 	 1.027270 
1.0657582 	 1.018970 
1.0657734 	 1.004970 
1.0657885 	 1.005350 
1.0658036 	 1.003890 
1.0658188 	 0.989352 
1.0658340 	 0.982278 
1.0658492 	 0.994037 
1.0658643 	 0.997684 
1.0658795 	 1.003620 
1.0658946 	 1.000000 


==> anc/HD210027/HD210027_73.dat <==
1.0364501 	 1.130090 
1.0364650 	 1.119550 
1.0364799 	 1.090160 
1.0364949 	 1.054110 
1.0365098 	 1.094980 
1.0365247 	 1.102410 
1.0365397 	 0.958878 
1.0365546 	 1.101010 
1.0365695 	 1.062300 
1.0365844 	 1.037790 
1.0365993 	 1.024510 
1.0366142 	 0.991094 
1.0366291 	 1.081620 
1.0366441 	 0.968376 
1.0366590 	 0.912672 
1.0366739 	 0.971257 
1.0366888 	 1.048560 
1.0367037 	 1.075850 
1.0367186 	 0.976517 
1.0367336 	 0.995584 
1.0367485 	 1.026440 
1.0367634 	 1.066540 
1.0367783 	 1.003810 
1.0367932 	 0.983317 
1.0368081 	 0.949074 
1.0368232 	 0.945218 
1.0368381 	 0.983923 
1.0368530 	 0.945677 
1.0368679 	 0.932008 
1.0368828 	 0.968739 
1.0368977 	 1.009780 
1.0369126 	 1.004800 
1.0369276 	 0.968083 
1.0369425 	 1.072060 
1.0369574 	 0.933590 
1.0369723 	 0.915708 
1.0369872 	 0.977560 
1.0370021 	 1.004480 
1.0370171 	 0.972449 
1.0370320 	 0.972993 
1.0370469 	 0.998238 
1.0370618 	 0.962229 
1.0370767 	 1.010820 
1.0370916 	 0.991158 
1.0371066 	 0.987877 
1.0371215 	 0.997387 
1.0371364 	 1.087050 
1.0371513 	 1.068420 
1.0371662 	 1.054020 
1.0371811 	 0.982804 
1.0371960 	 1.020720 
1.0372111 	 1.046110 
1.0372260 	 1.003870 
1.0372409 	 1.093660 
1.0372558 	 1.137620 
1.0372707 	 1.192240 
1.0372856 	 1.050470 
1.0373006 	 1.042600 
1.0373155 	 1.012700 
1.0373304 	 1.040000 
1.0373453 	 1.026740 
1.0373602 	 0.972050 
1.0373751 	 0.911147 
1.0373901 	 0.889289 
1.0374050 	 0.839217 
1.0374199 	 0.854749 
1.0374348 	 0.896733 
1.0374497 	 0.957971 
1.0374646 	 0.972496 
1.0374795 	 1.051250 
1.0374945 	 1.028350 
1.0375094 	 0.965061 
1.0375243 	 1.003160 
1.0375392 	 0.981726 
1.0375541 	 0.937055 
1.0375690 	 0.967966 
1.0375841 	 0.977872 
1.0375990 	 1.050660 
1.0376139 	 1.014560 
1.0376288 	 0.994205 
1.0376437 	 0.969340 
1.0376586 	 1.018250 
1.0376736 	 1.024470 
1.0376885 	 0.978203 
1.0377034 	 1.032250 
1.0377183 	 0.993829 
1.0377332 	 1.016460 
1.0377481 	 0.973136 
1.0377630 	 1.040340 
1.0377780 	 1.014750 
1.0377929 	 1.036100 
1.0378078 	 1.008470 
1.0378227 	 0.948508 
1.0378376 	 0.978071 
1.0378525 	 0.980843 
1.0378675 	 0.978045 
1.0378824 	 0.971197 
1.0378973 	 0.974651 
1.0379122 	 0.964539 
1.0379272 	 1.049690 
1.0379421 	 0.995981 
1.0379571 	 1.026500 
1.0379720 	 1.104520 
1.0379869 	 1.037650 
1.0380018 	 1.014170 
1.0380167 	 1.025740 
1.0380316 	 1.068500 
1.0380465 	 1.085390 
1.0380615 	 1.021630 
1.0380764 	 1.061550 
1.0380913 	 1.034870 
1.0381062 	 1.011280 
1.0381211 	 1.002990 
1.0381360 	 0.948593 
1.0381510 	 1.002820 
1.0381659 	 0.969178 
1.0381808 	 1.016520 
1.0381957 	 1.011610 
1.0382106 	 1.067660 
1.0382255 	 1.117640 
1.0382406 	 1.086590 
1.0382555 	 1.014740 
1.0382704 	 1.033280 
1.0382853 	 1.015370 
1.0383002 	 1.011620 
1.0383151 	 1.022130 
1.0383300 	 1.009890 
1.0383450 	 1.047360 
1.0383599 	 1.020890 
1.0383748 	 1.056210 
1.0383897 	 1.012940 
1.0384046 	 1.043390 
1.0384195 	 1.041970 
1.0384345 	 1.007830 
1.0384494 	 1.046100 
1.0384643 	 1.008190 
1.0384792 	 1.024460 
1.0384941 	 1.002300 
1.0385090 	 1.015190 
1.0385240 	 1.035360 
1.0385389 	 1.041630 
1.0385538 	 1.018080 
1.0385687 	 1.042500 
1.0385836 	 1.024870 
1.0385985 	 1.033210 
1.0386134 	 1.102490 
1.0386285 	 0.986449 
1.0386434 	 0.978200 
1.0386583 	 0.981209 
1.0386732 	 1.018330 
1.0386881 	 1.015540 
1.0387030 	 1.012020 
1.0387180 	 0.990206 
1.0387329 	 1.000480 
1.0387478 	 1.032060 
1.0387627 	 1.020580 
1.0387776 	 1.017030 
1.0387925 	 0.993802 
1.0388075 	 0.982186 
1.0388224 	 1.005380 
1.0388373 	 1.022510 
1.0388522 	 1.026170 
1.0388671 	 1.006540 
1.0388820 	 1.041780 
1.0388969 	 1.066600 
1.0389119 	 1.023020 
1.0389268 	 1.014490 
1.0389417 	 1.025080 
1.0389566 	 1.065820 
1.0389715 	 1.072270 
1.0389864 	 1.034360 
1.0390015 	 1.047260 
1.0390164 	 1.041610 
1.0390313 	 1.039050 
1.0390462 	 1.031710 
1.0390611 	 1.058680 
1.0390760 	 1.037120 
1.0390910 	 0.990192 
1.0391059 	 1.043150 
1.0391208 	 1.053530 
1.0391357 	 1.054260 
1.0391506 	 1.022310 
1.0391655 	 1.022100 
1.0391804 	 0.984000 
1.0391954 	 1.009910 
1.0392103 	 1.018890 
1.0392252 	 1.016770 
1.0392401 	 1.018250 
1.0392550 	 1.043670 
1.0392699 	 1.016900 
1.0392849 	 0.993049 
1.0392998 	 1.009860 
1.0393147 	 1.003740 
1.0393296 	 1.005030 
1.0393445 	 0.982391 
1.0393595 	 1.014950 
1.0393745 	 1.050930 
1.0393894 	 1.016210 
1.0394043 	 1.054360 
1.0394192 	 1.051980 
1.0394341 	 1.036230 
1.0394490 	 0.990808 
1.0394640 	 1.014880 
1.0394789 	 1.002920 
1.0394938 	 1.018070 
1.0395087 	 1.001050 
1.0395236 	 1.032020 
1.0395385 	 1.014370 
1.0395534 	 1.004310 
1.0395684 	 0.996675 
1.0395833 	 1.000600 
1.0395982 	 0.988525 
1.0396131 	 1.022450 
1.0396280 	 1.009710 
1.0396429 	 0.979991 
1.0396580 	 1.030280 
1.0396729 	 0.999448 
1.0396878 	 1.037730 
1.0397027 	 0.990212 
1.0397176 	 0.997614 
1.0397325 	 1.052440 
1.0397475 	 1.021140 
1.0397624 	 0.976390 
1.0397773 	 1.006370 
1.0397922 	 1.014830 
1.0398071 	 1.007260 
1.0398220 	 1.028800 
1.0398369 	 1.043460 
1.0398519 	 1.019210 
1.0398668 	 1.007680 
1.0398817 	 0.989484 
1.0398966 	 0.990307 
1.0399115 	 1.002460 
1.0399264 	 1.023270 
1.0399414 	 1.013280 
1.0399563 	 1.031840 
1.0399712 	 1.004240 
1.0399861 	 0.998760 
1.0400010 	 0.957535 
1.0400159 	 0.999198 
1.0400310 	 0.999489 
1.0400459 	 1.017060 
1.0400608 	 0.995418 
1.0400757 	 1.019360 
1.0400906 	 0.990055 
1.0401055 	 0.973960 
1.0401204 	 0.951176 
1.0401354 	 0.963391 
1.0401503 	 1.009620 
1.0401652 	 0.995314 
1.0401801 	 1.053600 
1.0401950 	 1.021450 
1.0402099 	 0.989665 
1.0402249 	 1.000370 
1.0402398 	 1.011280 
1.0402547 	 1.037650 
1.0402696 	 0.997776 
1.0402845 	 1.013060 
1.0402994 	 0.994077 
1.0403144 	 0.941962 
1.0403293 	 1.015820 
1.0403442 	 1.031350 
1.0403591 	 0.987876 
1.0403740 	 1.043020 
1.0403889 	 0.998175 
1.0404038 	 1.037200 
1.0404189 	 0.962114 
1.0404338 	 1.057320 
1.0404487 	 1.026660 
1.0404636 	 1.014850 
1.0404785 	 1.019560 
1.0404934 	 1.040530 
1.0405084 	 1.045630 
1.0405233 	 1.024370 
1.0405382 	 0.975949 
1.0405531 	 1.037510 
1.0405680 	 1.000000 
1.0405829 	 1.037360 
1.0405979 	 1.007700 
1.0406128 	 1.034990 
1.0406277 	 1.050660 
1.0406426 	 1.033620 
1.0406575 	 1.014150 
1.0406724 	 0.999001 
1.0406873 	 0.955976 
1.0407023 	 1.033780 
1.0407172 	 1.050700 
1.0407321 	 1.033040 
1.0407470 	 1.030700 
1.0407619 	 1.023990 
1.0407768 	 1.002200 
1.0407919 	 1.028370 
1.0408068 	 1.016370 
1.0408217 	 0.988933 
1.0408366 	 0.975806 
1.0408515 	 1.018260 
1.0408664 	 1.011610 
1.0408814 	 0.984971 
1.0408963 	 1.023540 
1.0409112 	 1.010480 
1.0409261 	 1.025360 
1.0409410 	 0.979541 
1.0409559 	 0.955348 
1.0409708 	 0.964720 
1.0409858 	 0.952559 
1.0410007 	 0.962912 
1.0410156 	 0.996602 
1.0410305 	 1.001970 
1.0410454 	 1.029130 
1.0410603 	 1.004310 
1.0410753 	 1.013980 
1.0410903 	 1.010200 
1.0411052 	 1.007820 
1.0411201 	 1.025030 
1.0411350 	 1.032370 
1.0411499 	 1.019830 
1.0411649 	 0.987009 
1.0411798 	 0.981171 
1.0411947 	 0.938067 
1.0412096 	 0.966307 
1.0412245 	 0.996953 
1.0412394 	 0.967933 
1.0412543 	 0.984357 
1.0412693 	 1.001720 
1.0412842 	 0.999319 
1.0412991 	 0.957747 
1.0413140 	 0.973492 
1.0413289 	 1.000480 
1.0413438 	 1.016360 
1.0413588 	 1.008280 
1.0413737 	 1.046030 
1.0413886 	 1.030180 
1.0414035 	 1.014070 
1.0414184 	 1.051690 
1.0414333 	 1.015600 
1.0414484 	 1.056270 
1.0414633 	 1.033520 
1.0414782 	 1.037580 
1.0414931 	 1.034340 
1.0415080 	 1.014280 
1.0415229 	 1.017960 
1.0415378 	 1.034250 
1.0415528 	 1.014420 
1.0415677 	 1.035410 
1.0415826 	 1.018500 
1.0415975 	 1.023060 
1.0416124 	 0.998008 
1.0416273 	 1.022860 
1.0416423 	 1.015470 
1.0416572 	 1.057610 
1.0416721 	 1.039890 
1.0416870 	 1.044120 
1.0417019 	 1.046380 
1.0417168 	 1.067660 
1.0417318 	 1.049410 
1.0417467 	 1.017370 
1.0417616 	 0.984170 
1.0417765 	 0.962042 
1.0417914 	 0.994253 
1.0418063 	 1.000180 
1.0418212 	 1.071250 
1.0418363 	 1.041340 
1.0418512 	 1.005440 
1.0418661 	 1.011110 
1.0418810 	 0.982216 
1.0418959 	 0.966507 
1.0419108 	 0.968815 
1.0419258 	 0.995268 
1.0419407 	 0.996232 
1.0419556 	 0.986323 
1.0419705 	 0.981089 
1.0419854 	 1.002720 
1.0420003 	 1.037260 
1.0420153 	 0.992865 
1.0420302 	 0.974700 
1.0420451 	 0.985164 
1.0420600 	 0.971602 
1.0420749 	 0.986975 
1.0420898 	 0.968780 
1.0421047 	 1.006100 
1.0421197 	 0.976937 
1.0421346 	 0.996548 
1.0421495 	 0.976190 
1.0421644 	 1.001490 
1.0421793 	 0.986824 
1.0421942 	 1.018450 
1.0422093 	 1.020800 
1.0422242 	 1.039620 
1.0422391 	 0.994706 
1.0422540 	 0.969751 
1.0422689 	 1.008750 
1.0422838 	 0.996007 
1.0422988 	 1.009800 
1.0423137 	 0.989956 
1.0423286 	 1.013900 
1.0423435 	 0.997142 
1.0423584 	 1.002320 
1.0423733 	 1.011430 
1.0423882 	 1.021940 
1.0424032 	 1.021880 
1.0424181 	 1.050710 
1.0424330 	 1.060180 
1.0424479 	 1.030900 
1.0424628 	 1.037890 
1.0424777 	 1.055230 
1.0424927 	 1.027060 
1.0425076 	 1.034750 
1.0425225 	 1.019910 
1.0425375 	 1.015460 
1.0425524 	 1.034100 
1.0425673 	 1.028440 
1.0425823 	 1.033930 
1.0425972 	 1.042160 
1.0426121 	 1.048160 
1.0426270 	 1.028110 
1.0426419 	 1.037640 
1.0426568 	 1.013320 
1.0426717 	 0.991389 
1.0426867 	 1.002140 
1.0427016 	 1.016060 
1.0427165 	 1.000080 
1.0427314 	 0.998492 
1.0427463 	 1.021610 
1.0427612 	 1.021510 
1.0427762 	 0.982793 
1.0427911 	 1.012650 
1.0428060 	 0.995180 
1.0428209 	 1.005740 
1.0428358 	 1.007120 
1.0428507 	 0.978901 
1.0428658 	 0.985629 
1.0428807 	 1.004910 
1.0428956 	 1.007020 
1.0429105 	 1.011910 
1.0429254 	 0.992326 
1.0429403 	 1.002540 
1.0429552 	 1.003530 
1.0429702 	 1.037220 
1.0429851 	 1.010180 
1.0430000 	 0.985781 
1.0430149 	 0.993523 
1.0430298 	 0.978965 
1.0430447 	 0.973680 
1.0430597 	 0.979593 
1.0430746 	 0.984433 
1.0430895 	 0.978384 
1.0431044 	 1.012980 
1.0431193 	 1.011530 
1.0431342 	 1.016710 
1.0431492 	 0.999180 
1.0431641 	 0.971949 
1.0431790 	 0.994762 
1.0431939 	 1.020520 
1.0432088 	 0.997703 
1.0432237 	 0.975165 
1.0432386 	 0.982607 
1.0432537 	 1.005600 
1.0432686 	 0.973182 
1.0432835 	 0.967183 
1.0432984 	 0.996278 
1.0433133 	 1.014140 
1.0433282 	 1.013530 
1.0433432 	 1.013290 
1.0433581 	 0.998277 
1.0433730 	 0.984624 
1.0433879 	 0.990576 
1.0434028 	 0.981959 
1.0434177 	 0.976525 
1.0434327 	 1.000710 
1.0434476 	 0.997721 
1.0434625 	 0.981561 
1.0434774 	 0.995338 
1.0434923 	 0.993300 
1.0435072 	 0.987520 
1.0435221 	 0.985651 
1.0435371 	 0.987099 
1.0435520 	 1.004780 
1.0435669 	 1.016290 
1.0435818 	 0.978314 
1.0435967 	 1.006580 
1.0436116 	 1.031950 
1.0436267 	 0.997407 
1.0436416 	 1.039150 
1.0436565 	 0.988749 
1.0436714 	 0.995965 
1.0436863 	 0.999372 
1.0437012 	 1.005790 
1.0437162 	 1.003770 
1.0437311 	 0.998006 
1.0437460 	 1.008530 
1.0437609 	 1.005130 
1.0437758 	 1.042750 
1.0437907 	 1.058430 
1.0438056 	 1.012170 
1.0438206 	 1.022200 
1.0438355 	 0.995889 
1.0438504 	 0.984308 
1.0438653 	 1.011070 
1.0438802 	 1.032390 
1.0438951 	 1.028150 
1.0439101 	 1.003810 
1.0439250 	 1.036640 
1.0439399 	 0.991503 
1.0439548 	 0.983842 
1.0439698 	 1.013390 
1.0439847 	 1.006770 
1.0439997 	 0.987096 
1.0440146 	 1.015920 
1.0440295 	 1.012000 
1.0440444 	 0.992514 
1.0440593 	 1.003800 
1.0440742 	 0.999099 
1.0440891 	 0.993086 
1.0441041 	 0.995342 
1.0441190 	 1.002800 
1.0441339 	 0.986149 
1.0441488 	 0.989299 
1.0441637 	 0.981528 
1.0441786 	 0.986167 
1.0441936 	 0.980074 
1.0442085 	 0.980737 
1.0442234 	 1.007130 
1.0442383 	 0.993367 
1.0442532 	 0.985185 
1.0442681 	 0.978073 
1.0442832 	 0.972516 
1.0442981 	 0.981016 
1.0443130 	 0.986589 
1.0443279 	 0.979664 
1.0443428 	 0.986290 
1.0443577 	 0.988696 
1.0443726 	 0.969027 
1.0443876 	 0.971127 
1.0444025 	 0.996628 
1.0444174 	 0.994685 
1.0444323 	 0.993387 
1.0444472 	 0.981988 
1.0444621 	 0.968252 
1.0444771 	 0.977412 
1.0444920 	 0.996090 
1.0445069 	 1.002630 
1.0445218 	 0.999456 
1.0445367 	 0.996212 
1.0445516 	 0.995793 
1.0445666 	 0.988765 
1.0445815 	 1.002560 
1.0445964 	 1.005590 
1.0446113 	 0.985140 
1.0446262 	 1.005180 
1.0446411 	 0.996402 
1.0446560 	 0.999565 
1.0446711 	 1.018780 
1.0446860 	 1.019140 
1.0447009 	 1.034180 
1.0447158 	 1.010940 
1.0447307 	 1.009070 
1.0447456 	 1.007130 
1.0447606 	 1.017950 
1.0447755 	 1.020950 
1.0447904 	 1.021770 
1.0448053 	 1.020050 
1.0448202 	 1.023810 
1.0448351 	 1.015160 
1.0448501 	 1.031990 
1.0448650 	 1.028060 
1.0448799 	 1.008680 
1.0448948 	 1.004210 
1.0449097 	 1.018110 
1.0449246 	 1.013860 
1.0449395 	 0.996489 
1.0449545 	 1.010300 
1.0449694 	 1.017000 
1.0449843 	 1.005320 
1.0449992 	 1.021870 
1.0450141 	 1.010950 
1.0450290 	 0.988247 
1.0450441 	 1.026000 
1.0450590 	 1.003620 
1.0450739 	 1.028740 
1.0450888 	 1.024270 
1.0451037 	 1.015770 
1.0451186 	 1.027610 
1.0451336 	 0.989441 
1.0451485 	 1.019460 
1.0451634 	 1.015330 
1.0451783 	 1.020280 
1.0451932 	 0.998068 
1.0452081 	 0.985352 
1.0452230 	 0.975405 
1.0452380 	 0.991367 
1.0452529 	 0.998948 
1.0452678 	 1.001360 
1.0452827 	 1.003160 
1.0452976 	 1.018460 
1.0453125 	 1.000100 
1.0453275 	 1.020450 
1.0453424 	 1.006880 
1.0453573 	 0.996186 
1.0453722 	 1.003650 
1.0453871 	 1.005590 
1.0454021 	 0.984890 
1.0454171 	 0.969748 
1.0454320 	 0.992493 
1.0454469 	 1.016880 
1.0454618 	 1.003860 
1.0454767 	 0.999660 
1.0454916 	 1.013400 
1.0455065 	 0.980510 
1.0455215 	 0.982337 
1.0455364 	 0.987790 
1.0455513 	 0.954518 
1.0455662 	 0.958606 
1.0455811 	 0.979370 
1.0455960 	 0.983101 
1.0456110 	 0.983777 
1.0456259 	 0.985272 
1.0456408 	 0.978523 
1.0456557 	 0.987558 
1.0456706 	 0.987356 
1.0456855 	 0.994452 
1.0457006 	 0.977020 
1.0457155 	 1.000530 
1.0457304 	 1.009050 
1.0457453 	 0.990919 
1.0457602 	 0.992186 
1.0457751 	 0.991032 
1.0457901 	 0.980366 
1.0458050 	 0.935357 
1.0458199 	 0.888530 
1.0458348 	 0.830714 
1.0458497 	 0.796474 
1.0458646 	 0.828242 
1.0458795 	 0.905747 
1.0458945 	 0.968341 
1.0459094 	 1.005190 
1.0459243 	 0.990677 
1.0459392 	 0.958501 
1.0459541 	 0.926592 
1.0459690 	 0.885952 
1.0459840 	 0.881939 
1.0459989 	 0.906012 
1.0460138 	 0.948694 
1.0460287 	 0.991740 
1.0460436 	 1.008250 
1.0460585 	 1.002200 
1.0460736 	 0.998481 
1.0460885 	 1.003040 
1.0461034 	 1.014810 
1.0461183 	 1.000770 
1.0461332 	 1.010770 
1.0461481 	 1.004230 
1.0461630 	 1.027920 
1.0461780 	 0.976323 
1.0461929 	 0.983145 
1.0462078 	 0.949714 
1.0462227 	 0.894681 
1.0462376 	 0.843009 
1.0462525 	 0.833795 
1.0462675 	 0.899615 
1.0462824 	 0.938924 
1.0462973 	 0.977605 
1.0463122 	 0.988882 
1.0463271 	 0.991662 
1.0463420 	 1.011740 
1.0463570 	 0.981121 
1.0463719 	 0.991960 
1.0463868 	 1.013870 
1.0464017 	 0.998637 
1.0464166 	 0.997233 
1.0464315 	 1.008230 
1.0464464 	 0.993627 
1.0464615 	 0.990869 
1.0464764 	 1.014530 
1.0464913 	 1.017240 
1.0465062 	 0.980774 
1.0465211 	 0.984025 
1.0465360 	 0.991447 
1.0465510 	 0.995469 
1.0465659 	 0.988532 
1.0465808 	 0.981758 
1.0465957 	 0.998872 
1.0466106 	 1.000430 
1.0466255 	 1.005220 
1.0466405 	 1.000590 
1.0466554 	 1.004960 
1.0466703 	 0.979081 
1.0466852 	 0.997512 
1.0467001 	 1.010740 
1.0467150 	 1.011530 
1.0467299 	 1.004760 
1.0467449 	 1.017070 
1.0467598 	 1.004880 
1.0467747 	 1.004210 
1.0467896 	 1.005010 
1.0468045 	 1.002850 
1.0468194 	 0.990356 
1.0468345 	 1.006040 
1.0468494 	 1.013890 
1.0468643 	 1.013720 
1.0468792 	 1.002730 
1.0468941 	 0.993159 
1.0469090 	 0.994895 
1.0469240 	 0.991481 
1.0469389 	 0.983595 
1.0469538 	 1.002580 
1.0469687 	 1.006120 
1.0469836 	 1.019160 
1.0469985 	 1.009270 
1.0470134 	 0.995918 
1.0470284 	 1.009350 
1.0470433 	 1.012440 
1.0470582 	 1.009760 
1.0470731 	 0.994608 
1.0470880 	 1.009470 
1.0471029 	 1.005810 
1.0471179 	 1.011690 
1.0471328 	 1.011470 
1.0471478 	 1.003740 
1.0471627 	 1.006800 
1.0471776 	 0.999226 
1.0471925 	 0.977557 
1.0472075 	 0.993266 
1.0472224 	 0.990839 
1.0472373 	 0.967891 
1.0472522 	 0.943838 
1.0472671 	 0.928986 
1.0472820 	 0.935021 
1.0472969 	 0.979682 
1.0473119 	 0.991470 
1.0473268 	 0.979968 
1.0473417 	 0.981437 
1.0473566 	 0.950336 
1.0473715 	 0.942492 
1.0473864 	 0.950780 
1.0474014 	 0.956556 
1.0474163 	 0.972478 
1.0474312 	 0.977119 
1.0474461 	 0.994160 
1.0474610 	 0.978128 
1.0474759 	 0.998408 
1.0474910 	 0.982837 
1.0475059 	 0.993336 
1.0475208 	 1.008430 
1.0475357 	 0.987892 
1.0475506 	 0.963958 
1.0475655 	 0.982186 
1.0475804 	 0.997534 
1.0475954 	 1.008700 
1.0476103 	 0.988316 
1.0476252 	 1.005730 
1.0476401 	 1.000170 
1.0476550 	 0.967638 
1.0476699 	 0.987957 
1.0476849 	 0.976963 
1.0476998 	 0.979833 
1.0477147 	 0.983105 
1.0477296 	 0.981177 
1.0477445 	 1.008900 
1.0477594 	 1.014320 
1.0477744 	 1.004360 
1.0477893 	 1.001430 
1.0478042 	 0.983936 
1.0478191 	 0.991117 
1.0478340 	 0.991980 
1.0478489 	 0.987594 
1.0478638 	 1.030800 
1.0478789 	 1.032520 
1.0478938 	 1.008410 
1.0479087 	 1.009620 
1.0479236 	 0.981643 
1.0479385 	 0.998649 
1.0479534 	 1.012340 
1.0479684 	 1.001440 
1.0479833 	 1.010580 
1.0479982 	 1.006970 
1.0480131 	 0.996833 
1.0480280 	 1.006280 
1.0480429 	 1.018930 
1.0480579 	 0.994645 
1.0480728 	 0.985156 
1.0480877 	 0.979175 
1.0481026 	 0.988360 
1.0481175 	 0.998745 
1.0481324 	 0.990823 
1.0481473 	 1.006510 
1.0481623 	 1.011100 
1.0481772 	 1.007180 
1.0481921 	 1.000590 
1.0482070 	 1.005350 
1.0482219 	 1.006690 
1.0482368 	 1.011990 
1.0482519 	 1.022830 
1.0482668 	 1.002690 
1.0482817 	 0.986133 
1.0482966 	 0.994893 
1.0483115 	 0.993557 
1.0483264 	 1.010130 
1.0483414 	 1.017780 
1.0483563 	 0.992552 
1.0483712 	 0.994950 
1.0483861 	 0.991982 
1.0484010 	 1.001670 
1.0484159 	 1.015910 
1.0484308 	 0.998221 
1.0484458 	 0.972398 
1.0484607 	 0.997007 
1.0484756 	 1.006070 
1.0484905 	 0.976694 
1.0485054 	 0.994496 
1.0485203 	 0.996531 
1.0485353 	 0.998270 
1.0485502 	 1.011110 
1.0485651 	 0.996851 
1.0485801 	 1.002280 
1.0485950 	 0.991793 
1.0486099 	 0.981097 
1.0486249 	 0.960391 
1.0486398 	 0.973793 
1.0486547 	 0.976452 
1.0486696 	 0.973975 
1.0486845 	 0.957874 
1.0486994 	 0.956457 
1.0487143 	 0.973843 
1.0487293 	 0.952835 
1.0487442 	 0.947153 
1.0487591 	 0.969898 
1.0487740 	 0.979765 
1.0487889 	 0.994883 
1.0488038 	 0.986849 
1.0488188 	 0.976178 
1.0488337 	 0.979598 
1.0488486 	 0.987378 
1.0488635 	 0.992317 
1.0488784 	 0.975405 
1.0488933 	 0.982374 
1.0489084 	 0.957197 
1.0489233 	 0.972618 
1.0489382 	 0.977659 
1.0489531 	 0.979817 
1.0489680 	 0.985748 
1.0489829 	 0.991139 
1.0489978 	 0.979463 
1.0490128 	 0.999967 
1.0490277 	 0.998862 
1.0490426 	 0.981396 
1.0490575 	 1.001500 
1.0490724 	 0.980393 
1.0490873 	 0.975401 
1.0491023 	 0.987274 
1.0491172 	 0.980624 
1.0491321 	 1.009720 
1.0491470 	 0.997271 
1.0491619 	 0.997937 
1.0491768 	 0.983246 
1.0491918 	 0.984807 
1.0492067 	 0.989104 
1.0492216 	 0.977572 
1.0492365 	 0.974576 
1.0492514 	 1.016040 
1.0492663 	 1.003810 
1.0492812 	 0.999879 
1.0492963 	 0.963942 
1.0493112 	 0.986150 
1.0493261 	 1.000310 
1.0493410 	 0.989769 
1.0493559 	 0.991719 
1.0493708 	 0.996841 
1.0493858 	 0.993571 
1.0494007 	 1.000840 
1.0494156 	 0.995381 
1.0494305 	 1.011050 
1.0494454 	 1.004490 
1.0494603 	 0.998743 
1.0494753 	 0.990443 
1.0494902 	 0.994291 
1.0495051 	 1.012030 
1.0495200 	 0.992292 
1.0495349 	 1.009620 
1.0495498 	 1.009120 
1.0495647 	 1.016080 
1.0495797 	 1.012290 
1.0495946 	 1.021870 
1.0496095 	 1.026300 
1.0496244 	 1.010360 
1.0496393 	 0.989736 
1.0496542 	 0.988072 
1.0496693 	 0.997539 
1.0496842 	 0.988599 
1.0496991 	 0.972011 
1.0497140 	 1.005360 
1.0497289 	 1.005560 
1.0497438 	 1.002620 
1.0497588 	 0.999716 
1.0497737 	 1.004950 
1.0497886 	 1.007560 
1.0498035 	 1.005910 
1.0498184 	 1.005490 
1.0498333 	 0.983248 
1.0498482 	 1.004870 
1.0498632 	 1.013180 
1.0498781 	 0.993538 
1.0498930 	 0.993313 
1.0499079 	 0.984172 
1.0499228 	 0.986714 
1.0499377 	 0.990298 
1.0499527 	 1.000020 
1.0499676 	 0.977829 
1.0499825 	 0.974567 
1.0499974 	 0.985360 
1.0500124 	 0.983602 
1.0500273 	 0.956008 
1.0500423 	 0.950964 
1.0500572 	 0.964776 
1.0500721 	 1.001760 
1.0500870 	 0.999673 
1.0501019 	 0.991119 
1.0501168 	 0.976507 
1.0501317 	 0.990440 
1.0501467 	 1.007140 
1.0501616 	 0.975896 
1.0501765 	 0.972465 
1.0501914 	 0.977734 
1.0502063 	 0.982277 
1.0502212 	 0.983368 
1.0502362 	 0.973417 
1.0502511 	 0.981277 
1.0502660 	 0.988065 
1.0502809 	 0.976048 
1.0502958 	 0.972742 
1.0503107 	 0.970103 
1.0503258 	 0.959951 
1.0503407 	 0.972288 
1.0503556 	 0.974992 
1.0503705 	 0.991412 
1.0503854 	 0.982266 
1.0504003 	 0.950971 
1.0504152 	 0.969163 
1.0504302 	 0.953353 
1.0504451 	 0.934795 
1.0504600 	 0.933140 
1.0504749 	 0.965019 
1.0504898 	 0.959947 
1.0505047 	 0.981378 
1.0505197 	 0.955627 
1.0505346 	 0.959335 
1.0505495 	 0.990925 
1.0505644 	 0.980133 
1.0505793 	 0.981349 
1.0505942 	 0.991355 
1.0506092 	 0.991687 
1.0506241 	 0.999959 
1.0506390 	 0.984709 
1.0506539 	 0.991518 
1.0506688 	 0.973156 
1.0506837 	 0.977946 
1.0506986 	 0.973611 
1.0507137 	 0.975266 
1.0507286 	 0.957624 
1.0507435 	 0.977538 
1.0507584 	 0.996834 
1.0507733 	 0.983669 
1.0507882 	 0.999744 
1.0508032 	 0.963576 
1.0508181 	 0.984719 
1.0508330 	 1.013880 
1.0508479 	 0.996715 
1.0508628 	 0.977889 
1.0508777 	 0.976978 
1.0508927 	 0.997586 
1.0509076 	 0.993745 
1.0509225 	 0.988639 
1.0509374 	 0.983041 
1.0509523 	 0.987185 
1.0509672 	 0.991812 
1.0509822 	 1.007610 
1.0509971 	 1.016500 
1.0510120 	 1.001770 
1.0510269 	 0.993837 
1.0510418 	 1.009710 
1.0510567 	 1.019800 
1.0510716 	 1.018610 
1.0510867 	 1.012180 
1.0511016 	 1.034120 
1.0511165 	 1.010700 
1.0511314 	 1.018670 
1.0511463 	 1.038730 
1.0511612 	 1.029450 
1.0511762 	 1.010370 
1.0511911 	 1.009170 
1.0512060 	 1.034110 
1.0512209 	 1.003800 
1.0512358 	 1.004820 
1.0512507 	 0.998457 
1.0512657 	 1.006990 
1.0512806 	 0.986916 
1.0512955 	 0.953573 
1.0513104 	 0.979407 
1.0513253 	 0.986409 
1.0513402 	 0.987170 
1.0513551 	 1.002160 


==> anc/HD210027/HD210027_74.dat <==
1.0225369 	 1.014700 
1.0225515 	 1.000290 
1.0225662 	 1.020430 
1.0225810 	 1.055660 
1.0225956 	 1.132080 
1.0226104 	 1.121430 
1.0226251 	 1.118610 
1.0226398 	 1.043840 
1.0226545 	 1.098250 
1.0226692 	 1.084820 
1.0226840 	 1.091990 
1.0226986 	 1.065410 
1.0227133 	 1.040280 
1.0227281 	 1.054780 
1.0227427 	 0.979299 
1.0227575 	 0.952086 
1.0227722 	 1.023680 
1.0227869 	 1.051900 
1.0228016 	 1.032280 
1.0228163 	 1.027820 
1.0228311 	 1.046860 
1.0228457 	 1.036020 
1.0228604 	 1.098750 
1.0228752 	 1.075750 
1.0228899 	 1.012650 
1.0229046 	 1.069620 
1.0229193 	 1.076380 
1.0229340 	 1.086460 
1.0229487 	 1.040410 
1.0229634 	 1.001030 
1.0229782 	 0.995523 
1.0229928 	 1.031970 
1.0230075 	 1.024600 
1.0230223 	 0.979341 
1.0230370 	 1.045420 
1.0230517 	 1.017000 
1.0230664 	 0.954588 
1.0230811 	 1.038600 
1.0230958 	 1.077010 
1.0231105 	 1.040350 
1.0231253 	 1.007300 
1.0231400 	 0.946993 
1.0231546 	 1.088560 
1.0231694 	 0.976704 
1.0231841 	 0.969674 
1.0231988 	 1.044750 
1.0232135 	 1.048880 
1.0232282 	 1.003890 
1.0232430 	 1.031980 
1.0232576 	 1.032050 
1.0232724 	 1.071170 
1.0232871 	 1.043590 
1.0233017 	 0.976228 
1.0233165 	 0.984668 
1.0233312 	 0.942763 
1.0233459 	 1.034880 
1.0233606 	 0.998962 
1.0233753 	 1.035770 
1.0233901 	 1.021680 
1.0234047 	 1.051380 
1.0234194 	 0.990097 
1.0234342 	 0.994067 
1.0234488 	 1.046260 
1.0234636 	 0.998383 
1.0234783 	 1.043410 
1.0234929 	 1.005740 
1.0235077 	 0.961680 
1.0235224 	 1.032540 
1.0235372 	 1.049430 
1.0235518 	 0.946639 
1.0235665 	 1.017450 
1.0235813 	 1.112500 
1.0235959 	 1.056060 
1.0236107 	 1.058790 
1.0236254 	 1.002520 
1.0236400 	 1.020200 
1.0236548 	 1.016120 
1.0236695 	 1.025690 
1.0236843 	 1.006510 
1.0236989 	 1.059910 
1.0237136 	 0.971436 
1.0237284 	 1.052560 
1.0237430 	 1.093580 
1.0237578 	 1.085590 
1.0237725 	 1.066690 
1.0237871 	 1.057350 
1.0238019 	 1.074720 
1.0238166 	 0.988022 
1.0238314 	 1.012120 
1.0238460 	 1.034810 
1.0238607 	 1.044680 
1.0238755 	 1.039900 
1.0238901 	 1.044760 
1.0239049 	 1.038560 
1.0239196 	 1.032550 
1.0239342 	 0.991513 
1.0239490 	 1.028840 
1.0239637 	 1.102590 
1.0239785 	 0.995443 
1.0239931 	 1.038390 
1.0240078 	 1.040640 
1.0240226 	 1.041550 
1.0240372 	 1.004140 
1.0240520 	 1.020450 
1.0240667 	 0.920031 
1.0240813 	 0.952421 
1.0240961 	 1.045150 
1.0241108 	 0.986770 
1.0241256 	 1.071470 
1.0241402 	 1.028360 
1.0241549 	 1.006590 
1.0241697 	 1.049550 
1.0241843 	 1.006670 
1.0241990 	 0.971712 
1.0242138 	 1.057890 
1.0242285 	 1.026440 
1.0242432 	 1.013950 
1.0242579 	 1.071700 
1.0242726 	 1.077040 
1.0242873 	 1.062380 
1.0243020 	 1.006220 
1.0243168 	 1.028260 
1.0243315 	 1.041640 
1.0243461 	 1.009560 
1.0243609 	 1.034480 
1.0243756 	 1.015830 
1.0243903 	 1.060930 
1.0244050 	 1.055820 
1.0244197 	 1.041440 
1.0244344 	 1.001960 
1.0244491 	 0.975628 
1.0244639 	 1.054850 
1.0244786 	 1.079390 
1.0244932 	 0.996796 
1.0245080 	 1.048320 
1.0245227 	 1.081540 
1.0245374 	 1.000150 
1.0245521 	 0.974154 
1.0245668 	 0.974232 
1.0245816 	 1.021960 
1.0245962 	 1.020100 
1.0246110 	 1.022800 
1.0246257 	 1.003860 
1.0246403 	 1.065440 
1.0246551 	 1.014950 
1.0246698 	 1.003400 
1.0246845 	 1.083210 
1.0246992 	 1.004830 
1.0247139 	 1.026220 
1.0247287 	 0.999214 
1.0247433 	 1.035620 
1.0247581 	 1.082000 
1.0247728 	 1.007800 
1.0247874 	 0.963916 
1.0248022 	 0.975964 
1.0248169 	 1.056320 
1.0248317 	 1.037550 
1.0248463 	 1.026370 
1.0248610 	 1.040790 
1.0248758 	 0.982022 
1.0248904 	 0.981786 
1.0249052 	 1.000350 
1.0249199 	 1.061440 
1.0249345 	 1.060440 
1.0249493 	 1.018500 
1.0249640 	 1.017840 
1.0249788 	 1.039700 
1.0249934 	 1.031420 
1.0250081 	 1.042950 
1.0250229 	 0.962594 
1.0250375 	 1.011810 
1.0250522 	 1.037770 
1.0250670 	 1.023210 
1.0250816 	 1.026350 
1.0250964 	 1.015880 
1.0251111 	 1.056020 
1.0251257 	 1.013550 
1.0251405 	 1.040660 
1.0251552 	 1.024340 
1.0251700 	 1.028300 
1.0251846 	 1.001500 
1.0251993 	 1.039180 
1.0252141 	 0.974063 
1.0252287 	 1.005970 
1.0252435 	 1.023660 
1.0252582 	 1.051610 
1.0252728 	 0.995120 
1.0252876 	 1.027110 
1.0253023 	 1.042400 
1.0253171 	 0.971688 
1.0253317 	 1.049220 
1.0253464 	 1.019090 
1.0253612 	 1.031790 
1.0253758 	 1.004700 
1.0253906 	 0.980685 
1.0254053 	 1.030840 
1.0254200 	 1.006110 
1.0254347 	 1.000060 
1.0254494 	 0.984331 
1.0254642 	 1.034440 
1.0254788 	 1.001370 
1.0254935 	 1.014030 
1.0255083 	 0.987926 
1.0255229 	 1.013000 
1.0255377 	 1.034850 
1.0255524 	 1.017740 
1.0255671 	 1.056740 
1.0255818 	 1.018360 
1.0255965 	 0.988019 
1.0256113 	 1.013090 
1.0256259 	 1.033130 
1.0256406 	 1.037190 
1.0256554 	 1.068610 
1.0256701 	 1.045370 
1.0256848 	 1.003490 
1.0256995 	 1.013770 
1.0257142 	 1.029000 
1.0257289 	 1.046380 
1.0257436 	 1.053840 
1.0257584 	 1.046310 
1.0257730 	 1.002940 
1.0257877 	 1.035300 
1.0258025 	 1.057030 
1.0258172 	 1.044090 
1.0258318 	 0.994667 
1.0258466 	 1.032490 
1.0258613 	 1.033670 
1.0258760 	 1.035790 
1.0258907 	 1.015460 
1.0259054 	 1.028860 
1.0259202 	 1.023350 
1.0259348 	 1.018980 
1.0259496 	 1.002350 
1.0259643 	 1.026080 
1.0259789 	 0.995907 
1.0259937 	 1.024070 
1.0260084 	 0.990655 
1.0260231 	 1.001330 
1.0260378 	 1.020910 
1.0260525 	 1.015980 
1.0260673 	 1.038740 
1.0260819 	 1.025050 
1.0260967 	 1.029570 
1.0261114 	 1.014590 
1.0261260 	 1.018610 
1.0261408 	 1.007980 
1.0261555 	 1.011380 
1.0261703 	 0.990679 
1.0261849 	 1.033270 
1.0261996 	 1.023820 
1.0262144 	 1.015770 
1.0262290 	 0.988020 
1.0262438 	 0.974703 
1.0262585 	 0.993013 
1.0262731 	 1.019280 
1.0262879 	 1.004870 
1.0263026 	 1.041080 
1.0263174 	 1.028180 
1.0263320 	 1.047660 
1.0263467 	 1.014370 
1.0263615 	 1.019700 
1.0263761 	 1.023400 
1.0263909 	 1.023120 
1.0264056 	 1.018060 
1.0264202 	 1.011870 
1.0264350 	 1.013160 
1.0264497 	 1.020030 
1.0264645 	 1.005760 
1.0264791 	 0.990447 
1.0264938 	 1.003460 
1.0265086 	 1.023730 
1.0265232 	 0.989222 
1.0265380 	 0.991209 
1.0265527 	 1.007930 
1.0265673 	 1.016050 
1.0265821 	 1.001830 
1.0265968 	 1.011000 
1.0266116 	 1.009090 
1.0266262 	 1.021090 
1.0266409 	 1.037290 
1.0266557 	 1.020320 
1.0266703 	 1.013500 
1.0266850 	 0.988744 
1.0266998 	 0.992107 
1.0267144 	 1.011160 
1.0267292 	 1.007450 
1.0267439 	 1.009670 
1.0267586 	 1.016210 
1.0267733 	 0.997738 
1.0267880 	 1.000780 
1.0268028 	 1.033940 
1.0268174 	 1.044190 
1.0268321 	 1.018350 
1.0268469 	 1.014630 
1.0268615 	 1.013850 
1.0268763 	 1.029040 
1.0268910 	 1.039960 
1.0269057 	 1.048690 
1.0269204 	 1.034280 
1.0269351 	 1.004770 
1.0269499 	 1.025200 
1.0269645 	 1.003270 
1.0269792 	 1.023730 
1.0269940 	 1.045050 
1.0270087 	 0.991303 
1.0270234 	 1.021130 
1.0270381 	 0.995544 
1.0270528 	 1.003020 
1.0270675 	 1.050320 
1.0270822 	 1.041070 
1.0270970 	 1.020020 
1.0271116 	 1.028120 
1.0271263 	 1.049180 
1.0271411 	 1.018880 
1.0271558 	 1.026800 
1.0271705 	 1.031350 
1.0271852 	 1.041190 
1.0271999 	 1.010270 
1.0272146 	 1.015410 
1.0272293 	 1.038280 
1.0272441 	 1.022750 
1.0272588 	 1.032870 
1.0272734 	 1.019850 
1.0272882 	 1.044970 
1.0273029 	 1.061350 
1.0273176 	 1.054550 
1.0273323 	 1.047940 
1.0273470 	 1.013920 
1.0273618 	 1.024100 
1.0273764 	 1.021330 
1.0273912 	 0.992498 
1.0274059 	 1.011290 
1.0274205 	 1.020570 
1.0274353 	 1.000090 
1.0274500 	 1.014990 
1.0274646 	 1.029220 
1.0274794 	 1.010070 
1.0274941 	 1.022320 
1.0275089 	 1.023290 
1.0275235 	 1.002320 
1.0275382 	 0.970446 
1.0275530 	 1.026330 
1.0275676 	 1.025530 
1.0275824 	 0.971303 
1.0275971 	 1.003880 
1.0276117 	 1.019440 
1.0276265 	 1.001490 
1.0276412 	 0.971486 
1.0276560 	 0.984425 
1.0276706 	 1.018640 
1.0276853 	 0.990310 
1.0277001 	 0.976507 
1.0277147 	 0.995246 
1.0277295 	 1.008580 
1.0277442 	 1.021570 
1.0277588 	 0.994651 
1.0277736 	 0.995536 
1.0277883 	 0.985752 
1.0278031 	 0.982893 
1.0278177 	 0.969425 
1.0278324 	 1.002380 
1.0278472 	 0.978500 
1.0278618 	 1.016550 
1.0278766 	 0.992933 
1.0278913 	 1.017000 
1.0279059 	 1.026670 
1.0279207 	 1.011070 
1.0279354 	 1.012910 
1.0279502 	 0.977615 
1.0279648 	 0.986119 
1.0279795 	 1.006540 
1.0279943 	 0.980951 
1.0280089 	 0.975220 
1.0280237 	 0.980738 
1.0280384 	 0.987890 
1.0280530 	 0.977686 
1.0280678 	 0.978198 
1.0280825 	 0.995392 
1.0280973 	 0.975314 
1.0281119 	 1.008200 
1.0281266 	 1.040770 
1.0281414 	 1.006830 
1.0281560 	 0.987732 
1.0281708 	 1.002620 
1.0281855 	 0.982882 
1.0282001 	 0.994298 
1.0282149 	 0.995216 
1.0282296 	 1.007350 
1.0282444 	 1.021980 
1.0282590 	 1.023070 
1.0282737 	 1.025630 
1.0282885 	 1.026780 
1.0283031 	 1.011630 
1.0283178 	 1.065060 
1.0283326 	 1.010160 
1.0283473 	 1.020050 
1.0283620 	 1.027180 
1.0283767 	 1.030510 
1.0283914 	 1.031660 
1.0284061 	 1.007820 
1.0284208 	 1.031630 
1.0284356 	 0.981963 
1.0284503 	 0.999234 
1.0284649 	 1.003010 
1.0284797 	 0.995834 
1.0284944 	 1.005870 
1.0285091 	 1.006170 
1.0285238 	 1.024630 
1.0285385 	 1.036170 
1.0285532 	 1.024750 
1.0285679 	 1.044590 
1.0285827 	 1.042670 
1.0285974 	 1.032640 
1.0286120 	 0.994921 
1.0286268 	 1.028080 
1.0286415 	 1.065150 
1.0286562 	 1.035000 
1.0286709 	 1.018180 
1.0286856 	 1.026660 
1.0287004 	 1.025760 
1.0287150 	 1.045770 
1.0287298 	 1.017220 
1.0287445 	 1.080350 
1.0287591 	 1.050430 
1.0287739 	 1.021070 
1.0287886 	 1.067020 
1.0288033 	 1.045400 
1.0288180 	 1.033290 
1.0288327 	 1.056080 
1.0288475 	 1.019940 
1.0288621 	 0.987876 
1.0288769 	 1.062390 
1.0288916 	 1.090740 
1.0289062 	 1.061850 
1.0289210 	 0.996483 
1.0289357 	 0.998870 
1.0289505 	 1.031670 
1.0289651 	 1.104360 
1.0289798 	 1.011120 
1.0289946 	 1.005550 
1.0290092 	 1.034140 
1.0290240 	 1.011850 
1.0290387 	 0.999069 
1.0290533 	 1.012820 
1.0290681 	 0.985152 
1.0290828 	 1.024430 
1.0290976 	 1.042900 
1.0291122 	 0.993569 
1.0291269 	 1.000760 
1.0291417 	 0.991079 
1.0291563 	 0.979437 
1.0291710 	 0.949170 
1.0291858 	 0.944446 
1.0292004 	 0.957282 
1.0292152 	 0.948322 
1.0292299 	 0.967166 
1.0292445 	 0.993224 
1.0292593 	 0.961492 
1.0292740 	 0.977430 
1.0292888 	 0.996048 
1.0293034 	 0.950153 
1.0293181 	 0.989923 
1.0293329 	 0.953509 
1.0293475 	 0.987112 
1.0293623 	 0.957310 
1.0293770 	 0.947530 
1.0293916 	 0.982124 
1.0294064 	 0.959668 
1.0294211 	 0.959515 
1.0294359 	 0.970610 
1.0294505 	 1.019710 
1.0294652 	 0.966154 
1.0294800 	 1.006160 
1.0294946 	 0.992157 
1.0295094 	 0.982008 
1.0295241 	 0.959232 
1.0295388 	 0.977648 
1.0295535 	 0.949742 
1.0295682 	 0.954893 
1.0295830 	 0.952762 
1.0295976 	 0.983633 
1.0296123 	 1.007830 
1.0296271 	 0.956574 
1.0296417 	 0.967883 
1.0296565 	 1.007760 
1.0296712 	 1.018300 
1.0296859 	 1.017610 
1.0297006 	 0.999422 
1.0297153 	 0.972788 
1.0297301 	 1.007810 
1.0297447 	 0.970540 
1.0297594 	 0.982574 
1.0297742 	 0.993972 
1.0297889 	 1.002550 
1.0298036 	 1.032810 
1.0298183 	 1.032650 
1.0298330 	 0.993977 
1.0298477 	 1.000980 
1.0298624 	 1.003720 
1.0298772 	 0.990880 
1.0298918 	 0.996754 
1.0299065 	 0.972841 
1.0299213 	 0.992629 
1.0299360 	 1.008340 
1.0299506 	 1.029340 
1.0299654 	 1.005710 
1.0299801 	 1.015720 
1.0299948 	 1.000860 
1.0300095 	 1.024810 
1.0300242 	 1.020440 
1.0300390 	 1.033570 
1.0300536 	 1.013790 
1.0300684 	 1.027900 
1.0300831 	 1.027400 
1.0300977 	 1.017290 
1.0301125 	 0.971347 
1.0301272 	 0.985842 
1.0301419 	 1.011250 
1.0301566 	 1.022300 
1.0301713 	 1.012820 
1.0301861 	 0.984514 
1.0302007 	 1.013360 
1.0302155 	 1.007140 
1.0302302 	 1.029920 
1.0302448 	 1.034670 
1.0302596 	 1.027760 
1.0302743 	 1.020980 
1.0302891 	 1.005470 
1.0303037 	 1.002360 
1.0303184 	 1.027440 
1.0303332 	 1.019330 
1.0303478 	 1.007190 
1.0303626 	 1.006620 
1.0303773 	 1.017660 
1.0303919 	 1.013670 
1.0304067 	 1.019700 
1.0304214 	 0.998432 
1.0304362 	 0.995737 
1.0304508 	 1.014130 
1.0304655 	 0.999317 
1.0304803 	 1.015210 
1.0304949 	 1.021550 
1.0305097 	 1.015150 
1.0305244 	 1.002280 
1.0305390 	 0.984110 
1.0305538 	 0.967591 
1.0305685 	 0.965951 
1.0305833 	 0.981805 
1.0305979 	 0.998689 
1.0306126 	 1.010430 
1.0306274 	 1.004820 
1.0306420 	 0.995359 
1.0306568 	 0.992817 
1.0306715 	 0.985206 
1.0306861 	 0.998919 
1.0307009 	 0.997693 
1.0307156 	 0.995735 
1.0307304 	 0.981020 
1.0307450 	 0.995822 
1.0307597 	 0.982809 
1.0307745 	 0.999410 
1.0307891 	 1.008870 
1.0308038 	 1.005360 
1.0308186 	 0.995272 
1.0308332 	 0.983977 
1.0308480 	 0.989545 
1.0308627 	 1.021280 
1.0308774 	 1.000050 
1.0308921 	 0.986124 
1.0309068 	 0.995792 
1.0309216 	 0.991264 
1.0309362 	 0.982000 
1.0309509 	 0.989635 
1.0309657 	 0.982452 
1.0309803 	 0.984833 
1.0309951 	 0.992546 
1.0310098 	 0.994065 
1.0310245 	 0.998328 
1.0310392 	 0.985518 
1.0310539 	 1.000490 
1.0310687 	 1.005770 
1.0310833 	 1.000590 
1.0310980 	 1.007450 
1.0311128 	 0.999590 
1.0311275 	 1.005740 
1.0311422 	 1.003730 
1.0311569 	 1.022260 
1.0311716 	 0.988713 
1.0311863 	 0.990817 
1.0312010 	 0.996080 
1.0312158 	 0.994845 
1.0312304 	 1.020070 
1.0312451 	 1.011200 
1.0312599 	 0.983330 
1.0312746 	 0.966198 
1.0312893 	 0.972352 
1.0313040 	 0.979906 
1.0313187 	 0.979685 
1.0313334 	 0.994816 
1.0313481 	 0.976527 
1.0313629 	 0.976795 
1.0313776 	 0.981168 
1.0313922 	 0.991254 
1.0314070 	 0.992221 
1.0314217 	 0.985569 
1.0314364 	 0.994127 
1.0314511 	 0.997876 
1.0314658 	 0.982548 
1.0314806 	 0.992570 
1.0314952 	 0.988033 
1.0315100 	 1.006930 
1.0315247 	 0.989375 
1.0315393 	 0.994289 
1.0315541 	 0.991236 
1.0315688 	 0.995897 
1.0315835 	 0.977030 
1.0315982 	 1.005190 
1.0316129 	 0.991081 
1.0316277 	 0.993401 
1.0316423 	 0.994451 
1.0316570 	 0.992363 
1.0316718 	 0.979787 
1.0316864 	 0.987830 
1.0317012 	 0.996347 
1.0317159 	 1.017300 
1.0317305 	 0.995308 
1.0317453 	 0.992592 
1.0317600 	 1.014810 
1.0317748 	 0.999607 
1.0317894 	 0.993945 
1.0318041 	 0.995594 
1.0318189 	 0.990318 
1.0318335 	 0.993228 
1.0318483 	 1.001520 
1.0318630 	 1.015030 
1.0318776 	 1.010310 
1.0318924 	 1.006690 
1.0319071 	 1.010770 
1.0319219 	 0.999065 
1.0319365 	 1.010150 
1.0319512 	 0.989755 
1.0319660 	 0.976194 
1.0319806 	 1.002190 
1.0319954 	 1.013760 
1.0320101 	 1.008310 
1.0320247 	 1.010660 
1.0320395 	 0.998074 
1.0320542 	 0.998575 
1.0320690 	 0.993972 
1.0320836 	 0.996701 
1.0320983 	 0.995025 
1.0321131 	 1.005970 
1.0321277 	 1.015530 
1.0321425 	 1.001560 
1.0321572 	 0.988747 
1.0321718 	 0.991686 
1.0321866 	 0.981340 
1.0322013 	 0.995324 
1.0322161 	 0.989229 
1.0322307 	 0.987479 
1.0322454 	 1.006440 
1.0322602 	 1.033800 
1.0322748 	 0.984608 
1.0322896 	 0.986320 
1.0323043 	 1.002220 
1.0323189 	 1.010470 
1.0323337 	 1.007440 
1.0323484 	 0.995515 
1.0323632 	 0.987028 
1.0323778 	 1.019820 
1.0323925 	 0.996740 
1.0324073 	 0.978558 
1.0324219 	 0.998676 
1.0324366 	 1.025820 
1.0324514 	 1.024530 
1.0324661 	 0.989636 
1.0324808 	 1.022050 
1.0324955 	 1.001290 
1.0325102 	 0.987142 
1.0325249 	 0.994468 
1.0325396 	 1.009740 
1.0325544 	 1.000280 
1.0325691 	 1.012140 
1.0325837 	 1.020430 
1.0325985 	 1.036850 
1.0326132 	 1.008710 
1.0326279 	 1.008640 
1.0326426 	 0.992059 
1.0326573 	 1.004290 
1.0326720 	 0.998197 
1.0326867 	 1.001020 
1.0327015 	 1.015880 
1.0327162 	 1.013060 
1.0327308 	 1.017010 
1.0327456 	 1.014220 
1.0327603 	 1.001920 
1.0327750 	 1.011430 
1.0327897 	 1.013000 
1.0328044 	 1.002070 
1.0328192 	 1.000170 
1.0328338 	 1.000590 
1.0328486 	 1.013900 
1.0328633 	 1.012590 
1.0328779 	 1.016160 
1.0328927 	 0.989915 
1.0329074 	 1.011380 
1.0329221 	 1.022120 
1.0329368 	 1.000790 
1.0329515 	 0.995672 
1.0329663 	 0.977877 
1.0329809 	 0.952827 
1.0329957 	 0.904639 
1.0330104 	 0.841309 
1.0330250 	 0.774211 
1.0330398 	 0.793402 
1.0330545 	 0.870343 
1.0330693 	 0.945124 
1.0330839 	 0.974044 
1.0330986 	 0.964013 
1.0331134 	 0.962605 
1.0331280 	 0.964723 
1.0331428 	 0.967203 
1.0331575 	 0.975615 
1.0331721 	 0.985033 
1.0331869 	 0.990679 
1.0332016 	 0.985561 
1.0332162 	 0.994002 
1.0332310 	 0.973332 
1.0332457 	 1.004110 
1.0332605 	 0.980650 
1.0332751 	 0.992743 
1.0332898 	 0.979084 
1.0333046 	 0.985315 
1.0333192 	 0.988991 
1.0333340 	 1.004530 
1.0333487 	 0.992830 
1.0333633 	 0.893553 
1.0333781 	 0.898687 
1.0333928 	 0.969372 
1.0334076 	 0.981908 
1.0334222 	 0.988858 
1.0334369 	 0.992608 
1.0334517 	 1.011410 
1.0334663 	 1.010240 
1.0334811 	 0.996519 
1.0334958 	 0.979594 
1.0335104 	 0.966265 
1.0335252 	 0.970978 
1.0335399 	 0.968188 
1.0335547 	 0.977104 
1.0335693 	 0.976112 
1.0335840 	 0.982807 
1.0335988 	 0.974556 
1.0336134 	 0.972635 
1.0336282 	 0.976456 
1.0336429 	 0.977482 
1.0336576 	 0.971131 
1.0336723 	 0.981351 
1.0336870 	 0.960497 
1.0337018 	 0.957875 
1.0337164 	 0.974004 
1.0337311 	 0.969475 
1.0337459 	 0.968878 
1.0337605 	 0.940473 
1.0337753 	 0.980611 
1.0337900 	 0.997450 
1.0338047 	 0.966406 
1.0338194 	 0.960393 
1.0338341 	 0.957049 
1.0338489 	 0.955726 
1.0338635 	 0.965762 
1.0338782 	 0.974252 
1.0338930 	 0.946119 
1.0339077 	 0.976963 
1.0339224 	 0.984432 
1.0339371 	 0.963419 
1.0339518 	 0.971209 
1.0339665 	 0.970829 
1.0339812 	 0.947305 
1.0339960 	 0.954432 
1.0340106 	 0.969217 
1.0340253 	 0.965680 
1.0340401 	 0.957305 
1.0340548 	 0.958914 
1.0340694 	 0.991962 
1.0340842 	 0.984573 
1.0340989 	 0.973619 
1.0341136 	 0.972218 
1.0341283 	 0.972822 
1.0341430 	 0.965208 
1.0341578 	 0.966341 
1.0341724 	 0.961564 
1.0341872 	 0.961689 
1.0342019 	 0.989039 
1.0342165 	 0.988331 
1.0342313 	 0.960496 
1.0342460 	 0.986421 
1.0342607 	 0.977040 
1.0342754 	 0.977970 
1.0342901 	 0.976080 
1.0343049 	 0.964298 
1.0343195 	 0.962752 
1.0343343 	 0.984762 
1.0343490 	 0.998000 
1.0343636 	 0.976858 
1.0343784 	 0.969197 
1.0343931 	 0.992368 
1.0344079 	 0.982598 
1.0344225 	 0.994796 
1.0344372 	 0.970061 
1.0344520 	 0.985983 
1.0344666 	 0.991599 
1.0344814 	 0.966387 
1.0344961 	 0.978892 
1.0345107 	 0.986371 
1.0345255 	 0.997944 
1.0345402 	 1.001620 
1.0345550 	 1.013250 
1.0345696 	 1.015580 
1.0345843 	 1.004230 
1.0345991 	 0.998294 
1.0346137 	 0.990184 
1.0346285 	 0.975467 
1.0346432 	 0.942606 
1.0346578 	 0.916946 
1.0346726 	 0.883146 
1.0346873 	 0.888402 
1.0347021 	 0.943549 
1.0347167 	 0.981972 
1.0347314 	 0.994643 
1.0347462 	 0.973679 
1.0347608 	 0.969215 
1.0347756 	 0.971942 
1.0347903 	 0.953106 
1.0348049 	 0.957474 
1.0348197 	 0.964745 
1.0348344 	 0.966335 
1.0348492 	 0.997396 
1.0348638 	 0.997006 
1.0348785 	 0.992538 
1.0348933 	 0.981550 
1.0349079 	 0.990072 
1.0349226 	 1.008150 
1.0349374 	 1.018710 
1.0349520 	 1.010660 
1.0349668 	 1.019500 
1.0349815 	 1.014410 
1.0349962 	 1.001220 
1.0350109 	 0.990424 
1.0350256 	 0.988999 
1.0350404 	 1.005410 
1.0350550 	 1.006000 
1.0350697 	 0.992994 
1.0350845 	 1.009610 
1.0350991 	 0.980559 
1.0351139 	 1.000000 
1.0351286 	 0.993733 
1.0351433 	 1.002790 
1.0351580 	 1.028730 
1.0351727 	 1.014860 
1.0351875 	 0.995795 
1.0352021 	 0.977779 
1.0352168 	 1.002540 
1.0352316 	 1.010910 
1.0352463 	 1.027390 
1.0352610 	 1.011450 
1.0352757 	 1.019380 
1.0352904 	 0.993266 
1.0353051 	 1.015910 
1.0353198 	 1.004990 
1.0353346 	 0.994913 
1.0353492 	 1.003940 
1.0353639 	 0.989989 
1.0353787 	 0.992709 
1.0353934 	 1.000320 
1.0354081 	 1.001000 
1.0354228 	 1.003960 
1.0354375 	 0.981354 
1.0354522 	 1.007740 
1.0354669 	 0.994771 
1.0354817 	 1.002160 
1.0354964 	 0.998977 
1.0355110 	 0.973605 
1.0355258 	 0.980645 
1.0355405 	 0.989083 
1.0355552 	 1.004020 
1.0355699 	 0.983200 
1.0355846 	 0.946308 
1.0355994 	 0.952512 
1.0356140 	 0.977323 
1.0356288 	 0.974661 
1.0356435 	 0.962179 
1.0356581 	 0.969126 
1.0356729 	 0.957171 
1.0356876 	 0.966037 
1.0357022 	 0.966827 
1.0357170 	 0.940400 
1.0357317 	 0.976649 
1.0357465 	 0.982872 
1.0357611 	 0.969660 
1.0357758 	 0.952906 
1.0357906 	 0.960538 
1.0358052 	 1.015220 
1.0358200 	 0.980316 
1.0358347 	 0.982304 
1.0358493 	 0.972646 
1.0358641 	 0.971866 
1.0358788 	 0.948038 
1.0358936 	 0.985146 
1.0359082 	 0.977830 
1.0359229 	 0.947949 
1.0359377 	 0.970969 
1.0359523 	 0.958961 
1.0359671 	 0.982399 
1.0359818 	 0.996639 
1.0359964 	 0.979234 
1.0360112 	 0.966818 
1.0360259 	 0.962560 
1.0360407 	 0.980781 
1.0360553 	 0.971099 
1.0360700 	 0.949681 
1.0360848 	 0.957700 
1.0360994 	 0.955413 
1.0361142 	 0.959414 
1.0361289 	 0.963323 
1.0361435 	 0.973428 
1.0361583 	 0.984579 
1.0361730 	 0.962729 
1.0361878 	 0.952642 
1.0362024 	 0.962816 
1.0362171 	 0.984828 
1.0362319 	 0.949693 
1.0362465 	 0.980702 
1.0362613 	 0.996002 
1.0362760 	 0.999541 
1.0362906 	 0.966384 
1.0363054 	 0.974515 
1.0363201 	 0.952654 
1.0363349 	 0.937116 
1.0363495 	 0.964720 
1.0363642 	 0.964235 
1.0363790 	 0.959819 
1.0363936 	 0.970223 
1.0364084 	 0.966586 
1.0364231 	 0.971610 
1.0364377 	 0.975869 
1.0364525 	 0.967995 
1.0364672 	 0.956670 
1.0364820 	 0.958199 
1.0364966 	 0.964951 
1.0365113 	 0.965583 
1.0365261 	 0.971103 
1.0365407 	 0.979145 
1.0365554 	 0.959472 
1.0365702 	 0.983400 
1.0365849 	 0.959583 
1.0365996 	 0.960364 
1.0366143 	 0.984213 
1.0366290 	 0.968881 
1.0366437 	 0.974826 
1.0366584 	 0.964975 
1.0366732 	 0.959215 
1.0366879 	 0.954317 
1.0367025 	 0.961124 
1.0367173 	 0.943629 
1.0367320 	 0.961730 
1.0367467 	 0.965614 
1.0367614 	 0.983793 
1.0367761 	 0.976609 
1.0367908 	 0.954531 
1.0368055 	 0.973279 
1.0368203 	 0.975297 
1.0368350 	 0.972862 
1.0368496 	 0.953815 
1.0368644 	 0.976724 
1.0368791 	 0.963099 
1.0368938 	 0.991328 
1.0369085 	 0.983971 
1.0369232 	 0.975163 
1.0369380 	 0.997914 
1.0369526 	 0.979111 
1.0369674 	 0.998605 
1.0369821 	 0.997130 
1.0369967 	 0.974611 
1.0370115 	 0.973756 
1.0370262 	 0.996142 
1.0370409 	 0.981166 
1.0370556 	 0.981722 
1.0370703 	 0.993937 
1.0370851 	 0.974439 
1.0370997 	 0.992716 
1.0371145 	 1.000380 
1.0371292 	 0.974920 
1.0371438 	 1.009810 
1.0371586 	 0.985121 
1.0371733 	 0.980397 
1.0371881 	 0.976747 
1.0372027 	 1.006550 
1.0372174 	 1.003430 
1.0372322 	 1.024850 


==> anc/HD210027/HD210027_75.dat <==
1.0089991 	 1.039510 
1.0090137 	 1.028010 
1.0090282 	 1.046860 
1.0090427 	 0.983762 
1.0090573 	 0.945367 
1.0090718 	 1.006510 
1.0090864 	 1.116730 
1.0091009 	 1.082150 
1.0091155 	 1.067840 
1.0091300 	 1.027210 
1.0091445 	 0.972289 
1.0091591 	 0.997851 
1.0091736 	 1.037380 
1.0091882 	 1.166050 
1.0092027 	 0.968768 
1.0092173 	 1.010400 
1.0092318 	 1.067470 
1.0092462 	 1.129780 
1.0092608 	 1.125390 
1.0092753 	 1.004910 
1.0092899 	 1.007760 
1.0093044 	 1.052820 
1.0093189 	 1.044380 
1.0093335 	 1.080720 
1.0093480 	 1.060740 
1.0093626 	 1.101500 
1.0093771 	 1.091100 
1.0093917 	 0.980916 
1.0094062 	 0.984048 
1.0094208 	 1.060820 
1.0094353 	 1.116540 
1.0094498 	 1.054000 
1.0094644 	 1.118880 
1.0094789 	 1.005370 
1.0094935 	 1.043140 
1.0095080 	 0.991655 
1.0095226 	 0.981618 
1.0095371 	 1.085500 
1.0095516 	 1.056590 
1.0095662 	 1.100100 
1.0095807 	 0.989865 
1.0095953 	 1.025590 
1.0096098 	 0.968523 
1.0096244 	 1.064080 
1.0096389 	 1.039690 
1.0096534 	 1.033680 
1.0096680 	 1.074240 
1.0096825 	 1.095560 
1.0096971 	 1.061650 
1.0097116 	 1.038910 
1.0097262 	 1.028550 
1.0097406 	 0.991971 
1.0097551 	 1.025410 
1.0097697 	 0.989894 
1.0097842 	 1.117330 
1.0097988 	 1.035460 
1.0098133 	 1.032960 
1.0098279 	 1.057440 
1.0098424 	 1.099660 
1.0098569 	 1.044280 
1.0098715 	 1.156060 
1.0098860 	 1.126000 
1.0099006 	 1.053010 
1.0099151 	 1.001300 
1.0099297 	 0.963572 
1.0099442 	 1.083300 
1.0099587 	 1.021120 
1.0099733 	 1.029070 
1.0099878 	 1.023340 
1.0100024 	 1.024630 
1.0100169 	 0.987970 
1.0100315 	 0.897008 
1.0100460 	 1.036610 
1.0100605 	 1.054510 
1.0100751 	 0.989778 
1.0100896 	 1.044170 
1.0101042 	 1.003320 
1.0101187 	 0.965753 
1.0101333 	 0.984456 
1.0101478 	 0.969380 
1.0101624 	 1.009540 
1.0101769 	 0.999873 
1.0101914 	 1.026700 
1.0102060 	 0.983030 
1.0102204 	 0.978971 
1.0102350 	 1.007100 
1.0102495 	 0.893521 
1.0102640 	 0.963863 
1.0102786 	 1.106850 
1.0102931 	 1.044410 
1.0103077 	 1.056360 
1.0103222 	 1.047640 
1.0103368 	 1.047780 
1.0103513 	 1.082410 
1.0103658 	 1.117840 
1.0103804 	 1.098780 
1.0103949 	 1.052330 
1.0104095 	 1.033300 
1.0104240 	 1.011200 
1.0104386 	 1.045320 
1.0104531 	 1.067660 
1.0104676 	 0.942510 
1.0104822 	 0.951464 
1.0104967 	 1.005540 
1.0105113 	 1.068030 
1.0105258 	 1.049290 
1.0105404 	 1.149570 
1.0105549 	 1.098680 
1.0105695 	 1.033730 
1.0105840 	 1.068410 
1.0105985 	 1.049700 
1.0106131 	 1.119930 
1.0106276 	 1.007800 
1.0106422 	 1.100420 
1.0106567 	 0.989399 
1.0106713 	 1.033860 
1.0106858 	 1.020550 
1.0107003 	 0.975293 
1.0107148 	 1.094180 
1.0107293 	 1.047360 
1.0107439 	 1.120040 
1.0107584 	 1.123550 
1.0107729 	 1.064640 
1.0107875 	 1.037250 
1.0108020 	 1.161720 
1.0108166 	 1.131320 
1.0108311 	 1.024840 
1.0108457 	 1.041090 
1.0108602 	 1.060090 
1.0108747 	 1.035740 
1.0108893 	 0.958459 
1.0109038 	 1.030580 
1.0109184 	 1.076920 
1.0109329 	 1.078530 
1.0109475 	 1.084060 
1.0109620 	 0.997880 
1.0109766 	 0.968482 
1.0109911 	 1.011500 
1.0110056 	 1.110290 
1.0110202 	 1.066780 
1.0110347 	 1.145150 
1.0110493 	 1.154990 
1.0110638 	 1.145650 
1.0110784 	 1.120380 
1.0110929 	 1.041530 
1.0111074 	 1.021880 
1.0111220 	 1.031950 
1.0111365 	 1.161290 
1.0111511 	 1.162990 
1.0111656 	 1.118720 
1.0111802 	 1.055830 
1.0111947 	 1.005570 
1.0112091 	 0.988843 
1.0112237 	 1.026770 
1.0112382 	 1.121700 
1.0112528 	 1.117160 
1.0112673 	 1.059930 
1.0112818 	 1.068960 
1.0112964 	 1.030570 
1.0113109 	 1.077730 
1.0113255 	 1.034740 
1.0113400 	 1.021180 
1.0113546 	 1.056420 
1.0113691 	 1.066310 
1.0113837 	 1.003370 
1.0113982 	 1.030790 
1.0114127 	 1.018360 
1.0114273 	 0.943452 
1.0114418 	 0.979805 
1.0114564 	 1.023660 
1.0114709 	 1.053830 
1.0114855 	 1.028550 
1.0115000 	 1.037980 
1.0115145 	 1.026360 
1.0115291 	 1.046760 
1.0115436 	 1.068470 
1.0115582 	 1.063620 
1.0115727 	 1.053840 
1.0115873 	 1.015320 
1.0116018 	 1.093980 
1.0116163 	 1.037880 
1.0116309 	 1.002730 
1.0116454 	 0.992576 
1.0116600 	 1.109450 
1.0116745 	 1.034340 
1.0116891 	 1.091100 
1.0117035 	 1.054800 
1.0117180 	 1.025880 
1.0117326 	 1.034490 
1.0117471 	 0.998931 
1.0117617 	 1.050480 
1.0117762 	 1.010800 
1.0117908 	 0.961569 
1.0118053 	 1.018950 
1.0118198 	 1.043090 
1.0118344 	 1.010800 
1.0118489 	 1.054050 
1.0118635 	 1.100680 
1.0118780 	 1.090940 
1.0118926 	 1.030300 
1.0119071 	 0.993703 
1.0119216 	 0.994405 
1.0119362 	 1.042510 
1.0119507 	 1.006460 
1.0119653 	 1.009550 
1.0119798 	 1.013510 
1.0119944 	 1.045030 
1.0120089 	 1.084330 
1.0120234 	 1.003670 
1.0120380 	 0.975315 
1.0120525 	 1.077450 
1.0120671 	 1.028920 
1.0120816 	 1.134780 
1.0120962 	 1.058700 
1.0121107 	 0.972776 
1.0121253 	 1.052910 
1.0121398 	 1.067740 
1.0121543 	 0.960029 
1.0121689 	 1.004720 
1.0121833 	 0.977947 
1.0121979 	 1.067280 
1.0122124 	 1.083860 
1.0122269 	 1.055790 
1.0122415 	 1.071910 
1.0122560 	 1.059540 
1.0122706 	 1.041250 
1.0122851 	 1.014890 
1.0122997 	 1.004080 
1.0123142 	 1.030470 
1.0123287 	 1.009070 
1.0123433 	 1.056750 
1.0123578 	 1.097850 
1.0123724 	 1.019600 
1.0123869 	 1.038430 
1.0124015 	 1.086810 
1.0124160 	 1.043550 
1.0124305 	 1.063970 
1.0124451 	 1.043090 
1.0124596 	 1.077610 
1.0124742 	 1.057590 
1.0124887 	 0.998141 
1.0125033 	 1.063330 
1.0125178 	 1.106840 
1.0125324 	 1.026830 
1.0125469 	 1.018080 
1.0125614 	 0.994766 
1.0125760 	 1.034270 
1.0125905 	 1.046880 
1.0126051 	 1.022800 
1.0126196 	 1.051140 
1.0126342 	 0.960606 
1.0126487 	 0.938799 
1.0126632 	 0.915489 
1.0126777 	 0.827864 
1.0126922 	 0.912124 
1.0127068 	 0.925090 
1.0127213 	 0.972494 
1.0127358 	 1.013210 
1.0127504 	 0.976394 
1.0127649 	 0.986748 
1.0127795 	 0.997361 
1.0127940 	 1.019090 
1.0128086 	 0.988072 
1.0128231 	 1.039290 
1.0128376 	 1.059970 
1.0128522 	 0.975429 
1.0128667 	 0.975795 
1.0128813 	 1.111860 
1.0128958 	 1.055700 
1.0129104 	 1.098390 
1.0129249 	 1.051640 
1.0129395 	 1.081820 
1.0129540 	 1.061110 
1.0129685 	 1.090900 
1.0129831 	 1.065900 
1.0129976 	 1.024640 
1.0130122 	 1.089550 
1.0130267 	 1.065620 
1.0130413 	 1.031070 
1.0130558 	 1.015040 
1.0130703 	 1.069610 
1.0130849 	 1.054980 
1.0130994 	 1.141940 
1.0131140 	 1.009410 
1.0131285 	 1.061270 
1.0131431 	 1.085940 
1.0131576 	 1.066380 
1.0131720 	 1.040440 
1.0131866 	 1.043590 
1.0132011 	 1.005980 
1.0132157 	 1.058290 
1.0132302 	 1.057320 
1.0132447 	 1.007020 
1.0132593 	 1.046170 
1.0132738 	 1.077330 
1.0132884 	 1.030170 
1.0133029 	 1.031710 
1.0133175 	 1.000310 
1.0133320 	 1.010340 
1.0133466 	 1.001270 
1.0133611 	 1.026830 
1.0133756 	 1.030280 
1.0133902 	 1.020210 
1.0134047 	 1.035460 
1.0134193 	 1.032640 
1.0134338 	 1.042890 
1.0134484 	 1.067740 
1.0134629 	 1.062220 
1.0134774 	 1.061400 
1.0134920 	 1.043180 
1.0135065 	 1.000410 
1.0135211 	 1.012380 
1.0135356 	 1.021610 
1.0135502 	 1.012590 
1.0135647 	 1.044060 
1.0135792 	 1.025790 
1.0135938 	 1.019160 
1.0136083 	 1.030820 
1.0136229 	 1.032300 
1.0136374 	 1.005140 
1.0136518 	 1.023340 
1.0136664 	 0.997604 
1.0136809 	 1.043060 
1.0136955 	 1.052020 
1.0137100 	 1.076100 
1.0137246 	 1.003790 
1.0137391 	 0.992901 
1.0137537 	 1.030240 
1.0137682 	 1.032720 
1.0137827 	 1.027640 
1.0137973 	 1.040310 
1.0138118 	 1.007000 
1.0138264 	 0.995229 
1.0138409 	 1.006600 
1.0138555 	 0.994969 
1.0138700 	 0.994953 
1.0138845 	 0.983428 
1.0138991 	 0.966966 
1.0139136 	 0.938827 
1.0139282 	 1.012200 
1.0139427 	 1.023190 
1.0139573 	 0.968131 
1.0139718 	 1.010700 
1.0139863 	 1.013700 
1.0140009 	 0.959214 
1.0140154 	 1.022190 
1.0140300 	 0.995059 
1.0140445 	 0.982070 
1.0140591 	 1.004980 
1.0140736 	 1.005480 
1.0140882 	 1.028470 
1.0141027 	 1.043700 
1.0141172 	 1.045480 
1.0141318 	 0.958354 
1.0141462 	 1.002450 
1.0141608 	 1.015950 
1.0141753 	 1.022060 
1.0141898 	 0.989074 
1.0142044 	 0.994604 
1.0142189 	 0.968341 
1.0142335 	 0.973057 
1.0142480 	 1.003740 
1.0142626 	 1.006080 
1.0142771 	 0.995018 
1.0142916 	 0.996664 
1.0143062 	 1.006830 
1.0143207 	 1.033780 
1.0143353 	 1.019740 
1.0143498 	 0.990975 
1.0143644 	 0.994345 
1.0143789 	 1.008290 
1.0143934 	 1.023260 
1.0144080 	 0.979981 
1.0144225 	 1.020460 
1.0144371 	 1.009960 
1.0144516 	 1.004970 
1.0144662 	 0.998571 
1.0144807 	 0.998572 
1.0144953 	 0.976517 
1.0145098 	 1.030140 
1.0145243 	 1.015220 
1.0145389 	 1.017250 
1.0145534 	 1.018640 
1.0145680 	 1.012510 
1.0145825 	 0.969854 
1.0145971 	 0.977485 
1.0146116 	 1.015800 
1.0146261 	 1.014680 
1.0146406 	 0.999200 
1.0146551 	 1.026580 
1.0146697 	 1.042460 
1.0146842 	 1.044280 
1.0146987 	 1.006590 
1.0147133 	 0.993207 
1.0147278 	 0.976577 
1.0147424 	 0.995783 
1.0147569 	 1.038430 
1.0147715 	 1.018450 
1.0147860 	 0.985806 
1.0148005 	 0.991496 
1.0148151 	 0.966269 
1.0148296 	 0.923411 
1.0148442 	 0.909490 
1.0148587 	 0.948722 
1.0148733 	 0.975443 
1.0148878 	 1.005970 
1.0149024 	 1.007620 
1.0149169 	 0.987353 
1.0149314 	 0.974059 
1.0149460 	 0.988277 
1.0149605 	 0.956713 
1.0149751 	 0.964564 
1.0149896 	 1.025270 
1.0150042 	 1.016340 
1.0150187 	 1.012960 
1.0150332 	 1.013370 
1.0150478 	 1.010500 
1.0150623 	 1.005190 
1.0150769 	 0.993003 
1.0150914 	 1.011830 
1.0151060 	 1.028180 
1.0151205 	 0.996071 
1.0151349 	 0.994179 
1.0151495 	 1.008990 
1.0151640 	 0.991274 
1.0151786 	 1.011010 
1.0151931 	 1.018540 
1.0152076 	 0.997327 
1.0152222 	 1.001160 
1.0152367 	 1.039700 
1.0152513 	 1.020540 
1.0152658 	 1.050650 
1.0152804 	 1.037250 
1.0152949 	 1.026700 
1.0153095 	 1.006390 
1.0153240 	 1.041530 
1.0153385 	 1.044650 
1.0153531 	 1.007350 
1.0153676 	 1.010260 
1.0153822 	 1.002690 
1.0153967 	 1.005110 
1.0154113 	 1.037260 
1.0154258 	 1.026430 
1.0154403 	 0.996833 
1.0154549 	 0.993249 
1.0154694 	 1.039890 
1.0154840 	 1.022340 
1.0154985 	 0.994509 
1.0155131 	 1.025980 
1.0155276 	 1.040810 
1.0155421 	 1.024080 
1.0155567 	 1.024250 
1.0155712 	 1.013930 
1.0155858 	 0.993032 
1.0156003 	 1.011150 
1.0156147 	 0.989042 
1.0156293 	 0.997245 
1.0156438 	 1.001580 
1.0156584 	 0.976263 
1.0156729 	 0.989516 
1.0156875 	 0.981928 
1.0157020 	 0.987765 
1.0157166 	 1.020940 
1.0157311 	 1.019020 
1.0157456 	 1.011790 
1.0157602 	 1.005410 
1.0157747 	 0.998016 
1.0157893 	 0.997932 
1.0158038 	 0.965750 
1.0158184 	 0.965895 
1.0158329 	 0.986042 
1.0158474 	 1.008560 
1.0158620 	 0.998398 
1.0158765 	 0.985402 
1.0158911 	 0.954259 
1.0159056 	 0.967441 
1.0159202 	 0.979443 
1.0159347 	 1.003940 
1.0159492 	 0.975704 
1.0159638 	 0.981767 
1.0159783 	 0.980996 
1.0159929 	 0.986782 
1.0160074 	 1.006650 
1.0160220 	 0.983511 
1.0160365 	 0.986477 
1.0160511 	 1.010480 
1.0160656 	 1.006080 
1.0160801 	 0.993754 
1.0160947 	 1.012050 
1.0161091 	 0.998057 
1.0161237 	 1.001850 
1.0161382 	 1.002920 
1.0161527 	 0.990349 
1.0161673 	 0.968069 
1.0161818 	 0.978561 
1.0161964 	 0.995580 
1.0162109 	 0.987460 
1.0162255 	 0.999330 
1.0162400 	 0.992831 
1.0162545 	 1.016830 
1.0162691 	 0.984126 
1.0162836 	 0.968893 
1.0162982 	 0.998717 
1.0163127 	 0.995961 
1.0163273 	 0.998234 
1.0163418 	 1.002150 
1.0163563 	 1.000320 
1.0163709 	 0.989897 
1.0163854 	 0.991151 
1.0164000 	 1.012830 
1.0164145 	 1.005820 
1.0164291 	 0.990766 
1.0164436 	 1.010050 
1.0164582 	 1.011560 
1.0164727 	 1.012920 
1.0164872 	 1.011770 
1.0165018 	 1.010190 
1.0165163 	 1.000540 
1.0165309 	 0.991991 
1.0165454 	 1.003580 
1.0165600 	 0.989292 
1.0165745 	 1.002720 
1.0165890 	 1.005440 
1.0166035 	 0.981351 
1.0166180 	 0.995697 
1.0166326 	 1.014600 
1.0166471 	 1.021180 
1.0166616 	 0.991673 
1.0166762 	 0.997885 
1.0166907 	 0.987835 
1.0167053 	 0.988998 
1.0167198 	 0.984386 
1.0167344 	 0.991737 
1.0167489 	 0.999647 
1.0167634 	 0.993311 
1.0167780 	 0.987464 
1.0167925 	 0.982746 
1.0168071 	 0.994832 
1.0168216 	 0.976615 
1.0168362 	 0.992535 
1.0168507 	 0.981230 
1.0168653 	 0.993869 
1.0168798 	 1.008040 
1.0168943 	 1.010470 
1.0169089 	 1.011970 
1.0169234 	 0.998611 
1.0169380 	 1.011480 
1.0169525 	 1.029950 
1.0169671 	 1.026090 
1.0169816 	 0.989884 
1.0169961 	 0.990845 
1.0170107 	 1.001520 
1.0170252 	 0.994973 
1.0170398 	 0.997179 
1.0170543 	 1.020070 
1.0170689 	 0.980002 
1.0170834 	 0.949682 
1.0170978 	 0.995734 
1.0171124 	 1.033100 
1.0171269 	 1.011840 
1.0171415 	 1.063200 
1.0171560 	 0.998946 
1.0171705 	 0.951163 
1.0171851 	 0.977524 
1.0171996 	 1.005590 
1.0172142 	 1.004130 
1.0172287 	 1.001440 
1.0172433 	 1.010500 
1.0172578 	 0.960799 
1.0172724 	 1.004640 
1.0172869 	 0.996321 
1.0173014 	 0.986324 
1.0173160 	 0.982313 
1.0173305 	 1.003140 
1.0173451 	 1.000850 
1.0173596 	 0.996530 
1.0173742 	 0.986533 
1.0173887 	 0.999424 
1.0174032 	 0.975385 
1.0174178 	 1.012640 
1.0174323 	 0.986246 
1.0174469 	 0.969375 
1.0174614 	 0.991945 
1.0174760 	 0.972811 
1.0174905 	 1.002370 
1.0175050 	 0.991024 
1.0175196 	 0.972729 
1.0175341 	 0.971466 
1.0175487 	 0.988177 
1.0175632 	 1.001220 
1.0175776 	 1.012740 
1.0175922 	 1.003000 
1.0176067 	 0.992839 
1.0176213 	 1.000010 
1.0176358 	 0.992080 
1.0176504 	 0.984780 
1.0176649 	 1.000990 
1.0176795 	 0.989169 
1.0176940 	 0.986303 
1.0177085 	 0.999811 
1.0177231 	 0.987294 
1.0177376 	 0.980914 
1.0177522 	 0.973834 
1.0177667 	 0.996276 
1.0177813 	 1.004120 
1.0177958 	 0.983645 
1.0178103 	 0.989594 
1.0178249 	 1.012230 
1.0178394 	 0.993130 
1.0178540 	 0.993830 
1.0178685 	 0.990065 
1.0178831 	 1.009160 
1.0178976 	 0.986930 
1.0179121 	 0.989580 
1.0179267 	 0.988837 
1.0179412 	 0.989434 
1.0179558 	 0.991137 
1.0179703 	 0.986024 
1.0179849 	 1.006460 
1.0179994 	 0.998436 
1.0180140 	 0.987541 
1.0180285 	 1.001270 
1.0180430 	 1.000040 
1.0180576 	 0.987055 
1.0180720 	 0.992708 
1.0180866 	 0.989956 
1.0181011 	 0.999299 
1.0181156 	 0.990050 
1.0181302 	 1.006080 
1.0181447 	 0.981750 
1.0181593 	 0.995097 
1.0181738 	 0.977307 
1.0181884 	 0.975166 
1.0182029 	 0.994120 
1.0182174 	 0.980569 
1.0182320 	 0.989112 
1.0182465 	 0.962522 
1.0182611 	 0.964202 
1.0182756 	 0.983713 
1.0182902 	 1.007740 
1.0183047 	 0.991494 
1.0183192 	 0.975605 
1.0183338 	 0.998640 
1.0183483 	 0.993952 
1.0183629 	 0.998477 
1.0183774 	 0.989121 
1.0183920 	 0.984756 
1.0184065 	 0.970469 
1.0184211 	 0.999749 
1.0184356 	 0.977785 
1.0184501 	 0.978214 
1.0184647 	 0.995746 
1.0184792 	 1.004640 
1.0184938 	 1.007170 
1.0185083 	 0.997782 
1.0185229 	 0.994523 
1.0185374 	 0.969050 
1.0185519 	 0.981970 
1.0185664 	 0.987093 
1.0185809 	 0.976071 
1.0185955 	 0.979902 
1.0186100 	 0.974173 
1.0186245 	 0.972615 
1.0186391 	 0.983450 
1.0186536 	 0.988739 
1.0186682 	 0.986206 
1.0186827 	 0.981230 
1.0186973 	 1.002110 
1.0187118 	 1.000450 
1.0187263 	 0.985195 
1.0187409 	 0.982794 
1.0187554 	 0.992215 
1.0187700 	 0.985403 
1.0187845 	 0.983370 
1.0187991 	 0.991212 
1.0188136 	 1.014200 
1.0188282 	 0.997231 
1.0188427 	 0.987348 
1.0188572 	 0.996186 
1.0188718 	 0.983446 
1.0188863 	 0.996181 
1.0189009 	 0.999534 
1.0189154 	 1.013310 
1.0189300 	 1.007120 
1.0189445 	 0.997926 
1.0189590 	 0.974053 
1.0189736 	 0.992892 
1.0189881 	 1.000000 
1.0190027 	 0.998371 
1.0190172 	 0.996452 
1.0190318 	 0.980483 
1.0190463 	 0.988624 
1.0190607 	 0.988516 
1.0190753 	 0.988363 
1.0190898 	 0.971072 
1.0191044 	 0.992680 
1.0191189 	 0.984868 
1.0191334 	 0.980968 
1.0191480 	 0.997778 
1.0191625 	 0.968198 
1.0191771 	 0.998423 
1.0191916 	 1.010800 
1.0192062 	 1.007110 
1.0192207 	 0.984570 
1.0192353 	 0.998007 
1.0192498 	 0.999749 
1.0192643 	 0.998929 
1.0192789 	 1.004850 
1.0192934 	 0.992458 
1.0193080 	 1.004000 
1.0193225 	 0.990573 
1.0193371 	 1.006120 
1.0193516 	 0.991153 
1.0193661 	 1.013480 
1.0193807 	 0.994089 
1.0193952 	 0.983761 
1.0194098 	 0.985651 
1.0194243 	 0.991746 
1.0194389 	 1.002200 
1.0194534 	 1.007630 
1.0194679 	 1.005730 
1.0194825 	 1.017690 
1.0194970 	 0.997462 
1.0195116 	 0.989536 
1.0195261 	 0.996942 
1.0195405 	 0.999532 
1.0195551 	 1.004470 
1.0195696 	 1.005940 
1.0195842 	 1.007680 
1.0195987 	 0.981584 
1.0196133 	 0.971038 
1.0196278 	 0.984893 
1.0196424 	 0.973188 
1.0196569 	 0.979183 
1.0196714 	 1.001060 
1.0196860 	 0.996559 
1.0197005 	 0.987215 
1.0197151 	 0.981888 
1.0197296 	 0.995040 
1.0197442 	 1.007890 
1.0197587 	 0.984524 
1.0197732 	 0.976519 
1.0197878 	 0.986501 
1.0198023 	 1.006850 
1.0198169 	 1.017220 
1.0198314 	 0.993806 
1.0198460 	 1.008110 
1.0198605 	 1.049310 
1.0198750 	 1.011740 
1.0198896 	 1.008440 
1.0199041 	 0.999357 
1.0199187 	 0.992351 
1.0199332 	 0.987283 
1.0199478 	 0.981342 
1.0199623 	 0.996054 
1.0199769 	 0.995384 
1.0199914 	 0.988742 
1.0200059 	 1.005860 
1.0200205 	 1.005760 
1.0200349 	 1.005450 
1.0200495 	 0.991943 
1.0200640 	 1.007840 
1.0200785 	 1.012250 
1.0200931 	 1.014200 
1.0201076 	 1.010410 
1.0201222 	 0.997149 
1.0201367 	 1.002510 
1.0201513 	 1.013270 
1.0201658 	 1.009820 
1.0201803 	 0.982213 
1.0201949 	 0.995515 
1.0202094 	 1.016150 
1.0202240 	 1.018990 
1.0202385 	 1.027150 
1.0202531 	 1.029530 
1.0202676 	 1.001900 
1.0202821 	 0.987690 
1.0202967 	 0.982634 
1.0203112 	 1.013210 
1.0203258 	 1.029780 
1.0203403 	 1.001490 
1.0203549 	 1.016240 
1.0203694 	 1.016010 
1.0203840 	 1.028040 
1.0203985 	 1.030940 
1.0204130 	 1.008980 
1.0204276 	 0.981356 
1.0204421 	 0.997419 
1.0204567 	 1.008700 
1.0204712 	 1.008560 
1.0204858 	 1.011110 
1.0205003 	 1.000110 
1.0205148 	 0.977311 
1.0205293 	 1.007810 
1.0205438 	 1.022150 
1.0205584 	 1.010710 
1.0205729 	 1.017510 
1.0205874 	 1.028560 
1.0206020 	 1.018890 
1.0206165 	 1.011230 
1.0206311 	 1.021360 
1.0206456 	 1.005240 
1.0206602 	 0.980373 
1.0206747 	 0.988313 
1.0206892 	 1.038360 
1.0207038 	 0.995217 
1.0207183 	 0.996485 
1.0207329 	 1.003100 
1.0207474 	 1.000520 
1.0207620 	 1.009920 
1.0207765 	 0.999225 
1.0207911 	 1.020120 
1.0208056 	 1.006120 
1.0208201 	 1.012650 
1.0208347 	 0.979825 
1.0208492 	 1.002600 
1.0208638 	 1.011580 
1.0208783 	 0.999084 
1.0208929 	 1.021470 
1.0209074 	 1.012100 
1.0209219 	 1.012410 
1.0209365 	 1.009970 
1.0209510 	 1.033010 
1.0209656 	 0.989810 
1.0209801 	 0.988196 
1.0209947 	 1.018460 
1.0210092 	 1.006040 
1.0210236 	 0.998246 
1.0210382 	 1.013320 
1.0210527 	 1.022280 
1.0210673 	 1.007930 
1.0210818 	 1.003330 
1.0210963 	 1.024090 
1.0211109 	 1.009800 
1.0211254 	 0.995301 
1.0211400 	 1.016670 
1.0211545 	 0.998566 
1.0211691 	 0.994295 
1.0211836 	 0.997628 
1.0211982 	 0.975880 
1.0212127 	 1.020680 
1.0212272 	 1.012300 
1.0212418 	 0.984363 
1.0212563 	 1.003700 
1.0212709 	 1.001460 
1.0212854 	 0.966120 
1.0213000 	 0.986538 
1.0213145 	 0.997896 
1.0213290 	 0.988761 
1.0213436 	 0.994884 
1.0213581 	 0.974926 
1.0213727 	 0.962732 
1.0213872 	 0.993022 
1.0214018 	 0.989222 
1.0214163 	 0.976930 
1.0214309 	 0.989828 
1.0214454 	 0.956010 
1.0214599 	 0.979642 
1.0214745 	 0.987633 
1.0214890 	 0.957825 
1.0215034 	 0.965323 
1.0215180 	 0.985229 
1.0215325 	 0.983504 
1.0215471 	 0.972221 
1.0215616 	 0.985765 
1.0215762 	 0.981754 
1.0215907 	 0.981090 
1.0216053 	 0.974244 
1.0216198 	 1.017290 
1.0216343 	 0.985560 
1.0216489 	 0.989552 
1.0216634 	 0.991484 
1.0216780 	 0.986352 
1.0216925 	 0.985531 
1.0217071 	 0.966616 
1.0217216 	 0.975555 
1.0217361 	 0.990795 
1.0217507 	 0.985282 
1.0217652 	 0.974502 
1.0217798 	 0.974685 
1.0217943 	 1.008450 
1.0218089 	 0.992850 
1.0218234 	 0.974643 
1.0218379 	 0.982129 
1.0218525 	 0.995344 
1.0218670 	 0.985273 
1.0218816 	 0.976020 
1.0218961 	 0.964406 
1.0219107 	 0.938369 
1.0219252 	 0.897044 
1.0219398 	 0.869779 
1.0219543 	 0.886987 
1.0219688 	 0.957421 
1.0219834 	 0.961615 
1.0219978 	 0.956027 
1.0220124 	 0.968424 
1.0220269 	 0.935390 
1.0220414 	 0.951268 
1.0220560 	 0.919425 
1.0220705 	 0.965574 
1.0220851 	 0.969297 
1.0220996 	 0.958730 
1.0221142 	 0.948606 
1.0221287 	 0.956341 
1.0221432 	 0.950640 
1.0221578 	 0.959190 
1.0221723 	 0.967664 
1.0221869 	 0.992903 
1.0222014 	 0.990871 
1.0222160 	 0.958131 
1.0222305 	 0.955793 
1.0222450 	 0.952328 
1.0222596 	 0.974735 
1.0222741 	 0.937643 
1.0222887 	 0.943442 
1.0223032 	 0.961314 
1.0223178 	 0.966956 
1.0223323 	 0.970259 
1.0223469 	 0.962467 
1.0223614 	 0.971363 
1.0223759 	 0.995307 
1.0223905 	 0.957327 
1.0224050 	 0.960147 
1.0224196 	 0.949440 
1.0224341 	 0.957792 
1.0224487 	 0.940034 
1.0224632 	 0.986966 
1.0224777 	 0.979564 
1.0224922 	 0.966721 
1.0225067 	 0.978517 
1.0225213 	 0.986413 
1.0225358 	 1.000300 
1.0225503 	 0.971054 
1.0225649 	 0.986208 
1.0225794 	 0.977013 
1.0225940 	 0.978422 
1.0226085 	 0.964476 
1.0226231 	 0.961391 
1.0226376 	 0.976027 
1.0226521 	 0.962488 
1.0226667 	 0.946961 
1.0226812 	 0.949988 
1.0226958 	 0.989274 
1.0227103 	 1.000880 
1.0227249 	 0.946058 
1.0227394 	 0.944493 
1.0227540 	 0.960381 
1.0227685 	 0.949431 
1.0227830 	 0.966635 
1.0227976 	 0.983792 
1.0228121 	 0.995751 
1.0228267 	 0.985659 
1.0228412 	 0.976253 
1.0228558 	 0.981207 
1.0228703 	 0.977718 
1.0228848 	 0.988266 
1.0228994 	 0.962088 
1.0229139 	 0.961606 
1.0229285 	 0.957268 
1.0229430 	 0.977302 
1.0229576 	 0.980108 
1.0229721 	 0.974977 
1.0229865 	 0.964532 
1.0230011 	 0.970619 
1.0230156 	 0.985110 
1.0230302 	 0.960611 
1.0230447 	 0.982375 
1.0230592 	 0.973193 
1.0230738 	 0.962976 
1.0230883 	 0.952711 
1.0231029 	 0.941643 
1.0231174 	 0.933292 
1.0231320 	 0.950733 
1.0231465 	 0.944209 
1.0231611 	 0.981542 
1.0231756 	 0.987138 
1.0231901 	 0.965273 
1.0232047 	 0.955858 
1.0232192 	 0.952253 
1.0232338 	 0.962314 
1.0232483 	 0.973047 
1.0232629 	 0.949381 
1.0232774 	 0.964648 
1.0232919 	 0.978179 
1.0233065 	 0.974051 
1.0233210 	 0.976981 
1.0233356 	 0.971148 
1.0233501 	 0.970618 
1.0233647 	 1.000770 
1.0233792 	 0.986285 
1.0233938 	 0.974578 
1.0234083 	 0.992184 
1.0234228 	 0.969160 
1.0234374 	 0.975844 
1.0234519 	 0.973437 
1.0234663 	 1.002830 
1.0234809 	 0.997137 
1.0234954 	 0.981306 
1.0235100 	 0.978730 
1.0235245 	 0.995824 


==> anc/HD210027/HD210027_76.dat <==
0.9958123 	 0.942480 
0.9958266 	 1.108900 
0.9958409 	 1.169510 
0.9958552 	 1.195020 
0.9958695 	 1.186490 
0.9958838 	 1.081850 
0.9958982 	 1.159600 
0.9959125 	 1.151760 
0.9959268 	 0.995610 
0.9959411 	 0.957737 
0.9959554 	 0.955052 
0.9959697 	 1.021830 
0.9959840 	 0.974689 
0.9959983 	 1.015950 
0.9960126 	 1.058670 
0.9960269 	 1.127850 
0.9960412 	 1.070070 
0.9960555 	 1.086190 
0.9960699 	 0.973669 
0.9960842 	 0.974737 
0.9960985 	 1.096010 
0.9961128 	 1.155190 
0.9961271 	 1.106110 
0.9961414 	 1.057320 
0.9961557 	 1.064300 
0.9961700 	 1.036520 
0.9961844 	 1.109560 
0.9961986 	 1.008280 
0.9962130 	 1.009850 
0.9962273 	 1.043630 
0.9962416 	 1.026080 
0.9962559 	 0.981047 
0.9962702 	 1.078400 
0.9962845 	 1.017800 
0.9962988 	 1.006660 
0.9963131 	 1.107950 
0.9963275 	 1.064140 
0.9963418 	 0.983110 
0.9963561 	 0.993328 
0.9963704 	 1.049820 
0.9963847 	 1.029430 
0.9963990 	 1.045450 
0.9964133 	 0.994768 
0.9964277 	 0.930485 
0.9964420 	 0.971396 
0.9964563 	 1.027520 
0.9964706 	 1.009880 
0.9964849 	 1.100150 
0.9964992 	 1.026970 
0.9965135 	 1.063600 
0.9965278 	 1.180210 
0.9965421 	 1.077540 
0.9965564 	 1.023640 
0.9965707 	 1.057320 
0.9965850 	 1.125240 
0.9965994 	 1.206110 
0.9966137 	 1.104450 
0.9966280 	 1.052150 
0.9966423 	 1.031470 
0.9966566 	 1.097030 
0.9966709 	 1.036210 
0.9966852 	 1.159390 
0.9966995 	 1.096700 
0.9967138 	 0.988811 
0.9967281 	 0.984673 
0.9967424 	 1.055280 
0.9967567 	 1.011610 
0.9967711 	 1.015220 
0.9967854 	 1.004030 
0.9967997 	 1.034770 
0.9968140 	 0.980395 
0.9968283 	 1.062990 
0.9968426 	 1.068870 
0.9968569 	 1.056340 
0.9968712 	 1.028830 
0.9968855 	 1.066700 
0.9968998 	 1.129240 
0.9969142 	 1.058530 
0.9969284 	 0.964571 
0.9969428 	 0.925355 
0.9969571 	 1.048480 
0.9969714 	 1.037900 
0.9969857 	 1.008510 
0.9970000 	 0.941745 
0.9970143 	 1.012420 
0.9970286 	 1.156050 
0.9970429 	 1.124830 
0.9970573 	 1.084650 
0.9970716 	 1.082050 
0.9970859 	 1.067460 
0.9971002 	 1.065890 
0.9971145 	 1.003030 
0.9971288 	 1.101820 
0.9971431 	 1.026540 
0.9971575 	 0.989390 
0.9971718 	 0.995130 
0.9971861 	 1.003250 
0.9972004 	 1.038610 
0.9972147 	 1.011030 
0.9972290 	 1.058470 
0.9972433 	 1.038810 
0.9972576 	 1.051620 
0.9972719 	 1.034890 
0.9972862 	 1.079120 
0.9973006 	 1.148210 
0.9973149 	 1.024910 
0.9973292 	 1.025130 
0.9973435 	 1.059030 
0.9973578 	 1.111400 
0.9973721 	 1.139970 
0.9973864 	 1.093890 
0.9974007 	 1.041440 
0.9974150 	 1.028510 
0.9974293 	 1.015170 
0.9974436 	 1.065210 
0.9974579 	 1.087270 
0.9974723 	 1.011450 
0.9974866 	 1.039460 
0.9975009 	 1.114400 
0.9975152 	 0.994919 
0.9975295 	 1.079770 
0.9975438 	 1.026020 
0.9975581 	 1.027130 
0.9975724 	 1.025520 
0.9975867 	 1.042670 
0.9976010 	 1.089980 
0.9976153 	 1.058610 
0.9976296 	 1.071550 
0.9976440 	 1.089160 
0.9976583 	 1.064260 
0.9976726 	 1.095220 
0.9976869 	 1.067410 
0.9977012 	 1.045290 
0.9977155 	 1.042920 
0.9977298 	 1.005970 
0.9977441 	 1.061480 
0.9977584 	 0.991013 
0.9977727 	 1.001010 
0.9977871 	 1.031820 
0.9978014 	 1.043060 
0.9978157 	 1.071280 
0.9978300 	 1.087540 
0.9978443 	 1.050770 
0.9978586 	 1.083280 
0.9978729 	 1.145160 
0.9978873 	 1.018550 
0.9979016 	 1.075510 
0.9979159 	 1.028090 
0.9979302 	 1.064580 
0.9979445 	 1.070080 
0.9979588 	 1.099870 
0.9979731 	 1.059700 
0.9979874 	 1.043110 
0.9980018 	 1.086730 
0.9980161 	 1.061440 
0.9980304 	 0.992576 
0.9980447 	 1.091580 
0.9980590 	 1.062620 
0.9980733 	 1.004250 
0.9980876 	 1.069170 
0.9981019 	 1.029460 
0.9981162 	 1.084150 
0.9981305 	 1.016640 
0.9981448 	 1.045210 
0.9981591 	 1.028510 
0.9981735 	 1.080440 
0.9981878 	 1.044990 
0.9982021 	 0.990448 
0.9982164 	 0.927290 
0.9982307 	 1.038640 
0.9982450 	 0.998259 
0.9982593 	 1.042630 
0.9982736 	 1.019180 
0.9982879 	 1.066440 
0.9983022 	 1.027420 
0.9983165 	 1.056080 
0.9983308 	 1.056350 
0.9983452 	 1.078910 
0.9983595 	 1.085250 
0.9983738 	 1.054430 
0.9983881 	 1.018920 
0.9984024 	 1.055670 
0.9984167 	 1.067430 
0.9984310 	 1.007720 
0.9984453 	 1.061900 
0.9984596 	 1.046150 
0.9984739 	 1.018800 
0.9984882 	 0.978952 
0.9985025 	 1.058730 
0.9985169 	 1.072540 
0.9985312 	 1.054020 
0.9985455 	 1.045650 
0.9985598 	 1.042590 
0.9985741 	 1.038590 
0.9985884 	 1.023510 
0.9986027 	 1.099340 
0.9986171 	 1.028220 
0.9986314 	 1.043830 
0.9986457 	 1.065140 
0.9986600 	 1.095340 
0.9986743 	 1.057330 
0.9986886 	 1.037280 
0.9987029 	 1.160480 
0.9987173 	 1.122790 
0.9987316 	 1.076840 
0.9987459 	 1.031190 
0.9987602 	 1.003780 
0.9987745 	 1.087790 
0.9987888 	 1.045620 
0.9988031 	 1.039270 
0.9988174 	 1.064100 
0.9988317 	 1.064660 
0.9988460 	 1.024600 
0.9988603 	 1.024660 
0.9988747 	 1.058610 
0.9988890 	 1.051900 
0.9989033 	 1.018600 
0.9989176 	 1.025500 
0.9989319 	 1.031510 
0.9989462 	 1.031580 
0.9989605 	 1.018000 
0.9989748 	 0.997908 
0.9989891 	 1.082350 
0.9990034 	 1.087300 
0.9990177 	 1.058660 
0.9990320 	 1.052480 
0.9990464 	 1.052050 
0.9990607 	 1.055660 
0.9990750 	 1.027720 
0.9990893 	 1.016240 
0.9991036 	 1.029000 
0.9991179 	 1.018080 
0.9991322 	 0.981980 
0.9991465 	 1.000320 
0.9991608 	 1.063720 
0.9991751 	 1.069480 
0.9991894 	 1.026480 
0.9992037 	 1.038440 
0.9992181 	 1.007320 
0.9992324 	 1.044710 
0.9992467 	 0.991732 
0.9992610 	 1.038430 
0.9992753 	 1.119600 
0.9992896 	 1.038470 
0.9993039 	 1.037950 
0.9993182 	 1.057620 
0.9993325 	 1.029290 
0.9993469 	 1.059580 
0.9993612 	 1.046920 
0.9993755 	 1.060240 
0.9993898 	 1.002440 
0.9994041 	 0.969410 
0.9994184 	 1.003820 
0.9994327 	 1.041830 
0.9994471 	 0.984449 
0.9994614 	 1.012200 
0.9994757 	 1.120000 
0.9994900 	 1.073890 
0.9995043 	 0.998067 
0.9995186 	 1.029080 
0.9995329 	 1.073580 
0.9995472 	 1.053390 
0.9995616 	 1.024150 
0.9995759 	 1.014120 
0.9995902 	 1.036750 
0.9996045 	 1.029570 
0.9996188 	 0.999945 
0.9996331 	 1.031140 
0.9996474 	 1.068290 
0.9996617 	 1.025580 
0.9996760 	 1.031740 
0.9996903 	 1.011980 
0.9997046 	 0.994852 
0.9997189 	 1.026830 
0.9997332 	 0.990424 
0.9997476 	 1.027210 
0.9997619 	 0.978340 
0.9997762 	 1.004850 
0.9997905 	 1.032940 
0.9998048 	 1.030740 
0.9998191 	 1.020210 
0.9998334 	 1.051370 
0.9998477 	 1.005450 
0.9998620 	 1.046590 
0.9998763 	 1.020670 
0.9998906 	 0.993899 
0.9999049 	 1.023750 
0.9999193 	 1.105430 
0.9999336 	 1.066440 
0.9999479 	 1.023590 
0.9999622 	 1.019480 
0.9999765 	 1.058680 
0.9999908 	 1.055370 
1.0000051 	 1.015030 
1.0000194 	 1.025390 
1.0000337 	 1.027330 
1.0000480 	 1.003200 
1.0000623 	 0.986626 
1.0000767 	 1.009440 
1.0000910 	 1.024940 
1.0001053 	 1.065600 
1.0001196 	 1.062980 
1.0001339 	 1.005920 
1.0001482 	 1.039740 
1.0001625 	 0.990038 
1.0001769 	 1.045980 
1.0001912 	 1.035850 
1.0002055 	 1.043740 
1.0002198 	 0.997649 
1.0002341 	 1.008120 
1.0002484 	 1.053830 
1.0002627 	 1.056560 
1.0002770 	 1.072660 
1.0002913 	 1.041050 
1.0003057 	 1.067120 
1.0003200 	 1.045140 
1.0003343 	 1.043130 
1.0003486 	 1.036020 
1.0003629 	 1.046400 
1.0003772 	 1.007680 
1.0003915 	 1.034940 
1.0004058 	 1.020050 
1.0004201 	 0.994521 
1.0004344 	 1.065900 
1.0004487 	 1.027180 
1.0004630 	 1.027690 
1.0004773 	 1.072030 
1.0004916 	 1.036050 
1.0005059 	 1.058720 
1.0005203 	 1.056990 
1.0005347 	 0.989739 
1.0005490 	 1.107490 
1.0005633 	 1.031340 
1.0005776 	 1.041740 
1.0005919 	 1.015660 
1.0006062 	 0.994280 
1.0006205 	 1.010960 
1.0006348 	 1.026070 
1.0006491 	 1.048060 
1.0006634 	 1.029150 
1.0006777 	 1.024140 
1.0006920 	 1.015560 
1.0007063 	 0.974127 
1.0007206 	 1.044330 
1.0007349 	 1.065290 
1.0007492 	 1.062100 
1.0007635 	 1.009870 
1.0007778 	 1.007950 
1.0007921 	 1.013220 
1.0008065 	 1.021540 
1.0008208 	 1.010460 
1.0008351 	 0.983980 
1.0008494 	 0.991506 
1.0008637 	 1.054700 
1.0008781 	 1.025270 
1.0008924 	 1.017420 
1.0009067 	 1.013230 
1.0009210 	 1.015940 
1.0009353 	 1.032020 
1.0009496 	 1.040560 
1.0009639 	 1.012420 
1.0009782 	 0.991523 
1.0009925 	 1.018030 
1.0010068 	 1.014840 
1.0010211 	 1.001930 
1.0010355 	 1.010640 
1.0010498 	 1.014580 
1.0010641 	 1.024570 
1.0010784 	 1.039960 
1.0010927 	 1.049090 
1.0011070 	 1.029180 
1.0011213 	 1.068150 
1.0011356 	 1.068430 
1.0011499 	 1.017410 
1.0011642 	 1.003560 
1.0011785 	 1.046470 
1.0011928 	 1.050460 
1.0012071 	 1.044730 
1.0012215 	 1.051600 
1.0012358 	 1.027490 
1.0012501 	 1.004640 
1.0012645 	 1.038740 
1.0012788 	 1.037660 
1.0012931 	 1.028910 
1.0013074 	 1.029270 
1.0013217 	 1.023540 
1.0013360 	 0.989175 
1.0013503 	 1.005480 
1.0013646 	 1.047510 
1.0013789 	 1.056290 
1.0013932 	 1.021000 
1.0014075 	 1.037720 
1.0014218 	 1.041470 
1.0014361 	 1.068330 
1.0014504 	 1.042050 
1.0014647 	 0.981178 
1.0014790 	 1.030300 
1.0014933 	 1.038090 
1.0015076 	 1.038510 
1.0015219 	 1.006700 
1.0015363 	 1.000040 
1.0015506 	 0.992414 
1.0015649 	 1.052230 
1.0015793 	 1.052890 
1.0015936 	 1.030450 
1.0016079 	 1.014750 
1.0016222 	 0.999761 
1.0016365 	 1.029350 
1.0016508 	 1.048920 
1.0016651 	 1.008180 
1.0016794 	 0.978708 
1.0016937 	 0.995431 
1.0017080 	 1.009350 
1.0017223 	 1.027490 
1.0017366 	 1.007160 
1.0017509 	 0.995407 
1.0017653 	 1.001690 
1.0017796 	 1.004210 
1.0017939 	 1.005970 
1.0018082 	 1.041370 
1.0018225 	 1.031840 
1.0018368 	 1.018870 
1.0018511 	 0.991483 
1.0018654 	 1.013710 
1.0018797 	 1.000000 
1.0018940 	 1.021490 
1.0019083 	 1.036100 
1.0019227 	 1.030010 
1.0019370 	 1.022620 
1.0019513 	 1.000470 
1.0019656 	 1.041000 
1.0019799 	 1.034800 
1.0019943 	 1.031390 
1.0020086 	 1.016900 
1.0020229 	 1.008410 
1.0020372 	 1.014580 
1.0020515 	 1.014110 
1.0020658 	 1.003260 
1.0020801 	 1.019640 
1.0020944 	 1.021410 
1.0021087 	 1.013880 
1.0021230 	 1.011430 
1.0021373 	 1.017640 
1.0021516 	 1.011440 
1.0021659 	 1.004730 
1.0021802 	 0.993649 
1.0021945 	 1.015510 
1.0022088 	 0.969165 
1.0022231 	 0.983154 
1.0022374 	 1.033290 
1.0022517 	 0.991936 
1.0022662 	 0.980689 
1.0022805 	 0.984817 
1.0022948 	 1.010950 
1.0023091 	 1.040200 
1.0023234 	 1.031880 
1.0023377 	 1.035820 
1.0023520 	 1.021560 
1.0023663 	 1.003240 
1.0023806 	 0.999489 
1.0023949 	 0.985667 
1.0024092 	 1.020620 
1.0024235 	 1.019660 
1.0024378 	 1.000840 
1.0024521 	 1.006380 
1.0024664 	 1.018110 
1.0024807 	 0.988302 
1.0024951 	 0.978197 
1.0025094 	 0.990638 
1.0025237 	 0.990945 
1.0025380 	 1.000130 
1.0025523 	 1.039160 
1.0025666 	 1.026980 
1.0025809 	 1.022150 
1.0025952 	 1.000450 
1.0026095 	 1.005900 
1.0026239 	 1.003640 
1.0026382 	 1.009880 
1.0026525 	 0.985843 
1.0026668 	 0.991071 
1.0026811 	 1.010470 
1.0026954 	 1.016350 
1.0027097 	 0.981499 
1.0027241 	 1.017520 
1.0027384 	 0.997879 
1.0027527 	 1.016930 
1.0027670 	 0.985141 
1.0027813 	 1.022310 
1.0027956 	 1.010530 
1.0028099 	 1.005820 
1.0028242 	 0.991139 
1.0028385 	 1.003780 
1.0028528 	 0.986964 
1.0028671 	 0.994442 
1.0028814 	 1.023950 
1.0028957 	 0.979384 
1.0029100 	 0.997133 
1.0029243 	 1.010100 
1.0029386 	 1.012030 
1.0029529 	 0.984273 
1.0029674 	 0.976100 
1.0029817 	 0.987789 
1.0029960 	 0.993381 
1.0030103 	 1.012590 
1.0030246 	 0.992247 
1.0030389 	 1.028360 
1.0030532 	 1.017330 
1.0030675 	 1.013490 
1.0030818 	 1.013950 
1.0030961 	 1.006930 
1.0031104 	 0.992274 
1.0031247 	 0.994073 
1.0031390 	 1.009800 
1.0031533 	 1.000080 
1.0031676 	 0.988740 
1.0031819 	 1.002110 
1.0031962 	 1.004780 
1.0032105 	 0.993490 
1.0032248 	 0.996417 
1.0032392 	 0.991560 
1.0032535 	 0.998622 
1.0032678 	 0.996602 
1.0032821 	 0.997597 
1.0032964 	 0.989274 
1.0033107 	 0.994842 
1.0033251 	 0.999727 
1.0033394 	 0.987166 
1.0033537 	 0.987179 
1.0033680 	 0.995685 
1.0033823 	 1.002520 
1.0033966 	 1.012040 
1.0034109 	 0.997991 
1.0034252 	 1.003760 
1.0034395 	 0.982227 
1.0034539 	 1.009690 
1.0034682 	 0.989308 
1.0034825 	 0.971583 
1.0034968 	 0.982302 
1.0035111 	 1.012330 
1.0035254 	 0.998801 
1.0035397 	 0.979208 
1.0035540 	 0.986327 
1.0035683 	 0.992262 
1.0035826 	 0.971138 
1.0035969 	 0.973854 
1.0036112 	 1.009750 
1.0036255 	 1.008080 
1.0036398 	 0.992980 
1.0036541 	 0.988129 
1.0036685 	 0.983566 
1.0036829 	 0.982501 
1.0036972 	 0.979864 
1.0037115 	 0.974891 
1.0037258 	 0.982766 
1.0037401 	 0.991218 
1.0037544 	 0.988489 
1.0037687 	 0.993924 
1.0037830 	 0.980972 
1.0037973 	 0.966208 
1.0038116 	 0.984300 
1.0038259 	 0.986571 
1.0038402 	 0.979398 
1.0038545 	 0.986246 
1.0038688 	 0.970495 
1.0038831 	 0.946302 
1.0038974 	 0.922169 
1.0039117 	 0.942306 
1.0039260 	 0.955685 
1.0039403 	 0.906575 
1.0039546 	 0.869202 
1.0039690 	 0.882938 
1.0039833 	 0.915230 
1.0039976 	 0.942220 
1.0040119 	 0.967961 
1.0040263 	 0.972235 
1.0040406 	 0.974774 
1.0040549 	 0.963042 
1.0040692 	 0.947535 
1.0040835 	 0.950057 
1.0040978 	 0.952368 
1.0041121 	 0.971568 
1.0041264 	 0.981845 
1.0041407 	 0.957644 
1.0041550 	 0.964481 
1.0041693 	 0.938862 
1.0041837 	 0.947279 
1.0041980 	 0.973269 
1.0042123 	 0.983722 
1.0042266 	 0.976222 
1.0042409 	 0.967550 
1.0042552 	 0.957684 
1.0042695 	 0.985526 
1.0042838 	 0.954393 
1.0042981 	 0.958938 
1.0043124 	 0.973082 
1.0043267 	 0.940052 
1.0043410 	 0.950889 
1.0043553 	 0.974351 
1.0043697 	 0.954020 
1.0043840 	 0.976044 
1.0043983 	 0.965313 
1.0044127 	 0.939989 
1.0044270 	 0.930082 
1.0044413 	 0.930952 
1.0044556 	 0.944001 
1.0044699 	 0.922607 
1.0044842 	 0.923609 
1.0044985 	 0.942359 
1.0045128 	 0.944817 
1.0045271 	 0.940189 
1.0045414 	 0.944826 
1.0045557 	 0.923952 
1.0045700 	 0.917162 
1.0045843 	 0.927053 
1.0045986 	 0.934849 
1.0046129 	 0.943753 
1.0046272 	 0.922796 
1.0046415 	 0.928192 
1.0046558 	 0.934247 
1.0046701 	 0.941652 
1.0046844 	 0.929590 
1.0046988 	 0.928351 
1.0047132 	 0.918140 
1.0047275 	 0.925773 
1.0047418 	 0.903529 
1.0047561 	 0.908223 
1.0047704 	 0.917841 
1.0047847 	 0.909938 
1.0047990 	 0.897772 
1.0048133 	 0.904315 
1.0048276 	 0.910029 
1.0048419 	 0.902037 
1.0048562 	 0.900233 
1.0048705 	 0.917688 
1.0048848 	 0.896842 
1.0048991 	 0.898294 
1.0049134 	 0.895167 
1.0049278 	 0.910514 
1.0049421 	 0.903072 
1.0049564 	 0.863951 
1.0049707 	 0.856200 
1.0049850 	 0.864368 
1.0049993 	 0.859972 
1.0050136 	 0.855345 
1.0050279 	 0.856566 
1.0050422 	 0.830789 
1.0050565 	 0.823899 
1.0050709 	 0.816497 
1.0050852 	 0.804603 
1.0050995 	 0.812274 
1.0051138 	 0.789093 
1.0051281 	 0.773438 
1.0051425 	 0.790010 
1.0051568 	 0.745522 
1.0051711 	 0.743517 
1.0051854 	 0.721937 
1.0051997 	 0.708471 
1.0052140 	 0.707539 
1.0052283 	 0.663648 
1.0052426 	 0.676960 
1.0052569 	 0.698230 
1.0052712 	 0.710611 
1.0052855 	 0.750649 
1.0052998 	 0.734588 
1.0053141 	 0.752856 
1.0053284 	 0.770162 
1.0053427 	 0.806430 
1.0053570 	 0.815843 
1.0053713 	 0.820342 
1.0053856 	 0.835781 
1.0053999 	 0.836523 
1.0054144 	 0.841188 
1.0054287 	 0.852684 
1.0054430 	 0.841187 
1.0054573 	 0.849088 
1.0054716 	 0.848761 
1.0054859 	 0.873527 
1.0055002 	 0.861776 
1.0055145 	 0.895992 
1.0055288 	 0.896690 
1.0055431 	 0.862431 
1.0055574 	 0.875988 
1.0055717 	 0.899935 
1.0055860 	 0.899940 
1.0056003 	 0.901371 
1.0056146 	 0.897298 
1.0056289 	 0.903553 
1.0056432 	 0.894226 
1.0056576 	 0.892967 
1.0056719 	 0.908213 
1.0056862 	 0.912575 
1.0057005 	 0.899301 
1.0057148 	 0.915433 
1.0057291 	 0.924703 
1.0057434 	 0.915988 
1.0057578 	 0.881659 
1.0057721 	 0.920326 
1.0057864 	 0.933687 
1.0058007 	 0.929834 
1.0058150 	 0.933074 
1.0058293 	 0.930831 
1.0058436 	 0.917767 
1.0058579 	 0.920487 
1.0058722 	 0.925499 
1.0058866 	 0.918756 
1.0059009 	 0.927502 
1.0059152 	 0.911567 
1.0059295 	 0.931211 
1.0059438 	 0.928855 
1.0059581 	 0.917001 
1.0059724 	 0.926580 
1.0059867 	 0.940152 
1.0060010 	 0.929036 
1.0060153 	 0.944311 
1.0060296 	 0.940849 
1.0060439 	 1.010130 
1.0060582 	 0.988855 
1.0060725 	 0.959677 
1.0060868 	 0.959403 
1.0061011 	 0.963235 
1.0061156 	 0.959020 
1.0061299 	 0.969926 
1.0061442 	 0.974061 
1.0061585 	 0.932214 
1.0061728 	 0.914572 
1.0061871 	 0.941267 
1.0062014 	 0.955577 
1.0062157 	 0.948244 
1.0062300 	 0.948652 
1.0062443 	 0.963782 
1.0062586 	 0.949412 
1.0062729 	 0.959701 
1.0062872 	 0.959787 
1.0063015 	 0.940947 
1.0063158 	 0.962886 
1.0063301 	 0.951429 
1.0063444 	 0.962328 
1.0063587 	 0.961724 
1.0063730 	 0.951862 
1.0063874 	 0.968302 
1.0064017 	 0.960846 
1.0064160 	 0.954432 
1.0064303 	 0.965456 
1.0064446 	 0.952412 
1.0064590 	 0.948049 
1.0064733 	 0.960009 
1.0064876 	 0.963325 
1.0065019 	 0.978013 
1.0065162 	 0.973217 
1.0065305 	 0.967722 
1.0065448 	 0.973054 
1.0065591 	 0.978578 
1.0065734 	 0.984444 
1.0065877 	 0.973325 
1.0066020 	 0.968154 
1.0066164 	 0.960421 
1.0066307 	 0.982387 
1.0066450 	 0.973877 
1.0066593 	 0.976167 
1.0066736 	 0.963653 
1.0066879 	 0.953621 
1.0067022 	 0.963151 
1.0067165 	 0.982697 
1.0067308 	 0.935311 
1.0067451 	 0.941206 
1.0067594 	 0.920883 
1.0067737 	 0.914738 
1.0067880 	 0.899258 
1.0068023 	 0.915551 
1.0068167 	 0.937618 
1.0068310 	 0.981286 
1.0068454 	 0.976781 
1.0068597 	 0.973108 
1.0068740 	 0.981810 
1.0068883 	 0.987524 
1.0069026 	 0.982191 
1.0069169 	 0.969008 
1.0069312 	 0.967692 
1.0069455 	 0.993576 
1.0069598 	 0.984044 
1.0069741 	 0.999652 
1.0069884 	 0.976937 
1.0070027 	 0.988747 
1.0070170 	 0.998508 
1.0070313 	 0.982992 
1.0070456 	 0.983752 
1.0070599 	 0.980484 
1.0070742 	 0.979139 
1.0070885 	 0.973613 
1.0071028 	 0.967732 
1.0071172 	 0.949234 
1.0071315 	 0.962338 
1.0071458 	 0.961637 
1.0071602 	 0.959753 
1.0071745 	 0.990864 
1.0071888 	 1.002840 
1.0072031 	 0.989757 
1.0072174 	 0.983434 
1.0072317 	 0.996845 
1.0072460 	 0.976804 
1.0072603 	 0.958691 
1.0072746 	 0.983846 
1.0072889 	 0.987641 
1.0073032 	 1.011360 
1.0073175 	 1.005970 
1.0073318 	 0.988183 
1.0073462 	 0.978579 
1.0073605 	 0.993461 
1.0073748 	 1.006840 
1.0073891 	 1.016300 
1.0074034 	 1.002890 
1.0074177 	 0.997923 
1.0074320 	 0.986966 
1.0074463 	 0.984836 
1.0074606 	 0.976919 
1.0074749 	 0.987345 
1.0074892 	 0.987903 
1.0075035 	 1.007070 
1.0075179 	 1.004730 
1.0075322 	 0.974631 
1.0075465 	 0.977131 
1.0075608 	 0.988068 
1.0075752 	 1.010160 
1.0075895 	 1.009910 
1.0076038 	 0.983598 
1.0076181 	 1.003100 
1.0076324 	 1.000060 
1.0076467 	 0.978694 
1.0076610 	 1.005970 
1.0076753 	 1.004330 
1.0076896 	 0.971629 
1.0077039 	 0.970122 
1.0077182 	 0.973591 
1.0077325 	 0.998540 
1.0077468 	 1.018330 
1.0077611 	 0.986897 
1.0077754 	 0.982486 
1.0077897 	 0.985628 
1.0078040 	 0.990590 
1.0078183 	 0.945233 
1.0078326 	 0.986281 
1.0078470 	 0.976070 
1.0078614 	 0.979852 
1.0078757 	 0.990238 
1.0078900 	 0.991564 
1.0079043 	 0.970168 
1.0079186 	 0.979831 
1.0079329 	 0.982328 
1.0079472 	 1.013400 
1.0079615 	 0.982908 
1.0079758 	 0.968612 
1.0079901 	 1.002970 
1.0080044 	 0.983146 
1.0080187 	 0.971157 
1.0080330 	 0.981114 
1.0080473 	 0.986248 
1.0080616 	 0.990246 
1.0080760 	 0.988567 
1.0080903 	 0.997364 
1.0081046 	 1.009380 
1.0081189 	 1.020420 
1.0081332 	 1.016650 
1.0081475 	 1.014600 
1.0081618 	 1.019480 
1.0081761 	 0.999226 
1.0081904 	 1.004040 
1.0082048 	 1.028570 
1.0082191 	 1.009640 
1.0082334 	 1.003930 
1.0082477 	 1.003460 
1.0082620 	 0.991586 
1.0082763 	 0.988853 
1.0082906 	 0.990975 
1.0083050 	 0.970385 
1.0083193 	 0.954811 
1.0083336 	 0.969614 
1.0083479 	 0.992788 
1.0083622 	 1.000150 
1.0083765 	 1.004270 
1.0083908 	 1.023520 
1.0084051 	 1.017330 
1.0084194 	 1.015480 
1.0084337 	 1.000920 
1.0084480 	 1.010360 
1.0084623 	 0.994110 
1.0084766 	 1.005300 
1.0084909 	 0.991460 
1.0085052 	 0.973977 
1.0085195 	 0.990975 
1.0085338 	 0.994454 
1.0085481 	 0.974125 
1.0085626 	 0.967419 
1.0085769 	 0.972471 
1.0085912 	 0.990779 
1.0086055 	 0.989622 
1.0086198 	 0.958023 
1.0086341 	 0.960538 
1.0086484 	 0.985127 
1.0086627 	 0.949974 
1.0086770 	 0.984293 
1.0086913 	 0.959131 
1.0087056 	 0.998776 
1.0087199 	 0.996381 
1.0087342 	 0.970595 
1.0087485 	 0.993897 
1.0087628 	 0.970178 
1.0087771 	 0.981467 
1.0087914 	 0.950894 
1.0088058 	 0.966525 
1.0088201 	 0.992893 
1.0088344 	 0.977769 
1.0088487 	 0.980454 
1.0088630 	 1.008560 
1.0088773 	 1.015920 
1.0088916 	 0.997381 
1.0089060 	 0.995193 
1.0089203 	 0.982999 
1.0089346 	 0.996154 
1.0089489 	 0.964184 
1.0089632 	 0.969372 
1.0089775 	 1.003600 
1.0089918 	 0.993305 
1.0090061 	 0.991386 
1.0090204 	 0.977941 
1.0090348 	 1.014990 
1.0090491 	 0.975908 
1.0090634 	 1.013730 
1.0090777 	 0.987274 
1.0090920 	 0.967458 
1.0091063 	 0.973757 
1.0091206 	 0.995233 
1.0091349 	 0.978469 
1.0091492 	 1.010780 
1.0091635 	 0.977712 
1.0091778 	 0.997083 
1.0091921 	 1.015100 
1.0092064 	 0.993931 
1.0092207 	 0.973079 
1.0092350 	 1.010280 
1.0092494 	 1.022480 
1.0092638 	 1.019240 
1.0092781 	 1.019760 
1.0092924 	 1.017550 
1.0093067 	 0.976993 
1.0093210 	 1.008430 
1.0093353 	 1.004340 
1.0093496 	 0.990802 
1.0093639 	 1.015160 
1.0093782 	 1.004760 
1.0093925 	 0.981471 
1.0094068 	 0.992996 
1.0094211 	 0.989336 
1.0094354 	 0.999661 
1.0094497 	 0.996417 
1.0094640 	 1.011420 
1.0094783 	 1.019190 
1.0094926 	 0.991115 
1.0095069 	 1.013850 
1.0095212 	 0.999069 
1.0095356 	 1.019090 
1.0095499 	 0.992205 
1.0095642 	 1.023080 
1.0095785 	 1.006120 
1.0095928 	 1.011730 
1.0096072 	 1.007190 
1.0096215 	 1.001790 
1.0096358 	 0.974473 
1.0096501 	 0.983595 
1.0096644 	 0.976684 
1.0096787 	 0.988399 
1.0096930 	 0.952795 
1.0097073 	 0.990288 
1.0097216 	 0.981583 
1.0097359 	 0.990789 
1.0097502 	 0.980334 
1.0097646 	 0.972672 
1.0097789 	 1.016570 
1.0097932 	 1.002790 
1.0098075 	 0.952259 
1.0098218 	 0.986650 
1.0098361 	 0.954243 
1.0098504 	 0.987178 
1.0098647 	 0.984369 
1.0098790 	 1.009320 
1.0098933 	 0.973392 
1.0099076 	 1.008280 
1.0099219 	 0.985906 
1.0099362 	 0.979952 
1.0099506 	 0.979097 
1.0099649 	 0.984960 
1.0099792 	 0.970551 
1.0099936 	 0.950480 
1.0100079 	 0.978000 
1.0100222 	 1.011480 
1.0100365 	 1.017960 
1.0100508 	 1.012030 
1.0100651 	 0.998076 
1.0100794 	 1.016010 
1.0100937 	 0.970363 
1.0101080 	 0.949885 


==> anc/HD210027/HD210027_77.dat <==
0.9829567 	 1.142430 
0.9829708 	 1.120870 
0.9829850 	 0.988648 
0.9829991 	 1.030900 
0.9830132 	 1.041800 
0.9830273 	 1.074450 
0.9830415 	 1.127710 
0.9830556 	 1.059800 
0.9830697 	 0.983238 
0.9830838 	 0.997212 
0.9830980 	 1.012970 
0.9831121 	 1.097420 
0.9831262 	 1.009610 
0.9831403 	 0.956174 
0.9831545 	 1.042620 
0.9831686 	 1.041400 
0.9831828 	 1.025710 
0.9831969 	 0.983564 
0.9832110 	 1.080350 
0.9832252 	 1.086570 
0.9832393 	 1.044810 
0.9832534 	 1.033320 
0.9832675 	 1.084370 
0.9832817 	 1.049960 
0.9832958 	 1.002630 
0.9833099 	 1.058450 
0.9833241 	 1.106090 
0.9833382 	 1.137670 
0.9833523 	 1.025340 
0.9833664 	 0.874448 
0.9833806 	 0.957290 
0.9833947 	 1.109560 
0.9834089 	 0.948377 
0.9834230 	 0.987851 
0.9834371 	 1.130470 
0.9834512 	 0.865955 
0.9834654 	 0.944979 
0.9834795 	 1.026040 
0.9834936 	 0.826714 
0.9835078 	 0.852754 
0.9835219 	 0.936011 
0.9835360 	 1.071400 
0.9835501 	 1.007880 
0.9835643 	 1.021220 
0.9835784 	 1.030540 
0.9835925 	 1.086590 
0.9836066 	 1.023280 
0.9836208 	 0.980178 
0.9836350 	 1.069190 
0.9836491 	 1.061220 
0.9836632 	 1.014740 
0.9836773 	 1.023000 
0.9836915 	 1.052450 
0.9837056 	 1.105940 
0.9837197 	 0.992267 
0.9837338 	 1.012660 
0.9837480 	 0.932982 
0.9837621 	 0.990596 
0.9837762 	 1.057950 
0.9837903 	 0.997681 
0.9838045 	 0.964691 
0.9838186 	 1.007730 
0.9838327 	 1.058570 
0.9838468 	 1.104930 
0.9838610 	 1.131350 
0.9838752 	 1.061510 
0.9838893 	 1.140300 
0.9839034 	 1.168490 
0.9839175 	 1.095090 
0.9839317 	 1.082140 
0.9839458 	 1.021280 
0.9839599 	 0.967436 
0.9839740 	 1.027410 
0.9839882 	 1.017480 
0.9840023 	 0.913361 
0.9840164 	 1.001530 
0.9840305 	 0.964114 
0.9840447 	 1.004510 
0.9840588 	 1.070320 
0.9840729 	 1.021890 
0.9840870 	 1.049150 
0.9841012 	 0.947678 
0.9841154 	 0.991284 
0.9841295 	 1.084210 
0.9841436 	 1.076170 
0.9841577 	 0.994126 
0.9841719 	 1.103370 
0.9841860 	 0.973582 
0.9842001 	 0.949830 
0.9842142 	 1.039830 
0.9842284 	 1.143730 
0.9842425 	 1.042870 
0.9842566 	 0.970066 
0.9842707 	 0.908965 
0.9842849 	 0.956797 
0.9842990 	 0.993922 
0.9843131 	 0.995402 
0.9843273 	 1.103790 
0.9843414 	 1.084030 
0.9843556 	 1.014630 
0.9843697 	 0.973275 
0.9843838 	 0.996700 
0.9843979 	 1.015280 
0.9844121 	 0.992022 
0.9844262 	 0.998995 
0.9844403 	 1.027320 
0.9844544 	 0.965358 
0.9844686 	 0.934343 
0.9844827 	 0.974541 
0.9844968 	 0.934478 
0.9845110 	 0.994950 
0.9845251 	 0.996212 
0.9845392 	 1.015060 
0.9845534 	 1.056350 
0.9845675 	 0.986689 
0.9845816 	 1.025170 
0.9845958 	 1.007760 
0.9846099 	 1.007360 
0.9846240 	 0.944604 
0.9846381 	 0.984327 
0.9846523 	 0.970936 
0.9846664 	 0.988023 
0.9846805 	 1.003710 
0.9846947 	 1.087810 
0.9847088 	 1.085280 
0.9847229 	 0.959744 
0.9847370 	 1.026160 
0.9847512 	 1.022900 
0.9847653 	 0.985792 
0.9847795 	 1.027770 
0.9847936 	 0.991816 
0.9848077 	 0.958862 
0.9848219 	 0.904661 
0.9848360 	 1.046160 
0.9848501 	 1.097510 
0.9848642 	 1.090160 
0.9848784 	 1.082830 
0.9848925 	 1.115310 
0.9849066 	 1.053750 
0.9849207 	 1.035990 
0.9849349 	 0.989293 
0.9849490 	 0.943065 
0.9849631 	 1.052570 
0.9849773 	 1.030190 
0.9849914 	 1.020840 
0.9850056 	 0.986799 
0.9850197 	 0.971822 
0.9850338 	 1.035410 
0.9850479 	 1.100900 
0.9850621 	 1.025810 
0.9850762 	 1.068990 
0.9850903 	 1.078740 
0.9851044 	 0.986259 
0.9851186 	 1.058290 
0.9851327 	 1.049520 
0.9851468 	 1.071100 
0.9851610 	 0.981940 
0.9851751 	 1.061560 
0.9851892 	 0.985497 
0.9852033 	 1.015680 
0.9852175 	 1.035460 
0.9852316 	 1.099390 
0.9852458 	 1.018160 
0.9852599 	 0.967814 
0.9852740 	 1.048130 
0.9852881 	 1.079910 
0.9853023 	 1.074590 
0.9853164 	 0.994175 
0.9853305 	 1.015220 
0.9853447 	 1.031110 
0.9853588 	 1.118620 
0.9853729 	 0.995016 
0.9853870 	 1.044470 
0.9854011 	 1.067110 
0.9854153 	 1.052980 
0.9854294 	 0.971425 
0.9854435 	 0.939865 
0.9854577 	 1.119660 
0.9854718 	 1.112680 
0.9854860 	 1.149280 
0.9855001 	 1.014020 
0.9855142 	 0.990124 
0.9855284 	 1.055050 
0.9855425 	 1.046310 
0.9855566 	 1.082350 
0.9855707 	 1.008840 
0.9855849 	 1.004670 
0.9855990 	 1.054220 
0.9856131 	 1.068740 
0.9856272 	 1.082470 
0.9856414 	 1.012660 
0.9856555 	 0.983823 
0.9856696 	 0.965632 
0.9856838 	 0.999334 
0.9856979 	 0.952139 
0.9857120 	 1.002150 
0.9857262 	 0.931593 
0.9857403 	 0.905451 
0.9857544 	 0.907645 
0.9857686 	 0.996451 
0.9857827 	 0.987707 
0.9857968 	 0.949044 
0.9858109 	 1.037370 
0.9858251 	 1.009570 
0.9858392 	 1.013830 
0.9858533 	 1.055690 
0.9858674 	 1.024410 
0.9858816 	 1.030650 
0.9858957 	 1.011530 
0.9859098 	 1.052650 
0.9859240 	 0.983157 
0.9859381 	 1.003480 
0.9859523 	 1.003940 
0.9859664 	 0.991070 
0.9859805 	 1.075060 
0.9859946 	 1.006860 
0.9860088 	 1.053350 
0.9860229 	 0.995357 
0.9860370 	 1.014760 
0.9860511 	 1.038820 
0.9860653 	 1.011630 
0.9860794 	 1.029290 
0.9860935 	 1.047660 
0.9861077 	 1.056440 
0.9861218 	 0.945746 
0.9861359 	 0.956031 
0.9861501 	 1.082070 
0.9861642 	 0.984859 
0.9861783 	 0.978232 
0.9861925 	 0.963149 
0.9862066 	 0.992289 
0.9862207 	 0.999260 
0.9862348 	 1.025120 
0.9862490 	 1.002120 
0.9862631 	 1.012720 
0.9862772 	 1.038830 
0.9862914 	 1.026800 
0.9863055 	 1.091940 
0.9863196 	 1.088560 
0.9863337 	 1.037830 
0.9863479 	 1.050940 
0.9863620 	 1.048770 
0.9863762 	 1.030050 
0.9863903 	 1.007450 
0.9864044 	 1.029080 
0.9864186 	 1.039990 
0.9864327 	 1.014880 
0.9864468 	 1.033070 
0.9864609 	 1.040270 
0.9864751 	 1.002440 
0.9864892 	 1.047730 
0.9865033 	 1.010280 
0.9865174 	 1.018560 
0.9865316 	 1.019990 
0.9865457 	 1.041740 
0.9865598 	 0.977953 
0.9865739 	 0.973862 
0.9865881 	 1.007280 
0.9866023 	 0.953352 
0.9866164 	 1.066310 
0.9866305 	 1.109790 
0.9866446 	 1.086470 
0.9866588 	 0.994679 
0.9866729 	 0.955425 
0.9866870 	 0.998314 
0.9867011 	 0.995231 
0.9867153 	 1.000020 
0.9867294 	 0.971564 
0.9867435 	 0.974757 
0.9867576 	 0.942410 
0.9867718 	 0.953815 
0.9867859 	 0.992315 
0.9868000 	 1.091110 
0.9868141 	 1.033200 
0.9868283 	 1.100150 
0.9868425 	 1.003220 
0.9868566 	 1.005480 
0.9868707 	 0.973517 
0.9868848 	 1.038650 
0.9868990 	 1.028270 
0.9869131 	 1.005650 
0.9869272 	 1.021070 
0.9869413 	 1.009880 
0.9869555 	 1.020550 
0.9869696 	 1.040420 
0.9869837 	 1.047110 
0.9869978 	 1.011250 
0.9870120 	 1.013280 
0.9870261 	 1.023720 
0.9870402 	 1.031980 
0.9870544 	 1.000800 
0.9870685 	 0.950115 
0.9870827 	 1.002050 
0.9870968 	 0.984416 
0.9871109 	 0.974443 
0.9871250 	 0.977152 
0.9871392 	 1.029490 
0.9871533 	 1.071370 
0.9871674 	 0.986456 
0.9871815 	 0.954538 
0.9871957 	 1.041340 
0.9872098 	 0.979166 
0.9872239 	 1.005490 
0.9872380 	 1.041400 
0.9872522 	 1.007160 
0.9872663 	 1.095300 
0.9872805 	 1.088200 
0.9872946 	 1.059600 
0.9873087 	 1.000800 
0.9873229 	 1.017250 
0.9873370 	 1.010310 
0.9873511 	 1.080290 
0.9873652 	 1.053830 
0.9873794 	 1.020570 
0.9873935 	 0.987805 
0.9874076 	 1.037520 
0.9874217 	 1.024010 
0.9874359 	 1.023360 
0.9874500 	 1.077320 
0.9874641 	 1.061760 
0.9874783 	 1.013810 
0.9874924 	 0.985387 
0.9875066 	 1.002570 
0.9875207 	 0.975035 
0.9875348 	 1.035310 
0.9875489 	 1.004960 
0.9875631 	 1.012150 
0.9875772 	 0.985390 
0.9875913 	 1.018390 
0.9876054 	 1.010600 
0.9876196 	 0.976660 
0.9876337 	 1.030830 
0.9876478 	 1.027890 
0.9876620 	 1.085930 
0.9876761 	 1.049590 
0.9876902 	 0.991392 
0.9877043 	 1.067010 
0.9877185 	 1.032810 
0.9877326 	 1.004030 
0.9877468 	 1.055020 
0.9877609 	 1.033970 
0.9877750 	 0.991607 
0.9877892 	 0.991932 
0.9878033 	 1.000000 
0.9878174 	 1.033340 
0.9878315 	 1.021870 
0.9878457 	 1.052670 
0.9878598 	 1.014390 
0.9878739 	 1.026400 
0.9878880 	 1.089280 
0.9879022 	 1.072610 
0.9879163 	 1.062550 
0.9879304 	 1.057730 
0.9879445 	 1.049600 
0.9879587 	 1.011230 
0.9879729 	 1.067770 
0.9879870 	 1.147880 
0.9880011 	 1.045860 
0.9880152 	 1.017120 
0.9880294 	 1.024280 
0.9880435 	 1.056940 
0.9880576 	 1.014690 
0.9880717 	 0.961642 
0.9880859 	 0.988349 
0.9881000 	 0.980751 
0.9881141 	 0.981627 
0.9881282 	 1.066980 
0.9881424 	 0.997395 
0.9881565 	 1.013120 
0.9881706 	 1.004770 
0.9881847 	 1.061540 
0.9881989 	 1.033050 
0.9882131 	 1.044570 
0.9882272 	 1.039390 
0.9882413 	 1.067730 
0.9882554 	 1.044380 
0.9882696 	 1.019550 
0.9882837 	 1.025350 
0.9882978 	 0.974635 
0.9883120 	 1.047150 
0.9883261 	 1.029050 
0.9883402 	 1.055620 
0.9883543 	 1.057810 
0.9883684 	 1.037180 
0.9883826 	 1.037740 
0.9883967 	 1.052630 
0.9884108 	 1.057030 
0.9884250 	 0.998451 
0.9884391 	 0.969933 
0.9884533 	 1.048420 
0.9884674 	 1.059730 
0.9884815 	 1.017320 
0.9884956 	 0.966044 
0.9885098 	 1.003260 
0.9885239 	 1.020810 
0.9885380 	 1.045240 
0.9885521 	 1.020100 
0.9885663 	 0.987966 
0.9885804 	 0.975935 
0.9885945 	 0.965154 
0.9886087 	 1.064590 
0.9886228 	 0.996208 
0.9886369 	 1.009670 
0.9886511 	 1.029910 
0.9886652 	 0.992632 
0.9886793 	 1.011510 
0.9886935 	 1.035490 
0.9887076 	 1.004580 
0.9887217 	 1.047640 
0.9887358 	 0.971908 
0.9887500 	 0.978966 
0.9887641 	 1.024950 
0.9887782 	 1.064220 
0.9887924 	 1.028520 
0.9888065 	 1.069730 
0.9888206 	 1.009130 
0.9888347 	 0.959299 
0.9888489 	 1.019970 
0.9888630 	 1.030500 
0.9888772 	 1.054860 
0.9888913 	 0.982171 
0.9889054 	 0.967289 
0.9889196 	 1.000700 
0.9889337 	 0.954206 
0.9889478 	 0.914373 
0.9889619 	 0.992973 
0.9889761 	 0.977308 
0.9889902 	 1.013570 
0.9890043 	 1.022300 
0.9890184 	 0.963604 
0.9890326 	 0.994652 
0.9890467 	 0.991186 
0.9890608 	 0.987646 
0.9890750 	 0.965284 
0.9890891 	 1.000430 
0.9891033 	 1.056330 
0.9891174 	 1.021900 
0.9891315 	 0.960378 
0.9891456 	 0.994491 
0.9891598 	 0.968145 
0.9891739 	 0.926552 
0.9891880 	 0.919813 
0.9892021 	 0.905761 
0.9892163 	 0.963042 
0.9892304 	 1.023640 
0.9892445 	 1.010450 
0.9892587 	 0.977876 
0.9892728 	 0.972264 
0.9892869 	 0.971349 
0.9893010 	 1.003360 
0.9893152 	 0.922917 
0.9893293 	 0.923206 
0.9893435 	 0.826916 
0.9893576 	 0.893225 
0.9893717 	 0.872902 
0.9893858 	 0.887821 
0.9894000 	 0.941911 
0.9894141 	 0.949674 
0.9894282 	 0.942588 
0.9894424 	 0.992757 
0.9894565 	 0.975138 
0.9894706 	 0.913919 
0.9894847 	 1.072130 
0.9894989 	 0.957300 
0.9895130 	 0.953900 
0.9895271 	 0.924072 
0.9895412 	 1.000990 
0.9895554 	 0.996483 
0.9895695 	 1.008560 
0.9895837 	 0.988944 
0.9895978 	 0.982193 
0.9896119 	 0.979589 
0.9896261 	 1.034090 
0.9896402 	 0.977009 
0.9896543 	 1.069210 
0.9896684 	 0.949285 
0.9896826 	 0.963695 
0.9896967 	 0.956392 
0.9897108 	 0.993178 
0.9897249 	 1.027000 
0.9897391 	 0.999458 
0.9897532 	 0.979681 
0.9897673 	 1.069480 
0.9897815 	 0.965915 
0.9897956 	 0.954539 
0.9898098 	 0.971000 
0.9898239 	 0.974898 
0.9898380 	 1.022100 
0.9898521 	 0.950153 
0.9898663 	 1.022570 
0.9898804 	 1.005340 
0.9898945 	 1.088680 
0.9899086 	 1.069370 
0.9899228 	 1.011310 
0.9899369 	 0.933981 
0.9899510 	 0.944319 
0.9899651 	 1.022360 
0.9899793 	 0.971284 
0.9899934 	 1.008750 
0.9900075 	 0.991778 
0.9900217 	 0.952884 
0.9900358 	 0.976551 
0.9900500 	 0.981219 
0.9900641 	 0.951251 
0.9900782 	 0.959563 
0.9900923 	 0.986393 
0.9901065 	 0.995701 
0.9901206 	 0.946395 
0.9901347 	 0.974358 
0.9901488 	 1.012100 
0.9901630 	 0.991994 
0.9901771 	 0.967009 
0.9901912 	 0.979064 
0.9902053 	 0.992224 
0.9902195 	 0.987043 
0.9902336 	 1.016800 
0.9902478 	 1.026710 
0.9902619 	 0.995066 
0.9902760 	 1.020990 
0.9902902 	 1.004400 
0.9903043 	 0.985524 
0.9903184 	 0.984395 
0.9903325 	 1.008370 
0.9903467 	 0.964533 
0.9903608 	 0.983561 
0.9903749 	 0.989247 
0.9903890 	 0.984870 
0.9904032 	 0.980078 
0.9904173 	 1.023610 
0.9904314 	 1.033730 
0.9904456 	 1.046750 
0.9904597 	 0.972918 
0.9904739 	 1.010660 
0.9904880 	 1.026280 
0.9905021 	 1.063280 
0.9905162 	 1.029390 
0.9905304 	 1.037090 
0.9905445 	 0.993581 
0.9905586 	 0.995040 
0.9905728 	 0.976266 
0.9905869 	 1.018980 
0.9906010 	 1.023640 
0.9906151 	 1.002610 
0.9906293 	 1.009970 
0.9906434 	 1.003900 
0.9906575 	 0.985640 
0.9906716 	 0.997605 
0.9906858 	 0.999032 
0.9906999 	 0.966798 
0.9907141 	 0.998540 
0.9907282 	 1.014120 
0.9907423 	 0.998974 
0.9907565 	 1.006620 
0.9907706 	 0.989043 
0.9907847 	 1.004680 
0.9907988 	 0.991075 
0.9908130 	 1.013840 
0.9908271 	 1.034030 
0.9908412 	 1.020460 
0.9908553 	 1.025690 
0.9908695 	 0.969406 
0.9908836 	 0.983025 
0.9908977 	 1.027020 
0.9909118 	 1.015560 
0.9909260 	 0.971913 
0.9909402 	 0.994210 
0.9909543 	 0.990873 
0.9909684 	 0.952372 
0.9909825 	 0.995986 
0.9909967 	 1.011200 
0.9910108 	 1.016550 
0.9910249 	 1.021080 
0.9910390 	 1.004920 
0.9910532 	 1.019510 
0.9910673 	 1.004170 
0.9910814 	 0.991462 
0.9910955 	 1.005490 
0.9911097 	 0.976142 
0.9911238 	 0.974487 
0.9911379 	 1.039500 
0.9911521 	 1.030330 
0.9911662 	 1.001200 
0.9911804 	 1.005780 
0.9911945 	 0.985644 
0.9912086 	 0.976402 
0.9912227 	 0.980336 
0.9912369 	 1.005090 
0.9912510 	 0.988469 
0.9912651 	 1.009190 
0.9912792 	 1.010340 
0.9912934 	 0.993356 
0.9913075 	 0.998170 
0.9913216 	 0.998847 
0.9913357 	 0.992153 
0.9913499 	 0.981061 
0.9913640 	 1.016400 
0.9913782 	 1.004400 
0.9913923 	 0.988115 
0.9914064 	 0.967853 
0.9914206 	 0.985497 
0.9914347 	 0.971714 
0.9914488 	 0.989750 
0.9914629 	 0.985604 
0.9914771 	 1.001450 
0.9914912 	 1.023430 
0.9915053 	 1.039400 
0.9915194 	 1.034130 
0.9915336 	 0.987082 
0.9915477 	 1.014050 
0.9915618 	 0.989701 
0.9915760 	 0.961956 
0.9915901 	 0.965145 
0.9916043 	 0.944754 
0.9916184 	 0.975965 
0.9916325 	 0.979532 
0.9916466 	 0.995695 
0.9916608 	 1.015770 
0.9916749 	 1.032970 
0.9916890 	 1.015420 
0.9917031 	 0.985311 
0.9917173 	 0.993215 
0.9917314 	 1.024250 
0.9917455 	 1.019080 
0.9917597 	 1.007870 
0.9917738 	 0.994477 
0.9917879 	 0.987211 
0.9918020 	 1.040240 
0.9918162 	 0.974021 
0.9918303 	 0.991837 
0.9918445 	 0.987279 
0.9918586 	 0.977635 
0.9918727 	 1.002890 
0.9918868 	 1.000120 
0.9919010 	 0.985710 
0.9919151 	 0.981018 
0.9919292 	 0.958071 
0.9919434 	 0.963723 
0.9919575 	 0.985938 
0.9919716 	 0.969391 
0.9919857 	 0.991887 
0.9919999 	 0.998312 
0.9920140 	 1.022150 
0.9920281 	 1.001010 
0.9920422 	 0.978467 
0.9920564 	 0.981956 
0.9920706 	 1.017600 
0.9920847 	 1.009290 
0.9920988 	 0.995221 
0.9921129 	 0.997910 
0.9921271 	 1.014960 
0.9921412 	 1.027810 
0.9921553 	 1.001950 
0.9921694 	 0.994364 
0.9921836 	 0.988623 
0.9921977 	 0.993733 
0.9922118 	 1.014540 
0.9922259 	 1.021570 
0.9922401 	 1.009000 
0.9922542 	 1.006130 
0.9922683 	 0.995180 
0.9922825 	 0.997386 
0.9922966 	 0.992417 
0.9923108 	 0.981612 
0.9923249 	 0.991061 
0.9923390 	 1.022290 
0.9923531 	 0.997911 
0.9923673 	 0.999969 
0.9923814 	 1.030520 
0.9923955 	 1.000430 
0.9924097 	 0.994464 
0.9924238 	 1.022740 
0.9924379 	 1.005840 
0.9924520 	 0.991152 
0.9924662 	 1.024160 
0.9924803 	 1.042300 
0.9924944 	 1.019930 
0.9925085 	 1.036920 
0.9925227 	 0.945702 
0.9925368 	 1.025990 
0.9925510 	 1.063880 
0.9925651 	 1.014170 
0.9925792 	 0.986996 
0.9925934 	 1.002190 
0.9926075 	 1.018740 
0.9926216 	 1.031300 
0.9926357 	 0.988884 
0.9926498 	 1.000160 
0.9926640 	 1.005450 
0.9926781 	 0.978782 
0.9926922 	 0.989773 
0.9927064 	 0.995385 
0.9927205 	 0.992258 
0.9927346 	 1.003470 
0.9927488 	 1.000600 
0.9927629 	 0.987044 
0.9927771 	 1.002560 
0.9927912 	 0.992673 
0.9928053 	 0.979145 
0.9928194 	 0.980163 
0.9928335 	 0.986668 
0.9928477 	 0.973258 
0.9928618 	 1.010690 
0.9928759 	 1.018830 
0.9928901 	 1.012870 
0.9929042 	 1.004620 
0.9929183 	 1.006410 
0.9929324 	 0.998062 
0.9929466 	 1.013740 
0.9929607 	 1.002290 
0.9929749 	 1.027670 
0.9929890 	 1.011370 
0.9930031 	 1.011330 
0.9930173 	 1.001250 
0.9930314 	 1.019560 
0.9930455 	 1.005810 
0.9930596 	 1.014460 
0.9930738 	 0.998703 
0.9930879 	 1.007560 
0.9931020 	 1.037890 
0.9931161 	 0.994820 
0.9931303 	 0.998535 
0.9931444 	 1.006620 
0.9931585 	 0.986133 
0.9931726 	 1.003300 
0.9931868 	 1.008190 
0.9932010 	 1.013580 
0.9932151 	 1.029400 
0.9932292 	 1.000810 
0.9932433 	 1.043360 
0.9932575 	 0.998142 
0.9932716 	 0.993932 
0.9932857 	 1.018050 
0.9932998 	 0.996655 
0.9933140 	 1.012320 
0.9933281 	 0.978325 
0.9933422 	 0.966112 
0.9933563 	 0.946225 
0.9933705 	 0.959982 
0.9933846 	 0.954248 
0.9933987 	 0.918617 
0.9934129 	 0.925115 
0.9934270 	 0.892438 
0.9934412 	 0.938594 
0.9934553 	 0.936957 
0.9934694 	 1.017720 
0.9934835 	 0.997832 
0.9934977 	 0.995724 
0.9935118 	 1.025690 
0.9935259 	 1.038040 
0.9935401 	 1.010010 
0.9935542 	 0.981977 
0.9935683 	 0.980537 
0.9935824 	 1.009420 
0.9935966 	 0.997168 
0.9936107 	 0.978857 
0.9936248 	 0.990173 
0.9936389 	 1.019090 
0.9936531 	 0.987070 
0.9936672 	 0.989298 
0.9936814 	 1.004320 
0.9936955 	 0.991277 
0.9937096 	 0.970193 
0.9937238 	 1.012590 
0.9937379 	 1.033550 
0.9937520 	 1.019600 
0.9937661 	 1.023010 
0.9937803 	 1.033580 
0.9937944 	 0.999131 
0.9938085 	 1.009070 
0.9938226 	 0.994835 
0.9938368 	 0.986290 
0.9938509 	 1.003910 
0.9938650 	 1.038120 
0.9938792 	 1.003510 
0.9938933 	 1.007780 
0.9939075 	 0.999803 
0.9939216 	 0.995434 
0.9939357 	 0.959338 
0.9939498 	 0.976615 
0.9939640 	 1.040240 
0.9939781 	 0.972996 
0.9939922 	 0.989482 
0.9940063 	 0.981566 
0.9940205 	 0.993148 
0.9940346 	 0.963236 
0.9940487 	 0.968555 
0.9940628 	 0.984391 
0.9940770 	 1.039100 
0.9940911 	 1.028680 
0.9941052 	 1.023710 
0.9941194 	 0.984960 
0.9941335 	 0.949889 
0.9941477 	 1.019990 
0.9941618 	 1.018500 
0.9941759 	 1.002930 
0.9941900 	 0.963476 
0.9942042 	 0.966348 
0.9942183 	 0.983855 
0.9942324 	 1.000310 
0.9942465 	 1.009940 
0.9942607 	 1.000610 
0.9942748 	 0.994443 
0.9942889 	 0.979796 
0.9943030 	 0.992887 
0.9943172 	 0.999404 
0.9943313 	 1.002530 
0.9943455 	 0.991971 
0.9943596 	 1.010480 
0.9943737 	 0.975313 
0.9943879 	 0.991314 
0.9944020 	 0.991508 
0.9944161 	 0.968075 
0.9944302 	 0.985884 
0.9944444 	 0.995034 
0.9944585 	 0.947192 
0.9944726 	 0.997108 
0.9944867 	 1.003330 
0.9945009 	 0.985472 
0.9945150 	 0.982839 
0.9945291 	 0.987916 
0.9945432 	 0.975402 
0.9945574 	 1.010600 
0.9945716 	 0.958024 
0.9945857 	 0.969295 
0.9945998 	 1.002120 
0.9946139 	 1.027280 
0.9946281 	 0.995910 
0.9946422 	 0.976570 
0.9946563 	 0.968065 
0.9946704 	 0.977139 
0.9946846 	 1.005120 
0.9946987 	 0.949557 
0.9947128 	 0.991693 
0.9947270 	 0.933219 
0.9947411 	 0.944583 
0.9947552 	 0.984542 
0.9947693 	 0.996339 
0.9947835 	 0.956581 
0.9947976 	 0.959410 
0.9948118 	 1.013450 
0.9948259 	 1.013250 
0.9948400 	 0.985218 
0.9948541 	 0.956283 
0.9948683 	 0.972644 
0.9948824 	 1.012430 
0.9948965 	 0.987015 
0.9949107 	 1.015810 
0.9949248 	 1.006790 
0.9949389 	 0.977691 
0.9949530 	 0.963091 
0.9949672 	 0.985121 
0.9949813 	 1.005940 
0.9949954 	 0.990788 
0.9950095 	 0.999822 
0.9950237 	 1.028860 
0.9950379 	 0.984533 
0.9950520 	 0.996904 
0.9950661 	 0.937015 
0.9950802 	 0.963802 
0.9950944 	 0.965880 
0.9951085 	 0.939394 
0.9951226 	 0.962214 
0.9951367 	 0.999722 
0.9951509 	 0.991641 
0.9951650 	 0.981567 
0.9951791 	 0.985629 
0.9951932 	 0.967399 
0.9952074 	 0.969414 
0.9952215 	 0.972863 
0.9952356 	 0.963571 
0.9952498 	 0.944604 
0.9952639 	 0.978466 
0.9952781 	 0.994735 
0.9952922 	 0.987993 
0.9953063 	 0.999162 
0.9953204 	 0.966576 
0.9953346 	 0.956943 
0.9953487 	 0.998765 
0.9953628 	 0.996397 
0.9953769 	 0.986969 
0.9953911 	 0.971488 
0.9954052 	 0.959429 
0.9954193 	 0.945486 
0.9954335 	 0.951576 
0.9954476 	 0.976939 
0.9954617 	 0.985911 
0.9954759 	 0.982748 
0.9954900 	 0.995819 
0.9955041 	 0.966171 
0.9955183 	 0.970349 
0.9955324 	 0.988922 
0.9955465 	 1.014910 
0.9955607 	 0.961683 
0.9955748 	 0.985754 
0.9955889 	 0.990223 
0.9956030 	 0.988847 
0.9956171 	 1.026420 
0.9956313 	 0.987019 
0.9956454 	 1.012920 
0.9956595 	 0.946826 
0.9956737 	 1.001140 
0.9956878 	 0.968725 
0.9957019 	 0.999377 
0.9957161 	 1.013540 
0.9957302 	 0.997518 
0.9957443 	 0.998702 
0.9957585 	 1.020790 
0.9957726 	 0.990931 
0.9957867 	 0.992094 
0.9958008 	 1.028670 
0.9958150 	 1.013940 
0.9958291 	 1.010070 
0.9958432 	 0.984274 
0.9958574 	 0.979918 
0.9958715 	 1.000630 
0.9958856 	 0.970269 
0.9958997 	 1.017890 
0.9959139 	 0.994197 
0.9959280 	 0.973457 
0.9959422 	 0.999500 
0.9959563 	 0.940365 
0.9959704 	 0.954727 
0.9959845 	 0.993106 
0.9959987 	 0.977607 
0.9960128 	 1.015950 
0.9960269 	 1.014880 
0.9960411 	 1.002100 
0.9960552 	 0.972661 
0.9960693 	 1.003210 
0.9960834 	 1.023400 
0.9960976 	 0.991047 
0.9961117 	 0.998436 
0.9961258 	 1.004990 
0.9961399 	 0.986095 
0.9961541 	 0.995158 
0.9961683 	 1.011430 
0.9961824 	 1.006970 
0.9961965 	 0.984586 
0.9962106 	 0.968098 
0.9962248 	 0.931294 
0.9962389 	 0.974054 
0.9962530 	 0.991888 
0.9962671 	 0.994712 
0.9962813 	 0.987925 
0.9962954 	 0.998880 
0.9963095 	 1.026390 
0.9963237 	 0.982887 
0.9963378 	 0.981622 
0.9963519 	 0.994143 
0.9963660 	 0.981236 
0.9963802 	 0.990470 
0.9963943 	 0.945417 
0.9964085 	 0.976653 
0.9964226 	 0.963475 
0.9964367 	 0.993925 
0.9964508 	 0.973737 
0.9964650 	 0.962515 
0.9964791 	 0.944569 
0.9964932 	 0.943481 
0.9965074 	 0.945616 
0.9965215 	 0.958278 
0.9965356 	 0.963128 
0.9965497 	 0.968129 
0.9965639 	 0.983736 
0.9965780 	 0.983105 
0.9965921 	 0.984148 
0.9966062 	 1.025090 
0.9966204 	 1.032650 
0.9966345 	 0.996221 
0.9966487 	 1.008910 
0.9966628 	 0.971865 
0.9966769 	 0.973454 
0.9966911 	 0.991494 
0.9967052 	 0.966579 
0.9967193 	 1.026480 
0.9967334 	 0.985336 
0.9967476 	 1.001740 
0.9967617 	 0.977585 
0.9967758 	 1.066290 
0.9967899 	 1.003290 
0.9968041 	 0.980771 
0.9968182 	 0.920810 
0.9968323 	 0.961231 
0.9968465 	 0.990255 
0.9968606 	 0.984181 
0.9968748 	 0.979750 
0.9968889 	 0.997665 
0.9969030 	 1.007360 
0.9969171 	 0.998823 
0.9969313 	 0.972625 
0.9969454 	 0.991322 
0.9969595 	 1.011560 
0.9969736 	 0.995312 
0.9969878 	 1.053330 
0.9970019 	 1.007650 
0.9970160 	 0.974418 
0.9970301 	 1.026670 
0.9970443 	 0.981504 
0.9970584 	 1.038560 
0.9970726 	 1.031830 


==> anc/HD210027/HD210027_78.dat <==
0.9704887 	 0.794314 
0.9705027 	 0.853646 
0.9705166 	 0.913820 
0.9705306 	 0.932406 
0.9705445 	 0.877645 
0.9705585 	 0.935438 
0.9705724 	 0.995835 
0.9705864 	 0.939740 
0.9706003 	 1.050310 
0.9706143 	 0.969385 
0.9706282 	 0.994610 
0.9706421 	 0.943229 
0.9706562 	 0.899625 
0.9706701 	 0.877797 
0.9706841 	 1.047370 
0.9706980 	 0.935512 
0.9707119 	 0.932146 
0.9707259 	 0.883522 
0.9707398 	 0.962863 
0.9707538 	 0.933177 
0.9707677 	 0.980291 
0.9707817 	 0.973828 
0.9707956 	 1.075830 
0.9708096 	 0.863797 
0.9708235 	 0.937776 
0.9708375 	 0.853893 
0.9708514 	 1.031380 
0.9708654 	 1.182190 
0.9708793 	 0.946945 
0.9708933 	 0.924533 
0.9709072 	 0.972794 
0.9709212 	 1.013030 
0.9709351 	 1.005790 
0.9709490 	 0.829363 
0.9709630 	 0.860145 
0.9709769 	 0.970576 
0.9709910 	 0.870128 
0.9710049 	 1.025470 
0.9710188 	 1.015860 
0.9710328 	 0.871466 
0.9710467 	 0.917897 
0.9710607 	 0.999884 
0.9710746 	 1.064570 
0.9710886 	 0.887365 
0.9711025 	 0.951214 
0.9711165 	 0.972425 
0.9711304 	 0.841264 
0.9711444 	 0.960592 
0.9711583 	 1.004250 
0.9711723 	 0.912998 
0.9711862 	 0.770375 
0.9712002 	 0.950813 
0.9712141 	 0.962142 
0.9712281 	 1.042200 
0.9712420 	 1.111230 
0.9712560 	 0.897822 
0.9712699 	 0.966295 
0.9712838 	 0.989255 
0.9712978 	 0.897228 
0.9713118 	 0.949467 
0.9713258 	 1.046780 
0.9713397 	 1.016450 
0.9713536 	 0.961174 
0.9713676 	 0.926217 
0.9713816 	 0.970579 
0.9713955 	 0.993461 
0.9714094 	 0.883892 
0.9714234 	 0.927626 
0.9714373 	 0.976677 
0.9714513 	 0.989496 
0.9714652 	 0.915185 
0.9714792 	 0.909240 
0.9714931 	 0.997399 
0.9715071 	 1.001690 
0.9715210 	 0.941304 
0.9715350 	 0.953121 
0.9715489 	 0.918690 
0.9715629 	 1.008060 
0.9715768 	 1.000620 
0.9715908 	 0.975106 
0.9716047 	 0.962019 
0.9716187 	 1.168780 
0.9716326 	 0.974899 
0.9716466 	 0.879006 
0.9716605 	 1.059700 
0.9716745 	 1.027300 
0.9716885 	 0.957315 
0.9717024 	 1.039910 
0.9717163 	 1.029360 
0.9717303 	 1.017380 
0.9717442 	 1.003250 
0.9717582 	 0.969201 
0.9717721 	 1.011440 
0.9717861 	 0.990548 
0.9718000 	 1.050950 
0.9718140 	 0.981883 
0.9718279 	 0.943492 
0.9718419 	 0.905702 
0.9718558 	 0.916766 
0.9718698 	 0.916333 
0.9718837 	 0.942137 
0.9718977 	 0.958668 
0.9719116 	 0.922675 
0.9719256 	 0.905182 
0.9719395 	 0.911990 
0.9719534 	 1.103760 
0.9719674 	 1.052320 
0.9719814 	 0.944211 
0.9719954 	 0.903488 
0.9720093 	 0.969445 
0.9720233 	 0.915290 
0.9720372 	 0.935105 
0.9720511 	 0.902513 
0.9720651 	 0.890846 
0.9720790 	 0.954888 
0.9720930 	 0.946382 
0.9721069 	 1.018430 
0.9721209 	 0.960134 
0.9721348 	 0.902321 
0.9721488 	 0.883222 
0.9721627 	 0.873348 
0.9721767 	 0.939625 
0.9721906 	 0.914347 
0.9722046 	 0.976170 
0.9722185 	 1.011870 
0.9722325 	 1.047260 
0.9722464 	 1.005060 
0.9722604 	 0.986873 
0.9722743 	 0.977117 
0.9722882 	 0.976877 
0.9723023 	 1.156450 
0.9723162 	 1.003570 
0.9723302 	 1.013510 
0.9723441 	 1.063730 
0.9723580 	 1.052980 
0.9723720 	 0.908086 
0.9723859 	 0.968854 
0.9723999 	 1.094340 
0.9724138 	 1.103240 
0.9724278 	 0.985888 
0.9724417 	 1.069910 
0.9724557 	 0.944091 
0.9724696 	 0.979855 
0.9724836 	 1.033920 
0.9724975 	 1.019570 
0.9725115 	 0.939420 
0.9725254 	 0.921806 
0.9725394 	 0.915949 
0.9725533 	 1.001130 
0.9725673 	 1.063620 
0.9725812 	 1.003350 
0.9725952 	 0.994852 
0.9726091 	 0.941618 
0.9726231 	 0.917402 
0.9726371 	 0.972340 
0.9726510 	 0.951024 
0.9726649 	 1.039830 
0.9726789 	 1.033830 
0.9726929 	 0.930075 
0.9727068 	 1.100300 
0.9727207 	 1.034570 
0.9727347 	 0.944793 
0.9727486 	 0.917460 
0.9727626 	 0.964266 
0.9727765 	 0.992683 
0.9727905 	 1.011440 
0.9728044 	 1.018610 
0.9728184 	 1.170580 
0.9728323 	 1.033630 
0.9728463 	 0.980635 
0.9728602 	 0.961222 
0.9728742 	 1.016110 
0.9728881 	 0.955694 
0.9729021 	 0.997731 
0.9729160 	 1.030990 
0.9729300 	 1.047960 
0.9729439 	 1.015940 
0.9729579 	 0.959492 
0.9729719 	 0.960999 
0.9729858 	 1.034040 
0.9729998 	 0.940121 
0.9730137 	 1.071990 
0.9730277 	 1.004490 
0.9730416 	 1.021630 
0.9730555 	 0.991829 
0.9730695 	 1.011710 
0.9730834 	 1.063870 
0.9730974 	 0.962446 
0.9731113 	 1.036090 
0.9731253 	 1.049140 
0.9731392 	 1.020000 
0.9731532 	 1.051840 
0.9731671 	 0.979322 
0.9731811 	 1.001110 
0.9731950 	 1.077940 
0.9732090 	 0.917698 
0.9732229 	 0.998690 
0.9732369 	 1.020710 
0.9732508 	 1.017030 
0.9732648 	 1.075480 
0.9732787 	 1.084730 
0.9732926 	 0.918479 
0.9733067 	 0.926749 
0.9733206 	 1.026900 
0.9733346 	 0.999330 
0.9733485 	 1.019910 
0.9733624 	 1.002730 
0.9733764 	 1.050050 
0.9733903 	 1.068820 
0.9734043 	 1.109010 
0.9734182 	 1.002580 
0.9734322 	 1.014950 
0.9734461 	 0.956158 
0.9734601 	 1.055950 
0.9734740 	 1.033810 
0.9734880 	 0.997154 
0.9735019 	 0.920380 
0.9735159 	 0.967760 
0.9735298 	 0.945169 
0.9735438 	 1.111100 
0.9735577 	 1.052450 
0.9735717 	 1.016060 
0.9735856 	 0.959158 
0.9735995 	 1.044510 
0.9736135 	 1.044160 
0.9736275 	 0.967866 
0.9736415 	 1.008910 
0.9736554 	 1.018310 
0.9736693 	 1.028240 
0.9736833 	 1.116480 
0.9736972 	 1.081820 
0.9737112 	 0.995850 
0.9737251 	 0.990263 
0.9737391 	 0.983144 
0.9737530 	 0.997392 
0.9737670 	 0.915954 
0.9737809 	 1.050440 
0.9737949 	 0.983631 
0.9738088 	 1.017250 
0.9738228 	 1.116790 
0.9738367 	 1.074930 
0.9738507 	 1.080930 
0.9738646 	 0.994848 
0.9738786 	 1.060500 
0.9738925 	 1.081910 
0.9739065 	 1.129570 
0.9739204 	 1.071700 
0.9739343 	 0.957801 
0.9739483 	 1.006710 
0.9739623 	 0.976350 
0.9739762 	 1.006870 
0.9739902 	 1.023460 
0.9740041 	 1.029360 
0.9740181 	 1.002160 
0.9740320 	 1.005600 
0.9740460 	 0.989164 
0.9740599 	 0.953005 
0.9740739 	 0.993686 
0.9740878 	 0.987688 
0.9741018 	 1.021870 
0.9741157 	 0.971233 
0.9741297 	 0.944040 
0.9741436 	 0.993106 
0.9741576 	 1.051680 
0.9741715 	 1.103550 
0.9741855 	 1.057350 
0.9741994 	 0.965863 
0.9742134 	 1.036180 
0.9742273 	 1.077170 
0.9742413 	 1.056390 
0.9742552 	 1.044660 
0.9742692 	 1.032380 
0.9742831 	 1.067010 
0.9742971 	 1.031210 
0.9743110 	 0.967671 
0.9743250 	 0.968278 
0.9743390 	 0.979914 
0.9743529 	 1.027340 
0.9743668 	 0.996438 
0.9743808 	 1.014940 
0.9743947 	 1.038780 
0.9744087 	 1.036340 
0.9744226 	 1.022960 
0.9744366 	 1.071150 
0.9744505 	 1.016980 
0.9744645 	 1.044120 
0.9744784 	 1.098830 
0.9744924 	 1.031650 
0.9745063 	 1.010960 
0.9745203 	 1.096480 
0.9745342 	 1.032950 
0.9745482 	 1.110310 
0.9745621 	 1.113160 
0.9745761 	 1.092860 
0.9745900 	 1.043580 
0.9746039 	 1.061850 
0.9746180 	 1.014450 
0.9746319 	 1.035060 
0.9746459 	 1.048450 
0.9746598 	 1.069430 
0.9746738 	 0.992598 
0.9746877 	 1.075520 
0.9747016 	 1.064790 
0.9747156 	 1.037620 
0.9747295 	 0.960405 
0.9747435 	 1.025130 
0.9747574 	 0.978040 
0.9747714 	 1.019960 
0.9747853 	 1.051870 
0.9747993 	 0.996954 
0.9748132 	 1.047100 
0.9748272 	 0.992511 
0.9748411 	 1.065500 
0.9748551 	 0.981386 
0.9748690 	 1.019610 
0.9748830 	 1.036050 
0.9748969 	 1.082140 
0.9749109 	 1.044870 
0.9749248 	 1.077480 
0.9749387 	 1.066020 
0.9749528 	 1.049020 
0.9749667 	 1.091930 
0.9749807 	 1.038510 
0.9749946 	 1.004110 
0.9750085 	 1.080450 
0.9750225 	 1.092700 
0.9750364 	 1.068650 
0.9750504 	 1.001850 
0.9750643 	 1.055980 
0.9750783 	 1.028820 
0.9750922 	 1.015390 
0.9751062 	 1.065560 
0.9751201 	 1.021130 
0.9751341 	 1.062770 
0.9751480 	 1.034330 
0.9751620 	 1.014760 
0.9751759 	 1.027390 
0.9751899 	 0.982646 
0.9752038 	 0.967431 
0.9752178 	 0.975894 
0.9752317 	 1.029870 
0.9752456 	 1.086030 
0.9752596 	 1.039950 
0.9752736 	 0.964189 
0.9752876 	 1.023930 
0.9753015 	 1.037400 
0.9753154 	 1.012940 
0.9753294 	 1.020350 
0.9753434 	 1.022420 
0.9753573 	 0.992607 
0.9753712 	 1.034280 
0.9753852 	 0.999102 
0.9753991 	 1.039320 
0.9754131 	 1.050930 
0.9754270 	 0.987242 
0.9754410 	 1.023670 
0.9754549 	 1.034750 
0.9754689 	 1.038250 
0.9754828 	 1.005710 
0.9754968 	 1.090370 
0.9755107 	 0.967664 
0.9755247 	 0.982378 
0.9755386 	 0.925984 
0.9755526 	 0.987886 
0.9755665 	 1.013610 
0.9755805 	 1.018580 
0.9755944 	 0.966554 
0.9756084 	 0.967415 
0.9756224 	 1.037450 
0.9756363 	 1.062770 
0.9756503 	 0.992997 
0.9756642 	 0.925981 
0.9756782 	 0.986342 
0.9756921 	 1.014200 
0.9757060 	 0.987361 
0.9757200 	 0.992426 
0.9757339 	 1.014840 
0.9757479 	 1.046820 
0.9757618 	 1.006240 
0.9757758 	 1.030940 
0.9757897 	 1.060910 
0.9758037 	 1.040760 
0.9758176 	 1.045360 
0.9758316 	 1.025410 
0.9758455 	 1.008690 
0.9758595 	 1.015370 
0.9758734 	 0.980949 
0.9758874 	 1.005810 
0.9759013 	 0.959340 
0.9759153 	 0.977663 
0.9759292 	 0.964292 
0.9759432 	 0.924706 
0.9759572 	 1.012090 
0.9759711 	 1.065890 
0.9759851 	 1.022080 
0.9759990 	 1.046520 
0.9760129 	 1.054000 
0.9760269 	 1.039930 
0.9760408 	 0.986921 
0.9760548 	 1.031840 
0.9760687 	 1.041030 
0.9760827 	 1.023780 
0.9760966 	 0.979545 
0.9761106 	 0.988385 
0.9761245 	 1.038360 
0.9761385 	 1.026210 
0.9761524 	 0.978297 
0.9761664 	 1.018170 
0.9761803 	 1.021020 
0.9761943 	 1.023860 
0.9762082 	 1.070870 
0.9762222 	 1.072960 
0.9762361 	 1.055120 
0.9762500 	 1.003820 
0.9762640 	 1.022660 
0.9762780 	 1.038680 
0.9762920 	 1.059950 
0.9763059 	 1.079500 
0.9763198 	 1.034560 
0.9763338 	 1.081750 
0.9763477 	 1.025000 
0.9763617 	 1.000650 
0.9763756 	 1.000370 
0.9763896 	 1.007310 
0.9764035 	 0.997073 
0.9764175 	 0.972568 
0.9764314 	 1.027890 
0.9764454 	 0.979355 
0.9764593 	 0.961866 
0.9764733 	 1.051080 
0.9764872 	 1.027770 
0.9765012 	 1.007020 
0.9765151 	 1.056550 
0.9765291 	 1.065920 
0.9765430 	 1.002030 
0.9765570 	 1.017040 
0.9765709 	 1.044350 
0.9765848 	 1.028370 
0.9765988 	 1.011680 
0.9766128 	 0.962180 
0.9766267 	 0.994581 
0.9766407 	 0.994011 
0.9766546 	 0.975464 
0.9766686 	 1.036720 
0.9766825 	 1.006510 
0.9766965 	 1.014670 
0.9767104 	 1.001850 
0.9767244 	 0.957753 
0.9767383 	 0.973463 
0.9767523 	 1.029990 
0.9767662 	 0.989084 
0.9767802 	 0.962127 
0.9767941 	 1.023320 
0.9768081 	 0.973980 
0.9768220 	 0.973044 
0.9768360 	 1.122880 
0.9768499 	 1.005200 
0.9768639 	 0.997126 
0.9768778 	 1.078190 
0.9768918 	 1.026480 
0.9769057 	 1.066880 
0.9769197 	 1.082370 
0.9769336 	 1.038550 
0.9769476 	 1.018920 
0.9769615 	 1.047300 
0.9769755 	 1.064340 
0.9769895 	 1.032870 
0.9770034 	 1.043180 
0.9770173 	 0.996712 
0.9770313 	 1.013000 
0.9770452 	 1.035500 
0.9770592 	 1.073760 
0.9770731 	 1.036160 
0.9770871 	 0.965013 
0.9771010 	 1.041360 
0.9771150 	 1.061220 
0.9771289 	 0.987683 
0.9771429 	 0.982002 
0.9771568 	 0.983145 
0.9771708 	 0.978154 
0.9771847 	 1.041860 
0.9771987 	 1.042220 
0.9772126 	 1.028170 
0.9772266 	 1.018760 
0.9772405 	 0.949217 
0.9772544 	 0.954301 
0.9772685 	 1.051160 
0.9772824 	 1.043230 
0.9772964 	 1.033250 
0.9773103 	 1.038830 
0.9773243 	 1.012190 
0.9773382 	 1.010120 
0.9773521 	 0.967261 
0.9773661 	 0.933473 
0.9773800 	 1.035900 
0.9773940 	 1.038020 
0.9774079 	 1.025620 
0.9774219 	 0.981461 
0.9774358 	 0.988292 
0.9774498 	 0.942649 
0.9774637 	 0.946285 
0.9774777 	 0.984059 
0.9774916 	 1.007810 
0.9775056 	 1.008820 
0.9775195 	 1.009100 
0.9775335 	 1.006540 
0.9775474 	 0.991886 
0.9775613 	 1.008780 
0.9775753 	 1.002380 
0.9775892 	 1.047530 
0.9776033 	 1.007270 
0.9776172 	 1.026560 
0.9776312 	 1.013380 
0.9776451 	 0.981446 
0.9776590 	 0.989599 
0.9776730 	 0.974237 
0.9776869 	 0.989866 
0.9777009 	 0.980191 
0.9777148 	 0.988089 
0.9777288 	 0.998275 
0.9777427 	 1.013890 
0.9777567 	 1.011300 
0.9777706 	 0.989705 
0.9777846 	 0.976779 
0.9777985 	 1.027090 
0.9778125 	 0.986564 
0.9778264 	 0.993532 
0.9778404 	 1.027150 
0.9778543 	 0.994075 
0.9778683 	 1.014700 
0.9778822 	 0.995615 
0.9778961 	 0.993892 
0.9779101 	 0.976714 
0.9779241 	 0.966584 
0.9779381 	 0.974931 
0.9779520 	 0.981035 
0.9779659 	 1.019480 
0.9779799 	 1.013190 
0.9779939 	 0.994745 
0.9780078 	 1.051090 
0.9780217 	 0.991446 
0.9780357 	 1.014850 
0.9780496 	 1.019080 
0.9780636 	 0.974679 
0.9780775 	 0.983193 
0.9780915 	 0.961092 
0.9781054 	 1.031580 
0.9781194 	 0.999869 
0.9781333 	 1.034370 
0.9781473 	 1.036930 
0.9781612 	 1.003820 
0.9781752 	 1.031540 
0.9781891 	 1.031350 
0.9782031 	 1.016210 
0.9782170 	 0.971296 
0.9782310 	 1.003460 
0.9782449 	 1.035870 
0.9782589 	 1.013480 
0.9782729 	 1.040630 
0.9782868 	 1.025620 
0.9783008 	 1.009750 
0.9783147 	 1.004250 
0.9783287 	 1.014590 
0.9783426 	 0.999079 
0.9783565 	 1.015170 
0.9783705 	 0.987699 
0.9783844 	 0.995271 
0.9783984 	 1.026990 
0.9784123 	 1.038160 
0.9784263 	 1.064950 
0.9784402 	 1.065190 
0.9784542 	 1.038090 
0.9784681 	 1.097790 
0.9784821 	 1.082360 
0.9784960 	 1.014420 
0.9785100 	 1.014930 
0.9785239 	 1.010340 
0.9785379 	 1.046610 
0.9785518 	 0.986543 
0.9785658 	 0.984791 
0.9785797 	 0.995701 
0.9785937 	 0.966961 
0.9786077 	 0.996257 
0.9786216 	 1.025120 
0.9786356 	 1.019130 
0.9786495 	 1.004610 
0.9786634 	 1.018170 
0.9786774 	 0.954786 
0.9786913 	 0.982693 
0.9787053 	 0.977951 
0.9787192 	 0.958577 
0.9787332 	 0.952223 
0.9787471 	 0.969469 
0.9787611 	 0.985201 
0.9787750 	 0.967023 
0.9787890 	 0.963547 
0.9788029 	 0.979552 
0.9788169 	 0.994275 
0.9788308 	 1.020570 
0.9788448 	 0.994424 
0.9788587 	 0.981283 
0.9788727 	 1.025760 
0.9788866 	 1.017370 
0.9789005 	 1.005980 
0.9789145 	 0.992629 
0.9789285 	 0.989299 
0.9789425 	 0.976275 
0.9789564 	 0.966709 
0.9789703 	 1.043960 
0.9789843 	 1.015810 
0.9789982 	 1.023160 
0.9790122 	 0.987600 
0.9790261 	 0.981502 
0.9790401 	 0.994550 
0.9790540 	 0.991632 
0.9790680 	 1.007570 
0.9790819 	 1.018560 
0.9790959 	 1.021620 
0.9791098 	 0.964273 
0.9791238 	 0.974913 
0.9791377 	 0.984550 
0.9791517 	 0.953189 
0.9791656 	 0.946680 
0.9791796 	 0.984071 
0.9791935 	 0.975561 
0.9792075 	 0.997910 
0.9792214 	 1.016700 
0.9792353 	 1.000670 
0.9792494 	 0.990758 
0.9792633 	 0.986399 
0.9792772 	 1.012390 
0.9792912 	 0.942469 
0.9793051 	 0.995129 
0.9793191 	 0.991218 
0.9793330 	 1.028820 
0.9793470 	 1.039200 
0.9793609 	 0.974060 
0.9793749 	 0.973961 
0.9793888 	 1.019930 
0.9794028 	 1.002940 
0.9794167 	 1.025820 
0.9794307 	 1.016030 
0.9794446 	 1.020480 
0.9794586 	 1.007330 
0.9794725 	 1.001410 
0.9794865 	 1.004480 
0.9795004 	 1.006570 
0.9795144 	 0.984508 
0.9795283 	 1.016860 
0.9795423 	 0.996963 
0.9795562 	 1.032650 
0.9795702 	 1.020840 
0.9795842 	 1.018580 
0.9795981 	 1.022910 
0.9796120 	 1.008170 
0.9796260 	 1.020240 
0.9796400 	 1.007660 
0.9796539 	 1.011490 
0.9796678 	 1.007510 
0.9796818 	 1.017770 
0.9796957 	 1.016650 
0.9797097 	 1.018350 
0.9797236 	 1.008000 
0.9797376 	 1.007590 
0.9797515 	 1.023580 
0.9797655 	 1.025190 
0.9797794 	 0.994157 
0.9797934 	 1.010410 
0.9798073 	 1.070690 
0.9798213 	 0.998208 
0.9798352 	 0.986791 
0.9798492 	 0.997584 
0.9798631 	 1.015650 
0.9798771 	 0.998228 
0.9798910 	 1.000490 
0.9799049 	 0.977918 
0.9799190 	 1.029100 
0.9799329 	 1.021740 
0.9799469 	 0.996518 
0.9799608 	 0.983710 
0.9799748 	 0.991726 
0.9799887 	 1.000000 
0.9800026 	 1.050850 
0.9800166 	 1.011450 
0.9800305 	 0.995795 
0.9800445 	 0.972654 
0.9800584 	 1.021110 
0.9800724 	 1.018720 
0.9800863 	 1.010440 
0.9801003 	 1.002450 
0.9801142 	 1.000280 
0.9801282 	 1.019910 
0.9801421 	 1.007050 
0.9801561 	 1.024700 
0.9801700 	 1.068250 
0.9801840 	 0.992180 
0.9801979 	 1.050250 
0.9802118 	 1.044900 
0.9802258 	 1.014230 
0.9802397 	 0.982098 
0.9802538 	 1.003790 
0.9802677 	 1.001580 
0.9802817 	 0.997315 
0.9802956 	 0.983684 
0.9803095 	 0.998728 
0.9803235 	 0.999827 
0.9803374 	 0.956081 
0.9803514 	 0.976311 
0.9803653 	 1.013220 
0.9803793 	 1.012730 
0.9803932 	 1.011290 
0.9804072 	 1.013200 
0.9804211 	 1.018080 
0.9804351 	 0.982296 
0.9804490 	 0.998485 
0.9804630 	 1.001180 
0.9804769 	 0.984708 
0.9804909 	 1.007010 
0.9805048 	 0.980577 
0.9805188 	 0.957731 
0.9805327 	 1.009050 
0.9805466 	 1.026550 
0.9805606 	 1.034570 
0.9805746 	 0.974192 
0.9805886 	 0.998237 
0.9806025 	 1.013270 
0.9806164 	 1.020290 
0.9806304 	 0.992358 
0.9806444 	 0.992889 
0.9806583 	 1.011350 
0.9806722 	 0.985581 
0.9806862 	 1.012300 
0.9807001 	 1.008100 
0.9807141 	 1.015450 
0.9807280 	 1.020610 
0.9807420 	 0.985728 
0.9807559 	 1.001860 
0.9807699 	 1.008450 
0.9807838 	 1.022740 
0.9807978 	 1.007130 
0.9808117 	 0.979039 
0.9808257 	 0.995516 
0.9808396 	 1.002810 
0.9808536 	 0.987237 
0.9808675 	 0.973096 
0.9808815 	 1.049760 
0.9808954 	 1.001440 
0.9809094 	 0.976690 
0.9809233 	 0.976932 
0.9809373 	 0.982369 
0.9809513 	 0.977464 
0.9809652 	 1.006530 
0.9809791 	 1.010620 
0.9809931 	 1.002040 
0.9810070 	 0.944275 
0.9810210 	 0.977087 
0.9810349 	 0.971698 
0.9810489 	 0.969386 
0.9810628 	 1.021080 
0.9810768 	 0.991805 
0.9810907 	 0.978188 
0.9811047 	 0.986001 
0.9811186 	 1.005990 
0.9811326 	 0.959562 
0.9811465 	 0.989329 
0.9811605 	 0.962924 
0.9811744 	 0.977544 
0.9811884 	 0.972863 
0.9812023 	 0.967840 
0.9812163 	 1.016220 
0.9812302 	 0.992369 
0.9812442 	 0.982835 
0.9812582 	 0.978437 
0.9812721 	 0.975151 
0.9812861 	 1.028420 
0.9813000 	 0.991485 
0.9813139 	 1.000250 
0.9813279 	 0.955892 
0.9813418 	 0.972889 
0.9813558 	 0.998613 
0.9813697 	 0.973362 
0.9813837 	 0.982023 
0.9813976 	 1.007290 
0.9814116 	 0.961685 
0.9814255 	 0.968897 
0.9814395 	 0.977075 
0.9814534 	 0.970403 
0.9814674 	 0.948650 
0.9814813 	 0.977803 
0.9814953 	 0.979089 
0.9815092 	 0.977169 
0.9815232 	 0.993514 
0.9815371 	 0.995946 
0.9815510 	 0.998349 
0.9815650 	 0.946768 
0.9815790 	 0.959669 
0.9815930 	 1.003750 
0.9816069 	 0.978042 
0.9816208 	 0.990895 
0.9816348 	 0.976942 
0.9816487 	 0.955832 
0.9816627 	 0.990573 
0.9816766 	 0.986214 
0.9816906 	 1.011450 
0.9817045 	 0.998483 
0.9817185 	 1.009900 
0.9817324 	 0.918733 
0.9817464 	 0.976611 
0.9817603 	 0.983793 
0.9817743 	 0.975638 
0.9817882 	 0.991376 
0.9818022 	 0.993274 
0.9818161 	 0.972487 
0.9818301 	 1.024360 
0.9818440 	 1.022750 
0.9818580 	 1.023100 
0.9818719 	 0.994266 
0.9818858 	 0.983036 
0.9818999 	 1.018000 
0.9819138 	 0.972844 
0.9819277 	 0.984407 
0.9819417 	 1.005200 
0.9819556 	 1.027270 
0.9819696 	 1.031360 
0.9819835 	 1.009800 
0.9819975 	 1.005840 
0.9820114 	 1.022710 
0.9820254 	 0.995368 
0.9820393 	 0.982111 
0.9820533 	 0.989546 
0.9820672 	 1.022500 
0.9820812 	 1.002270 
0.9820951 	 1.018200 
0.9821091 	 1.012870 
0.9821230 	 1.010390 
0.9821370 	 1.031670 
0.9821509 	 1.048510 
0.9821649 	 1.015530 
0.9821788 	 1.041800 
0.9821927 	 1.021990 
0.9822067 	 1.040980 
0.9822207 	 1.038800 
0.9822347 	 1.025550 
0.9822486 	 1.022940 
0.9822625 	 0.998727 
0.9822765 	 1.024830 
0.9822905 	 1.015040 
0.9823044 	 0.985752 
0.9823183 	 1.015220 
0.9823323 	 1.024210 
0.9823462 	 1.017730 
0.9823602 	 1.010660 
0.9823741 	 0.977701 
0.9823881 	 0.976494 
0.9824020 	 1.034250 
0.9824160 	 1.063760 
0.9824299 	 1.021810 
0.9824439 	 1.010890 
0.9824578 	 0.996949 
0.9824718 	 0.970973 
0.9824857 	 0.993136 
0.9824997 	 1.017960 
0.9825136 	 1.020620 
0.9825276 	 0.980287 
0.9825415 	 0.984528 
0.9825554 	 1.020270 
0.9825695 	 1.002080 
0.9825834 	 1.022750 
0.9825974 	 1.019410 
0.9826113 	 0.991320 
0.9826253 	 0.961440 
0.9826392 	 1.007420 
0.9826531 	 0.988902 
0.9826671 	 1.019760 
0.9826810 	 1.035100 
0.9826950 	 1.039700 
0.9827089 	 1.026790 
0.9827229 	 1.014090 
0.9827368 	 1.016570 
0.9827508 	 1.027800 
0.9827647 	 1.037340 
0.9827787 	 1.012550 
0.9827926 	 1.054190 
0.9828066 	 1.023860 
0.9828205 	 1.048320 
0.9828345 	 1.013180 
0.9828484 	 0.989728 
0.9828623 	 0.970879 
0.9828763 	 0.969463 
0.9828902 	 1.003210 
0.9829043 	 1.006320 
0.9829182 	 1.007700 
0.9829322 	 1.017530 
0.9829461 	 1.001610 
0.9829600 	 0.987014 
0.9829740 	 1.000430 
0.9829879 	 0.956843 
0.9830019 	 0.922732 
0.9830158 	 1.005360 
0.9830298 	 0.997519 
0.9830437 	 0.963635 
0.9830577 	 1.014250 
0.9830716 	 0.970237 
0.9830856 	 0.972702 
0.9830995 	 0.914943 
0.9831135 	 0.952278 
0.9831274 	 1.015610 
0.9831414 	 0.991241 
0.9831553 	 0.955011 
0.9831693 	 0.989578 
0.9831832 	 0.956126 
0.9831971 	 0.939917 
0.9832111 	 0.975317 
0.9832251 	 0.954489 
0.9832391 	 0.949337 
0.9832530 	 0.986219 
0.9832669 	 1.008040 
0.9832809 	 0.955337 
0.9832948 	 0.942963 
0.9833088 	 0.922235 
0.9833227 	 0.972442 
0.9833367 	 0.962850 
0.9833506 	 0.913328 
0.9833646 	 0.931239 
0.9833785 	 0.954883 
0.9833925 	 0.992057 
0.9834064 	 1.019940 
0.9834204 	 0.992052 
0.9834343 	 0.936857 
0.9834483 	 0.972373 
0.9834622 	 0.981906 
0.9834762 	 0.968295 
0.9834901 	 0.971896 
0.9835041 	 0.975596 
0.9835180 	 0.985281 
0.9835320 	 0.961458 
0.9835459 	 0.940912 
0.9835599 	 0.945141 
0.9835738 	 0.909775 
0.9835878 	 0.974433 
0.9836018 	 0.957648 
0.9836157 	 0.971582 
0.9836296 	 0.974411 
0.9836436 	 0.991224 
0.9836575 	 0.949347 
0.9836715 	 0.916066 
0.9836854 	 0.931650 
0.9836994 	 0.942061 
0.9837133 	 0.917437 
0.9837273 	 0.922014 
0.9837412 	 0.937786 
0.9837552 	 0.947585 
0.9837691 	 0.949288 
0.9837831 	 0.953867 
0.9837970 	 0.997692 
0.9838110 	 0.921141 
0.9838249 	 0.944405 
0.9838389 	 0.959901 
0.9838528 	 0.942599 
0.9838668 	 0.977414 
0.9838808 	 0.936551 
0.9838947 	 0.977984 
0.9839087 	 0.978972 
0.9839226 	 0.988454 
0.9839366 	 0.968023 
0.9839505 	 0.976351 
0.9839644 	 0.996532 
0.9839784 	 0.962540 
0.9839923 	 0.969195 
0.9840063 	 0.986177 
0.9840202 	 0.975894 
0.9840342 	 1.030770 
0.9840481 	 0.985168 
0.9840621 	 0.980095 
0.9840760 	 0.928818 
0.9840900 	 0.927381 
0.9841039 	 1.008410 
0.9841179 	 0.990365 
0.9841318 	 1.038420 
0.9841458 	 0.929798 
0.9841597 	 0.930674 
0.9841737 	 0.973542 
0.9841876 	 1.024420 
0.9842015 	 1.010880 
0.9842155 	 0.969050 
0.9842295 	 1.035900 
0.9842435 	 0.987650 
0.9842574 	 0.996303 
0.9842713 	 0.997388 
0.9842853 	 0.991553 
0.9842992 	 1.004490 
0.9843132 	 0.971039 
0.9843271 	 0.972494 
0.9843411 	 0.969988 
0.9843550 	 0.958791 
0.9843690 	 0.993496 
0.9843829 	 1.006580 
0.9843969 	 1.016470 
0.9844108 	 0.961145 
0.9844248 	 1.032600 


==> anc/HD210027/HD210027_79.dat <==
0.9583027 	 0.864739 
0.9583164 	 1.147100 
0.9583301 	 1.094880 
0.9583438 	 0.916417 
0.9583575 	 0.915294 
0.9583712 	 0.967383 
0.9583849 	 0.947874 
0.9583986 	 0.960249 
0.9584124 	 1.152400 
0.9584261 	 1.212500 
0.9584398 	 1.051190 
0.9584535 	 1.115940 
0.9584672 	 1.178220 
0.9584809 	 1.055180 
0.9584946 	 1.091640 
0.9585083 	 1.096740 
0.9585220 	 1.041680 
0.9585357 	 1.092870 
0.9585494 	 0.820235 
0.9585632 	 0.936121 
0.9585769 	 0.940294 
0.9585906 	 0.978256 
0.9586043 	 1.065680 
0.9586180 	 1.207300 
0.9586317 	 1.015830 
0.9586454 	 1.132700 
0.9586591 	 1.071500 
0.9586728 	 1.200310 
0.9586865 	 1.100290 
0.9587002 	 1.082670 
0.9587140 	 0.981646 
0.9587277 	 1.173790 
0.9587414 	 1.104320 
0.9587551 	 0.989571 
0.9587688 	 0.937621 
0.9587826 	 1.218690 
0.9587963 	 1.124860 
0.9588100 	 1.123840 
0.9588237 	 1.041370 
0.9588374 	 1.050900 
0.9588511 	 0.996210 
0.9588648 	 1.181240 
0.9588785 	 1.260020 
0.9588922 	 1.141970 
0.9589059 	 1.010110 
0.9589196 	 1.099010 
0.9589334 	 1.147900 
0.9589471 	 1.141210 
0.9589608 	 1.288210 
0.9589745 	 1.275490 
0.9589882 	 1.222230 
0.9590019 	 1.362110 
0.9590156 	 1.219660 
0.9590293 	 1.320700 
0.9590430 	 1.150310 
0.9590567 	 1.288480 
0.9590704 	 1.169160 
0.9590842 	 1.080210 
0.9590979 	 1.035890 
0.9591116 	 0.993721 
0.9591253 	 0.927590 
0.9591390 	 1.178210 
0.9591527 	 1.020390 
0.9591664 	 1.006260 
0.9591801 	 1.014200 
0.9591938 	 1.266470 
0.9592075 	 1.199570 
0.9592212 	 1.172000 
0.9592350 	 1.146410 
0.9592487 	 1.319740 
0.9592624 	 1.076610 
0.9592761 	 1.004410 
0.9592898 	 1.034920 
0.9593035 	 0.975205 
0.9593172 	 1.029430 
0.9593309 	 1.036050 
0.9593446 	 1.139410 
0.9593583 	 1.230840 
0.9593720 	 1.168190 
0.9593858 	 1.174360 
0.9593995 	 0.927195 
0.9594132 	 1.235940 
0.9594269 	 1.029290 
0.9594406 	 1.059790 
0.9594543 	 1.392890 
0.9594680 	 1.088170 
0.9594817 	 0.901177 
0.9594954 	 0.982583 
0.9595091 	 1.062760 
0.9595228 	 1.172120 
0.9595366 	 1.086980 
0.9595503 	 1.085390 
0.9595640 	 1.199030 
0.9595777 	 1.046910 
0.9595914 	 0.938227 
0.9596051 	 0.978828 
0.9596189 	 1.013880 
0.9596326 	 1.028070 
0.9596463 	 1.096450 
0.9596600 	 1.117030 
0.9596737 	 1.102910 
0.9596874 	 1.034550 
0.9597011 	 1.015540 
0.9597148 	 1.040410 
0.9597285 	 1.042340 
0.9597423 	 1.122740 
0.9597560 	 1.147150 
0.9597697 	 1.064360 
0.9597834 	 1.186120 
0.9597971 	 1.244180 
0.9598108 	 1.073430 
0.9598245 	 1.021030 
0.9598382 	 1.065190 
0.9598519 	 0.963805 
0.9598656 	 1.091010 
0.9598793 	 1.057390 
0.9598931 	 1.033460 
0.9599068 	 1.090070 
0.9599205 	 1.093700 
0.9599342 	 1.008870 
0.9599479 	 1.114310 
0.9599616 	 1.132000 
0.9599753 	 1.134720 
0.9599890 	 1.065440 
0.9600027 	 1.168380 
0.9600164 	 1.142280 
0.9600301 	 1.016690 
0.9600439 	 1.048820 
0.9600576 	 1.073290 
0.9600713 	 1.033940 
0.9600850 	 1.163250 
0.9600987 	 1.107820 
0.9601124 	 0.978629 
0.9601261 	 1.100610 
0.9601398 	 1.186070 
0.9601535 	 1.017540 
0.9601672 	 0.961716 
0.9601809 	 0.931857 
0.9601947 	 1.173570 
0.9602084 	 1.057570 
0.9602221 	 1.077270 
0.9602358 	 1.198340 
0.9602495 	 1.319910 
0.9602632 	 1.145010 
0.9602769 	 0.984259 
0.9602906 	 0.964920 
0.9603043 	 1.144750 
0.9603180 	 1.112530 
0.9603317 	 0.968166 
0.9603455 	 1.036310 
0.9603592 	 1.208340 
0.9603729 	 1.032170 
0.9603866 	 1.170550 
0.9604003 	 0.957903 
0.9604140 	 1.147480 
0.9604277 	 1.062190 
0.9604414 	 1.138330 
0.9604551 	 1.006330 
0.9604688 	 1.130810 
0.9604825 	 0.906853 
0.9604963 	 0.944566 
0.9605100 	 1.085740 
0.9605237 	 0.938020 
0.9605374 	 0.996482 
0.9605511 	 0.906237 
0.9605649 	 0.915740 
0.9605786 	 0.896111 
0.9605923 	 0.946164 
0.9606060 	 1.053710 
0.9606197 	 1.092210 
0.9606334 	 1.045720 
0.9606471 	 0.990208 
0.9606608 	 0.996052 
0.9606745 	 1.076950 
0.9606882 	 1.120140 
0.9607019 	 1.052380 
0.9607157 	 0.991770 
0.9607294 	 1.108510 
0.9607431 	 1.040070 
0.9607568 	 1.076110 
0.9607705 	 1.118120 
0.9607842 	 0.880556 
0.9607979 	 1.028590 
0.9608116 	 1.182050 
0.9608253 	 1.228110 
0.9608390 	 1.125000 
0.9608527 	 1.128860 
0.9608665 	 0.994431 
0.9608802 	 1.035000 
0.9608939 	 0.999614 
0.9609076 	 0.995364 
0.9609213 	 1.045800 
0.9609350 	 1.112540 
0.9609487 	 0.912659 
0.9609624 	 0.978147 
0.9609761 	 1.036460 
0.9609898 	 1.111600 
0.9610035 	 1.074680 
0.9610173 	 1.062170 
0.9610310 	 0.884372 
0.9610447 	 0.951127 
0.9610584 	 0.950712 
0.9610721 	 0.973516 
0.9610858 	 1.079080 
0.9610995 	 1.161380 
0.9611132 	 0.961533 
0.9611269 	 1.014450 
0.9611406 	 1.092070 
0.9611543 	 1.030580 
0.9611681 	 1.111710 
0.9611818 	 1.140400 
0.9611955 	 0.960832 
0.9612092 	 0.974167 
0.9612229 	 1.009510 
0.9612366 	 1.101790 
0.9612503 	 1.031060 
0.9612640 	 1.137300 
0.9612777 	 1.103250 
0.9612914 	 1.061040 
0.9613051 	 1.025240 
0.9613188 	 1.018630 
0.9613326 	 1.125810 
0.9613463 	 1.085250 
0.9613600 	 1.075380 
0.9613738 	 1.084910 
0.9613875 	 0.984145 
0.9614012 	 1.043840 
0.9614149 	 1.042740 
0.9614286 	 1.052060 
0.9614423 	 0.959073 
0.9614560 	 1.043530 
0.9614697 	 0.960992 
0.9614834 	 1.034860 
0.9614971 	 1.119360 
0.9615108 	 1.011360 
0.9615246 	 1.000430 
0.9615383 	 1.058690 
0.9615520 	 1.001790 
0.9615657 	 0.958718 
0.9615794 	 0.979943 
0.9615931 	 0.993835 
0.9616068 	 1.009160 
0.9616205 	 0.999112 
0.9616342 	 1.021340 
0.9616479 	 0.994915 
0.9616616 	 1.025730 
0.9616754 	 0.932643 
0.9616891 	 1.042870 
0.9617028 	 1.160660 
0.9617165 	 1.115090 
0.9617302 	 1.033350 
0.9617439 	 1.092880 
0.9617576 	 1.045840 
0.9617713 	 1.038600 
0.9617850 	 1.037980 
0.9617987 	 1.141690 
0.9618124 	 1.097290 
0.9618262 	 1.069740 
0.9618399 	 1.098190 
0.9618536 	 1.179100 
0.9618673 	 1.058920 
0.9618810 	 1.057250 
0.9618947 	 1.034440 
0.9619084 	 0.919894 
0.9619221 	 0.985079 
0.9619358 	 1.127140 
0.9619495 	 1.153990 
0.9619632 	 1.126200 
0.9619770 	 0.996148 
0.9619906 	 1.056070 
0.9620044 	 1.059030 
0.9620181 	 1.060740 
0.9620318 	 1.019500 
0.9620455 	 0.911525 
0.9620592 	 1.002060 
0.9620729 	 0.984323 
0.9620866 	 1.026130 
0.9621003 	 1.077600 
0.9621140 	 1.043810 
0.9621277 	 1.057740 
0.9621414 	 1.048850 
0.9621552 	 1.076340 
0.9621689 	 1.091250 
0.9621826 	 1.056520 
0.9621963 	 0.937749 
0.9622100 	 1.024970 
0.9622237 	 1.027560 
0.9622374 	 1.005830 
0.9622512 	 1.026070 
0.9622649 	 1.035430 
0.9622786 	 1.008690 
0.9622923 	 1.023730 
0.9623060 	 0.964152 
0.9623197 	 0.932031 
0.9623334 	 0.903616 
0.9623472 	 0.788858 
0.9623609 	 0.785000 
0.9623746 	 0.757979 
0.9623883 	 0.765480 
0.9624020 	 0.923843 
0.9624157 	 1.002960 
0.9624294 	 1.023640 
0.9624431 	 1.036780 
0.9624568 	 0.976358 
0.9624705 	 1.056940 
0.9624842 	 1.040530 
0.9624980 	 1.041970 
0.9625117 	 1.049870 
0.9625254 	 1.052040 
0.9625391 	 1.076930 
0.9625528 	 1.046850 
0.9625665 	 1.030290 
0.9625802 	 1.097900 
0.9625939 	 1.051580 
0.9626076 	 0.952962 
0.9626213 	 0.977604 
0.9626350 	 1.024660 
0.9626488 	 1.011460 
0.9626625 	 0.998618 
0.9626762 	 1.062970 
0.9626899 	 1.057520 
0.9627036 	 1.083620 
0.9627173 	 1.008280 
0.9627310 	 1.064840 
0.9627447 	 1.087040 
0.9627584 	 1.078140 
0.9627721 	 1.073890 
0.9627858 	 1.037640 
0.9627995 	 1.081050 
0.9628133 	 1.054270 
0.9628270 	 1.051930 
0.9628407 	 0.953850 
0.9628544 	 1.041360 
0.9628681 	 1.062030 
0.9628818 	 1.006790 
0.9628955 	 0.979052 
0.9629092 	 0.845320 
0.9629229 	 0.895760 
0.9629366 	 0.988107 
0.9629503 	 1.034590 
0.9629641 	 0.915283 
0.9629778 	 0.952252 
0.9629915 	 1.012030 
0.9630052 	 1.000500 
0.9630189 	 0.957261 
0.9630326 	 1.014320 
0.9630463 	 1.027760 
0.9630600 	 1.024610 
0.9630737 	 1.022180 
0.9630874 	 1.027220 
0.9631011 	 0.979457 
0.9631149 	 0.964747 
0.9631286 	 0.965121 
0.9631423 	 1.001220 
0.9631560 	 1.044580 
0.9631698 	 1.012900 
0.9631835 	 1.037180 
0.9631972 	 1.065140 
0.9632109 	 0.991257 
0.9632246 	 1.014880 
0.9632383 	 1.063890 
0.9632520 	 0.984633 
0.9632657 	 1.010150 
0.9632794 	 1.027480 
0.9632931 	 0.982420 
0.9633068 	 1.028250 
0.9633206 	 1.087840 
0.9633343 	 0.969984 
0.9633480 	 1.025480 
0.9633617 	 1.032160 
0.9633754 	 0.954835 
0.9633891 	 1.042010 
0.9634028 	 1.093610 
0.9634165 	 1.010730 
0.9634302 	 1.009750 
0.9634439 	 1.017380 
0.9634576 	 1.024470 
0.9634713 	 1.049250 
0.9634851 	 1.092620 
0.9634988 	 1.058180 
0.9635125 	 0.986145 
0.9635262 	 1.014130 
0.9635399 	 1.023690 
0.9635536 	 1.046960 
0.9635673 	 1.045700 
0.9635810 	 0.979824 
0.9635947 	 1.010230 
0.9636084 	 1.088990 
0.9636221 	 1.029930 
0.9636359 	 1.014530 
0.9636496 	 1.065100 
0.9636633 	 1.084100 
0.9636770 	 0.963576 
0.9636907 	 0.987934 
0.9637044 	 0.969411 
0.9637181 	 0.965030 
0.9637318 	 1.001090 
0.9637455 	 0.991844 
0.9637592 	 1.046910 
0.9637729 	 1.078820 
0.9637867 	 0.992998 
0.9638004 	 1.052800 
0.9638141 	 1.014800 
0.9638278 	 1.034830 
0.9638415 	 1.075960 
0.9638552 	 1.000720 
0.9638689 	 0.905231 
0.9638826 	 0.930241 
0.9638963 	 0.951079 
0.9639100 	 0.985605 
0.9639237 	 1.056030 
0.9639375 	 1.004840 
0.9639512 	 1.089960 
0.9639649 	 1.139040 
0.9639786 	 1.105520 
0.9639923 	 1.065520 
0.9640061 	 1.094170 
0.9640198 	 0.971149 
0.9640335 	 0.931925 
0.9640472 	 0.947435 
0.9640609 	 1.006340 
0.9640746 	 1.039760 
0.9640883 	 0.978315 
0.9641020 	 0.945562 
0.9641157 	 0.963482 
0.9641295 	 1.037260 
0.9641432 	 0.972492 
0.9641569 	 1.002590 
0.9641706 	 1.045060 
0.9641843 	 0.980265 
0.9641980 	 1.029520 
0.9642117 	 0.930718 
0.9642254 	 0.945063 
0.9642391 	 0.894359 
0.9642528 	 0.943726 
0.9642665 	 0.927058 
0.9642802 	 0.975075 
0.9642940 	 0.926016 
0.9643077 	 0.954733 
0.9643214 	 0.967086 
0.9643351 	 1.031070 
0.9643488 	 0.921895 
0.9643625 	 0.930900 
0.9643762 	 0.877163 
0.9643899 	 0.921781 
0.9644036 	 0.924177 
0.9644173 	 0.877621 
0.9644310 	 0.940859 
0.9644448 	 0.958885 
0.9644585 	 0.981189 
0.9644722 	 0.999963 
0.9644859 	 0.964522 
0.9644996 	 1.047900 
0.9645133 	 1.057340 
0.9645270 	 0.964580 
0.9645407 	 0.996030 
0.9645544 	 0.966082 
0.9645681 	 0.999366 
0.9645818 	 0.955555 
0.9645956 	 0.977234 
0.9646093 	 0.998032 
0.9646230 	 0.939668 
0.9646367 	 0.907934 
0.9646504 	 0.950304 
0.9646641 	 1.008810 
0.9646778 	 1.014940 
0.9646915 	 0.992305 
0.9647052 	 0.994962 
0.9647189 	 1.026240 
0.9647326 	 1.013490 
0.9647464 	 0.992510 
0.9647601 	 1.013680 
0.9647738 	 1.044130 
0.9647875 	 1.126240 
0.9648012 	 1.073730 
0.9648149 	 1.077350 
0.9648286 	 0.988388 
0.9648423 	 0.983259 
0.9648560 	 1.028760 
0.9648697 	 1.023290 
0.9648835 	 1.040650 
0.9648972 	 1.103300 
0.9649109 	 1.015310 
0.9649246 	 1.000580 
0.9649383 	 1.052760 
0.9649520 	 1.041680 
0.9649658 	 1.000650 
0.9649795 	 1.022730 
0.9649932 	 1.097750 
0.9650069 	 1.057520 
0.9650206 	 1.027710 
0.9650343 	 1.050500 
0.9650480 	 0.961560 
0.9650617 	 0.920356 
0.9650754 	 0.959532 
0.9650891 	 1.005340 
0.9651028 	 1.018090 
0.9651166 	 0.987328 
0.9651303 	 1.002920 
0.9651440 	 0.958846 
0.9651577 	 0.954068 
0.9651714 	 0.925345 
0.9651851 	 0.985320 
0.9651988 	 1.039680 
0.9652125 	 0.984449 
0.9652262 	 1.001720 
0.9652399 	 0.957277 
0.9652536 	 0.948098 
0.9652674 	 1.011390 
0.9652811 	 0.996419 
0.9652948 	 1.020080 
0.9653085 	 1.031790 
0.9653222 	 1.004800 
0.9653359 	 0.991496 
0.9653496 	 0.992854 
0.9653633 	 0.998438 
0.9653770 	 1.002930 
0.9653907 	 0.999787 
0.9654044 	 0.997477 
0.9654182 	 0.920257 
0.9654319 	 0.947713 
0.9654456 	 1.010980 
0.9654593 	 0.968310 
0.9654730 	 1.023450 
0.9654867 	 1.038890 
0.9655004 	 1.018380 
0.9655141 	 0.985031 
0.9655278 	 0.961753 
0.9655415 	 0.995340 
0.9655552 	 1.062440 
0.9655690 	 0.871049 
0.9655827 	 0.913809 
0.9655964 	 0.927315 
0.9656101 	 0.956623 
0.9656238 	 0.977890 
0.9656375 	 0.972335 
0.9656512 	 0.993099 
0.9656649 	 0.992083 
0.9656786 	 0.936609 
0.9656923 	 0.967353 
0.9657060 	 0.981345 
0.9657198 	 0.992759 
0.9657335 	 0.971260 
0.9657472 	 0.963085 
0.9657609 	 0.964341 
0.9657747 	 1.010740 
0.9657884 	 0.949205 
0.9658021 	 0.950612 
0.9658158 	 0.925996 
0.9658295 	 0.909817 
0.9658432 	 0.988779 
0.9658569 	 1.004420 
0.9658706 	 1.004600 
0.9658843 	 0.991836 
0.9658980 	 0.923722 
0.9659117 	 0.982208 
0.9659255 	 0.971004 
0.9659392 	 0.952443 
0.9659529 	 0.962431 
0.9659666 	 0.961994 
0.9659803 	 0.942599 
0.9659940 	 0.980043 
0.9660077 	 0.974055 
0.9660214 	 1.027550 
0.9660351 	 0.972522 
0.9660488 	 0.952204 
0.9660625 	 0.961045 
0.9660762 	 0.897870 
0.9660900 	 0.818321 
0.9661037 	 0.782837 
0.9661174 	 0.734019 
0.9661311 	 0.702791 
0.9661448 	 0.754383 
0.9661585 	 0.881687 
0.9661722 	 0.879096 
0.9661859 	 0.913286 
0.9661996 	 0.981441 
0.9662133 	 1.022610 
0.9662270 	 1.002730 
0.9662408 	 1.018630 
0.9662545 	 0.991862 
0.9662682 	 1.045860 
0.9662819 	 1.004680 
0.9662956 	 0.975710 
0.9663093 	 1.006870 
0.9663230 	 0.950474 
0.9663367 	 0.999777 
0.9663504 	 0.967750 
0.9663641 	 1.026390 
0.9663778 	 1.008670 
0.9663916 	 1.001570 
0.9664053 	 1.020810 
0.9664190 	 1.030540 
0.9664327 	 1.016610 
0.9664464 	 1.036030 
0.9664601 	 1.049170 
0.9664738 	 1.060170 
0.9664875 	 1.035980 
0.9665012 	 0.990209 
0.9665149 	 0.973007 
0.9665286 	 1.023620 
0.9665424 	 1.089740 
0.9665561 	 1.011700 
0.9665698 	 1.023570 
0.9665835 	 1.076990 
0.9665972 	 1.051960 
0.9666109 	 1.008260 
0.9666246 	 1.037480 
0.9666383 	 1.044510 
0.9666521 	 1.010050 
0.9666658 	 1.018400 
0.9666795 	 1.051610 
0.9666932 	 0.979146 
0.9667069 	 1.049580 
0.9667206 	 1.047780 
0.9667343 	 1.054200 
0.9667481 	 1.000490 
0.9667618 	 0.986164 
0.9667755 	 1.001550 
0.9667892 	 1.033500 
0.9668029 	 1.022900 
0.9668166 	 1.015220 
0.9668303 	 0.996002 
0.9668440 	 0.979345 
0.9668577 	 0.974478 
0.9668714 	 0.995587 
0.9668851 	 1.005530 
0.9668989 	 1.019350 
0.9669126 	 1.039610 
0.9669263 	 1.037810 
0.9669400 	 0.980207 
0.9669537 	 0.952986 
0.9669674 	 1.018370 
0.9669811 	 0.990886 
0.9669948 	 0.969330 
0.9670085 	 0.966232 
0.9670222 	 1.001320 
0.9670359 	 0.955824 
0.9670497 	 0.961137 
0.9670634 	 0.982228 
0.9670771 	 0.982811 
0.9670908 	 1.023840 
0.9671045 	 1.066610 
0.9671182 	 1.005050 
0.9671319 	 0.989045 
0.9671456 	 0.969543 
0.9671593 	 0.994370 
0.9671730 	 1.018880 
0.9671867 	 0.990206 
0.9672005 	 0.996960 
0.9672142 	 0.996620 
0.9672279 	 1.000410 
0.9672416 	 0.977312 
0.9672553 	 0.971475 
0.9672690 	 0.988767 
0.9672827 	 1.027630 
0.9672964 	 1.008980 
0.9673101 	 0.989660 
0.9673238 	 1.000250 
0.9673375 	 1.015630 
0.9673513 	 1.017150 
0.9673650 	 0.936891 
0.9673787 	 0.967820 
0.9673924 	 0.930700 
0.9674061 	 0.982984 
0.9674198 	 0.989264 
0.9674335 	 0.955371 
0.9674472 	 0.934963 
0.9674609 	 0.924669 
0.9674746 	 0.927912 
0.9674883 	 0.939578 
0.9675021 	 0.915981 
0.9675158 	 0.965349 
0.9675295 	 0.965303 
0.9675432 	 0.977399 
0.9675569 	 1.015370 
0.9675707 	 1.034460 
0.9675844 	 1.037970 
0.9675981 	 0.999183 
0.9676118 	 1.006730 
0.9676255 	 0.924269 
0.9676392 	 1.032380 
0.9676529 	 1.019940 
0.9676666 	 1.022150 
0.9676803 	 1.027650 
0.9676940 	 1.029010 
0.9677077 	 1.023530 
0.9677215 	 1.001930 
0.9677352 	 1.051510 
0.9677489 	 1.017510 
0.9677626 	 0.966259 
0.9677763 	 1.007140 
0.9677900 	 1.011950 
0.9678037 	 1.050460 
0.9678174 	 1.010920 
0.9678311 	 0.968862 
0.9678448 	 0.984376 
0.9678585 	 0.993781 
0.9678723 	 0.961216 
0.9678860 	 0.995446 
0.9678997 	 0.988587 
0.9679134 	 0.989373 
0.9679271 	 0.996210 
0.9679408 	 0.978595 
0.9679545 	 0.943051 
0.9679682 	 0.985259 
0.9679819 	 1.022620 
0.9679956 	 0.957420 
0.9680093 	 0.952565 
0.9680231 	 1.027630 
0.9680368 	 0.938221 
0.9680505 	 0.937604 
0.9680642 	 0.989798 
0.9680779 	 0.958835 
0.9680916 	 0.977170 
0.9681053 	 0.965123 
0.9681190 	 1.019750 
0.9681327 	 1.003390 
0.9681464 	 1.022870 
0.9681601 	 1.021910 
0.9681739 	 0.964697 
0.9681876 	 0.953338 
0.9682013 	 1.020810 
0.9682150 	 1.010900 
0.9682287 	 0.998220 
0.9682424 	 0.954250 
0.9682561 	 1.014110 
0.9682698 	 1.029550 
0.9682835 	 1.039960 
0.9682972 	 1.045060 
0.9683110 	 0.904803 
0.9683247 	 0.948849 
0.9683384 	 1.015150 
0.9683521 	 0.937656 
0.9683658 	 0.937036 
0.9683795 	 0.967432 
0.9683932 	 0.975804 
0.9684070 	 0.996956 
0.9684207 	 0.970621 
0.9684344 	 0.985608 
0.9684481 	 1.009050 
0.9684618 	 0.981622 
0.9684755 	 0.937237 
0.9684892 	 0.947843 
0.9685029 	 1.035400 
0.9685166 	 1.000180 
0.9685304 	 0.986347 
0.9685441 	 1.011150 
0.9685578 	 0.979978 
0.9685715 	 0.978888 
0.9685852 	 1.023600 
0.9685989 	 1.013240 
0.9686126 	 1.005460 
0.9686263 	 1.029270 
0.9686400 	 1.021090 
0.9686537 	 0.987922 
0.9686674 	 0.979336 
0.9686812 	 1.005680 
0.9686949 	 1.036100 
0.9687086 	 0.969970 
0.9687223 	 1.001360 
0.9687360 	 1.020620 
0.9687497 	 1.032440 
0.9687634 	 1.056260 
0.9687771 	 1.069270 
0.9687908 	 1.012770 
0.9688045 	 1.003630 
0.9688182 	 0.943565 
0.9688320 	 0.906919 
0.9688457 	 0.953341 
0.9688594 	 0.980630 
0.9688731 	 0.971100 
0.9688868 	 0.974613 
0.9689005 	 0.994820 
0.9689142 	 0.957359 
0.9689279 	 0.991869 
0.9689416 	 1.029660 
0.9689553 	 1.033960 
0.9689690 	 1.044060 
0.9689828 	 1.063190 
0.9689965 	 1.001890 
0.9690102 	 0.970512 
0.9690239 	 0.985700 
0.9690376 	 0.980233 
0.9690513 	 0.948982 
0.9690650 	 0.973338 
0.9690787 	 1.047030 
0.9690924 	 0.993334 
0.9691061 	 0.981838 
0.9691199 	 0.917063 
0.9691336 	 0.865471 
0.9691473 	 0.983450 
0.9691610 	 0.973891 
0.9691747 	 0.964827 
0.9691884 	 0.959083 
0.9692021 	 0.945179 
0.9692158 	 0.928440 
0.9692295 	 0.898567 
0.9692432 	 0.950580 
0.9692570 	 0.979553 
0.9692707 	 0.972713 
0.9692844 	 0.979976 
0.9692981 	 0.980101 
0.9693118 	 1.038970 
0.9693255 	 0.919505 
0.9693392 	 0.975549 
0.9693530 	 0.990512 
0.9693667 	 1.015160 
0.9693804 	 1.001150 
0.9693941 	 0.996849 
0.9694078 	 0.975977 
0.9694215 	 0.955255 
0.9694352 	 1.040740 
0.9694489 	 0.974030 
0.9694626 	 0.965832 
0.9694763 	 0.974443 
0.9694900 	 0.971360 
0.9695038 	 0.999687 
0.9695175 	 0.957920 
0.9695312 	 0.956717 
0.9695449 	 0.935557 
0.9695586 	 0.914771 
0.9695723 	 0.928280 
0.9695860 	 0.917762 
0.9695997 	 0.960840 
0.9696134 	 0.982915 
0.9696271 	 1.012620 
0.9696408 	 0.927918 
0.9696546 	 0.968814 
0.9696683 	 0.912422 
0.9696820 	 0.952524 
0.9696957 	 1.001060 
0.9697094 	 0.966498 
0.9697231 	 0.956319 
0.9697368 	 0.960869 
0.9697505 	 1.005640 
0.9697642 	 0.975303 
0.9697779 	 0.935148 
0.9697917 	 0.939599 
0.9698054 	 0.941998 
0.9698191 	 0.956264 
0.9698328 	 0.986898 
0.9698465 	 1.000070 
0.9698602 	 0.979100 
0.9698739 	 0.971447 
0.9698876 	 1.010810 
0.9699013 	 0.960371 
0.9699150 	 0.978687 
0.9699287 	 0.979182 
0.9699425 	 1.036990 
0.9699562 	 0.937430 
0.9699699 	 0.951402 
0.9699836 	 1.024550 
0.9699973 	 1.013130 
0.9700110 	 1.049760 
0.9700247 	 1.008660 
0.9700384 	 0.969334 
0.9700521 	 0.972804 
0.9700658 	 1.026010 
0.9700795 	 1.044010 
0.9700933 	 1.028810 
0.9701070 	 0.982151 
0.9701207 	 0.993321 
0.9701344 	 0.987464 
0.9701481 	 0.994268 
0.9701619 	 0.949887 
0.9701756 	 0.963963 
0.9701893 	 0.947339 
0.9702030 	 0.922841 
0.9702167 	 0.965230 
0.9702304 	 0.949102 
0.9702441 	 0.952097 
0.9702578 	 0.912454 
0.9702715 	 0.999799 
0.9702852 	 0.935517 
0.9702989 	 0.997506 
0.9703126 	 1.005360 
0.9703264 	 0.943335 
0.9703401 	 0.964806 
0.9703538 	 1.005150 
0.9703675 	 0.961278 
0.9703812 	 0.961660 
0.9703949 	 0.972721 
0.9704086 	 0.955799 
0.9704223 	 0.947720 
0.9704360 	 0.998255 
0.9704497 	 0.969691 
0.9704635 	 0.995097 
0.9704772 	 0.941923 
0.9704909 	 0.882341 
0.9705046 	 0.910639 
0.9705183 	 0.936831 
0.9705320 	 0.982783 
0.9705457 	 0.988201 
0.9705594 	 0.963888 
0.9705731 	 1.015950 
0.9705868 	 0.974707 
0.9706006 	 0.972028 
0.9706143 	 0.896184 
0.9706280 	 0.961996 
0.9706417 	 0.997086 
0.9706554 	 0.988280 
0.9706691 	 0.902799 
0.9706828 	 1.014070 
0.9706965 	 1.028020 
0.9707102 	 0.990805 
0.9707239 	 1.016050 
0.9707376 	 0.992775 
0.9707514 	 0.988495 
0.9707651 	 0.915959 
0.9707788 	 0.933100 
0.9707925 	 0.965972 
0.9708062 	 0.918563 
0.9708199 	 0.953218 
0.9708336 	 0.931614 
0.9708473 	 0.909369 
0.9708610 	 0.908853 
0.9708747 	 0.855331 
0.9708884 	 0.920739 
0.9709021 	 0.966956 
0.9709159 	 0.955498 
0.9709296 	 0.972614 
0.9709433 	 0.936833 
0.9709570 	 0.883927 
0.9709707 	 0.888901 
0.9709844 	 0.911017 
0.9709981 	 0.910645 
0.9710119 	 0.905223 
0.9710256 	 0.857190 
0.9710393 	 0.922909 
0.9710530 	 0.868188 
0.9710667 	 0.951641 
0.9710804 	 0.916374 
0.9710941 	 0.922595 
0.9711078 	 0.931917 
0.9711216 	 1.025510 
0.9711353 	 0.927867 
0.9711490 	 1.028950 
0.9711627 	 0.985688 
0.9711764 	 0.970544 
0.9711901 	 0.920957 
0.9712038 	 1.013970 
0.9712175 	 0.993930 
0.9712312 	 0.958422 
0.9712449 	 0.987678 
0.9712586 	 1.029190 
0.9712724 	 0.923525 
0.9712861 	 0.924219 
0.9712998 	 1.015390 
0.9713135 	 1.008070 
0.9713272 	 1.047030 
0.9713409 	 0.963732 
0.9713546 	 0.942234 
0.9713683 	 0.973052 
0.9713820 	 0.986544 
0.9713957 	 1.007640 
0.9714094 	 0.963893 
0.9714232 	 0.937141 
0.9714369 	 0.966511 
0.9714506 	 0.990193 
0.9714643 	 0.950929 
0.9714780 	 0.951352 
0.9714917 	 1.001580 
0.9715054 	 0.984801 
0.9715191 	 0.939015 
0.9715328 	 0.973920 
0.9715465 	 1.019750 
0.9715602 	 1.032300 
0.9715740 	 0.978932 
0.9715877 	 1.000000 
0.9716014 	 0.998152 
0.9716151 	 1.014280 
0.9716288 	 1.013550 
0.9716425 	 0.960625 
0.9716562 	 0.968426 
0.9716699 	 0.998186 
0.9716836 	 1.013510 
0.9716973 	 1.029360 
0.9717110 	 1.036790 
0.9717248 	 0.965798 
0.9717385 	 0.984991 
0.9717522 	 0.983924 
0.9717659 	 0.988835 
0.9717796 	 0.979283 
0.9717933 	 0.986793 
0.9718070 	 0.914103 
0.9718207 	 0.897213 
0.9718344 	 0.938605 
0.9718481 	 0.928273 
0.9718618 	 0.894891 
0.9718756 	 0.926484 
0.9718893 	 1.028590 
0.9719030 	 0.982018 
0.9719167 	 0.915913 
0.9719304 	 0.941707 
0.9719442 	 0.930734 
0.9719579 	 0.992797 
0.9719716 	 0.992598 
0.9719853 	 1.030650 
0.9719990 	 0.989996 


==> anc/HD210027/HD210027_80.dat <==
0.9464158 	 1.179210 
0.9464293 	 1.424320 
0.9464428 	 0.883886 
0.9464564 	 0.704621 
0.9464699 	 0.839097 
0.9464834 	 0.823526 
0.9464970 	 0.606516 
0.9465105 	 0.956060 
0.9465241 	 0.682142 
0.9465376 	 0.730549 
0.9465511 	 1.222880 
0.9465647 	 0.851467 
0.9465783 	 0.948258 
0.9465918 	 0.826316 
0.9466053 	 0.863469 
0.9466189 	 1.148980 
0.9466324 	 1.137000 
0.9466459 	 0.664860 
0.9466595 	 1.033690 
0.9466730 	 1.122750 
0.9466866 	 0.818645 
0.9467001 	 0.562809 
0.9467136 	 0.679114 
0.9467272 	 0.731820 
0.9467408 	 0.882246 
0.9467543 	 0.824327 
0.9467678 	 0.911600 
0.9467813 	 0.746122 
0.9467949 	 0.659849 
0.9468084 	 0.463032 
0.9468219 	 0.832651 
0.9468355 	 0.837943 
0.9468490 	 0.623305 
0.9468626 	 1.010450 
0.9468761 	 0.937892 
0.9468896 	 1.181710 
0.9469032 	 1.281110 
0.9469168 	 1.240670 
0.9469303 	 1.339150 
0.9469438 	 0.946652 
0.9469574 	 0.881630 
0.9469709 	 1.031370 
0.9469844 	 0.781215 
0.9469980 	 0.882679 
0.9470115 	 0.830402 
0.9470251 	 0.755053 
0.9470386 	 0.916655 
0.9470521 	 1.005610 
0.9470656 	 0.813854 
0.9470792 	 1.110180 
0.9470928 	 1.063540 
0.9471063 	 0.778428 
0.9471198 	 0.796069 
0.9471334 	 0.731502 
0.9471469 	 0.821007 
0.9471605 	 1.150450 
0.9471740 	 1.014210 
0.9471875 	 0.754113 
0.9472011 	 0.972955 
0.9472146 	 0.799186 
0.9472281 	 0.703787 
0.9472417 	 0.826032 
0.9472552 	 0.913322 
0.9472688 	 0.892891 
0.9472823 	 0.842562 
0.9472958 	 0.686053 
0.9473094 	 0.933593 
0.9473230 	 1.173710 
0.9473365 	 1.233840 
0.9473500 	 1.270140 
0.9473636 	 1.170350 
0.9473771 	 1.182030 
0.9473906 	 1.141720 
0.9474042 	 0.830815 
0.9474177 	 0.940896 
0.9474313 	 0.390408 
0.9474448 	 0.370701 
0.9474583 	 0.700750 
0.9474719 	 0.486185 
0.9474854 	 0.835206 
0.9474990 	 0.700396 
0.9475125 	 0.932931 
0.9475260 	 1.048520 
0.9475396 	 1.058550 
0.9475531 	 0.907448 
0.9475666 	 0.997269 
0.9475802 	 0.729379 
0.9475938 	 0.892792 
0.9476073 	 0.967780 
0.9476208 	 0.821315 
0.9476343 	 0.813586 
0.9476479 	 0.822258 
0.9476615 	 0.920509 
0.9476750 	 0.740288 
0.9476885 	 0.641185 
0.9477020 	 0.757388 
0.9477156 	 0.823814 
0.9477291 	 0.955052 
0.9477427 	 0.888961 
0.9477562 	 1.067010 
0.9477698 	 0.835639 
0.9477833 	 0.974808 
0.9477968 	 0.759375 
0.9478104 	 0.659854 
0.9478239 	 0.791242 
0.9478375 	 0.561129 
0.9478510 	 0.748946 
0.9478645 	 0.790293 
0.9478781 	 0.664074 
0.9478916 	 0.577613 
0.9479052 	 0.760160 
0.9479187 	 0.883668 
0.9479322 	 0.628463 
0.9479458 	 0.712502 
0.9479593 	 0.806496 
0.9479728 	 0.781298 
0.9479864 	 0.721641 
0.9480000 	 0.732221 
0.9480135 	 0.755179 
0.9480270 	 0.773780 
0.9480405 	 0.843149 
0.9480541 	 0.717724 
0.9480677 	 0.930809 
0.9480812 	 1.095870 
0.9480947 	 1.290480 
0.9481083 	 1.038040 
0.9481218 	 0.803701 
0.9481353 	 0.797834 
0.9481489 	 1.022240 
0.9481624 	 0.957156 
0.9481760 	 0.876251 
0.9481895 	 0.852091 
0.9482030 	 0.938900 
0.9482166 	 0.959992 
0.9482301 	 0.752252 
0.9482437 	 0.675186 
0.9482572 	 0.774368 
0.9482707 	 0.633453 
0.9482843 	 0.792629 
0.9482978 	 0.886300 
0.9483113 	 0.757334 
0.9483249 	 0.795197 
0.9483385 	 1.287750 
0.9483520 	 1.045940 
0.9483655 	 0.868213 
0.9483790 	 0.740961 
0.9483926 	 0.549138 
0.9484062 	 0.794609 
0.9484197 	 0.660512 
0.9484332 	 1.043950 
0.9484468 	 0.907533 
0.9484603 	 0.775684 
0.9484738 	 1.062630 
0.9484874 	 1.264260 
0.9485009 	 0.937328 
0.9485145 	 1.042810 
0.9485280 	 0.818250 
0.9485415 	 0.933823 
0.9485550 	 1.166150 
0.9485686 	 1.335310 
0.9485822 	 1.004080 
0.9485957 	 0.967427 
0.9486092 	 0.949556 
0.9486228 	 0.758402 
0.9486363 	 0.893105 
0.9486499 	 0.894792 
0.9486634 	 0.954123 
0.9486769 	 0.945977 
0.9486905 	 0.886383 
0.9487040 	 0.994512 
0.9487175 	 0.963086 
0.9487311 	 0.854846 
0.9487446 	 0.991056 
0.9487582 	 1.278640 
0.9487717 	 1.030110 
0.9487853 	 0.972401 
0.9487988 	 0.925066 
0.9488124 	 0.897566 
0.9488259 	 0.845068 
0.9488394 	 0.862635 
0.9488530 	 0.785399 
0.9488665 	 0.691496 
0.9488800 	 0.818809 
0.9488935 	 0.930387 
0.9489071 	 0.812781 
0.9489207 	 0.965536 
0.9489342 	 0.980576 
0.9489477 	 0.829736 
0.9489613 	 0.905219 
0.9489748 	 0.738235 
0.9489884 	 0.748489 
0.9490019 	 0.963970 
0.9490154 	 0.952240 
0.9490290 	 1.043240 
0.9490425 	 1.273280 
0.9490560 	 1.101770 
0.9490696 	 0.985128 
0.9490831 	 0.797653 
0.9490967 	 1.058550 
0.9491102 	 0.834899 
0.9491237 	 0.965635 
0.9491373 	 0.821990 
0.9491509 	 0.897572 
0.9491644 	 1.029480 
0.9491779 	 0.964730 
0.9491915 	 0.957496 
0.9492050 	 0.970264 
0.9492185 	 0.998519 
0.9492321 	 1.052360 
0.9492456 	 0.903961 
0.9492592 	 0.960868 
0.9492727 	 0.937048 
0.9492862 	 1.077600 
0.9492997 	 0.953704 
0.9493133 	 1.039650 
0.9493269 	 1.097770 
0.9493404 	 1.094360 
0.9493539 	 1.025300 
0.9493675 	 0.876442 
0.9493810 	 1.085780 
0.9493946 	 1.207030 
0.9494081 	 0.994848 
0.9494216 	 0.926925 
0.9494352 	 0.991159 
0.9494487 	 0.955040 
0.9494622 	 0.777462 
0.9494758 	 1.103880 
0.9494894 	 1.162960 
0.9495029 	 0.989669 
0.9495164 	 0.966554 
0.9495299 	 1.104780 
0.9495435 	 1.024200 
0.9495571 	 0.975469 
0.9495706 	 0.968709 
0.9495841 	 1.139810 
0.9495977 	 0.864362 
0.9496112 	 0.784870 
0.9496247 	 0.992082 
0.9496383 	 1.005170 
0.9496518 	 1.004280 
0.9496654 	 0.886106 
0.9496789 	 0.976407 
0.9496924 	 0.922272 
0.9497060 	 1.002600 
0.9497195 	 0.815396 
0.9497331 	 0.781709 
0.9497466 	 1.036290 
0.9497601 	 0.955805 
0.9497737 	 1.076190 
0.9497872 	 1.149740 
0.9498007 	 0.907667 
0.9498143 	 0.974365 
0.9498279 	 1.064420 
0.9498414 	 1.014150 
0.9498549 	 1.077380 
0.9498684 	 1.024080 
0.9498820 	 1.019940 
0.9498956 	 1.021130 
0.9499091 	 1.174590 
0.9499226 	 1.005440 
0.9499361 	 1.074540 
0.9499497 	 1.077150 
0.9499632 	 0.969491 
0.9499768 	 1.209060 
0.9499903 	 1.187080 
0.9500039 	 0.968908 
0.9500174 	 0.879992 
0.9500309 	 0.901755 
0.9500445 	 1.011990 
0.9500580 	 1.067460 
0.9500716 	 0.945885 
0.9500851 	 0.954111 
0.9500986 	 1.048200 
0.9501122 	 1.173230 
0.9501257 	 1.003880 
0.9501393 	 1.089530 
0.9501528 	 1.045950 
0.9501663 	 1.068730 
0.9501799 	 1.092970 
0.9501934 	 0.971246 
0.9502069 	 1.124720 
0.9502205 	 1.167630 
0.9502341 	 0.981641 
0.9502476 	 1.001170 
0.9502611 	 1.044710 
0.9502746 	 0.980512 
0.9502882 	 1.073200 
0.9503018 	 1.037030 
0.9503153 	 1.011950 
0.9503288 	 1.071480 
0.9503424 	 1.086070 
0.9503559 	 1.135400 
0.9503694 	 1.118170 
0.9503829 	 1.068980 
0.9503965 	 0.973491 
0.9504101 	 1.028620 
0.9504236 	 1.189130 
0.9504371 	 0.934993 
0.9504507 	 1.069860 
0.9504642 	 1.188930 
0.9504778 	 1.147440 
0.9504913 	 0.992615 
0.9505048 	 0.905143 
0.9505184 	 0.939686 
0.9505319 	 1.149930 
0.9505454 	 1.059330 
0.9505590 	 1.215020 
0.9505725 	 0.961977 
0.9505861 	 1.061580 
0.9505996 	 1.033990 
0.9506131 	 1.120600 
0.9506267 	 1.136420 
0.9506403 	 0.919837 
0.9506538 	 1.047200 
0.9506673 	 1.155310 
0.9506809 	 1.138070 
0.9506944 	 1.127560 
0.9507079 	 1.236060 
0.9507215 	 1.067210 
0.9507350 	 1.044050 
0.9507486 	 1.016120 
0.9507621 	 0.972202 
0.9507756 	 1.000810 
0.9507891 	 1.223110 
0.9508027 	 1.310250 
0.9508163 	 1.003590 
0.9508298 	 0.999810 
0.9508433 	 1.137970 
0.9508569 	 0.997512 
0.9508704 	 1.013300 
0.9508840 	 1.113210 
0.9508975 	 1.037840 
0.9509110 	 1.079570 
0.9509246 	 1.095560 
0.9509381 	 1.132870 
0.9509516 	 1.098340 
0.9509652 	 1.195040 
0.9509788 	 1.141240 
0.9509923 	 1.228280 
0.9510058 	 1.194300 
0.9510194 	 1.110210 
0.9510329 	 1.097610 
0.9510465 	 1.193890 
0.9510600 	 1.142320 
0.9510735 	 1.087160 
0.9510871 	 1.092320 
0.9511006 	 1.026450 
0.9511141 	 1.028900 
0.9511276 	 1.192140 
0.9511412 	 1.163910 
0.9511548 	 1.163010 
0.9511683 	 1.195480 
0.9511818 	 1.121550 
0.9511954 	 1.153870 
0.9512089 	 1.033080 
0.9512225 	 1.027530 
0.9512360 	 1.048150 
0.9512495 	 1.141010 
0.9512631 	 1.202410 
0.9512766 	 1.244810 
0.9512901 	 1.167400 
0.9513037 	 1.061780 
0.9513173 	 1.107770 
0.9513308 	 1.196850 
0.9513443 	 1.151580 
0.9513578 	 1.148510 
0.9513714 	 1.200350 
0.9513850 	 1.164280 
0.9513985 	 1.011820 
0.9514120 	 1.015690 
0.9514255 	 1.088790 
0.9514391 	 1.122260 
0.9514526 	 1.124340 
0.9514662 	 1.211650 
0.9514797 	 1.099440 
0.9514933 	 1.020120 
0.9515068 	 0.988776 
0.9515203 	 1.003440 
0.9515339 	 1.082890 
0.9515474 	 0.748223 
0.9515610 	 0.661036 
0.9515745 	 0.620132 
0.9515880 	 0.575407 
0.9516016 	 0.621943 
0.9516151 	 0.584590 
0.9516287 	 0.609221 
0.9516422 	 0.684202 
0.9516558 	 0.782815 
0.9516693 	 1.153550 
0.9516828 	 1.156560 
0.9516963 	 1.016930 
0.9517099 	 1.065980 
0.9517235 	 1.138190 
0.9517370 	 1.168710 
0.9517505 	 1.326990 
0.9517640 	 1.114230 
0.9517776 	 1.049020 
0.9517911 	 1.107590 
0.9518047 	 1.098260 
0.9518182 	 1.133650 
0.9518318 	 1.033970 
0.9518453 	 1.085910 
0.9518588 	 1.227450 
0.9518724 	 1.158160 
0.9518859 	 1.117250 
0.9518995 	 1.197170 
0.9519130 	 1.158800 
0.9519265 	 1.052390 
0.9519401 	 1.060720 
0.9519536 	 0.886972 
0.9519672 	 0.829589 
0.9519807 	 1.090130 
0.9519942 	 1.091460 
0.9520078 	 1.002930 
0.9520213 	 0.924740 
0.9520348 	 0.981564 
0.9520484 	 1.011880 
0.9520620 	 1.161820 
0.9520755 	 1.228120 
0.9520890 	 1.187590 
0.9521025 	 1.087130 
0.9521161 	 1.115920 
0.9521297 	 1.106550 
0.9521432 	 1.107450 
0.9521567 	 1.066960 
0.9521702 	 1.031850 
0.9521838 	 1.083810 
0.9521973 	 0.977957 
0.9522109 	 1.110010 
0.9522244 	 1.086510 
0.9522380 	 1.051040 
0.9522515 	 1.074700 
0.9522650 	 1.044710 
0.9522785 	 1.012470 
0.9522921 	 0.988689 
0.9523057 	 1.071750 
0.9523192 	 1.087810 
0.9523327 	 1.110250 
0.9523463 	 1.133370 
0.9523598 	 1.097880 
0.9523734 	 0.963720 
0.9523869 	 1.048330 
0.9524004 	 1.081980 
0.9524140 	 1.060540 
0.9524275 	 1.146540 
0.9524410 	 1.187880 
0.9524546 	 1.086920 
0.9524682 	 1.103070 
0.9524817 	 1.049910 
0.9524952 	 0.941173 
0.9525088 	 1.006370 
0.9525223 	 0.990843 
0.9525358 	 1.042950 
0.9525494 	 1.078080 
0.9525629 	 1.041480 
0.9525765 	 1.129930 
0.9525900 	 1.083850 
0.9526035 	 1.099310 
0.9526170 	 1.218750 
0.9526306 	 1.116980 
0.9526442 	 1.020830 
0.9526577 	 1.045230 
0.9526712 	 1.061230 
0.9526848 	 1.145100 
0.9526983 	 1.087410 
0.9527119 	 0.983329 
0.9527254 	 1.058690 
0.9527389 	 1.064120 
0.9527525 	 1.074540 
0.9527660 	 1.031710 
0.9527795 	 1.040700 
0.9527931 	 1.086040 
0.9528066 	 1.049630 
0.9528202 	 1.190210 
0.9528337 	 1.085890 
0.9528472 	 1.019820 
0.9528608 	 0.997992 
0.9528744 	 0.951955 
0.9528879 	 1.002490 
0.9529014 	 1.103790 
0.9529150 	 1.053090 
0.9529285 	 0.987253 
0.9529420 	 1.020480 
0.9529556 	 1.043130 
0.9529691 	 1.017580 
0.9529827 	 1.096200 
0.9529962 	 1.064690 
0.9530097 	 1.183390 
0.9530232 	 1.056120 
0.9530368 	 1.065830 
0.9530504 	 1.060080 
0.9530639 	 1.079230 
0.9530774 	 1.056160 
0.9530910 	 0.905982 
0.9531045 	 0.987631 
0.9531181 	 1.047600 
0.9531316 	 0.978833 
0.9531451 	 0.997671 
0.9531587 	 1.035700 
0.9531722 	 1.019400 
0.9531857 	 1.050720 
0.9531993 	 0.981347 
0.9532129 	 1.048270 
0.9532264 	 0.992603 
0.9532399 	 1.084050 
0.9532534 	 1.116900 
0.9532670 	 1.012360 
0.9532805 	 1.028440 
0.9532941 	 1.074770 
0.9533076 	 0.985770 
0.9533212 	 1.032730 
0.9533347 	 1.045180 
0.9533482 	 1.114260 
0.9533618 	 1.045910 
0.9533753 	 1.006380 
0.9533889 	 1.082330 
0.9534024 	 1.040280 
0.9534159 	 1.054170 
0.9534295 	 1.040460 
0.9534430 	 0.999591 
0.9534566 	 1.043450 
0.9534701 	 1.079190 
0.9534836 	 1.070190 
0.9534972 	 1.026090 
0.9535107 	 0.993183 
0.9535242 	 1.034080 
0.9535378 	 1.015710 
0.9535514 	 1.074270 
0.9535649 	 1.029430 
0.9535784 	 1.115870 
0.9535919 	 1.085630 
0.9536055 	 1.039460 
0.9536191 	 1.006060 
0.9536326 	 1.017620 
0.9536461 	 0.995607 
0.9536596 	 0.993918 
0.9536732 	 0.979159 
0.9536867 	 1.051310 
0.9537003 	 1.068310 
0.9537138 	 1.076220 
0.9537274 	 1.013400 
0.9537409 	 1.065370 
0.9537544 	 1.115600 
0.9537680 	 1.009290 
0.9537815 	 1.008970 
0.9537951 	 0.989962 
0.9538086 	 0.989276 
0.9538221 	 1.007070 
0.9538357 	 0.990074 
0.9538492 	 0.928539 
0.9538628 	 0.887455 
0.9538763 	 0.935206 
0.9538899 	 0.963373 
0.9539034 	 0.977570 
0.9539169 	 1.044290 
0.9539304 	 0.998349 
0.9539440 	 1.028200 
0.9539576 	 1.001970 
0.9539711 	 1.021490 
0.9539846 	 1.024980 
0.9539981 	 0.984354 
0.9540117 	 1.036390 
0.9540252 	 1.022970 
0.9540388 	 0.971464 
0.9540523 	 0.979504 
0.9540659 	 1.002320 
0.9540794 	 0.947743 
0.9540929 	 0.984192 
0.9541065 	 0.969403 
0.9541200 	 0.855196 
0.9541336 	 0.919427 
0.9541471 	 0.919071 
0.9541606 	 0.968049 
0.9541742 	 1.044400 
0.9541877 	 1.048000 
0.9542013 	 0.971036 
0.9542148 	 0.942127 
0.9542283 	 0.947623 
0.9542419 	 1.018730 
0.9542554 	 0.982003 
0.9542689 	 1.033490 
0.9542825 	 1.004510 
0.9542960 	 0.981722 
0.9543096 	 0.956172 
0.9543231 	 0.943388 
0.9543366 	 0.967794 
0.9543502 	 0.933320 
0.9543638 	 0.922807 
0.9543773 	 0.987535 
0.9543908 	 0.945884 
0.9544044 	 0.942351 
0.9544179 	 0.927576 
0.9544314 	 0.986691 
0.9544450 	 0.927521 
0.9544585 	 0.964738 
0.9544721 	 0.962261 
0.9544856 	 0.959842 
0.9544991 	 0.999093 
0.9545127 	 0.984329 
0.9545263 	 0.982955 
0.9545398 	 0.997563 
0.9545533 	 0.992299 
0.9545668 	 0.902449 
0.9545804 	 0.942174 
0.9545939 	 0.947432 
0.9546075 	 0.927239 
0.9546210 	 0.842438 
0.9546345 	 0.847766 
0.9546481 	 0.783778 
0.9546616 	 0.685899 
0.9546751 	 0.673765 
0.9546887 	 0.734048 
0.9547023 	 0.787780 
0.9547158 	 0.848406 
0.9547293 	 0.887981 
0.9547429 	 0.925592 
0.9547564 	 0.824914 
0.9547699 	 0.806887 
0.9547835 	 0.826925 
0.9547970 	 0.777207 
0.9548106 	 0.800401 
0.9548241 	 0.862094 
0.9548376 	 0.793781 
0.9548511 	 0.730010 
0.9548647 	 0.797621 
0.9548783 	 0.778064 
0.9548918 	 0.762439 
0.9549053 	 0.823709 
0.9549189 	 0.811062 
0.9549324 	 0.848541 
0.9549460 	 0.848880 
0.9549595 	 0.889177 
0.9549730 	 0.930924 
0.9549866 	 0.885680 
0.9550001 	 0.877458 
0.9550136 	 0.885820 
0.9550272 	 0.874405 
0.9550407 	 0.913334 
0.9550543 	 0.900152 
0.9550678 	 0.915781 
0.9550813 	 0.918056 
0.9550949 	 0.918325 
0.9551085 	 0.958285 
0.9551220 	 0.883173 
0.9551355 	 0.895329 
0.9551491 	 0.940099 
0.9551626 	 0.915068 
0.9551761 	 0.908898 
0.9551897 	 0.948692 
0.9552032 	 0.992793 
0.9552168 	 0.950654 
0.9552303 	 1.016660 
0.9552438 	 1.022580 
0.9552574 	 1.011790 
0.9552709 	 0.964074 
0.9552845 	 0.923190 
0.9552980 	 0.965439 
0.9553115 	 1.012780 
0.9553251 	 1.010450 
0.9553386 	 0.997300 
0.9553521 	 0.990788 
0.9553657 	 1.030520 
0.9553793 	 1.060150 
0.9553928 	 1.046720 
0.9554063 	 1.019720 
0.9554198 	 0.980345 
0.9554334 	 0.944975 
0.9554470 	 0.984661 
0.9554605 	 0.992774 
0.9554740 	 1.000910 
0.9554875 	 0.967580 
0.9555011 	 1.001790 
0.9555146 	 0.972266 
0.9555282 	 1.005190 
0.9555417 	 0.954838 
0.9555553 	 0.967168 
0.9555688 	 1.007280 
0.9555823 	 0.956049 
0.9555959 	 0.850187 
0.9556094 	 0.942489 
0.9556230 	 0.949322 
0.9556365 	 1.030180 
0.9556500 	 1.037680 
0.9556636 	 0.945934 
0.9556771 	 0.940049 
0.9556907 	 1.041270 
0.9557042 	 1.052010 
0.9557177 	 0.982276 
0.9557313 	 0.991493 
0.9557448 	 0.969369 
0.9557583 	 0.981266 
0.9557719 	 0.964512 
0.9557855 	 0.961179 
0.9557990 	 1.024950 
0.9558125 	 1.056940 
0.9558260 	 1.043790 
0.9558396 	 1.016430 
0.9558532 	 1.011690 
0.9558667 	 1.067160 
0.9558802 	 0.996826 
0.9558937 	 1.057700 
0.9559073 	 1.059360 
0.9559208 	 1.121750 
0.9559344 	 1.021510 
0.9559479 	 0.986943 
0.9559615 	 0.948256 
0.9559750 	 0.967820 
0.9559885 	 0.915687 
0.9560021 	 0.887071 
0.9560156 	 1.008940 
0.9560292 	 0.952114 
0.9560427 	 0.895487 
0.9560562 	 0.908916 
0.9560698 	 0.987018 
0.9560833 	 0.985286 
0.9560968 	 0.946076 
0.9561104 	 0.989747 
0.9561239 	 0.945580 
0.9561375 	 1.029150 
0.9561510 	 1.086980 
0.9561645 	 1.021160 
0.9561781 	 1.004600 
0.9561917 	 1.056860 
0.9562052 	 1.088440 
0.9562187 	 1.077590 
0.9562323 	 1.062010 
0.9562458 	 1.083740 
0.9562593 	 1.064140 
0.9562729 	 1.105820 
0.9562864 	 0.965866 
0.9563000 	 1.083460 
0.9563135 	 1.102180 
0.9563270 	 1.000600 
0.9563405 	 0.944633 
0.9563541 	 1.022060 
0.9563677 	 1.079660 
0.9563812 	 1.032290 
0.9563947 	 0.947543 
0.9564083 	 1.001260 
0.9564218 	 1.101330 
0.9564354 	 1.018100 
0.9564489 	 0.996553 
0.9564624 	 0.994311 
0.9564760 	 0.979456 
0.9564895 	 1.010130 
0.9565030 	 1.062000 
0.9565166 	 1.022700 
0.9565301 	 0.977097 
0.9565437 	 0.894300 
0.9565572 	 0.989176 
0.9565707 	 0.975278 
0.9565843 	 0.956822 
0.9565979 	 0.986395 
0.9566114 	 1.018500 
0.9566249 	 1.003340 
0.9566385 	 0.989288 
0.9566520 	 0.968751 
0.9566655 	 0.947409 
0.9566791 	 1.004190 
0.9566926 	 1.006740 
0.9567062 	 0.985955 
0.9567197 	 0.998567 
0.9567332 	 1.008420 
0.9567468 	 1.042550 
0.9567603 	 0.989470 
0.9567739 	 0.916818 
0.9567874 	 0.959359 
0.9568009 	 1.026690 
0.9568145 	 1.026540 
0.9568280 	 0.977511 
0.9568415 	 1.028650 
0.9568551 	 0.985439 
0.9568686 	 0.971141 
0.9568822 	 0.971154 
0.9568957 	 1.029370 
0.9569092 	 1.009650 
0.9569228 	 0.970542 
0.9569364 	 0.913593 
0.9569499 	 0.947249 
0.9569634 	 1.044000 
0.9569770 	 1.018520 
0.9569905 	 0.988118 
0.9570040 	 1.089780 
0.9570176 	 1.077950 
0.9570311 	 1.163440 
0.9570447 	 1.024540 
0.9570582 	 1.014460 
0.9570717 	 1.024050 
0.9570852 	 1.014140 
0.9570988 	 1.013140 
0.9571124 	 1.003310 
0.9571259 	 0.975699 
0.9571394 	 1.025580 
0.9571530 	 0.940745 
0.9571665 	 0.965978 
0.9571801 	 0.942725 
0.9571936 	 1.030150 
0.9572071 	 1.055130 
0.9572207 	 1.001690 
0.9572342 	 0.999324 
0.9572477 	 0.980845 
0.9572613 	 1.029690 
0.9572749 	 0.970896 
0.9572884 	 0.947550 
0.9573019 	 0.999430 
0.9573154 	 1.091400 
0.9573290 	 1.039950 
0.9573426 	 1.017770 
0.9573561 	 0.968493 
0.9573696 	 0.944803 
0.9573832 	 0.978756 
0.9573967 	 0.979139 
0.9574102 	 0.963640 
0.9574238 	 1.083550 
0.9574373 	 1.039600 
0.9574509 	 0.964571 
0.9574644 	 0.984457 
0.9574779 	 1.050660 
0.9574915 	 1.050670 
0.9575050 	 1.084500 
0.9575186 	 0.965423 
0.9575321 	 1.033400 
0.9575456 	 0.985377 
0.9575592 	 0.982257 
0.9575727 	 0.914866 
0.9575862 	 0.892758 
0.9575998 	 0.908450 
0.9576134 	 0.967065 
0.9576269 	 0.980476 
0.9576404 	 1.024350 
0.9576539 	 1.050730 
0.9576675 	 1.065490 
0.9576811 	 1.032840 
0.9576946 	 0.950164 
0.9577081 	 0.968146 
0.9577216 	 0.998412 
0.9577352 	 0.946777 
0.9577487 	 1.025210 
0.9577623 	 1.078960 
0.9577758 	 1.047340 
0.9577894 	 0.953501 
0.9578029 	 0.952794 
0.9578164 	 0.990219 
0.9578300 	 0.925895 
0.9578435 	 0.979401 
0.9578571 	 0.971561 
0.9578706 	 0.946441 
0.9578841 	 1.066590 
0.9578977 	 0.975240 
0.9579112 	 1.013230 
0.9579248 	 1.077380 
0.9579383 	 1.114860 
0.9579518 	 1.047690 
0.9579654 	 1.017380 
0.9579789 	 1.088350 
0.9579924 	 1.127840 
0.9580060 	 1.051450 
0.9580196 	 1.019230 
0.9580331 	 1.044680 
0.9580466 	 1.092860 
0.9580601 	 1.020950 
0.9580737 	 0.916057 
0.9580873 	 0.942871 
0.9581008 	 1.003440 
0.9581143 	 1.037930 
0.9581279 	 1.067850 
0.9581414 	 1.015610 
0.9581549 	 1.051080 
0.9581685 	 1.037300 
0.9581820 	 1.004050 
0.9581956 	 0.988645 
0.9582091 	 0.975677 
0.9582226 	 1.035490 
0.9582362 	 0.948419 
0.9582497 	 0.966819 
0.9582633 	 0.897298 
0.9582768 	 0.910837 
0.9582903 	 0.938788 
0.9583039 	 0.912784 
0.9583174 	 1.020320 
0.9583309 	 1.177540 
0.9583445 	 1.130460 
0.9583580 	 1.067600 
0.9583716 	 0.976270 
0.9583851 	 0.961023 
0.9583986 	 0.958111 
0.9584122 	 1.063080 
0.9584258 	 1.049960 
0.9584393 	 0.960285 
0.9584528 	 1.000220 
0.9584664 	 0.983124 
0.9584799 	 0.977606 
0.9584934 	 0.992995 
0.9585070 	 1.047050 
0.9585205 	 0.969445 
0.9585341 	 1.022140 
0.9585476 	 0.958291 
0.9585611 	 1.004270 
0.9585746 	 1.078640 
0.9585882 	 1.070670 
0.9586018 	 1.049920 
0.9586153 	 1.076840 
0.9586288 	 1.036340 
0.9586424 	 1.047610 
0.9586559 	 0.993186 
0.9586695 	 0.968868 
0.9586830 	 1.034590 
0.9586965 	 1.062430 
0.9587101 	 1.050160 
0.9587236 	 0.933935 
0.9587371 	 1.005880 
0.9587507 	 1.004990 
0.9587643 	 1.029470 
0.9587778 	 1.038880 
0.9587913 	 0.960932 
0.9588049 	 1.062250 
0.9588184 	 1.033060 
0.9588320 	 0.937372 
0.9588455 	 1.074940 
0.9588590 	 1.054160 
0.9588726 	 0.921969 
0.9588861 	 0.969028 
0.9588996 	 1.017650 
0.9589131 	 0.994072 
0.9589267 	 0.967455 
0.9589403 	 0.973405 
0.9589538 	 0.884628 
0.9589673 	 0.865278 
0.9589809 	 1.018250 
0.9589944 	 0.981577 
0.9590080 	 0.966310 
0.9590215 	 0.951178 
0.9590350 	 1.016140 
0.9590486 	 0.942146 
0.9590621 	 0.990003 
0.9590756 	 1.025450 
0.9590892 	 0.923298 
0.9591028 	 0.992333 
0.9591163 	 1.026010 
0.9591298 	 0.944915 
0.9591433 	 0.994248 
0.9591569 	 1.003310 
0.9591705 	 0.916842 
0.9591840 	 0.915133 
0.9591975 	 0.852840 
0.9592110 	 0.986128 
0.9592246 	 1.024970 
0.9592381 	 0.919997 
0.9592517 	 1.039400 
0.9592652 	 0.989985 
0.9592788 	 1.040210 
0.9592923 	 1.011110 
0.9593058 	 1.003420 
0.9593194 	 1.065500 
0.9593329 	 0.948318 
0.9593465 	 1.034220 
0.9593600 	 1.096550 
0.9593735 	 1.050950 
0.9593871 	 1.034800 
0.9594006 	 1.106220 
0.9594142 	 1.029170 
0.9594277 	 1.009650 
0.9594412 	 1.068360 
0.9594548 	 0.915889 
0.9594683 	 0.949973 
0.9594818 	 0.981135 
0.9594954 	 1.005650 
0.9595090 	 0.990177 
0.9595225 	 1.016730 
0.9595360 	 0.922291 
0.9595495 	 1.021680 
0.9595631 	 1.082840 
0.9595766 	 1.093820 
0.9595902 	 1.036060 
0.9596037 	 1.127860 
0.9596173 	 1.029180 
0.9596308 	 0.991060 
0.9596443 	 1.000000 
0.9596579 	 1.035790 
0.9596714 	 1.025890 
0.9596850 	 1.109660 
0.9596985 	 0.952360 
0.9597120 	 1.049610 
0.9597256 	 1.092270 
0.9597391 	 1.099050 
0.9597527 	 0.961667 
0.9597662 	 0.960290 
0.9597797 	 1.009130 
0.9597933 	 1.111800 
0.9598068 	 1.071890 
0.9598203 	 1.078050 
0.9598339 	 0.984677 
0.9598475 	 0.952617 
0.9598610 	 1.029950 
0.9598745 	 0.975720 
0.9598880 	 0.866437 
0.9599016 	 1.044110 
0.9599152 	 1.136920 
0.9599287 	 1.070340 
0.9599422 	 1.106790 


==> anc/HD21019/HD21019_69.dat <==
1.0963580 	 1.085880
1.0963740 	 1.050490
1.0963900 	 1.074040
1.0964050 	 1.075380
1.0964210 	 1.069800
1.0964370 	 1.068890
1.0964530 	 1.071880
1.0964690 	 1.072250
1.0964840 	 1.082120
1.0965000 	 1.085780
1.0965160 	 1.070260
1.0965320 	 1.049230
1.0965480 	 1.067200
1.0965630 	 1.062480
1.0965790 	 1.058360
1.0965950 	 1.044970
1.0966110 	 1.051730
1.0966270 	 1.043590
1.0966430 	 1.047520
1.0966580 	 1.039030
1.0966740 	 1.035710
1.0966900 	 1.040310
1.0967060 	 1.028490
1.0967220 	 1.019790
1.0967370 	 1.038910
1.0967530 	 1.055810
1.0967690 	 1.049690
1.0967850 	 1.012360
1.0968010 	 1.011750
1.0968160 	 1.033440
1.0968320 	 1.036680
1.0968480 	 1.021870
1.0968640 	 1.001090
1.0968800 	 0.962527
1.0968960 	 0.878246
1.0969110 	 0.806560
1.0969270 	 0.846818
1.0969430 	 0.913057
1.0969590 	 1.007430
1.0969750 	 0.970245
1.0969900 	 0.988757
1.0970060 	 1.002920
1.0970220 	 1.009400
1.0970380 	 1.011590
1.0970540 	 1.041320
1.0970690 	 1.051170
1.0970850 	 1.034250
1.0971010 	 1.039960
1.0971170 	 1.034540
1.0971330 	 1.033840
1.0971490 	 1.032750
1.0971640 	 1.025130
1.0971800 	 0.996064
1.0971960 	 1.008760
1.0972120 	 0.998335
1.0972280 	 0.998367
1.0972430 	 1.041090
1.0972590 	 1.020570
1.0972750 	 1.046840
1.0972910 	 1.002900
1.0973070 	 1.040010
1.0973220 	 1.077430
1.0973380 	 1.029420
1.0973540 	 1.004570
1.0973700 	 0.977215
1.0973860 	 1.018600
1.0974010 	 1.004050
1.0974170 	 0.996214
1.0974330 	 1.040800
1.0974490 	 1.033950
1.0974650 	 1.043330
1.0974810 	 1.034300
1.0974960 	 1.022510
1.0975120 	 1.016380
1.0975280 	 1.021200
1.0975440 	 1.023960
1.0975600 	 1.023200
1.0975750 	 1.029670
1.0975910 	 1.030700
1.0976070 	 1.029680
1.0976230 	 1.048130
1.0976390 	 1.063990
1.0976540 	 1.019410
1.0976700 	 1.027200
1.0976860 	 1.015910
1.0977020 	 1.034400
1.0977180 	 1.024590
1.0977340 	 1.022580
1.0977490 	 1.008480
1.0977650 	 1.036460
1.0977810 	 1.035040
1.0977970 	 1.037940
1.0978130 	 1.041940
1.0978280 	 1.027780
1.0978440 	 1.009090
1.0978600 	 1.007180
1.0978760 	 1.009580
1.0978920 	 1.020190
1.0979070 	 1.026040
1.0979230 	 1.029740
1.0979390 	 1.043820
1.0979550 	 1.050990
1.0979710 	 1.024920
1.0979870 	 1.026820
1.0980020 	 1.035660
1.0980180 	 0.998940
1.0980340 	 0.995752
1.0980500 	 1.010020
1.0980660 	 1.019520
1.0980810 	 1.002310
1.0980970 	 0.991204
1.0981130 	 1.026040
1.0981290 	 1.026460
1.0981450 	 1.046990
1.0981600 	 1.015370
1.0981760 	 1.039690
1.0981920 	 0.995889
1.0982080 	 0.992340
1.0982240 	 0.997210
1.0982400 	 0.992272
1.0982550 	 0.979991
1.0982710 	 0.930386
1.0982870 	 0.829964
1.0983030 	 0.764299
1.0983190 	 0.776208
1.0983340 	 0.839573
1.0983500 	 0.905942
1.0983660 	 0.938964
1.0983820 	 0.965665
1.0983980 	 0.990332
1.0984130 	 1.012800
1.0984290 	 1.027970
1.0984450 	 1.033230
1.0984610 	 1.027380
1.0984770 	 1.017490
1.0984930 	 1.018360
1.0985080 	 1.023380
1.0985240 	 1.012890
1.0985400 	 0.966701
1.0985560 	 0.933982
1.0985720 	 0.891477
1.0985870 	 0.902291
1.0986030 	 0.941755
1.0986190 	 0.970939
1.0986350 	 1.006330
1.0986510 	 1.063830
1.0986660 	 1.045510
1.0986820 	 1.024470
1.0986980 	 1.011210
1.0987140 	 1.008040
1.0987300 	 1.008180
1.0987450 	 1.027260
1.0987610 	 1.003740
1.0987770 	 1.021850
1.0987930 	 1.000320
1.0988090 	 0.964429
1.0988250 	 0.931121
1.0988400 	 0.914038
1.0988560 	 0.969799
1.0988720 	 1.001940
1.0988880 	 1.007000
1.0989040 	 0.993549
1.0989190 	 0.998077
1.0989350 	 1.007780
1.0989510 	 1.012980
1.0989670 	 1.013830
1.0989830 	 1.031830
1.0989980 	 1.020950
1.0990140 	 1.011620
1.0990300 	 1.020110
1.0990460 	 1.033070
1.0990620 	 1.011280
1.0990770 	 0.994472
1.0990930 	 0.987360
1.0991090 	 0.971305
1.0991250 	 0.973636
1.0991410 	 1.000670
1.0991570 	 1.014800
1.0991720 	 1.026890
1.0991880 	 1.018120
1.0992040 	 1.012980
1.0992200 	 1.001700
1.0992360 	 0.999063
1.0992510 	 0.998460
1.0992670 	 1.001980
1.0992830 	 1.018840
1.0992990 	 1.042110
1.0993150 	 1.023900
1.0993310 	 1.023640
1.0993460 	 1.035900
1.0993620 	 1.024720
1.0993780 	 1.012120
1.0993940 	 1.000870
1.0994100 	 0.990202
1.0994250 	 0.994249
1.0994410 	 1.020880
1.0994570 	 1.018450
1.0994730 	 0.999890
1.0994890 	 1.031650
1.0995040 	 1.016690
1.0995200 	 1.009900
1.0995360 	 1.016030
1.0995520 	 1.010910
1.0995680 	 1.008260
1.0995840 	 1.014440
1.0995990 	 1.018480
1.0996150 	 1.021260
1.0996310 	 1.007600
1.0996470 	 1.011380
1.0996630 	 1.027000
1.0996780 	 1.024820
1.0996940 	 1.022040
1.0997100 	 1.020310
1.0997260 	 1.013020
1.0997420 	 1.004620
1.0997570 	 0.998254
1.0997730 	 1.005790
1.0997890 	 1.018560
1.0998050 	 1.026470
1.0998210 	 1.018230
1.0998360 	 1.015480
1.0998520 	 1.006460
1.0998680 	 1.003430
1.0998840 	 1.002250
1.0999000 	 1.014800
1.0999160 	 1.010030
1.0999310 	 1.004110
1.0999470 	 1.008970
1.0999630 	 1.000990
1.0999790 	 1.022130
1.0999950 	 0.999882
1.1000100 	 1.002810
1.1000260 	 1.009330
1.1000420 	 0.999463
1.1000580 	 1.007820
1.1000740 	 0.998108
1.1000890 	 0.992968
1.1001050 	 0.993517
1.1001210 	 0.991621
1.1001370 	 1.001480
1.1001530 	 0.988728
1.1001680 	 0.987599
1.1001840 	 0.998891
1.1002000 	 0.996985
1.1002160 	 0.988877
1.1002320 	 1.001190
1.1002480 	 1.000270
1.1002630 	 0.993893
1.1002790 	 0.996682
1.1002950 	 1.000900
1.1003110 	 1.007460
1.1003270 	 1.015490
1.1003420 	 1.026520
1.1003580 	 1.029230
1.1003740 	 1.021640
1.1003900 	 1.014250
1.1004060 	 1.009970
1.1004210 	 1.002320
1.1004370 	 0.990493
1.1004530 	 0.991376
1.1004690 	 0.999144
1.1004850 	 1.017500
1.1005000 	 1.007330
1.1005160 	 1.005590
1.1005320 	 0.984234
1.1005480 	 1.006500
1.1005640 	 1.016680
1.1005800 	 0.996776
1.1005950 	 0.994099
1.1006110 	 0.995638
1.1006270 	 0.988013
1.1006430 	 0.989393
1.1006590 	 0.990936
1.1006740 	 1.004780
1.1006900 	 0.992597
1.1007060 	 1.000820
1.1007220 	 1.022300
1.1007380 	 1.005520
1.1007530 	 1.010770
1.1007690 	 1.001920
1.1007850 	 0.992289
1.1008010 	 1.024570
1.1008170 	 1.006350
1.1008320 	 0.996126
1.1008480 	 1.024320
1.1008640 	 1.013160
1.1008800 	 1.008670
1.1008960 	 0.992290
1.1009120 	 0.966520
1.1009270 	 0.977263
1.1009430 	 0.987961
1.1009590 	 1.000590
1.1009750 	 1.002910
1.1009910 	 0.996660
1.1010070 	 0.994701
1.1010220 	 1.006840
1.1010380 	 0.991347
1.1010540 	 0.994845
1.1010700 	 0.991964
1.1010860 	 0.998136
1.1011010 	 1.016650
1.1011170 	 1.011740
1.1011330 	 0.992993
1.1011490 	 0.989249
1.1011650 	 1.006460
1.1011800 	 1.023000
1.1011960 	 1.020300
1.1012120 	 1.013210
1.1012280 	 1.015190
1.1012440 	 1.016920
1.1012590 	 1.007580
1.1012750 	 0.994811
1.1012910 	 1.001400
1.1013070 	 0.995549
1.1013230 	 0.992379
1.1013390 	 1.008640
1.1013540 	 1.009080
1.1013700 	 1.004410
1.1013860 	 1.000630
1.1014020 	 1.001130
1.1014180 	 1.000890
1.1014330 	 0.995391
1.1014490 	 0.988549
1.1014650 	 0.993426
1.1014810 	 1.004990
1.1014970 	 1.004150
1.1015120 	 1.020600
1.1015280 	 1.023120
1.1015440 	 1.017190
1.1015600 	 1.014240
1.1015760 	 1.004170
1.1015910 	 0.996378
1.1016070 	 1.005000
1.1016230 	 1.002990
1.1016390 	 1.008380
1.1016550 	 1.009200
1.1016710 	 0.999143
1.1016860 	 0.964794
1.1017020 	 0.959613
1.1017180 	 0.969469
1.1017340 	 0.942881
1.1017500 	 0.938689
1.1017650 	 0.964684
1.1017810 	 0.992614
1.1017970 	 0.997162
1.1018130 	 0.989996
1.1018290 	 1.009580
1.1018440 	 0.992530
1.1018600 	 1.016380
1.1018760 	 0.995375
1.1018920 	 0.998346
1.1019080 	 0.974628
1.1019230 	 0.950124
1.1019390 	 0.952156
1.1019550 	 0.981070
1.1019710 	 1.010490
1.1019870 	 1.013100
1.1020030 	 1.031450
1.1020180 	 1.029270
1.1020340 	 1.025130
1.1020500 	 1.021000
1.1020660 	 1.008030
1.1020820 	 0.997933
1.1020970 	 0.988260
1.1021130 	 0.973675
1.1021290 	 0.949133
1.1021450 	 0.863566
1.1021610 	 0.785719
1.1021760 	 0.758974
1.1021920 	 0.821471
1.1022080 	 0.916162
1.1022240 	 0.970525
1.1022400 	 0.986931
1.1022550 	 0.995071
1.1022710 	 0.985714
1.1022870 	 0.984345
1.1023030 	 0.984793
1.1023190 	 0.994447
1.1023340 	 1.003240
1.1023500 	 1.017740
1.1023660 	 1.019590
1.1023820 	 1.023520
1.1023980 	 1.017270
1.1024140 	 0.997889
1.1024290 	 0.987770
1.1024450 	 0.987261
1.1024610 	 1.003120
1.1024770 	 1.005620
1.1024930 	 1.008950
1.1025080 	 1.014360
1.1025240 	 1.013600
1.1025400 	 1.010540
1.1025560 	 1.003680
1.1025720 	 1.009470
1.1025870 	 0.983997
1.1026030 	 0.996793
1.1026190 	 0.993910
1.1026350 	 0.992359
1.1026510 	 0.987730
1.1026660 	 1.006250
1.1026820 	 1.007410
1.1026980 	 1.010180
1.1027140 	 1.007650
1.1027300 	 1.003170
1.1027460 	 0.995677
1.1027620 	 0.988720
1.1027770 	 0.987341
1.1027930 	 0.989097
1.1028090 	 0.990257
1.1028250 	 1.010550
1.1028410 	 1.010760
1.1028560 	 1.015320
1.1028720 	 1.021310
1.1028880 	 1.022600
1.1029040 	 1.012630
1.1029200 	 1.010590
1.1029350 	 1.005760
1.1029510 	 0.998717
1.1029670 	 0.995040
1.1029830 	 0.998336
1.1029990 	 1.011220
1.1030140 	 1.017920
1.1030300 	 1.010880
1.1030460 	 1.000740
1.1030620 	 0.995803
1.1030780 	 0.997604
1.1030940 	 1.000610
1.1031090 	 1.003360
1.1031250 	 1.006810
1.1031410 	 0.994355
1.1031570 	 0.998724
1.1031730 	 1.013180
1.1031880 	 1.026560
1.1032040 	 1.022020
1.1032200 	 0.997834
1.1032360 	 0.978176
1.1032520 	 0.976579
1.1032670 	 0.981486
1.1032830 	 0.985494
1.1032990 	 0.983819
1.1033150 	 0.984724
1.1033310 	 0.983295
1.1033460 	 0.985812
1.1033620 	 0.990971
1.1033780 	 0.997610
1.1033940 	 1.001040
1.1034100 	 1.018780
1.1034260 	 1.019440
1.1034410 	 1.003820
1.1034570 	 0.993109
1.1034730 	 0.995378
1.1034890 	 1.002230
1.1035050 	 0.997795
1.1035200 	 1.004700
1.1035360 	 1.013460
1.1035520 	 1.001580
1.1035680 	 0.988285
1.1035840 	 0.988186
1.1035990 	 0.991798
1.1036150 	 0.983128
1.1036310 	 0.984434
1.1036470 	 0.986979
1.1036630 	 0.990131
1.1036780 	 0.994284
1.1036940 	 0.994848
1.1037100 	 0.993112
1.1037260 	 0.997886
1.1037420 	 1.003630
1.1037580 	 1.004000
1.1037730 	 1.007720
1.1037890 	 0.999192
1.1038050 	 0.990709
1.1038210 	 0.982901
1.1038370 	 0.982128
1.1038520 	 0.972476
1.1038680 	 0.970454
1.1038840 	 0.986047
1.1039000 	 1.008640
1.1039160 	 1.015750
1.1039310 	 1.012540
1.1039470 	 1.012180
1.1039630 	 1.015360
1.1039790 	 1.009790
1.1039950 	 1.000520
1.1040100 	 1.007290
1.1040260 	 1.013750
1.1040420 	 1.011320
1.1040580 	 1.005740
1.1040740 	 1.010290
1.1040890 	 1.017490
1.1041050 	 1.003510
1.1041210 	 0.989556
1.1041370 	 0.984650
1.1041530 	 0.980520
1.1041690 	 0.974882
1.1041840 	 0.975394
1.1042000 	 0.982066
1.1042160 	 0.988766
1.1042320 	 0.993490
1.1042480 	 0.988601
1.1042630 	 0.981189
1.1042790 	 0.990178
1.1042950 	 0.988325
1.1043110 	 0.995399
1.1043270 	 1.005650
1.1043420 	 1.000750
1.1043580 	 1.000640
1.1043740 	 1.005580
1.1043900 	 1.002950
1.1044060 	 0.996866
1.1044210 	 1.000020
1.1044370 	 1.004800
1.1044530 	 1.005910
1.1044690 	 1.001440
1.1044850 	 0.993072
1.1045010 	 0.979800
1.1045170 	 0.978509
1.1045320 	 0.983247
1.1045480 	 0.995097
1.1045640 	 1.004730
1.1045800 	 1.002260
1.1045960 	 1.002970
1.1046110 	 1.001220
1.1046270 	 1.005170
1.1046430 	 0.993441
1.1046590 	 0.991799
1.1046750 	 0.990500
1.1046900 	 0.998257
1.1047060 	 1.002070
1.1047220 	 1.007010
1.1047380 	 1.011910
1.1047540 	 1.006180
1.1047690 	 0.999438
1.1047850 	 0.998379
1.1048010 	 0.991642
1.1048170 	 0.987719
1.1048330 	 0.983311
1.1048490 	 0.984809
1.1048640 	 0.997099
1.1048800 	 0.999228
1.1048960 	 1.004860
1.1049120 	 0.998211
1.1049280 	 0.992522
1.1049430 	 0.991049
1.1049590 	 0.999931
1.1049750 	 0.987453
1.1049910 	 0.979497
1.1050070 	 0.984176
1.1050220 	 0.986017
1.1050380 	 0.999783
1.1050540 	 1.007650
1.1050700 	 0.999695
1.1050860 	 1.001190
1.1051010 	 0.993970
1.1051170 	 0.957697
1.1051330 	 1.002890
1.1051490 	 0.998762
1.1051650 	 0.990400
1.1051810 	 0.974183
1.1051960 	 0.952692
1.1052120 	 0.942843
1.1052280 	 0.959541
1.1052440 	 0.981247
1.1052600 	 0.998226
1.1052750 	 1.005880
1.1052910 	 1.006540
1.1053070 	 1.005320
1.1053230 	 0.999451
1.1053390 	 0.993327
1.1053540 	 0.996816
1.1053700 	 0.998615
1.1053860 	 1.009510
1.1054020 	 1.012880
1.1054180 	 1.024170
1.1054330 	 1.022830
1.1054490 	 1.025630
1.1054650 	 1.011260
1.1054810 	 0.999629
1.1054970 	 0.994426
1.1055130 	 0.992426
1.1055280 	 1.003050
1.1055440 	 0.999744
1.1055600 	 1.004830
1.1055760 	 1.004020
1.1055920 	 0.999698
1.1056070 	 1.013710
1.1056230 	 1.010220
1.1056390 	 1.014730
1.1056550 	 1.003130
1.1056710 	 0.999466
1.1056860 	 0.997477
1.1057020 	 0.991591
1.1057180 	 0.998890
1.1057340 	 1.007640
1.1057500 	 1.008010
1.1057660 	 0.999649
1.1057810 	 0.994418
1.1057970 	 0.995694
1.1058130 	 0.995837
1.1058290 	 0.999579
1.1058450 	 1.002550
1.1058600 	 1.001170
1.1058760 	 0.995870
1.1058920 	 0.987358
1.1059080 	 0.983427
1.1059240 	 0.981462
1.1059390 	 0.983552
1.1059550 	 0.986337
1.1059710 	 0.987423
1.1059870 	 0.982840
1.1060030 	 0.986383
1.1060190 	 0.990974
1.1060340 	 0.996609
1.1060500 	 1.002520
1.1060660 	 1.008020
1.1060820 	 1.010020
1.1060980 	 1.008220
1.1061130 	 1.001240
1.1061290 	 1.004510
1.1061450 	 1.003300
1.1061610 	 0.989733
1.1061770 	 0.983594
1.1061920 	 0.977541
1.1062080 	 0.976228
1.1062240 	 0.973818
1.1062400 	 0.976234
1.1062560 	 0.985901
1.1062720 	 0.999735
1.1062870 	 1.008280
1.1063030 	 1.010250
1.1063190 	 1.009980
1.1063350 	 1.006590
1.1063510 	 0.999473
1.1063660 	 0.998446
1.1063820 	 0.997033
1.1063980 	 0.991401
1.1064140 	 0.994206
1.1064300 	 1.001550
1.1064450 	 1.008320
1.1064610 	 1.001400
1.1064770 	 1.003070
1.1064930 	 0.996795
1.1065090 	 1.003960
1.1065240 	 0.999528
1.1065400 	 0.998907
1.1065560 	 0.998002
1.1065720 	 1.004280
1.1065880 	 1.017950
1.1066040 	 1.028220
1.1066190 	 1.021210
1.1066350 	 1.014860
1.1066510 	 1.007390
1.1066670 	 1.002140
1.1066830 	 1.003750
1.1066980 	 1.004570
1.1067140 	 0.996742
1.1067300 	 1.001430
1.1067460 	 0.996489
1.1067620 	 0.990438
1.1067770 	 0.980283
1.1067930 	 0.972337
1.1068090 	 0.982563
1.1068250 	 1.007030
1.1068410 	 1.001730
1.1068570 	 0.988801
1.1068720 	 0.983885
1.1068880 	 0.980141
1.1069040 	 0.984050
1.1069200 	 0.990659
1.1069360 	 0.999322
1.1069510 	 1.008320
1.1069670 	 1.014360
1.1069830 	 1.009650
1.1069990 	 1.003590
1.1070150 	 0.999486
1.1070300 	 0.997412
1.1070460 	 0.997190
1.1070620 	 0.990382
1.1070780 	 0.984004
1.1070940 	 0.995539
1.1071100 	 1.006540
1.1071250 	 1.010170
1.1071410 	 1.005590
1.1071570 	 0.999244
1.1071730 	 1.005540
1.1071890 	 1.003640
1.1072040 	 0.986513
1.1072200 	 0.972636
1.1072360 	 0.960482
1.1072520 	 0.962458
1.1072680 	 0.971467
1.1072830 	 0.985447
1.1072990 	 1.002080
1.1073150 	 0.998058
1.1073310 	 0.988674
1.1073470 	 0.990439
1.1073630 	 0.993129
1.1073780 	 1.001370
1.1073940 	 0.998224
1.1074100 	 0.997353
1.1074260 	 0.990834
1.1074420 	 0.996096
1.1074570 	 1.000120
1.1074730 	 1.004230
1.1074890 	 1.009790
1.1075050 	 1.004100
1.1075210 	 0.998384
1.1075360 	 0.993404
1.1075520 	 0.988928
1.1075680 	 0.983883
1.1075840 	 0.986385
1.1076000 	 0.989091
1.1076150 	 0.983210
1.1076310 	 0.982073
1.1076470 	 0.988221
1.1076630 	 0.996979
1.1076790 	 0.999332
1.1076950 	 0.997888
1.1077100 	 0.994640
1.1077260 	 0.993088
1.1077420 	 0.995045
1.1077580 	 0.993273
1.1077740 	 0.998154
1.1077890 	 1.001270
1.1078050 	 1.009180
1.1078210 	 1.008080
1.1078370 	 1.003170
1.1078530 	 1.006510
1.1078680 	 0.991971
1.1078840 	 0.977138
1.1079000 	 0.979369
1.1079160 	 0.990033
1.1079320 	 0.986805
1.1079470 	 0.991788
1.1079630 	 0.997709
1.1079790 	 1.014530
1.1079950 	 1.013510
1.1080110 	 1.012170
1.1080270 	 1.010990
1.1080420 	 1.006280
1.1080580 	 1.002420
1.1080740 	 1.000560
1.1080900 	 0.999348
1.1081060 	 1.003360
1.1081210 	 0.999251
1.1081370 	 1.006330
1.1081530 	 1.009790
1.1081690 	 1.005720
1.1081850 	 1.006480
1.1082010 	 1.001390
1.1082160 	 0.994563
1.1082320 	 0.991077
1.1082480 	 0.990984
1.1082640 	 0.988010
1.1082800 	 0.976262
1.1082950 	 0.962720
1.1083110 	 0.960621
1.1083270 	 0.967550
1.1083430 	 0.986905
1.1083590 	 1.005830
1.1083740 	 1.011390
1.1083900 	 1.007350
1.1084060 	 1.001110
1.1084220 	 0.996067
1.1084380 	 0.997382
1.1084540 	 0.991178
1.1084690 	 0.982030
1.1084850 	 0.983664
1.1085010 	 0.982747
1.1085170 	 0.975299
1.1085330 	 0.965131
1.1085480 	 0.961435
1.1085640 	 0.962958
1.1085800 	 0.983759
1.1085960 	 0.994909
1.1086120 	 0.995778
1.1086270 	 0.994894
1.1086430 	 1.010960
1.1086590 	 1.033600
1.1086750 	 1.031790
1.1086910 	 1.021090
1.1087060 	 1.011480
1.1087220 	 1.000440
1.1087380 	 0.999315
1.1087540 	 0.991011
1.1087700 	 0.991442
1.1087860 	 0.990678
1.1088010 	 0.995920
1.1088170 	 0.995859
1.1088330 	 1.004680
1.1088490 	 1.011780
1.1088650 	 1.007540
1.1088800 	 1.005220
1.1088960 	 0.998041
1.1089120 	 0.993922
1.1089280 	 0.991960
1.1089440 	 0.983707
1.1089590 	 0.976094
1.1089750 	 0.979497
1.1089910 	 0.990470
1.1090070 	 0.999295
1.1090230 	 1.004010
1.1090380 	 1.009140
1.1090540 	 1.007530
1.1090700 	 1.003960
1.1090860 	 0.995932
1.1091020 	 0.995210
1.1091180 	 0.987379
1.1091330 	 0.979456
1.1091490 	 0.979119
1.1091650 	 0.981470
1.1091810 	 0.984916
1.1091970 	 0.991631
1.1092120 	 0.996930
1.1092280 	 0.984541
1.1092440 	 0.996877
1.1092600 	 0.993300
1.1092760 	 0.993319
1.1092910 	 0.989714
1.1093070 	 0.986944
1.1093230 	 0.995563
1.1093390 	 0.998042
1.1093550 	 1.005720
1.1093700 	 1.013470
1.1093860 	 1.007630
1.1094020 	 0.997703
1.1094180 	 0.986125
1.1094340 	 0.974672
1.1094500 	 0.965200
1.1094650 	 0.962948
1.1094810 	 0.965455
1.1094970 	 0.966427
1.1095130 	 0.965200
1.1095290 	 0.970371
1.1095440 	 0.982236
1.1095600 	 0.995873
1.1095760 	 1.000180
1.1095920 	 1.005170
1.1096080 	 0.992035
1.1096230 	 0.982514
1.1096390 	 0.981303
1.1096550 	 0.978312
1.1096710 	 0.973013
1.1096870 	 0.977763
1.1097020 	 0.983901
1.1097180 	 0.992088
1.1097340 	 1.000640
1.1097500 	 1.014510
1.1097660 	 1.011590
1.1097820 	 1.000700
1.1097970 	 0.992119
1.1098130 	 0.993888
1.1098290 	 0.991446
1.1098450 	 0.997972
1.1098610 	 1.000410
1.1098770 	 1.006030
1.1098920 	 1.011090
1.1099080 	 1.003970
1.1099240 	 0.996997
1.1099400 	 0.993168
1.1099560 	 0.987426
1.1099710 	 0.985468
1.1099870 	 0.985530
1.1100030 	 0.985892
1.1100190 	 0.993677
1.1100350 	 0.995561
1.1100500 	 0.991829
1.1100660 	 0.986181
1.1100820 	 0.979603
1.1100980 	 0.973613
1.1101140 	 0.987711
1.1101290 	 0.984863
1.1101450 	 0.982943
1.1101610 	 0.981167
1.1101770 	 0.986119
1.1101930 	 0.990045
1.1102090 	 0.990886
1.1102240 	 0.994115
1.1102400 	 1.003280
1.1102560 	 1.007040
1.1102720 	 0.997481
1.1102880 	 0.992100
1.1103030 	 0.986017
1.1103190 	 0.983198
1.1103350 	 0.984543
1.1103510 	 0.990032
1.1103670 	 1.001090
1.1103820 	 1.006070
1.1103980 	 1.002790
1.1104140 	 1.001800
1.1104300 	 1.006530
1.1104460 	 1.009880
1.1104610 	 1.005660
1.1104770 	 0.991126
1.1104930 	 0.980316
1.1105090 	 0.968987
1.1105250 	 0.979280
1.1105410 	 0.986230
1.1105560 	 1.001190
1.1105720 	 1.002800
1.1105880 	 0.998691
1.1106040 	 0.974135
1.1106200 	 0.967925
1.1106350 	 0.965226
1.1106510 	 0.974133
1.1106670 	 0.982356
1.1106830 	 0.987629
1.1106990 	 0.996364
1.1107140 	 1.000020
1.1107300 	 1.013320
1.1107460 	 1.018170
1.1107620 	 1.008650
1.1107780 	 1.002400
1.1107930 	 0.998355
1.1108090 	 0.999508
1.1108250 	 0.995327
1.1108410 	 0.985308
1.1108570 	 0.983368
1.1108730 	 0.986870
1.1108880 	 0.993050
1.1109040 	 0.993568
1.1109200 	 0.988435
1.1109360 	 0.982629
1.1109520 	 0.984404
1.1109670 	 0.994861
1.1109830 	 0.991902
1.1109990 	 0.985557
1.1110150 	 0.987644
1.1110310 	 0.991040
1.1110460 	 0.997369
1.1110620 	 0.989944
1.1110780 	 0.998441
1.1110940 	 0.997374
1.1111100 	 1.003350
1.1111250 	 1.007170
1.1111410 	 1.010030
1.1111570 	 1.010470
1.1111730 	 1.008040
1.1111890 	 1.001430
1.1112050 	 0.989237
1.1112200 	 0.979314
1.1112360 	 0.970521
1.1112520 	 0.968634
1.1112680 	 0.984196
1.1112840 	 0.983306
1.1112990 	 0.981243
1.1113150 	 0.980707
1.1113310 	 0.983849
1.1113470 	 0.987389
1.1113630 	 0.985898
1.1113780 	 0.985512
1.1113940 	 0.988452
1.1114100 	 1.010210
1.1114260 	 1.047310
1.1114420 	 1.036940
1.1114570 	 1.026180
1.1114730 	 1.018830
1.1114890 	 1.004950
1.1115050 	 0.998380
1.1115210 	 0.989932
1.1115370 	 0.979847
1.1115520 	 0.969175
1.1115680 	 0.959059
1.1115840 	 0.961278
1.1116000 	 0.971809
1.1116160 	 0.982552
1.1116320 	 0.999032
1.1116470 	 1.005690
1.1116630 	 0.996745
1.1116790 	 0.993712
1.1116950 	 0.989191
1.1117110 	 0.982600
1.1117260 	 0.982203
1.1117420 	 0.977291
1.1117580 	 0.984393
1.1117740 	 0.998220
1.1117900 	 1.007040
1.1118050 	 0.992070
1.1118210 	 0.978890
1.1118370 	 0.965146
1.1118530 	 0.967515
1.1118690 	 0.978918
1.1118840 	 0.984514
1.1119000 	 0.989330
1.1119160 	 0.991147
1.1119320 	 0.997906
1.1119480 	 1.016180
1.1119640 	 1.032670
1.1119790 	 1.049270
1.1119950 	 1.065660
1.1120110 	 1.082250
1.1120270 	 1.098750
1.1120430 	 1.115240
1.1120580 	 1.131730
1.1120740 	 1.148220
1.1120900 	 1.164720
1.1121060 	 1.181310
1.1121220 	 1.197700
1.1121370 	 1.214300
1.1121530 	 1.230790


==> anc/HD21019/HD21019_70.dat <==
1.0806432 	 0.979081 
1.0806588 	 0.952477 
1.0806744 	 0.946965 
1.0806899 	 0.972524 
1.0807055 	 0.999013 
1.0807210 	 0.919052 
1.0807366 	 0.988355 
1.0807523 	 0.991947 
1.0807678 	 0.967804 
1.0807834 	 0.935740 
1.0807989 	 0.981669 
1.0808145 	 0.966664 
1.0808301 	 0.986751 
1.0808456 	 0.962629 
1.0808612 	 1.001460 
1.0808767 	 1.029040 
1.0808923 	 1.014750 
1.0809079 	 1.003510 
1.0809234 	 1.030310 
1.0809391 	 1.011580 
1.0809547 	 0.985211 
1.0809702 	 0.961339 
1.0809858 	 0.979029 
1.0810013 	 1.040480 
1.0810169 	 1.005000 
1.0810325 	 1.043310 
1.0810480 	 0.988668 
1.0810636 	 0.965127 
1.0810791 	 0.983920 
1.0810947 	 1.011220 
1.0811104 	 1.050660 
1.0811259 	 0.982053 
1.0811415 	 0.970965 
1.0811570 	 0.969374 
1.0811726 	 0.990056 
1.0811882 	 1.012360 
1.0812037 	 1.006770 
1.0812193 	 0.997424 
1.0812349 	 0.990868 
1.0812504 	 0.980042 
1.0812660 	 0.986479 
1.0812815 	 0.984066 
1.0812972 	 0.977367 
1.0813128 	 0.982607 
1.0813283 	 0.982135 
1.0813439 	 0.968272 
1.0813594 	 1.002790 
1.0813750 	 1.005160 
1.0813906 	 0.968838 
1.0814061 	 0.985496 
1.0814217 	 0.980311 
1.0814372 	 0.953437 
1.0814528 	 0.984798 
1.0814685 	 0.950319 
1.0814840 	 0.939061 
1.0814996 	 0.871339 
1.0815152 	 0.810016 
1.0815307 	 0.690313 
1.0815463 	 0.687324 
1.0815618 	 0.713263 
1.0815774 	 0.799820 
1.0815930 	 0.915992 
1.0816085 	 0.928186 
1.0816242 	 0.954637 
1.0816396 	 0.962643 
1.0816553 	 0.997523 
1.0816709 	 0.979064 
1.0816864 	 1.007890 
1.0817020 	 1.013520 
1.0817175 	 0.992539 
1.0817331 	 0.980861 
1.0817487 	 0.998407 
1.0817642 	 0.977224 
1.0817798 	 0.974912 
1.0817953 	 1.005290 
1.0818110 	 0.990133 
1.0818266 	 0.977827 
1.0818421 	 0.990610 
1.0818577 	 1.028680 
1.0818733 	 0.998715 
1.0818888 	 0.989513 
1.0819044 	 0.967336 
1.0819199 	 0.974913 
1.0819355 	 0.965961 
1.0819511 	 0.990972 
1.0819666 	 0.980041 
1.0819823 	 1.004370 
1.0819978 	 1.010450 
1.0820134 	 1.010290 
1.0820290 	 1.010090 
1.0820445 	 0.986240 
1.0820601 	 0.993790 
1.0820756 	 0.971327 
1.0820912 	 0.973416 
1.0821068 	 0.979859 
1.0821223 	 0.964306 
1.0821379 	 0.980691 
1.0821536 	 0.974286 
1.0821691 	 1.015910 
1.0821847 	 1.012460 
1.0822002 	 0.992819 
1.0822158 	 0.959942 
1.0822314 	 0.956694 
1.0822469 	 0.929714 
1.0822625 	 0.922922 
1.0822780 	 0.939057 
1.0822936 	 0.955168 
1.0823092 	 0.985655 
1.0823247 	 0.983803 
1.0823404 	 0.998149 
1.0823559 	 0.993611 
1.0823715 	 0.978184 
1.0823871 	 0.992946 
1.0824026 	 0.971717 
1.0824182 	 0.975175 
1.0824338 	 0.963813 
1.0824493 	 0.930511 
1.0824649 	 0.998119 
1.0824804 	 0.978350 
1.0824960 	 1.010830 
1.0825117 	 0.983080 
1.0825272 	 0.973308 
1.0825428 	 0.972022 
1.0825583 	 0.982740 
1.0825739 	 0.970021 
1.0825895 	 0.935217 
1.0826050 	 0.930574 
1.0826206 	 0.977314 
1.0826361 	 0.990311 
1.0826517 	 0.980215 
1.0826674 	 0.989061 
1.0826828 	 0.984338 
1.0826985 	 0.997424 
1.0827141 	 1.001530 
1.0827296 	 0.964528 
1.0827452 	 0.966153 
1.0827607 	 0.978045 
1.0827763 	 1.002830 
1.0827919 	 0.992746 
1.0828074 	 0.957699 
1.0828230 	 1.011170 
1.0828385 	 0.990795 
1.0828542 	 0.958053 
1.0828698 	 1.002180 
1.0828853 	 0.989523 
1.0829009 	 0.987227 
1.0829164 	 1.003560 
1.0829320 	 0.993025 
1.0829476 	 0.994356 
1.0829631 	 1.023660 
1.0829787 	 1.029940 
1.0829943 	 1.021260 
1.0830098 	 0.980245 
1.0830255 	 0.989542 
1.0830410 	 0.965795 
1.0830566 	 0.960957 
1.0830722 	 0.947993 
1.0830877 	 0.923477 
1.0831033 	 0.860056 
1.0831188 	 0.782361 
1.0831344 	 0.654440 
1.0831500 	 0.589112 
1.0831655 	 0.641929 
1.0831811 	 0.772663 
1.0831966 	 0.886938 
1.0832123 	 0.922053 
1.0832279 	 0.925560 
1.0832434 	 0.937122 
1.0832590 	 0.986871 
1.0832746 	 0.990615 
1.0832901 	 1.012870 
1.0833057 	 1.009850 
1.0833212 	 0.991899 
1.0833368 	 1.006060 
1.0833524 	 1.013410 
1.0833679 	 1.004960 
1.0833836 	 0.964905 
1.0833991 	 0.955005 
1.0834147 	 0.977280 
1.0834303 	 0.983318 
1.0834458 	 0.981100 
1.0834614 	 1.000460 
1.0834769 	 0.980473 
1.0834925 	 0.987494 
1.0835081 	 0.978522 
1.0835236 	 0.972898 
1.0835392 	 0.968803 
1.0835547 	 1.002420 
1.0835704 	 0.989570 
1.0835860 	 0.966092 
1.0836015 	 1.000870 
1.0836171 	 1.014730 
1.0836327 	 1.000210 
1.0836482 	 0.996898 
1.0836638 	 1.021430 
1.0836793 	 1.023300 
1.0836949 	 1.015030 
1.0837106 	 0.986816 
1.0837260 	 0.988943 
1.0837417 	 0.991442 
1.0837572 	 0.994842 
1.0837728 	 0.992403 
1.0837884 	 1.005900 
1.0838039 	 1.010390 
1.0838195 	 1.015460 
1.0838350 	 1.010300 
1.0838506 	 0.986690 
1.0838662 	 0.984255 
1.0838817 	 0.986532 
1.0838974 	 0.977435 
1.0839130 	 0.993929 
1.0839285 	 0.960022 
1.0839441 	 0.968246 
1.0839596 	 0.990629 
1.0839752 	 1.015030 
1.0839908 	 1.013130 
1.0840063 	 1.007840 
1.0840219 	 1.004440 
1.0840374 	 1.000530 
1.0840530 	 0.994584 
1.0840687 	 0.985432 
1.0840842 	 0.983281 
1.0840998 	 0.993055 
1.0841153 	 1.016940 
1.0841309 	 1.006750 
1.0841465 	 1.000430 
1.0841620 	 1.003330 
1.0841776 	 1.010070 
1.0841932 	 0.997315 
1.0842087 	 0.994624 
1.0842243 	 0.971530 
1.0842398 	 1.004730 
1.0842555 	 1.003680 
1.0842711 	 0.972799 
1.0842866 	 0.997057 
1.0843022 	 0.989884 
1.0843177 	 1.014600 
1.0843333 	 0.992733 
1.0843489 	 0.961196 
1.0843644 	 0.989914 
1.0843800 	 0.977338 
1.0843955 	 1.002480 
1.0844111 	 0.996064 
1.0844268 	 1.019340 
1.0844423 	 0.984170 
1.0844579 	 1.019290 
1.0844735 	 1.016320 
1.0844890 	 0.999171 
1.0845046 	 0.999956 
1.0845201 	 0.998546 
1.0845357 	 0.992434 
1.0845513 	 0.981843 
1.0845668 	 0.998983 
1.0845824 	 0.986650 
1.0845979 	 0.996054 
1.0846136 	 1.001150 
1.0846292 	 1.029920 
1.0846447 	 1.005110 
1.0846603 	 1.018440 
1.0846758 	 1.018120 
1.0846914 	 1.006120 
1.0847070 	 0.994277 
1.0847225 	 1.008030 
1.0847381 	 0.991694 
1.0847538 	 0.993512 
1.0847692 	 0.970625 
1.0847849 	 0.952885 
1.0848004 	 0.906548 
1.0848160 	 0.816154 
1.0848316 	 0.775674 
1.0848471 	 0.814746 
1.0848627 	 0.900523 
1.0848782 	 0.945139 
1.0848938 	 0.972169 
1.0849094 	 0.970968 
1.0849249 	 0.981719 
1.0849406 	 0.980273 
1.0849560 	 0.999847 
1.0849717 	 1.035460 
1.0849873 	 1.000250 
1.0850028 	 0.995011 
1.0850184 	 0.981898 
1.0850339 	 0.989522 
1.0850495 	 0.990113 
1.0850651 	 0.988828 
1.0850806 	 0.993313 
1.0850962 	 0.990007 
1.0851119 	 0.978207 
1.0851274 	 0.987478 
1.0851430 	 0.985951 
1.0851585 	 1.007080 
1.0851741 	 1.015270 
1.0851897 	 0.981156 
1.0852052 	 0.976174 
1.0852208 	 0.969984 
1.0852363 	 0.985233 
1.0852519 	 0.983920 
1.0852675 	 1.002560 
1.0852830 	 0.993691 
1.0852987 	 0.976150 
1.0853142 	 0.988880 
1.0853298 	 0.989771 
1.0853454 	 0.998774 
1.0853609 	 0.967727 
1.0853765 	 0.954929 
1.0853921 	 0.936827 
1.0854076 	 0.984176 
1.0854232 	 0.977325 
1.0854387 	 0.976691 
1.0854543 	 0.990517 
1.0854700 	 1.001650 
1.0854855 	 1.022110 
1.0855011 	 0.990172 
1.0855166 	 0.992092 
1.0855322 	 0.990954 
1.0855478 	 0.988542 
1.0855633 	 0.984603 
1.0855789 	 0.981786 
1.0855944 	 0.992877 
1.0856100 	 0.975405 
1.0856256 	 0.999132 
1.0856411 	 1.007030 
1.0856568 	 0.994306 
1.0856724 	 0.979321 
1.0856879 	 0.996937 
1.0857035 	 0.986608 
1.0857190 	 0.985453 
1.0857346 	 0.977271 
1.0857502 	 0.975070 
1.0857657 	 0.976511 
1.0857813 	 0.983361 
1.0857968 	 0.977830 
1.0858124 	 0.996074 
1.0858281 	 0.999936 
1.0858436 	 0.987874 
1.0858592 	 1.001800 
1.0858747 	 0.993284 
1.0858903 	 1.000710 
1.0859059 	 0.999539 
1.0859214 	 0.988486 
1.0859370 	 0.986586 
1.0859526 	 0.993492 
1.0859681 	 0.997384 
1.0859838 	 1.002310 
1.0859993 	 0.994207 
1.0860149 	 0.994207 
1.0860305 	 0.985399 
1.0860460 	 0.981700 
1.0860616 	 0.985474 
1.0860771 	 0.990198 
1.0860927 	 0.988987 
1.0861083 	 0.988938 
1.0861238 	 0.992906 
1.0861394 	 0.984543 
1.0861549 	 0.990486 
1.0861706 	 0.987467 
1.0861862 	 0.995825 
1.0862017 	 0.991111 
1.0862173 	 1.001710 
1.0862329 	 0.999003 
1.0862484 	 1.005180 
1.0862640 	 1.004530 
1.0862795 	 0.998506 
1.0862951 	 0.991851 
1.0863107 	 0.988230 
1.0863262 	 0.989225 
1.0863419 	 0.995845 
1.0863574 	 0.993770 
1.0863730 	 0.988547 
1.0863886 	 0.982067 
1.0864041 	 0.996610 
1.0864197 	 0.982403 
1.0864352 	 0.997950 
1.0864508 	 0.988098 
1.0864664 	 0.997126 
1.0864819 	 0.988030 
1.0864975 	 0.986783 
1.0865132 	 0.980469 
1.0865287 	 0.973806 
1.0865443 	 0.991104 
1.0865598 	 1.008860 
1.0865754 	 0.986537 
1.0865910 	 0.994634 
1.0866065 	 0.984870 
1.0866221 	 0.972192 
1.0866376 	 0.990930 
1.0866532 	 0.983370 
1.0866688 	 0.975437 
1.0866843 	 0.931746 
1.0867000 	 0.983257 
1.0867155 	 0.994525 
1.0867311 	 0.991142 
1.0867467 	 0.983802 
1.0867622 	 0.969891 
1.0867778 	 0.944492 
1.0867934 	 0.909060 
1.0868089 	 0.918451 
1.0868245 	 0.947400 
1.0868400 	 0.972130 
1.0868556 	 0.983116 
1.0868713 	 0.983863 
1.0868868 	 1.000240 
1.0869024 	 0.991534 
1.0869179 	 0.999737 
1.0869335 	 0.995915 
1.0869491 	 0.986551 
1.0869646 	 0.993601 
1.0869802 	 0.986992 
1.0869957 	 0.996302 
1.0870113 	 0.986550 
1.0870270 	 0.987737 
1.0870425 	 0.992876 
1.0870581 	 0.996669 
1.0870736 	 0.996024 
1.0870892 	 0.993591 
1.0871048 	 0.984511 
1.0871203 	 0.993939 
1.0871359 	 0.986579 
1.0871515 	 0.995468 
1.0871670 	 0.994197 
1.0871826 	 0.992556 
1.0871981 	 0.989818 
1.0872138 	 0.992483 
1.0872294 	 0.988029 
1.0872449 	 0.989219 
1.0872605 	 0.985783 
1.0872760 	 0.964223 
1.0872916 	 0.920532 
1.0873072 	 0.839571 
1.0873227 	 0.783408 
1.0873383 	 0.773487 
1.0873538 	 0.776889 
1.0873694 	 0.733027 
1.0873851 	 0.627713 
1.0874006 	 0.585145 
1.0874162 	 0.636036 
1.0874318 	 0.758617 
1.0874473 	 0.857296 
1.0874629 	 0.904243 
1.0874784 	 0.912209 
1.0874940 	 0.948637 
1.0875096 	 0.960619 
1.0875251 	 0.980567 
1.0875407 	 0.991836 
1.0875562 	 0.987908 
1.0875719 	 0.997047 
1.0875875 	 0.975224 
1.0876030 	 0.988419 
1.0876186 	 0.975659 
1.0876341 	 0.972954 
1.0876497 	 0.970846 
1.0876653 	 0.976942 
1.0876808 	 0.997086 
1.0876964 	 0.993016 
1.0877120 	 0.991985 
1.0877275 	 0.996332 
1.0877432 	 0.991815 
1.0877587 	 0.983413 
1.0877743 	 0.996491 
1.0877899 	 0.983369 
1.0878054 	 0.977910 
1.0878210 	 0.965504 
1.0878365 	 0.983348 
1.0878521 	 0.997563 
1.0878677 	 1.008700 
1.0878832 	 1.009140 
1.0878989 	 1.001860 
1.0879143 	 1.009570 
1.0879300 	 0.996203 
1.0879456 	 0.978673 
1.0879611 	 0.989976 
1.0879767 	 0.990506 
1.0879923 	 0.981714 
1.0880078 	 0.987505 
1.0880234 	 1.005570 
1.0880389 	 0.999926 
1.0880545 	 1.001600 
1.0880702 	 1.003560 
1.0880857 	 0.995349 
1.0881013 	 1.002440 
1.0881168 	 0.987414 
1.0881324 	 0.981596 
1.0881480 	 0.984952 
1.0881635 	 0.998615 
1.0881791 	 0.986330 
1.0881946 	 0.986066 
1.0882102 	 0.985807 
1.0882258 	 0.997613 
1.0882413 	 0.994197 
1.0882570 	 1.002110 
1.0882726 	 0.994396 
1.0882881 	 0.990576 
1.0883037 	 0.983736 
1.0883192 	 0.981896 
1.0883348 	 0.976422 
1.0883504 	 0.992637 
1.0883659 	 0.997523 
1.0883815 	 0.992815 
1.0883970 	 1.003200 
1.0884126 	 0.998844 
1.0884283 	 0.994316 
1.0884438 	 0.981828 
1.0884594 	 0.992723 
1.0884749 	 0.991244 
1.0884905 	 0.988001 
1.0885061 	 0.995955 
1.0885216 	 1.011770 
1.0885372 	 1.003000 
1.0885527 	 1.007040 
1.0885683 	 0.997762 
1.0885839 	 0.990106 
1.0885994 	 0.977403 
1.0886151 	 0.955330 
1.0886307 	 0.955297 
1.0886462 	 0.971641 
1.0886618 	 0.985166 
1.0886773 	 1.000600 
1.0886929 	 0.957000 
1.0887085 	 0.899325 
1.0887240 	 0.880423 
1.0887396 	 0.902520 
1.0887551 	 0.954175 
1.0887707 	 0.975861 
1.0887864 	 0.990744 
1.0888019 	 0.991949 
1.0888175 	 0.996153 
1.0888330 	 0.981468 
1.0888486 	 0.963817 
1.0888642 	 0.948069 
1.0888797 	 0.946109 
1.0888953 	 0.974551 
1.0889109 	 0.988054 
1.0889264 	 0.987420 
1.0889421 	 0.942130 
1.0889575 	 0.878849 
1.0889732 	 0.825059 
1.0889888 	 0.841992 
1.0890043 	 0.908484 
1.0890199 	 0.971549 
1.0890354 	 0.991733 
1.0890510 	 1.002940 
1.0890666 	 0.995845 
1.0890821 	 0.995845 
1.0890977 	 0.995468 
1.0891132 	 0.994972 
1.0891289 	 0.991127 
1.0891445 	 0.986911 
1.0891600 	 0.988340 
1.0891756 	 0.998675 
1.0891912 	 0.999013 
1.0892067 	 1.007380 
1.0892223 	 0.999698 
1.0892378 	 1.003940 
1.0892534 	 0.996213 
1.0892690 	 1.001100 
1.0892845 	 0.999420 
1.0893002 	 0.998089 
1.0893157 	 0.990646 
1.0893313 	 0.995160 
1.0893469 	 0.989621 
1.0893624 	 1.002700 
1.0893780 	 0.998744 
1.0893935 	 0.994177 
1.0894091 	 0.995974 
1.0894247 	 0.996332 
1.0894402 	 0.996679 
1.0894558 	 1.002110 
1.0894715 	 0.997156 
1.0894870 	 0.996937 
1.0895026 	 0.995925 
1.0895181 	 0.994197 
1.0895337 	 0.996391 
1.0895493 	 0.995021 
1.0895648 	 0.974130 
1.0895804 	 0.972744 
1.0895959 	 0.973734 
1.0896115 	 0.966921 
1.0896271 	 0.968674 
1.0896426 	 0.985159 
1.0896583 	 0.991166 
1.0896738 	 0.994485 
1.0896894 	 0.999926 
1.0897050 	 1.000250 
1.0897205 	 1.000730 
1.0897361 	 1.004620 
1.0897517 	 1.001810 
1.0897672 	 0.999459 
1.0897828 	 0.994336 
1.0897983 	 0.988894 
1.0898139 	 0.991366 
1.0898296 	 0.992603 
1.0898451 	 0.992628 
1.0898607 	 0.991062 
1.0898762 	 0.997275 
1.0898918 	 1.002210 
1.0899074 	 0.993254 
1.0899229 	 0.984827 
1.0899385 	 0.984899 
1.0899540 	 0.986885 
1.0899696 	 0.992093 
1.0899853 	 0.991731 
1.0900007 	 0.997215 
1.0900164 	 0.991391 
1.0900320 	 0.975484 
1.0900475 	 0.956845 
1.0900631 	 0.939194 
1.0900786 	 0.941453 
1.0900942 	 0.966949 
1.0901098 	 0.987282 
1.0901253 	 0.990604 
1.0901409 	 0.995706 
1.0901564 	 0.989047 
1.0901721 	 0.995250 
1.0901877 	 0.997414 
1.0902032 	 0.999747 
1.0902188 	 1.001130 
1.0902343 	 1.006790 
1.0902499 	 1.013590 
1.0902655 	 0.999261 
1.0902810 	 0.995339 
1.0902966 	 0.995825 
1.0903122 	 0.986694 
1.0903277 	 0.987057 
1.0903434 	 1.002050 
1.0903589 	 1.009900 
1.0903745 	 1.011780 
1.0903901 	 1.002150 
1.0904056 	 1.001070 
1.0904212 	 1.008330 
1.0904367 	 1.006150 
1.0904523 	 0.989883 
1.0904679 	 0.994177 
1.0904834 	 0.990271 
1.0904990 	 0.985850 
1.0905145 	 1.000580 
1.0905302 	 0.997007 
1.0905458 	 0.992916 
1.0905613 	 1.003080 
1.0905769 	 1.009490 
1.0905924 	 1.001740 
1.0906080 	 0.995796 
1.0906236 	 0.994872 
1.0906391 	 0.995825 
1.0906547 	 0.996004 
1.0906703 	 0.999787 
1.0906858 	 0.996659 
1.0907015 	 0.990869 
1.0907170 	 0.995349 
1.0907326 	 1.002100 
1.0907482 	 1.006420 
1.0907637 	 1.002760 
1.0907793 	 1.002230 
1.0907948 	 0.991995 
1.0908104 	 0.991348 
1.0908260 	 0.998079 
1.0908415 	 0.995796 
1.0908571 	 1.002460 
1.0908726 	 1.004370 
1.0908883 	 1.004060 
1.0909039 	 1.009100 
1.0909194 	 1.007680 
1.0909350 	 1.005420 
1.0909506 	 0.992375 
1.0909661 	 0.995359 
1.0909817 	 0.988566 
1.0909972 	 0.966052 
1.0910128 	 0.956998 
1.0910285 	 0.969695 
1.0910439 	 0.992896 
1.0910596 	 1.000980 
1.0910751 	 1.004860 
1.0910907 	 1.004260 
1.0911063 	 1.003560 
1.0911218 	 1.008750 
1.0911374 	 1.002700 
1.0911529 	 1.002060 
1.0911685 	 1.003420 
1.0911841 	 1.006900 
1.0911996 	 1.005340 
1.0912153 	 1.010490 
1.0912309 	 1.013090 
1.0912464 	 1.016610 
1.0912620 	 1.016160 
1.0912775 	 1.008320 
1.0912931 	 1.000590 
1.0913087 	 1.004530 
1.0913242 	 1.010570 
1.0913398 	 1.012750 
1.0913553 	 1.011220 
1.0913709 	 1.016860 
1.0913866 	 1.018670 
1.0914021 	 1.020530 
1.0914177 	 1.022090 
1.0914332 	 1.012870 
1.0914488 	 1.008470 
1.0914644 	 1.008910 
1.0914799 	 1.006020 
1.0914955 	 1.007290 
1.0915111 	 1.010740 
1.0915266 	 1.014080 
1.0915422 	 1.024360 
1.0915577 	 1.022370 
1.0915734 	 1.030250 
1.0915890 	 1.022130 
1.0916045 	 1.017390 
1.0916201 	 1.013030 
1.0916356 	 1.012380 
1.0916512 	 1.007190 
1.0916668 	 1.017240 
1.0916823 	 1.016090 
1.0916979 	 1.011570 
1.0917134 	 1.013060 
1.0917290 	 1.009290 
1.0917447 	 1.008970 
1.0917602 	 1.012990 
1.0917758 	 1.015510 
1.0917914 	 1.016230 
1.0918069 	 1.009370 
1.0918225 	 1.006920 
1.0918380 	 0.993919 
1.0918536 	 0.979959 
1.0918692 	 0.975108 
1.0918847 	 0.961075 
1.0919003 	 0.906022 
1.0919158 	 0.822820 
1.0919315 	 0.789502 
1.0919471 	 0.847241 
1.0919626 	 0.932866 
1.0919782 	 0.986492 
1.0919937 	 1.001730 
1.0920093 	 1.009700 
1.0920249 	 1.016510 
1.0920404 	 1.014200 
1.0920560 	 1.019990 
1.0920717 	 1.021910 
1.0920871 	 1.024890 
1.0921028 	 1.023990 
1.0921183 	 1.016690 
1.0921339 	 1.016290 
1.0921495 	 1.010760 
1.0921650 	 1.011190 
1.0921806 	 1.011220 
1.0921961 	 1.010250 
1.0922117 	 1.015870 
1.0922273 	 1.023640 
1.0922428 	 1.029890 
1.0922585 	 1.028300 
1.0922740 	 1.016250 
1.0922896 	 1.013140 
1.0923052 	 1.017910 
1.0923207 	 1.012350 
1.0923363 	 1.009970 
1.0923519 	 1.005520 
1.0923674 	 1.013640 
1.0923830 	 1.014620 
1.0923985 	 1.016750 
1.0924141 	 1.018320 
1.0924298 	 1.026480 
1.0924453 	 1.007790 
1.0924609 	 1.013710 
1.0924764 	 1.009660 
1.0924920 	 1.017190 
1.0925076 	 1.010550 
1.0925231 	 1.009520 
1.0925387 	 1.012440 
1.0925542 	 1.020670 
1.0925698 	 1.015690 
1.0925854 	 1.011060 
1.0926009 	 1.007060 
1.0926166 	 1.008320 
1.0926321 	 1.008550 
1.0926477 	 1.002630 
1.0926633 	 1.000460 
1.0926788 	 1.004050 
1.0926944 	 1.007050 
1.0927100 	 1.006850 
1.0927255 	 1.013490 
1.0927411 	 1.009930 
1.0927566 	 1.006510 
1.0927722 	 1.008160 
1.0927879 	 1.006170 
1.0928034 	 0.996570 
1.0928190 	 0.994684 
1.0928345 	 0.996500 
1.0928501 	 1.003810 
1.0928657 	 1.008760 
1.0928812 	 1.008720 
1.0928968 	 1.005560 
1.0929123 	 1.009290 
1.0929279 	 1.003730 
1.0929435 	 1.006930 
1.0929590 	 1.004590 
1.0929747 	 0.993323 
1.0929903 	 0.971137 
1.0930058 	 0.984116 
1.0930214 	 0.984847 
1.0930369 	 0.979050 
1.0930525 	 0.984535 
1.0930681 	 0.977841 
1.0930836 	 0.993284 
1.0930992 	 0.990418 
1.0931147 	 0.993840 
1.0931304 	 0.984130 
1.0931460 	 0.985195 
1.0931615 	 0.980097 
1.0931771 	 0.983514 
1.0931926 	 0.984774 
1.0932082 	 0.996967 
1.0932238 	 0.992869 
1.0932393 	 0.988223 
1.0932549 	 0.986100 
1.0932705 	 0.984024 
1.0932860 	 0.978517 
1.0933017 	 0.981675 
1.0933172 	 0.989415 
1.0933328 	 0.992488 
1.0933484 	 1.000290 
1.0933639 	 1.010810 
1.0933795 	 1.005210 
1.0933950 	 0.995865 
1.0934106 	 0.993313 
1.0934262 	 0.983693 
1.0934417 	 0.973356 
1.0934573 	 0.981761 
1.0934728 	 0.995071 
1.0934885 	 0.993631 
1.0935041 	 0.993323 
1.0935196 	 0.996332 
1.0935352 	 1.008780 
1.0935508 	 1.009080 
1.0935663 	 1.002620 
1.0935819 	 0.995994 
1.0935974 	 1.006060 
1.0936130 	 1.002290 
1.0936286 	 0.984570 
1.0936441 	 0.989007 
1.0936598 	 0.994743 
1.0936753 	 0.997106 
1.0936909 	 0.994415 
1.0937065 	 0.998318 
1.0937220 	 1.004730 
1.0937376 	 0.992200 
1.0937531 	 0.985838 
1.0937687 	 0.979751 
1.0937843 	 0.986012 
1.0937998 	 0.984639 
1.0938154 	 0.976196 
1.0938311 	 0.982506 
1.0938466 	 0.993333 
1.0938622 	 0.989674 
1.0938777 	 0.974545 
1.0938933 	 0.964569 
1.0939089 	 0.971339 
1.0939244 	 0.971610 
1.0939400 	 0.971344 
1.0939555 	 0.974714 
1.0939711 	 0.967290 
1.0939867 	 0.970432 
1.0940022 	 0.973501 
1.0940179 	 0.964283 
1.0940334 	 0.965809 
1.0940490 	 0.966733 
1.0940646 	 0.953584 
1.0940801 	 0.956397 
1.0940957 	 0.945252 
1.0941112 	 0.934316 
1.0941268 	 0.929281 
1.0941424 	 0.921192 
1.0941579 	 0.898386 
1.0941736 	 0.868227 
1.0941892 	 0.851378 
1.0942047 	 0.827547 
1.0942203 	 0.796662 
1.0942358 	 0.773880 
1.0942514 	 0.760196 
1.0942670 	 0.768761 
1.0942825 	 0.795701 
1.0942981 	 0.819544 
1.0943136 	 0.848670 
1.0943292 	 0.879997 
1.0943449 	 0.904197 
1.0943604 	 0.923813 
1.0943760 	 0.938950 
1.0943915 	 0.955882 
1.0944071 	 0.960666 
1.0944227 	 0.972787 
1.0944382 	 0.965984 
1.0944538 	 0.952301 
1.0944694 	 0.955518 
1.0944849 	 0.952439 
1.0945005 	 0.964758 
1.0945160 	 0.977005 
1.0945317 	 0.995647 
1.0945473 	 0.990208 
1.0945628 	 0.985966 
1.0945784 	 0.986160 
1.0945939 	 0.993830 
1.0946095 	 0.973745 
1.0946251 	 0.982218 
1.0946406 	 0.986436 
1.0946562 	 0.989807 
1.0946717 	 0.993860 
1.0946873 	 0.997553 
1.0947030 	 1.000540 
1.0947185 	 1.009680 
1.0947341 	 1.006060 
1.0947497 	 1.005320 
1.0947652 	 0.996600 
1.0947808 	 0.992203 
1.0947963 	 0.995726 
1.0948119 	 0.999886 
1.0948275 	 0.989623 
1.0948430 	 0.986917 
1.0948586 	 0.994803 
1.0948741 	 1.003570 
1.0948898 	 1.012620 
1.0949054 	 1.018330 
1.0949209 	 1.014940 
1.0949365 	 1.004210 
1.0949520 	 0.996213 
1.0949676 	 0.992346 
1.0949832 	 0.991120 
1.0949987 	 0.994406 
1.0950143 	 1.010730 
1.0950300 	 1.010940 
1.0950454 	 1.015280 
1.0950611 	 1.011380 
1.0950766 	 1.016430 
1.0950922 	 1.003390 
1.0951078 	 0.995776 
1.0951233 	 0.990542 
1.0951389 	 1.001800 
1.0951544 	 0.994326 
1.0951700 	 0.996858 
1.0951856 	 1.005540 
1.0952011 	 1.006420 
1.0952168 	 0.999241 
1.0952322 	 0.992068 
1.0952479 	 1.006360 
1.0952635 	 1.001350 
1.0952790 	 1.000290 
1.0952946 	 1.011160 
1.0953102 	 1.008180 
1.0953257 	 0.995964 
1.0953413 	 0.988360 
1.0953568 	 1.007100 
1.0953724 	 1.017560 
1.0953881 	 1.018440 
1.0954036 	 1.010870 
1.0954192 	 1.014310 
1.0954347 	 0.996213 
1.0954503 	 0.998973 
1.0954659 	 0.996868 
1.0954814 	 1.006250 
1.0954970 	 0.999708 
1.0955125 	 1.012520 
1.0955281 	 1.014120 
1.0955437 	 1.015260 
1.0955592 	 1.018350 
1.0955749 	 1.016350 
1.0955905 	 0.998625 
1.0956060 	 0.984114 
1.0956216 	 0.982423 
1.0956371 	 0.977826 
1.0956527 	 0.986624 
1.0956683 	 0.989403 
1.0956838 	 0.994197 
1.0956994 	 1.000710 
1.0957149 	 0.996421 
1.0957305 	 0.997732 
1.0957462 	 0.974678 
1.0957617 	 0.920608 
1.0957773 	 0.879541 
1.0957928 	 0.890638 
1.0958084 	 0.943989 
1.0958240 	 0.987755 
1.0958395 	 1.012190 
1.0958551 	 1.014170 
1.0958707 	 1.029310 
1.0958862 	 1.018480 
1.0959018 	 1.008540 
1.0959173 	 1.005950 
1.0959330 	 0.995974 
1.0959486 	 0.999171 
1.0959641 	 1.002450 
1.0959797 	 1.011260 
1.0959952 	 1.015030 
1.0960108 	 1.023860 
1.0960264 	 1.025280 
1.0960419 	 1.009550 
1.0960575 	 0.999876 
1.0960730 	 0.994267 
1.0960886 	 0.996342 
1.0961043 	 1.004220 
1.0961198 	 0.987104 
1.0961354 	 0.966353 
1.0961509 	 0.910176 
1.0961665 	 0.832281 
1.0961821 	 0.808845 
1.0961976 	 0.839680 


==> anc/HD21019/HD21019_71.dat <==
1.0655037 	 0.969922 
1.0655191 	 0.982072 
1.0655345 	 0.982311 
1.0655499 	 0.975350 
1.0655652 	 0.974266 
1.0655806 	 1.004710 
1.0655960 	 0.991748 
1.0656112 	 1.010280 
1.0656266 	 1.012890 
1.0656420 	 1.005990 
1.0656574 	 0.957712 
1.0656728 	 0.991745 
1.0656881 	 1.022390 
1.0657034 	 1.000810 
1.0657188 	 1.042200 
1.0657341 	 0.960694 
1.0657495 	 0.992528 
1.0657649 	 0.997027 
1.0657803 	 0.968938 
1.0657957 	 0.992238 
1.0658109 	 1.001420 
1.0658263 	 0.973113 
1.0658417 	 1.000160 
1.0658571 	 0.995656 
1.0658724 	 1.026010 
1.0658878 	 1.028270 
1.0659031 	 1.007380 
1.0659184 	 0.990461 
1.0659338 	 0.977645 
1.0659492 	 1.012170 
1.0659646 	 0.962457 
1.0659800 	 0.981888 
1.0659953 	 0.969195 
1.0660106 	 0.976222 
1.0660260 	 0.993540 
1.0660414 	 1.019900 
1.0660567 	 1.000340 
1.0660721 	 1.014520 
1.0660875 	 0.987988 
1.0661029 	 1.017630 
1.0661181 	 1.013310 
1.0661335 	 1.006480 
1.0661489 	 1.002080 
1.0661643 	 1.014370 
1.0661796 	 0.995845 
1.0661950 	 0.998239 
1.0662103 	 1.014100 
1.0662256 	 0.980331 
1.0662410 	 1.002220 
1.0662564 	 1.003440 
1.0662718 	 1.014030 
1.0662872 	 0.999461 
1.0663025 	 0.961804 
1.0663178 	 0.978672 
1.0663332 	 0.953869 
1.0663486 	 0.984451 
1.0663639 	 0.999421 
1.0663793 	 1.000750 
1.0663947 	 1.031840 
1.0664101 	 1.007510 
1.0664253 	 0.987647 
1.0664407 	 0.980139 
1.0664561 	 0.957784 
1.0664715 	 0.953550 
1.0664868 	 0.895715 
1.0665022 	 0.793356 
1.0665175 	 0.737950 
1.0665329 	 0.708678 
1.0665482 	 0.764255 
1.0665636 	 0.845931 
1.0665790 	 0.888859 
1.0665944 	 0.916214 
1.0666097 	 0.925591 
1.0666250 	 0.975121 
1.0666404 	 0.981629 
1.0666558 	 0.993373 
1.0666711 	 0.992457 
1.0666865 	 1.013930 
1.0667019 	 1.045920 
1.0667171 	 1.028280 
1.0667325 	 0.989736 
1.0667479 	 0.980615 
1.0667633 	 0.991334 
1.0667787 	 1.008710 
1.0667940 	 0.980358 
1.0668094 	 0.995308 
1.0668247 	 1.018960 
1.0668401 	 1.022400 
1.0668554 	 1.018000 
1.0668708 	 1.026830 
1.0668862 	 1.016420 
1.0669016 	 0.995527 
1.0669169 	 1.005220 
1.0669322 	 0.989383 
1.0669476 	 0.966236 
1.0669630 	 0.958225 
1.0669783 	 1.007560 
1.0669937 	 1.013480 
1.0670091 	 1.028400 
1.0670244 	 1.013450 
1.0670397 	 0.991992 
1.0670551 	 1.004820 
1.0670705 	 1.025230 
1.0670859 	 0.995398 
1.0671012 	 0.997852 
1.0671166 	 1.000450 
1.0671319 	 0.997683 
1.0671473 	 0.986762 
1.0671626 	 1.016100 
1.0671780 	 0.994563 
1.0671934 	 1.020080 
1.0672088 	 1.013910 
1.0672241 	 0.999243 
1.0672394 	 0.998358 
1.0672548 	 0.999958 
1.0672702 	 0.968944 
1.0672855 	 0.981356 
1.0673009 	 0.989077 
1.0673163 	 0.990734 
1.0673316 	 0.985174 
1.0673469 	 1.002530 
1.0673623 	 1.005580 
1.0673777 	 1.012750 
1.0673931 	 1.009410 
1.0674084 	 0.997285 
1.0674238 	 0.974743 
1.0674391 	 0.996173 
1.0674545 	 0.984012 
1.0674698 	 1.029690 
1.0674852 	 1.072580 
1.0675006 	 1.017620 
1.0675160 	 1.019160 
1.0675312 	 0.984670 
1.0675466 	 0.992091 
1.0675620 	 0.983853 
1.0675774 	 0.992402 
1.0675927 	 0.993183 
1.0676081 	 0.996292 
1.0676235 	 1.010690 
1.0676388 	 0.981964 
1.0676541 	 0.971299 
1.0676695 	 1.001660 
1.0676849 	 1.004370 
1.0677003 	 0.979341 
1.0677156 	 0.990132 
1.0677310 	 0.990112 
1.0677463 	 0.998408 
1.0677617 	 0.988853 
1.0677770 	 0.989418 
1.0677924 	 0.960866 
1.0678078 	 0.968789 
1.0678232 	 0.997762 
1.0678384 	 1.005660 
1.0678538 	 1.008840 
1.0678692 	 0.989954 
1.0678846 	 0.983380 
1.0678999 	 0.988987 
1.0679153 	 1.005910 
1.0679307 	 0.994355 
1.0679460 	 1.002850 
1.0679613 	 1.004330 
1.0679767 	 1.027900 
1.0679921 	 1.003950 
1.0680075 	 1.008420 
1.0680228 	 0.995904 
1.0680382 	 1.009410 
1.0680535 	 0.983098 
1.0680689 	 0.996113 
1.0680842 	 1.019710 
1.0680996 	 1.004950 
1.0681150 	 1.034910 
1.0681304 	 1.025790 
1.0681456 	 1.014360 
1.0681610 	 1.004560 
1.0681764 	 0.978837 
1.0681918 	 0.957333 
1.0682071 	 0.995706 
1.0682225 	 0.997832 
1.0682379 	 1.008420 
1.0682532 	 0.981364 
1.0682685 	 1.008420 
1.0682839 	 1.036460 
1.0682993 	 1.042890 
1.0683147 	 1.011090 
1.0683300 	 1.016590 
1.0683453 	 0.980678 
1.0683607 	 0.993416 
1.0683761 	 1.016220 
1.0683914 	 1.017280 
1.0684068 	 1.029270 
1.0684222 	 1.014590 
1.0684376 	 1.019300 
1.0684528 	 1.026600 
1.0684682 	 1.010780 
1.0684836 	 1.002400 
1.0684990 	 0.979827 
1.0685143 	 0.981831 
1.0685297 	 0.982766 
1.0685451 	 0.995000 
1.0685604 	 1.022840 
1.0685757 	 1.016060 
1.0685911 	 1.027300 
1.0686065 	 1.025500 
1.0686219 	 1.019650 
1.0686373 	 1.000670 
1.0686525 	 0.986244 
1.0686679 	 0.966365 
1.0686833 	 0.960979 
1.0686986 	 0.949679 
1.0687140 	 0.923087 
1.0687294 	 0.870342 
1.0687448 	 0.809179 
1.0687600 	 0.839972 
1.0687754 	 0.918471 
1.0687908 	 0.962767 
1.0688062 	 0.972760 
1.0688215 	 0.985033 
1.0688369 	 0.983659 
1.0688523 	 0.986235 
1.0688676 	 0.993066 
1.0688829 	 1.003850 
1.0688983 	 1.011040 
1.0689137 	 1.043220 
1.0689291 	 0.989444 
1.0689445 	 0.937049 
1.0689597 	 0.865632 
1.0689751 	 0.831982 
1.0689905 	 0.851280 
1.0690058 	 0.929481 
1.0690212 	 0.980915 
1.0690366 	 1.002010 
1.0690520 	 1.013160 
1.0690672 	 1.025500 
1.0690826 	 1.033350 
1.0690980 	 1.027450 
1.0691134 	 1.018470 
1.0691288 	 0.984411 
1.0691441 	 0.989979 
1.0691594 	 0.974067 
1.0691748 	 0.987691 
1.0691901 	 1.009490 
1.0692055 	 1.022240 
1.0692209 	 1.036680 
1.0692363 	 1.048750 
1.0692517 	 1.039710 
1.0692669 	 1.019050 
1.0692823 	 0.986991 
1.0692977 	 0.997345 
1.0693130 	 0.981854 
1.0693284 	 0.979279 
1.0693438 	 0.978987 
1.0693592 	 0.976027 
1.0693744 	 0.936231 
1.0693898 	 0.863152 
1.0694052 	 0.802142 
1.0694206 	 0.819132 
1.0694360 	 0.887246 
1.0694513 	 0.931866 
1.0694666 	 0.964932 
1.0694820 	 0.985743 
1.0694973 	 0.972884 
1.0695127 	 0.956065 
1.0695281 	 0.910542 
1.0695435 	 0.822505 
1.0695589 	 0.760438 
1.0695741 	 0.781151 
1.0695895 	 0.867924 
1.0696049 	 0.926302 
1.0696203 	 0.965268 
1.0696356 	 0.967078 
1.0696510 	 0.968137 
1.0696664 	 0.994265 
1.0696816 	 1.009940 
1.0696970 	 1.019070 
1.0697124 	 1.020690 
1.0697278 	 1.015780 
1.0697432 	 1.022430 
1.0697585 	 1.008710 
1.0697738 	 0.980057 
1.0697892 	 0.968097 
1.0698045 	 0.952269 
1.0698199 	 0.931458 
1.0698353 	 0.845292 
1.0698507 	 0.791427 
1.0698661 	 0.776110 
1.0698813 	 0.842054 
1.0698967 	 0.935575 
1.0699121 	 0.983473 
1.0699275 	 0.985627 
1.0699428 	 0.975459 
1.0699582 	 0.974494 
1.0699735 	 0.983529 
1.0699888 	 0.974263 
1.0700042 	 0.982104 
1.0700196 	 1.020390 
1.0700350 	 1.044250 
1.0700504 	 1.032050 
1.0700657 	 1.009360 
1.0700810 	 1.003580 
1.0700964 	 0.999074 
1.0701118 	 0.985365 
1.0701271 	 0.966746 
1.0701425 	 0.997077 
1.0701579 	 0.995239 
1.0701733 	 1.014870 
1.0701885 	 1.032000 
1.0702039 	 1.047170 
1.0702193 	 1.017230 
1.0702347 	 1.000790 
1.0702500 	 0.984593 
1.0702654 	 0.963467 
1.0702807 	 0.980450 
1.0702960 	 0.977707 
1.0703114 	 0.984842 
1.0703268 	 1.007460 
1.0703422 	 1.000730 
1.0703576 	 1.017400 
1.0703729 	 1.008900 
1.0703882 	 1.006680 
1.0704036 	 1.004510 
1.0704190 	 0.991101 
1.0704343 	 0.973144 
1.0704497 	 0.978081 
1.0704651 	 0.979335 
1.0704805 	 0.991037 
1.0704957 	 1.015770 
1.0705111 	 1.009050 
1.0705265 	 1.017230 
1.0705419 	 1.004280 
1.0705572 	 0.998229 
1.0705726 	 0.996193 
1.0705879 	 1.001180 
1.0706033 	 0.988032 
1.0706186 	 0.979039 
1.0706340 	 0.990097 
1.0706494 	 1.002840 
1.0706648 	 1.016340 
1.0706801 	 1.029480 
1.0706954 	 1.026560 
1.0707108 	 1.021740 
1.0707262 	 0.998637 
1.0707415 	 0.985511 
1.0707569 	 0.974597 
1.0707723 	 0.980030 
1.0707875 	 0.985875 
1.0708029 	 0.974839 
1.0708183 	 0.974100 
1.0708337 	 1.010750 
1.0708491 	 1.021220 
1.0708644 	 1.035230 
1.0708798 	 1.017800 
1.0708951 	 1.003720 
1.0709105 	 1.004340 
1.0709258 	 0.995517 
1.0709412 	 0.996819 
1.0709566 	 0.994722 
1.0709720 	 1.009210 
1.0709873 	 1.009100 
1.0710026 	 1.003380 
1.0710180 	 1.012790 
1.0710334 	 1.005330 
1.0710487 	 0.997653 
1.0710641 	 0.989633 
1.0710795 	 0.979210 
1.0710948 	 0.980925 
1.0711101 	 0.980428 
1.0711255 	 0.980192 
1.0711409 	 0.951885 
1.0711563 	 0.879557 
1.0711716 	 0.844461 
1.0711870 	 0.868184 
1.0712023 	 0.929703 
1.0712177 	 0.961785 
1.0712330 	 0.977440 
1.0712484 	 0.986536 
1.0712638 	 0.984929 
1.0712792 	 0.986343 
1.0712945 	 0.999282 
1.0713098 	 1.007700 
1.0713252 	 1.013210 
1.0713406 	 1.022440 
1.0713559 	 1.008830 
1.0713713 	 0.992697 
1.0713867 	 0.992070 
1.0714020 	 0.989708 
1.0714173 	 0.974650 
1.0714327 	 0.989401 
1.0714481 	 0.989933 
1.0714635 	 0.993153 
1.0714788 	 0.978329 
1.0714942 	 0.989059 
1.0715095 	 1.010850 
1.0715249 	 1.012260 
1.0715402 	 0.997762 
1.0715556 	 0.994434 
1.0715710 	 0.987224 
1.0715864 	 0.995914 
1.0716016 	 1.018360 
1.0716170 	 0.996262 
1.0716324 	 1.001390 
1.0716478 	 0.994683 
1.0716631 	 0.993689 
1.0716785 	 0.991685 
1.0716939 	 0.996352 
1.0717092 	 0.978919 
1.0717245 	 0.987281 
1.0717399 	 0.979728 
1.0717553 	 0.980239 
1.0717707 	 0.985896 
1.0717860 	 0.999809 
1.0718014 	 1.016890 
1.0718167 	 1.011120 
1.0718321 	 1.001950 
1.0718474 	 1.010680 
1.0718628 	 0.998070 
1.0718782 	 0.991538 
1.0718936 	 0.985811 
1.0719088 	 0.997474 
1.0719242 	 0.999352 
1.0719396 	 0.985406 
1.0719550 	 1.002960 
1.0719703 	 0.994861 
1.0719857 	 0.997961 
1.0720011 	 0.995527 
1.0720164 	 1.000680 
1.0720317 	 1.014700 
1.0720471 	 1.007990 
1.0720625 	 0.994265 
1.0720779 	 1.006490 
1.0720932 	 1.006260 
1.0721085 	 1.003520 
1.0721239 	 0.999531 
1.0721393 	 1.009670 
1.0721546 	 0.998577 
1.0721700 	 0.998507 
1.0721854 	 1.006870 
1.0722008 	 0.993729 
1.0722160 	 1.003370 
1.0722314 	 0.995795 
1.0722468 	 0.997444 
1.0722622 	 0.996739 
1.0722775 	 1.004450 
1.0722929 	 0.995428 
1.0723083 	 0.992444 
1.0723236 	 1.006630 
1.0723389 	 0.988436 
1.0723543 	 0.988268 
1.0723697 	 0.997484 
1.0723851 	 1.000820 
1.0724005 	 0.995318 
1.0724157 	 1.000330 
1.0724311 	 1.008320 
1.0724465 	 0.991567 
1.0724618 	 0.996630 
1.0724772 	 1.000480 
1.0724926 	 1.000080 
1.0725080 	 0.999123 
1.0725232 	 1.008690 
1.0725386 	 1.008840 
1.0725540 	 1.018570 
1.0725694 	 1.003570 
1.0725847 	 1.005660 
1.0726001 	 0.992830 
1.0726155 	 1.003010 
1.0726308 	 1.000200 
1.0726461 	 0.994583 
1.0726615 	 1.014190 
1.0726769 	 1.007110 
1.0726923 	 1.003600 
1.0727077 	 1.003970 
1.0727229 	 1.009670 
1.0727383 	 1.012390 
1.0727537 	 1.005850 
1.0727690 	 0.990041 
1.0727844 	 1.003770 
1.0727998 	 0.999133 
1.0728152 	 1.007990 
1.0728304 	 1.002450 
1.0728458 	 1.015210 
1.0728612 	 1.013030 
1.0728766 	 1.001290 
1.0728920 	 1.010070 
1.0729073 	 1.030830 
1.0729227 	 0.993019 
1.0729380 	 0.984433 
1.0729533 	 0.978463 
1.0729687 	 0.982562 
1.0729841 	 0.990600 
1.0729995 	 1.000350 
1.0730149 	 1.011660 
1.0730301 	 1.016740 
1.0730455 	 1.003930 
1.0730609 	 0.991425 
1.0730762 	 0.973566 
1.0730916 	 0.974297 
1.0731070 	 0.977009 
1.0731224 	 0.959806 
1.0731376 	 0.925959 
1.0731530 	 0.850963 
1.0731684 	 0.775253 
1.0731838 	 0.767721 
1.0731992 	 0.834691 
1.0732145 	 0.921924 
1.0732298 	 0.962035 
1.0732452 	 0.988293 
1.0732605 	 0.986634 
1.0732759 	 0.984962 
1.0732913 	 0.988537 
1.0733067 	 0.988491 
1.0733221 	 1.005130 
1.0733373 	 0.991567 
1.0733527 	 0.966846 
1.0733681 	 0.908976 
1.0733835 	 0.861441 
1.0733988 	 0.867263 
1.0734142 	 0.909404 
1.0734296 	 0.963404 
1.0734448 	 0.987044 
1.0734602 	 0.996133 
1.0734756 	 1.003850 
1.0734910 	 1.004560 
1.0735064 	 1.003890 
1.0735217 	 1.004180 
1.0735370 	 1.012500 
1.0735524 	 1.018070 
1.0735677 	 1.004120 
1.0735831 	 1.009270 
1.0735985 	 0.990980 
1.0736139 	 0.997415 
1.0736293 	 0.998358 
1.0736445 	 0.994802 
1.0736599 	 0.997872 
1.0736753 	 1.002720 
1.0736907 	 1.007750 
1.0737060 	 1.008610 
1.0737214 	 1.002280 
1.0737367 	 0.993196 
1.0737520 	 0.986121 
1.0737674 	 1.007250 
1.0737828 	 1.004820 
1.0737982 	 0.997544 
1.0738136 	 0.996610 
1.0738289 	 1.005510 
1.0738442 	 1.007910 
1.0738596 	 1.003910 
1.0738750 	 1.012260 
1.0738903 	 1.004640 
1.0739057 	 1.008250 
1.0739211 	 0.998031 
1.0739365 	 0.993123 
1.0739517 	 0.986919 
1.0739671 	 0.988354 
1.0739825 	 0.996938 
1.0739979 	 0.997136 
1.0740132 	 1.005770 
1.0740286 	 1.005770 
1.0740439 	 0.998269 
1.0740592 	 0.993060 
1.0740746 	 0.992310 
1.0740900 	 0.992582 
1.0741054 	 0.993311 
1.0741208 	 0.992986 
1.0741361 	 0.999888 
1.0741514 	 0.993600 
1.0741668 	 0.997653 
1.0741822 	 1.000380 
1.0741975 	 1.008470 
1.0742129 	 1.009240 
1.0742283 	 1.005680 
1.0742437 	 0.996511 
1.0742589 	 0.996451 
1.0742743 	 0.994712 
1.0742897 	 0.985218 
1.0743051 	 0.993610 
1.0743204 	 0.997037 
1.0743358 	 0.992756 
1.0743511 	 0.994881 
1.0743665 	 0.999610 
1.0743818 	 1.008510 
1.0743972 	 1.000220 
1.0744126 	 1.010930 
1.0744280 	 1.012260 
1.0744433 	 1.015190 
1.0744586 	 0.996431 
1.0744740 	 0.983047 
1.0744894 	 0.990193 
1.0745047 	 0.988091 
1.0745201 	 1.002060 
1.0745355 	 1.009230 
1.0745507 	 0.993047 
1.0745661 	 0.997772 
1.0745815 	 0.979477 
1.0745969 	 0.974155 
1.0746123 	 0.962052 
1.0746276 	 0.977182 
1.0746430 	 0.986660 
1.0746583 	 0.983415 
1.0746737 	 0.997911 
1.0746890 	 0.998756 
1.0747044 	 1.006970 
1.0747198 	 1.011300 
1.0747352 	 1.009090 
1.0747505 	 1.000910 
1.0747658 	 0.989455 
1.0747812 	 0.986444 
1.0747966 	 0.976781 
1.0748119 	 0.981394 
1.0748273 	 0.986765 
1.0748427 	 0.999471 
1.0748580 	 1.006100 
1.0748733 	 0.996729 
1.0748887 	 0.999372 
1.0749041 	 0.996053 
1.0749195 	 0.993032 
1.0749348 	 0.995954 
1.0749502 	 0.985698 
1.0749655 	 0.990795 
1.0749809 	 0.984806 
1.0749962 	 0.998487 
1.0750116 	 1.000620 
1.0750270 	 0.999799 
1.0750424 	 1.014150 
1.0750577 	 1.006740 
1.0750730 	 0.993729 
1.0750884 	 0.988325 
1.0751038 	 0.983766 
1.0751191 	 0.984118 
1.0751345 	 0.981710 
1.0751499 	 0.985793 
1.0751652 	 0.988219 
1.0751805 	 1.002490 
1.0751959 	 1.001050 
1.0752113 	 0.999978 
1.0752267 	 1.004640 
1.0752420 	 0.995835 
1.0752574 	 0.994573 
1.0752727 	 0.978793 
1.0752881 	 0.969994 
1.0753034 	 0.961292 
1.0753188 	 0.941771 
1.0753342 	 0.894160 
1.0753496 	 0.794971 
1.0753648 	 0.700286 
1.0753802 	 0.689849 
1.0753956 	 0.784893 
1.0754110 	 0.892736 
1.0754263 	 0.927480 
1.0754417 	 0.962530 
1.0754571 	 0.967906 
1.0754724 	 0.977781 
1.0754877 	 0.990669 
1.0755031 	 0.995984 
1.0755185 	 0.999938 
1.0755339 	 1.002140 
1.0755492 	 1.004680 
1.0755646 	 0.995239 
1.0755799 	 0.988815 
1.0755953 	 0.984934 
1.0756106 	 0.974123 
1.0756260 	 0.990107 
1.0756414 	 0.989974 
1.0756568 	 0.999441 
1.0756720 	 1.001200 
1.0756874 	 1.007880 
1.0757028 	 0.997395 
1.0757182 	 0.967240 
1.0757335 	 0.947681 
1.0757489 	 0.944365 
1.0757643 	 0.953156 
1.0757796 	 0.976921 
1.0757949 	 0.980809 
1.0758103 	 0.975307 
1.0758257 	 0.967100 
1.0758411 	 0.968356 
1.0758564 	 0.983483 
1.0758718 	 1.000850 
1.0758871 	 0.999809 
1.0759025 	 0.988268 
1.0759178 	 0.984093 
1.0759332 	 0.969651 
1.0759486 	 0.986755 
1.0759640 	 0.998378 
1.0759792 	 1.002650 
1.0759946 	 0.996928 
1.0760100 	 1.009330 
1.0760254 	 1.011660 
1.0760407 	 1.002920 
1.0760561 	 1.000050 
1.0760715 	 0.987195 
1.0760868 	 0.987559 
1.0761021 	 0.994971 
1.0761175 	 0.985622 
1.0761329 	 0.993428 
1.0761483 	 0.997216 
1.0761636 	 0.996203 
1.0761789 	 1.009300 
1.0761943 	 0.996044 
1.0762097 	 1.012220 
1.0762250 	 1.005290 
1.0762404 	 0.993360 
1.0762558 	 0.979389 
1.0762712 	 0.983983 
1.0762864 	 0.990488 
1.0763018 	 0.989496 
1.0763172 	 0.997494 
1.0763326 	 0.997732 
1.0763479 	 1.003940 
1.0763633 	 1.001640 
1.0763787 	 0.997981 
1.0763940 	 0.992555 
1.0764093 	 0.987325 
1.0764247 	 0.993798 
1.0764401 	 1.002090 
1.0764555 	 0.984081 
1.0764709 	 0.995289 
1.0764861 	 0.996659 
1.0765015 	 1.000550 
1.0765169 	 0.998259 
1.0765322 	 0.996968 
1.0765476 	 0.987489 
1.0765630 	 0.981210 
1.0765784 	 0.989649 
1.0765936 	 0.991342 
1.0766090 	 0.993191 
1.0766244 	 0.995487 
1.0766398 	 0.988996 
1.0766551 	 0.994623 
1.0766705 	 0.994216 
1.0766859 	 0.995785 
1.0767012 	 0.989426 
1.0767165 	 0.989642 
1.0767319 	 0.991993 
1.0767473 	 0.993530 
1.0767627 	 0.989396 
1.0767781 	 0.993164 
1.0767933 	 1.005320 
1.0768087 	 0.998716 
1.0768241 	 0.999829 
1.0768394 	 0.999769 
1.0768548 	 0.996729 
1.0768702 	 0.994971 
1.0768856 	 0.994991 
1.0769008 	 0.988778 
1.0769162 	 0.994295 
1.0769316 	 1.001610 
1.0769470 	 0.994692 
1.0769624 	 0.984477 
1.0769777 	 0.992342 
1.0769930 	 0.999183 
1.0770084 	 0.996073 
1.0770237 	 0.983761 
1.0770391 	 0.986117 
1.0770545 	 0.991174 
1.0770699 	 0.993480 
1.0770853 	 0.993520 
1.0771005 	 0.998190 
1.0771159 	 1.003450 
1.0771313 	 1.000220 
1.0771466 	 0.991225 
1.0771620 	 1.001800 
1.0771774 	 0.999272 
1.0771928 	 0.996848 
1.0772080 	 0.988025 
1.0772234 	 0.980755 
1.0772388 	 0.997136 
1.0772542 	 0.989141 
1.0772696 	 0.987996 
1.0772849 	 0.985449 
1.0773002 	 0.997723 
1.0773156 	 0.997206 
1.0773309 	 0.991019 
1.0773463 	 0.995845 
1.0773617 	 0.986534 
1.0773771 	 0.990937 
1.0773925 	 0.995736 
1.0774077 	 0.997415 
1.0774231 	 1.000260 
1.0774385 	 0.988215 
1.0774539 	 0.985424 
1.0774692 	 0.998497 
1.0774846 	 0.997256 
1.0775000 	 0.989694 
1.0775152 	 0.985688 
1.0775306 	 0.997415 
1.0775460 	 0.993480 
1.0775614 	 0.992271 
1.0775768 	 0.994176 
1.0775921 	 0.992126 
1.0776074 	 0.997991 
1.0776228 	 0.995994 
1.0776381 	 0.998229 
1.0776535 	 0.993204 
1.0776689 	 0.994543 
1.0776843 	 0.992270 
1.0776997 	 0.988476 
1.0777149 	 1.005800 
1.0777303 	 0.992804 
1.0777457 	 0.980749 
1.0777611 	 0.985248 
1.0777764 	 0.996322 
1.0777918 	 1.001140 
1.0778071 	 0.986093 
1.0778224 	 0.999690 
1.0778378 	 0.994613 
1.0778532 	 0.997951 
1.0778686 	 0.997136 
1.0778840 	 0.990238 
1.0778993 	 0.989767 
1.0779146 	 0.983989 
1.0779300 	 0.992725 
1.0779454 	 0.977414 
1.0779607 	 0.990249 
1.0779761 	 0.992023 
1.0779915 	 0.980927 
1.0780069 	 0.986282 
1.0780221 	 0.981444 
1.0780375 	 0.987097 
1.0780529 	 0.993067 
1.0780683 	 0.998736 
1.0780836 	 0.996699 
1.0780990 	 0.983454 
1.0781143 	 0.993052 
1.0781296 	 0.997802 
1.0781450 	 0.993649 
1.0781604 	 0.990403 
1.0781758 	 0.989344 
1.0781912 	 0.989501 
1.0782065 	 0.983854 
1.0782218 	 0.990222 
1.0782372 	 0.981386 
1.0782526 	 0.986936 
1.0782679 	 1.000490 
1.0782833 	 0.987379 
1.0782987 	 0.993006 
1.0783141 	 0.993739 
1.0783293 	 0.992440 
1.0783447 	 0.988798 
1.0783601 	 0.980491 
1.0783755 	 0.989532 
1.0783908 	 0.990113 
1.0784062 	 1.000520 
1.0784215 	 1.005010 
1.0784369 	 1.014100 
1.0784522 	 0.991188 
1.0784676 	 1.003360 
1.0784830 	 0.985622 
1.0784984 	 0.975843 
1.0785137 	 0.975445 
1.0785290 	 0.975408 
1.0785444 	 0.979521 
1.0785598 	 0.994692 
1.0785751 	 1.000540 
1.0785905 	 1.002670 
1.0786059 	 1.001460 
1.0786211 	 0.993639 
1.0786365 	 0.986912 
1.0786519 	 0.994553 
1.0786673 	 0.989556 
1.0786827 	 0.981611 
1.0786980 	 0.983666 
1.0787134 	 0.970238 
1.0787287 	 0.941091 
1.0787441 	 0.915135 
1.0787594 	 0.925568 
1.0787748 	 0.966705 
1.0787902 	 0.988996 
1.0788056 	 0.999511 
1.0788209 	 0.992548 
1.0788362 	 0.982029 
1.0788516 	 0.965477 
1.0788670 	 0.940882 
1.0788823 	 0.894779 
1.0788977 	 0.866670 
1.0789131 	 0.897249 
1.0789284 	 0.957462 
1.0789437 	 0.990448 
1.0789591 	 0.989871 
1.0789745 	 0.976021 
1.0789899 	 0.972474 
1.0790052 	 0.976561 
1.0790206 	 0.975616 
1.0790359 	 0.974278 
1.0790513 	 0.980111 
1.0790666 	 0.979114 
1.0790820 	 0.935124 
1.0790974 	 0.848317 
1.0791128 	 0.738704 
1.0791280 	 0.681878 
1.0791434 	 0.724909 
1.0791588 	 0.830140 
1.0791742 	 0.919661 
1.0791895 	 0.957307 
1.0792049 	 0.971982 
1.0792203 	 0.979646 
1.0792356 	 0.991613 
1.0792509 	 0.995249 
1.0792663 	 0.988775 
1.0792817 	 0.992931 
1.0792971 	 0.985550 
1.0793124 	 0.974841 
1.0793278 	 0.983089 
1.0793431 	 0.988616 
1.0793585 	 0.981502 
1.0793738 	 0.979852 
1.0793892 	 0.985592 
1.0794046 	 0.996461 
1.0794200 	 0.997554 
1.0794352 	 0.995378 
1.0794506 	 0.999809 
1.0794660 	 0.995914 
1.0794814 	 0.990848 
1.0794967 	 0.981722 
1.0795121 	 0.988947 
1.0795275 	 0.977580 
1.0795428 	 0.990016 
1.0795581 	 0.991317 
1.0795735 	 0.991167 
1.0795889 	 0.996282 
1.0796043 	 0.996203 
1.0796196 	 0.993129 
1.0796350 	 0.982103 
1.0796503 	 0.980293 
1.0796657 	 0.979240 
1.0796810 	 0.985592 
1.0796964 	 0.989037 
1.0797118 	 0.991927 
1.0797272 	 0.990854 
1.0797424 	 0.997126 
1.0797578 	 1.003380 
1.0797732 	 1.000460 
1.0797886 	 0.994385 
1.0798039 	 0.986107 
1.0798193 	 0.987765 
1.0798347 	 0.971643 
1.0798500 	 0.964905 
1.0798653 	 0.983209 
1.0798807 	 0.990271 
1.0798961 	 0.992498 
1.0799115 	 0.996669 
1.0799268 	 1.001590 
1.0799422 	 0.998160 
1.0799575 	 0.986348 
1.0799729 	 0.985780 
1.0799882 	 0.989537 
1.0800036 	 0.981114 
1.0800190 	 0.967874 
1.0800344 	 0.957334 
1.0800496 	 0.956745 
1.0800650 	 0.983421 
1.0800804 	 0.980315 
1.0800958 	 0.979455 
1.0801111 	 0.987441 
1.0801265 	 0.994394 
1.0801419 	 0.999372 
1.0801572 	 0.974045 
1.0801725 	 0.973127 
1.0801879 	 0.969227 
1.0802033 	 0.989178 
1.0802187 	 0.998110 
1.0802341 	 1.002630 
1.0802493 	 0.990075 
1.0802647 	 0.997583 
1.0802801 	 0.993062 
1.0802954 	 0.975357 
1.0803108 	 0.973945 
1.0803262 	 0.980649 
1.0803416 	 0.990363 
1.0803568 	 0.996431 
1.0803722 	 0.996650 
1.0803876 	 1.001430 
1.0804030 	 0.998021 
1.0804183 	 0.989633 
1.0804337 	 0.984502 
1.0804491 	 0.983693 
1.0804644 	 0.967862 
1.0804797 	 0.974654 
1.0804951 	 0.995875 
1.0805105 	 0.986155 
1.0805259 	 0.985698 
1.0805413 	 0.998309 
1.0805565 	 0.984919 
1.0805719 	 0.993471 
1.0805873 	 0.982541 
1.0806026 	 0.980230 
1.0806180 	 0.982186 
1.0806334 	 0.978914 
1.0806488 	 0.990776 
1.0806640 	 0.994802 
1.0806794 	 0.993317 
1.0806948 	 0.999044 
1.0807102 	 0.992280 
1.0807256 	 0.982592 
1.0807409 	 0.986010 
1.0807562 	 0.985347 
1.0807716 	 0.980340 
1.0807869 	 0.983294 
1.0808023 	 0.989510 
1.0808177 	 0.996252 
1.0808331 	 1.003800 
1.0808485 	 1.008500 


==> anc/HD21019/HD21019_72.dat <==
1.0507920 	 1.020450 
1.0508071 	 0.992286 
1.0508223 	 0.960893 
1.0508374 	 0.982746 
1.0508525 	 1.001320 
1.0508677 	 0.975019 
1.0508828 	 0.988347 
1.0508980 	 1.004140 
1.0509131 	 1.009360 
1.0509282 	 1.009520 
1.0509434 	 0.989040 
1.0509585 	 1.027050 
1.0509737 	 1.029620 
1.0509888 	 1.003500 
1.0510039 	 0.962051 
1.0510191 	 0.998830 
1.0510342 	 1.012740 
1.0510494 	 1.039950 
1.0510645 	 1.030160 
1.0510796 	 0.997026 
1.0510948 	 1.015190 
1.0511099 	 0.990507 
1.0511250 	 1.011210 
1.0511402 	 1.001600 
1.0511553 	 0.981694 
1.0511705 	 1.003430 
1.0511856 	 1.024450 
1.0512007 	 0.991657 
1.0512159 	 1.010480 
1.0512310 	 1.054260 
1.0512462 	 1.040320 
1.0512613 	 1.045410 
1.0512764 	 1.049150 
1.0512916 	 1.010220 
1.0513067 	 1.003400 
1.0513219 	 0.990038 
1.0513370 	 0.980639 
1.0513521 	 0.996383 
1.0513673 	 1.009980 
1.0513824 	 1.019360 
1.0513976 	 1.004230 
1.0514127 	 1.008750 
1.0514278 	 1.015130 
1.0514430 	 1.015130 
1.0514581 	 1.017370 
1.0514733 	 0.996330 
1.0514884 	 1.029980 
1.0515035 	 0.989269 
1.0515187 	 1.005920 
1.0515338 	 0.992873 
1.0515490 	 0.993179 
1.0515641 	 0.979625 
1.0515792 	 0.958902 
1.0515944 	 1.003500 
1.0516095 	 1.020470 
1.0516247 	 1.033970 
1.0516398 	 1.023750 
1.0516549 	 1.003170 
1.0516701 	 0.986178 
1.0516852 	 1.028970 
1.0517004 	 0.993755 
1.0517155 	 1.017020 
1.0517306 	 0.984458 
1.0517458 	 1.012940 
1.0517609 	 1.064490 
1.0517761 	 1.022700 
1.0517912 	 0.984286 
1.0518063 	 1.002810 
1.0518215 	 0.996978 
1.0518366 	 1.027650 
1.0518517 	 0.984334 
1.0518669 	 1.014990 
1.0518820 	 1.016310 
1.0518972 	 1.006800 
1.0519123 	 1.019920 
1.0519274 	 0.999087 
1.0519426 	 0.972246 
1.0519577 	 0.944879 
1.0519729 	 0.973641 
1.0519880 	 1.002940 
1.0520031 	 1.014300 
1.0520183 	 0.984061 
1.0520334 	 1.003930 
1.0520486 	 0.985763 
1.0520637 	 1.004890 
1.0520788 	 0.977938 
1.0520940 	 0.982721 
1.0521091 	 0.982606 
1.0521243 	 0.967578 
1.0521394 	 0.975416 
1.0521545 	 0.984633 
1.0521697 	 0.985554 
1.0521848 	 1.005440 
1.0522000 	 0.984696 
1.0522151 	 0.981134 
1.0522302 	 0.990961 
1.0522454 	 1.003180 
1.0522605 	 0.995352 
1.0522757 	 1.000650 
1.0522908 	 1.023850 
1.0523059 	 1.019010 
1.0523211 	 1.019460 
1.0523362 	 0.973950 
1.0523514 	 0.997433 
1.0523665 	 1.024080 
1.0523816 	 1.046340 
1.0523968 	 1.008880 
1.0524119 	 1.013530 
1.0524271 	 0.988350 
1.0524422 	 0.989221 
1.0524573 	 0.997255 
1.0524725 	 1.016420 
1.0524876 	 1.023860 
1.0525028 	 1.019890 
1.0525179 	 1.024870 
1.0525330 	 1.007140 
1.0525482 	 0.983758 
1.0525633 	 0.968467 
1.0525784 	 0.981847 
1.0525936 	 0.959702 
1.0526087 	 0.998885 
1.0526239 	 1.036800 
1.0526390 	 1.006590 
1.0526541 	 1.002070 
1.0526693 	 1.031080 
1.0526844 	 0.967806 
1.0526996 	 0.937690 
1.0527147 	 0.989608 
1.0527298 	 0.987064 
1.0527450 	 1.000020 
1.0527601 	 1.000040 
1.0527753 	 0.991989 
1.0527904 	 1.004760 
1.0528055 	 1.055920 
1.0528207 	 1.038850 
1.0528358 	 1.029640 
1.0528510 	 0.993856 
1.0528661 	 1.014030 
1.0528812 	 1.005340 
1.0528964 	 0.999355 
1.0529115 	 0.997090 
1.0529267 	 0.986651 
1.0529418 	 0.964691 
1.0529569 	 0.997538 
1.0529721 	 1.000000 
1.0529872 	 0.973936 
1.0530024 	 0.990906 
1.0530175 	 1.006040 
1.0530326 	 1.008290 
1.0530478 	 1.013450 
1.0530629 	 1.012790 
1.0530781 	 1.031410 
1.0530932 	 1.012460 
1.0531083 	 0.993219 
1.0531235 	 1.018990 
1.0531386 	 0.997347 
1.0531538 	 0.986674 
1.0531689 	 1.019270 
1.0531840 	 1.009690 
1.0531992 	 1.016110 
1.0532143 	 1.014030 
1.0532295 	 0.996610 
1.0532446 	 0.988307 
1.0532597 	 0.988151 
1.0532749 	 0.976354 
1.0532900 	 0.986040 
1.0533051 	 1.004260 
1.0533203 	 1.017360 
1.0533354 	 1.004490 
1.0533506 	 1.007980 
1.0533657 	 0.993892 
1.0533808 	 0.999616 
1.0533960 	 0.989104 
1.0534111 	 0.987319 
1.0534263 	 0.993100 
1.0534414 	 0.968223 
1.0534565 	 0.989776 
1.0534717 	 0.966869 
1.0534868 	 0.972290 
1.0535020 	 1.005370 
1.0535171 	 1.003550 
1.0535322 	 0.996089 
1.0535474 	 0.996543 
1.0535625 	 1.004180 
1.0535777 	 1.018040 
1.0535928 	 0.995244 
1.0536079 	 1.008300 
1.0536231 	 0.979501 
1.0536382 	 0.937109 
1.0536534 	 0.925111 
1.0536685 	 0.930957 
1.0536836 	 0.955414 
1.0536988 	 1.005450 
1.0537139 	 1.015940 
1.0537291 	 0.986664 
1.0537442 	 1.005760 
1.0537593 	 1.010310 
1.0537745 	 0.998177 
1.0537896 	 1.012480 
1.0538048 	 0.986917 
1.0538199 	 1.029170 
1.0538350 	 1.021760 
1.0538502 	 0.987122 
1.0538653 	 1.003800 
1.0538805 	 1.037830 
1.0538956 	 0.997250 
1.0539107 	 0.950572 
1.0539259 	 0.983263 
1.0539410 	 1.006220 
1.0539562 	 0.993380 
1.0539713 	 1.000730 
1.0539864 	 0.991244 
1.0540016 	 0.960212 
1.0540167 	 0.969677 
1.0540318 	 0.994587 
1.0540470 	 0.991693 
1.0540621 	 0.987232 
1.0540773 	 1.005110 
1.0540924 	 0.987168 
1.0541075 	 0.996893 
1.0541227 	 0.991769 
1.0541378 	 1.007820 
1.0541530 	 1.017290 
1.0541681 	 1.001080 
1.0541832 	 1.004620 
1.0541984 	 1.010770 
1.0542135 	 0.998886 
1.0542287 	 1.017670 
1.0542438 	 1.013250 
1.0542589 	 1.003040 
1.0542741 	 1.020990 
1.0542892 	 1.012020 
1.0543044 	 1.006700 
1.0543195 	 0.997078 
1.0543346 	 0.998874 
1.0543498 	 1.003940 
1.0543649 	 0.991287 
1.0543801 	 0.991388 
1.0543952 	 1.005240 
1.0544103 	 1.002790 
1.0544255 	 1.030250 
1.0544406 	 1.007990 
1.0544558 	 1.006230 
1.0544709 	 1.002780 
1.0544860 	 1.014920 
1.0545012 	 0.993219 
1.0545163 	 1.001520 
1.0545315 	 0.998826 
1.0545466 	 0.995508 
1.0545617 	 0.997896 
1.0545769 	 1.007670 
1.0545920 	 1.017160 
1.0546072 	 1.017630 
1.0546223 	 1.001490 
1.0546374 	 1.008080 
1.0546526 	 0.997296 
1.0546677 	 0.987234 
1.0546829 	 0.982974 
1.0546980 	 1.001320 
1.0547131 	 1.016880 
1.0547283 	 1.022200 
1.0547434 	 1.009460 
1.0547585 	 1.007270 
1.0547737 	 1.013140 
1.0547888 	 1.000870 
1.0548040 	 0.996868 
1.0548191 	 1.001520 
1.0548342 	 1.004190 
1.0548494 	 0.995289 
1.0548645 	 0.981856 
1.0548797 	 0.993500 
1.0548948 	 1.004950 
1.0549099 	 1.009000 
1.0549251 	 0.986117 
1.0549402 	 1.002120 
1.0549554 	 0.990910 
1.0549705 	 0.986830 
1.0549856 	 1.006440 
1.0550008 	 1.006940 
1.0550159 	 1.013700 
1.0550311 	 0.999485 
1.0550462 	 1.002620 
1.0550613 	 0.998934 
1.0550766 	 0.983857 
1.0550917 	 0.993492 
1.0551069 	 1.011220 
1.0551220 	 1.007510 
1.0551372 	 0.985388 
1.0551523 	 0.997710 
1.0551674 	 0.980085 
1.0551826 	 1.006970 
1.0551977 	 1.006220 
1.0552129 	 1.002390 
1.0552280 	 1.016710 
1.0552431 	 1.016100 
1.0552583 	 1.010230 
1.0552734 	 0.995271 
1.0552886 	 0.994339 
1.0553037 	 1.008800 
1.0553188 	 0.993775 
1.0553340 	 0.994464 
1.0553491 	 1.006530 
1.0553643 	 1.008770 
1.0553794 	 1.007580 
1.0553945 	 0.995064 
1.0554097 	 0.991013 
1.0554248 	 1.006740 
1.0554399 	 1.004020 
1.0554551 	 0.998634 
1.0554702 	 0.988811 
1.0554854 	 0.990623 
1.0555005 	 1.000640 
1.0555156 	 0.984713 
1.0555308 	 0.958728 
1.0555459 	 0.979191 
1.0555611 	 0.987329 
1.0555762 	 1.006790 
1.0555913 	 0.987665 
1.0556065 	 1.001710 
1.0556216 	 1.010440 
1.0556368 	 1.005020 
1.0556519 	 0.998657 
1.0556670 	 1.005260 
1.0556822 	 0.999484 
1.0556973 	 1.001270 
1.0557125 	 1.003920 
1.0557276 	 0.992395 
1.0557427 	 0.999313 
1.0557579 	 1.011200 
1.0557730 	 0.996325 
1.0557882 	 1.007600 
1.0558033 	 1.005730 
1.0558184 	 1.013260 
1.0558336 	 1.016460 
1.0558487 	 1.006950 
1.0558639 	 1.020800 
1.0558790 	 1.013750 
1.0558941 	 0.983738 
1.0559093 	 0.966351 
1.0559244 	 0.978634 
1.0559396 	 0.996348 
1.0559547 	 0.987946 
1.0559698 	 1.003530 
1.0559850 	 0.999320 
1.0560001 	 0.985697 
1.0560153 	 1.002940 
1.0560304 	 1.004340 
1.0560455 	 1.009450 
1.0560607 	 1.011740 
1.0560758 	 1.001240 
1.0560910 	 1.010770 
1.0561061 	 0.994696 
1.0561212 	 0.999184 
1.0561364 	 1.010660 
1.0561515 	 0.999634 
1.0561666 	 0.993462 
1.0561818 	 0.992034 
1.0561969 	 0.998543 
1.0562121 	 1.018680 
1.0562272 	 1.011980 
1.0562423 	 1.013220 
1.0562575 	 1.000600 
1.0562726 	 0.988082 
1.0562878 	 0.988504 
1.0563029 	 1.007160 
1.0563180 	 1.014380 
1.0563332 	 1.021520 
1.0563483 	 0.987790 
1.0563635 	 0.991529 
1.0563786 	 1.009660 
1.0563937 	 1.004010 
1.0564089 	 0.998120 
1.0564240 	 0.993361 
1.0564392 	 0.998264 
1.0564543 	 1.001610 
1.0564694 	 0.990397 
1.0564846 	 0.998159 
1.0564997 	 1.013590 
1.0565149 	 1.013750 
1.0565300 	 1.014850 
1.0565451 	 1.010940 
1.0565603 	 1.019440 
1.0565754 	 0.997148 
1.0565906 	 0.993351 
1.0566057 	 1.006930 
1.0566208 	 1.006990 
1.0566360 	 1.004120 
1.0566511 	 0.992767 
1.0566663 	 1.001920 
1.0566814 	 1.011390 
1.0566965 	 1.000240 
1.0567117 	 0.997357 
1.0567268 	 1.012840 
1.0567420 	 1.007560 
1.0567571 	 1.007240 
1.0567722 	 1.006820 
1.0567874 	 1.006320 
1.0568025 	 1.012850 
1.0568177 	 1.012550 
1.0568328 	 1.002260 
1.0568479 	 1.004170 
1.0568631 	 1.009980 
1.0568782 	 0.996845 
1.0568933 	 1.007470 
1.0569085 	 1.001300 
1.0569236 	 1.016830 
1.0569388 	 1.000950 
1.0569539 	 0.993589 
1.0569690 	 1.003310 
1.0569842 	 0.989657 
1.0569993 	 1.009040 
1.0570145 	 0.990101 
1.0570296 	 0.994051 
1.0570447 	 1.007580 
1.0570599 	 1.022930 
1.0570750 	 1.013060 
1.0570902 	 0.998422 
1.0571053 	 0.997049 
1.0571204 	 0.995926 
1.0571356 	 1.007060 
1.0571507 	 0.994521 
1.0571659 	 0.993385 
1.0571810 	 0.997740 
1.0571961 	 0.997589 
1.0572113 	 0.994354 
1.0572264 	 1.006820 
1.0572416 	 0.978751 
1.0572567 	 1.001650 
1.0572718 	 0.997707 
1.0572870 	 0.998729 
1.0573021 	 1.002680 
1.0573173 	 0.987310 
1.0573324 	 0.991652 
1.0573475 	 1.005910 
1.0573627 	 1.000030 
1.0573778 	 1.013860 
1.0573930 	 1.013350 
1.0574081 	 1.022090 
1.0574232 	 1.006550 
1.0574384 	 1.008310 
1.0574535 	 0.985960 
1.0574687 	 1.002220 
1.0574838 	 0.998564 
1.0574989 	 0.998513 
1.0575141 	 1.005510 
1.0575292 	 1.023380 
1.0575444 	 1.029770 
1.0575595 	 1.014800 
1.0575746 	 1.017030 
1.0575898 	 1.007880 
1.0576049 	 0.991810 
1.0576200 	 1.010980 
1.0576352 	 1.007890 
1.0576503 	 1.002780 
1.0576655 	 1.015920 
1.0576806 	 0.999794 
1.0576957 	 1.018140 
1.0577109 	 1.031660 
1.0577260 	 1.017380 
1.0577412 	 1.014460 
1.0577563 	 0.998002 
1.0577714 	 0.991854 
1.0577866 	 1.010770 
1.0578017 	 1.009700 
1.0578169 	 1.006260 
1.0578320 	 0.996024 
1.0578471 	 1.005950 
1.0578623 	 1.026130 
1.0578774 	 1.008730 
1.0578926 	 0.999332 
1.0579077 	 0.992666 
1.0579228 	 1.006310 
1.0579380 	 0.993934 
1.0579531 	 0.993613 
1.0579683 	 1.001860 
1.0579834 	 1.020670 
1.0579985 	 0.992480 
1.0580137 	 1.008690 
1.0580288 	 1.013290 
1.0580440 	 1.023630 
1.0580591 	 1.011390 
1.0580742 	 1.020360 
1.0580894 	 1.022660 
1.0581045 	 1.009860 
1.0581197 	 1.007260 
1.0581348 	 0.989237 
1.0581499 	 0.983153 
1.0581651 	 0.997702 
1.0581802 	 1.021690 
1.0581954 	 1.005630 
1.0582105 	 1.018250 
1.0582256 	 1.007320 
1.0582408 	 1.002350 
1.0582559 	 0.995412 
1.0582711 	 1.005220 
1.0582862 	 1.014920 
1.0583013 	 1.006840 
1.0583165 	 1.013960 
1.0583316 	 1.021540 
1.0583467 	 1.014410 
1.0583619 	 0.999409 
1.0583770 	 1.007720 
1.0583922 	 1.007440 
1.0584073 	 0.991957 
1.0584224 	 0.994803 
1.0584376 	 1.007960 
1.0584527 	 1.012730 
1.0584679 	 1.011310 
1.0584830 	 1.015820 
1.0584981 	 1.016760 
1.0585133 	 1.000380 
1.0585284 	 1.004890 
1.0585436 	 0.996819 
1.0585587 	 0.985538 
1.0585738 	 0.979792 
1.0585890 	 0.983493 
1.0586041 	 0.984032 
1.0586193 	 0.980630 
1.0586344 	 0.973307 
1.0586495 	 0.969806 
1.0586647 	 0.979565 
1.0586798 	 0.983694 
1.0586950 	 0.988568 
1.0587101 	 0.994088 
1.0587252 	 1.001950 
1.0587404 	 0.997496 
1.0587555 	 1.005960 
1.0587707 	 1.005400 
1.0587858 	 1.001140 
1.0588009 	 1.008280 
1.0588161 	 1.001250 
1.0588312 	 0.988757 
1.0588464 	 0.979479 
1.0588615 	 0.956581 
1.0588766 	 0.933900 
1.0588918 	 0.904564 
1.0589069 	 0.853937 
1.0589221 	 0.767262 
1.0589372 	 0.670281 
1.0589523 	 0.659748 
1.0589675 	 0.744706 
1.0589826 	 0.864705 
1.0589978 	 0.933980 
1.0590129 	 0.963471 
1.0590280 	 0.973810 
1.0590432 	 0.984177 
1.0590583 	 1.001310 
1.0590734 	 1.008520 
1.0590886 	 1.008560 
1.0591037 	 1.011830 
1.0591189 	 1.011330 
1.0591340 	 1.005370 
1.0591491 	 0.991048 
1.0591643 	 0.995161 
1.0591794 	 0.996463 
1.0591946 	 0.993339 
1.0592097 	 1.009180 
1.0592248 	 1.006160 
1.0592400 	 1.008970 
1.0592551 	 1.021880 
1.0592703 	 1.018780 
1.0592854 	 1.001710 
1.0593005 	 1.002820 
1.0593157 	 1.001930 
1.0593308 	 0.986239 
1.0593460 	 1.001740 
1.0593612 	 1.009040 
1.0593762 	 1.010590 
1.0593915 	 1.018390 
1.0594066 	 1.017440 
1.0594218 	 1.012670 
1.0594369 	 0.996967 
1.0594521 	 0.998950 
1.0594672 	 0.994831 
1.0594823 	 0.996009 
1.0594975 	 0.999906 
1.0595126 	 1.003480 
1.0595278 	 1.001030 
1.0595429 	 1.017550 
1.0595580 	 1.007170 
1.0595732 	 1.008800 
1.0595883 	 1.005730 
1.0596035 	 1.000360 
1.0596186 	 0.994361 
1.0596337 	 0.994530 
1.0596489 	 1.002080 
1.0596640 	 0.995869 
1.0596792 	 1.011160 
1.0596943 	 1.002940 
1.0597094 	 1.000960 
1.0597246 	 1.013720 
1.0597397 	 1.002520 
1.0597548 	 0.993870 
1.0597700 	 0.994664 
1.0597851 	 0.987354 
1.0598003 	 0.985538 
1.0598154 	 0.992799 
1.0598305 	 1.005070 
1.0598457 	 1.009510 
1.0598608 	 1.007510 
1.0598760 	 1.006720 
1.0598911 	 1.007540 
1.0599062 	 1.003180 
1.0599214 	 1.001020 
1.0599365 	 0.996573 
1.0599517 	 0.990931 
1.0599668 	 1.004830 
1.0599819 	 1.009080 
1.0599971 	 1.019440 
1.0600122 	 1.021080 
1.0600274 	 1.013670 
1.0600425 	 1.003350 
1.0600576 	 0.997805 
1.0600728 	 0.994576 
1.0600879 	 0.992270 
1.0601031 	 0.992636 
1.0601182 	 0.990110 
1.0601333 	 0.991764 
1.0601485 	 1.010740 
1.0601636 	 1.016230 
1.0601788 	 1.015110 
1.0601939 	 1.007260 
1.0602090 	 1.009440 
1.0602242 	 1.004810 
1.0602393 	 0.994293 
1.0602545 	 0.996888 
1.0602696 	 1.006130 
1.0602847 	 1.006860 
1.0602999 	 1.007850 
1.0603150 	 1.008490 
1.0603302 	 1.004200 
1.0603453 	 1.010640 
1.0603604 	 1.010190 
1.0603756 	 1.007920 
1.0603907 	 1.000120 
1.0604059 	 0.998725 
1.0604210 	 0.996164 
1.0604361 	 0.998389 
1.0604513 	 1.002240 
1.0604664 	 1.011710 
1.0604815 	 1.009030 
1.0604967 	 1.000750 
1.0605118 	 0.997301 
1.0605270 	 0.991087 
1.0605421 	 0.992582 
1.0605572 	 0.993859 
1.0605724 	 0.991416 
1.0605875 	 0.995533 
1.0606027 	 1.004190 
1.0606178 	 1.003480 
1.0606329 	 1.001850 
1.0606481 	 1.000340 
1.0606632 	 0.998904 
1.0606784 	 0.984870 
1.0606935 	 0.968129 
1.0607086 	 0.960014 
1.0607238 	 0.945237 
1.0607389 	 0.887911 
1.0607541 	 0.791018 
1.0607692 	 0.702497 
1.0607843 	 0.717211 
1.0607995 	 0.810527 
1.0608146 	 0.901504 
1.0608298 	 0.957771 
1.0608449 	 0.982068 
1.0608600 	 0.990252 
1.0608752 	 0.993894 
1.0608903 	 0.997140 
1.0609055 	 1.000360 
1.0609206 	 0.999672 
1.0609357 	 1.006650 
1.0609509 	 1.000670 
1.0609660 	 0.993248 
1.0609812 	 0.999553 
1.0609963 	 0.997058 
1.0610114 	 1.003540 
1.0610266 	 1.003200 
1.0610417 	 1.006540 
1.0610569 	 1.011220 
1.0610720 	 1.011670 
1.0610871 	 1.012070 
1.0611023 	 1.003460 
1.0611174 	 1.006400 
1.0611326 	 1.005320 
1.0611477 	 1.001890 
1.0611628 	 0.995277 
1.0611780 	 0.992632 
1.0611931 	 0.995666 
1.0612082 	 1.001520 
1.0612234 	 1.006440 
1.0612385 	 1.008750 
1.0612537 	 1.001500 
1.0612688 	 0.999087 
1.0612839 	 1.002030 
1.0612991 	 0.994153 
1.0613142 	 1.003940 
1.0613294 	 0.992520 
1.0613445 	 1.000610 
1.0613596 	 1.003940 
1.0613748 	 1.006900 
1.0613899 	 1.004920 
1.0614051 	 1.001190 
1.0614202 	 0.999442 
1.0614353 	 0.998788 
1.0614505 	 0.996159 
1.0614656 	 0.997860 
1.0614808 	 0.997257 
1.0614959 	 0.995895 
1.0615110 	 0.994794 
1.0615262 	 0.993127 
1.0615413 	 0.995610 
1.0615565 	 0.995650 
1.0615716 	 0.985515 
1.0615867 	 0.960001 
1.0616019 	 0.952344 
1.0616170 	 0.963675 
1.0616322 	 0.984522 
1.0616473 	 0.997728 
1.0616624 	 0.991972 
1.0616776 	 1.000200 
1.0616927 	 1.004020 
1.0617079 	 1.007380 
1.0617230 	 0.999654 
1.0617381 	 0.992091 
1.0617533 	 0.991225 
1.0617684 	 0.995043 
1.0617836 	 0.998889 
1.0617987 	 0.997506 
1.0618138 	 0.995525 
1.0618290 	 0.999325 
1.0618441 	 0.999462 
1.0618593 	 1.001170 
1.0618744 	 0.995036 
1.0618895 	 0.993929 
1.0619047 	 0.999326 
1.0619198 	 1.004250 
1.0619349 	 1.006080 
1.0619501 	 1.002560 
1.0619652 	 1.012240 
1.0619804 	 1.007160 
1.0619955 	 1.001680 
1.0620106 	 1.008450 
1.0620258 	 0.997136 
1.0620409 	 0.996386 
1.0620561 	 0.990534 
1.0620712 	 0.990169 
1.0620863 	 0.982043 
1.0621015 	 0.977094 
1.0621166 	 0.982898 
1.0621318 	 1.003160 
1.0621469 	 1.008130 
1.0621620 	 1.004660 
1.0621772 	 0.998605 
1.0621923 	 0.999177 
1.0622075 	 1.003150 
1.0622226 	 1.005280 
1.0622377 	 0.997718 
1.0622529 	 0.997769 
1.0622680 	 1.003260 
1.0622832 	 1.005890 
1.0622983 	 1.000940 
1.0623134 	 1.004080 
1.0623286 	 1.001700 
1.0623437 	 0.993940 
1.0623589 	 0.990760 
1.0623740 	 0.986173 
1.0623891 	 0.989852 
1.0624043 	 0.996049 
1.0624194 	 1.013910 
1.0624346 	 1.027400 
1.0624497 	 1.003600 
1.0624648 	 1.003330 
1.0624800 	 1.002540 
1.0624951 	 0.991440 
1.0625103 	 0.991454 
1.0625254 	 0.990195 
1.0625405 	 1.001540 
1.0625557 	 1.001630 
1.0625708 	 1.002700 
1.0625859 	 0.997231 
1.0626011 	 1.001420 
1.0626162 	 1.006680 
1.0626314 	 1.001280 
1.0626465 	 0.993950 
1.0626616 	 0.992369 
1.0626768 	 0.993409 
1.0626919 	 0.987095 
1.0627071 	 1.005110 
1.0627222 	 0.998375 
1.0627373 	 1.013190 
1.0627525 	 1.007990 
1.0627676 	 1.002510 
1.0627828 	 0.998639 
1.0627979 	 0.993648 
1.0628130 	 0.991101 
1.0628282 	 0.985148 
1.0628433 	 0.992117 
1.0628585 	 0.991736 
1.0628736 	 1.000040 
1.0628887 	 0.996321 
1.0629039 	 1.001970 
1.0629190 	 1.006830 
1.0629342 	 0.999854 
1.0629493 	 0.998406 
1.0629644 	 0.994297 
1.0629796 	 0.980235 
1.0629947 	 0.994258 
1.0630099 	 0.999514 
1.0630250 	 0.996530 
1.0630401 	 1.009170 
1.0630553 	 1.010830 
1.0630704 	 1.002510 
1.0630856 	 1.006890 
1.0631007 	 0.999103 
1.0631158 	 0.989039 
1.0631310 	 0.991875 
1.0631461 	 0.987684 
1.0631613 	 0.956294 
1.0631764 	 0.906822 
1.0631915 	 0.847532 
1.0632067 	 0.837167 
1.0632218 	 0.897534 
1.0632370 	 0.961686 
1.0632521 	 0.991690 
1.0632672 	 1.001130 
1.0632824 	 0.989272 
1.0632975 	 0.993063 
1.0633126 	 0.991596 
1.0633278 	 0.993896 
1.0633429 	 1.016160 
1.0633581 	 1.012410 
1.0633732 	 1.002020 
1.0633883 	 0.997375 
1.0634035 	 1.008050 
1.0634186 	 1.010430 
1.0634338 	 1.001480 
1.0634489 	 0.996991 
1.0634640 	 0.987977 
1.0634792 	 0.993004 
1.0634943 	 0.997570 
1.0635095 	 1.002640 
1.0635246 	 1.003930 
1.0635397 	 1.006010 
1.0635549 	 1.007140 
1.0635700 	 1.002610 
1.0635852 	 0.991542 
1.0636003 	 0.993838 
1.0636154 	 0.998671 
1.0636306 	 0.995224 
1.0636457 	 1.003910 
1.0636609 	 0.993834 
1.0636761 	 1.001340 
1.0636913 	 1.011920 
1.0637064 	 0.996106 
1.0637215 	 0.993524 
1.0637367 	 0.991594 
1.0637518 	 0.998649 
1.0637670 	 0.998922 
1.0637821 	 0.994821 
1.0637972 	 0.986373 
1.0638124 	 0.992951 
1.0638275 	 1.005400 
1.0638427 	 0.998693 
1.0638578 	 0.993089 
1.0638729 	 1.003350 
1.0638881 	 0.985276 
1.0639032 	 0.996087 
1.0639184 	 0.996961 
1.0639335 	 0.984568 
1.0639486 	 0.991572 
1.0639638 	 0.990378 
1.0639789 	 0.995566 
1.0639941 	 1.001190 
1.0640092 	 0.999826 
1.0640243 	 0.989143 
1.0640395 	 0.982891 
1.0640546 	 0.988138 
1.0640697 	 0.992995 
1.0640849 	 0.999749 
1.0641000 	 1.000250 
1.0641152 	 1.002450 
1.0641303 	 1.003100 
1.0641454 	 1.001530 
1.0641606 	 0.996706 
1.0641757 	 0.995671 
1.0641909 	 0.996946 
1.0642060 	 1.001990 
1.0642211 	 0.999440 
1.0642363 	 0.991720 
1.0642514 	 0.990915 
1.0642666 	 0.994794 
1.0642817 	 0.994347 
1.0642968 	 0.998515 
1.0643120 	 0.997951 
1.0643271 	 1.001620 
1.0643423 	 0.998647 
1.0643574 	 1.011110 
1.0643725 	 0.996090 
1.0643877 	 1.002070 
1.0644028 	 1.012880 
1.0644180 	 0.988738 
1.0644331 	 0.983537 
1.0644482 	 0.994143 
1.0644634 	 0.995571 
1.0644785 	 0.992581 
1.0644937 	 1.001480 
1.0645088 	 0.995266 
1.0645239 	 0.994200 
1.0645391 	 0.992441 
1.0645542 	 0.987670 
1.0645694 	 0.984013 
1.0645845 	 0.990124 
1.0645996 	 0.995613 
1.0646148 	 1.004360 
1.0646299 	 1.000530 
1.0646451 	 1.008440 
1.0646602 	 0.997989 
1.0646753 	 0.984239 
1.0646905 	 0.988236 
1.0647056 	 0.995103 
1.0647207 	 0.981007 
1.0647359 	 0.982176 
1.0647510 	 0.984991 
1.0647662 	 0.985387 
1.0647813 	 0.989798 
1.0647964 	 0.992260 
1.0648116 	 1.005430 
1.0648267 	 1.002660 
1.0648419 	 0.994547 
1.0648570 	 0.998533 
1.0648721 	 1.000170 
1.0648873 	 0.988282 
1.0649024 	 0.987041 
1.0649176 	 0.987977 
1.0649327 	 0.986940 
1.0649478 	 0.986643 
1.0649630 	 0.989981 
1.0649781 	 1.011590 
1.0649933 	 1.013380 
1.0650084 	 1.006960 
1.0650235 	 0.995500 
1.0650387 	 0.981907 
1.0650538 	 0.975724 
1.0650690 	 0.987344 
1.0650841 	 0.998250 
1.0650992 	 1.001590 
1.0651144 	 0.999665 
1.0651295 	 1.009040 
1.0651447 	 1.011070 
1.0651598 	 0.998671 
1.0651749 	 0.989398 
1.0651901 	 0.987216 
1.0652052 	 0.981363 
1.0652204 	 0.975827 
1.0652355 	 0.986861 
1.0652506 	 0.996429 
1.0652658 	 1.000380 
1.0652809 	 0.996731 
1.0652961 	 1.011180 
1.0653112 	 1.005680 
1.0653263 	 1.005370 
1.0653415 	 0.996098 
1.0653566 	 0.992898 
1.0653718 	 0.991410 
1.0653869 	 0.992509 
1.0654020 	 0.989163 
1.0654172 	 0.987525 
1.0654323 	 1.010370 
1.0654474 	 1.013010 
1.0654626 	 0.975618 
1.0654777 	 0.997851 
1.0654929 	 0.992287 
1.0655080 	 0.995057 
1.0655231 	 0.980123 
1.0655383 	 0.984406 
1.0655534 	 0.978264 
1.0655686 	 0.988008 
1.0655837 	 0.993193 
1.0655988 	 0.994825 
1.0656140 	 1.009110 
1.0656291 	 1.013500 
1.0656443 	 0.989918 
1.0656594 	 0.983435 
1.0656745 	 0.992779 
1.0656897 	 0.982045 
1.0657048 	 0.977151 
1.0657200 	 0.987790 
1.0657351 	 0.990206 
1.0657502 	 1.007930 
1.0657654 	 1.009430 
1.0657805 	 1.006870 
1.0657957 	 0.994336 
1.0658108 	 0.988472 
1.0658259 	 1.004180 
1.0658411 	 1.002100 
1.0658562 	 0.994453 
1.0658714 	 0.986744 
1.0658865 	 0.999399 
1.0659016 	 1.001020 
1.0659168 	 1.011530 


==> anc/HD21019/HD21019_73.dat <==
1.0364749 	 0.999089 
1.0364898 	 1.005440 
1.0365047 	 0.995547 
1.0365196 	 0.963063 
1.0365345 	 0.939038 
1.0365494 	 0.975034 
1.0365645 	 1.021690 
1.0365794 	 1.004660 
1.0365943 	 1.012090 
1.0366092 	 0.978723 
1.0366241 	 0.996841 
1.0366390 	 0.995290 
1.0366539 	 1.018550 
1.0366689 	 1.029270 
1.0366838 	 0.995476 
1.0366987 	 0.965892 
1.0367136 	 0.955913 
1.0367285 	 0.920625 
1.0367434 	 0.982124 
1.0367584 	 1.034520 
1.0367733 	 0.958482 
1.0367882 	 0.999959 
1.0368031 	 0.985340 
1.0368180 	 0.991629 
1.0368329 	 1.012990 
1.0368479 	 0.973145 
1.0368629 	 0.991394 
1.0368778 	 1.002510 
1.0368927 	 1.013940 
1.0369076 	 1.009450 
1.0369225 	 1.053330 
1.0369374 	 1.078410 
1.0369524 	 1.041820 
1.0369673 	 1.001740 
1.0369822 	 1.026200 
1.0369971 	 1.025070 
1.0370120 	 1.028200 
1.0370269 	 1.042240 
1.0370419 	 1.012170 
1.0370568 	 1.012630 
1.0370717 	 1.006030 
1.0370866 	 1.007630 
1.0371015 	 1.005030 
1.0371164 	 1.021300 
1.0371314 	 0.998131 
1.0371463 	 0.990632 
1.0371612 	 1.053030 
1.0371761 	 0.996308 
1.0371910 	 1.006780 
1.0372059 	 0.966266 
1.0372208 	 1.028370 
1.0372359 	 1.048690 
1.0372508 	 1.028560 
1.0372657 	 1.013840 
1.0372806 	 1.035430 
1.0372955 	 0.983279 
1.0373104 	 1.000510 
1.0373254 	 0.971151 
1.0373403 	 1.006200 
1.0373552 	 1.025120 
1.0373701 	 0.991316 
1.0373850 	 1.000240 
1.0373999 	 1.005470 
1.0374149 	 0.990745 
1.0374298 	 1.037480 
1.0374447 	 0.966890 
1.0374596 	 0.987374 
1.0374745 	 0.999868 
1.0374894 	 0.967056 
1.0375043 	 0.938535 
1.0375193 	 0.867038 
1.0375342 	 0.779863 
1.0375491 	 0.760853 
1.0375640 	 0.819461 
1.0375789 	 0.923442 
1.0375938 	 0.965186 
1.0376089 	 0.964396 
1.0376238 	 0.979594 
1.0376387 	 0.996446 
1.0376536 	 1.029630 
1.0376685 	 1.040150 
1.0376834 	 1.037320 
1.0376984 	 1.002410 
1.0377133 	 1.023080 
1.0377282 	 1.014820 
1.0377431 	 1.033020 
1.0377580 	 1.008680 
1.0377729 	 0.987071 
1.0377878 	 0.987638 
1.0378028 	 0.981336 
1.0378177 	 0.994703 
1.0378326 	 1.001990 
1.0378475 	 1.047500 
1.0378624 	 1.014750 
1.0378773 	 1.030070 
1.0378923 	 1.029490 
1.0379072 	 1.022700 
1.0379221 	 1.007290 
1.0379370 	 1.013360 
1.0379519 	 1.042980 
1.0379668 	 0.999479 
1.0379819 	 1.019900 
1.0379968 	 1.044210 
1.0380117 	 1.039270 
1.0380266 	 1.041670 
1.0380415 	 1.016130 
1.0380564 	 1.021790 
1.0380713 	 0.997689 
1.0380863 	 0.989976 
1.0381012 	 1.014000 
1.0381161 	 1.026600 
1.0381310 	 1.027650 
1.0381459 	 0.984236 
1.0381608 	 0.963194 
1.0381758 	 1.023960 
1.0381907 	 1.001210 
1.0382056 	 0.986453 
1.0382205 	 0.977086 
1.0382354 	 0.965666 
1.0382503 	 0.972522 
1.0382653 	 0.937523 
1.0382802 	 0.934164 
1.0382951 	 0.944502 
1.0383101 	 0.970001 
1.0383250 	 0.980670 
1.0383399 	 0.968733 
1.0383548 	 1.003530 
1.0383698 	 1.014860 
1.0383847 	 1.006640 
1.0383996 	 1.021390 
1.0384145 	 0.997040 
1.0384294 	 0.986491 
1.0384443 	 1.002310 
1.0384593 	 1.006240 
1.0384742 	 1.008030 
1.0384891 	 1.020460 
1.0385040 	 0.983559 
1.0385189 	 1.011480 
1.0385338 	 1.012660 
1.0385488 	 1.031200 
1.0385637 	 0.989073 
1.0385786 	 1.040850 
1.0385935 	 1.030210 
1.0386084 	 1.034460 
1.0386233 	 1.023740 
1.0386382 	 0.987993 
1.0386533 	 1.006220 
1.0386682 	 1.014220 
1.0386831 	 0.994766 
1.0386980 	 1.012670 
1.0387129 	 1.031320 
1.0387278 	 1.011740 
1.0387428 	 1.005290 
1.0387577 	 1.034530 
1.0387726 	 1.038440 
1.0387875 	 1.062600 
1.0388024 	 1.030310 
1.0388173 	 0.994081 
1.0388323 	 1.000280 
1.0388472 	 1.007890 
1.0388621 	 1.000810 
1.0388770 	 1.042140 
1.0388919 	 1.001680 
1.0389068 	 1.000630 
1.0389217 	 1.012670 
1.0389367 	 0.997596 
1.0389516 	 1.000000 
1.0389665 	 1.008310 
1.0389814 	 1.012360 
1.0389963 	 0.994722 
1.0390112 	 1.016790 
1.0390263 	 1.015830 
1.0390412 	 0.999698 
1.0390561 	 1.031880 
1.0390710 	 1.014710 
1.0390859 	 1.010870 
1.0391008 	 1.033470 
1.0391158 	 0.992258 
1.0391307 	 0.980688 
1.0391456 	 0.986552 
1.0391605 	 0.995551 
1.0391754 	 1.011250 
1.0391903 	 1.023750 
1.0392052 	 1.031100 
1.0392202 	 0.987373 
1.0392351 	 0.969434 
1.0392500 	 1.052820 
1.0392649 	 1.010050 
1.0392798 	 0.993347 
1.0392947 	 0.973011 
1.0393097 	 0.995933 
1.0393246 	 1.009550 
1.0393395 	 0.996478 
1.0393544 	 0.970334 
1.0393693 	 0.986807 
1.0393842 	 0.995529 
1.0393993 	 0.993767 
1.0394142 	 1.010200 
1.0394291 	 0.998161 
1.0394440 	 0.980555 
1.0394589 	 1.016430 
1.0394738 	 1.002020 
1.0394888 	 0.988430 
1.0395037 	 0.996141 
1.0395186 	 1.014430 
1.0395335 	 1.059360 
1.0395484 	 1.012810 
1.0395633 	 0.987117 
1.0395782 	 0.998217 
1.0395932 	 0.994346 
1.0396081 	 1.028690 
1.0396230 	 1.007300 
1.0396379 	 1.001410 
1.0396528 	 1.017690 
1.0396677 	 1.014990 
1.0396827 	 0.979136 
1.0396976 	 1.000680 
1.0397125 	 0.929003 
1.0397274 	 0.990321 
1.0397424 	 1.007090 
1.0397573 	 1.013300 
1.0397723 	 1.015570 
1.0397872 	 1.022220 
1.0398021 	 1.002950 
1.0398170 	 1.000300 
1.0398319 	 0.995496 
1.0398468 	 1.011970 
1.0398617 	 1.009810 
1.0398767 	 0.993669 
1.0398916 	 0.991935 
1.0399065 	 1.015820 
1.0399214 	 1.024910 
1.0399363 	 1.000690 
1.0399512 	 0.985495 
1.0399662 	 1.008470 
1.0399811 	 0.971327 
1.0399960 	 0.932702 
1.0400109 	 0.894118 
1.0400258 	 0.928372 
1.0400407 	 0.974726 
1.0400558 	 1.002060 
1.0400707 	 0.999547 
1.0400856 	 0.969429 
1.0401005 	 0.943731 
1.0401154 	 0.944168 
1.0401303 	 0.957812 
1.0401452 	 1.016850 
1.0401602 	 1.026620 
1.0401751 	 1.017200 
1.0401900 	 1.012620 
1.0402049 	 0.999551 
1.0402198 	 0.991651 
1.0402347 	 1.003720 
1.0402497 	 1.003080 
1.0402646 	 0.991427 
1.0402795 	 1.001520 
1.0402944 	 1.007130 
1.0403093 	 1.013610 
1.0403242 	 1.035150 
1.0403392 	 0.999041 
1.0403541 	 0.993889 
1.0403690 	 0.987351 
1.0403839 	 1.039580 
1.0403988 	 0.998645 
1.0404137 	 0.990215 
1.0404286 	 1.002510 
1.0404437 	 1.001250 
1.0404586 	 1.025770 
1.0404735 	 0.988718 
1.0404884 	 1.003010 
1.0405033 	 1.011880 
1.0405182 	 0.998090 
1.0405332 	 1.025100 
1.0405481 	 0.986541 
1.0405630 	 0.996101 
1.0405779 	 1.009450 
1.0405928 	 1.018100 
1.0406077 	 1.007860 
1.0406227 	 1.019220 
1.0406376 	 1.009170 
1.0406525 	 1.002640 
1.0406674 	 0.999475 
1.0406823 	 1.016680 
1.0406972 	 0.993105 
1.0407121 	 1.011760 
1.0407271 	 1.017040 
1.0407420 	 1.004540 
1.0407569 	 0.999637 
1.0407718 	 0.970290 
1.0407867 	 1.019390 
1.0408016 	 0.985719 
1.0408167 	 0.992939 
1.0408316 	 0.999536 
1.0408465 	 1.011380 
1.0408614 	 1.012170 
1.0408763 	 1.012430 
1.0408912 	 1.013500 
1.0409062 	 1.035920 
1.0409211 	 1.018060 
1.0409360 	 0.996618 
1.0409509 	 1.007830 
1.0409658 	 1.002770 
1.0409807 	 0.964665 
1.0409956 	 0.962518 
1.0410106 	 1.003590 
1.0410255 	 1.004730 
1.0410404 	 1.011130 
1.0410553 	 1.006860 
1.0410702 	 0.999684 
1.0410851 	 1.006060 
1.0411001 	 0.978880 
1.0411150 	 0.979066 
1.0411299 	 0.968262 
1.0411448 	 0.975513 
1.0411597 	 0.998598 
1.0411747 	 0.995838 
1.0411897 	 0.998991 
1.0412046 	 1.003960 
1.0412195 	 0.999696 
1.0412344 	 0.995213 
1.0412493 	 1.007620 
1.0412642 	 1.019600 
1.0412791 	 1.026350 
1.0412941 	 1.016750 
1.0413090 	 1.002160 
1.0413239 	 0.998355 
1.0413388 	 0.984971 
1.0413537 	 0.994277 
1.0413686 	 1.013810 
1.0413836 	 1.003730 
1.0413985 	 1.001750 
1.0414134 	 0.993227 
1.0414283 	 1.021190 
1.0414432 	 1.020490 
1.0414581 	 0.996253 
1.0414732 	 0.994054 
1.0414881 	 1.002540 
1.0415030 	 0.992712 
1.0415179 	 0.973410 
1.0415328 	 1.001850 
1.0415477 	 1.001530 
1.0415626 	 1.004310 
1.0415776 	 0.988793 
1.0415925 	 1.000730 
1.0416074 	 0.991494 
1.0416223 	 0.983048 
1.0416372 	 0.985106 
1.0416521 	 1.002620 
1.0416671 	 1.003360 
1.0416820 	 0.984926 
1.0416969 	 0.974458 
1.0417118 	 0.994083 
1.0417267 	 0.992784 
1.0417416 	 1.013470 
1.0417566 	 0.986864 
1.0417715 	 0.991273 
1.0417864 	 0.999609 
1.0418013 	 0.993626 
1.0418162 	 1.000260 
1.0418311 	 1.011300 
1.0418460 	 1.010300 
1.0418611 	 0.997162 
1.0418760 	 1.001520 
1.0418909 	 0.997490 
1.0419058 	 1.009100 
1.0419207 	 0.976626 
1.0419356 	 0.995831 
1.0419506 	 0.985116 
1.0419655 	 1.006960 
1.0419804 	 1.006140 
1.0419953 	 1.008460 
1.0420102 	 0.990911 
1.0420251 	 0.992664 
1.0420401 	 1.026780 
1.0420550 	 0.999427 
1.0420699 	 1.014290 
1.0420848 	 1.006610 
1.0420997 	 1.023790 
1.0421146 	 0.989334 
1.0421295 	 1.016270 
1.0421445 	 1.001580 
1.0421594 	 1.010170 
1.0421743 	 0.998266 
1.0421892 	 1.009130 
1.0422041 	 1.020520 
1.0422190 	 1.012570 
1.0422341 	 1.013480 
1.0422490 	 1.010400 
1.0422639 	 1.000040 
1.0422788 	 0.992397 
1.0422937 	 0.996025 
1.0423086 	 1.016750 
1.0423236 	 1.007570 
1.0423385 	 1.004950 
1.0423534 	 1.009990 
1.0423683 	 1.022340 
1.0423832 	 1.000500 
1.0423981 	 1.008140 
1.0424130 	 1.013590 
1.0424280 	 1.003020 
1.0424429 	 1.003750 
1.0424578 	 1.006900 
1.0424727 	 0.995172 
1.0424876 	 0.992818 
1.0425025 	 0.999387 
1.0425175 	 0.963922 
1.0425324 	 0.992309 
1.0425473 	 1.012270 
1.0425622 	 0.984456 
1.0425771 	 1.000240 
1.0425920 	 1.005480 
1.0426071 	 0.993682 
1.0426220 	 0.994713 
1.0426369 	 1.009580 
1.0426518 	 1.001170 
1.0426667 	 0.996699 
1.0426816 	 0.990490 
1.0426965 	 0.973330 
1.0427115 	 0.985639 
1.0427264 	 0.952833 
1.0427413 	 0.953462 
1.0427562 	 0.973858 
1.0427711 	 0.973390 
1.0427860 	 0.960336 
1.0428010 	 0.956907 
1.0428159 	 0.960548 
1.0428308 	 0.982818 
1.0428457 	 0.982701 
1.0428606 	 0.994987 
1.0428755 	 0.995115 
1.0428905 	 0.988927 
1.0429054 	 0.979959 
1.0429204 	 0.981295 
1.0429353 	 0.980363 
1.0429502 	 0.998013 
1.0429651 	 0.997029 
1.0429800 	 0.988580 
1.0429950 	 1.006650 
1.0430099 	 0.988480 
1.0430248 	 1.001650 
1.0430397 	 1.007650 
1.0430546 	 1.007460 
1.0430695 	 0.987529 
1.0430845 	 0.990440 
1.0430994 	 0.999901 
1.0431143 	 1.008550 
1.0431292 	 1.003460 
1.0431441 	 0.995693 
1.0431590 	 1.005860 
1.0431740 	 0.996693 
1.0431889 	 1.014150 
1.0432038 	 1.013370 
1.0432187 	 0.986504 
1.0432336 	 1.001650 
1.0432485 	 1.007220 
1.0432634 	 1.004280 
1.0432785 	 0.996044 
1.0432934 	 1.003060 
1.0433083 	 0.993991 
1.0433232 	 0.995936 
1.0433381 	 0.996983 
1.0433530 	 1.010590 
1.0433680 	 1.017370 
1.0433829 	 1.016450 
1.0433978 	 1.002600 
1.0434127 	 0.991901 
1.0434276 	 1.003750 
1.0434425 	 1.025810 
1.0434575 	 1.020220 
1.0434724 	 1.018040 
1.0434873 	 1.014500 
1.0435022 	 1.009640 
1.0435171 	 1.003870 
1.0435320 	 1.017450 
1.0435469 	 1.004650 
1.0435619 	 1.017890 
1.0435768 	 0.997099 
1.0435917 	 0.998435 
1.0436066 	 1.002060 
1.0436215 	 1.007210 
1.0436364 	 1.007010 
1.0436515 	 1.005410 
1.0436664 	 1.013170 
1.0436813 	 1.008330 
1.0436962 	 1.007270 
1.0437111 	 1.000060 
1.0437260 	 0.996742 
1.0437410 	 1.005930 
1.0437559 	 0.996769 
1.0437708 	 1.009110 
1.0437857 	 1.002000 
1.0438006 	 0.992446 
1.0438155 	 0.977188 
1.0438304 	 0.971155 
1.0438454 	 0.989913 
1.0438603 	 0.993303 
1.0438752 	 0.983888 
1.0438901 	 0.989689 
1.0439050 	 0.996807 
1.0439199 	 0.991336 
1.0439349 	 0.978416 
1.0439498 	 0.992329 
1.0439647 	 0.983290 
1.0439796 	 0.984380 
1.0439945 	 1.006320 
1.0440094 	 1.003540 
1.0440245 	 1.003560 
1.0440394 	 0.999059 
1.0440543 	 1.004330 
1.0440692 	 1.001850 
1.0440841 	 0.995607 
1.0440990 	 0.995603 
1.0441139 	 1.005810 
1.0441289 	 0.997044 
1.0441438 	 1.004760 
1.0441587 	 1.002220 
1.0441736 	 1.004590 
1.0441885 	 0.995352 
1.0442034 	 0.997113 
1.0442184 	 0.996287 
1.0442333 	 1.004880 
1.0442482 	 1.002770 
1.0442631 	 1.011970 
1.0442780 	 1.007610 
1.0442929 	 0.997632 
1.0443079 	 0.998135 
1.0443228 	 1.008540 
1.0443377 	 1.002370 
1.0443527 	 1.010090 
1.0443676 	 1.001810 
1.0443825 	 1.006220 
1.0443974 	 1.008490 
1.0444124 	 1.012090 
1.0444273 	 1.009470 
1.0444422 	 1.009780 
1.0444571 	 1.011120 
1.0444720 	 0.999157 
1.0444869 	 1.005540 
1.0445019 	 0.998964 
1.0445168 	 0.994958 
1.0445317 	 1.002000 
1.0445466 	 1.011320 
1.0445615 	 1.009310 
1.0445764 	 1.008990 
1.0445914 	 1.011340 
1.0446063 	 1.008310 
1.0446212 	 1.018080 
1.0446361 	 1.002490 
1.0446510 	 1.005300 
1.0446659 	 0.994137 
1.0446808 	 1.000850 
1.0446959 	 0.989436 
1.0447108 	 0.988922 
1.0447257 	 0.989537 
1.0447406 	 1.005360 
1.0447555 	 1.005470 
1.0447704 	 1.000570 
1.0447854 	 1.002860 
1.0448003 	 1.008680 
1.0448152 	 0.997717 
1.0448301 	 1.008340 
1.0448450 	 1.004520 
1.0448599 	 1.004370 
1.0448749 	 1.004310 
1.0448898 	 1.004950 
1.0449047 	 1.012420 
1.0449196 	 1.006110 
1.0449345 	 1.008190 
1.0449494 	 1.001380 
1.0449643 	 0.992885 
1.0449793 	 0.999773 
1.0449942 	 0.996690 
1.0450091 	 0.999802 
1.0450240 	 1.000560 
1.0450389 	 0.995979 
1.0450538 	 0.995428 
1.0450689 	 1.001980 
1.0450838 	 0.991101 
1.0450987 	 0.997538 
1.0451136 	 0.996453 
1.0451285 	 1.002780 
1.0451434 	 0.993417 
1.0451584 	 0.990855 
1.0451733 	 1.004590 
1.0451882 	 1.004480 
1.0452031 	 1.007500 
1.0452180 	 1.004690 
1.0452329 	 1.008750 
1.0452478 	 0.997568 
1.0452628 	 0.996136 
1.0452777 	 1.001410 
1.0452926 	 0.990886 
1.0453075 	 0.987130 
1.0453224 	 1.003370 
1.0453373 	 1.005050 
1.0453523 	 0.998226 
1.0453672 	 1.008540 
1.0453821 	 1.006510 
1.0453970 	 1.006920 
1.0454119 	 1.002660 
1.0454268 	 1.004700 
1.0454419 	 1.003440 
1.0454568 	 1.008890 
1.0454717 	 0.998726 
1.0454866 	 1.001610 
1.0455015 	 1.009890 
1.0455164 	 1.004540 
1.0455313 	 1.014370 
1.0455463 	 1.006760 
1.0455612 	 1.009190 
1.0455761 	 0.996392 
1.0455910 	 1.002490 
1.0456059 	 1.004760 
1.0456208 	 1.007050 
1.0456358 	 1.000710 
1.0456507 	 1.016200 
1.0456656 	 1.012060 
1.0456805 	 0.983547 
1.0456954 	 0.972181 
1.0457103 	 0.956873 
1.0457253 	 0.977382 
1.0457402 	 0.995688 
1.0457551 	 0.994392 
1.0457700 	 1.000000 
1.0457850 	 1.017600 
1.0457999 	 1.009130 
1.0458149 	 1.003980 
1.0458298 	 1.007520 
1.0458447 	 1.003750 
1.0458596 	 1.013310 
1.0458745 	 0.997080 
1.0458894 	 1.006410 
1.0459043 	 0.999617 
1.0459193 	 1.000610 
1.0459342 	 0.976962 
1.0459491 	 0.939144 
1.0459640 	 0.886904 
1.0459789 	 0.868570 
1.0459938 	 0.909556 
1.0460088 	 0.962161 
1.0460237 	 1.001950 
1.0460386 	 0.991108 
1.0460535 	 1.005470 
1.0460684 	 0.990863 
1.0460833 	 0.971272 
1.0460984 	 0.939805 
1.0461133 	 0.947624 
1.0461282 	 0.969115 
1.0461431 	 0.983383 
1.0461580 	 1.001090 
1.0461729 	 1.007920 
1.0461878 	 0.999640 
1.0462028 	 0.999986 
1.0462177 	 1.010290 
1.0462326 	 1.007620 
1.0462475 	 1.016180 
1.0462624 	 1.009930 
1.0462773 	 1.005830 
1.0462923 	 1.010510 
1.0463072 	 1.000820 
1.0463221 	 0.990995 
1.0463370 	 0.977148 
1.0463519 	 0.933300 
1.0463668 	 0.899050 
1.0463818 	 0.915097 
1.0463967 	 0.957379 
1.0464116 	 0.979310 
1.0464265 	 0.994415 
1.0464414 	 1.000490 
1.0464563 	 0.996734 
1.0464712 	 1.009180 
1.0464863 	 1.013670 
1.0465012 	 1.016330 
1.0465161 	 1.002920 
1.0465310 	 0.999935 
1.0465459 	 1.002700 
1.0465608 	 1.006340 
1.0465758 	 1.014080 
1.0465907 	 1.004320 
1.0466056 	 1.014000 
1.0466205 	 1.002620 
1.0466354 	 0.996819 
1.0466503 	 0.987653 
1.0466653 	 1.002100 
1.0466802 	 0.996860 
1.0466951 	 1.003600 
1.0467100 	 1.012660 
1.0467249 	 1.005180 
1.0467398 	 1.009800 
1.0467547 	 0.992811 
1.0467697 	 1.005450 
1.0467846 	 1.004430 
1.0467995 	 0.998267 
1.0468144 	 0.997811 
1.0468293 	 0.999835 
1.0468442 	 0.995557 
1.0468593 	 0.988549 
1.0468742 	 0.995640 
1.0468891 	 0.988323 
1.0469040 	 0.998382 
1.0469189 	 0.997611 
1.0469338 	 0.992527 
1.0469488 	 0.998326 
1.0469637 	 1.002030 
1.0469786 	 1.006100 
1.0469935 	 0.997094 
1.0470084 	 0.998518 
1.0470233 	 1.000260 
1.0470382 	 1.005690 
1.0470532 	 0.995288 
1.0470681 	 0.995850 
1.0470830 	 0.996562 
1.0470979 	 1.006650 
1.0471128 	 0.996629 
1.0471277 	 0.995400 
1.0471427 	 1.004830 
1.0471576 	 0.995624 
1.0471725 	 0.997457 
1.0471874 	 0.995882 
1.0472023 	 1.003140 
1.0472172 	 1.010030 
1.0472323 	 1.010650 
1.0472472 	 1.008610 
1.0472621 	 1.005100 
1.0472770 	 1.007040 
1.0472919 	 0.999535 
1.0473068 	 0.995535 
1.0473217 	 0.994919 
1.0473367 	 0.989102 
1.0473516 	 0.975823 
1.0473665 	 0.939319 
1.0473814 	 0.886198 
1.0473963 	 0.860014 
1.0474112 	 0.900441 
1.0474262 	 0.964406 
1.0474411 	 0.994495 
1.0474560 	 1.010280 
1.0474709 	 0.998679 
1.0474858 	 1.002290 
1.0475007 	 0.995151 
1.0475157 	 0.994395 
1.0475307 	 1.007920 
1.0475456 	 1.009310 
1.0475605 	 1.007260 
1.0475754 	 0.996328 
1.0475903 	 1.001120 
1.0476052 	 0.987674 
1.0476202 	 0.991329 
1.0476351 	 0.989166 
1.0476500 	 0.999520 
1.0476649 	 0.994278 
1.0476798 	 1.010280 
1.0476947 	 1.014740 
1.0477097 	 1.003690 
1.0477246 	 1.009740 
1.0477395 	 1.008500 
1.0477544 	 0.993426 
1.0477693 	 1.001310 
1.0477842 	 1.003490 
1.0477992 	 1.009800 
1.0478141 	 0.996187 
1.0478290 	 1.005950 
1.0478439 	 1.010980 
1.0478588 	 1.007840 
1.0478737 	 0.999514 
1.0478886 	 0.999291 
1.0479037 	 0.993846 
1.0479186 	 1.001190 
1.0479335 	 1.004000 
1.0479484 	 0.992618 
1.0479633 	 1.007810 
1.0479782 	 1.007260 
1.0479932 	 1.007050 
1.0480081 	 1.009280 
1.0480230 	 1.003720 
1.0480379 	 1.003600 
1.0480528 	 1.002020 
1.0480677 	 1.003870 
1.0480827 	 0.988276 
1.0480976 	 0.997171 
1.0481125 	 1.000350 
1.0481274 	 0.991785 
1.0481423 	 0.992868 
1.0481572 	 1.000320 
1.0481721 	 0.998975 
1.0481871 	 0.996476 
1.0482020 	 0.993433 
1.0482169 	 0.989206 
1.0482318 	 0.992716 
1.0482467 	 0.995969 
1.0482616 	 1.000420 
1.0482767 	 0.998886 
1.0482916 	 0.994648 
1.0483065 	 1.008640 
1.0483214 	 0.992182 
1.0483363 	 0.993474 
1.0483512 	 0.992085 
1.0483662 	 0.986308 
1.0483811 	 0.994771 
1.0483960 	 0.993437 
1.0484109 	 0.997139 
1.0484258 	 0.996352 
1.0484407 	 0.996838 
1.0484556 	 0.992386 
1.0484706 	 1.003040 
1.0484855 	 0.999861 
1.0485004 	 0.997570 
1.0485153 	 0.993992 
1.0485302 	 0.988563 
1.0485451 	 0.988449 
1.0485601 	 0.991326 
1.0485750 	 1.000320 
1.0485899 	 0.995257 
1.0486048 	 0.997845 
1.0486197 	 0.996414 
1.0486346 	 0.988398 
1.0486497 	 0.993336 
1.0486646 	 0.992757 
1.0486795 	 0.993264 
1.0486944 	 0.981231 
1.0487093 	 0.991150 
1.0487242 	 0.993042 
1.0487391 	 1.006720 
1.0487541 	 1.004190 
1.0487690 	 1.003690 
1.0487839 	 1.000850 
1.0487988 	 0.990256 
1.0488137 	 0.989174 
1.0488286 	 0.993549 
1.0488436 	 1.002420 
1.0488585 	 0.985231 
1.0488734 	 0.985611 
1.0488883 	 0.994100 
1.0489032 	 1.012920 
1.0489181 	 1.002400 
1.0489331 	 1.003500 
1.0489480 	 0.996304 
1.0489630 	 0.999933 
1.0489779 	 1.007550 
1.0489928 	 0.998407 
1.0490077 	 0.990750 
1.0490226 	 0.977133 
1.0490376 	 0.970082 
1.0490525 	 0.968896 
1.0490674 	 0.981185 
1.0490823 	 0.982731 
1.0490972 	 0.991684 
1.0491121 	 0.988879 
1.0491271 	 0.992320 
1.0491420 	 0.994282 
1.0491569 	 1.003770 
1.0491718 	 0.999827 
1.0491867 	 0.996446 
1.0492016 	 0.998984 
1.0492166 	 0.994972 
1.0492315 	 1.001060 
1.0492464 	 1.008840 
1.0492613 	 1.002010 
1.0492762 	 1.003160 
1.0492911 	 1.002340 
1.0493060 	 0.994606 
1.0493211 	 0.998719 
1.0493360 	 0.993894 
1.0493509 	 1.001120 
1.0493658 	 1.002350 
1.0493807 	 1.000590 
1.0493956 	 0.996451 
1.0494106 	 0.991865 
1.0494255 	 0.996089 
1.0494404 	 0.988443 
1.0494553 	 0.994977 
1.0494702 	 1.003530 
1.0494851 	 1.002900 
1.0495001 	 0.980312 
1.0495150 	 0.995267 
1.0495299 	 0.996449 
1.0495448 	 0.998566 
1.0495597 	 1.002770 
1.0495746 	 0.998877 
1.0495895 	 0.993764 
1.0496045 	 0.992908 
1.0496194 	 0.989650 
1.0496343 	 0.991069 
1.0496492 	 0.991072 
1.0496641 	 0.996469 
1.0496790 	 0.987686 
1.0496941 	 0.991992 
1.0497090 	 0.985293 
1.0497239 	 0.984504 
1.0497388 	 0.982216 
1.0497537 	 0.989715 
1.0497686 	 0.977923 
1.0497836 	 0.978931 
1.0497985 	 0.976805 
1.0498134 	 0.979207 
1.0498283 	 0.994031 
1.0498432 	 1.001970 
1.0498581 	 0.997774 
1.0498730 	 1.000860 
1.0498880 	 0.993388 
1.0499029 	 0.991484 
1.0499178 	 0.993862 
1.0499327 	 0.993794 
1.0499476 	 0.989560 
1.0499625 	 0.988498 
1.0499775 	 0.994104 
1.0499924 	 0.992618 
1.0500073 	 0.987660 
1.0500222 	 0.956430 
1.0500371 	 0.949486 
1.0500520 	 0.940824 
1.0500671 	 0.971531 
1.0500820 	 0.989097 
1.0500969 	 0.992763 
1.0501118 	 1.001730 
1.0501267 	 0.991861 
1.0501416 	 0.997535 
1.0501565 	 0.982631 
1.0501715 	 0.980711 
1.0501864 	 0.980175 
1.0502013 	 1.001960 
1.0502162 	 0.999775 
1.0502311 	 0.994391 
1.0502460 	 0.989461 
1.0502610 	 0.979844 
1.0502759 	 0.983055 
1.0502908 	 0.988402 
1.0503057 	 0.992905 
1.0503206 	 1.005920 
1.0503355 	 1.005870 
1.0503505 	 1.005580 
1.0503654 	 1.008150 
1.0503803 	 0.997723 
1.0503953 	 0.993400 
1.0504102 	 0.989664 
1.0504251 	 0.984213 
1.0504400 	 0.998445 
1.0504550 	 0.988252 
1.0504699 	 1.003370 
1.0504848 	 1.006870 
1.0504997 	 0.994773 
1.0505146 	 0.992221 
1.0505295 	 0.991434 
1.0505445 	 0.988221 
1.0505594 	 0.984852 
1.0505743 	 0.985942 
1.0505892 	 0.984470 
1.0506041 	 0.982569 
1.0506190 	 1.008700 
1.0506340 	 1.009400 
1.0506489 	 1.003840 
1.0506638 	 1.010880 
1.0506787 	 1.001290 
1.0506936 	 1.003950 
1.0507085 	 0.995477 
1.0507234 	 0.980650 
1.0507385 	 1.004730 
1.0507534 	 1.010340 
1.0507683 	 1.002650 
1.0507832 	 1.013820 
1.0507981 	 1.004210 
1.0508130 	 0.997688 
1.0508280 	 1.005670 
1.0508429 	 1.003260 
1.0508578 	 0.995378 
1.0508727 	 0.987365 
1.0508876 	 0.989833 
1.0509025 	 0.986415 
1.0509175 	 1.010480 
1.0509324 	 1.002750 
1.0509473 	 1.002200 
1.0509622 	 1.005370 
1.0509771 	 0.995864 
1.0509920 	 0.992256 
1.0510070 	 1.004180 
1.0510219 	 0.979724 
1.0510368 	 0.985805 
1.0510517 	 0.994096 
1.0510666 	 0.998407 
1.0510815 	 0.988967 
1.0510964 	 1.002480 
1.0511115 	 1.000620 
1.0511264 	 0.994399 
1.0511413 	 1.001410 
1.0511562 	 0.999624 
1.0511711 	 0.992105 
1.0511860 	 0.987695 
1.0512010 	 0.981426 
1.0512159 	 0.982658 
1.0512308 	 0.999099 
1.0512457 	 0.986914 
1.0512606 	 0.993947 
1.0512755 	 0.997871 
1.0512905 	 1.005240 
1.0513054 	 0.987851 
1.0513203 	 0.980335 
1.0513352 	 0.986593 
1.0513501 	 0.980656 
1.0513650 	 0.987939 
1.0513799 	 1.017450 


==> anc/HD21019/HD21019_74.dat <==
1.0225645 	 0.977722 
1.0225792 	 0.957492 
1.0225939 	 1.018740 
1.0226086 	 1.020870 
1.0226233 	 0.981782 
1.0226381 	 0.988172 
1.0226527 	 1.011840 
1.0226674 	 0.974376 
1.0226822 	 0.978498 
1.0226969 	 0.984547 
1.0227116 	 0.980718 
1.0227263 	 0.973575 
1.0227410 	 0.963724 
1.0227557 	 0.990011 
1.0227704 	 0.996897 
1.0227852 	 0.962874 
1.0227998 	 1.017750 
1.0228145 	 0.972469 
1.0228293 	 0.983727 
1.0228440 	 1.051750 
1.0228587 	 1.005720 
1.0228734 	 0.942676 
1.0228881 	 0.975380 
1.0229028 	 0.959943 
1.0229175 	 1.017910 
1.0229323 	 1.051110 
1.0229470 	 1.001000 
1.0229616 	 1.009390 
1.0229764 	 0.995326 
1.0229911 	 0.994501 
1.0230058 	 1.002330 
1.0230205 	 0.969074 
1.0230352 	 0.984601 
1.0230500 	 0.989034 
1.0230646 	 0.991909 
1.0230794 	 1.000270 
1.0230941 	 1.008480 
1.0231087 	 1.006620 
1.0231235 	 0.978605 
1.0231382 	 1.018410 
1.0231529 	 0.983754 
1.0231676 	 1.030060 
1.0231823 	 0.991504 
1.0231971 	 0.985169 
1.0232117 	 1.000300 
1.0232265 	 0.991326 
1.0232412 	 0.986519 
1.0232558 	 1.031860 
1.0232706 	 0.992806 
1.0232853 	 1.019430 
1.0233001 	 0.959630 
1.0233147 	 1.022040 
1.0233294 	 1.017490 
1.0233442 	 0.999765 
1.0233588 	 1.011760 
1.0233736 	 1.018630 
1.0233883 	 0.999558 
1.0234029 	 0.999512 
1.0234177 	 0.983972 
1.0234324 	 0.986990 
1.0234470 	 0.991866 
1.0234618 	 1.000950 
1.0234765 	 1.002320 
1.0234913 	 0.979738 
1.0235059 	 0.984380 
1.0235206 	 0.982505 
1.0235354 	 1.016010 
1.0235500 	 0.993046 
1.0235648 	 0.988297 
1.0235795 	 0.981758 
1.0235941 	 1.025510 
1.0236089 	 1.004650 
1.0236236 	 1.010950 
1.0236384 	 0.969716 
1.0236530 	 0.995836 
1.0236677 	 1.022870 
1.0236825 	 0.993448 
1.0236971 	 0.935418 
1.0237119 	 0.986086 
1.0237266 	 1.011480 
1.0237412 	 0.968200 
1.0237560 	 0.980195 
1.0237707 	 0.932542 
1.0237855 	 0.993534 
1.0238001 	 1.007960 
1.0238148 	 0.983734 
1.0238296 	 0.956449 
1.0238442 	 0.977288 
1.0238590 	 0.965041 
1.0238737 	 1.009110 
1.0238883 	 1.002620 
1.0239031 	 0.998566 
1.0239178 	 1.018620 
1.0239326 	 1.000540 
1.0239472 	 1.015470 
1.0239619 	 0.994057 
1.0239767 	 0.996811 
1.0239913 	 0.996333 
1.0240061 	 0.982603 
1.0240208 	 1.002740 
1.0240355 	 0.990151 
1.0240502 	 0.980025 
1.0240649 	 0.978928 
1.0240797 	 1.006530 
1.0240943 	 1.032620 
1.0241090 	 1.032150 
1.0241238 	 1.014180 
1.0241385 	 1.002920 
1.0241532 	 0.985049 
1.0241679 	 1.018860 
1.0241826 	 1.009590 
1.0241973 	 1.021750 
1.0242120 	 1.013390 
1.0242267 	 0.981429 
1.0242414 	 0.980283 
1.0242561 	 0.993134 
1.0242709 	 0.994716 
1.0242856 	 1.033970 
1.0243002 	 1.012960 
1.0243150 	 1.005620 
1.0243297 	 1.010350 
1.0243444 	 1.016780 
1.0243591 	 1.008910 
1.0243738 	 0.992013 
1.0243886 	 1.005500 
1.0244032 	 1.013240 
1.0244180 	 1.012730 
1.0244327 	 0.992939 
1.0244473 	 0.996069 
1.0244621 	 1.001710 
1.0244768 	 0.995040 
1.0244915 	 1.006730 
1.0245062 	 1.007020 
1.0245209 	 1.012230 
1.0245357 	 1.001200 
1.0245503 	 0.979083 
1.0245651 	 0.997798 
1.0245798 	 1.034360 
1.0245944 	 1.016890 
1.0246092 	 1.036300 
1.0246239 	 1.007120 
1.0246387 	 1.011790 
1.0246533 	 0.998638 
1.0246680 	 1.014440 
1.0246828 	 0.999337 
1.0246974 	 0.989802 
1.0247122 	 0.987230 
1.0247269 	 0.992699 
1.0247415 	 1.001300 
1.0247563 	 0.992103 
1.0247710 	 0.983655 
1.0247858 	 0.998627 
1.0248004 	 1.007500 
1.0248151 	 1.008060 
1.0248299 	 1.004850 
1.0248445 	 0.989560 
1.0248593 	 0.992736 
1.0248740 	 0.990307 
1.0248886 	 0.996221 
1.0249034 	 1.020830 
1.0249181 	 1.019960 
1.0249329 	 1.007670 
1.0249475 	 1.002420 
1.0249622 	 1.000470 
1.0249770 	 1.013540 
1.0249916 	 1.008100 
1.0250064 	 1.002550 
1.0250211 	 1.009970 
1.0250357 	 1.008910 
1.0250505 	 1.017490 
1.0250652 	 1.013040 
1.0250798 	 1.011200 
1.0250946 	 1.019660 
1.0251093 	 1.019150 
1.0251241 	 1.025630 
1.0251387 	 1.018900 
1.0251534 	 1.019420 
1.0251682 	 1.008990 
1.0251828 	 0.992974 
1.0251976 	 1.001570 
1.0252123 	 1.006350 
1.0252270 	 1.027730 
1.0252417 	 1.007900 
1.0252564 	 1.019720 
1.0252712 	 0.994141 
1.0252858 	 0.998331 
1.0253005 	 1.005390 
1.0253153 	 0.989069 
1.0253299 	 0.995245 
1.0253447 	 1.002720 
1.0253594 	 0.995972 
1.0253741 	 0.999188 
1.0253888 	 0.981708 
1.0254035 	 1.016670 
1.0254183 	 1.016610 
1.0254329 	 1.014250 
1.0254476 	 1.015150 
1.0254624 	 0.988594 
1.0254771 	 1.010990 
1.0254918 	 0.990915 
1.0255065 	 0.972903 
1.0255212 	 0.963051 
1.0255359 	 0.946140 
1.0255506 	 0.990028 
1.0255654 	 0.995257 
1.0255800 	 0.984960 
1.0255947 	 1.008540 
1.0256095 	 1.003880 
1.0256242 	 1.001660 
1.0256389 	 0.998420 
1.0256536 	 1.000940 
1.0256683 	 0.985036 
1.0256830 	 0.985921 
1.0256977 	 1.010960 
1.0257125 	 0.994101 
1.0257272 	 0.983619 
1.0257418 	 0.987508 
1.0257566 	 0.981419 
1.0257713 	 0.999719 
1.0257860 	 0.968792 
1.0258007 	 0.999037 
1.0258154 	 0.996801 
1.0258301 	 0.999906 
1.0258448 	 0.993951 
1.0258595 	 1.001520 
1.0258743 	 0.990254 
1.0258889 	 1.004690 
1.0259037 	 0.990117 
1.0259184 	 1.001590 
1.0259330 	 1.005300 
1.0259478 	 1.006340 
1.0259625 	 0.996950 
1.0259773 	 1.014860 
1.0259919 	 1.029810 
1.0260066 	 1.001410 
1.0260214 	 0.997889 
1.0260360 	 0.997489 
1.0260508 	 1.010800 
1.0260655 	 1.014950 
1.0260801 	 0.999405 
1.0260949 	 0.999296 
1.0261096 	 1.007360 
1.0261244 	 0.979722 
1.0261390 	 1.000700 
1.0261537 	 0.989446 
1.0261685 	 0.999837 
1.0261831 	 0.990737 
1.0261979 	 1.002850 
1.0262126 	 1.021810 
1.0262272 	 1.001510 
1.0262420 	 1.010460 
1.0262567 	 0.999415 
1.0262715 	 0.998160 
1.0262861 	 1.008700 
1.0263008 	 1.008260 
1.0263156 	 1.002890 
1.0263302 	 1.012550 
1.0263450 	 1.014320 
1.0263597 	 1.015740 
1.0263743 	 1.015430 
1.0263891 	 1.027580 
1.0264038 	 1.029670 
1.0264186 	 1.002320 
1.0264332 	 1.015270 
1.0264479 	 0.997692 
1.0264627 	 0.990824 
1.0264773 	 0.998854 
1.0264921 	 1.007260 
1.0265068 	 0.999878 
1.0265214 	 0.980656 
1.0265362 	 0.993215 
1.0265509 	 0.999591 
1.0265657 	 1.001840 
1.0265803 	 1.009450 
1.0265950 	 1.004000 
1.0266098 	 0.999294 
1.0266244 	 0.975688 
1.0266392 	 0.995759 
1.0266539 	 0.982980 
1.0266685 	 0.969994 
1.0266833 	 1.003500 
1.0266980 	 1.008320 
1.0267127 	 1.005300 
1.0267274 	 0.980673 
1.0267421 	 1.003250 
1.0267569 	 0.994484 
1.0267715 	 1.007420 
1.0267862 	 1.008030 
1.0268010 	 1.001570 
1.0268157 	 1.008230 
1.0268304 	 0.989499 
1.0268451 	 0.996117 
1.0268598 	 0.998480 
1.0268745 	 1.005960 
1.0268892 	 0.998463 
1.0269040 	 0.990464 
1.0269186 	 0.993161 
1.0269333 	 0.971433 
1.0269481 	 0.994071 
1.0269628 	 0.991654 
1.0269775 	 0.984301 
1.0269922 	 0.992875 
1.0270069 	 0.997082 
1.0270216 	 0.993643 
1.0270363 	 0.969374 
1.0270511 	 0.988798 
1.0270658 	 0.987467 
1.0270804 	 0.982581 
1.0270952 	 1.008190 
1.0271099 	 0.989522 
1.0271246 	 0.978906 
1.0271393 	 0.997705 
1.0271540 	 1.002310 
1.0271688 	 1.003900 
1.0271834 	 0.983198 
1.0271982 	 0.984509 
1.0272129 	 1.004190 
1.0272275 	 1.003640 
1.0272423 	 0.984848 
1.0272570 	 0.991637 
1.0272717 	 0.990668 
1.0272864 	 1.001750 
1.0273011 	 0.980135 
1.0273159 	 0.972889 
1.0273305 	 0.971294 
1.0273453 	 1.000930 
1.0273600 	 1.003350 
1.0273746 	 1.011480 
1.0273894 	 1.006570 
1.0274041 	 1.000560 
1.0274189 	 0.988538 
1.0274335 	 0.985992 
1.0274482 	 1.006640 
1.0274630 	 1.013210 
1.0274776 	 1.003290 
1.0274923 	 1.006780 
1.0275071 	 0.999156 
1.0275217 	 0.986867 
1.0275365 	 0.993298 
1.0275512 	 0.995036 
1.0275658 	 1.005130 
1.0275806 	 0.991722 
1.0275953 	 1.008890 
1.0276101 	 1.020860 
1.0276247 	 1.003990 
1.0276394 	 1.021640 
1.0276542 	 1.003850 
1.0276688 	 0.992932 
1.0276836 	 1.015140 
1.0276983 	 1.019620 
1.0277129 	 1.018880 
1.0277277 	 1.015220 
1.0277424 	 1.019930 
1.0277572 	 1.007980 
1.0277718 	 1.012620 
1.0277865 	 1.011070 
1.0278013 	 1.003450 
1.0278159 	 0.998372 
1.0278307 	 1.009600 
1.0278454 	 1.024240 
1.0278600 	 1.008180 
1.0278748 	 1.003160 
1.0278895 	 1.004320 
1.0279043 	 1.022290 
1.0279189 	 1.022650 
1.0279336 	 0.992003 
1.0279484 	 1.007430 
1.0279630 	 1.018870 
1.0279778 	 1.025480 
1.0279925 	 1.011700 
1.0280071 	 0.998928 
1.0280219 	 1.002000 
1.0280366 	 0.982093 
1.0280514 	 0.981680 
1.0280660 	 0.990938 
1.0280807 	 0.987944 
1.0280955 	 1.012560 
1.0281101 	 1.004460 
1.0281249 	 1.001090 
1.0281396 	 1.000040 
1.0281543 	 1.003460 
1.0281690 	 0.998146 
1.0281837 	 1.002340 
1.0281985 	 0.996208 
1.0282131 	 1.026250 
1.0282278 	 1.007330 
1.0282426 	 1.007590 
1.0282573 	 0.986353 
1.0282720 	 0.991486 
1.0282867 	 1.013280 
1.0283014 	 1.020450 
1.0283161 	 0.986937 
1.0283308 	 1.001570 
1.0283455 	 0.998283 
1.0283602 	 0.992393 
1.0283749 	 1.000410 
1.0283897 	 0.982966 
1.0284044 	 1.003150 
1.0284190 	 1.003190 
1.0284338 	 0.989444 
1.0284485 	 1.001810 
1.0284632 	 0.999413 
1.0284779 	 1.002160 
1.0284926 	 0.976700 
1.0285074 	 0.984804 
1.0285220 	 1.002530 
1.0285368 	 0.993637 
1.0285515 	 0.997137 
1.0285661 	 0.993684 
1.0285809 	 0.985449 
1.0285956 	 0.991686 
1.0286103 	 1.003920 
1.0286250 	 0.994739 
1.0286397 	 0.992903 
1.0286545 	 0.993510 
1.0286691 	 1.000020 
1.0286839 	 1.001740 
1.0286986 	 0.994256 
1.0287132 	 1.006880 
1.0287280 	 1.002650 
1.0287427 	 0.993810 
1.0287575 	 1.012920 
1.0287721 	 0.997706 
1.0287868 	 0.977984 
1.0288016 	 0.981436 
1.0288162 	 0.952260 
1.0288310 	 0.994485 
1.0288457 	 1.008020 
1.0288603 	 1.001040 
1.0288751 	 1.015080 
1.0288898 	 1.011330 
1.0289046 	 1.008360 
1.0289192 	 0.992811 
1.0289339 	 0.987855 
1.0289487 	 0.981291 
1.0289633 	 0.986767 
1.0289781 	 1.006480 
1.0289928 	 1.012540 
1.0290074 	 1.010900 
1.0290222 	 1.015030 
1.0290369 	 1.010650 
1.0290517 	 1.007760 
1.0290663 	 1.016060 
1.0290810 	 1.011250 
1.0290958 	 1.011840 
1.0291104 	 1.004230 
1.0291252 	 1.011510 
1.0291399 	 1.015860 
1.0291545 	 1.001580 
1.0291693 	 1.010110 
1.0291840 	 1.013220 
1.0291986 	 1.007550 
1.0292134 	 1.023590 
1.0292281 	 0.991084 
1.0292429 	 1.017610 
1.0292575 	 1.011340 
1.0292722 	 0.990607 
1.0292870 	 0.955980 
1.0293016 	 0.921968 
1.0293164 	 0.902221 
1.0293311 	 0.924079 
1.0293458 	 0.970309 
1.0293605 	 0.997566 
1.0293752 	 1.010650 
1.0293900 	 1.027280 
1.0294046 	 1.009810 
1.0294193 	 1.010310 
1.0294341 	 0.998699 
1.0294487 	 1.004010 
1.0294635 	 0.985776 
1.0294782 	 1.007960 
1.0294929 	 1.010300 
1.0295076 	 1.024720 
1.0295223 	 1.007260 
1.0295371 	 1.011290 
1.0295517 	 0.996815 
1.0295664 	 1.009930 
1.0295812 	 1.003460 
1.0295959 	 1.014240 
1.0296106 	 1.008420 
1.0296253 	 1.007700 
1.0296400 	 1.015650 
1.0296547 	 1.005740 
1.0296694 	 1.005820 
1.0296842 	 1.016060 
1.0296988 	 1.001640 
1.0297135 	 1.004650 
1.0297283 	 0.985124 
1.0297430 	 1.003380 
1.0297577 	 1.013850 
1.0297724 	 1.005560 
1.0297871 	 1.008090 
1.0298018 	 1.005630 
1.0298165 	 1.005580 
1.0298313 	 1.004960 
1.0298460 	 1.000490 
1.0298606 	 1.002400 
1.0298754 	 1.014710 
1.0298901 	 0.997327 
1.0299048 	 1.004340 
1.0299195 	 1.007200 
1.0299342 	 0.987597 
1.0299489 	 0.986596 
1.0299636 	 0.999347 
1.0299783 	 1.005270 
1.0299931 	 1.006620 
1.0300077 	 0.988667 
1.0300225 	 0.996910 
1.0300372 	 0.996522 
1.0300518 	 1.009870 
1.0300666 	 1.008710 
1.0300813 	 1.011250 
1.0300961 	 0.997657 
1.0301107 	 1.001100 
1.0301254 	 0.995973 
1.0301402 	 0.997831 
1.0301548 	 1.001010 
1.0301696 	 1.006750 
1.0301843 	 0.993459 
1.0301989 	 0.998251 
1.0302137 	 1.006210 
1.0302284 	 1.004460 
1.0302432 	 0.994414 
1.0302578 	 0.997154 
1.0302725 	 0.982780 
1.0302873 	 0.991739 
1.0303019 	 0.995444 
1.0303167 	 1.004230 
1.0303314 	 0.999244 
1.0303460 	 1.003400 
1.0303608 	 1.006190 
1.0303755 	 1.002010 
1.0303903 	 1.006620 
1.0304049 	 0.994111 
1.0304196 	 0.998919 
1.0304344 	 1.012230 
1.0304490 	 1.013760 
1.0304638 	 1.007370 
1.0304785 	 1.001950 
1.0304931 	 1.007840 
1.0305079 	 1.004750 
1.0305226 	 1.006720 
1.0305374 	 1.004080 
1.0305520 	 0.992029 
1.0305667 	 0.985612 
1.0305815 	 0.997123 
1.0305961 	 1.000360 
1.0306109 	 1.008290 
1.0306256 	 1.014220 
1.0306402 	 1.002480 
1.0306550 	 0.987927 
1.0306697 	 0.954156 
1.0306845 	 0.955152 
1.0306991 	 0.979158 
1.0307138 	 0.988658 
1.0307286 	 0.999468 
1.0307432 	 0.999591 
1.0307580 	 0.999026 
1.0307727 	 0.998907 
1.0307873 	 0.993772 
1.0308021 	 1.010440 
1.0308168 	 1.014980 
1.0308315 	 1.015270 
1.0308462 	 1.009880 
1.0308609 	 1.003060 
1.0308757 	 1.013500 
1.0308903 	 1.010430 
1.0309050 	 1.010340 
1.0309198 	 1.010090 
1.0309345 	 1.003850 
1.0309492 	 1.002400 
1.0309639 	 0.997309 
1.0309786 	 0.999081 
1.0309933 	 0.997918 
1.0310080 	 0.993675 
1.0310228 	 0.995958 
1.0310374 	 1.000480 
1.0310521 	 1.002080 
1.0310669 	 1.005130 
1.0310816 	 1.002710 
1.0310963 	 1.001390 
1.0311110 	 1.004730 
1.0311257 	 1.012840 
1.0311404 	 1.003240 
1.0311551 	 1.010020 
1.0311699 	 0.995304 
1.0311846 	 0.998862 
1.0311992 	 1.002310 
1.0312140 	 0.995081 
1.0312287 	 1.001620 
1.0312434 	 1.001590 
1.0312581 	 0.998210 
1.0312728 	 1.002260 
1.0312876 	 0.998953 
1.0313022 	 0.996878 
1.0313170 	 0.999031 
1.0313317 	 0.995968 
1.0313463 	 1.002920 
1.0313611 	 0.998976 
1.0313758 	 1.002760 
1.0313905 	 1.014680 
1.0314052 	 1.001110 
1.0314199 	 1.008090 
1.0314347 	 1.007470 
1.0314493 	 1.001230 
1.0314641 	 1.002240 
1.0314788 	 0.998087 
1.0314934 	 1.009710 
1.0315082 	 1.011870 
1.0315229 	 1.003820 
1.0315377 	 0.996241 
1.0315523 	 1.021960 
1.0315670 	 1.010030 
1.0315818 	 1.006320 
1.0315964 	 1.009490 
1.0316112 	 1.001900 
1.0316259 	 1.002480 
1.0316405 	 0.988688 
1.0316553 	 0.988080 
1.0316700 	 0.985904 
1.0316846 	 0.984499 
1.0316994 	 0.988785 
1.0317141 	 1.004420 
1.0317289 	 0.995759 
1.0317435 	 0.994845 
1.0317582 	 0.995656 
1.0317730 	 1.008530 
1.0317876 	 1.003880 
1.0318024 	 1.015060 
1.0318171 	 1.005710 
1.0318317 	 1.017080 
1.0318465 	 1.011880 
1.0318612 	 1.005450 
1.0318760 	 1.003340 
1.0318906 	 1.005110 
1.0319053 	 0.999123 
1.0319201 	 1.006800 
1.0319347 	 1.004090 
1.0319495 	 1.000490 
1.0319642 	 1.007760 
1.0319788 	 1.005210 
1.0319936 	 1.008310 
1.0320083 	 1.015900 
1.0320231 	 1.010150 
1.0320377 	 1.011910 
1.0320524 	 1.007810 
1.0320672 	 1.006300 
1.0320818 	 1.004250 
1.0320966 	 1.011570 
1.0321113 	 1.013760 
1.0321259 	 1.005780 
1.0321407 	 1.011500 
1.0321554 	 1.012670 
1.0321702 	 1.006940 
1.0321848 	 1.003760 
1.0321995 	 1.002650 
1.0322143 	 0.997758 
1.0322289 	 1.004280 
1.0322437 	 1.007770 
1.0322584 	 1.015960 
1.0322731 	 1.022350 
1.0322878 	 1.012190 
1.0323025 	 1.010670 
1.0323173 	 1.006470 
1.0323319 	 0.996375 
1.0323466 	 1.000000 
1.0323614 	 1.002740 
1.0323761 	 0.999769 
1.0323908 	 1.014770 
1.0324055 	 1.014700 
1.0324202 	 1.020550 
1.0324349 	 1.012090 
1.0324496 	 0.996481 
1.0324643 	 0.990546 
1.0324790 	 1.001120 
1.0324937 	 1.002770 
1.0325085 	 0.991133 
1.0325232 	 1.003350 
1.0325378 	 1.004620 
1.0325526 	 1.003880 
1.0325673 	 1.010060 
1.0325820 	 1.017000 
1.0325967 	 1.011160 
1.0326114 	 0.998019 
1.0326262 	 0.998556 
1.0326408 	 0.994840 
1.0326556 	 0.991748 
1.0326703 	 1.000710 
1.0326849 	 1.005230 
1.0326997 	 1.006620 
1.0327144 	 1.007350 
1.0327291 	 1.013770 
1.0327438 	 0.997433 
1.0327585 	 0.995626 
1.0327733 	 0.995777 
1.0327879 	 0.998402 
1.0328027 	 0.992745 
1.0328174 	 0.997955 
1.0328320 	 1.011820 
1.0328468 	 1.015060 
1.0328615 	 1.007560 
1.0328763 	 0.998518 
1.0328909 	 0.998212 
1.0329056 	 0.997749 
1.0329204 	 0.986413 
1.0329350 	 0.983129 
1.0329498 	 0.996767 
1.0329645 	 0.999997 
1.0329791 	 0.999460 
1.0329939 	 1.007810 
1.0330086 	 1.006560 
1.0330234 	 1.002970 
1.0330380 	 0.994955 
1.0330527 	 0.992967 
1.0330675 	 0.981788 
1.0330821 	 0.977340 
1.0330969 	 0.983898 
1.0331116 	 0.954823 
1.0331262 	 0.870879 
1.0331410 	 0.768105 
1.0331557 	 0.739600 
1.0331705 	 0.812303 
1.0331851 	 0.935343 
1.0331998 	 0.979056 
1.0332146 	 0.986239 
1.0332292 	 0.986141 
1.0332439 	 0.990293 
1.0332587 	 0.991998 
1.0332733 	 0.999152 
1.0332881 	 1.006420 
1.0333028 	 1.005020 
1.0333174 	 1.006250 
1.0333322 	 1.000360 
1.0333469 	 0.997044 
1.0333617 	 0.982552 
1.0333763 	 0.982973 
1.0333910 	 0.990986 
1.0334058 	 0.986894 
1.0334204 	 0.977374 
1.0334352 	 0.965878 
1.0334499 	 0.976341 
1.0334646 	 0.989106 
1.0334793 	 1.000040 
1.0334940 	 1.003070 
1.0335088 	 0.990058 
1.0335234 	 0.980034 
1.0335381 	 0.997928 
1.0335529 	 0.998230 
1.0335675 	 1.002530 
1.0335823 	 1.007990 
1.0335970 	 1.019160 
1.0336117 	 1.013120 
1.0336264 	 0.991721 
1.0336411 	 0.987521 
1.0336559 	 0.989653 
1.0336705 	 0.989293 
1.0336852 	 0.991103 
1.0337000 	 0.995738 
1.0337147 	 1.000730 
1.0337294 	 0.996011 
1.0337441 	 1.001570 
1.0337588 	 1.008250 
1.0337735 	 1.001220 
1.0337882 	 0.998821 
1.0338030 	 0.995298 
1.0338176 	 1.001180 
1.0338323 	 1.000240 
1.0338471 	 0.996564 
1.0338618 	 1.008830 
1.0338765 	 1.023790 
1.0338912 	 1.016740 
1.0339059 	 1.012870 
1.0339206 	 1.019280 
1.0339353 	 1.008340 
1.0339501 	 1.000760 
1.0339648 	 1.002320 
1.0339794 	 0.989099 
1.0339942 	 0.997525 
1.0340089 	 0.997758 
1.0340236 	 1.000150 
1.0340383 	 1.012810 
1.0340530 	 1.018390 
1.0340677 	 1.009030 
1.0340824 	 1.017050 
1.0340971 	 1.002390 
1.0341119 	 0.987489 
1.0341265 	 0.999316 
1.0341413 	 0.993891 
1.0341560 	 1.000670 
1.0341706 	 1.018990 
1.0341854 	 1.026120 
1.0342001 	 1.018400 
1.0342149 	 1.022310 
1.0342295 	 1.014630 
1.0342442 	 0.998801 
1.0342590 	 0.990084 
1.0342736 	 0.997919 
1.0342884 	 0.998076 
1.0343031 	 1.005380 
1.0343177 	 1.004260 
1.0343325 	 1.018490 
1.0343472 	 1.010340 
1.0343620 	 1.008330 
1.0343766 	 1.008770 
1.0343913 	 0.998987 
1.0344061 	 0.998843 
1.0344207 	 0.994924 
1.0344355 	 1.001950 
1.0344502 	 1.004300 
1.0344648 	 1.001930 
1.0344796 	 0.970251 
1.0344943 	 0.942944 
1.0345091 	 0.926670 
1.0345237 	 0.939477 
1.0345384 	 0.973619 
1.0345532 	 0.991386 
1.0345678 	 0.975028 
1.0345826 	 0.989294 
1.0345973 	 0.997599 
1.0346119 	 0.994986 
1.0346267 	 0.994520 
1.0346414 	 1.009510 
1.0346562 	 1.005650 
1.0346708 	 0.998105 
1.0346855 	 0.990665 
1.0347003 	 0.986234 
1.0347149 	 0.981797 
1.0347297 	 0.985691 
1.0347444 	 0.983152 
1.0347590 	 0.959369 
1.0347738 	 0.908416 
1.0347885 	 0.830785 
1.0348033 	 0.802171 
1.0348179 	 0.846195 
1.0348326 	 0.925432 
1.0348474 	 0.966295 
1.0348620 	 0.976581 
1.0348768 	 0.983101 
1.0348915 	 0.991422 
1.0349061 	 0.992947 
1.0349209 	 0.991445 
1.0349356 	 0.990765 
1.0349503 	 0.995923 
1.0349650 	 0.991920 
1.0349797 	 0.989428 
1.0349945 	 0.978617 
1.0350091 	 0.978636 
1.0350238 	 0.975143 
1.0350386 	 0.979239 
1.0350533 	 0.983104 
1.0350680 	 0.987179 
1.0350827 	 0.998370 
1.0350974 	 0.997241 
1.0351121 	 0.996314 
1.0351268 	 0.988138 
1.0351416 	 0.980052 
1.0351562 	 0.982024 
1.0351709 	 0.978920 
1.0351857 	 0.975283 
1.0352004 	 0.956502 
1.0352151 	 0.951420 
1.0352298 	 0.967083 
1.0352445 	 0.981416 
1.0352592 	 0.990044 
1.0352739 	 0.980037 
1.0352887 	 0.977708 
1.0353034 	 0.982552 
1.0353180 	 0.991141 
1.0353328 	 0.990497 
1.0353475 	 0.984112 
1.0353622 	 0.998869 
1.0353769 	 0.993363 
1.0353916 	 0.996496 
1.0354064 	 0.993056 
1.0354210 	 0.987098 
1.0354358 	 0.978811 
1.0354505 	 0.981433 
1.0354651 	 0.989617 
1.0354799 	 0.994317 
1.0354946 	 1.003020 
1.0355093 	 1.003930 
1.0355240 	 1.000640 
1.0355387 	 0.994825 
1.0355535 	 0.989254 
1.0355681 	 0.983755 
1.0355829 	 0.990837 
1.0355976 	 0.975046 
1.0356122 	 0.976709 
1.0356270 	 0.981159 
1.0356417 	 0.993255 
1.0356565 	 1.003360 
1.0356711 	 0.999994 
1.0356858 	 1.000760 
1.0357006 	 1.000460 
1.0357152 	 0.989107 
1.0357299 	 0.988926 
1.0357447 	 0.990666 
1.0357593 	 0.989796 
1.0357741 	 0.984393 
1.0357888 	 0.974555 
1.0358034 	 0.976706 
1.0358182 	 0.984236 
1.0358329 	 0.992857 
1.0358477 	 1.001620 
1.0358623 	 1.002770 
1.0358770 	 0.999443 
1.0358918 	 0.994645 
1.0359064 	 0.991725 
1.0359212 	 0.991496 
1.0359359 	 1.004770 
1.0359505 	 1.007040 
1.0359653 	 1.002810 
1.0359800 	 0.998858 
1.0359948 	 0.996490 
1.0360094 	 0.988882 
1.0360241 	 0.998462 
1.0360389 	 1.000270 
1.0360535 	 0.993147 
1.0360683 	 0.995402 
1.0360830 	 1.002390 
1.0360976 	 1.006970 
1.0361124 	 1.007940 
1.0361271 	 0.992481 
1.0361419 	 0.996351 
1.0361565 	 0.999022 
1.0361712 	 0.992417 
1.0361860 	 1.000000 
1.0362006 	 1.006920 
1.0362154 	 0.998791 
1.0362301 	 0.999345 
1.0362448 	 1.014050 
1.0362595 	 1.028230 
1.0362742 	 1.014520 
1.0362890 	 0.991322 
1.0363036 	 0.982691 
1.0363183 	 0.994618 
1.0363331 	 0.994379 
1.0363477 	 0.991880 
1.0363625 	 0.999520 
1.0363772 	 0.994061 
1.0363919 	 1.002760 
1.0364066 	 1.007930 
1.0364213 	 1.015940 
1.0364361 	 1.007530 
1.0364507 	 1.003100 
1.0364654 	 0.998559 
1.0364802 	 0.989717 
1.0364949 	 0.991463 
1.0365096 	 0.997841 
1.0365243 	 0.995363 
1.0365390 	 0.993738 
1.0365537 	 0.995247 
1.0365684 	 0.998782 
1.0365831 	 0.994981 
1.0365978 	 0.987275 
1.0366125 	 0.995747 
1.0366273 	 1.000580 
1.0366420 	 1.004160 
1.0366566 	 1.003370 
1.0366714 	 1.003650 
1.0366861 	 0.991451 
1.0367008 	 0.993753 
1.0367155 	 0.978956 
1.0367302 	 0.988867 
1.0367450 	 0.986350 
1.0367596 	 0.995360 
1.0367744 	 0.984035 
1.0367891 	 0.979159 
1.0368037 	 0.993810 
1.0368185 	 0.972638 
1.0368332 	 0.985908 
1.0368479 	 1.001310 
1.0368626 	 0.996651 
1.0368773 	 0.986232 
1.0368921 	 0.981414 
1.0369067 	 0.985866 
1.0369215 	 0.995574 
1.0369362 	 0.995234 
1.0369508 	 0.999171 
1.0369656 	 1.010570 
1.0369803 	 1.012840 
1.0369951 	 1.000850 
1.0370097 	 1.000600 
1.0370244 	 0.989202 
1.0370392 	 0.986120 
1.0370538 	 0.986116 
1.0370686 	 1.004960 
1.0370833 	 0.984710 
1.0370979 	 1.010480 
1.0371127 	 1.020240 
1.0371274 	 1.000010 
1.0371422 	 0.999728 
1.0371568 	 0.994747 
1.0371715 	 0.990946 
1.0371863 	 0.979325 
1.0372009 	 0.996325 
1.0372157 	 1.004470 
1.0372304 	 1.008400 
1.0372450 	 1.013760 
1.0372598 	 1.024440 


==> anc/HD21019/HD21019_75.dat <==
1.0090313 	 1.011620 
1.0090458 	 1.007080 
1.0090604 	 1.013970 
1.0090748 	 0.996801 
1.0090894 	 1.014430 
1.0091039 	 1.018890 
1.0091184 	 0.989863 
1.0091330 	 1.044000 
1.0091474 	 1.038390 
1.0091619 	 1.066960 
1.0091765 	 1.044750 
1.0091910 	 1.079370 
1.0092056 	 1.032060 
1.0092200 	 1.096240 
1.0092345 	 1.029300 
1.0092491 	 1.024020 
1.0092636 	 1.004310 
1.0092782 	 0.991809 
1.0092926 	 1.013380 
1.0093071 	 1.017020 
1.0093217 	 1.033680 
1.0093362 	 1.031290 
1.0093508 	 1.019780 
1.0093652 	 1.026720 
1.0093797 	 1.049630 
1.0093943 	 1.014480 
1.0094088 	 1.015450 
1.0094234 	 1.057050 
1.0094378 	 1.029550 
1.0094523 	 1.057750 
1.0094669 	 1.044080 
1.0094814 	 0.998594 
1.0094960 	 1.019300 
1.0095104 	 1.029700 
1.0095249 	 1.040260 
1.0095395 	 1.026070 
1.0095540 	 1.073150 
1.0095686 	 1.033240 
1.0095830 	 1.013980 
1.0095975 	 0.989485 
1.0096121 	 1.010130 
1.0096266 	 1.035040 
1.0096412 	 1.021790 
1.0096556 	 1.017690 
1.0096701 	 1.005370 
1.0096847 	 1.024330 
1.0096992 	 1.054800 
1.0097138 	 1.065450 
1.0097282 	 1.024880 
1.0097427 	 1.036430 
1.0097573 	 1.022870 
1.0097718 	 1.077840 
1.0097864 	 1.045790 
1.0098008 	 0.964699 
1.0098153 	 0.978359 
1.0098299 	 1.041690 
1.0098444 	 1.047460 
1.0098590 	 1.030890 
1.0098734 	 1.056080 
1.0098879 	 1.026340 
1.0099025 	 0.981375 
1.0099170 	 0.985289 
1.0099316 	 0.981378 
1.0099460 	 0.987153 
1.0099605 	 1.025570 
1.0099751 	 1.012540 
1.0099896 	 0.996596 
1.0100042 	 1.012310 
1.0100186 	 1.023440 
1.0100331 	 1.004190 
1.0100477 	 1.001710 
1.0100622 	 1.003850 
1.0100768 	 1.025020 
1.0100912 	 1.012840 
1.0101057 	 1.026820 
1.0101203 	 0.999683 
1.0101348 	 0.991167 
1.0101494 	 1.026960 
1.0101639 	 1.019550 
1.0101783 	 1.019160 
1.0101929 	 0.989152 
1.0102074 	 0.984545 
1.0102220 	 1.002460 
1.0102365 	 1.037760 
1.0102509 	 1.011310 
1.0102655 	 1.056810 
1.0102800 	 1.036890 
1.0102946 	 1.013980 
1.0103091 	 1.002370 
1.0103235 	 1.019990 
1.0103381 	 0.978522 
1.0103526 	 0.959525 
1.0103672 	 0.996053 
1.0103817 	 0.962742 
1.0103961 	 0.989757 
1.0104107 	 1.025460 
1.0104252 	 1.044820 
1.0104398 	 1.016770 
1.0104543 	 1.013060 
1.0104687 	 1.029040 
1.0104833 	 1.044390 
1.0104978 	 1.010160 
1.0105124 	 1.039450 
1.0105269 	 1.029480 
1.0105413 	 1.028490 
1.0105559 	 0.979873 
1.0105704 	 1.013040 
1.0105850 	 1.052410 
1.0105995 	 1.023960 
1.0106139 	 1.018590 
1.0106285 	 1.008100 
1.0106430 	 0.986219 
1.0106575 	 1.043750 
1.0106721 	 1.060990 
1.0106865 	 1.021750 
1.0107011 	 1.011740 
1.0107156 	 0.995104 
1.0107301 	 1.000810 
1.0107447 	 0.996703 
1.0107591 	 1.005790 
1.0107737 	 1.020470 
1.0107882 	 1.015190 
1.0108027 	 1.042710 
1.0108173 	 1.017430 
1.0108317 	 1.035110 
1.0108463 	 1.021380 
1.0108608 	 1.001350 
1.0108753 	 1.017720 
1.0108899 	 0.994839 
1.0109043 	 1.004210 
1.0109189 	 1.000520 
1.0109334 	 1.005140 
1.0109479 	 1.001090 
1.0109625 	 1.000000 
1.0109769 	 0.972171 
1.0109915 	 1.000270 
1.0110060 	 0.989766 
1.0110205 	 1.013180 
1.0110351 	 1.002400 
1.0110495 	 0.994648 
1.0110641 	 0.987270 
1.0110786 	 0.981701 
1.0110931 	 1.008780 
1.0111077 	 0.984412 
1.0111221 	 0.979296 
1.0111367 	 0.990103 
1.0111512 	 1.024860 
1.0111657 	 1.015420 
1.0111803 	 1.000210 
1.0111947 	 1.015450 
1.0112092 	 1.003930 
1.0112238 	 1.030820 
1.0112383 	 1.039230 
1.0112529 	 1.013970 
1.0112674 	 0.997074 
1.0112818 	 0.978072 
1.0112964 	 1.009990 
1.0113109 	 1.023540 
1.0113255 	 1.016710 
1.0113400 	 1.014550 
1.0113544 	 1.024830 
1.0113690 	 1.039490 
1.0113835 	 1.063110 
1.0113981 	 1.047640 
1.0114126 	 1.023700 
1.0114270 	 1.024590 
1.0114416 	 1.023860 
1.0114561 	 1.020980 
1.0114707 	 0.987216 
1.0114852 	 1.013270 
1.0114996 	 1.027120 
1.0115142 	 1.033830 
1.0115287 	 1.031560 
1.0115433 	 1.003720 
1.0115578 	 1.013020 
1.0115722 	 1.011260 
1.0115868 	 1.004710 
1.0116013 	 1.003150 
1.0116159 	 0.993680 
1.0116304 	 1.009540 
1.0116448 	 1.011990 
1.0116594 	 1.008630 
1.0116739 	 1.005990 
1.0116885 	 1.017480 
1.0117030 	 1.023600 
1.0117174 	 1.022390 
1.0117320 	 0.994779 
1.0117465 	 1.023230 
1.0117611 	 1.011700 
1.0117756 	 1.006550 
1.0117900 	 0.983815 
1.0118046 	 0.957979 
1.0118191 	 0.980166 
1.0118337 	 0.997508 
1.0118482 	 0.983220 
1.0118626 	 0.995280 
1.0118772 	 1.024330 
1.0118917 	 1.022750 
1.0119063 	 0.995344 
1.0119208 	 1.017860 
1.0119352 	 1.008170 
1.0119498 	 0.998580 
1.0119643 	 1.012870 
1.0119789 	 1.016290 
1.0119934 	 0.998840 
1.0120078 	 1.014460 
1.0120224 	 0.992631 
1.0120369 	 1.000620 
1.0120515 	 0.995224 
1.0120660 	 1.020010 
1.0120804 	 1.015410 
1.0120950 	 0.996756 
1.0121095 	 1.036440 
1.0121241 	 1.056530 
1.0121386 	 0.994194 
1.0121530 	 1.012550 
1.0121676 	 1.020340 
1.0121821 	 1.026520 
1.0121967 	 1.021760 
1.0122112 	 1.007070 
1.0122256 	 0.989961 
1.0122402 	 1.008350 
1.0122547 	 0.992977 
1.0122693 	 0.974372 
1.0122838 	 1.006780 
1.0122982 	 0.986996 
1.0123128 	 1.014870 
1.0123273 	 1.003340 
1.0123419 	 1.017890 
1.0123564 	 1.024610 
1.0123708 	 1.036310 
1.0123854 	 1.016800 
1.0123999 	 1.028570 
1.0124145 	 1.007550 
1.0124290 	 1.003060 
1.0124435 	 0.989555 
1.0124580 	 0.987041 
1.0124725 	 0.979235 
1.0124871 	 1.023610 
1.0125016 	 1.020510 
1.0125161 	 1.012870 
1.0125306 	 1.013250 
1.0125451 	 1.012950 
1.0125597 	 1.009120 
1.0125742 	 0.986451 
1.0125887 	 1.014910 
1.0126032 	 1.025800 
1.0126177 	 1.011640 
1.0126323 	 1.021670 
1.0126468 	 1.028370 
1.0126613 	 1.020260 
1.0126758 	 1.006080 
1.0126903 	 1.012980 
1.0127048 	 1.002540 
1.0127194 	 0.999497 
1.0127339 	 1.008340 
1.0127484 	 1.017390 
1.0127629 	 0.974569 
1.0127774 	 0.967288 
1.0127920 	 0.925789 
1.0128065 	 0.956155 
1.0128210 	 0.984131 
1.0128355 	 1.012990 
1.0128500 	 1.020900 
1.0128646 	 1.008680 
1.0128791 	 0.996648 
1.0128936 	 1.017650 
1.0129081 	 0.989865 
1.0129226 	 1.007590 
1.0129372 	 1.002140 
1.0129517 	 1.039000 
1.0129662 	 1.016320 
1.0129807 	 1.002970 
1.0129952 	 1.006620 
1.0130098 	 1.007480 
1.0130243 	 0.987688 
1.0130388 	 0.995784 
1.0130533 	 1.010490 
1.0130678 	 1.000270 
1.0130824 	 0.999561 
1.0130969 	 1.017300 
1.0131114 	 0.984997 
1.0131259 	 1.004140 
1.0131404 	 0.992499 
1.0131550 	 0.978867 
1.0131695 	 0.998496 
1.0131840 	 0.990165 
1.0131985 	 0.991414 
1.0132130 	 1.001660 
1.0132276 	 0.989958 
1.0132421 	 0.989535 
1.0132565 	 1.004510 
1.0132711 	 0.990853 
1.0132856 	 0.996137 
1.0133002 	 1.004240 
1.0133147 	 1.008110 
1.0133291 	 1.019860 
1.0133437 	 1.024160 
1.0133582 	 1.015180 
1.0133728 	 1.013980 
1.0133873 	 0.998371 
1.0134017 	 1.011420 
1.0134163 	 1.012580 
1.0134308 	 1.005850 
1.0134454 	 1.009850 
1.0134599 	 1.004050 
1.0134743 	 1.003890 
1.0134889 	 1.005090 
1.0135034 	 1.007160 
1.0135180 	 0.999625 
1.0135325 	 1.005000 
1.0135471 	 0.999496 
1.0135615 	 1.004790 
1.0135760 	 1.014210 
1.0135906 	 0.991706 
1.0136051 	 0.997985 
1.0136197 	 0.996602 
1.0136341 	 1.002950 
1.0136486 	 1.004960 
1.0136632 	 1.006970 
1.0136777 	 0.992530 
1.0136923 	 0.994801 
1.0137067 	 0.994862 
1.0137212 	 0.983695 
1.0137358 	 0.982199 
1.0137503 	 0.997908 
1.0137649 	 1.013470 
1.0137793 	 1.004980 
1.0137938 	 1.009260 
1.0138084 	 1.015230 
1.0138229 	 0.997283 
1.0138375 	 0.990204 
1.0138519 	 1.002090 
1.0138664 	 0.988710 
1.0138810 	 0.984012 
1.0138955 	 1.004070 
1.0139101 	 0.983993 
1.0139245 	 1.003390 
1.0139390 	 1.009840 
1.0139536 	 0.999186 
1.0139681 	 0.998520 
1.0139827 	 0.981381 
1.0139971 	 1.002090 
1.0140116 	 1.005170 
1.0140262 	 1.004910 
1.0140407 	 0.997920 
1.0140553 	 0.999340 
1.0140697 	 1.000690 
1.0140842 	 1.031670 
1.0140988 	 1.013100 
1.0141133 	 1.003370 
1.0141279 	 0.985458 
1.0141423 	 0.983712 
1.0141568 	 0.997151 
1.0141714 	 1.007940 
1.0141859 	 0.997193 
1.0142004 	 1.004180 
1.0142149 	 1.028060 
1.0142294 	 1.021790 
1.0142440 	 1.021930 
1.0142585 	 1.023440 
1.0142730 	 1.009830 
1.0142875 	 1.012410 
1.0143020 	 0.997819 
1.0143166 	 1.005440 
1.0143311 	 1.014940 
1.0143456 	 0.997360 
1.0143601 	 1.001330 
1.0143746 	 1.004960 
1.0143892 	 1.009690 
1.0144037 	 1.005070 
1.0144182 	 0.995290 
1.0144327 	 1.013350 
1.0144472 	 0.970951 
1.0144618 	 1.009280 
1.0144763 	 0.996645 
1.0144908 	 1.003460 
1.0145053 	 1.017670 
1.0145198 	 1.015480 
1.0145344 	 1.019940 
1.0145489 	 1.015920 
1.0145634 	 1.017820 
1.0145779 	 1.032810 
1.0145924 	 0.993222 
1.0146070 	 1.008540 
1.0146215 	 1.006840 
1.0146360 	 1.009290 
1.0146506 	 1.017670 
1.0146650 	 0.997653 
1.0146796 	 0.982450 
1.0146941 	 1.006210 
1.0147086 	 0.995901 
1.0147232 	 0.992684 
1.0147376 	 1.000310 
1.0147521 	 1.001850 
1.0147667 	 0.996811 
1.0147812 	 0.994928 
1.0147958 	 1.008780 
1.0148102 	 1.001640 
1.0148247 	 1.003140 
1.0148393 	 1.016000 
1.0148538 	 1.004870 
1.0148684 	 1.000520 
1.0148828 	 0.994997 
1.0148973 	 0.990700 
1.0149119 	 0.987919 
1.0149264 	 0.964415 
1.0149410 	 0.922282 
1.0149554 	 0.866304 
1.0149699 	 0.847527 
1.0149845 	 0.896192 
1.0149990 	 0.962924 
1.0150136 	 0.992458 
1.0150280 	 1.004800 
1.0150425 	 0.984788 
1.0150571 	 0.995779 
1.0150716 	 1.013180 
1.0150862 	 1.024240 
1.0151006 	 1.019150 
1.0151151 	 1.010540 
1.0151297 	 1.002710 
1.0151442 	 1.012140 
1.0151588 	 1.028880 
1.0151732 	 0.990625 
1.0151877 	 1.005900 
1.0152023 	 1.005700 
1.0152168 	 1.005000 
1.0152314 	 1.002980 
1.0152458 	 1.005620 
1.0152603 	 1.004310 
1.0152749 	 1.023280 
1.0152894 	 1.014140 
1.0153040 	 1.009750 
1.0153184 	 0.993289 
1.0153329 	 0.996611 
1.0153475 	 1.002080 
1.0153620 	 1.003610 
1.0153766 	 1.005570 
1.0153910 	 1.022890 
1.0154055 	 0.993030 
1.0154201 	 0.999719 
1.0154346 	 1.007980 
1.0154492 	 0.991018 
1.0154636 	 0.997494 
1.0154781 	 1.016570 
1.0154927 	 0.989094 
1.0155072 	 1.013250 
1.0155218 	 1.009180 
1.0155362 	 0.994023 
1.0155507 	 0.995760 
1.0155653 	 1.000290 
1.0155798 	 1.001800 
1.0155944 	 1.014850 
1.0156088 	 1.015100 
1.0156233 	 0.992711 
1.0156379 	 0.999673 
1.0156524 	 0.989308 
1.0156670 	 1.013980 
1.0156814 	 1.026540 
1.0156959 	 1.013370 
1.0157105 	 0.999620 
1.0157250 	 0.990442 
1.0157396 	 0.984653 
1.0157540 	 0.976067 
1.0157685 	 0.992999 
1.0157831 	 0.997186 
1.0157976 	 1.008370 
1.0158122 	 1.010900 
1.0158267 	 1.006050 
1.0158411 	 0.998395 
1.0158557 	 1.000120 
1.0158702 	 0.995038 
1.0158848 	 0.993182 
1.0158993 	 0.989118 
1.0159137 	 0.988655 
1.0159283 	 0.971166 
1.0159428 	 0.985277 
1.0159574 	 0.997720 
1.0159719 	 1.011060 
1.0159863 	 0.988758 
1.0160009 	 1.003650 
1.0160154 	 0.994445 
1.0160300 	 0.983821 
1.0160445 	 0.983836 
1.0160589 	 0.995083 
1.0160735 	 0.986638 
1.0160880 	 1.004990 
1.0161026 	 1.000820 
1.0161171 	 0.999879 
1.0161315 	 0.980039 
1.0161461 	 0.986411 
1.0161606 	 0.994699 
1.0161752 	 0.995996 
1.0161897 	 0.991826 
1.0162041 	 1.004460 
1.0162187 	 1.003830 
1.0162332 	 1.011500 
1.0162477 	 1.003450 
1.0162623 	 1.019410 
1.0162767 	 1.014390 
1.0162913 	 1.013710 
1.0163058 	 1.012970 
1.0163203 	 1.007730 
1.0163349 	 1.010140 
1.0163493 	 0.999808 
1.0163639 	 1.003560 
1.0163784 	 1.001310 
1.0163929 	 0.996758 
1.0164075 	 1.010640 
1.0164219 	 1.008060 
1.0164365 	 1.000130 
1.0164510 	 1.007470 
1.0164655 	 1.009290 
1.0164801 	 0.997351 
1.0164945 	 1.008610 
1.0165091 	 1.008650 
1.0165236 	 0.996468 
1.0165381 	 0.998783 
1.0165527 	 1.000130 
1.0165671 	 0.995799 
1.0165817 	 0.996853 
1.0165962 	 1.000020 
1.0166107 	 0.999941 
1.0166253 	 0.992229 
1.0166397 	 0.999957 
1.0166543 	 1.009230 
1.0166688 	 1.000000 
1.0166833 	 0.997216 
1.0166979 	 1.005290 
1.0167123 	 1.005010 
1.0167269 	 1.008080 
1.0167414 	 1.007480 
1.0167559 	 1.001550 
1.0167705 	 0.992242 
1.0167849 	 1.007510 
1.0167994 	 1.011330 
1.0168140 	 1.000230 
1.0168285 	 0.986035 
1.0168431 	 0.997397 
1.0168576 	 1.001940 
1.0168720 	 0.994358 
1.0168866 	 0.996795 
1.0169011 	 1.006000 
1.0169157 	 1.010580 
1.0169302 	 1.003710 
1.0169446 	 1.003260 
1.0169592 	 0.998658 
1.0169737 	 0.992798 
1.0169883 	 0.999758 
1.0170028 	 0.987821 
1.0170172 	 0.983311 
1.0170318 	 0.995700 
1.0170463 	 1.006560 
1.0170609 	 1.008420 
1.0170754 	 1.002260 
1.0170898 	 1.010240 
1.0171044 	 0.998125 
1.0171189 	 0.980107 
1.0171335 	 0.992251 
1.0171480 	 0.958049 
1.0171624 	 0.966752 
1.0171770 	 0.972908 
1.0171915 	 0.990758 
1.0172061 	 1.002350 
1.0172206 	 1.010380 
1.0172350 	 1.000770 
1.0172496 	 0.993666 
1.0172641 	 1.000040 
1.0172787 	 1.045450 
1.0172932 	 1.000660 
1.0173076 	 0.993471 
1.0173222 	 0.999301 
1.0173367 	 1.003780 
1.0173513 	 1.003210 
1.0173658 	 1.006690 
1.0173802 	 0.998801 
1.0173948 	 0.999938 
1.0174093 	 0.995848 
1.0174239 	 0.998147 
1.0174384 	 1.002920 
1.0174528 	 0.999032 
1.0174674 	 0.998126 
1.0174819 	 0.999276 
1.0174965 	 1.002370 
1.0175110 	 0.999381 
1.0175254 	 0.997820 
1.0175400 	 0.987284 
1.0175545 	 1.000390 
1.0175691 	 0.996223 
1.0175836 	 0.986023 
1.0175980 	 0.984041 
1.0176126 	 0.995221 
1.0176271 	 0.993361 
1.0176417 	 0.990728 
1.0176562 	 0.994922 
1.0176706 	 0.994416 
1.0176852 	 0.989580 
1.0176997 	 0.985068 
1.0177143 	 0.999308 
1.0177288 	 0.995564 
1.0177432 	 0.992010 
1.0177578 	 0.988458 
1.0177723 	 0.990274 
1.0177869 	 0.990824 
1.0178014 	 0.999356 
1.0178158 	 1.002270 
1.0178304 	 1.001840 
1.0178449 	 0.991274 
1.0178595 	 0.991163 
1.0178740 	 0.984634 
1.0178884 	 0.991036 
1.0179030 	 1.003220 
1.0179175 	 0.996949 
1.0179321 	 0.993879 
1.0179466 	 1.002310 
1.0179610 	 1.003360 
1.0179756 	 0.999616 
1.0179901 	 0.997356 
1.0180047 	 0.997212 
1.0180192 	 0.987575 
1.0180337 	 0.998339 
1.0180482 	 1.004930 
1.0180627 	 1.006000 
1.0180773 	 1.001570 
1.0180918 	 0.994522 
1.0181063 	 0.995074 
1.0181208 	 0.998716 
1.0181353 	 0.987504 
1.0181499 	 0.995819 
1.0181644 	 0.998700 
1.0181789 	 0.989675 
1.0181934 	 0.990280 
1.0182079 	 0.998024 
1.0182225 	 1.006820 
1.0182370 	 1.007270 
1.0182515 	 0.999672 
1.0182660 	 0.989409 
1.0182805 	 0.998344 
1.0182950 	 1.004640 
1.0183096 	 1.013200 
1.0183241 	 1.004080 
1.0183386 	 0.993526 
1.0183531 	 0.982275 
1.0183676 	 0.981005 
1.0183822 	 0.985472 
1.0183967 	 0.994549 
1.0184112 	 0.996314 
1.0184257 	 1.001150 
1.0184402 	 0.997702 
1.0184548 	 0.991152 
1.0184693 	 1.003620 
1.0184838 	 1.009030 
1.0184983 	 1.006260 
1.0185128 	 1.007670 
1.0185274 	 1.004770 
1.0185419 	 1.000380 
1.0185564 	 0.995681 
1.0185709 	 0.998602 
1.0185854 	 1.005030 
1.0186000 	 1.013230 
1.0186145 	 1.002150 
1.0186290 	 1.000990 
1.0186435 	 1.003110 
1.0186580 	 0.999803 
1.0186726 	 0.994959 
1.0186871 	 1.009490 
1.0187016 	 1.005630 
1.0187161 	 0.991345 
1.0187306 	 1.013710 
1.0187452 	 1.007070 
1.0187597 	 1.006210 
1.0187742 	 1.006990 
1.0187887 	 1.005920 
1.0188032 	 1.011940 
1.0188178 	 1.008450 
1.0188323 	 1.008610 
1.0188468 	 0.995727 
1.0188613 	 1.003710 
1.0188758 	 1.003510 
1.0188904 	 1.007780 
1.0189049 	 1.006200 
1.0189193 	 1.015050 
1.0189339 	 1.006980 
1.0189484 	 1.004940 
1.0189630 	 1.010990 
1.0189775 	 1.007900 
1.0189919 	 1.012730 
1.0190065 	 1.011740 
1.0190210 	 1.010320 
1.0190356 	 1.012260 
1.0190501 	 0.999717 
1.0190645 	 0.999994 
1.0190791 	 0.997144 
1.0190936 	 0.999500 
1.0191082 	 0.998401 
1.0191227 	 1.001390 
1.0191371 	 1.011130 
1.0191517 	 1.014310 
1.0191662 	 1.019830 
1.0191808 	 1.015130 
1.0191953 	 1.017920 
1.0192099 	 1.008290 
1.0192243 	 1.017020 
1.0192388 	 1.003010 
1.0192534 	 1.012790 
1.0192679 	 1.012610 
1.0192825 	 1.005400 
1.0192969 	 0.988414 
1.0193114 	 0.994486 
1.0193260 	 1.003560 
1.0193405 	 1.005260 
1.0193551 	 1.005620 
1.0193695 	 1.006450 
1.0193840 	 1.009040 
1.0193986 	 1.006220 
1.0194131 	 1.020510 
1.0194277 	 1.006400 
1.0194421 	 0.999290 
1.0194566 	 1.005850 
1.0194712 	 1.010270 
1.0194857 	 1.005960 
1.0195003 	 1.001480 
1.0195147 	 1.005860 
1.0195292 	 1.002290 
1.0195438 	 0.995076 
1.0195583 	 1.011210 
1.0195729 	 0.997511 
1.0195873 	 1.000520 
1.0196018 	 1.010120 
1.0196164 	 1.016100 
1.0196309 	 0.998961 
1.0196455 	 1.002480 
1.0196599 	 1.004080 
1.0196744 	 0.999107 
1.0196890 	 0.998284 
1.0197035 	 0.995383 
1.0197181 	 0.974505 
1.0197325 	 0.949714 
1.0197470 	 0.929824 
1.0197616 	 0.943109 
1.0197761 	 0.979544 
1.0197906 	 0.997959 
1.0198051 	 0.999628 
1.0198196 	 0.996557 
1.0198342 	 1.003180 
1.0198487 	 0.998508 
1.0198632 	 1.003240 
1.0198777 	 0.999335 
1.0198922 	 0.996018 
1.0199068 	 0.979123 
1.0199213 	 0.969408 
1.0199358 	 0.962394 
1.0199503 	 0.964181 
1.0199648 	 0.976428 
1.0199794 	 1.002760 
1.0199939 	 1.007820 
1.0200084 	 1.020590 
1.0200229 	 0.997446 
1.0200374 	 1.000910 
1.0200520 	 0.998236 
1.0200665 	 1.004380 
1.0200810 	 0.986389 
1.0200955 	 0.993620 
1.0201100 	 0.989765 
1.0201246 	 0.980854 
1.0201391 	 0.996479 
1.0201536 	 0.994244 
1.0201681 	 0.986963 
1.0201826 	 1.000680 
1.0201972 	 0.999550 
1.0202117 	 1.005970 
1.0202262 	 0.992150 
1.0202408 	 0.992593 
1.0202552 	 0.989141 
1.0202698 	 0.995694 
1.0202843 	 1.003830 
1.0202988 	 0.998650 
1.0203134 	 1.002930 
1.0203278 	 1.017270 
1.0203424 	 1.033260 
1.0203569 	 1.001100 
1.0203714 	 0.993941 
1.0203860 	 1.000670 
1.0204004 	 1.000150 
1.0204149 	 0.985661 
1.0204295 	 0.997479 
1.0204440 	 0.996648 
1.0204586 	 0.996098 
1.0204730 	 1.004730 
1.0204875 	 1.001990 
1.0205021 	 0.998615 
1.0205166 	 0.992200 
1.0205312 	 0.998687 
1.0205456 	 1.000600 
1.0205601 	 0.994533 
1.0205747 	 1.000770 
1.0205892 	 1.003850 
1.0206038 	 0.996882 
1.0206182 	 0.994879 
1.0206327 	 0.987520 
1.0206473 	 0.985601 
1.0206618 	 0.988027 
1.0206764 	 0.984475 
1.0206908 	 0.991213 
1.0207053 	 0.985482 
1.0207199 	 0.984071 
1.0207344 	 0.980031 
1.0207490 	 0.989193 
1.0207634 	 0.989540 
1.0207779 	 0.981924 
1.0207925 	 0.977100 
1.0208070 	 0.988074 
1.0208216 	 0.986331 
1.0208360 	 0.989469 
1.0208505 	 0.982100 
1.0208651 	 0.994309 
1.0208796 	 0.998608 
1.0208942 	 0.985873 
1.0209086 	 0.984200 
1.0209231 	 0.978580 
1.0209377 	 0.989454 
1.0209522 	 0.985395 
1.0209668 	 0.985291 
1.0209812 	 0.984439 
1.0209957 	 0.989299 
1.0210103 	 0.986932 
1.0210248 	 0.978303 
1.0210394 	 0.979650 
1.0210538 	 0.995502 
1.0210683 	 0.993259 
1.0210829 	 0.987767 
1.0210974 	 0.984725 
1.0211120 	 0.992959 
1.0211264 	 0.983459 
1.0211409 	 0.982286 
1.0211555 	 0.982960 
1.0211700 	 0.987573 
1.0211846 	 1.000160 
1.0211990 	 0.997203 
1.0212135 	 1.005410 
1.0212281 	 0.997194 
1.0212426 	 0.982503 
1.0212572 	 0.986280 
1.0212716 	 0.995988 
1.0212861 	 0.980770 
1.0213007 	 0.973158 
1.0213152 	 0.974670 
1.0213298 	 0.993077 
1.0213442 	 1.000720 
1.0213587 	 0.993020 
1.0213733 	 0.986646 
1.0213878 	 0.985146 
1.0214024 	 0.976723 
1.0214169 	 0.979515 
1.0214313 	 0.980935 
1.0214459 	 0.973090 
1.0214604 	 0.970880 
1.0214750 	 0.977659 
1.0214895 	 0.980729 
1.0215039 	 0.980849 
1.0215185 	 0.976427 
1.0215330 	 0.983146 
1.0215476 	 0.977916 
1.0215621 	 0.975542 
1.0215765 	 0.978908 
1.0215911 	 0.980403 
1.0216056 	 0.997273 
1.0216202 	 0.984846 
1.0216347 	 0.989252 
1.0216491 	 0.992930 
1.0216637 	 0.990823 
1.0216782 	 0.992567 
1.0216928 	 0.976391 
1.0217073 	 0.973763 
1.0217217 	 0.976396 
1.0217363 	 0.977745 
1.0217508 	 0.975857 
1.0217654 	 1.010220 
1.0217799 	 1.005070 
1.0217943 	 0.978701 
1.0218089 	 0.976190 
1.0218234 	 0.982859 
1.0218379 	 0.995239 
1.0218525 	 0.985523 
1.0218669 	 0.983132 
1.0218815 	 0.979905 
1.0218960 	 0.978475 
1.0219105 	 0.980360 
1.0219251 	 1.005380 
1.0219395 	 1.003210 
1.0219541 	 0.994430 
1.0219686 	 0.979047 
1.0219831 	 0.982717 
1.0219977 	 0.975024 
1.0220121 	 0.976397 
1.0220267 	 0.961292 
1.0220412 	 0.911325 
1.0220557 	 0.840667 
1.0220703 	 0.810576 
1.0220847 	 0.850584 
1.0220993 	 0.923968 
1.0221138 	 0.968587 
1.0221283 	 0.984339 
1.0221429 	 0.980026 
1.0221573 	 0.962956 
1.0221719 	 0.978237 
1.0221864 	 0.980318 
1.0222009 	 0.998504 
1.0222155 	 0.994029 
1.0222299 	 0.993608 
1.0222445 	 0.989609 
1.0222590 	 0.949691 
1.0222735 	 0.920551 
1.0222881 	 0.925756 
1.0223025 	 0.942884 
1.0223171 	 0.976648 
1.0223316 	 0.981519 
1.0223461 	 0.984818 
1.0223607 	 0.992350 
1.0223751 	 0.999718 
1.0223897 	 0.985995 
1.0224042 	 0.983524 
1.0224187 	 0.971837 
1.0224333 	 0.976971 
1.0224477 	 0.978769 
1.0224622 	 0.991008 
1.0224768 	 0.984254 
1.0224913 	 0.992573 
1.0225059 	 0.987216 
1.0225204 	 0.987126 
1.0225348 	 0.996318 
1.0225494 	 0.996112 
1.0225639 	 0.986372 
1.0225785 	 0.973085 
1.0225930 	 0.984848 
1.0226074 	 0.996887 
1.0226220 	 0.994633 
1.0226365 	 0.999529 
1.0226511 	 0.996035 
1.0226656 	 1.005490 
1.0226800 	 0.995746 
1.0226946 	 0.986835 
1.0227091 	 0.992841 
1.0227237 	 0.981206 
1.0227382 	 0.979697 
1.0227526 	 0.986322 
1.0227672 	 0.995171 
1.0227817 	 0.987193 
1.0227963 	 0.988149 
1.0228108 	 0.992485 
1.0228252 	 0.993619 
1.0228398 	 1.000480 
1.0228543 	 0.994140 
1.0228689 	 0.984114 
1.0228834 	 0.976407 
1.0228978 	 0.979507 
1.0229124 	 0.969639 
1.0229269 	 0.979562 
1.0229415 	 0.965911 
1.0229560 	 0.969126 
1.0229704 	 0.989473 
1.0229850 	 1.000780 
1.0229995 	 0.990096 
1.0230141 	 0.985661 
1.0230286 	 0.986037 
1.0230430 	 0.986108 
1.0230576 	 0.992762 
1.0230721 	 0.983360 
1.0230867 	 0.974546 
1.0231012 	 0.977144 
1.0231156 	 0.978031 
1.0231302 	 0.999145 
1.0231447 	 1.000730 
1.0231593 	 0.986522 
1.0231738 	 0.974718 
1.0231882 	 0.971392 
1.0232028 	 0.986260 
1.0232173 	 0.965768 
1.0232319 	 0.967672 
1.0232464 	 0.977651 
1.0232608 	 0.981764 
1.0232754 	 0.989821 
1.0232899 	 0.996471 
1.0233045 	 0.997439 
1.0233190 	 1.003470 
1.0233334 	 0.993637 
1.0233480 	 0.973417 
1.0233625 	 0.972422 
1.0233771 	 0.985672 
1.0233916 	 1.011580 
1.0234060 	 1.007600 
1.0234206 	 0.995416 
1.0234351 	 1.001640 
1.0234497 	 0.976277 
1.0234642 	 0.978367 
1.0234786 	 1.000410 
1.0234932 	 0.988585 
1.0235077 	 0.977121 
1.0235223 	 0.964640 
1.0235368 	 0.988510 


==> anc/HD21019/HD21019_76.dat <==
0.9958439 	 0.995361 
0.9958582 	 1.022900 
0.9958725 	 0.981247 
0.9958868 	 0.931127 
0.9959011 	 0.929177 
0.9959154 	 1.030660 
0.9959297 	 1.025570 
0.9959440 	 1.027320 
0.9959583 	 1.061130 
0.9959726 	 0.976430 
0.9959869 	 0.916710 
0.9960012 	 0.956457 
0.9960155 	 0.954218 
0.9960298 	 0.961148 
0.9960441 	 0.966699 
0.9960584 	 0.978982 
0.9960727 	 1.001290 
0.9960870 	 0.989536 
0.9961013 	 1.000190 
0.9961156 	 0.980013 
0.9961299 	 0.990134 
0.9961442 	 0.965022 
0.9961585 	 0.987641 
0.9961728 	 1.008410 
0.9961871 	 0.997492 
0.9962014 	 0.972098 
0.9962157 	 1.002030 
0.9962300 	 1.038070 
0.9962443 	 1.040420 
0.9962586 	 0.981385 
0.9962729 	 0.984576 
0.9962872 	 0.974546 
0.9963015 	 0.969901 
0.9963158 	 0.997139 
0.9963301 	 1.010720 
0.9963444 	 1.023270 
0.9963587 	 1.022180 
0.9963730 	 1.020400 
0.9963873 	 0.975528 
0.9964016 	 0.997113 
0.9964159 	 0.982284 
0.9964302 	 0.980630 
0.9964445 	 1.004400 
0.9964588 	 0.995136 
0.9964731 	 0.999550 
0.9964874 	 0.995908 
0.9965017 	 1.000170 
0.9965160 	 0.998285 
0.9965303 	 0.988547 
0.9965446 	 1.028210 
0.9965589 	 0.997388 
0.9965732 	 0.955066 
0.9965875 	 0.980043 
0.9966018 	 0.967939 
0.9966161 	 1.028470 
0.9966304 	 1.029180 
0.9966447 	 1.015540 
0.9966590 	 0.974500 
0.9966733 	 1.005350 
0.9966876 	 1.024980 
0.9967019 	 1.020230 
0.9967162 	 1.002770 
0.9967305 	 0.994756 
0.9967448 	 0.982174 
0.9967591 	 0.983809 
0.9967734 	 1.012800 
0.9967877 	 1.077690 
0.9968020 	 1.059970 
0.9968163 	 1.029360 
0.9968306 	 1.001900 
0.9968449 	 1.009290 
0.9968592 	 0.950387 
0.9968735 	 1.015800 
0.9968878 	 0.989831 
0.9969021 	 0.992094 
0.9969164 	 1.014180 
0.9969307 	 1.017420 
0.9969450 	 1.012150 
0.9969593 	 0.997396 
0.9969736 	 1.003010 
0.9969879 	 1.024230 
0.9970022 	 0.989618 
0.9970165 	 1.007850 
0.9970308 	 1.051820 
0.9970451 	 0.999560 
0.9970594 	 0.983581 
0.9970737 	 1.009890 
0.9970880 	 0.987998 
0.9971023 	 0.956530 
0.9971166 	 0.989042 
0.9971309 	 0.999213 
0.9971452 	 1.016330 
0.9971595 	 1.010340 
0.9971738 	 0.993440 
0.9971881 	 0.966923 
0.9972024 	 0.998841 
0.9972167 	 1.053790 
0.9972310 	 1.024200 
0.9972453 	 1.015780 
0.9972596 	 1.004520 
0.9972739 	 1.000770 
0.9972882 	 1.024580 
0.9973025 	 0.999242 
0.9973168 	 1.007630 
0.9973311 	 0.968150 
0.9973454 	 0.949745 
0.9973597 	 1.004460 
0.9973740 	 0.996611 
0.9973883 	 1.026180 
0.9974026 	 1.035340 
0.9974169 	 1.026090 
0.9974312 	 1.027080 
0.9974455 	 1.009720 
0.9974598 	 1.030290 
0.9974741 	 1.017050 
0.9974884 	 1.014370 
0.9975027 	 1.018890 
0.9975170 	 1.024030 
0.9975313 	 0.990762 
0.9975456 	 1.027270 
0.9975599 	 1.029210 
0.9975742 	 1.020760 
0.9975885 	 0.985847 
0.9976028 	 0.960853 
0.9976171 	 1.081610 
0.9976314 	 1.060820 
0.9976457 	 1.010350 
0.9976600 	 1.005920 
0.9976743 	 0.996767 
0.9976886 	 1.005730 
0.9977029 	 1.029840 
0.9977172 	 1.033480 
0.9977315 	 1.019710 
0.9977458 	 0.974171 
0.9977601 	 0.976313 
0.9977744 	 0.972233 
0.9977887 	 0.987118 
0.9978030 	 1.005640 
0.9978173 	 0.991327 
0.9978316 	 1.000950 
0.9978459 	 1.012140 
0.9978602 	 1.016690 
0.9978745 	 0.987552 
0.9978888 	 0.957321 
0.9979031 	 0.969054 
0.9979174 	 1.000190 
0.9979317 	 0.967724 
0.9979460 	 1.007230 
0.9979603 	 1.013600 
0.9979746 	 1.001250 
0.9979889 	 1.012790 
0.9980032 	 0.990065 
0.9980175 	 0.988843 
0.9980318 	 0.974607 
0.9980461 	 1.016790 
0.9980604 	 1.011650 
0.9980747 	 0.975608 
0.9980890 	 0.955918 
0.9981033 	 0.985721 
0.9981176 	 1.011730 
0.9981319 	 1.042570 
0.9981462 	 0.988329 
0.9981605 	 0.974416 
0.9981748 	 0.978785 
0.9981891 	 1.000130 
0.9982034 	 0.998420 
0.9982177 	 0.989018 
0.9982320 	 0.982803 
0.9982463 	 1.006730 
0.9982606 	 0.999082 
0.9982749 	 0.969908 
0.9982892 	 0.991144 
0.9983035 	 1.009460 
0.9983178 	 0.977612 
0.9983321 	 0.991430 
0.9983464 	 0.991964 
0.9983607 	 0.988848 
0.9983750 	 1.028690 
0.9983893 	 1.041250 
0.9984036 	 1.013940 
0.9984179 	 1.004540 
0.9984322 	 1.001510 
0.9984465 	 0.998759 
0.9984608 	 0.981654 
0.9984751 	 0.987903 
0.9984894 	 0.991775 
0.9985037 	 1.018530 
0.9985180 	 0.992633 
0.9985323 	 1.006990 
0.9985466 	 1.020180 
0.9985609 	 0.985800 
0.9985752 	 0.981009 
0.9985895 	 0.998235 
0.9986038 	 0.996924 
0.9986181 	 0.984858 
0.9986324 	 1.002840 
0.9986467 	 1.009160 
0.9986610 	 1.011650 
0.9986753 	 1.019160 
0.9986896 	 0.994444 
0.9987039 	 0.999327 
0.9987182 	 0.993188 
0.9987325 	 0.969969 
0.9987468 	 1.000520 
0.9987611 	 1.024900 
0.9987754 	 1.000580 
0.9987897 	 0.995968 
0.9988040 	 0.997624 
0.9988183 	 1.007090 
0.9988326 	 1.020870 
0.9988469 	 1.044820 
0.9988612 	 1.018890 
0.9988755 	 1.006170 
0.9988898 	 1.038970 
0.9989041 	 1.006610 
0.9989184 	 1.026920 
0.9989327 	 1.014990 
0.9989470 	 1.023070 
0.9989613 	 1.037540 
0.9989756 	 0.986309 
0.9989899 	 1.007220 
0.9990042 	 1.010610 
0.9990185 	 1.037580 
0.9990328 	 0.980888 
0.9990471 	 0.962421 
0.9990614 	 0.969597 
0.9990757 	 0.963752 
0.9990900 	 0.981886 
0.9991043 	 1.003360 
0.9991186 	 1.007390 
0.9991329 	 0.989196 
0.9991472 	 0.998300 
0.9991615 	 1.013560 
0.9991758 	 0.987945 
0.9991901 	 0.995055 
0.9992044 	 0.995311 
0.9992187 	 1.045890 
0.9992330 	 0.994404 
0.9992473 	 0.994786 
0.9992616 	 0.982793 
0.9992759 	 0.993527 
0.9992902 	 0.992103 
0.9993045 	 1.005510 
0.9993188 	 0.990005 
0.9993331 	 1.030800 
0.9993474 	 1.013030 
0.9993617 	 0.998613 
0.9993760 	 0.991909 
0.9993903 	 1.017540 
0.9994046 	 1.004010 
0.9994189 	 1.000400 
0.9994332 	 1.012850 
0.9994475 	 1.033520 
0.9994618 	 1.015700 
0.9994761 	 1.009060 
0.9994904 	 1.030670 
0.9995047 	 1.034140 
0.9995190 	 1.019340 
0.9995333 	 1.014920 
0.9995476 	 1.005170 
0.9995619 	 0.988184 
0.9995762 	 1.008580 
0.9995905 	 1.007940 
0.9996048 	 0.994764 
0.9996191 	 1.001230 
0.9996334 	 1.007960 
0.9996477 	 1.013170 
0.9996620 	 1.028650 
0.9996763 	 1.031800 
0.9996906 	 1.021960 
0.9997049 	 1.010830 
0.9997192 	 0.954848 
0.9997335 	 0.936874 
0.9997478 	 0.970038 
0.9997621 	 1.010470 
0.9997764 	 1.013850 
0.9997907 	 1.015600 
0.9998050 	 1.002970 
0.9998193 	 1.006570 
0.9998336 	 1.006780 
0.9998479 	 0.982718 
0.9998622 	 1.001410 
0.9998765 	 0.989024 
0.9998908 	 1.010010 
0.9999051 	 0.991571 
0.9999194 	 0.996581 
0.9999337 	 1.001770 
0.9999480 	 1.021950 
0.9999623 	 1.036520 
0.9999766 	 1.038540 
0.9999909 	 1.011840 
1.0000051 	 1.003320 
1.0000194 	 1.025110 
1.0000337 	 1.017560 
1.0000480 	 0.997104 
1.0000623 	 1.009090 
1.0000767 	 1.029530 
1.0000910 	 1.004030 
1.0001053 	 1.010290 
1.0001196 	 0.992744 
1.0001339 	 1.010130 
1.0001482 	 0.993428 
1.0001625 	 0.969089 
1.0001768 	 0.992962 
1.0001911 	 0.981036 
1.0002054 	 1.001740 
1.0002197 	 0.972233 
1.0002340 	 0.999592 
1.0002483 	 1.004350 
1.0002626 	 0.987981 
1.0002769 	 1.016960 
1.0002912 	 1.011570 
1.0003055 	 1.012400 
1.0003198 	 1.012170 
1.0003341 	 1.025220 
1.0003483 	 0.999870 
1.0003626 	 0.991884 
1.0003769 	 0.996264 
1.0003912 	 1.052390 
1.0004056 	 1.011690 
1.0004199 	 1.017880 
1.0004342 	 1.017670 
1.0004485 	 1.013620 
1.0004628 	 1.028930 
1.0004771 	 1.014530 
1.0004914 	 1.010530 
1.0005057 	 1.001610 
1.0005200 	 0.986053 
1.0005343 	 0.999799 
1.0005486 	 0.982932 
1.0005629 	 1.014120 
1.0005772 	 1.005160 
1.0005915 	 1.002990 
1.0006058 	 1.008070 
1.0006201 	 1.016150 
1.0006344 	 1.013940 
1.0006487 	 1.012340 
1.0006630 	 1.008210 
1.0006772 	 0.994939 
1.0006915 	 1.014100 
1.0007058 	 1.010490 
1.0007201 	 0.999607 
1.0007344 	 1.003770 
1.0007488 	 1.019000 
1.0007631 	 1.017990 
1.0007774 	 1.022300 
1.0007917 	 1.010190 
1.0008060 	 1.009520 
1.0008203 	 0.986049 
1.0008346 	 1.003310 
1.0008489 	 0.989371 
1.0008632 	 1.009000 
1.0008775 	 1.015430 
1.0008918 	 1.010000 
1.0009061 	 1.008150 
1.0009204 	 0.992596 
1.0009347 	 1.023150 
1.0009490 	 1.001920 
1.0009633 	 1.013360 
1.0009776 	 1.006960 
1.0009919 	 1.017160 
1.0010061 	 1.011130 
1.0010204 	 1.001690 
1.0010347 	 1.009320 
1.0010490 	 1.011410 
1.0010633 	 1.015780 
1.0010777 	 1.020260 
1.0010920 	 1.016130 
1.0011063 	 0.991704 
1.0011206 	 0.998982 
1.0011349 	 0.999311 
1.0011492 	 1.014610 
1.0011635 	 1.008590 
1.0011778 	 1.021960 
1.0011921 	 1.000060 
1.0012064 	 1.012590 
1.0012207 	 1.041810 
1.0012350 	 1.040310 
1.0012493 	 1.023890 
1.0012636 	 1.024600 
1.0012779 	 1.024390 
1.0012922 	 0.995710 
1.0013065 	 0.996183 
1.0013208 	 1.011830 
1.0013351 	 1.024580 
1.0013493 	 1.019170 
1.0013636 	 0.993301 
1.0013779 	 0.995841 
1.0013922 	 1.005360 
1.0014066 	 0.996602 
1.0014209 	 0.997773 
1.0014352 	 0.992747 
1.0014495 	 1.014150 
1.0014638 	 1.009420 
1.0014781 	 1.002230 
1.0014924 	 1.005050 
1.0015067 	 1.019180 
1.0015210 	 1.002290 
1.0015353 	 1.004950 
1.0015496 	 1.005890 
1.0015639 	 1.025510 
1.0015782 	 1.023360 
1.0015925 	 1.018070 
1.0016068 	 0.999484 
1.0016211 	 1.014520 
1.0016354 	 1.016650 
1.0016497 	 1.003260 
1.0016640 	 0.991434 
1.0016782 	 0.994565 
1.0016925 	 1.008590 
1.0017068 	 1.012760 
1.0017211 	 1.009690 
1.0017354 	 1.020210 
1.0017498 	 1.003520 
1.0017641 	 1.014730 
1.0017784 	 0.998828 
1.0017927 	 0.976011 
1.0018070 	 1.003560 
1.0018213 	 1.009210 
1.0018356 	 1.010440 
1.0018499 	 1.009660 
1.0018642 	 1.008450 
1.0018785 	 1.017030 
1.0018928 	 1.023290 
1.0019071 	 0.995504 
1.0019214 	 1.005780 
1.0019357 	 1.010740 
1.0019500 	 0.978083 
1.0019643 	 0.995677 
1.0019786 	 1.009720 
1.0019929 	 1.014750 
1.0020071 	 1.004410 
1.0020214 	 1.011080 
1.0020357 	 1.010230 
1.0020500 	 1.007790 
1.0020643 	 1.017600 
1.0020787 	 1.018060 
1.0020930 	 1.012670 
1.0021073 	 1.005450 
1.0021216 	 0.998269 
1.0021359 	 1.022610 
1.0021502 	 0.997647 
1.0021645 	 0.998646 
1.0021788 	 1.006220 
1.0021931 	 1.012670 
1.0022074 	 1.028020 
1.0022217 	 1.023350 
1.0022360 	 1.026840 
1.0022503 	 1.018280 
1.0022646 	 0.995094 
1.0022789 	 1.011460 
1.0022932 	 1.007170 
1.0023075 	 1.018940 
1.0023218 	 0.993497 
1.0023360 	 1.017520 
1.0023503 	 1.018840 
1.0023646 	 1.004300 
1.0023789 	 1.003800 
1.0023932 	 0.993558 
1.0024076 	 0.998725 
1.0024219 	 1.013790 
1.0024362 	 1.012980 
1.0024505 	 1.027850 
1.0024648 	 1.024660 
1.0024791 	 1.026310 
1.0024934 	 1.008140 
1.0025077 	 1.024170 
1.0025220 	 0.996495 
1.0025363 	 1.026340 
1.0025506 	 1.016520 
1.0025649 	 1.009520 
1.0025792 	 1.012300 
1.0025935 	 0.996247 
1.0026078 	 1.001520 
1.0026221 	 0.997447 
1.0026364 	 0.985002 
1.0026507 	 1.000790 
1.0026650 	 0.999806 
1.0026792 	 1.002530 
1.0026935 	 1.013570 
1.0027078 	 1.014090 
1.0027221 	 1.028800 
1.0027364 	 1.028040 
1.0027508 	 1.016590 
1.0027651 	 1.007300 
1.0027794 	 0.986036 
1.0027937 	 0.970831 
1.0028080 	 0.998078 
1.0028223 	 1.020240 
1.0028366 	 1.016820 
1.0028509 	 1.015210 
1.0028652 	 1.021880 
1.0028795 	 1.014830 
1.0028938 	 1.016380 
1.0029081 	 1.030630 
1.0029224 	 1.010370 
1.0029367 	 1.002850 
1.0029510 	 1.002930 
1.0029653 	 0.990998 
1.0029796 	 0.983284 
1.0029939 	 0.992188 
1.0030081 	 1.003010 
1.0030224 	 1.004300 
1.0030367 	 1.009270 
1.0030510 	 1.004560 
1.0030653 	 1.011370 
1.0030797 	 0.998464 
1.0030940 	 1.011090 
1.0031083 	 1.012540 
1.0031226 	 1.013210 
1.0031369 	 1.023150 
1.0031512 	 1.011460 
1.0031655 	 1.007160 
1.0031798 	 1.001420 
1.0031941 	 1.001740 
1.0032084 	 1.010260 
1.0032227 	 1.007410 
1.0032370 	 0.999282 
1.0032513 	 1.000800 
1.0032656 	 1.012660 
1.0032799 	 1.021150 
1.0032942 	 1.014560 
1.0033085 	 1.014280 
1.0033228 	 1.003400 
1.0033370 	 1.005880 
1.0033513 	 0.991566 
1.0033656 	 0.986542 
1.0033799 	 1.007680 
1.0033942 	 1.010110 
1.0034086 	 1.018310 
1.0034229 	 1.007270 
1.0034372 	 1.000700 
1.0034515 	 0.996262 
1.0034658 	 1.002490 
1.0034801 	 1.014850 
1.0034944 	 1.010530 
1.0035087 	 1.012920 
1.0035230 	 1.007830 
1.0035373 	 1.010400 
1.0035516 	 1.014430 
1.0035659 	 1.003070 
1.0035802 	 1.009370 
1.0035945 	 0.998741 
1.0036088 	 0.994236 
1.0036231 	 0.998514 
1.0036374 	 1.000940 
1.0036517 	 0.989111 
1.0036660 	 0.999539 
1.0036802 	 1.000910 
1.0036945 	 0.983633 
1.0037088 	 0.995492 
1.0037231 	 0.991198 
1.0037374 	 0.982386 
1.0037518 	 1.001960 
1.0037661 	 1.005480 
1.0037804 	 1.006040 
1.0037947 	 1.017720 
1.0038090 	 1.014860 
1.0038233 	 1.004730 
1.0038376 	 1.001780 
1.0038519 	 0.997252 
1.0038662 	 0.998170 
1.0038805 	 0.997210 
1.0038948 	 0.995158 
1.0039091 	 0.998113 
1.0039234 	 1.001770 
1.0039377 	 0.996173 
1.0039520 	 1.002920 
1.0039663 	 0.995668 
1.0039806 	 0.991296 
1.0039949 	 0.984217 
1.0040091 	 0.989846 
1.0040234 	 0.981677 
1.0040377 	 0.983185 
1.0040520 	 0.940875 
1.0040663 	 0.875237 
1.0040807 	 0.853507 
1.0040950 	 0.902591 
1.0041093 	 0.967435 
1.0041236 	 0.987990 
1.0041379 	 0.991280 
1.0041522 	 0.990189 
1.0041665 	 0.995022 
1.0041808 	 0.997346 
1.0041951 	 0.988658 
1.0042094 	 0.998624 
1.0042237 	 0.989223 
1.0042380 	 0.981817 
1.0042523 	 0.987513 
1.0042666 	 0.990210 
1.0042809 	 0.984773 
1.0042952 	 0.985050 
1.0043095 	 0.978480 
1.0043238 	 0.977267 
1.0043380 	 0.983747 
1.0043523 	 0.994130 
1.0043666 	 0.992803 
1.0043809 	 0.992368 
1.0043952 	 0.985565 
1.0044096 	 0.989272 
1.0044239 	 0.991838 
1.0044382 	 0.991325 
1.0044525 	 0.981105 
1.0044668 	 0.980248 
1.0044811 	 0.953033 
1.0044954 	 0.958982 
1.0045097 	 0.992722 
1.0045240 	 0.988208 
1.0045383 	 0.979812 
1.0045526 	 0.978461 
1.0045669 	 0.980325 
1.0045812 	 0.973409 
1.0045955 	 0.981560 
1.0046098 	 0.990444 
1.0046241 	 1.000990 
1.0046384 	 1.002880 
1.0046527 	 0.997089 
1.0046670 	 0.991212 
1.0046812 	 0.984339 
1.0046955 	 0.980474 
1.0047098 	 0.998073 
1.0047241 	 0.996805 
1.0047385 	 0.991939 
1.0047528 	 0.989998 
1.0047671 	 1.003050 
1.0047814 	 0.992661 
1.0047957 	 1.004090 
1.0048100 	 0.989042 
1.0048243 	 0.983801 
1.0048386 	 0.975976 
1.0048529 	 0.972945 
1.0048672 	 0.983487 
1.0048815 	 0.986204 
1.0048958 	 0.979947 
1.0049101 	 0.992013 
1.0049244 	 0.995438 
1.0049387 	 0.984854 
1.0049530 	 0.965896 
1.0049673 	 0.975048 
1.0049816 	 0.971218 
1.0049959 	 0.976691 
1.0050101 	 0.978714 
1.0050244 	 0.981917 
1.0050387 	 0.985948 
1.0050530 	 0.974434 
1.0050673 	 0.963824 
1.0050817 	 0.965110 
1.0050960 	 0.960331 
1.0051103 	 0.970005 
1.0051246 	 0.958635 
1.0051389 	 0.958443 
1.0051532 	 0.953700 
1.0051675 	 0.951173 
1.0051818 	 0.956308 
1.0051961 	 0.950849 
1.0052104 	 0.936120 
1.0052247 	 0.940637 
1.0052390 	 0.935516 
1.0052533 	 0.915435 
1.0052676 	 0.892421 
1.0052819 	 0.876532 
1.0052962 	 0.868375 
1.0053105 	 0.843463 
1.0053248 	 0.829660 
1.0053390 	 0.826622 
1.0053533 	 0.825242 
1.0053676 	 0.848356 
1.0053819 	 0.869803 
1.0053962 	 0.879786 
1.0054106 	 0.894019 
1.0054249 	 0.909470 
1.0054392 	 0.921119 
1.0054535 	 0.923358 
1.0054678 	 0.942930 
1.0054821 	 0.938847 
1.0054964 	 0.939662 
1.0055107 	 0.974776 
1.0055250 	 0.967913 
1.0055393 	 0.953734 
1.0055536 	 0.960179 
1.0055679 	 0.966737 
1.0055822 	 0.963471 
1.0055965 	 0.972766 
1.0056108 	 0.975260 
1.0056251 	 0.976074 
1.0056394 	 0.988380 
1.0056537 	 0.994194 
1.0056679 	 0.986852 
1.0056822 	 0.976392 
1.0056965 	 0.983468 
1.0057108 	 0.979048 
1.0057251 	 0.984727 
1.0057395 	 0.986752 
1.0057538 	 0.987970 
1.0057681 	 0.989411 
1.0057824 	 0.995857 
1.0057967 	 0.992468 
1.0058110 	 0.969852 
1.0058253 	 0.993393 
1.0058396 	 0.985780 
1.0058539 	 0.990069 
1.0058682 	 0.993878 
1.0058825 	 0.979048 
1.0058968 	 0.974319 
1.0059111 	 0.992239 
1.0059254 	 0.981289 
1.0059397 	 0.984688 
1.0059540 	 0.993411 
1.0059683 	 0.994845 
1.0059826 	 0.988588 
1.0059969 	 0.977806 
1.0060111 	 0.975920 
1.0060254 	 0.975732 
1.0060397 	 0.976567 
1.0060540 	 0.979158 
1.0060683 	 0.987294 
1.0060827 	 0.995982 
1.0060970 	 0.997317 
1.0061113 	 0.991938 
1.0061256 	 0.983996 
1.0061399 	 0.981693 
1.0061542 	 0.970021 
1.0061685 	 0.955719 
1.0061828 	 0.954422 
1.0061971 	 0.961327 
1.0062114 	 0.980921 
1.0062257 	 0.990643 
1.0062400 	 0.996364 
1.0062543 	 0.999528 
1.0062686 	 0.989210 
1.0062829 	 0.989804 
1.0062972 	 0.994975 
1.0063115 	 0.974692 
1.0063258 	 0.981876 
1.0063400 	 0.993619 
1.0063543 	 1.005590 
1.0063686 	 0.997868 
1.0063829 	 0.993267 
1.0063972 	 0.994588 
1.0064116 	 0.978044 
1.0064259 	 0.972845 
1.0064402 	 0.988526 
1.0064545 	 1.008910 
1.0064688 	 0.995376 
1.0064831 	 1.002560 
1.0064974 	 0.994890 
1.0065117 	 0.990929 
1.0065260 	 0.993059 
1.0065403 	 0.992680 
1.0065546 	 0.989135 
1.0065689 	 0.994311 
1.0065832 	 0.997234 
1.0065975 	 0.997913 
1.0066118 	 0.991986 
1.0066261 	 0.993012 
1.0066404 	 1.010650 
1.0066547 	 0.988824 
1.0066690 	 0.990806 
1.0066832 	 0.995922 
1.0066975 	 1.002740 
1.0067118 	 0.987015 
1.0067261 	 0.989789 
1.0067405 	 0.978475 
1.0067548 	 0.974159 
1.0067691 	 0.990808 
1.0067834 	 0.990822 
1.0067977 	 0.991329 
1.0068120 	 1.009060 
1.0068263 	 1.001250 
1.0068406 	 1.001780 
1.0068549 	 0.984693 
1.0068692 	 0.980518 
1.0068835 	 0.948046 
1.0068978 	 0.903627 
1.0069121 	 0.873931 
1.0069264 	 0.881416 
1.0069407 	 0.929872 
1.0069550 	 0.974993 
1.0069693 	 0.994051 
1.0069836 	 0.976195 
1.0069979 	 0.997160 
1.0070121 	 0.995499 
1.0070264 	 0.996930 
1.0070407 	 0.997765 
1.0070550 	 1.000540 
1.0070693 	 0.994017 
1.0070837 	 0.993438 
1.0070980 	 0.997902 
1.0071123 	 1.000980 
1.0071266 	 0.998794 
1.0071409 	 0.996840 
1.0071552 	 1.011300 
1.0071695 	 1.009170 
1.0071838 	 0.992596 
1.0071981 	 0.986832 
1.0072124 	 0.980135 
1.0072267 	 0.983407 
1.0072410 	 0.962774 
1.0072553 	 0.970907 
1.0072696 	 0.973721 
1.0072839 	 0.990670 
1.0072982 	 1.000860 
1.0073125 	 1.001850 
1.0073268 	 1.013110 
1.0073410 	 1.005480 
1.0073553 	 0.991323 
1.0073696 	 0.993986 
1.0073839 	 1.004710 
1.0073982 	 1.014510 
1.0074126 	 1.003450 
1.0074269 	 1.001460 
1.0074412 	 1.000000 
1.0074555 	 0.993070 
1.0074698 	 0.986524 
1.0074841 	 0.997708 
1.0074984 	 0.998320 
1.0075127 	 0.997933 
1.0075270 	 1.000440 
1.0075413 	 1.006820 
1.0075556 	 1.002790 
1.0075699 	 1.000070 
1.0075842 	 1.000230 
1.0075985 	 1.001920 
1.0076128 	 0.999674 
1.0076271 	 1.002350 
1.0076414 	 0.985035 
1.0076557 	 0.999248 
1.0076699 	 0.988676 
1.0076842 	 0.997332 
1.0076985 	 0.995376 
1.0077128 	 0.984447 
1.0077271 	 1.009220 
1.0077415 	 1.003450 
1.0077558 	 1.002650 
1.0077701 	 0.999250 
1.0077844 	 0.994889 
1.0077987 	 1.007200 
1.0078130 	 1.007730 
1.0078273 	 1.000050 
1.0078416 	 0.997465 
1.0078559 	 1.010880 
1.0078702 	 1.003460 
1.0078845 	 1.012990 
1.0078988 	 1.001090 
1.0079131 	 0.991868 
1.0079274 	 1.000590 
1.0079417 	 1.005910 
1.0079560 	 1.010940 
1.0079703 	 0.993491 
1.0079846 	 0.993692 
1.0079989 	 0.994106 
1.0080131 	 0.990611 
1.0080274 	 0.987157 
1.0080417 	 0.998307 
1.0080560 	 1.008320 
1.0080703 	 0.994255 
1.0080847 	 0.997894 
1.0080990 	 1.008170 
1.0081133 	 1.012750 
1.0081276 	 1.009350 
1.0081419 	 0.998472 
1.0081562 	 1.006130 
1.0081705 	 1.008670 
1.0081848 	 1.011610 
1.0081991 	 1.010000 
1.0082134 	 0.993520 
1.0082277 	 1.003930 
1.0082420 	 1.006350 
1.0082563 	 1.005340 
1.0082706 	 1.014330 
1.0082849 	 1.000360 
1.0082992 	 0.988725 
1.0083135 	 0.988939 
1.0083278 	 0.985810 
1.0083420 	 0.991359 
1.0083563 	 0.981614 
1.0083706 	 0.987691 
1.0083849 	 1.008130 
1.0083992 	 1.005600 
1.0084136 	 1.000590 
1.0084279 	 0.998607 
1.0084422 	 1.001900 
1.0084565 	 0.996562 
1.0084708 	 0.995853 
1.0084851 	 0.996439 
1.0084994 	 0.993917 
1.0085137 	 1.004690 
1.0085280 	 1.004840 
1.0085423 	 1.014850 
1.0085566 	 1.017340 
1.0085709 	 1.000580 
1.0085852 	 0.994171 
1.0085995 	 1.000400 
1.0086138 	 1.004440 
1.0086281 	 1.007280 
1.0086424 	 1.003800 
1.0086567 	 0.987252 
1.0086709 	 1.011930 
1.0086852 	 1.024810 
1.0086995 	 1.028190 
1.0087138 	 1.021700 
1.0087281 	 1.007210 
1.0087425 	 1.003540 
1.0087568 	 1.004880 
1.0087711 	 0.994521 
1.0087854 	 0.997102 
1.0087997 	 1.001490 
1.0088140 	 0.996622 
1.0088283 	 1.006510 
1.0088426 	 0.991308 
1.0088569 	 0.982648 
1.0088712 	 0.976897 
1.0088855 	 0.999665 
1.0088998 	 0.995550 
1.0089141 	 0.981337 
1.0089284 	 0.993161 
1.0089427 	 0.992449 
1.0089570 	 0.989653 
1.0089713 	 0.998071 
1.0089856 	 1.010660 
1.0089998 	 1.006840 
1.0090141 	 1.019890 
1.0090284 	 1.007690 
1.0090427 	 0.997167 
1.0090570 	 1.016430 
1.0090714 	 1.007530 
1.0090857 	 1.024920 
1.0091000 	 1.009470 
1.0091143 	 1.010920 
1.0091286 	 1.027270 
1.0091429 	 1.034830 
1.0091572 	 1.008780 
1.0091715 	 0.994850 
1.0091858 	 0.992601 
1.0092001 	 0.991023 
1.0092144 	 0.997991 
1.0092287 	 1.008050 
1.0092430 	 1.003890 
1.0092573 	 1.013020 
1.0092716 	 1.039010 
1.0092859 	 1.038940 
1.0093002 	 1.025540 
1.0093145 	 1.025730 
1.0093288 	 1.029450 
1.0093430 	 1.010650 
1.0093573 	 1.006230 
1.0093716 	 0.979573 
1.0093859 	 0.994643 
1.0094002 	 1.017960 
1.0094146 	 0.998232 
1.0094289 	 1.024460 
1.0094432 	 1.009420 
1.0094575 	 1.012230 
1.0094718 	 0.997555 
1.0094861 	 1.006190 
1.0095004 	 1.011700 
1.0095147 	 0.997454 
1.0095290 	 0.995256 
1.0095433 	 1.017150 
1.0095576 	 1.034910 
1.0095719 	 1.029060 
1.0095862 	 1.031760 
1.0096005 	 1.026670 
1.0096148 	 1.022080 
1.0096291 	 1.008810 
1.0096434 	 0.988216 
1.0096577 	 0.999827 
1.0096719 	 0.996855 
1.0096862 	 0.997163 
1.0097005 	 1.013510 
1.0097148 	 1.017660 
1.0097291 	 0.986880 
1.0097435 	 0.999694 
1.0097578 	 1.002700 
1.0097721 	 0.979443 
1.0097864 	 0.988944 
1.0098007 	 1.004360 
1.0098150 	 1.001290 
1.0098293 	 0.988356 
1.0098436 	 1.014430 
1.0098579 	 0.998395 
1.0098722 	 1.006890 
1.0098865 	 1.025730 
1.0099008 	 1.026160 
1.0099151 	 1.011400 
1.0099294 	 0.985538 
1.0099437 	 0.985298 
1.0099580 	 0.995627 
1.0099723 	 0.996704 
1.0099866 	 1.002150 
1.0100009 	 0.991471 
1.0100151 	 1.033850 
1.0100294 	 1.026000 
1.0100437 	 1.004200 
1.0100580 	 0.982619 
1.0100724 	 0.999222 
1.0100867 	 1.005780 
1.0101010 	 0.983901 
1.0101153 	 1.005960 
1.0101296 	 1.009430 


==> anc/HD21019/HD21019_77.dat <==
0.9829916 	 1.390110 
0.9830057 	 0.974542 
0.9830198 	 0.969825 
0.9830340 	 0.992410 
0.9830480 	 1.010890 
0.9830621 	 1.018190 
0.9830763 	 0.981160 
0.9830903 	 0.930701 
0.9831045 	 0.992881 
0.9831186 	 0.886879 
0.9831327 	 0.954101 
0.9831468 	 0.927314 
0.9831609 	 0.948887 
0.9831750 	 0.973103 
0.9831892 	 0.995837 
0.9832032 	 1.014180 
0.9832174 	 1.016190 
0.9832315 	 1.038130 
0.9832456 	 1.031170 
0.9832597 	 1.007140 
0.9832738 	 0.939885 
0.9832879 	 0.968451 
0.9833020 	 0.954477 
0.9833161 	 0.918441 
0.9833302 	 0.974560 
0.9833444 	 1.023160 
0.9833584 	 0.973746 
0.9833726 	 0.956612 
0.9833867 	 0.927392 
0.9834008 	 0.959421 
0.9834149 	 1.006290 
0.9834290 	 1.012470 
0.9834431 	 0.940205 
0.9834572 	 0.951146 
0.9834713 	 1.004470 
0.9834855 	 0.981285 
0.9834996 	 1.017160 
0.9835137 	 0.987348 
0.9835278 	 1.035520 
0.9835419 	 0.983843 
0.9835560 	 0.957186 
0.9835701 	 0.988005 
0.9835842 	 0.958862 
0.9835983 	 0.955510 
0.9836124 	 0.956390 
0.9836265 	 1.037360 
0.9836407 	 1.025610 
0.9836548 	 1.018350 
0.9836689 	 1.019630 
0.9836830 	 0.976718 
0.9836971 	 0.994123 
0.9837112 	 0.995279 
0.9837253 	 1.018540 
0.9837394 	 0.969402 
0.9837536 	 0.970223 
0.9837676 	 1.012090 
0.9837818 	 1.058360 
0.9837959 	 1.016470 
0.9838100 	 0.995470 
0.9838241 	 0.936485 
0.9838382 	 1.011660 
0.9838523 	 1.012960 
0.9838664 	 0.989640 
0.9838805 	 1.015700 
0.9838946 	 1.050890 
0.9839088 	 1.041610 
0.9839228 	 1.009740 
0.9839370 	 1.061830 
0.9839511 	 0.980618 
0.9839652 	 0.943868 
0.9839793 	 0.977904 
0.9839934 	 0.979245 
0.9840075 	 0.986875 
0.9840216 	 0.975817 
0.9840357 	 0.996318 
0.9840499 	 0.987859 
0.9840640 	 0.981268 
0.9840781 	 1.016010 
0.9840922 	 0.974722 
0.9841063 	 1.019390 
0.9841204 	 0.969953 
0.9841345 	 0.982852 
0.9841486 	 0.969456 
0.9841627 	 1.005150 
0.9841768 	 0.960728 
0.9841909 	 0.905629 
0.9842051 	 0.989076 
0.9842192 	 0.968109 
0.9842333 	 1.009370 
0.9842474 	 1.049840 
0.9842615 	 0.987345 
0.9842756 	 0.998963 
0.9842897 	 0.973429 
0.9843038 	 0.977421 
0.9843180 	 0.955151 
0.9843320 	 1.001680 
0.9843462 	 0.999152 
0.9843603 	 0.969204 
0.9843744 	 1.036510 
0.9843885 	 0.992639 
0.9844026 	 0.980298 
0.9844167 	 1.002410 
0.9844308 	 0.972940 
0.9844449 	 0.968340 
0.9844590 	 1.011380 
0.9844732 	 1.030800 
0.9844872 	 0.972838 
0.9845014 	 1.009460 
0.9845155 	 1.036000 
0.9845296 	 1.008940 
0.9845437 	 0.999649 
0.9845578 	 0.984833 
0.9845719 	 0.992803 
0.9845860 	 0.971115 
0.9846001 	 0.904563 
0.9846143 	 0.929666 
0.9846284 	 1.026790 
0.9846424 	 0.986327 
0.9846566 	 0.977558 
0.9846707 	 1.018200 
0.9846848 	 1.012700 
0.9846989 	 1.024490 
0.9847130 	 1.022510 
0.9847271 	 0.993715 
0.9847412 	 0.988408 
0.9847553 	 1.011030 
0.9847695 	 0.995061 
0.9847836 	 1.006840 
0.9847977 	 0.989024 
0.9848118 	 0.994766 
0.9848259 	 1.013640 
0.9848400 	 0.971583 
0.9848541 	 1.000650 
0.9848682 	 1.026410 
0.9848824 	 0.939944 
0.9848964 	 0.967894 
0.9849106 	 0.956321 
0.9849247 	 1.000380 
0.9849388 	 1.004610 
0.9849529 	 0.992561 
0.9849670 	 1.028970 
0.9849811 	 1.034650 
0.9849952 	 0.995966 
0.9850093 	 0.969459 
0.9850234 	 0.990146 
0.9850376 	 0.967979 
0.9850516 	 0.984746 
0.9850658 	 0.978813 
0.9850799 	 0.994568 
0.9850940 	 1.027380 
0.9851081 	 1.043960 
0.9851222 	 1.001380 
0.9851363 	 0.996029 
0.9851505 	 1.003350 
0.9851645 	 0.969561 
0.9851787 	 0.951558 
0.9851928 	 0.980275 
0.9852068 	 1.022320 
0.9852210 	 1.031210 
0.9852351 	 0.998649 
0.9852492 	 0.992332 
0.9852633 	 0.998192 
0.9852774 	 1.040970 
0.9852915 	 0.999167 
0.9853057 	 0.982572 
0.9853197 	 0.995926 
0.9853339 	 1.029480 
0.9853480 	 1.046730 
0.9853620 	 1.047270 
0.9853762 	 1.033810 
0.9853903 	 0.990121 
0.9854044 	 1.018790 
0.9854185 	 0.998081 
0.9854326 	 1.004160 
0.9854468 	 1.008850 
0.9854609 	 0.990990 
0.9854749 	 1.004630 
0.9854891 	 1.019670 
0.9855032 	 1.046730 
0.9855173 	 0.992376 
0.9855314 	 0.985587 
0.9855455 	 1.009750 
0.9855596 	 0.977378 
0.9855737 	 0.980691 
0.9855878 	 0.999882 
0.9856020 	 1.022800 
0.9856160 	 1.036030 
0.9856301 	 1.048430 
0.9856443 	 1.049220 
0.9856584 	 1.022920 
0.9856725 	 0.992596 
0.9856866 	 0.975489 
0.9857007 	 1.017910 
0.9857149 	 1.007300 
0.9857289 	 0.977212 
0.9857430 	 0.999367 
0.9857572 	 0.996721 
0.9857712 	 1.005630 
0.9857854 	 0.993554 
0.9857995 	 1.018160 
0.9858136 	 0.968302 
0.9858277 	 0.926345 
0.9858418 	 0.961105 
0.9858559 	 0.959028 
0.9858701 	 0.980322 
0.9858841 	 0.978384 
0.9858983 	 1.008180 
0.9859124 	 1.008020 
0.9859265 	 1.005760 
0.9859406 	 0.991282 
0.9859547 	 0.979517 
0.9859688 	 0.988305 
0.9859829 	 0.999336 
0.9859970 	 1.013510 
0.9860111 	 1.021800 
0.9860253 	 1.004620 
0.9860393 	 1.014310 
0.9860535 	 1.024320 
0.9860676 	 1.019700 
0.9860817 	 0.951594 
0.9860958 	 0.952461 
0.9861099 	 1.010880 
0.9861240 	 1.015260 
0.9861381 	 1.013870 
0.9861522 	 0.991284 
0.9861664 	 1.015150 
0.9861805 	 1.026940 
0.9861946 	 1.012590 
0.9862087 	 1.015330 
0.9862228 	 1.036380 
0.9862369 	 1.025790 
0.9862510 	 1.043540 
0.9862651 	 0.999503 
0.9862793 	 1.027450 
0.9862933 	 1.040720 
0.9863074 	 1.032540 
0.9863216 	 1.008840 
0.9863357 	 1.025190 
0.9863498 	 1.025840 
0.9863639 	 0.977769 
0.9863780 	 1.020040 
0.9863921 	 1.020330 
0.9864062 	 0.997003 
0.9864203 	 0.977413 
0.9864345 	 1.020460 
0.9864485 	 1.026400 
0.9864626 	 1.011640 
0.9864768 	 1.007480 
0.9864909 	 1.007500 
0.9865050 	 0.948310 
0.9865191 	 1.011940 
0.9865332 	 0.996263 
0.9865473 	 0.933316 
0.9865614 	 0.915957 
0.9865755 	 0.905985 
0.9865897 	 0.942051 
0.9866037 	 1.010850 
0.9866179 	 1.026200 
0.9866320 	 1.046070 
0.9866461 	 0.945577 
0.9866602 	 0.970422 
0.9866743 	 0.976989 
0.9866884 	 1.031350 
0.9867025 	 0.997086 
0.9867166 	 1.004490 
0.9867307 	 1.015290 
0.9867449 	 1.054040 
0.9867590 	 0.992091 
0.9867731 	 1.032130 
0.9867872 	 1.029510 
0.9868013 	 1.016970 
0.9868154 	 1.026590 
0.9868295 	 1.024880 
0.9868436 	 1.008980 
0.9868577 	 1.021540 
0.9868718 	 1.030410 
0.9868860 	 1.018450 
0.9869001 	 1.015150 
0.9869142 	 0.992450 
0.9869283 	 0.992678 
0.9869424 	 0.991340 
0.9869565 	 1.004100 
0.9869706 	 0.999300 
0.9869847 	 1.026130 
0.9869989 	 1.012600 
0.9870129 	 0.977624 
0.9870271 	 1.017070 
0.9870412 	 1.007900 
0.9870553 	 1.008450 
0.9870694 	 1.001500 
0.9870835 	 1.016360 
0.9870976 	 1.012520 
0.9871117 	 1.020240 
0.9871258 	 1.010870 
0.9871399 	 1.020410 
0.9871541 	 1.010230 
0.9871681 	 0.991000 
0.9871823 	 0.997778 
0.9871964 	 0.960395 
0.9872105 	 0.921044 
0.9872246 	 0.948172 
0.9872387 	 0.984120 
0.9872528 	 1.033190 
0.9872669 	 0.989541 
0.9872810 	 1.007300 
0.9872952 	 1.008220 
0.9873093 	 1.011360 
0.9873233 	 0.974619 
0.9873375 	 0.982600 
0.9873516 	 1.021670 
0.9873657 	 1.007110 
0.9873798 	 1.028390 
0.9873939 	 0.990228 
0.9874080 	 1.015410 
0.9874221 	 1.016770 
0.9874362 	 1.012910 
0.9874504 	 0.983590 
0.9874645 	 0.966447 
0.9874785 	 0.981387 
0.9874927 	 1.046170 
0.9875068 	 1.038910 
0.9875209 	 1.031380 
0.9875350 	 1.006530 
0.9875491 	 1.006630 
0.9875633 	 1.023030 
0.9875773 	 0.995583 
0.9875915 	 0.988818 
0.9876056 	 1.004400 
0.9876197 	 0.987257 
0.9876338 	 0.983355 
0.9876479 	 0.998151 
0.9876620 	 0.998962 
0.9876761 	 1.006330 
0.9876902 	 1.010710 
0.9877043 	 1.016690 
0.9877185 	 0.974315 
0.9877325 	 0.970552 
0.9877467 	 1.006150 
0.9877608 	 0.989559 
0.9877749 	 1.009210 
0.9877890 	 0.988269 
0.9878031 	 0.994189 
0.9878172 	 1.010390 
0.9878313 	 0.996555 
0.9878454 	 0.979079 
0.9878596 	 1.001050 
0.9878737 	 1.003290 
0.9878877 	 0.999212 
0.9879019 	 0.996777 
0.9879160 	 1.013540 
0.9879301 	 1.007840 
0.9879442 	 1.022150 
0.9879583 	 1.025170 
0.9879724 	 1.005160 
0.9879866 	 0.990484 
0.9880006 	 1.017030 
0.9880148 	 0.973747 
0.9880289 	 0.993715 
0.9880429 	 1.012460 
0.9880571 	 0.992541 
0.9880712 	 1.002690 
0.9880853 	 1.018910 
0.9880994 	 1.011820 
0.9881135 	 0.995489 
0.9881277 	 1.013590 
0.9881418 	 1.001450 
0.9881558 	 0.978186 
0.9881700 	 1.034070 
0.9881841 	 1.004970 
0.9881982 	 0.996063 
0.9882123 	 1.004590 
0.9882264 	 1.031930 
0.9882405 	 1.033300 
0.9882546 	 1.003180 
0.9882687 	 1.002000 
0.9882829 	 0.965526 
0.9882970 	 0.997621 
0.9883110 	 0.989199 
0.9883252 	 0.996827 
0.9883393 	 1.011790 
0.9883534 	 1.008140 
0.9883675 	 1.027320 
0.9883816 	 0.997371 
0.9883958 	 1.018490 
0.9884098 	 0.984321 
0.9884239 	 0.956943 
0.9884381 	 1.017400 
0.9884522 	 1.015010 
0.9884663 	 1.004160 
0.9884804 	 1.000000 
0.9884945 	 1.032420 
0.9885086 	 1.022840 
0.9885227 	 1.008410 
0.9885368 	 1.000860 
0.9885510 	 0.968972 
0.9885650 	 0.934278 
0.9885791 	 0.995517 
0.9885933 	 0.965621 
0.9886074 	 1.002090 
0.9886215 	 1.008490 
0.9886356 	 1.011640 
0.9886497 	 1.002910 
0.9886638 	 0.998581 
0.9886779 	 0.988769 
0.9886921 	 1.033530 
0.9887062 	 0.993255 
0.9887202 	 0.987994 
0.9887344 	 0.990535 
0.9887485 	 1.018980 
0.9887626 	 1.034770 
0.9887767 	 1.026710 
0.9887908 	 0.997436 
0.9888049 	 1.001900 
0.9888190 	 1.003490 
0.9888331 	 0.996092 
0.9888473 	 0.997316 
0.9888614 	 1.009710 
0.9888754 	 1.015670 
0.9888896 	 1.030260 
0.9889037 	 1.026420 
0.9889178 	 1.034260 
0.9889319 	 1.004010 
0.9889460 	 0.992045 
0.9889602 	 0.981705 
0.9889742 	 1.003290 
0.9889883 	 0.986994 
0.9890025 	 0.989308 
0.9890166 	 0.979427 
0.9890307 	 1.018040 
0.9890448 	 1.025370 
0.9890589 	 1.038200 
0.9890730 	 1.037930 
0.9890871 	 0.985385 
0.9891012 	 0.997187 
0.9891154 	 0.993822 
0.9891294 	 0.997931 
0.9891435 	 0.997439 
0.9891577 	 0.994566 
0.9891718 	 1.006550 
0.9891859 	 1.001590 
0.9892000 	 1.003250 
0.9892141 	 1.024930 
0.9892282 	 1.021820 
0.9892423 	 0.980169 
0.9892564 	 0.970856 
0.9892706 	 0.975925 
0.9892846 	 0.950052 
0.9892988 	 0.932958 
0.9893129 	 0.921077 
0.9893270 	 0.933668 
0.9893411 	 0.993419 
0.9893552 	 0.989111 
0.9893693 	 1.013700 
0.9893834 	 0.996124 
0.9893975 	 0.979874 
0.9894116 	 0.998559 
0.9894258 	 1.004250 
0.9894399 	 1.012220 
0.9894540 	 0.967642 
0.9894681 	 0.978605 
0.9894822 	 0.989122 
0.9894963 	 0.968705 
0.9895104 	 1.000570 
0.9895245 	 0.990883 
0.9895386 	 1.006930 
0.9895527 	 1.002380 
0.9895669 	 1.000620 
0.9895810 	 0.999559 
0.9895951 	 1.017870 
0.9896092 	 1.001490 
0.9896233 	 1.003250 
0.9896374 	 0.996720 
0.9896515 	 0.988296 
0.9896656 	 0.976739 
0.9896797 	 1.002800 
0.9896938 	 1.006890 
0.9897080 	 1.032460 
0.9897221 	 1.025080 
0.9897362 	 1.009900 
0.9897503 	 1.007010 
0.9897644 	 0.993151 
0.9897785 	 0.991351 
0.9897926 	 1.005320 
0.9898067 	 0.996698 
0.9898208 	 1.000860 
0.9898350 	 1.005090 
0.9898490 	 1.027370 
0.9898632 	 1.008260 
0.9898773 	 1.023680 
0.9898914 	 1.017640 
0.9899055 	 1.010610 
0.9899196 	 0.982834 
0.9899337 	 0.957828 
0.9899479 	 1.006180 
0.9899619 	 1.020490 
0.9899760 	 1.009120 
0.9899902 	 1.011510 
0.9900042 	 1.023860 
0.9900184 	 1.012260 
0.9900325 	 1.016080 
0.9900466 	 0.998064 
0.9900607 	 1.009380 
0.9900748 	 0.981311 
0.9900889 	 1.002250 
0.9901031 	 1.007910 
0.9901171 	 1.009600 
0.9901313 	 1.020350 
0.9901454 	 1.015040 
0.9901595 	 1.011010 
0.9901736 	 0.978429 
0.9901877 	 0.978615 
0.9902018 	 0.970248 
0.9902159 	 0.991881 
0.9902300 	 1.002510 
0.9902441 	 1.008810 
0.9902583 	 1.010450 
0.9902723 	 1.005640 
0.9902865 	 1.002170 
0.9903006 	 0.995675 
0.9903147 	 0.979099 
0.9903288 	 0.984895 
0.9903429 	 0.988844 
0.9903570 	 0.994130 
0.9903711 	 0.997541 
0.9903852 	 1.011790 
0.9903994 	 1.012150 
0.9904135 	 1.032630 
0.9904276 	 1.009890 
0.9904417 	 0.990759 
0.9904558 	 0.999103 
0.9904699 	 1.001070 
0.9904840 	 0.981171 
0.9904981 	 0.989878 
0.9905122 	 0.989788 
0.9905263 	 1.008560 
0.9905404 	 1.021380 
0.9905546 	 1.020350 
0.9905686 	 1.009030 
0.9905828 	 0.998594 
0.9905969 	 0.985459 
0.9906110 	 0.974797 
0.9906251 	 1.005580 
0.9906392 	 1.012430 
0.9906533 	 1.002000 
0.9906675 	 1.019830 
0.9906815 	 1.029110 
0.9906957 	 1.025790 
0.9907098 	 1.003340 
0.9907238 	 0.996714 
0.9907380 	 0.997126 
0.9907521 	 0.985952 
0.9907662 	 0.980654 
0.9907803 	 1.013460 
0.9907944 	 1.024460 
0.9908086 	 1.015170 
0.9908227 	 1.024040 
0.9908367 	 1.020060 
0.9908509 	 1.013560 
0.9908650 	 1.001130 
0.9908791 	 1.020880 
0.9908932 	 0.994291 
0.9909073 	 0.980609 
0.9909214 	 1.002710 
0.9909355 	 1.010780 
0.9909496 	 1.013270 
0.9909638 	 1.013910 
0.9909779 	 1.007390 
0.9909919 	 0.988590 
0.9910061 	 0.970631 
0.9910202 	 0.986338 
0.9910343 	 0.991251 
0.9910484 	 0.997983 
0.9910625 	 1.007810 
0.9910767 	 1.007340 
0.9910907 	 1.026910 
0.9911048 	 1.008720 
0.9911190 	 1.006260 
0.9911331 	 0.988594 
0.9911472 	 0.987884 
0.9911613 	 1.013420 
0.9911754 	 0.994353 
0.9911895 	 1.001490 
0.9912036 	 1.015440 
0.9912177 	 1.011620 
0.9912319 	 1.010770 
0.9912459 	 1.024220 
0.9912600 	 1.015800 
0.9912742 	 1.010590 
0.9912883 	 0.994636 
0.9913024 	 1.007550 
0.9913165 	 1.009150 
0.9913306 	 1.023570 
0.9913447 	 1.031690 
0.9913588 	 1.010340 
0.9913729 	 1.015900 
0.9913871 	 1.022380 
0.9914011 	 1.004550 
0.9914153 	 0.997893 
0.9914294 	 1.005130 
0.9914435 	 0.988736 
0.9914576 	 0.976255 
0.9914717 	 0.985560 
0.9914858 	 1.006360 
0.9914999 	 1.005160 
0.9915140 	 0.999948 
0.9915282 	 1.017260 
0.9915423 	 1.022650 
0.9915563 	 0.984653 
0.9915705 	 0.971535 
0.9915846 	 0.985342 
0.9915987 	 0.999635 
0.9916128 	 0.983902 
0.9916269 	 0.995331 
0.9916410 	 1.005140 
0.9916551 	 0.997512 
0.9916692 	 1.002370 
0.9916834 	 0.977008 
0.9916975 	 0.969553 
0.9917116 	 0.952079 
0.9917257 	 0.967547 
0.9917398 	 0.971941 
0.9917539 	 1.005480 
0.9917680 	 1.012860 
0.9917821 	 1.015510 
0.9917963 	 1.008330 
0.9918103 	 1.007720 
0.9918244 	 1.005150 
0.9918386 	 0.995183 
0.9918527 	 0.991472 
0.9918668 	 1.014280 
0.9918809 	 0.991491 
0.9918950 	 1.009580 
0.9919092 	 1.012830 
0.9919232 	 0.996576 
0.9919373 	 0.998650 
0.9919515 	 1.004330 
0.9919655 	 0.987683 
0.9919797 	 0.988707 
0.9919938 	 0.993955 
0.9920079 	 1.000930 
0.9920220 	 1.008880 
0.9920361 	 1.022380 
0.9920502 	 1.012190 
0.9920644 	 1.012720 
0.9920784 	 1.030390 
0.9920925 	 1.010390 
0.9921067 	 0.981417 
0.9921207 	 0.991148 
0.9921349 	 1.008850 
0.9921490 	 1.010040 
0.9921631 	 1.003970 
0.9921772 	 1.009550 
0.9921913 	 1.003080 
0.9922054 	 1.006650 
0.9922196 	 1.002430 
0.9922336 	 0.992474 
0.9922478 	 0.978617 
0.9922619 	 0.973770 
0.9922760 	 0.984135 
0.9922901 	 0.998240 
0.9923042 	 1.002730 
0.9923183 	 1.004350 
0.9923324 	 1.002610 
0.9923465 	 1.006970 
0.9923606 	 0.997144 
0.9923748 	 0.990577 
0.9923888 	 0.981775 
0.9924030 	 1.008870 
0.9924171 	 1.004560 
0.9924312 	 1.006950 
0.9924453 	 1.003640 
0.9924594 	 1.006520 
0.9924735 	 1.005920 
0.9924876 	 1.014000 
0.9925017 	 0.996441 
0.9925159 	 0.987873 
0.9925299 	 0.995613 
0.9925441 	 1.001330 
0.9925582 	 1.020510 
0.9925723 	 1.019500 
0.9925864 	 1.014310 
0.9926005 	 1.002710 
0.9926146 	 1.002370 
0.9926287 	 0.985237 
0.9926428 	 0.984445 
0.9926569 	 0.978498 
0.9926711 	 0.957922 
0.9926851 	 0.969471 
0.9926993 	 0.977056 
0.9927134 	 0.999811 
0.9927275 	 1.009330 
0.9927416 	 1.012250 
0.9927557 	 1.001570 
0.9927698 	 1.005140 
0.9927840 	 1.009630 
0.9927980 	 0.995099 
0.9928122 	 0.983719 
0.9928263 	 0.975912 
0.9928404 	 0.978236 
0.9928545 	 0.993749 
0.9928686 	 1.004140 
0.9928827 	 1.001180 
0.9928968 	 0.995688 
0.9929109 	 0.972962 
0.9929250 	 0.989175 
0.9929392 	 1.008570 
0.9929532 	 1.016120 
0.9929674 	 1.021450 
0.9929815 	 1.009590 
0.9929956 	 1.005470 
0.9930097 	 1.008110 
0.9930238 	 1.015330 
0.9930379 	 1.008210 
0.9930520 	 0.985426 
0.9930661 	 0.997927 
0.9930803 	 1.004610 
0.9930944 	 1.005050 
0.9931085 	 0.986026 
0.9931226 	 0.990781 
0.9931367 	 0.989842 
0.9931508 	 0.996835 
0.9931649 	 0.995879 
0.9931790 	 1.011080 
0.9931931 	 1.000920 
0.9932072 	 0.987827 
0.9932213 	 1.007370 
0.9932355 	 1.003360 
0.9932496 	 1.010960 
0.9932637 	 1.019770 
0.9932778 	 1.014790 
0.9932919 	 1.011900 
0.9933060 	 1.003690 
0.9933201 	 0.999421 
0.9933342 	 0.998749 
0.9933484 	 1.004640 
0.9933624 	 1.017830 
0.9933766 	 0.990606 
0.9933907 	 0.998382 
0.9934048 	 1.002190 
0.9934189 	 1.011910 
0.9934330 	 0.999486 
0.9934471 	 0.989369 
0.9934612 	 0.978003 
0.9934753 	 0.997554 
0.9934894 	 1.019270 
0.9935036 	 0.995211 
0.9935176 	 0.982054 
0.9935318 	 0.965297 
0.9935459 	 0.967736 
0.9935600 	 0.984747 
0.9935741 	 1.002650 
0.9935882 	 0.992215 
0.9936023 	 0.991533 
0.9936164 	 1.007270 
0.9936305 	 0.991744 
0.9936447 	 0.999194 
0.9936588 	 1.008510 
0.9936729 	 1.002640 
0.9936870 	 0.992546 
0.9937011 	 0.998814 
0.9937152 	 1.026420 
0.9937293 	 0.986436 
0.9937434 	 1.001960 
0.9937575 	 1.000080 
0.9937716 	 1.005580 
0.9937857 	 1.014880 
0.9937999 	 1.003410 
0.9938140 	 0.994366 
0.9938281 	 0.999379 
0.9938422 	 0.996274 
0.9938563 	 1.012500 
0.9938704 	 1.012230 
0.9938845 	 1.021640 
0.9938986 	 1.017120 
0.9939128 	 1.001030 
0.9939268 	 0.997279 
0.9939410 	 1.010590 
0.9939551 	 0.995148 
0.9939692 	 1.019120 
0.9939833 	 1.009750 
0.9939974 	 0.984799 
0.9940115 	 0.995242 
0.9940256 	 0.989203 
0.9940397 	 1.006440 
0.9940538 	 1.004790 
0.9940680 	 1.007380 
0.9940820 	 0.999169 
0.9940962 	 1.001180 
0.9941103 	 1.006240 
0.9941244 	 1.008850 
0.9941385 	 1.022510 
0.9941526 	 1.000010 
0.9941667 	 0.920327 
0.9941808 	 0.850584 
0.9941949 	 0.992657 
0.9942091 	 1.001870 
0.9942232 	 1.007430 
0.9942372 	 0.995154 
0.9942514 	 1.021900 
0.9942655 	 1.005330 
0.9942796 	 1.011040 
0.9942937 	 1.021740 
0.9943078 	 1.023320 
0.9943219 	 1.007980 
0.9943360 	 1.014010 
0.9943501 	 1.000340 
0.9943643 	 0.999942 
0.9943784 	 0.993659 
0.9943924 	 0.996544 
0.9944066 	 1.004310 
0.9944207 	 0.997839 
0.9944348 	 1.001950 
0.9944489 	 0.993060 
0.9944630 	 0.992645 
0.9944772 	 1.003320 
0.9944912 	 0.988635 
0.9945053 	 0.993744 
0.9945195 	 1.015920 
0.9945336 	 0.996562 
0.9945477 	 0.993861 
0.9945618 	 0.992261 
0.9945759 	 0.991882 
0.9945900 	 0.979702 
0.9946041 	 0.993642 
0.9946182 	 0.986396 
0.9946324 	 1.002200 
0.9946464 	 1.003150 
0.9946606 	 0.995525 
0.9946747 	 1.004290 
0.9946888 	 0.990224 
0.9947029 	 0.983422 
0.9947170 	 0.971839 
0.9947311 	 0.995794 
0.9947453 	 0.983721 
0.9947593 	 0.981791 
0.9947734 	 0.978150 
0.9947876 	 0.988416 
0.9948016 	 0.996063 
0.9948158 	 0.969048 
0.9948299 	 0.962313 
0.9948440 	 0.981046 
0.9948581 	 0.987658 
0.9948722 	 1.013130 
0.9948863 	 0.982023 
0.9949005 	 0.966515 
0.9949145 	 0.984774 
0.9949287 	 1.001170 
0.9949428 	 1.007370 
0.9949569 	 1.020090 
0.9949710 	 1.004270 
0.9949851 	 0.966758 
0.9949992 	 0.982839 
0.9950133 	 0.972407 
0.9950274 	 0.978820 
0.9950416 	 0.998331 
0.9950557 	 0.992552 
0.9950697 	 0.995579 
0.9950839 	 1.001910 
0.9950980 	 1.004830 
0.9951121 	 0.981067 
0.9951262 	 0.986708 
0.9951403 	 0.993280 
0.9951544 	 0.989159 
0.9951685 	 0.980290 
0.9951826 	 0.983722 
0.9951968 	 0.996067 
0.9952109 	 0.994374 
0.9952249 	 0.993910 
0.9952391 	 0.983755 
0.9952532 	 0.991544 
0.9952673 	 0.989762 
0.9952814 	 0.955667 
0.9952955 	 0.963010 
0.9953097 	 0.958295 
0.9953237 	 0.961453 
0.9953378 	 0.995805 
0.9953520 	 0.995980 
0.9953661 	 1.001860 
0.9953802 	 0.987667 
0.9953943 	 0.980498 
0.9954084 	 0.988302 
0.9954225 	 0.963332 
0.9954366 	 0.987199 
0.9954507 	 0.981338 
0.9954649 	 0.976587 
0.9954789 	 0.996908 
0.9954930 	 1.001290 
0.9955072 	 1.004220 
0.9955213 	 1.004120 
0.9955354 	 0.989468 
0.9955495 	 0.973384 
0.9955636 	 0.966717 
0.9955777 	 0.969328 
0.9955918 	 0.990878 
0.9956059 	 0.978877 
0.9956201 	 0.988227 
0.9956341 	 1.001030 
0.9956483 	 1.030000 
0.9956624 	 1.008340 
0.9956765 	 0.999706 
0.9956906 	 1.016880 
0.9957047 	 0.971577 
0.9957188 	 0.975216 
0.9957329 	 0.982859 
0.9957470 	 0.983143 
0.9957612 	 0.987760 
0.9957753 	 1.003770 
0.9957894 	 1.010090 
0.9958035 	 0.998344 
0.9958176 	 0.992677 
0.9958317 	 0.999897 
0.9958458 	 0.986336 
0.9958599 	 0.975075 
0.9958740 	 0.974819 
0.9958881 	 0.990466 
0.9959022 	 1.001590 
0.9959164 	 1.009040 
0.9959305 	 1.006490 
0.9959446 	 1.010420 
0.9959587 	 0.991309 
0.9959728 	 0.974981 
0.9959869 	 0.969434 
0.9960010 	 0.959792 
0.9960151 	 0.985149 
0.9960293 	 0.979750 
0.9960433 	 0.992932 
0.9960575 	 1.002900 
0.9960716 	 0.993052 
0.9960857 	 0.974575 
0.9960998 	 0.965634 
0.9961139 	 1.011020 
0.9961280 	 0.989026 
0.9961421 	 0.996634 
0.9961562 	 1.011220 
0.9961703 	 1.005540 
0.9961845 	 0.998781 
0.9961985 	 0.994812 
0.9962127 	 1.001590 
0.9962268 	 0.998433 
0.9962409 	 0.990431 
0.9962550 	 1.002730 
0.9962691 	 1.002040 
0.9962832 	 1.000690 
0.9962973 	 0.977973 
0.9963114 	 0.974109 
0.9963256 	 0.991457 
0.9963397 	 0.989495 
0.9963538 	 1.026070 
0.9963679 	 1.033140 
0.9963820 	 1.001630 
0.9963961 	 1.002700 
0.9964102 	 1.014050 
0.9964243 	 1.002090 
0.9964384 	 0.997821 
0.9964525 	 0.981418 
0.9964666 	 0.986712 
0.9964808 	 0.978247 
0.9964949 	 1.000510 
0.9965090 	 0.995579 
0.9965231 	 0.970471 
0.9965372 	 1.000140 
0.9965513 	 0.998710 
0.9965654 	 0.995662 
0.9965795 	 0.984217 
0.9965936 	 0.980573 
0.9966077 	 0.976975 
0.9966219 	 0.976980 
0.9966360 	 0.978604 
0.9966501 	 0.995142 
0.9966642 	 1.004180 
0.9966783 	 0.998042 
0.9966924 	 1.017420 
0.9967065 	 1.020540 
0.9967206 	 1.011840 
0.9967347 	 0.985223 
0.9967489 	 0.970151 
0.9967629 	 0.980354 
0.9967771 	 1.003080 
0.9967912 	 1.007300 
0.9968053 	 0.984869 
0.9968194 	 1.001470 
0.9968335 	 1.012190 
0.9968476 	 0.995832 
0.9968618 	 0.998990 
0.9968758 	 0.986025 
0.9968900 	 0.965992 
0.9969041 	 0.992287 
0.9969181 	 0.980373 
0.9969323 	 1.002660 
0.9969464 	 1.017150 
0.9969605 	 0.995144 
0.9969746 	 0.987838 
0.9969887 	 0.979732 
0.9970028 	 0.985835 
0.9970170 	 0.977962 
0.9970310 	 0.968776 
0.9970452 	 1.018130 
0.9970593 	 0.998739 
0.9970733 	 0.999370 
0.9970875 	 1.029700 


==> anc/HD21019/HD21019_78.dat <==
0.9705272 	 0.986300 
0.9705412 	 0.987874 
0.9705551 	 0.949778 
0.9705691 	 0.969707 
0.9705830 	 0.958525 
0.9705969 	 0.936123 
0.9706109 	 0.944949 
0.9706248 	 0.995544 
0.9706387 	 0.976658 
0.9706527 	 1.007210 
0.9706666 	 1.111910 
0.9706806 	 1.008480 
0.9706945 	 0.973726 
0.9707084 	 1.024500 
0.9707224 	 0.998605 
0.9707363 	 0.980943 
0.9707503 	 1.011820 
0.9707642 	 1.074380 
0.9707782 	 1.163330 
0.9707921 	 1.087100 
0.9708060 	 1.070630 
0.9708199 	 1.025510 
0.9708339 	 0.993771 
0.9708478 	 1.042640 
0.9708618 	 0.953265 
0.9708757 	 1.057280 
0.9708897 	 0.959906 
0.9709036 	 1.075600 
0.9709175 	 1.072690 
0.9709315 	 0.940972 
0.9709454 	 0.974353 
0.9709594 	 0.918978 
0.9709733 	 0.928549 
0.9709873 	 0.904884 
0.9710012 	 0.955400 
0.9710152 	 0.984136 
0.9710290 	 0.960596 
0.9710430 	 0.951086 
0.9710569 	 1.085880 
0.9710709 	 1.051540 
0.9710848 	 1.014450 
0.9710988 	 0.981983 
0.9711127 	 0.976959 
0.9711267 	 0.974482 
0.9711406 	 1.036660 
0.9711545 	 1.008580 
0.9711685 	 0.928983 
0.9711824 	 1.013230 
0.9711964 	 0.992302 
0.9712103 	 1.017670 
0.9712243 	 1.014270 
0.9712382 	 0.954579 
0.9712521 	 0.942850 
0.9712660 	 0.859234 
0.9712800 	 1.008580 
0.9712939 	 0.965838 
0.9713079 	 1.063320 
0.9713218 	 0.996920 
0.9713358 	 0.998222 
0.9713497 	 1.027800 
0.9713636 	 1.011520 
0.9713776 	 0.981546 
0.9713915 	 1.007770 
0.9714055 	 1.020320 
0.9714194 	 0.989558 
0.9714333 	 1.059500 
0.9714473 	 1.087960 
0.9714612 	 1.018390 
0.9714751 	 1.030060 
0.9714891 	 0.992046 
0.9715030 	 1.004000 
0.9715170 	 0.994043 
0.9715309 	 0.985741 
0.9715449 	 0.981996 
0.9715588 	 1.058720 
0.9715728 	 1.086770 
0.9715866 	 1.038040 
0.9716006 	 1.039290 
0.9716145 	 1.023400 
0.9716285 	 1.060860 
0.9716424 	 1.056360 
0.9716564 	 0.939734 
0.9716703 	 0.977224 
0.9716843 	 0.949771 
0.9716982 	 1.039250 
0.9717121 	 1.068840 
0.9717261 	 1.034000 
0.9717400 	 1.015390 
0.9717539 	 1.026040 
0.9717679 	 0.942869 
0.9717818 	 1.007890 
0.9717958 	 1.033930 
0.9718097 	 1.046680 
0.9718236 	 1.086810 
0.9718376 	 1.073520 
0.9718515 	 0.959061 
0.9718655 	 0.985739 
0.9718794 	 1.008850 
0.9718934 	 1.011150 
0.9719073 	 1.039140 
0.9719212 	 0.976801 
0.9719351 	 1.005910 
0.9719491 	 0.891763 
0.9719631 	 1.026410 
0.9719770 	 0.988345 
0.9719909 	 1.027080 
0.9720049 	 1.005560 
0.9720188 	 1.018060 
0.9720327 	 1.046980 
0.9720467 	 1.020540 
0.9720606 	 0.990381 
0.9720746 	 0.971167 
0.9720885 	 0.992500 
0.9721025 	 0.994018 
0.9721164 	 0.945900 
0.9721303 	 0.964735 
0.9721443 	 1.006670 
0.9721582 	 1.054550 
0.9721721 	 1.020390 
0.9721861 	 1.090240 
0.9722000 	 1.023940 
0.9722140 	 1.019260 
0.9722279 	 0.968770 
0.9722418 	 0.963976 
0.9722558 	 1.008710 
0.9722697 	 1.023130 
0.9722837 	 0.998789 
0.9722976 	 1.034150 
0.9723116 	 1.058360 
0.9723255 	 1.064020 
0.9723394 	 1.078340 
0.9723533 	 1.000560 
0.9723673 	 0.965331 
0.9723812 	 0.971407 
0.9723952 	 0.988068 
0.9724091 	 1.009710 
0.9724231 	 1.028350 
0.9724370 	 1.071320 
0.9724510 	 1.057360 
0.9724649 	 1.037990 
0.9724788 	 1.041200 
0.9724928 	 0.969451 
0.9725067 	 0.949363 
0.9725206 	 0.955501 
0.9725346 	 0.994033 
0.9725485 	 1.036550 
0.9725625 	 1.028050 
0.9725764 	 1.066930 
0.9725903 	 1.010780 
0.9726043 	 1.014760 
0.9726182 	 0.955237 
0.9726322 	 0.965819 
0.9726461 	 0.989960 
0.9726601 	 0.965786 
0.9726740 	 1.014670 
0.9726879 	 1.055510 
0.9727018 	 1.038710 
0.9727158 	 1.052180 
0.9727297 	 0.980980 
0.9727437 	 0.981819 
0.9727576 	 1.004450 
0.9727716 	 1.025650 
0.9727855 	 0.944600 
0.9727994 	 1.009330 
0.9728134 	 1.031870 
0.9728273 	 1.051830 
0.9728413 	 1.024050 
0.9728552 	 0.984649 
0.9728692 	 1.004800 
0.9728831 	 0.991689 
0.9728971 	 1.009540 
0.9729109 	 1.001980 
0.9729249 	 1.001810 
0.9729388 	 1.018290 
0.9729528 	 1.009930 
0.9729667 	 0.996041 
0.9729807 	 1.046810 
0.9729946 	 0.996830 
0.9730086 	 1.008270 
0.9730225 	 1.021760 
0.9730364 	 0.991518 
0.9730504 	 0.987503 
0.9730643 	 1.017560 
0.9730783 	 1.021000 
0.9730922 	 1.060250 
0.9731062 	 1.040170 
0.9731201 	 1.017050 
0.9731340 	 0.994245 
0.9731479 	 0.957991 
0.9731619 	 0.987456 
0.9731758 	 0.955076 
0.9731898 	 0.975821 
0.9732037 	 0.973778 
0.9732177 	 0.985003 
0.9732316 	 0.950312 
0.9732455 	 1.006390 
0.9732595 	 1.019240 
0.9732734 	 0.943576 
0.9732873 	 1.024970 
0.9733013 	 0.962130 
0.9733152 	 0.983134 
0.9733292 	 1.010400 
0.9733431 	 1.003590 
0.9733570 	 1.037630 
0.9733710 	 1.041400 
0.9733849 	 0.973445 
0.9733989 	 0.955104 
0.9734128 	 0.914410 
0.9734268 	 0.950806 
0.9734407 	 0.977472 
0.9734546 	 1.015510 
0.9734685 	 1.000030 
0.9734825 	 1.025510 
0.9734964 	 1.010080 
0.9735104 	 1.003140 
0.9735243 	 0.951156 
0.9735383 	 0.911582 
0.9735522 	 0.936447 
0.9735662 	 0.996803 
0.9735801 	 0.992012 
0.9735940 	 0.992316 
0.9736080 	 1.009160 
0.9736219 	 1.026940 
0.9736358 	 1.044280 
0.9736498 	 1.005610 
0.9736638 	 1.012230 
0.9736777 	 1.034730 
0.9736916 	 1.017100 
0.9737055 	 1.003400 
0.9737195 	 1.014370 
0.9737334 	 1.018830 
0.9737474 	 1.029190 
0.9737613 	 0.976583 
0.9737753 	 0.973958 
0.9737892 	 0.980004 
0.9738031 	 0.952356 
0.9738170 	 0.989509 
0.9738310 	 0.987549 
0.9738450 	 0.950023 
0.9738589 	 0.965094 
0.9738728 	 0.977529 
0.9738868 	 1.010410 
0.9739007 	 1.017490 
0.9739146 	 1.043110 
0.9739286 	 1.004100 
0.9739425 	 1.059570 
0.9739565 	 1.049920 
0.9739704 	 1.010580 
0.9739844 	 1.004880 
0.9739983 	 1.018770 
0.9740123 	 1.028460 
0.9740261 	 1.015610 
0.9740401 	 1.044770 
0.9740540 	 0.979720 
0.9740680 	 0.969353 
0.9740819 	 1.006640 
0.9740959 	 0.993550 
0.9741098 	 1.087320 
0.9741238 	 1.043210 
0.9741377 	 1.007620 
0.9741516 	 0.976166 
0.9741656 	 0.979183 
0.9741795 	 0.926581 
0.9741935 	 0.932351 
0.9742074 	 0.902206 
0.9742213 	 0.910720 
0.9742353 	 0.949589 
0.9742492 	 0.868719 
0.9742631 	 0.917259 
0.9742771 	 0.966435 
0.9742910 	 0.958774 
0.9743050 	 1.015010 
0.9743189 	 1.020520 
0.9743329 	 0.936639 
0.9743468 	 0.984776 
0.9743607 	 1.015660 
0.9743747 	 0.977173 
0.9743886 	 1.017460 
0.9744025 	 1.013130 
0.9744165 	 1.003960 
0.9744304 	 1.004010 
0.9744444 	 1.013100 
0.9744583 	 1.008140 
0.9744722 	 1.032570 
0.9744862 	 1.027020 
0.9745001 	 0.968542 
0.9745141 	 1.019840 
0.9745280 	 1.039500 
0.9745420 	 1.042870 
0.9745559 	 1.044670 
0.9745699 	 1.073180 
0.9745837 	 1.007840 
0.9745977 	 1.000440 
0.9746116 	 0.987501 
0.9746256 	 0.982572 
0.9746395 	 1.036410 
0.9746535 	 1.047760 
0.9746674 	 1.032110 
0.9746814 	 1.068620 
0.9746953 	 1.022570 
0.9747092 	 1.015790 
0.9747232 	 0.987615 
0.9747371 	 0.901694 
0.9747511 	 0.927375 
0.9747650 	 0.927841 
0.9747790 	 0.991949 
0.9747928 	 1.012380 
0.9748068 	 1.035800 
0.9748207 	 1.027410 
0.9748347 	 1.028730 
0.9748486 	 0.982726 
0.9748626 	 0.930165 
0.9748765 	 0.914626 
0.9748905 	 1.024400 
0.9749044 	 1.023160 
0.9749183 	 1.023480 
0.9749322 	 1.012350 
0.9749462 	 0.974815 
0.9749602 	 1.007120 
0.9749741 	 0.929389 
0.9749880 	 0.957552 
0.9750020 	 0.943287 
0.9750159 	 0.959700 
0.9750298 	 1.023480 
0.9750438 	 1.029350 
0.9750577 	 1.017530 
0.9750717 	 1.015990 
0.9750856 	 1.002600 
0.9750996 	 0.954923 
0.9751135 	 1.019630 
0.9751274 	 0.923919 
0.9751414 	 0.945872 
0.9751553 	 1.006210 
0.9751692 	 1.002770 
0.9751832 	 0.999694 
0.9751971 	 0.994877 
0.9752111 	 0.989190 
0.9752250 	 0.983756 
0.9752389 	 0.990109 
0.9752529 	 0.999347 
0.9752668 	 0.976584 
0.9752808 	 0.967479 
0.9752947 	 1.008700 
0.9753087 	 1.033300 
0.9753226 	 1.026310 
0.9753365 	 1.028270 
0.9753504 	 1.004990 
0.9753644 	 0.999320 
0.9753783 	 0.967029 
0.9753923 	 0.972687 
0.9754062 	 0.992408 
0.9754202 	 1.011640 
0.9754341 	 1.005780 
0.9754481 	 1.040790 
0.9754620 	 1.023760 
0.9754759 	 1.016540 
0.9754898 	 1.004890 
0.9755038 	 0.980564 
0.9755177 	 0.946199 
0.9755317 	 0.968479 
0.9755456 	 0.983586 
0.9755596 	 0.997729 
0.9755735 	 1.018680 
0.9755874 	 1.006480 
0.9756014 	 1.012790 
0.9756153 	 1.019110 
0.9756293 	 1.039790 
0.9756432 	 1.063940 
0.9756572 	 1.064440 
0.9756711 	 1.010010 
0.9756850 	 0.954448 
0.9756989 	 0.958530 
0.9757129 	 0.963448 
0.9757268 	 1.010800 
0.9757408 	 0.998712 
0.9757547 	 0.966372 
0.9757687 	 0.964669 
0.9757826 	 0.917571 
0.9757965 	 0.916832 
0.9758105 	 0.967690 
0.9758244 	 0.998343 
0.9758384 	 1.025660 
0.9758523 	 1.062590 
0.9758663 	 1.020420 
0.9758802 	 0.983598 
0.9758942 	 0.966913 
0.9759080 	 1.018600 
0.9759220 	 0.989873 
0.9759359 	 0.981308 
0.9759499 	 1.006030 
0.9759638 	 0.996265 
0.9759778 	 1.006550 
0.9759917 	 1.005490 
0.9760057 	 1.015830 
0.9760196 	 1.045280 
0.9760335 	 1.077210 
0.9760475 	 0.986813 
0.9760614 	 0.983719 
0.9760754 	 0.979657 
0.9760893 	 1.008170 
0.9761032 	 1.030610 
0.9761172 	 1.055190 
0.9761311 	 1.024140 
0.9761450 	 0.967519 
0.9761590 	 0.966451 
0.9761729 	 0.920038 
0.9761869 	 0.967860 
0.9762008 	 0.981011 
0.9762148 	 1.031440 
0.9762287 	 1.020720 
0.9762426 	 1.041090 
0.9762566 	 1.025080 
0.9762705 	 1.033120 
0.9762844 	 1.033800 
0.9762984 	 0.962510 
0.9763123 	 0.978685 
0.9763263 	 0.988784 
0.9763402 	 0.969815 
0.9763541 	 1.018510 
0.9763681 	 1.026660 
0.9763820 	 1.044910 
0.9763960 	 1.046480 
0.9764099 	 1.014010 
0.9764239 	 1.031170 
0.9764378 	 0.983698 
0.9764517 	 0.993923 
0.9764656 	 0.972157 
0.9764796 	 0.996112 
0.9764935 	 1.017770 
0.9765075 	 1.017260 
0.9765214 	 1.037520 
0.9765354 	 1.048310 
0.9765493 	 1.050120 
0.9765633 	 1.033910 
0.9765772 	 0.997160 
0.9765911 	 0.995425 
0.9766051 	 0.976881 
0.9766190 	 1.022130 
0.9766330 	 1.019620 
0.9766469 	 1.034930 
0.9766609 	 1.021980 
0.9766748 	 1.004300 
0.9766887 	 0.986878 
0.9767026 	 0.948000 
0.9767166 	 0.941190 
0.9767305 	 0.867174 
0.9767445 	 0.906986 
0.9767584 	 0.956976 
0.9767724 	 0.964946 
0.9767863 	 0.969280 
0.9768002 	 0.989564 
0.9768142 	 1.005630 
0.9768281 	 0.957100 
0.9768421 	 0.965659 
0.9768560 	 0.989643 
0.9768699 	 0.975034 
0.9768839 	 0.983474 
0.9768978 	 1.006900 
0.9769117 	 1.038350 
0.9769257 	 1.042540 
0.9769396 	 1.024550 
0.9769536 	 0.998673 
0.9769675 	 0.981566 
0.9769815 	 1.000930 
0.9769954 	 0.976553 
0.9770094 	 0.984462 
0.9770232 	 1.007820 
0.9770372 	 1.024580 
0.9770511 	 1.043510 
0.9770651 	 1.034630 
0.9770790 	 1.025160 
0.9770930 	 1.026910 
0.9771069 	 1.027160 
0.9771209 	 1.027640 
0.9771348 	 0.977728 
0.9771487 	 0.982122 
0.9771627 	 1.015250 
0.9771766 	 1.022710 
0.9771905 	 1.020030 
0.9772045 	 1.006530 
0.9772184 	 0.963029 
0.9772324 	 0.928613 
0.9772463 	 0.963315 
0.9772602 	 0.965772 
0.9772742 	 1.006240 
0.9772881 	 0.989831 
0.9773021 	 1.002310 
0.9773160 	 1.032830 
0.9773300 	 1.017220 
0.9773439 	 0.989888 
0.9773578 	 0.992250 
0.9773717 	 0.957897 
0.9773857 	 0.959619 
0.9773996 	 0.981693 
0.9774136 	 0.977465 
0.9774275 	 0.964842 
0.9774415 	 0.988668 
0.9774554 	 0.998706 
0.9774693 	 1.018210 
0.9774833 	 1.009070 
0.9774972 	 0.971977 
0.9775112 	 0.974740 
0.9775251 	 0.948028 
0.9775391 	 0.995984 
0.9775530 	 1.009380 
0.9775670 	 1.019380 
0.9775808 	 1.028490 
0.9775948 	 1.008960 
0.9776087 	 1.014030 
0.9776227 	 1.016770 
0.9776366 	 1.000290 
0.9776506 	 0.955554 
0.9776645 	 0.962722 
0.9776784 	 0.964927 
0.9776924 	 1.001840 
0.9777063 	 1.002850 
0.9777203 	 1.026250 
0.9777342 	 1.029180 
0.9777482 	 0.999755 
0.9777621 	 0.982055 
0.9777761 	 1.001380 
0.9777899 	 0.973184 
0.9778039 	 0.990060 
0.9778178 	 0.989278 
0.9778318 	 1.008000 
0.9778457 	 1.010330 
0.9778597 	 1.022700 
0.9778736 	 1.009760 
0.9778876 	 0.984130 
0.9779015 	 1.003490 
0.9779154 	 0.980884 
0.9779294 	 0.974384 
0.9779433 	 0.988118 
0.9779573 	 1.011070 
0.9779712 	 1.022950 
0.9779851 	 1.017030 
0.9779991 	 1.017940 
0.9780130 	 1.009680 
0.9780269 	 0.988266 
0.9780409 	 0.984320 
0.9780548 	 0.949795 
0.9780688 	 0.958034 
0.9780827 	 0.984746 
0.9780967 	 1.023130 
0.9781106 	 1.018350 
0.9781245 	 1.006710 
0.9781384 	 1.010770 
0.9781524 	 0.994065 
0.9781663 	 0.988294 
0.9781803 	 0.982866 
0.9781942 	 0.957109 
0.9782082 	 0.992488 
0.9782221 	 1.003430 
0.9782360 	 1.008430 
0.9782500 	 1.028530 
0.9782639 	 1.027000 
0.9782779 	 1.010880 
0.9782918 	 0.970578 
0.9783058 	 0.969428 
0.9783197 	 0.976147 
0.9783337 	 0.978717 
0.9783475 	 0.982555 
0.9783615 	 1.022630 
0.9783754 	 1.006560 
0.9783894 	 1.001120 
0.9784033 	 1.002520 
0.9784173 	 1.000630 
0.9784312 	 1.009790 
0.9784452 	 1.017510 
0.9784591 	 1.013640 
0.9784730 	 1.013720 
0.9784870 	 1.016440 
0.9785009 	 1.016640 
0.9785149 	 1.016520 
0.9785288 	 1.020040 
0.9785428 	 0.997821 
0.9785567 	 1.003530 
0.9785706 	 0.990336 
0.9785845 	 0.969980 
0.9785985 	 0.987937 
0.9786124 	 0.995079 
0.9786264 	 1.013910 
0.9786403 	 1.044940 
0.9786543 	 1.040350 
0.9786682 	 1.022260 
0.9786821 	 0.990800 
0.9786961 	 0.975926 
0.9787100 	 0.956022 
0.9787239 	 0.904722 
0.9787379 	 0.895088 
0.9787518 	 0.904445 
0.9787658 	 0.945664 
0.9787797 	 0.967455 
0.9787936 	 0.979527 
0.9788076 	 0.986838 
0.9788215 	 0.993213 
0.9788355 	 0.969592 
0.9788494 	 0.964435 
0.9788634 	 0.989382 
0.9788773 	 0.989832 
0.9788912 	 1.009640 
0.9789051 	 1.012500 
0.9789191 	 1.021720 
0.9789330 	 1.002690 
0.9789470 	 0.976317 
0.9789609 	 0.981784 
0.9789749 	 0.960061 
0.9789888 	 0.942797 
0.9790028 	 0.979357 
0.9790167 	 1.005970 
0.9790306 	 1.017030 
0.9790446 	 1.010790 
0.9790585 	 1.009010 
0.9790724 	 0.994666 
0.9790864 	 0.969882 
0.9791003 	 0.990771 
0.9791143 	 0.980923 
0.9791282 	 1.004280 
0.9791421 	 0.990910 
0.9791561 	 0.961302 
0.9791700 	 0.946558 
0.9791840 	 0.960561 
0.9791979 	 0.974634 
0.9792119 	 0.999601 
0.9792258 	 0.991498 
0.9792397 	 0.993353 
0.9792536 	 0.981374 
0.9792676 	 0.988341 
0.9792815 	 0.972997 
0.9792955 	 0.986181 
0.9793094 	 1.010550 
0.9793234 	 1.008500 
0.9793373 	 0.996110 
0.9793512 	 1.002470 
0.9793652 	 0.993777 
0.9793791 	 0.990529 
0.9793931 	 0.984264 
0.9794070 	 0.977649 
0.9794210 	 0.980670 
0.9794349 	 1.004630 
0.9794489 	 1.012940 
0.9794627 	 1.014820 
0.9794767 	 1.016350 
0.9794906 	 1.011320 
0.9795046 	 1.001040 
0.9795185 	 0.995775 
0.9795325 	 0.999439 
0.9795464 	 1.013500 
0.9795604 	 1.007190 
0.9795743 	 1.005120 
0.9795882 	 1.013760 
0.9796022 	 1.013010 
0.9796161 	 0.993511 
0.9796301 	 0.988837 
0.9796440 	 0.985099 
0.9796579 	 1.004420 
0.9796719 	 0.973691 
0.9796858 	 0.993370 
0.9796997 	 1.006270 
0.9797137 	 1.022000 
0.9797276 	 1.017020 
0.9797416 	 0.997889 
0.9797555 	 1.001350 
0.9797695 	 1.007040 
0.9797834 	 1.010470 
0.9797973 	 0.968555 
0.9798113 	 0.979982 
0.9798252 	 1.015570 
0.9798391 	 1.027410 
0.9798531 	 1.012250 
0.9798670 	 1.004190 
0.9798810 	 0.996074 
0.9798949 	 0.996106 
0.9799088 	 0.981694 
0.9799228 	 0.976463 
0.9799367 	 0.979938 
0.9799507 	 0.939517 
0.9799646 	 0.979654 
0.9799786 	 1.011570 
0.9799925 	 1.015730 
0.9800065 	 1.012450 
0.9800203 	 1.017130 
0.9800343 	 1.023360 
0.9800482 	 1.001210 
0.9800622 	 0.998856 
0.9800761 	 0.982295 
0.9800901 	 0.978726 
0.9801040 	 0.994376 
0.9801180 	 0.998367 
0.9801319 	 1.012500 
0.9801458 	 1.003320 
0.9801598 	 1.015560 
0.9801737 	 1.027920 
0.9801876 	 1.012850 
0.9802016 	 1.035290 
0.9802156 	 1.011570 
0.9802295 	 1.007240 
0.9802434 	 1.019240 
0.9802573 	 1.012250 
0.9802713 	 1.008710 
0.9802852 	 1.014730 
0.9802992 	 1.003710 
0.9803131 	 1.016430 
0.9803271 	 1.005010 
0.9803410 	 0.977710 
0.9803549 	 1.003090 
0.9803688 	 1.011450 
0.9803828 	 1.003030 
0.9803968 	 0.999616 
0.9804107 	 0.979850 
0.9804246 	 0.944503 
0.9804386 	 0.918963 
0.9804525 	 0.901976 
0.9804664 	 0.936997 
0.9804804 	 0.963351 
0.9804943 	 0.960387 
0.9805083 	 0.973638 
0.9805222 	 0.995851 
0.9805362 	 0.993289 
0.9805501 	 0.995386 
0.9805640 	 1.008080 
0.9805780 	 0.987686 
0.9805919 	 0.962710 
0.9806058 	 0.977667 
0.9806198 	 0.985911 
0.9806337 	 0.989461 
0.9806477 	 0.978984 
0.9806616 	 0.994543 
0.9806756 	 1.002350 
0.9806895 	 0.998032 
0.9807034 	 0.980201 
0.9807174 	 0.965628 
0.9807313 	 1.010960 
0.9807453 	 1.007650 
0.9807592 	 1.001930 
0.9807731 	 0.999833 
0.9807870 	 0.998102 
0.9808010 	 0.993683 
0.9808149 	 1.000320 
0.9808289 	 1.006530 
0.9808428 	 0.992840 
0.9808568 	 0.984984 
0.9808707 	 0.972181 
0.9808847 	 0.997736 
0.9808986 	 1.005360 
0.9809125 	 1.004780 
0.9809265 	 1.004940 
0.9809404 	 0.995320 
0.9809543 	 1.004240 
0.9809683 	 0.981578 
0.9809822 	 0.995849 
0.9809962 	 1.000000 
0.9810101 	 0.991471 
0.9810240 	 0.978991 
0.9810380 	 0.971744 
0.9810519 	 0.978871 
0.9810659 	 0.975816 
0.9810798 	 1.000140 
0.9810938 	 1.003030 
0.9811077 	 0.998286 
0.9811216 	 0.988286 
0.9811355 	 0.991310 
0.9811495 	 0.987280 
0.9811634 	 0.983187 
0.9811774 	 0.981214 
0.9811913 	 1.003710 
0.9812053 	 1.003470 
0.9812192 	 1.001680 
0.9812331 	 0.985073 
0.9812471 	 0.977881 
0.9812610 	 0.998292 
0.9812750 	 1.008150 
0.9812889 	 0.993800 
0.9813029 	 0.977402 
0.9813168 	 0.988965 
0.9813308 	 1.000460 
0.9813446 	 1.014220 
0.9813586 	 1.008670 
0.9813725 	 1.016850 
0.9813865 	 0.986009 
0.9814004 	 0.982320 
0.9814144 	 0.981308 
0.9814283 	 0.993363 
0.9814423 	 0.966556 
0.9814562 	 0.975177 
0.9814701 	 1.000940 
0.9814841 	 1.014050 
0.9814980 	 1.003510 
0.9815120 	 0.971915 
0.9815259 	 0.991399 
0.9815398 	 0.972315 
0.9815538 	 0.959113 
0.9815677 	 0.954547 
0.9815816 	 0.955026 
0.9815956 	 0.972293 
0.9816095 	 1.001550 
0.9816235 	 1.017480 
0.9816374 	 0.996037 
0.9816514 	 0.971169 
0.9816653 	 1.014120 
0.9816792 	 0.991066 
0.9816932 	 0.972683 
0.9817071 	 1.001610 
0.9817210 	 0.995600 
0.9817350 	 1.000030 
0.9817489 	 1.012740 
0.9817629 	 1.014070 
0.9817768 	 1.003610 
0.9817907 	 0.994828 
0.9818047 	 0.980122 
0.9818186 	 0.989200 
0.9818326 	 1.004290 
0.9818465 	 1.010210 
0.9818605 	 1.003490 
0.9818744 	 1.008930 
0.9818883 	 1.007930 
0.9819022 	 1.018310 
0.9819162 	 1.010390 
0.9819301 	 1.009600 
0.9819441 	 1.011940 
0.9819580 	 0.989419 
0.9819720 	 0.997244 
0.9819859 	 0.995762 
0.9819999 	 1.004690 
0.9820138 	 0.994618 
0.9820277 	 0.991311 
0.9820417 	 1.020780 
0.9820556 	 1.001830 
0.9820695 	 0.987179 
0.9820835 	 0.997592 
0.9820975 	 0.975357 
0.9821114 	 1.001740 
0.9821253 	 1.018340 
0.9821392 	 1.014840 
0.9821532 	 1.020240 
0.9821671 	 1.027240 
0.9821811 	 1.014330 
0.9821950 	 1.019790 
0.9822090 	 0.989251 
0.9822229 	 0.989926 
0.9822368 	 1.001890 
0.9822507 	 1.013840 
0.9822647 	 1.003400 
0.9822787 	 1.012790 
0.9822926 	 1.009540 
0.9823065 	 1.004120 
0.9823205 	 1.022390 
0.9823344 	 0.996409 
0.9823483 	 0.983599 
0.9823623 	 1.013110 
0.9823762 	 1.002770 
0.9823902 	 1.004360 
0.9824041 	 1.013810 
0.9824181 	 1.023900 
0.9824320 	 1.025270 
0.9824460 	 1.005400 
0.9824598 	 1.012110 
0.9824738 	 1.013870 
0.9824877 	 1.018570 
0.9825017 	 1.006170 
0.9825156 	 0.992758 
0.9825296 	 0.975840 
0.9825435 	 0.983719 
0.9825575 	 0.978882 
0.9825714 	 0.991362 
0.9825853 	 0.979915 
0.9825993 	 1.011140 
0.9826132 	 0.995408 
0.9826272 	 1.005180 
0.9826411 	 1.006790 
0.9826550 	 1.004600 
0.9826690 	 0.982517 
0.9826829 	 0.987174 
0.9826968 	 0.986929 
0.9827108 	 1.003860 
0.9827247 	 1.013270 
0.9827387 	 1.013140 
0.9827526 	 1.038950 
0.9827666 	 1.021500 
0.9827805 	 0.989222 
0.9827944 	 0.998198 
0.9828083 	 0.971945 
0.9828223 	 0.978105 
0.9828362 	 1.001490 
0.9828502 	 0.989191 
0.9828641 	 1.003760 
0.9828781 	 1.020460 
0.9828920 	 1.036500 
0.9829059 	 1.022070 
0.9829199 	 0.996539 
0.9829338 	 0.967018 
0.9829478 	 0.970356 
0.9829617 	 0.980402 
0.9829757 	 0.982107 
0.9829896 	 0.986942 
0.9830036 	 0.981858 
0.9830174 	 0.990809 
0.9830314 	 0.993547 
0.9830453 	 0.984558 
0.9830593 	 0.958429 
0.9830732 	 0.976176 
0.9830872 	 0.952095 
0.9831011 	 0.972392 
0.9831151 	 0.994439 
0.9831290 	 1.016750 
0.9831429 	 0.990286 
0.9831569 	 1.009590 
0.9831708 	 0.966059 
0.9831848 	 0.969900 
0.9831987 	 0.962916 
0.9832127 	 0.945967 
0.9832265 	 0.960769 
0.9832405 	 0.996225 
0.9832544 	 1.006770 
0.9832684 	 0.997154 
0.9832823 	 1.003820 
0.9832963 	 1.002710 
0.9833102 	 0.987593 
0.9833242 	 0.952266 
0.9833381 	 0.954444 
0.9833520 	 0.949063 
0.9833660 	 0.976980 
0.9833799 	 0.991144 
0.9833939 	 1.007610 
0.9834078 	 1.011570 
0.9834217 	 0.996230 
0.9834357 	 0.954681 
0.9834496 	 0.969851 
0.9834635 	 0.985437 
0.9834775 	 0.991033 
0.9834914 	 0.980576 
0.9835054 	 0.994198 
0.9835193 	 1.008690 
0.9835333 	 1.000220 
0.9835472 	 0.994126 
0.9835611 	 1.018730 
0.9835751 	 0.955577 
0.9835890 	 0.994925 
0.9836029 	 0.987028 
0.9836169 	 0.986003 
0.9836308 	 0.965960 
0.9836448 	 0.984823 
0.9836587 	 0.994983 
0.9836726 	 1.002640 
0.9836866 	 0.978600 
0.9837005 	 0.960359 
0.9837145 	 0.951254 
0.9837284 	 0.969160 
0.9837424 	 0.994767 
0.9837563 	 0.995529 
0.9837702 	 1.008870 
0.9837841 	 1.005310 
0.9837981 	 1.002080 
0.9838120 	 0.982427 
0.9838260 	 0.985356 
0.9838399 	 0.966993 
0.9838539 	 0.950088 
0.9838678 	 0.933834 
0.9838818 	 0.959934 
0.9838957 	 1.009240 
0.9839096 	 1.003920 
0.9839235 	 1.008900 
0.9839375 	 0.987644 
0.9839514 	 0.983635 
0.9839654 	 0.957019 
0.9839793 	 0.965766 
0.9839933 	 0.987376 
0.9840072 	 1.033120 
0.9840211 	 1.006410 
0.9840351 	 1.026670 
0.9840490 	 1.002360 
0.9840630 	 0.960825 
0.9840769 	 0.947987 
0.9840909 	 0.961780 
0.9841048 	 0.978955 
0.9841187 	 0.991816 
0.9841327 	 1.049240 
0.9841466 	 1.045010 
0.9841605 	 1.031360 
0.9841745 	 1.021040 
0.9841884 	 0.991261 
0.9842024 	 0.966030 
0.9842163 	 0.965653 
0.9842302 	 0.947706 
0.9842442 	 1.024660 
0.9842581 	 1.036970 
0.9842721 	 1.039120 
0.9842860 	 1.056440 
0.9843000 	 1.045730 
0.9843139 	 1.023570 
0.9843279 	 1.014970 
0.9843417 	 0.980977 
0.9843557 	 0.958364 
0.9843696 	 0.952272 
0.9843836 	 1.002080 
0.9843975 	 1.008280 
0.9844115 	 1.033120 
0.9844254 	 1.062830 
0.9844394 	 1.023780 
0.9844533 	 0.982118 


==> anc/HD21019/HD21019_79.dat <==
0.9583414 	 1.153720 
0.9583551 	 1.175080 
0.9583688 	 1.154400 
0.9583825 	 1.027310 
0.9583962 	 0.951847 
0.9584099 	 1.029380 
0.9584236 	 1.035070 
0.9584373 	 1.013860 
0.9584509 	 1.142410 
0.9584646 	 1.149890 
0.9584783 	 1.069580 
0.9584920 	 1.018350 
0.9585057 	 1.078130 
0.9585194 	 1.067930 
0.9585330 	 1.026070 
0.9585468 	 0.991738 
0.9585605 	 1.070970 
0.9585741 	 1.096480 
0.9585878 	 0.997225 
0.9586015 	 0.945703 
0.9586152 	 0.962497 
0.9586289 	 0.953140 
0.9586426 	 0.976241 
0.9586562 	 1.005070 
0.9586700 	 1.008420 
0.9586837 	 1.110810 
0.9586974 	 1.062610 
0.9587110 	 0.976677 
0.9587247 	 1.033510 
0.9587385 	 1.092840 
0.9587521 	 0.987010 
0.9587658 	 1.015450 
0.9587795 	 1.041110 
0.9587932 	 0.933228 
0.9588069 	 1.097640 
0.9588206 	 1.098640 
0.9588342 	 1.035220 
0.9588479 	 0.994056 
0.9588617 	 0.968132 
0.9588753 	 1.095050 
0.9588890 	 1.090810 
0.9589027 	 0.996239 
0.9589164 	 1.057880 
0.9589301 	 1.013620 
0.9589438 	 1.102510 
0.9589574 	 1.137690 
0.9589711 	 0.998488 
0.9589848 	 0.846281 
0.9589985 	 0.940825 
0.9590122 	 1.012260 
0.9590259 	 0.968292 
0.9590396 	 1.006540 
0.9590533 	 1.009690 
0.9590670 	 1.048670 
0.9590807 	 1.018890 
0.9590943 	 1.052270 
0.9591080 	 0.998714 
0.9591218 	 1.078920 
0.9591354 	 1.039170 
0.9591491 	 0.978983 
0.9591628 	 1.042070 
0.9591765 	 1.039160 
0.9591902 	 1.052060 
0.9592039 	 1.000000 
0.9592175 	 0.974270 
0.9592313 	 0.946826 
0.9592450 	 1.035450 
0.9592586 	 1.113950 
0.9592723 	 0.934127 
0.9592860 	 1.039230 
0.9592997 	 1.077500 
0.9593134 	 0.999477 
0.9593271 	 0.980836 
0.9593407 	 0.931475 
0.9593545 	 0.997014 
0.9593682 	 1.131200 
0.9593819 	 1.003700 
0.9593955 	 0.999574 
0.9594092 	 1.051570 
0.9594229 	 1.012360 
0.9594366 	 0.930408 
0.9594503 	 0.938333 
0.9594640 	 0.994180 
0.9594777 	 1.021060 
0.9594914 	 1.122470 
0.9595051 	 1.178400 
0.9595187 	 0.964266 
0.9595324 	 1.027110 
0.9595461 	 1.083660 
0.9595598 	 1.045740 
0.9595735 	 1.134600 
0.9595872 	 1.090540 
0.9596009 	 1.043740 
0.9596146 	 1.002190 
0.9596283 	 1.045540 
0.9596419 	 1.003590 
0.9596556 	 0.971263 
0.9596693 	 1.039870 
0.9596830 	 1.062690 
0.9596967 	 1.043830 
0.9597104 	 1.002130 
0.9597241 	 0.967238 
0.9597378 	 0.976620 
0.9597515 	 1.034210 
0.9597652 	 0.981338 
0.9597788 	 0.973920 
0.9597925 	 1.045440 
0.9598063 	 1.082720 
0.9598199 	 1.087210 
0.9598336 	 1.042670 
0.9598473 	 1.070080 
0.9598610 	 1.063700 
0.9598747 	 1.089400 
0.9598884 	 1.011720 
0.9599020 	 1.001620 
0.9599158 	 1.023550 
0.9599295 	 1.033650 
0.9599431 	 1.062420 
0.9599568 	 1.071350 
0.9599705 	 0.998867 
0.9599842 	 0.974179 
0.9599979 	 1.112800 
0.9600116 	 0.972938 
0.9600253 	 0.964241 
0.9600390 	 1.037670 
0.9600527 	 1.091660 
0.9600664 	 1.090040 
0.9600800 	 1.026040 
0.9600937 	 0.955469 
0.9601074 	 1.002390 
0.9601211 	 1.033440 
0.9601348 	 1.009560 
0.9601485 	 1.023010 
0.9601622 	 0.975980 
0.9601759 	 1.028480 
0.9601896 	 1.055510 
0.9602032 	 1.059440 
0.9602169 	 0.992767 
0.9602306 	 1.021460 
0.9602443 	 1.009090 
0.9602580 	 0.907919 
0.9602717 	 0.950695 
0.9602854 	 0.966562 
0.9602991 	 1.026040 
0.9603128 	 1.012330 
0.9603264 	 1.031210 
0.9603401 	 1.018160 
0.9603538 	 0.991346 
0.9603675 	 1.017320 
0.9603812 	 1.052010 
0.9603949 	 0.965830 
0.9604086 	 1.027430 
0.9604223 	 0.996002 
0.9604360 	 1.039690 
0.9604497 	 1.018200 
0.9604634 	 1.066300 
0.9604771 	 1.012240 
0.9604908 	 1.008680 
0.9605044 	 0.984622 
0.9605181 	 0.929619 
0.9605318 	 0.912156 
0.9605455 	 0.999974 
0.9605592 	 1.071860 
0.9605729 	 1.076740 
0.9605866 	 1.061460 
0.9606003 	 1.069830 
0.9606140 	 1.059730 
0.9606276 	 1.020110 
0.9606413 	 0.960662 
0.9606550 	 0.898732 
0.9606687 	 0.938135 
0.9606824 	 1.008680 
0.9606961 	 0.980863 
0.9607098 	 0.996402 
0.9607235 	 1.005910 
0.9607372 	 0.966399 
0.9607509 	 1.041340 
0.9607645 	 1.118250 
0.9607782 	 1.055060 
0.9607919 	 1.002720 
0.9608056 	 1.011030 
0.9608193 	 0.938974 
0.9608330 	 0.995656 
0.9608467 	 1.026090 
0.9608604 	 1.030600 
0.9608741 	 1.047020 
0.9608877 	 0.975818 
0.9609014 	 0.966320 
0.9609152 	 0.994088 
0.9609288 	 0.999973 
0.9609425 	 1.027150 
0.9609562 	 1.035510 
0.9609699 	 1.054530 
0.9609836 	 1.051110 
0.9609973 	 0.981702 
0.9610109 	 0.993237 
0.9610246 	 0.968845 
0.9610384 	 1.015770 
0.9610520 	 1.053020 
0.9610657 	 0.988470 
0.9610794 	 0.982689 
0.9610931 	 1.016180 
0.9611068 	 1.048180 
0.9611205 	 0.989460 
0.9611342 	 0.972620 
0.9611478 	 0.926333 
0.9611616 	 0.936016 
0.9611753 	 0.956546 
0.9611889 	 0.950020 
0.9612026 	 1.011850 
0.9612163 	 1.043800 
0.9612300 	 1.034660 
0.9612437 	 1.025620 
0.9612574 	 0.876738 
0.9612711 	 0.852150 
0.9612848 	 0.942545 
0.9612985 	 0.981641 
0.9613121 	 0.988324 
0.9613258 	 1.018330 
0.9613395 	 1.030160 
0.9613532 	 0.990923 
0.9613669 	 1.055810 
0.9613806 	 1.034700 
0.9613943 	 0.992068 
0.9614080 	 0.956841 
0.9614217 	 0.994345 
0.9614354 	 0.961628 
0.9614490 	 0.997945 
0.9614627 	 0.995625 
0.9614765 	 1.035890 
0.9614901 	 1.010870 
0.9615038 	 1.028030 
0.9615175 	 0.986991 
0.9615312 	 0.967674 
0.9615449 	 0.919204 
0.9615586 	 0.937001 
0.9615722 	 1.026420 
0.9615859 	 1.030950 
0.9615997 	 1.134140 
0.9616133 	 1.027600 
0.9616270 	 1.010950 
0.9616407 	 1.011340 
0.9616544 	 0.996330 
0.9616681 	 0.950057 
0.9616818 	 0.914490 
0.9616954 	 0.932940 
0.9617091 	 0.991506 
0.9617229 	 0.999575 
0.9617366 	 1.053810 
0.9617502 	 1.071220 
0.9617639 	 1.039870 
0.9617776 	 1.051060 
0.9617913 	 1.104480 
0.9618050 	 1.036560 
0.9618187 	 0.975352 
0.9618323 	 0.999990 
0.9618461 	 1.032320 
0.9618598 	 1.043150 
0.9618734 	 1.049610 
0.9618871 	 1.035400 
0.9619008 	 1.037700 
0.9619145 	 1.032100 
0.9619282 	 0.961741 
0.9619419 	 0.919100 
0.9619555 	 0.979904 
0.9619693 	 0.988999 
0.9619830 	 1.003680 
0.9619966 	 1.053460 
0.9620103 	 1.044630 
0.9620240 	 1.014350 
0.9620377 	 1.023980 
0.9620514 	 1.060890 
0.9620651 	 0.991246 
0.9620788 	 1.045620 
0.9620925 	 1.018090 
0.9621062 	 0.992253 
0.9621199 	 1.000030 
0.9621335 	 1.032060 
0.9621472 	 0.978316 
0.9621609 	 1.057390 
0.9621746 	 1.026080 
0.9621883 	 0.951810 
0.9622020 	 0.959796 
0.9622157 	 0.964359 
0.9622294 	 1.009300 
0.9622431 	 0.984304 
0.9622567 	 1.075300 
0.9622704 	 1.049740 
0.9622842 	 1.036080 
0.9622978 	 1.010910 
0.9623115 	 0.883087 
0.9623252 	 1.011020 
0.9623389 	 1.087820 
0.9623526 	 0.976161 
0.9623663 	 0.974391 
0.9623799 	 1.037050 
0.9623936 	 1.022030 
0.9624073 	 1.035600 
0.9624211 	 1.049900 
0.9624347 	 0.907571 
0.9624484 	 0.945941 
0.9624621 	 0.852182 
0.9624758 	 0.812610 
0.9624895 	 0.836486 
0.9625032 	 0.929855 
0.9625168 	 0.996412 
0.9625305 	 1.011790 
0.9625443 	 1.058250 
0.9625579 	 1.074510 
0.9625716 	 0.981157 
0.9625853 	 0.961430 
0.9625990 	 0.974976 
0.9626127 	 0.988399 
0.9626264 	 1.036100 
0.9626400 	 1.016690 
0.9626538 	 1.046940 
0.9626675 	 1.069510 
0.9626811 	 1.076350 
0.9626948 	 1.019850 
0.9627085 	 0.918826 
0.9627222 	 0.988167 
0.9627359 	 0.968642 
0.9627496 	 0.975306 
0.9627633 	 1.005600 
0.9627770 	 1.042050 
0.9627907 	 1.027970 
0.9628044 	 1.025740 
0.9628180 	 1.007650 
0.9628317 	 1.015130 
0.9628454 	 1.031090 
0.9628591 	 0.969109 
0.9628728 	 0.979420 
0.9628865 	 0.951636 
0.9629002 	 0.999233 
0.9629139 	 1.024010 
0.9629276 	 1.012200 
0.9629412 	 1.008650 
0.9629549 	 0.969884 
0.9629686 	 0.779187 
0.9629823 	 0.939023 
0.9629960 	 0.980500 
0.9630097 	 0.987823 
0.9630234 	 0.986091 
0.9630371 	 0.974848 
0.9630508 	 0.968571 
0.9630644 	 0.938516 
0.9630781 	 0.890772 
0.9630918 	 0.900650 
0.9631056 	 0.971601 
0.9631192 	 1.002360 
0.9631329 	 0.996693 
0.9631466 	 0.997558 
0.9631603 	 1.027300 
0.9631740 	 1.015290 
0.9631877 	 1.024260 
0.9632013 	 1.031300 
0.9632150 	 0.992312 
0.9632288 	 0.975189 
0.9632424 	 0.961110 
0.9632561 	 0.988997 
0.9632698 	 1.014500 
0.9632835 	 1.038680 
0.9632972 	 1.046280 
0.9633109 	 1.058220 
0.9633245 	 1.046380 
0.9633383 	 0.977791 
0.9633520 	 0.895598 
0.9633656 	 0.958898 
0.9633793 	 0.982952 
0.9633930 	 0.961716 
0.9634067 	 1.008040 
0.9634204 	 1.039490 
0.9634341 	 1.026310 
0.9634478 	 1.066390 
0.9634615 	 1.020830 
0.9634752 	 1.030540 
0.9634889 	 1.035170 
0.9635025 	 1.005410 
0.9635162 	 1.016890 
0.9635299 	 1.062790 
0.9635436 	 1.091800 
0.9635573 	 1.040070 
0.9635710 	 1.002720 
0.9635847 	 1.000010 
0.9635984 	 0.923031 
0.9636121 	 0.929882 
0.9636257 	 1.005910 
0.9636394 	 0.983856 
0.9636531 	 1.069140 
0.9636668 	 1.075650 
0.9636805 	 1.047340 
0.9636942 	 1.032180 
0.9637079 	 0.978213 
0.9637216 	 1.017680 
0.9637353 	 1.007730 
0.9637489 	 0.961568 
0.9637626 	 0.996333 
0.9637763 	 0.986714 
0.9637901 	 0.985995 
0.9638037 	 0.977995 
0.9638174 	 0.953980 
0.9638311 	 0.899347 
0.9638448 	 0.895412 
0.9638585 	 0.947101 
0.9638722 	 0.897583 
0.9638858 	 0.963366 
0.9638996 	 1.010930 
0.9639133 	 1.028160 
0.9639269 	 1.022410 
0.9639406 	 1.012120 
0.9639543 	 0.996818 
0.9639680 	 1.005210 
0.9639817 	 1.093290 
0.9639954 	 1.101790 
0.9640091 	 1.048120 
0.9640228 	 1.002810 
0.9640365 	 0.971425 
0.9640501 	 1.002460 
0.9640638 	 1.019560 
0.9640775 	 1.030660 
0.9640912 	 0.986542 
0.9641049 	 0.978759 
0.9641186 	 1.044840 
0.9641323 	 0.972886 
0.9641460 	 0.936468 
0.9641597 	 0.930803 
0.9641734 	 1.014250 
0.9641870 	 1.040000 
0.9642007 	 1.025630 
0.9642144 	 0.957193 
0.9642281 	 0.860933 
0.9642418 	 0.820746 
0.9642555 	 0.879847 
0.9642692 	 0.943582 
0.9642829 	 0.986174 
0.9642966 	 1.010880 
0.9643102 	 1.012620 
0.9643239 	 1.026460 
0.9643377 	 1.088620 
0.9643513 	 1.055450 
0.9643650 	 0.972543 
0.9643787 	 0.973760 
0.9643924 	 0.927306 
0.9644061 	 0.979139 
0.9644198 	 1.003800 
0.9644334 	 0.993242 
0.9644471 	 1.034140 
0.9644609 	 1.048790 
0.9644746 	 1.047410 
0.9644882 	 1.028010 
0.9645019 	 0.903429 
0.9645156 	 0.910503 
0.9645293 	 0.981468 
0.9645430 	 1.009740 
0.9645567 	 1.044530 
0.9645703 	 1.044740 
0.9645841 	 1.055310 
0.9645978 	 1.030620 
0.9646114 	 1.048380 
0.9646251 	 1.002660 
0.9646388 	 0.998445 
0.9646525 	 0.957437 
0.9646662 	 0.955616 
0.9646799 	 0.956201 
0.9646936 	 1.005820 
0.9647073 	 1.027030 
0.9647210 	 1.014350 
0.9647346 	 1.028500 
0.9647483 	 1.056720 
0.9647620 	 1.063690 
0.9647757 	 1.039380 
0.9647894 	 1.031080 
0.9648031 	 1.040310 
0.9648168 	 0.986939 
0.9648305 	 1.010840 
0.9648442 	 1.008790 
0.9648579 	 0.995818 
0.9648715 	 0.993581 
0.9648852 	 1.032840 
0.9648989 	 1.024940 
0.9649126 	 0.974904 
0.9649263 	 0.964103 
0.9649400 	 1.004970 
0.9649537 	 1.017410 
0.9649674 	 1.031910 
0.9649811 	 1.044540 
0.9649947 	 1.033280 
0.9650084 	 0.984201 
0.9650222 	 0.988218 
0.9650358 	 0.936467 
0.9650495 	 0.972059 
0.9650632 	 0.970091 
0.9650769 	 0.995536 
0.9650906 	 1.010530 
0.9651043 	 1.012620 
0.9651179 	 1.025230 
0.9651316 	 0.961431 
0.9651454 	 0.903406 
0.9651591 	 0.915708 
0.9651727 	 0.894903 
0.9651864 	 0.890254 
0.9652001 	 0.953671 
0.9652138 	 1.017850 
0.9652275 	 1.034680 
0.9652412 	 1.045180 
0.9652548 	 1.041110 
0.9652686 	 1.055220 
0.9652823 	 1.009550 
0.9652959 	 0.930917 
0.9653096 	 0.939629 
0.9653233 	 0.958758 
0.9653370 	 0.997210 
0.9653507 	 1.027460 
0.9653644 	 1.037270 
0.9653780 	 1.047920 
0.9653918 	 1.031440 
0.9654055 	 1.013140 
0.9654191 	 1.020820 
0.9654328 	 0.950116 
0.9654465 	 0.944570 
0.9654602 	 0.988902 
0.9654739 	 1.000250 
0.9654876 	 1.032390 
0.9655013 	 1.038180 
0.9655150 	 1.039250 
0.9655287 	 1.022680 
0.9655424 	 0.989577 
0.9655560 	 0.967776 
0.9655697 	 0.959447 
0.9655834 	 0.967049 
0.9655971 	 1.008820 
0.9656108 	 1.035920 
0.9656245 	 1.058910 
0.9656382 	 1.029640 
0.9656519 	 1.008690 
0.9656656 	 0.990243 
0.9656792 	 0.915886 
0.9656929 	 0.888800 
0.9657066 	 0.874766 
0.9657203 	 0.919439 
0.9657340 	 0.978535 
0.9657477 	 1.039510 
0.9657614 	 1.045500 
0.9657751 	 1.022210 
0.9657888 	 0.993705 
0.9658024 	 0.961697 
0.9658161 	 0.937044 
0.9658298 	 0.955466 
0.9658436 	 0.983268 
0.9658572 	 0.986582 
0.9658709 	 1.017940 
0.9658846 	 1.031910 
0.9658983 	 1.013840 
0.9659120 	 0.995146 
0.9659257 	 0.990474 
0.9659393 	 0.966674 
0.9659530 	 0.957903 
0.9659668 	 0.992403 
0.9659804 	 0.991992 
0.9659941 	 1.011540 
0.9660078 	 1.051240 
0.9660215 	 1.043460 
0.9660352 	 1.023950 
0.9660489 	 1.014810 
0.9660625 	 0.968188 
0.9660762 	 0.939530 
0.9660900 	 0.940437 
0.9661036 	 0.942753 
0.9661173 	 0.965807 
0.9661310 	 0.990246 
0.9661447 	 1.019170 
0.9661584 	 1.023970 
0.9661721 	 0.995940 
0.9661858 	 0.976045 
0.9661995 	 0.968607 
0.9662132 	 0.903568 
0.9662269 	 0.853730 
0.9662405 	 0.848037 
0.9662542 	 0.901625 
0.9662679 	 0.961657 
0.9662816 	 0.978999 
0.9662953 	 0.950326 
0.9663090 	 0.934344 
0.9663227 	 0.978389 
0.9663364 	 0.995221 
0.9663501 	 0.972700 
0.9663637 	 1.000310 
0.9663774 	 1.026470 
0.9663911 	 1.029160 
0.9664048 	 1.027530 
0.9664185 	 1.016530 
0.9664322 	 1.016760 
0.9664459 	 1.030000 
0.9664596 	 1.109200 
0.9664733 	 1.085140 
0.9664869 	 1.055270 
0.9665006 	 1.023980 
0.9665143 	 1.033290 
0.9665281 	 1.042390 
0.9665417 	 1.031390 
0.9665554 	 1.006160 
0.9665691 	 1.009250 
0.9665828 	 0.989041 
0.9665965 	 0.962788 
0.9666102 	 0.937275 
0.9666238 	 0.985146 
0.9666375 	 1.010230 
0.9666513 	 1.041930 
0.9666649 	 1.058330 
0.9666786 	 1.022340 
0.9666923 	 1.006840 
0.9667060 	 1.019070 
0.9667197 	 1.046840 
0.9667334 	 0.996539 
0.9667471 	 0.965558 
0.9667607 	 1.002670 
0.9667745 	 1.025040 
0.9667881 	 1.052280 
0.9668018 	 1.046340 
0.9668155 	 1.028480 
0.9668292 	 1.005570 
0.9668429 	 0.966417 
0.9668566 	 0.991209 
0.9668703 	 0.980123 
0.9668840 	 1.011430 
0.9668977 	 1.027080 
0.9669114 	 1.024400 
0.9669250 	 1.019360 
0.9669387 	 0.995233 
0.9669524 	 0.990166 
0.9669661 	 0.957857 
0.9669798 	 0.946641 
0.9669935 	 0.982036 
0.9670072 	 0.958912 
0.9670209 	 1.004130 
0.9670346 	 1.018140 
0.9670482 	 1.038610 
0.9670619 	 1.006630 
0.9670756 	 0.979180 
0.9670893 	 1.002760 
0.9671030 	 0.948525 
0.9671167 	 0.910253 
0.9671304 	 0.966914 
0.9671441 	 0.969269 
0.9671578 	 1.016930 
0.9671714 	 1.029960 
0.9671851 	 1.034640 
0.9671989 	 1.019180 
0.9672126 	 1.015830 
0.9672262 	 1.030690 
0.9672399 	 1.007970 
0.9672536 	 1.001660 
0.9672673 	 0.963317 
0.9672810 	 1.004170 
0.9672947 	 0.999225 
0.9673083 	 1.012130 
0.9673221 	 1.026840 
0.9673358 	 1.021340 
0.9673494 	 1.003630 
0.9673631 	 0.984011 
0.9673768 	 0.942478 
0.9673905 	 0.962196 
0.9674042 	 0.983227 
0.9674179 	 1.010920 
0.9674316 	 1.010120 
0.9674453 	 0.983781 
0.9674590 	 0.967425 
0.9674726 	 0.986105 
0.9674863 	 0.941492 
0.9675000 	 0.936238 
0.9675137 	 0.967491 
0.9675274 	 0.952672 
0.9675411 	 0.985683 
0.9675548 	 1.031400 
0.9675685 	 1.035430 
0.9675822 	 1.022810 
0.9675959 	 1.006790 
0.9676095 	 1.002180 
0.9676232 	 1.017240 
0.9676369 	 0.986429 
0.9676506 	 0.983782 
0.9676643 	 0.987980 
0.9676780 	 0.994881 
0.9676917 	 1.010500 
0.9677054 	 1.027440 
0.9677191 	 1.034450 
0.9677327 	 0.998045 
0.9677464 	 1.002410 
0.9677602 	 1.000700 
0.9677738 	 0.931666 
0.9677875 	 0.938671 
0.9678012 	 0.993486 
0.9678149 	 1.019410 
0.9678286 	 1.022370 
0.9678423 	 1.043150 
0.9678559 	 1.027450 
0.9678696 	 1.023810 
0.9678834 	 1.004140 
0.9678971 	 0.977871 
0.9679107 	 1.012780 
0.9679244 	 0.969968 
0.9679381 	 0.902885 
0.9679518 	 0.889143 
0.9679655 	 0.934765 
0.9679792 	 0.960728 
0.9679928 	 0.980561 
0.9680066 	 0.979581 
0.9680203 	 0.981942 
0.9680339 	 0.946861 
0.9680476 	 0.969467 
0.9680613 	 0.987422 
0.9680750 	 1.000880 
0.9680887 	 1.013900 
0.9681024 	 1.032720 
0.9681160 	 1.035850 
0.9681298 	 0.991584 
0.9681435 	 0.969832 
0.9681571 	 0.945690 
0.9681708 	 0.977394 
0.9681845 	 0.998266 
0.9681982 	 1.003820 
0.9682119 	 1.017660 
0.9682256 	 1.032790 
0.9682393 	 1.007130 
0.9682530 	 1.007630 
0.9682667 	 1.061290 
0.9682804 	 1.066430 
0.9682940 	 1.026720 
0.9683077 	 0.993151 
0.9683214 	 0.986645 
0.9683351 	 0.995937 
0.9683488 	 1.024770 
0.9683625 	 1.020320 
0.9683762 	 1.011670 
0.9683899 	 0.995687 
0.9684036 	 1.044750 
0.9684172 	 0.988646 
0.9684309 	 0.967855 
0.9684447 	 0.954680 
0.9684583 	 0.999311 
0.9684720 	 1.008640 
0.9684857 	 1.008730 
0.9684994 	 0.997850 
0.9685131 	 1.022750 
0.9685268 	 0.990908 
0.9685404 	 0.965732 
0.9685541 	 0.974133 
0.9685679 	 0.947744 
0.9685816 	 0.976801 
0.9685952 	 0.984727 
0.9686089 	 1.009490 
0.9686226 	 1.035000 
0.9686363 	 1.067890 
0.9686500 	 1.005880 
0.9686637 	 0.964691 
0.9686773 	 1.010220 
0.9686910 	 0.972924 
0.9687048 	 0.961283 
0.9687184 	 0.988803 
0.9687321 	 0.989655 
0.9687458 	 1.031390 
0.9687595 	 1.035880 
0.9687732 	 1.014710 
0.9687869 	 1.010210 
0.9688005 	 1.000080 
0.9688142 	 0.971490 
0.9688280 	 0.959389 
0.9688416 	 0.979587 
0.9688553 	 0.987693 
0.9688690 	 1.017550 
0.9688827 	 1.011280 
0.9688964 	 1.001560 
0.9689101 	 1.003340 
0.9689238 	 0.973201 
0.9689375 	 1.000990 
0.9689512 	 0.989239 
0.9689649 	 0.992043 
0.9689785 	 0.975213 
0.9689922 	 0.975951 
0.9690059 	 1.021110 
0.9690196 	 0.995137 
0.9690333 	 0.996459 
0.9690470 	 0.990406 
0.9690607 	 0.970950 
0.9690744 	 0.970626 
0.9690881 	 0.980779 
0.9691017 	 0.983974 
0.9691154 	 0.979056 
0.9691291 	 0.990068 
0.9691428 	 0.997287 
0.9691565 	 1.037520 
0.9691702 	 0.992903 
0.9691839 	 0.976156 
0.9691976 	 0.957901 
0.9692113 	 0.964475 
0.9692249 	 0.984312 
0.9692386 	 0.979421 
0.9692523 	 0.960220 
0.9692661 	 0.972521 
0.9692797 	 0.951416 
0.9692934 	 0.961114 
0.9693071 	 0.978511 
0.9693208 	 0.943112 
0.9693345 	 0.916404 
0.9693482 	 0.971157 
0.9693618 	 0.943937 
0.9693755 	 0.952282 
0.9693893 	 0.996622 
0.9694029 	 0.999606 
0.9694166 	 1.006120 
0.9694303 	 1.004170 
0.9694440 	 1.021050 
0.9694577 	 0.997860 
0.9694714 	 0.963746 
0.9694850 	 0.961936 
0.9694987 	 0.969287 
0.9695125 	 0.993313 
0.9695261 	 0.991650 
0.9695398 	 1.010140 
0.9695535 	 1.010930 
0.9695672 	 0.999579 
0.9695809 	 0.983724 
0.9695946 	 1.006300 
0.9696083 	 1.010640 
0.9696220 	 1.007620 
0.9696357 	 0.986639 
0.9696494 	 0.982796 
0.9696630 	 1.008500 
0.9696767 	 1.014070 
0.9696904 	 1.024480 
0.9697041 	 0.980199 
0.9697178 	 0.951494 
0.9697315 	 1.004430 
0.9697452 	 0.982760 
0.9697589 	 0.989118 
0.9697726 	 0.952515 
0.9697862 	 0.948941 
0.9697999 	 0.972459 
0.9698136 	 1.024050 
0.9698273 	 1.028080 
0.9698410 	 1.016480 
0.9698547 	 1.001910 
0.9698684 	 1.017310 
0.9698821 	 1.011470 
0.9698958 	 0.986356 
0.9699095 	 0.984397 
0.9699231 	 0.965896 
0.9699368 	 0.982178 
0.9699506 	 1.001160 
0.9699642 	 1.017100 
0.9699779 	 0.999474 
0.9699916 	 0.998292 
0.9700053 	 0.985836 
0.9700190 	 0.953393 
0.9700327 	 0.960527 
0.9700463 	 0.996412 
0.9700600 	 0.981111 
0.9700738 	 1.010540 
0.9700874 	 1.019100 
0.9701011 	 1.004260 
0.9701148 	 0.988661 
0.9701285 	 0.999551 
0.9701422 	 1.008820 
0.9701559 	 0.965111 
0.9701695 	 0.968768 
0.9701833 	 0.969370 
0.9701970 	 0.983049 
0.9702106 	 0.995469 
0.9702243 	 0.997558 
0.9702380 	 0.983767 
0.9702517 	 1.013330 
0.9702654 	 0.981533 
0.9702791 	 1.005450 
0.9702928 	 0.979879 
0.9703065 	 0.972816 
0.9703202 	 1.003790 
0.9703339 	 0.975868 
0.9703475 	 0.972062 
0.9703612 	 0.995810 
0.9703749 	 1.010200 
0.9703886 	 0.985317 
0.9704023 	 0.979236 
0.9704160 	 0.972687 
0.9704297 	 0.968280 
0.9704434 	 0.997565 
0.9704571 	 1.006950 
0.9704707 	 0.978170 
0.9704844 	 1.001660 
0.9704981 	 0.991760 
0.9705118 	 0.960217 
0.9705255 	 1.029970 
0.9705392 	 0.989884 
0.9705529 	 0.958289 
0.9705666 	 0.949928 
0.9705803 	 0.944663 
0.9705940 	 0.966097 
0.9706076 	 0.941270 
0.9706214 	 0.959621 
0.9706351 	 0.974329 
0.9706487 	 0.990938 
0.9706624 	 0.999265 
0.9706761 	 1.008390 
0.9706898 	 0.973529 
0.9707035 	 0.965464 
0.9707172 	 0.979230 
0.9707308 	 0.976705 
0.9707446 	 0.991811 
0.9707583 	 0.985143 
0.9707719 	 0.979551 
0.9707856 	 1.002460 
0.9707993 	 0.999734 
0.9708130 	 0.977280 
0.9708267 	 0.982268 
0.9708404 	 1.001820 
0.9708540 	 0.987354 
0.9708678 	 1.013370 
0.9708815 	 0.987709 
0.9708951 	 0.990462 
0.9709088 	 1.022900 
0.9709225 	 1.019580 
0.9709362 	 0.981365 
0.9709499 	 0.914545 
0.9709636 	 0.893754 
0.9709773 	 0.887810 
0.9709910 	 0.916530 
0.9710047 	 0.973962 
0.9710184 	 1.011670 
0.9710320 	 0.968206 
0.9710457 	 0.964581 
0.9710594 	 1.020360 
0.9710731 	 0.992739 
0.9710868 	 0.979399 
0.9711005 	 0.986017 
0.9711142 	 0.978458 
0.9711279 	 0.941644 
0.9711416 	 0.991960 
0.9711552 	 1.001800 
0.9711689 	 0.980655 
0.9711826 	 1.007300 
0.9711963 	 1.028190 
0.9712100 	 1.046730 
0.9712237 	 1.011370 
0.9712374 	 0.963289 
0.9712511 	 0.935734 
0.9712648 	 0.966890 
0.9712785 	 0.987814 
0.9712921 	 1.018320 
0.9713059 	 1.078310 
0.9713196 	 1.025040 
0.9713332 	 1.048740 
0.9713469 	 1.043590 
0.9713606 	 0.994386 
0.9713743 	 0.960625 
0.9713880 	 0.981829 
0.9714017 	 0.954955 
0.9714153 	 0.984049 
0.9714291 	 1.009810 
0.9714428 	 1.047240 
0.9714564 	 1.015640 
0.9714701 	 1.009150 
0.9714838 	 1.010860 
0.9714975 	 0.941482 
0.9715112 	 0.957081 
0.9715249 	 0.943543 
0.9715385 	 0.948985 
0.9715523 	 0.980458 
0.9715660 	 1.033970 
0.9715796 	 1.012030 
0.9715933 	 1.063330 
0.9716070 	 1.017030 
0.9716207 	 1.000540 
0.9716344 	 0.955100 
0.9716481 	 0.957226 
0.9716618 	 0.943350 
0.9716755 	 0.956324 
0.9716892 	 1.009510 
0.9717029 	 1.045590 
0.9717165 	 1.041720 
0.9717302 	 1.027200 
0.9717439 	 1.017710 
0.9717576 	 0.938777 
0.9717713 	 0.918673 
0.9717850 	 0.917979 
0.9717987 	 0.978447 
0.9718124 	 0.953025 
0.9718261 	 0.991428 
0.9718397 	 1.032600 
0.9718534 	 1.037460 
0.9718671 	 1.045470 
0.9718808 	 0.993469 
0.9718945 	 0.949249 
0.9719082 	 0.952427 
0.9719219 	 0.942058 
0.9719356 	 0.972327 
0.9719493 	 1.038800 
0.9719630 	 0.994801 
0.9719766 	 1.055230 
0.9719904 	 0.992256 
0.9720041 	 0.999740 
0.9720177 	 0.992195 


==> anc/HD21019/HD21019_80.dat <==
0.9464487 	 0.730543 
0.9464623 	 0.857444 
0.9464758 	 0.759808 
0.9464893 	 0.825242 
0.9465029 	 0.901795 
0.9465164 	 0.828523 
0.9465299 	 0.657079 
0.9465434 	 1.004560 
0.9465569 	 0.963073 
0.9465705 	 0.990728 
0.9465840 	 0.952032 
0.9465975 	 0.951142 
0.9466110 	 0.900195 
0.9466245 	 0.922872 
0.9466381 	 0.761413 
0.9466516 	 0.962368 
0.9466651 	 1.308910 
0.9466786 	 1.331950 
0.9466921 	 1.021510 
0.9467056 	 0.869771 
0.9467192 	 0.807939 
0.9467327 	 0.833297 
0.9467462 	 1.032030 
0.9467597 	 0.757834 
0.9467732 	 0.908839 
0.9467868 	 0.756106 
0.9468003 	 0.983600 
0.9468138 	 1.038050 
0.9468273 	 0.929887 
0.9468408 	 0.885053 
0.9468543 	 0.822911 
0.9468679 	 0.990776 
0.9468814 	 0.886272 
0.9468949 	 0.826822 
0.9469085 	 0.842985 
0.9469219 	 0.907760 
0.9469355 	 0.954242 
0.9469490 	 0.736288 
0.9469625 	 0.925997 
0.9469761 	 0.995069 
0.9469896 	 1.091580 
0.9470031 	 1.062370 
0.9470166 	 0.979514 
0.9470301 	 0.948130 
0.9470437 	 0.991257 
0.9470572 	 0.965571 
0.9470707 	 1.024800 
0.9470842 	 0.869457 
0.9470977 	 1.058100 
0.9471112 	 0.867300 
0.9471248 	 0.862876 
0.9471383 	 0.920813 
0.9471518 	 0.825526 
0.9471653 	 0.817817 
0.9471788 	 0.966571 
0.9471924 	 1.297340 
0.9472059 	 1.183260 
0.9472194 	 0.852631 
0.9472329 	 0.881635 
0.9472464 	 0.935818 
0.9472600 	 0.918105 
0.9472735 	 0.898475 
0.9472870 	 0.915972 
0.9473006 	 0.821927 
0.9473140 	 0.985905 
0.9473276 	 0.955840 
0.9473411 	 0.919856 
0.9473546 	 0.917444 
0.9473681 	 0.926798 
0.9473817 	 0.932127 
0.9473951 	 0.853929 
0.9474087 	 0.776806 
0.9474222 	 0.558787 
0.9474357 	 0.689424 
0.9474493 	 1.067410 
0.9474628 	 1.024020 
0.9474763 	 1.251120 
0.9474898 	 0.851928 
0.9475033 	 0.962674 
0.9475169 	 0.728765 
0.9475304 	 0.825198 
0.9475439 	 0.805382 
0.9475574 	 0.828279 
0.9475709 	 0.817914 
0.9475845 	 0.883422 
0.9475980 	 1.028060 
0.9476115 	 1.093230 
0.9476250 	 1.030280 
0.9476385 	 0.963945 
0.9476520 	 0.878289 
0.9476656 	 0.808956 
0.9476791 	 0.932553 
0.9476926 	 0.970567 
0.9477061 	 0.903952 
0.9477196 	 0.865863 
0.9477332 	 0.887073 
0.9477467 	 1.001660 
0.9477602 	 0.989915 
0.9477737 	 0.858165 
0.9477872 	 1.007020 
0.9478008 	 0.883367 
0.9478143 	 1.096320 
0.9478278 	 0.972204 
0.9478414 	 1.044830 
0.9478549 	 1.061730 
0.9478684 	 1.031620 
0.9478819 	 1.009060 
0.9478954 	 1.083180 
0.9479089 	 1.059340 
0.9479225 	 1.028460 
0.9479359 	 1.065060 
0.9479495 	 0.946841 
0.9479630 	 0.907325 
0.9479765 	 0.882830 
0.9479901 	 1.021530 
0.9480036 	 0.993409 
0.9480171 	 0.917582 
0.9480306 	 0.937473 
0.9480441 	 0.995140 
0.9480576 	 1.014670 
0.9480712 	 0.975823 
0.9480847 	 0.891125 
0.9480982 	 0.959559 
0.9481117 	 1.045790 
0.9481252 	 1.015720 
0.9481388 	 0.991318 
0.9481523 	 1.073610 
0.9481658 	 1.049700 
0.9481793 	 1.067450 
0.9481928 	 1.053840 
0.9482064 	 1.166160 
0.9482199 	 0.919179 
0.9482334 	 1.013630 
0.9482470 	 0.893095 
0.9482604 	 0.918048 
0.9482740 	 0.932096 
0.9482875 	 0.983634 
0.9483010 	 1.054620 
0.9483145 	 1.072100 
0.9483280 	 1.029430 
0.9483415 	 1.133380 
0.9483551 	 0.997626 
0.9483686 	 0.963278 
0.9483821 	 0.790188 
0.9483957 	 0.890811 
0.9484091 	 0.863666 
0.9484227 	 0.921353 
0.9484362 	 0.914280 
0.9484497 	 0.935847 
0.9484633 	 0.920244 
0.9484768 	 0.944449 
0.9484903 	 1.096880 
0.9485038 	 1.058150 
0.9485173 	 1.039430 
0.9485309 	 0.969904 
0.9485444 	 1.026570 
0.9485579 	 0.911007 
0.9485714 	 1.041310 
0.9485849 	 1.207860 
0.9485984 	 1.035390 
0.9486120 	 0.997786 
0.9486255 	 1.094620 
0.9486390 	 1.098950 
0.9486525 	 1.064840 
0.9486660 	 1.118060 
0.9486796 	 1.174320 
0.9486931 	 1.045870 
0.9487066 	 0.911440 
0.9487202 	 0.924777 
0.9487336 	 0.908906 
0.9487472 	 1.010180 
0.9487607 	 1.074480 
0.9487742 	 1.052730 
0.9487878 	 1.030680 
0.9488012 	 0.967758 
0.9488148 	 0.872356 
0.9488283 	 0.896049 
0.9488418 	 0.976439 
0.9488553 	 0.979522 
0.9488689 	 0.978557 
0.9488823 	 1.015370 
0.9488959 	 1.152470 
0.9489094 	 1.129610 
0.9489229 	 1.085190 
0.9489365 	 0.922748 
0.9489500 	 1.162990 
0.9489635 	 0.967392 
0.9489770 	 0.841797 
0.9489905 	 1.052940 
0.9490040 	 1.046300 
0.9490176 	 1.025770 
0.9490311 	 1.031070 
0.9490446 	 0.991887 
0.9490581 	 1.021950 
0.9490717 	 1.117420 
0.9490852 	 0.971107 
0.9490987 	 0.877129 
0.9491122 	 1.011920 
0.9491257 	 1.051990 
0.9491392 	 1.018410 
0.9491528 	 1.039720 
0.9491663 	 1.097740 
0.9491798 	 1.001620 
0.9491933 	 0.857029 
0.9492068 	 0.865889 
0.9492204 	 0.911277 
0.9492339 	 1.085520 
0.9492474 	 1.103910 
0.9492609 	 0.995654 
0.9492744 	 1.102970 
0.9492879 	 1.059710 
0.9493015 	 0.928587 
0.9493150 	 0.851974 
0.9493285 	 0.995579 
0.9493421 	 0.895380 
0.9493555 	 1.005130 
0.9493691 	 0.897860 
0.9493826 	 1.099730 
0.9493961 	 1.041600 
0.9494097 	 1.061690 
0.9494232 	 1.101650 
0.9494367 	 1.003410 
0.9494502 	 0.806370 
0.9494637 	 0.864122 
0.9494773 	 1.151380 
0.9494908 	 1.175980 
0.9495043 	 1.172270 
0.9495178 	 1.088880 
0.9495313 	 0.998649 
0.9495448 	 0.962398 
0.9495584 	 1.101760 
0.9495719 	 1.446500 
0.9495854 	 1.202460 
0.9495989 	 1.080080 
0.9496124 	 1.034330 
0.9496260 	 1.045610 
0.9496395 	 0.863940 
0.9496530 	 0.871521 
0.9496665 	 1.065700 
0.9496800 	 1.259350 
0.9496936 	 1.240900 
0.9497071 	 1.049300 
0.9497206 	 1.037180 
0.9497342 	 0.980402 
0.9497476 	 1.025570 
0.9497612 	 1.060560 
0.9497747 	 1.020370 
0.9497882 	 1.016320 
0.9498017 	 0.946881 
0.9498153 	 0.983346 
0.9498287 	 0.842481 
0.9498423 	 0.922249 
0.9498558 	 0.929188 
0.9498693 	 0.933786 
0.9498829 	 1.043220 
0.9498964 	 1.091280 
0.9499099 	 1.070650 
0.9499234 	 1.082550 
0.9499369 	 0.971949 
0.9499505 	 1.180390 
0.9499640 	 1.342890 
0.9499775 	 1.070740 
0.9499910 	 0.998757 
0.9500045 	 1.030330 
0.9500180 	 1.053120 
0.9500316 	 1.090610 
0.9500451 	 1.104650 
0.9500586 	 1.003620 
0.9500721 	 0.777915 
0.9500856 	 0.842628 
0.9500992 	 0.938167 
0.9501127 	 0.964481 
0.9501262 	 0.973073 
0.9501397 	 1.095900 
0.9501532 	 1.076180 
0.9501668 	 1.006770 
0.9501803 	 1.033520 
0.9501938 	 0.981291 
0.9502074 	 0.933004 
0.9502208 	 1.062810 
0.9502344 	 1.058890 
0.9502479 	 1.026290 
0.9502614 	 1.150240 
0.9502749 	 1.173930 
0.9502885 	 0.995449 
0.9503019 	 0.953870 
0.9503155 	 1.411880 
0.9503290 	 1.575200 
0.9503425 	 1.092210 
0.9503561 	 1.002980 
0.9503696 	 0.999063 
0.9503831 	 0.950170 
0.9503966 	 0.924274 
0.9504101 	 0.999058 
0.9504237 	 0.991179 
0.9504372 	 0.929542 
0.9504507 	 0.794688 
0.9504642 	 0.878789 
0.9504777 	 0.950966 
0.9504913 	 1.000000 
0.9505048 	 1.063390 
0.9505183 	 1.078400 
0.9505318 	 1.075080 
0.9505453 	 1.031030 
0.9505588 	 0.933175 
0.9505724 	 0.893029 
0.9505859 	 0.916685 
0.9505994 	 0.796369 
0.9506129 	 0.901523 
0.9506264 	 0.961542 
0.9506400 	 1.014300 
0.9506535 	 1.081760 
0.9506670 	 1.091690 
0.9506805 	 0.989627 
0.9506940 	 0.952436 
0.9507075 	 0.877771 
0.9507211 	 0.911198 
0.9507346 	 1.002020 
0.9507482 	 1.007290 
0.9507617 	 1.029490 
0.9507752 	 1.097960 
0.9507887 	 1.047450 
0.9508022 	 1.030700 
0.9508157 	 1.136000 
0.9508293 	 0.957505 
0.9508427 	 0.847536 
0.9508563 	 0.879878 
0.9508698 	 0.933904 
0.9508833 	 0.992525 
0.9508969 	 1.044120 
0.9509104 	 1.039850 
0.9509239 	 1.046770 
0.9509374 	 0.982484 
0.9509509 	 0.959809 
0.9509644 	 0.973839 
0.9509780 	 0.915402 
0.9509915 	 0.914335 
0.9510050 	 0.980028 
0.9510185 	 1.086380 
0.9510320 	 1.091290 
0.9510456 	 1.118140 
0.9510591 	 1.029210 
0.9510726 	 1.073750 
0.9510861 	 1.012650 
0.9510996 	 0.963785 
0.9511132 	 0.909585 
0.9511267 	 0.993495 
0.9511402 	 1.032360 
0.9511538 	 1.046300 
0.9511672 	 1.050340 
0.9511808 	 0.999768 
0.9511943 	 1.101390 
0.9512078 	 0.986488 
0.9512213 	 0.869468 
0.9512349 	 0.914826 
0.9512483 	 0.936420 
0.9512619 	 1.035580 
0.9512754 	 1.099860 
0.9512889 	 1.104170 
0.9513025 	 1.036080 
0.9513159 	 0.989079 
0.9513295 	 1.019450 
0.9513430 	 1.124300 
0.9513565 	 1.001690 
0.9513701 	 0.908285 
0.9513836 	 0.966889 
0.9513971 	 1.032370 
0.9514106 	 1.077990 
0.9514241 	 1.038850 
0.9514377 	 0.946557 
0.9514512 	 1.000880 
0.9514647 	 0.947628 
0.9514782 	 0.972476 
0.9514917 	 0.961504 
0.9515052 	 0.926660 
0.9515188 	 1.025190 
0.9515323 	 1.071020 
0.9515458 	 1.092200 
0.9515593 	 1.088280 
0.9515728 	 1.277440 
0.9515864 	 1.468550 
0.9515999 	 1.479150 
0.9516134 	 1.355020 
0.9516270 	 1.165400 
0.9516404 	 1.102760 
0.9516540 	 1.072790 
0.9516675 	 1.096390 
0.9516810 	 1.159050 
0.9516946 	 0.949902 
0.9517080 	 0.809572 
0.9517216 	 0.764251 
0.9517351 	 0.807933 
0.9517486 	 0.932099 
0.9517621 	 0.978190 
0.9517757 	 1.067880 
0.9517891 	 1.101430 
0.9518027 	 1.115760 
0.9518162 	 1.090160 
0.9518297 	 1.080100 
0.9518433 	 1.029370 
0.9518568 	 1.134450 
0.9518703 	 1.047950 
0.9518838 	 1.003520 
0.9518973 	 0.946281 
0.9519108 	 0.913560 
0.9519244 	 0.917041 
0.9519379 	 0.980496 
0.9519514 	 1.047780 
0.9519649 	 1.149750 
0.9519785 	 1.107220 
0.9519920 	 1.007670 
0.9520055 	 1.007430 
0.9520190 	 1.035840 
0.9520325 	 1.093240 
0.9520460 	 1.099110 
0.9520596 	 1.082660 
0.9520731 	 1.014870 
0.9520866 	 0.904436 
0.9521002 	 0.833407 
0.9521136 	 0.945703 
0.9521272 	 0.942194 
0.9521407 	 0.978920 
0.9521542 	 0.973316 
0.9521677 	 1.006180 
0.9521812 	 1.020550 
0.9521947 	 1.097500 
0.9522083 	 0.936913 
0.9522218 	 0.936720 
0.9522353 	 0.980674 
0.9522489 	 1.001890 
0.9522623 	 0.992823 
0.9522759 	 1.037490 
0.9522894 	 1.092630 
0.9523029 	 1.110010 
0.9523165 	 1.047900 
0.9523300 	 1.078200 
0.9523435 	 0.989301 
0.9523570 	 0.927009 
0.9523705 	 0.967248 
0.9523841 	 0.950011 
0.9523976 	 0.944790 
0.9524111 	 0.970672 
0.9524246 	 0.919132 
0.9524381 	 0.792772 
0.9524516 	 0.968055 
0.9524652 	 1.265360 
0.9524787 	 1.211380 
0.9524922 	 1.014700 
0.9525057 	 1.009970 
0.9525192 	 1.060070 
0.9525328 	 1.069570 
0.9525463 	 1.071600 
0.9525598 	 1.079640 
0.9525733 	 1.022640 
0.9525868 	 0.917952 
0.9526004 	 0.900020 
0.9526139 	 0.868284 
0.9526274 	 0.985407 
0.9526410 	 1.004690 
0.9526544 	 1.056680 
0.9526680 	 1.094050 
0.9526815 	 1.077980 
0.9526950 	 1.063450 
0.9527085 	 1.024460 
0.9527221 	 1.054010 
0.9527355 	 1.074730 
0.9527491 	 1.058920 
0.9527626 	 1.031040 
0.9527761 	 0.985979 
0.9527897 	 1.086140 
0.9528032 	 1.131170 
0.9528167 	 1.102490 
0.9528302 	 1.049560 
0.9528437 	 0.975645 
0.9528573 	 0.887290 
0.9528708 	 0.977015 
0.9528843 	 0.976684 
0.9528978 	 1.042900 
0.9529113 	 1.129390 
0.9529249 	 1.100970 
0.9529384 	 1.051780 
0.9529519 	 0.984785 
0.9529654 	 0.943289 
0.9529789 	 0.924955 
0.9529924 	 0.931553 
0.9530060 	 1.000620 
0.9530195 	 0.964285 
0.9530330 	 1.017060 
0.9530465 	 1.043630 
0.9530600 	 0.990380 
0.9530736 	 0.964785 
0.9530871 	 0.984912 
0.9531006 	 0.999874 
0.9531141 	 0.955534 
0.9531276 	 0.988946 
0.9531411 	 0.992462 
0.9531547 	 1.016570 
0.9531682 	 1.041540 
0.9531817 	 1.047220 
0.9531953 	 1.019560 
0.9532087 	 1.011530 
0.9532223 	 0.998006 
0.9532358 	 0.915368 
0.9532493 	 0.907393 
0.9532629 	 0.969720 
0.9532764 	 1.012970 
0.9532899 	 1.063320 
0.9533034 	 1.090520 
0.9533169 	 1.035980 
0.9533305 	 0.969990 
0.9533440 	 0.885530 
0.9533575 	 0.914432 
0.9533710 	 0.921111 
0.9533845 	 0.996813 
0.9533980 	 0.998453 
0.9534116 	 1.034980 
0.9534251 	 1.076250 
0.9534386 	 1.073860 
0.9534521 	 1.048350 
0.9534656 	 1.044070 
0.9534792 	 1.002440 
0.9534927 	 1.004960 
0.9535062 	 0.980442 
0.9535197 	 0.968510 
0.9535332 	 1.023840 
0.9535468 	 1.038170 
0.9535603 	 1.076330 
0.9535738 	 1.043560 
0.9535873 	 1.030250 
0.9536008 	 0.963157 
0.9536144 	 0.965744 
0.9536279 	 0.945969 
0.9536414 	 0.961564 
0.9536549 	 0.979291 
0.9536685 	 1.046340 
0.9536820 	 1.108750 
0.9536955 	 1.104720 
0.9537090 	 1.056170 
0.9537225 	 1.021510 
0.9537361 	 0.950766 
0.9537496 	 0.934794 
0.9537631 	 0.937230 
0.9537766 	 0.997895 
0.9537901 	 1.015110 
0.9538037 	 1.014720 
0.9538172 	 0.941680 
0.9538307 	 0.977861 
0.9538442 	 1.025900 
0.9538577 	 1.062890 
0.9538712 	 1.001890 
0.9538848 	 0.977430 
0.9538983 	 0.971638 
0.9539118 	 0.984579 
0.9539253 	 1.048410 
0.9539388 	 1.068390 
0.9539524 	 1.061680 
0.9539659 	 1.075250 
0.9539794 	 0.995062 
0.9539929 	 0.949079 
0.9540064 	 0.925195 
0.9540200 	 0.958747 
0.9540335 	 0.943027 
0.9540470 	 0.987015 
0.9540606 	 1.028650 
0.9540740 	 1.064990 
0.9540876 	 1.037340 
0.9541011 	 1.069690 
0.9541146 	 1.019530 
0.9541281 	 0.987460 
0.9541417 	 0.954785 
0.9541551 	 0.951712 
0.9541687 	 0.996153 
0.9541822 	 1.087890 
0.9541957 	 1.092550 
0.9542093 	 1.066730 
0.9542227 	 1.099180 
0.9542363 	 1.051620 
0.9542498 	 1.011630 
0.9542633 	 0.961802 
0.9542769 	 0.967094 
0.9542904 	 0.986140 
0.9543039 	 1.006350 
0.9543174 	 1.001560 
0.9543309 	 1.027700 
0.9543445 	 1.042330 
0.9543580 	 1.049690 
0.9543715 	 1.010850 
0.9543850 	 1.043290 
0.9543985 	 0.976225 
0.9544120 	 0.973736 
0.9544256 	 1.021150 
0.9544391 	 1.092800 
0.9544526 	 1.090120 
0.9544661 	 1.059830 
0.9544796 	 1.070540 
0.9544932 	 1.033720 
0.9545067 	 1.011140 
0.9545202 	 1.001000 
0.9545338 	 0.997165 
0.9545472 	 1.030680 
0.9545608 	 1.052410 
0.9545743 	 1.073150 
0.9545878 	 1.010730 
0.9546014 	 0.881919 
0.9546149 	 0.983976 
0.9546284 	 1.130190 
0.9546419 	 1.073350 
0.9546554 	 0.879744 
0.9546689 	 0.840784 
0.9546825 	 0.983224 
0.9546959 	 1.056470 
0.9547095 	 1.069730 
0.9547230 	 1.078010 
0.9547365 	 1.052560 
0.9547501 	 1.057520 
0.9547636 	 0.967948 
0.9547771 	 0.942302 
0.9547906 	 0.911040 
0.9548041 	 0.926562 
0.9548176 	 1.012320 
0.9548312 	 1.057890 
0.9548447 	 1.058730 
0.9548582 	 1.008680 
0.9548717 	 0.980834 
0.9548852 	 0.928625 
0.9548988 	 0.889159 
0.9549123 	 0.906741 
0.9549258 	 0.947080 
0.9549393 	 0.970720 
0.9549528 	 1.015320 
0.9549664 	 1.011780 
0.9549799 	 0.919089 
0.9549934 	 0.839146 
0.9550070 	 0.819967 
0.9550204 	 0.838540 
0.9550340 	 0.879543 
0.9550475 	 0.925117 
0.9550610 	 0.953056 
0.9550745 	 1.006500 
0.9550880 	 1.015400 
0.9551015 	 1.020080 
0.9551151 	 1.027760 
0.9551286 	 1.032830 
0.9551421 	 0.960214 
0.9551557 	 0.965621 
0.9551691 	 0.981845 
0.9551827 	 0.974447 
0.9551962 	 1.029840 
0.9552097 	 1.061030 
0.9552233 	 1.043460 
0.9552368 	 1.034810 
0.9552503 	 1.020480 
0.9552638 	 0.996937 
0.9552773 	 0.960319 
0.9552909 	 0.970799 
0.9553044 	 0.978478 
0.9553179 	 1.041430 
0.9553314 	 1.098110 
0.9553449 	 1.082050 
0.9553584 	 1.059360 
0.9553720 	 1.070580 
0.9553855 	 1.014940 
0.9553990 	 0.999205 
0.9554125 	 0.981193 
0.9554260 	 0.990515 
0.9554396 	 1.022580 
0.9554531 	 1.076520 
0.9554666 	 1.057000 
0.9554801 	 1.069800 
0.9554936 	 1.069490 
0.9555072 	 0.984452 
0.9555207 	 0.956187 
0.9555342 	 0.943919 
0.9555478 	 0.908954 
0.9555612 	 0.873914 
0.9555748 	 0.913100 
0.9555883 	 0.983362 
0.9556018 	 1.006410 
0.9556153 	 1.063470 
0.9556289 	 1.021280 
0.9556423 	 1.042410 
0.9556559 	 1.031400 
0.9556694 	 0.960379 
0.9556829 	 0.934824 
0.9556965 	 1.023690 
0.9557100 	 1.048750 
0.9557235 	 1.050390 
0.9557370 	 1.077180 
0.9557505 	 1.054380 
0.9557641 	 1.015580 
0.9557776 	 1.020200 
0.9557911 	 0.974856 
0.9558046 	 0.967848 
0.9558181 	 0.956508 
0.9558317 	 1.004050 
0.9558452 	 1.031270 
0.9558587 	 1.096350 
0.9558722 	 1.067520 
0.9558857 	 1.092610 
0.9558992 	 1.045770 
0.9559128 	 1.025590 
0.9559263 	 0.971861 
0.9559398 	 0.946980 
0.9559533 	 0.950863 
0.9559668 	 0.968378 
0.9559804 	 1.028290 
0.9559939 	 1.047680 
0.9560074 	 1.001160 
0.9560209 	 1.011960 
0.9560344 	 0.956145 
0.9560479 	 0.940877 
0.9560615 	 0.954984 
0.9560750 	 0.991616 
0.9560885 	 1.033790 
0.9561021 	 1.031790 
0.9561155 	 1.018260 
0.9561291 	 1.034550 
0.9561426 	 1.039680 
0.9561561 	 1.018100 
0.9561697 	 0.986619 
0.9561832 	 0.962748 
0.9561967 	 0.969085 
0.9562102 	 1.029090 
0.9562237 	 1.075220 
0.9562373 	 1.013460 
0.9562508 	 0.982951 
0.9562643 	 0.991404 
0.9562778 	 1.024890 
0.9562913 	 0.984223 
0.9563048 	 0.979367 
0.9563184 	 1.017140 
0.9563319 	 1.010370 
0.9563454 	 1.012800 
0.9563589 	 1.050820 
0.9563724 	 1.049640 
0.9563860 	 1.071150 
0.9563995 	 1.035120 
0.9564130 	 0.967798 
0.9564265 	 0.961605 
0.9564400 	 0.985749 
0.9564536 	 0.996978 
0.9564671 	 1.012420 
0.9564806 	 1.002150 
0.9564942 	 0.981829 
0.9565076 	 0.994434 
0.9565212 	 0.996286 
0.9565347 	 1.013090 
0.9565482 	 1.015890 
0.9565617 	 1.002240 
0.9565753 	 0.978749 
0.9565887 	 0.974008 
0.9566023 	 0.987462 
0.9566158 	 1.012100 
0.9566293 	 1.019350 
0.9566429 	 0.989336 
0.9566564 	 1.053400 
0.9566699 	 1.031800 
0.9566834 	 0.953705 
0.9566969 	 0.973388 
0.9567105 	 0.964681 
0.9567240 	 0.934611 
0.9567375 	 0.931954 
0.9567510 	 0.971071 
0.9567645 	 1.007360 
0.9567781 	 1.007190 
0.9567916 	 0.999747 
0.9568051 	 1.033030 
0.9568186 	 0.979362 
0.9568321 	 0.957529 
0.9568456 	 0.986922 
0.9568592 	 0.975314 
0.9568727 	 0.885474 
0.9568862 	 0.923669 
0.9568997 	 1.121280 
0.9569132 	 1.117780 
0.9569268 	 1.051680 
0.9569403 	 1.056880 
0.9569538 	 1.023000 
0.9569673 	 1.018440 
0.9569808 	 1.038660 
0.9569943 	 1.044350 
0.9570079 	 1.011330 
0.9570214 	 1.038180 
0.9570350 	 1.016660 
0.9570485 	 1.060890 
0.9570620 	 1.068560 
0.9570755 	 1.044570 
0.9570890 	 1.004700 
0.9571025 	 0.978573 
0.9571161 	 0.966528 
0.9571296 	 0.984817 
0.9571431 	 0.984869 
0.9571566 	 1.012020 
0.9571701 	 0.980260 
0.9571837 	 1.008850 
0.9571972 	 0.992498 
0.9572107 	 1.010080 
0.9572242 	 1.008370 
0.9572377 	 1.016100 
0.9572512 	 1.017520 
0.9572648 	 1.013770 
0.9572783 	 1.039620 
0.9572918 	 1.025130 
0.9573053 	 1.048190 
0.9573188 	 1.089690 
0.9573324 	 1.056530 
0.9573459 	 1.004770 
0.9573594 	 0.918087 
0.9573729 	 0.879909 
0.9573864 	 0.880739 
0.9574000 	 0.910452 
0.9574135 	 0.959368 
0.9574270 	 0.969730 
0.9574406 	 1.042030 
0.9574540 	 0.986142 
0.9574676 	 0.984595 
0.9574811 	 0.993817 
0.9574946 	 1.013020 
0.9575082 	 1.006400 
0.9575217 	 1.000630 
0.9575352 	 0.982847 
0.9575487 	 0.967698 
0.9575622 	 1.013480 
0.9575757 	 1.011130 
0.9575893 	 1.011410 
0.9576027 	 1.001950 
0.9576163 	 0.978245 
0.9576298 	 0.987094 
0.9576433 	 1.007910 
0.9576569 	 0.984894 
0.9576704 	 0.968031 
0.9576839 	 1.039940 
0.9576974 	 1.059200 
0.9577109 	 1.071540 
0.9577244 	 1.054670 
0.9577380 	 1.003200 
0.9577515 	 0.974162 
0.9577650 	 0.964990 
0.9577785 	 1.011840 
0.9577920 	 1.017430 
0.9578056 	 1.016760 
0.9578191 	 0.893559 
0.9578326 	 0.886767 
0.9578461 	 0.973834 
0.9578596 	 0.987442 
0.9578732 	 0.985155 
0.9578867 	 0.975077 
0.9579002 	 0.970650 
0.9579138 	 0.981633 
0.9579272 	 1.010140 
0.9579408 	 1.109290 
0.9579543 	 0.991648 
0.9579678 	 0.915844 
0.9579813 	 0.977101 
0.9579948 	 1.013650 
0.9580083 	 0.992050 
0.9580219 	 1.021710 
0.9580354 	 0.995356 
0.9580489 	 0.986655 
0.9580625 	 1.093720 
0.9580759 	 1.059510 
0.9580895 	 1.042110 
0.9581030 	 0.958794 
0.9581165 	 0.983022 
0.9581301 	 0.983334 
0.9581436 	 0.963668 
0.9581571 	 0.948636 
0.9581706 	 0.983992 
0.9581841 	 1.053770 
0.9581977 	 1.075530 
0.9582112 	 1.158050 
0.9582247 	 1.110890 
0.9582382 	 1.019000 
0.9582517 	 0.974062 
0.9582652 	 0.964266 
0.9582788 	 0.965100 
0.9582923 	 0.946834 
0.9583058 	 1.014920 
0.9583193 	 1.074780 
0.9583328 	 1.306000 
0.9583464 	 1.192220 
0.9583599 	 1.056050 
0.9583734 	 0.995087 
0.9583869 	 0.956284 
0.9584004 	 0.940053 
0.9584140 	 0.920094 
0.9584275 	 0.951814 
0.9584410 	 0.955099 
0.9584546 	 1.014960 
0.9584680 	 1.074990 
0.9584816 	 1.015060 
0.9584951 	 1.039140 
0.9585086 	 0.980309 
0.9585221 	 0.949040 
0.9585357 	 0.972766 
0.9585491 	 0.872330 
0.9585627 	 0.880563 
0.9585762 	 0.990532 
0.9585897 	 0.979195 
0.9586033 	 1.004960 
0.9586168 	 0.969105 
0.9586303 	 0.993475 
0.9586438 	 0.973082 
0.9586573 	 0.935334 
0.9586708 	 0.931344 
0.9586844 	 0.916276 
0.9586979 	 0.964003 
0.9587114 	 1.009170 
0.9587249 	 1.014930 
0.9587385 	 1.037940 
0.9587520 	 1.004680 
0.9587655 	 0.962273 
0.9587790 	 0.965832 
0.9587925 	 0.936045 
0.9588060 	 0.926317 
0.9588196 	 0.954488 
0.9588331 	 1.044690 
0.9588466 	 0.979230 
0.9588601 	 0.995921 
0.9588736 	 1.015660 
0.9588872 	 1.023940 
0.9589007 	 0.975201 
0.9589142 	 0.989258 
0.9589277 	 0.954691 
0.9589412 	 0.970727 
0.9589547 	 0.914385 
0.9589683 	 1.024020 
0.9589818 	 1.010060 
0.9589953 	 0.992753 
0.9590089 	 0.990392 
0.9590223 	 0.990945 
0.9590359 	 0.984957 
0.9590494 	 0.967632 
0.9590629 	 0.954455 
0.9590765 	 0.967043 
0.9590900 	 1.027160 
0.9591035 	 1.080900 
0.9591170 	 1.070960 
0.9591305 	 1.051120 
0.9591441 	 1.000480 
0.9591576 	 0.930600 
0.9591711 	 0.881448 
0.9591846 	 0.893968 
0.9591981 	 0.911895 
0.9592116 	 0.922222 
0.9592252 	 1.001620 
0.9592387 	 1.038540 
0.9592522 	 1.069950 
0.9592657 	 1.078670 
0.9592792 	 1.020660 
0.9592928 	 0.934705 
0.9593063 	 0.899318 
0.9593198 	 0.936877 
0.9593333 	 1.056370 
0.9593468 	 1.027750 
0.9593604 	 1.067820 
0.9593739 	 1.047160 
0.9593874 	 1.024900 
0.9594010 	 1.002360 
0.9594144 	 0.935333 
0.9594280 	 0.959246 
0.9594415 	 0.954119 
0.9594550 	 1.033370 
0.9594685 	 1.054540 
0.9594821 	 1.029120 
0.9594955 	 1.126820 
0.9595091 	 1.070580 
0.9595226 	 1.047410 
0.9595361 	 0.985294 
0.9595497 	 0.933727 
0.9595632 	 0.934761 
0.9595767 	 0.955796 
0.9595902 	 1.026170 
0.9596037 	 0.994630 
0.9596173 	 1.009330 
0.9596308 	 1.061510 
0.9596443 	 1.079870 
0.9596578 	 1.047740 
0.9596713 	 0.987675 
0.9596849 	 0.931492 
0.9596984 	 0.911013 
0.9597119 	 0.950895 
0.9597254 	 1.002940 
0.9597389 	 1.055590 
0.9597524 	 0.994089 
0.9597660 	 1.001560 
0.9597795 	 0.994676 
0.9597930 	 0.983765 
0.9598065 	 0.936127 
0.9598200 	 0.944829 
0.9598336 	 0.960710 
0.9598471 	 0.990756 
0.9598606 	 1.021770 
0.9598741 	 1.040060 
0.9598876 	 0.991826 
0.9599011 	 0.970176 
0.9599147 	 1.009960 
0.9599282 	 0.982555 
0.9599417 	 0.940633 
0.9599553 	 1.000740 


==> anc/HD21770/HD21770_69.dat <==
1.0962970 	 0.930911
1.0963130 	 0.945379
1.0963280 	 0.959938
1.0963440 	 0.974315
1.0963600 	 0.988874
1.0963760 	 1.003340
1.0963920 	 1.017900
1.0964080 	 1.032280
1.0964230 	 1.046840
1.0964390 	 1.061310
1.0964550 	 1.075770
1.0964710 	 1.090830
1.0964870 	 1.093090
1.0965030 	 1.071940
1.0965180 	 1.092460
1.0965340 	 1.095590
1.0965500 	 1.112830
1.0965660 	 1.104530
1.0965820 	 1.051280
1.0965970 	 1.067040
1.0966130 	 1.066050
1.0966290 	 1.052650
1.0966450 	 1.061880
1.0966610 	 1.061900
1.0966760 	 1.107020
1.0966920 	 1.087720
1.0967080 	 1.075680
1.0967240 	 1.067070
1.0967400 	 1.064380
1.0967560 	 1.075510
1.0967710 	 1.072290
1.0967870 	 1.030450
1.0968030 	 1.022730
1.0968190 	 1.019590
1.0968350 	 0.997364
1.0968510 	 0.982141
1.0968660 	 0.983062
1.0968820 	 0.966272
1.0968980 	 0.968651
1.0969140 	 0.962954
1.0969300 	 0.987223
1.0969450 	 0.996218
1.0969610 	 0.955241
1.0969770 	 0.976483
1.0969930 	 0.996892
1.0970090 	 1.029940
1.0970250 	 1.018140
1.0970400 	 1.017900
1.0970560 	 1.045610
1.0970720 	 1.061270
1.0970880 	 1.073200
1.0971040 	 1.059710
1.0971190 	 1.073110
1.0971350 	 1.080380
1.0971510 	 1.058770
1.0971670 	 1.061670
1.0971830 	 1.059230
1.0971990 	 1.039480
1.0972140 	 1.030450
1.0972300 	 1.039540
1.0972460 	 1.035880
1.0972620 	 1.035200
1.0972780 	 1.025520
1.0972930 	 1.047800
1.0973090 	 1.081650
1.0973250 	 1.120070
1.0973410 	 1.070050
1.0973570 	 1.060670
1.0973730 	 1.088490
1.0973890 	 1.117810
1.0974040 	 1.040740
1.0974200 	 1.043770
1.0974360 	 1.043220
1.0974520 	 1.023000
1.0974680 	 1.033400
1.0974830 	 1.039230
1.0974990 	 1.037590
1.0975150 	 1.040150
1.0975310 	 1.042060
1.0975470 	 1.029440
1.0975630 	 1.029770
1.0975780 	 1.028760
1.0975940 	 1.038140
1.0976100 	 1.031700
1.0976260 	 1.035840
1.0976420 	 1.029380
1.0976570 	 1.021330
1.0976730 	 1.009060
1.0976890 	 1.002880
1.0977050 	 1.035690
1.0977210 	 1.006620
1.0977370 	 1.017070
1.0977520 	 1.018930
1.0977680 	 1.028650
1.0977840 	 1.053620
1.0978000 	 1.040780
1.0978160 	 1.027010
1.0978310 	 1.001260
1.0978470 	 1.014630
1.0978630 	 1.009550
1.0978790 	 1.023580
1.0978950 	 1.037080
1.0979110 	 1.024990
1.0979260 	 1.026320
1.0979420 	 1.042470
1.0979580 	 1.058550
1.0979740 	 1.056030
1.0979900 	 1.057940
1.0980060 	 1.048240
1.0980210 	 1.031280
1.0980370 	 1.031270
1.0980530 	 1.028390
1.0980690 	 1.035900
1.0980850 	 1.019300
1.0981000 	 1.028270
1.0981160 	 1.022850
1.0981320 	 1.035730
1.0981480 	 1.041790
1.0981640 	 1.025030
1.0981800 	 0.998985
1.0981950 	 0.991183
1.0982110 	 0.984637
1.0982270 	 0.989441
1.0982430 	 0.946807
1.0982590 	 0.957689
1.0982740 	 0.939238
1.0982900 	 0.920747
1.0983060 	 0.922149
1.0983220 	 0.940442
1.0983380 	 0.958544
1.0983540 	 0.959764
1.0983690 	 0.953978
1.0983850 	 0.972386
1.0984010 	 1.005930
1.0984170 	 1.014520
1.0984330 	 1.008830
1.0984490 	 1.016080
1.0984640 	 1.022730
1.0984800 	 1.016600
1.0984960 	 0.996893
1.0985120 	 1.004930
1.0985280 	 0.988368
1.0985430 	 0.975262
1.0985590 	 0.985532
1.0985750 	 0.991512
1.0985910 	 0.978448
1.0986070 	 0.956883
1.0986220 	 0.973374
1.0986380 	 0.968171
1.0986540 	 0.980650
1.0986700 	 1.015680
1.0986860 	 0.993198
1.0987020 	 1.007420
1.0987170 	 1.012480
1.0987330 	 0.996527
1.0987490 	 1.005950
1.0987650 	 1.008300
1.0987810 	 0.999424
1.0987960 	 0.988804
1.0988120 	 0.985137
1.0988280 	 1.000600
1.0988440 	 0.997459
1.0988600 	 0.986086
1.0988760 	 1.004900
1.0988910 	 1.013260
1.0989070 	 1.000120
1.0989230 	 0.993381
1.0989390 	 1.009620
1.0989550 	 1.012970
1.0989710 	 1.004480
1.0989860 	 0.997403
1.0990020 	 1.007970
1.0990180 	 1.009510
1.0990340 	 1.029400
1.0990500 	 1.018910
1.0990650 	 1.013190
1.0990810 	 1.014650
1.0990970 	 1.005410
1.0991130 	 1.035080
1.0991290 	 1.032880
1.0991450 	 1.011900
1.0991600 	 0.998192
1.0991760 	 1.030700
1.0991920 	 1.008770
1.0992080 	 1.021440
1.0992240 	 1.034740
1.0992400 	 1.016090
1.0992550 	 1.019950
1.0992710 	 1.019560
1.0992870 	 1.036860
1.0993030 	 1.037450
1.0993190 	 1.019400
1.0993340 	 1.020420
1.0993500 	 1.023690
1.0993660 	 1.025520
1.0993820 	 1.001240
1.0993980 	 1.004650
1.0994140 	 1.012110
1.0994290 	 1.010160
1.0994450 	 1.012410
1.0994610 	 1.006980
1.0994770 	 1.015890
1.0994930 	 1.026800
1.0995090 	 1.028860
1.0995240 	 1.024450
1.0995400 	 1.011480
1.0995560 	 1.014130
1.0995720 	 1.018330
1.0995880 	 0.990170
1.0996030 	 0.999317
1.0996190 	 1.016000
1.0996350 	 1.004980
1.0996510 	 1.016940
1.0996670 	 1.012420
1.0996830 	 1.031640
1.0996980 	 1.023810
1.0997140 	 1.025260
1.0997300 	 1.008820
1.0997460 	 1.008800
1.0997620 	 1.010550
1.0997770 	 1.019770
1.0997930 	 0.992943
1.0998090 	 1.017820
1.0998250 	 1.031000
1.0998410 	 1.029680
1.0998570 	 1.021690
1.0998720 	 1.011210
1.0998880 	 1.002250
1.0999040 	 0.997136
1.0999200 	 1.004640
1.0999360 	 1.015470
1.0999520 	 1.009040
1.0999670 	 1.009800
1.0999830 	 1.018220
1.0999990 	 1.009000
1.1000150 	 1.005050
1.1000310 	 1.014720
1.1000460 	 1.020810
1.1000620 	 1.009700
1.1000780 	 1.006320
1.1000940 	 1.008430
1.1001100 	 1.012970
1.1001260 	 1.002780
1.1001410 	 1.008810
1.1001570 	 1.018530
1.1001730 	 1.001790
1.1001890 	 0.995267
1.1002050 	 1.019220
1.1002200 	 1.014200
1.1002360 	 1.008740
1.1002520 	 1.007640
1.1002680 	 1.020780
1.1002840 	 1.018990
1.1002990 	 1.016670
1.1003150 	 1.008090
1.1003310 	 1.013520
1.1003470 	 1.011170
1.1003630 	 0.999163
1.1003790 	 1.003730
1.1003940 	 0.993898
1.1004100 	 0.990613
1.1004260 	 0.996777
1.1004420 	 1.000320
1.1004580 	 1.008510
1.1004740 	 1.003420
1.1004890 	 1.006690
1.1005050 	 1.016860
1.1005210 	 1.009520
1.1005370 	 1.007910
1.1005530 	 1.009020
1.1005680 	 1.008980
1.1005840 	 1.011670
1.1006000 	 1.008300
1.1006160 	 1.008250
1.1006320 	 0.995294
1.1006480 	 1.003150
1.1006630 	 1.021570
1.1006790 	 1.012870
1.1006950 	 1.018890
1.1007110 	 1.017720
1.1007270 	 1.022010
1.1007420 	 1.016320
1.1007580 	 1.017960
1.1007740 	 1.015960
1.1007900 	 1.012260
1.1008060 	 1.011430
1.1008220 	 1.012740
1.1008370 	 1.011320
1.1008530 	 1.010110
1.1008690 	 1.014300
1.1008850 	 1.010510
1.1009010 	 1.006980
1.1009170 	 0.998941
1.1009320 	 1.001570
1.1009480 	 0.997286
1.1009640 	 0.991685
1.1009800 	 0.999914
1.1009960 	 1.005740
1.1010120 	 1.009970
1.1010270 	 1.021880
1.1010430 	 1.010170
1.1010590 	 1.002270
1.1010750 	 1.003000
1.1010910 	 1.012810
1.1011070 	 1.007570
1.1011220 	 1.006990
1.1011380 	 1.003820
1.1011540 	 0.986506
1.1011700 	 1.012930
1.1011860 	 1.007920
1.1012010 	 1.004110
1.1012170 	 0.988823
1.1012330 	 0.997212
1.1012490 	 1.004890
1.1012650 	 0.992437
1.1012800 	 1.020470
1.1012960 	 1.063640
1.1013120 	 1.004710
1.1013280 	 0.993645
1.1013440 	 1.000860
1.1013600 	 1.007980
1.1013750 	 1.011800
1.1013910 	 1.018530
1.1014070 	 1.015020
1.1014230 	 1.002130
1.1014390 	 1.001550
1.1014540 	 1.019930
1.1014700 	 1.022030
1.1014860 	 0.998560
1.1015020 	 1.003300
1.1015180 	 1.020780
1.1015340 	 1.032980
1.1015490 	 1.031890
1.1015650 	 0.996998
1.1015810 	 0.997796
1.1015970 	 0.998340
1.1016130 	 1.009770
1.1016290 	 1.005430
1.1016440 	 0.995168
1.1016600 	 0.991395
1.1016760 	 0.989618
1.1016920 	 0.985356
1.1017080 	 0.977755
1.1017230 	 0.983702
1.1017390 	 0.993500
1.1017550 	 0.991352
1.1017710 	 0.988360
1.1017870 	 0.988759
1.1018030 	 0.984224
1.1018180 	 0.991253
1.1018340 	 1.000500
1.1018500 	 1.006400
1.1018660 	 1.001710
1.1018820 	 0.991884
1.1018970 	 0.992382
1.1019130 	 0.990111
1.1019290 	 0.995654
1.1019450 	 0.996920
1.1019610 	 0.997647
1.1019770 	 0.993192
1.1019920 	 0.994979
1.1020080 	 0.979446
1.1020240 	 0.983772
1.1020400 	 0.994017
1.1020560 	 0.985158
1.1020720 	 0.965424
1.1020870 	 0.948695
1.1021030 	 0.924834
1.1021190 	 0.926059
1.1021350 	 0.925799
1.1021510 	 0.908000
1.1021660 	 0.885826
1.1021820 	 0.894089
1.1021980 	 0.906237
1.1022140 	 0.919458
1.1022300 	 0.931978
1.1022450 	 0.934597
1.1022610 	 0.933276
1.1022770 	 0.953743
1.1022930 	 0.989509
1.1023090 	 0.993561
1.1023250 	 0.980730
1.1023400 	 0.981280
1.1023560 	 0.994250
1.1023720 	 1.008480
1.1023880 	 1.006170
1.1024040 	 1.006750
1.1024190 	 1.019560
1.1024350 	 1.015280
1.1024510 	 1.002400
1.1024670 	 1.012040
1.1024830 	 1.004950
1.1024990 	 0.976339
1.1025150 	 0.989441
1.1025300 	 1.006370
1.1025460 	 1.009770
1.1025620 	 0.999190
1.1025780 	 1.010190
1.1025940 	 0.997987
1.1026090 	 0.991916
1.1026250 	 0.988717
1.1026410 	 0.996162
1.1026570 	 1.014650
1.1026730 	 1.001410
1.1026890 	 1.002950
1.1027040 	 1.000490
1.1027200 	 1.003970
1.1027360 	 1.001890
1.1027520 	 1.008740
1.1027680 	 0.996131
1.1027840 	 0.990867
1.1027990 	 0.990704
1.1028150 	 1.012150
1.1028310 	 1.018330
1.1028470 	 1.011580
1.1028630 	 1.003080
1.1028780 	 0.997463
1.1028940 	 1.017160
1.1029100 	 1.000660
1.1029260 	 0.995796
1.1029420 	 1.003010
1.1029570 	 1.013530
1.1029730 	 1.001570
1.1029890 	 0.987146
1.1030050 	 1.003210
1.1030210 	 1.001140
1.1030370 	 1.007600
1.1030520 	 0.997806
1.1030680 	 0.993883
1.1030840 	 1.007880
1.1031000 	 1.004230
1.1031160 	 0.992465
1.1031320 	 1.011660
1.1031470 	 1.016570
1.1031630 	 1.002430
1.1031790 	 0.991285
1.1031950 	 1.005730
1.1032110 	 1.016680
1.1032260 	 1.051170
1.1032420 	 1.041960
1.1032580 	 0.996364
1.1032740 	 0.997384
1.1032900 	 0.993435
1.1033060 	 0.998577
1.1033210 	 0.998671
1.1033370 	 1.005640
1.1033530 	 1.002420
1.1033690 	 1.007870
1.1033850 	 1.006290
1.1034000 	 1.000540
1.1034160 	 1.000920
1.1034320 	 0.997581
1.1034480 	 1.000950
1.1034640 	 0.994906
1.1034800 	 0.989702
1.1034950 	 1.001630
1.1035110 	 0.997785
1.1035270 	 0.992432
1.1035430 	 0.993926
1.1035590 	 1.003450
1.1035750 	 1.000940
1.1035900 	 0.992835
1.1036060 	 0.989360
1.1036220 	 0.994585
1.1036380 	 0.997118
1.1036540 	 0.993879
1.1036690 	 0.988202
1.1036850 	 0.992404
1.1037010 	 0.999447
1.1037170 	 1.001550
1.1037330 	 0.999766
1.1037490 	 0.997976
1.1037640 	 0.994806
1.1037800 	 0.994813
1.1037960 	 1.000380
1.1038120 	 1.000770
1.1038280 	 1.001590
1.1038430 	 1.002440
1.1038590 	 0.998777
1.1038750 	 0.991318
1.1038910 	 0.983072
1.1039070 	 0.987973
1.1039230 	 1.000410
1.1039380 	 1.003810
1.1039540 	 1.000130
1.1039700 	 1.001080
1.1039860 	 0.998773
1.1040020 	 0.996357
1.1040170 	 1.007470
1.1040330 	 1.012380
1.1040490 	 1.008730
1.1040650 	 1.002920
1.1040810 	 0.987561
1.1040970 	 0.984618
1.1041120 	 0.986322
1.1041280 	 0.986033
1.1041440 	 0.986270
1.1041600 	 0.994116
1.1041760 	 1.003580
1.1041920 	 0.999433
1.1042070 	 0.998007
1.1042230 	 0.996407
1.1042390 	 0.988042
1.1042550 	 0.999887
1.1042710 	 1.009290
1.1042860 	 1.002920
1.1043020 	 0.998416
1.1043180 	 0.996039
1.1043340 	 1.000950
1.1043500 	 1.006160
1.1043650 	 0.999339
1.1043810 	 0.988955
1.1043970 	 0.993972
1.1044130 	 0.999648
1.1044290 	 0.999866
1.1044450 	 0.994295
1.1044600 	 0.996548
1.1044760 	 1.000160
1.1044920 	 0.997071
1.1045080 	 0.994222
1.1045240 	 0.993332
1.1045400 	 1.000340
1.1045550 	 1.005670
1.1045710 	 1.002330
1.1045870 	 1.002630
1.1046030 	 1.001500
1.1046190 	 0.998092
1.1046350 	 1.005050
1.1046500 	 1.006480
1.1046660 	 1.005180
1.1046820 	 1.000830
1.1046980 	 1.004210
1.1047140 	 1.000950
1.1047300 	 0.999830
1.1047450 	 1.003430
1.1047610 	 1.009330
1.1047770 	 1.006720
1.1047930 	 1.004120
1.1048090 	 1.000610
1.1048240 	 1.000970
1.1048400 	 1.003330
1.1048560 	 0.997220
1.1048720 	 0.995082
1.1048880 	 1.001220
1.1049030 	 1.002330
1.1049190 	 1.001740
1.1049350 	 1.003720
1.1049510 	 1.004460
1.1049670 	 0.992887
1.1049830 	 0.992979
1.1049980 	 1.002360
1.1050140 	 0.996516
1.1050300 	 0.989820
1.1050460 	 0.987176
1.1050620 	 0.989560
1.1050780 	 0.994591
1.1050930 	 0.997753
1.1051090 	 0.998820
1.1051250 	 0.999159
1.1051410 	 1.002540
1.1051570 	 1.005350
1.1051720 	 1.001270
1.1051880 	 1.001410
1.1052040 	 0.994493
1.1052200 	 0.986933
1.1052360 	 0.982564
1.1052520 	 0.996340
1.1052670 	 1.006430
1.1052830 	 1.002160
1.1052990 	 1.002790
1.1053150 	 1.005700
1.1053310 	 1.007260
1.1053460 	 1.003140
1.1053620 	 0.999082
1.1053780 	 0.990392
1.1053940 	 1.021450
1.1054100 	 1.078320
1.1054260 	 0.996228
1.1054410 	 1.001050
1.1054570 	 1.010430
1.1054730 	 1.003180
1.1054890 	 1.004380
1.1055050 	 0.995648
1.1055200 	 0.996599
1.1055360 	 0.989690
1.1055520 	 0.994897
1.1055680 	 0.988554
1.1055840 	 0.992009
1.1056000 	 0.994471
1.1056150 	 0.997905
1.1056310 	 0.993633
1.1056470 	 0.992553
1.1056630 	 1.000870
1.1056790 	 0.996585
1.1056950 	 0.992322
1.1057100 	 0.994017
1.1057260 	 0.988103
1.1057420 	 0.992177
1.1057580 	 0.998054
1.1057740 	 1.004180
1.1057890 	 1.002900
1.1058050 	 1.004270
1.1058210 	 0.991765
1.1058370 	 0.993119
1.1058530 	 0.990153
1.1058690 	 0.987939
1.1058840 	 0.999140
1.1059000 	 0.998588
1.1059160 	 1.000910
1.1059320 	 1.010090
1.1059480 	 1.006990
1.1059630 	 1.001910
1.1059790 	 1.000580
1.1059950 	 0.995955
1.1060110 	 0.994848
1.1060270 	 0.990206
1.1060430 	 0.998290
1.1060580 	 1.001580
1.1060740 	 1.001600
1.1060900 	 0.999536
1.1061060 	 0.998019
1.1061220 	 0.996144
1.1061380 	 0.993266
1.1061530 	 0.987570
1.1061690 	 0.991850
1.1061850 	 0.994808
1.1062010 	 0.997517
1.1062170 	 0.998571
1.1062320 	 1.000460
1.1062480 	 0.999498
1.1062640 	 0.997674
1.1062800 	 0.999137
1.1062960 	 0.998329
1.1063120 	 0.995159
1.1063270 	 1.007320
1.1063430 	 1.010050
1.1063590 	 1.002600
1.1063750 	 1.000370
1.1063910 	 0.990187
1.1064070 	 0.988810
1.1064220 	 0.988995
1.1064380 	 0.986706
1.1064540 	 0.991347
1.1064700 	 0.993260
1.1064860 	 0.989170
1.1065010 	 0.992446
1.1065170 	 0.996580
1.1065330 	 0.997440
1.1065490 	 1.009630
1.1065650 	 0.998271
1.1065800 	 1.001210
1.1065960 	 1.002450
1.1066120 	 1.001330
1.1066280 	 0.995960
1.1066440 	 0.994259
1.1066600 	 0.997069
1.1066760 	 0.987153
1.1066910 	 0.997658
1.1067070 	 0.998150
1.1067230 	 0.999799
1.1067390 	 1.000240
1.1067550 	 1.000180
1.1067700 	 0.998844
1.1067860 	 0.986816
1.1068020 	 0.990839
1.1068180 	 0.986951
1.1068340 	 0.992029
1.1068490 	 0.996761
1.1068650 	 0.999509
1.1068810 	 0.997767
1.1068970 	 0.988579
1.1069130 	 0.997879
1.1069290 	 0.995831
1.1069440 	 1.000370
1.1069600 	 0.988900
1.1069760 	 1.005180
1.1069920 	 1.007220
1.1070080 	 1.014120
1.1070230 	 1.003160
1.1070390 	 1.004750
1.1070550 	 1.000340
1.1070710 	 1.000330
1.1070870 	 1.010480
1.1071030 	 0.997773
1.1071180 	 0.989377
1.1071340 	 0.992912
1.1071500 	 0.998300
1.1071660 	 1.006000
1.1071820 	 1.003090
1.1071980 	 1.006550
1.1072130 	 1.003260
1.1072290 	 0.997958
1.1072450 	 0.998898
1.1072610 	 1.005670
1.1072770 	 1.002270
1.1072920 	 1.000450
1.1073080 	 1.002340
1.1073240 	 1.004200
1.1073400 	 1.006210
1.1073560 	 0.998014
1.1073720 	 0.957336
1.1073870 	 0.947243
1.1074030 	 0.990247
1.1074190 	 0.987533
1.1074350 	 0.987992
1.1074510 	 0.999392
1.1074660 	 1.003120
1.1074820 	 1.010150
1.1074980 	 1.007620
1.1075140 	 1.000580
1.1075300 	 0.994899
1.1075460 	 0.997675
1.1075610 	 0.997453
1.1075770 	 0.990506
1.1075930 	 0.984617
1.1076090 	 0.991187
1.1076250 	 0.996130
1.1076410 	 0.995260
1.1076560 	 0.990820
1.1076720 	 0.999083
1.1076880 	 1.002710
1.1077040 	 1.010600
1.1077200 	 1.000120
1.1077350 	 0.997029
1.1077510 	 1.002690
1.1077670 	 0.992542
1.1077830 	 0.991451
1.1077990 	 0.992546
1.1078150 	 1.007320
1.1078300 	 1.005640
1.1078460 	 1.003100
1.1078620 	 1.009700
1.1078780 	 1.010810
1.1078940 	 1.010220
1.1079090 	 0.997801
1.1079250 	 0.998248
1.1079410 	 1.001440
1.1079570 	 0.998386
1.1079730 	 0.998390
1.1079880 	 1.000490
1.1080040 	 0.996116
1.1080200 	 1.001580
1.1080360 	 1.003420
1.1080520 	 0.990046
1.1080680 	 0.988071
1.1080840 	 0.994968
1.1080990 	 1.001180
1.1081150 	 1.005740
1.1081310 	 1.002900
1.1081470 	 0.994300
1.1081630 	 0.994515
1.1081780 	 0.999244
1.1081940 	 0.994701
1.1082100 	 0.989492
1.1082260 	 0.995306
1.1082420 	 0.994982
1.1082580 	 0.991289
1.1082730 	 0.994241
1.1082890 	 0.998735
1.1083050 	 0.998844
1.1083210 	 1.003130
1.1083370 	 1.008100
1.1083530 	 1.007460
1.1083680 	 0.982732
1.1083840 	 0.995033
1.1084000 	 1.001090
1.1084160 	 1.002390
1.1084320 	 0.993536
1.1084470 	 0.984288
1.1084630 	 0.984255
1.1084790 	 0.992470
1.1084950 	 1.005220
1.1085110 	 1.003280
1.1085260 	 1.002530
1.1085420 	 1.004190
1.1085580 	 0.995335
1.1085740 	 0.991955
1.1085900 	 1.000060
1.1086060 	 1.000370
1.1086210 	 0.997493
1.1086370 	 0.997023
1.1086530 	 0.995025
1.1086690 	 0.998118
1.1086850 	 1.000630
1.1087010 	 0.993180
1.1087160 	 0.990501
1.1087320 	 0.993586
1.1087480 	 0.998721
1.1087640 	 1.001700
1.1087800 	 1.001100
1.1087960 	 1.003010
1.1088110 	 1.001020
1.1088270 	 0.999280
1.1088430 	 0.997700
1.1088590 	 0.999438
1.1088750 	 0.997225
1.1088900 	 0.991096
1.1089060 	 1.000060
1.1089220 	 0.991374
1.1089380 	 0.994551
1.1089540 	 0.995911
1.1089690 	 0.990828
1.1089850 	 0.992247
1.1090010 	 1.012710
1.1090170 	 1.014840
1.1090330 	 1.004860
1.1090490 	 0.998053
1.1090640 	 1.000290
1.1090800 	 1.006660
1.1090960 	 0.994096
1.1091120 	 0.990887
1.1091280 	 0.996714
1.1091430 	 1.005240
1.1091590 	 0.991877
1.1091750 	 0.981141
1.1091910 	 0.983500
1.1092070 	 0.993533
1.1092230 	 0.991179
1.1092380 	 0.993998
1.1092540 	 0.990110
1.1092700 	 0.996457
1.1092860 	 0.995322
1.1093020 	 0.994448
1.1093180 	 0.995683
1.1093330 	 0.992791
1.1093490 	 0.986473
1.1093650 	 0.986598
1.1093810 	 0.994593
1.1093970 	 0.998327
1.1094120 	 0.997655
1.1094280 	 1.001910
1.1094440 	 0.990330
1.1094600 	 0.985781
1.1094760 	 0.993260
1.1094920 	 0.990167
1.1095070 	 0.993798
1.1095230 	 0.989806
1.1095390 	 1.000980
1.1095550 	 0.997812
1.1095710 	 0.985922
1.1095860 	 0.982852
1.1096020 	 0.997452
1.1096180 	 1.003790
1.1096340 	 1.002330
1.1096500 	 0.988741
1.1096660 	 0.995713
1.1096810 	 0.998904
1.1096970 	 1.000150
1.1097130 	 0.996821
1.1097290 	 0.995684
1.1097450 	 0.999186
1.1097610 	 0.995671
1.1097760 	 0.995528
1.1097920 	 0.995758
1.1098080 	 0.990037
1.1098240 	 0.989929
1.1098400 	 0.995436
1.1098560 	 0.997558
1.1098710 	 0.998220
1.1098870 	 0.993111
1.1099030 	 0.992739
1.1099190 	 0.992764
1.1099350 	 1.000900
1.1099500 	 1.001340
1.1099660 	 0.996312
1.1099820 	 0.999426
1.1099980 	 0.996323
1.1100140 	 0.990095
1.1100300 	 0.992923
1.1100450 	 0.993344
1.1100610 	 1.001710
1.1100770 	 0.998354
1.1100930 	 1.002930
1.1101090 	 1.003480
1.1101240 	 0.999028
1.1101400 	 0.987105
1.1101560 	 0.992440
1.1101720 	 0.985626
1.1101880 	 0.985821
1.1102040 	 0.988606
1.1102190 	 0.995567
1.1102350 	 0.997298
1.1102510 	 1.000980
1.1102670 	 1.004140
1.1102830 	 0.999417
1.1102990 	 0.992629
1.1103140 	 0.985357
1.1103300 	 0.989113
1.1103460 	 0.999722
1.1103620 	 0.999374
1.1103780 	 1.003670
1.1103930 	 1.004510
1.1104090 	 0.999888
1.1104250 	 0.999269
1.1104410 	 0.999532
1.1104570 	 0.997768
1.1104730 	 0.997271
1.1104880 	 0.986327
1.1105040 	 0.995871
1.1105200 	 0.993413
1.1105360 	 0.999623
1.1105520 	 0.988771
1.1105670 	 1.000090
1.1105830 	 1.017160
1.1105990 	 1.011770
1.1106150 	 1.001960
1.1106310 	 0.992463
1.1106460 	 0.996338
1.1106620 	 0.985783
1.1106780 	 0.992287
1.1106940 	 1.001320
1.1107100 	 1.000280
1.1107260 	 1.001430
1.1107410 	 1.008400
1.1107570 	 1.010440
1.1107730 	 1.004270
1.1107890 	 0.994102
1.1108050 	 0.992699
1.1108210 	 0.983537
1.1108360 	 0.981057
1.1108520 	 0.987664
1.1108680 	 1.002240
1.1108840 	 1.003270
1.1109000 	 1.010130
1.1109150 	 1.005220
1.1109310 	 1.004890
1.1109470 	 0.994693
1.1109630 	 0.989228
1.1109790 	 0.989473
1.1109950 	 0.993849
1.1110100 	 0.990020
1.1110260 	 0.993623
1.1110420 	 0.995036
1.1110580 	 0.997319
1.1110740 	 1.008070
1.1110890 	 1.014440
1.1111050 	 0.998454
1.1111210 	 0.985510
1.1111370 	 0.979556
1.1111530 	 0.984729
1.1111690 	 1.001230
1.1111840 	 0.994865
1.1112000 	 0.987353
1.1112160 	 0.994420
1.1112320 	 0.993635
1.1112480 	 0.989593
1.1112640 	 0.991799
1.1112790 	 0.987918
1.1112950 	 0.998809
1.1113110 	 0.995936
1.1113270 	 0.998025
1.1113430 	 0.992796
1.1113580 	 0.987855
1.1113740 	 0.986580
1.1113900 	 1.003760
1.1114060 	 1.000650
1.1114220 	 1.002830
1.1114380 	 0.999524
1.1114530 	 0.991605
1.1114690 	 0.987297
1.1114850 	 1.002350
1.1115010 	 1.001520
1.1115170 	 1.008770
1.1115320 	 1.010220
1.1115480 	 0.996051
1.1115640 	 0.988769
1.1115800 	 0.980825
1.1115960 	 0.989583
1.1116120 	 0.999995
1.1116270 	 0.998283
1.1116430 	 1.000140
1.1116590 	 0.996011
1.1116750 	 0.996842
1.1116910 	 1.001160
1.1117070 	 0.990465
1.1117220 	 0.982676
1.1117380 	 0.972200
1.1117540 	 0.969623
1.1117700 	 1.017820
1.1117860 	 1.017030
1.1118020 	 0.996093
1.1118170 	 1.000930
1.1118330 	 1.005810
1.1118490 	 0.995958
1.1118650 	 0.985750
1.1118810 	 0.982112
1.1118960 	 0.984293
1.1119120 	 0.975719
1.1119280 	 0.979826
1.1119440 	 0.983172
1.1119600 	 0.984200
1.1119760 	 0.986160
1.1119910 	 0.988300
1.1120070 	 0.995133
1.1120230 	 0.993736
1.1120390 	 0.986143
1.1120550 	 0.984399
1.1120700 	 0.984884
1.1120860 	 0.983501
1.1121020 	 0.990670


==> anc/HD21770/HD21770_70.dat <==
1.0806162 	 1.005620 
1.0806319 	 0.998005 
1.0806475 	 1.002960 
1.0806630 	 0.962050 
1.0806786 	 1.019950 
1.0806941 	 1.087840 
1.0807097 	 1.035520 
1.0807253 	 1.030570 
1.0807408 	 0.994961 
1.0807564 	 1.025720 
1.0807719 	 1.012210 
1.0807875 	 0.996957 
1.0808032 	 1.003500 
1.0808187 	 0.982456 
1.0808343 	 0.993904 
1.0808498 	 1.025530 
1.0808654 	 1.015970 
1.0808810 	 0.996592 
1.0808965 	 0.991592 
1.0809121 	 1.031840 
1.0809277 	 0.985950 
1.0809432 	 0.976617 
1.0809588 	 1.023060 
1.0809743 	 1.053940 
1.0809900 	 0.972973 
1.0810056 	 1.079550 
1.0810211 	 1.026610 
1.0810367 	 1.029920 
1.0810522 	 0.995347 
1.0810678 	 1.019320 
1.0810834 	 1.001580 
1.0810989 	 0.948613 
1.0811145 	 0.980745 
1.0811300 	 0.941050 
1.0811456 	 0.922622 
1.0811613 	 0.929359 
1.0811768 	 0.895385 
1.0811924 	 0.893273 
1.0812080 	 0.897987 
1.0812235 	 0.907659 
1.0812391 	 0.864859 
1.0812546 	 0.864144 
1.0812702 	 0.900100 
1.0812858 	 0.903861 
1.0813013 	 0.920987 
1.0813169 	 0.939286 
1.0813324 	 0.950401 
1.0813481 	 0.967300 
1.0813637 	 0.979565 
1.0813792 	 1.044190 
1.0813948 	 1.013110 
1.0814103 	 1.001260 
1.0814259 	 1.015390 
1.0814415 	 1.039870 
1.0814570 	 1.019610 
1.0814726 	 1.016750 
1.0814883 	 1.011470 
1.0815037 	 1.004360 
1.0815194 	 1.018410 
1.0815349 	 1.003090 
1.0815505 	 0.986585 
1.0815661 	 0.999546 
1.0815816 	 1.011390 
1.0815972 	 1.028500 
1.0816127 	 1.027100 
1.0816283 	 0.999744 
1.0816439 	 0.990288 
1.0816594 	 1.026830 
1.0816751 	 1.027340 
1.0816905 	 1.003530 
1.0817062 	 0.994428 
1.0817218 	 1.002270 
1.0817373 	 1.008670 
1.0817529 	 1.014650 
1.0817684 	 1.025150 
1.0817840 	 1.023140 
1.0817996 	 1.002420 
1.0818151 	 1.012210 
1.0818307 	 1.008680 
1.0818464 	 0.989725 
1.0818619 	 0.985592 
1.0818775 	 0.997540 
1.0818930 	 1.025340 
1.0819086 	 0.985214 
1.0819242 	 0.980993 
1.0819397 	 1.008830 
1.0819553 	 0.996266 
1.0819708 	 0.995209 
1.0819864 	 1.001470 
1.0820020 	 1.017040 
1.0820175 	 1.010500 
1.0820332 	 1.010110 
1.0820487 	 0.980614 
1.0820643 	 0.994991 
1.0820799 	 1.028700 
1.0820954 	 1.007780 
1.0821110 	 1.000250 
1.0821266 	 1.008030 
1.0821421 	 1.018170 
1.0821577 	 1.015740 
1.0821732 	 1.025060 
1.0821888 	 0.994981 
1.0822045 	 1.021820 
1.0822200 	 1.031180 
1.0822356 	 0.999507 
1.0822511 	 1.011650 
1.0822667 	 1.007360 
1.0822823 	 1.014490 
1.0822978 	 0.978457 
1.0823134 	 0.990802 
1.0823289 	 1.000930 
1.0823445 	 1.011070 
1.0823601 	 0.992155 
1.0823756 	 0.981008 
1.0823913 	 0.995179 
1.0824069 	 1.001090 
1.0824224 	 1.002550 
1.0824380 	 1.015260 
1.0824535 	 1.008450 
1.0824691 	 0.996720 
1.0824847 	 1.003090 
1.0825002 	 1.005970 
1.0825158 	 1.005910 
1.0825313 	 1.009940 
1.0825469 	 1.018930 
1.0825626 	 0.989705 
1.0825781 	 1.004680 
1.0825937 	 0.980136 
1.0826092 	 1.004380 
1.0826248 	 1.012780 
1.0826404 	 1.021170 
1.0826559 	 1.014320 
1.0826715 	 1.016370 
1.0826871 	 0.994764 
1.0827026 	 0.996720 
1.0827183 	 0.984380 
1.0827338 	 0.930463 
1.0827494 	 0.910756 
1.0827650 	 0.912999 
1.0827805 	 0.829305 
1.0827961 	 0.823242 
1.0828116 	 0.841558 
1.0828272 	 0.846074 
1.0828428 	 0.811049 
1.0828583 	 0.830914 
1.0828739 	 0.863851 
1.0828894 	 0.895594 
1.0829051 	 0.891237 
1.0829207 	 0.902259 
1.0829362 	 0.931669 
1.0829518 	 0.953622 
1.0829674 	 0.992649 
1.0829829 	 0.986283 
1.0829985 	 0.956702 
1.0830140 	 0.971149 
1.0830296 	 0.963056 
1.0830452 	 0.967384 
1.0830607 	 0.950740 
1.0830764 	 0.955689 
1.0830919 	 0.945086 
1.0831075 	 0.942180 
1.0831231 	 0.909781 
1.0831386 	 0.913486 
1.0831542 	 0.933002 
1.0831697 	 0.922116 
1.0831853 	 0.917664 
1.0832009 	 0.944628 
1.0832164 	 0.920944 
1.0832320 	 0.914078 
1.0832477 	 0.948365 
1.0832632 	 0.973343 
1.0832788 	 0.967744 
1.0832943 	 0.979372 
1.0833099 	 0.993825 
1.0833255 	 0.979682 
1.0833410 	 0.988134 
1.0833566 	 1.022120 
1.0833721 	 1.009620 
1.0833877 	 0.989596 
1.0834033 	 1.005430 
1.0834188 	 0.986226 
1.0834345 	 1.003620 
1.0834500 	 1.011120 
1.0834656 	 0.981893 
1.0834812 	 0.990002 
1.0834967 	 1.002750 
1.0835123 	 1.031680 
1.0835278 	 1.023860 
1.0835434 	 0.986484 
1.0835590 	 0.975412 
1.0835745 	 0.978689 
1.0835901 	 0.997303 
1.0836058 	 1.029430 
1.0836213 	 0.993381 
1.0836369 	 1.021290 
1.0836524 	 0.997461 
1.0836680 	 0.998489 
1.0836836 	 1.010680 
1.0836991 	 1.014920 
1.0837147 	 1.011650 
1.0837302 	 0.997066 
1.0837458 	 0.992442 
1.0837615 	 1.011970 
1.0837770 	 1.019330 
1.0837926 	 1.014780 
1.0838081 	 1.005090 
1.0838237 	 1.030790 
1.0838393 	 1.008670 
1.0838548 	 1.001780 
1.0838704 	 0.996572 
1.0838860 	 0.997748 
1.0839015 	 1.011740 
1.0839171 	 1.007490 
1.0839326 	 1.016490 
1.0839483 	 0.994675 
1.0839639 	 0.992264 
1.0839794 	 0.986986 
1.0839950 	 0.990150 
1.0840105 	 0.993865 
1.0840261 	 1.010930 
1.0840417 	 1.005030 
1.0840572 	 1.001750 
1.0840728 	 1.001760 
1.0840883 	 1.031420 
1.0841039 	 1.021980 
1.0841196 	 0.997758 
1.0841351 	 1.021820 
1.0841507 	 0.999783 
1.0841663 	 1.018530 
1.0841818 	 0.997027 
1.0841974 	 1.016540 
1.0842129 	 1.019620 
1.0842285 	 1.013230 
1.0842441 	 1.011360 
1.0842596 	 0.990367 
1.0842752 	 1.007700 
1.0842907 	 1.003720 
1.0843064 	 0.979821 
1.0843220 	 1.018190 
1.0843375 	 1.018760 
1.0843531 	 0.990970 
1.0843686 	 0.975651 
1.0843842 	 1.016690 
1.0843998 	 0.982863 
1.0844153 	 0.967314 
1.0844309 	 0.991306 
1.0844465 	 0.929912 
1.0844620 	 0.951040 
1.0844777 	 0.929493 
1.0844932 	 0.935127 
1.0845088 	 0.918076 
1.0845244 	 0.931111 
1.0845399 	 0.922744 
1.0845555 	 0.935389 
1.0845710 	 0.933938 
1.0845866 	 0.936005 
1.0846022 	 0.963943 
1.0846177 	 0.990851 
1.0846334 	 0.992729 
1.0846488 	 1.012700 
1.0846645 	 0.996750 
1.0846801 	 0.985631 
1.0846956 	 1.007890 
1.0847112 	 1.028010 
1.0847268 	 1.015420 
1.0847423 	 1.003890 
1.0847579 	 1.012750 
1.0847734 	 1.017580 
1.0847890 	 1.012600 
1.0848047 	 1.001570 
1.0848202 	 1.012650 
1.0848358 	 1.004510 
1.0848513 	 0.996523 
1.0848669 	 1.004320 
1.0848825 	 1.009600 
1.0848980 	 1.008260 
1.0849136 	 1.006520 
1.0849291 	 0.998716 
1.0849447 	 1.045440 
1.0849603 	 1.009140 
1.0849758 	 1.010990 
1.0849915 	 1.012060 
1.0850070 	 1.020000 
1.0850226 	 1.023710 
1.0850382 	 1.001510 
1.0850537 	 1.002850 
1.0850693 	 0.998696 
1.0850849 	 1.002100 
1.0851004 	 0.989547 
1.0851160 	 0.997432 
1.0851315 	 0.997777 
1.0851471 	 0.997244 
1.0851628 	 0.999161 
1.0851783 	 1.000520 
1.0851939 	 0.991908 
1.0852094 	 0.996908 
1.0852250 	 0.990920 
1.0852406 	 1.008740 
1.0852561 	 0.999833 
1.0852717 	 1.013580 
1.0852872 	 1.014960 
1.0853028 	 1.003840 
1.0853184 	 1.003220 
1.0853339 	 1.008560 
1.0853496 	 1.016120 
1.0853652 	 1.025680 
1.0853807 	 1.002410 
1.0853963 	 1.004730 
1.0854118 	 1.000290 
1.0854274 	 1.013930 
1.0854430 	 1.007800 
1.0854585 	 1.008780 
1.0854741 	 0.988312 
1.0854896 	 0.981068 
1.0855052 	 1.000830 
1.0855209 	 1.003020 
1.0855364 	 1.016920 
1.0855520 	 0.996147 
1.0855675 	 1.010930 
1.0855831 	 1.001360 
1.0855987 	 1.013280 
1.0856142 	 1.004380 
1.0856298 	 1.006440 
1.0856454 	 1.007770 
1.0856609 	 1.002260 
1.0856766 	 1.000890 
1.0856920 	 1.001290 
1.0857077 	 1.003610 
1.0857233 	 0.990881 
1.0857388 	 0.989043 
1.0857544 	 1.001540 
1.0857699 	 1.001080 
1.0857855 	 1.004460 
1.0858011 	 1.005810 
1.0858166 	 1.011980 
1.0858322 	 1.013460 
1.0858477 	 1.004780 
1.0858634 	 1.004240 
1.0858790 	 1.000650 
1.0858945 	 1.004940 
1.0859101 	 1.009510 
1.0859257 	 1.002930 
1.0859412 	 0.997649 
1.0859568 	 1.001300 
1.0859723 	 1.001530 
1.0859879 	 1.004880 
1.0860035 	 1.004430 
1.0860190 	 1.007080 
1.0860347 	 1.007410 
1.0860502 	 0.996908 
1.0860658 	 1.006360 
1.0860814 	 1.009730 
1.0860969 	 0.998291 
1.0861125 	 0.998835 
1.0861280 	 1.002400 
1.0861436 	 1.001500 
1.0861592 	 1.008100 
1.0861747 	 1.003910 
1.0861903 	 0.999082 
1.0862060 	 0.993756 
1.0862215 	 0.992432 
1.0862371 	 0.988608 
1.0862526 	 0.996661 
1.0862682 	 1.003360 
1.0862838 	 1.006030 
1.0862993 	 1.002660 
1.0863149 	 0.980242 
1.0863304 	 0.999655 
1.0863460 	 0.994072 
1.0863616 	 0.980720 
1.0863771 	 0.986877 
1.0863928 	 0.971310 
1.0864083 	 0.977944 
1.0864239 	 0.971858 
1.0864395 	 0.972944 
1.0864550 	 0.971548 
1.0864706 	 0.968526 
1.0864862 	 0.975882 
1.0865017 	 0.973012 
1.0865173 	 0.998400 
1.0865328 	 1.001180 
1.0865484 	 0.984879 
1.0865641 	 0.984958 
1.0865796 	 0.995633 
1.0865952 	 1.018570 
1.0866107 	 0.999210 
1.0866263 	 1.000870 
1.0866419 	 0.998805 
1.0866574 	 1.007080 
1.0866730 	 0.990604 
1.0866885 	 1.001710 
1.0867041 	 0.998034 
1.0867198 	 0.987234 
1.0867352 	 1.015990 
1.0867509 	 0.986842 
1.0867665 	 0.988747 
1.0867820 	 1.010570 
1.0867976 	 1.015250 
1.0868131 	 0.996325 
1.0868287 	 1.003080 
1.0868443 	 0.995416 
1.0868598 	 0.992906 
1.0868754 	 0.989804 
1.0868909 	 0.988757 
1.0869066 	 0.981560 
1.0869222 	 0.973512 
1.0869377 	 0.944452 
1.0869533 	 0.919093 
1.0869688 	 0.906345 
1.0869844 	 0.881037 
1.0870000 	 0.836735 
1.0870155 	 0.814240 
1.0870311 	 0.823579 
1.0870466 	 0.819439 
1.0870622 	 0.808220 
1.0870779 	 0.798246 
1.0870934 	 0.829570 
1.0871090 	 0.836300 
1.0871246 	 0.867220 
1.0871401 	 0.876057 
1.0871557 	 0.894137 
1.0871712 	 0.919921 
1.0871868 	 0.948831 
1.0872024 	 0.966298 
1.0872179 	 0.989349 
1.0872335 	 0.993381 
1.0872490 	 0.989665 
1.0872647 	 1.001630 
1.0872803 	 1.003390 
1.0872958 	 0.990802 
1.0873114 	 1.003880 
1.0873269 	 1.016180 
1.0873425 	 0.993460 
1.0873581 	 1.004380 
1.0873736 	 1.011060 
1.0873892 	 1.002300 
1.0874048 	 1.007320 
1.0874203 	 0.994250 
1.0874360 	 0.993825 
1.0874515 	 1.002570 
1.0874671 	 0.990456 
1.0874827 	 0.973026 
1.0874982 	 0.995159 
1.0875138 	 0.993489 
1.0875293 	 0.972454 
1.0875449 	 0.989330 
1.0875605 	 1.023120 
1.0875760 	 0.994280 
1.0875916 	 0.994250 
1.0876071 	 0.998489 
1.0876228 	 0.985080 
1.0876384 	 0.993806 
1.0876539 	 1.001190 
1.0876695 	 1.009040 
1.0876851 	 1.003500 
1.0877006 	 1.002380 
1.0877162 	 0.988381 
1.0877317 	 1.010140 
1.0877473 	 1.005030 
1.0877630 	 1.002390 
1.0877784 	 0.997748 
1.0877941 	 1.004480 
1.0878096 	 1.001740 
1.0878252 	 0.993608 
1.0878408 	 1.010350 
1.0878563 	 0.991741 
1.0878719 	 0.996938 
1.0878874 	 0.997866 
1.0879030 	 0.997372 
1.0879186 	 0.990999 
1.0879341 	 0.995505 
1.0879498 	 0.999655 
1.0879654 	 1.012400 
1.0879809 	 1.000600 
1.0879965 	 0.992274 
1.0880120 	 1.002790 
1.0880276 	 0.984403 
1.0880432 	 0.975377 
1.0880587 	 0.995811 
1.0880743 	 0.996770 
1.0880898 	 1.012160 
1.0881054 	 1.002470 
1.0881211 	 1.010520 
1.0881366 	 1.001450 
1.0881522 	 0.993460 
1.0881677 	 0.999793 
1.0881833 	 1.010430 
1.0881989 	 0.996592 
1.0882144 	 0.990871 
1.0882300 	 1.004260 
1.0882456 	 0.999131 
1.0882611 	 1.001510 
1.0882767 	 0.996493 
1.0882922 	 0.990920 
1.0883079 	 0.977482 
1.0883235 	 0.960985 
1.0883390 	 0.961330 
1.0883546 	 0.979099 
1.0883701 	 0.969692 
1.0883857 	 0.968363 
1.0884013 	 0.941927 
1.0884168 	 0.956823 
1.0884324 	 0.967447 
1.0884479 	 0.958103 
1.0884635 	 0.968874 
1.0884792 	 0.957823 
1.0884947 	 0.970540 
1.0885103 	 0.985520 
1.0885258 	 0.972248 
1.0885414 	 0.978209 
1.0885570 	 0.969009 
1.0885725 	 0.951974 
1.0885881 	 0.949526 
1.0886037 	 0.942436 
1.0886192 	 0.941888 
1.0886348 	 0.937708 
1.0886503 	 0.927722 
1.0886660 	 0.930316 
1.0886816 	 0.934743 
1.0886971 	 0.935684 
1.0887127 	 0.943652 
1.0887282 	 0.948854 
1.0887438 	 0.963548 
1.0887594 	 0.977257 
1.0887749 	 0.993914 
1.0887905 	 0.994408 
1.0888060 	 0.996592 
1.0888216 	 1.000250 
1.0888373 	 0.997224 
1.0888528 	 1.007170 
1.0888684 	 0.995614 
1.0888840 	 1.004970 
1.0888995 	 0.998123 
1.0889151 	 1.010400 
1.0889306 	 0.997698 
1.0889462 	 0.987256 
1.0889618 	 0.997155 
1.0889773 	 0.997590 
1.0889930 	 0.996098 
1.0890085 	 0.997135 
1.0890241 	 0.992333 
1.0890397 	 1.000260 
1.0890552 	 1.001450 
1.0890708 	 1.012220 
1.0890863 	 1.008650 
1.0891019 	 1.004100 
1.0891175 	 0.998499 
1.0891330 	 1.003290 
1.0891486 	 0.991869 
1.0891643 	 1.001350 
1.0891798 	 0.999190 
1.0891954 	 1.001620 
1.0892109 	 0.987825 
1.0892265 	 0.980535 
1.0892421 	 0.994072 
1.0892576 	 0.979757 
1.0892732 	 0.988371 
1.0892887 	 0.977081 
1.0893043 	 0.989260 
1.0893199 	 0.992274 
1.0893354 	 0.995100 
1.0893511 	 0.986705 
1.0893666 	 0.991395 
1.0893822 	 0.991098 
1.0893978 	 0.994240 
1.0894133 	 0.996908 
1.0894289 	 0.999181 
1.0894445 	 0.994675 
1.0894600 	 0.989132 
1.0894756 	 0.988885 
1.0894911 	 0.984295 
1.0895067 	 0.986284 
1.0895224 	 0.992946 
1.0895379 	 0.988332 
1.0895535 	 0.984476 
1.0895690 	 0.986017 
1.0895846 	 0.994873 
1.0896002 	 0.993598 
1.0896157 	 0.996947 
1.0896313 	 0.992155 
1.0896468 	 0.993865 
1.0896624 	 0.991474 
1.0896780 	 0.988500 
1.0896935 	 0.995772 
1.0897092 	 0.998232 
1.0897248 	 0.984053 
1.0897403 	 0.992541 
1.0897559 	 0.991523 
1.0897714 	 0.992966 
1.0897870 	 0.995337 
1.0898026 	 0.997540 
1.0898181 	 0.995465 
1.0898337 	 0.991661 
1.0898492 	 0.988460 
1.0898649 	 0.995347 
1.0898805 	 0.992482 
1.0898960 	 0.993885 
1.0899116 	 0.995367 
1.0899271 	 0.993272 
1.0899427 	 0.992985 
1.0899583 	 0.993450 
1.0899738 	 0.991978 
1.0899894 	 0.992096 
1.0900050 	 0.986303 
1.0900205 	 0.999279 
1.0900362 	 1.000230 
1.0900517 	 0.994102 
1.0900673 	 0.999763 
1.0900829 	 0.998696 
1.0900984 	 0.994823 
1.0901140 	 0.995624 
1.0901295 	 0.998133 
1.0901451 	 0.992689 
1.0901607 	 0.985720 
1.0901762 	 0.996621 
1.0901918 	 0.993855 
1.0902073 	 0.994181 
1.0902230 	 0.996355 
1.0902386 	 0.998163 
1.0902541 	 0.986590 
1.0902697 	 0.992620 
1.0902853 	 0.991454 
1.0903008 	 0.978373 
1.0903164 	 0.982820 
1.0903319 	 0.991780 
1.0903475 	 0.985214 
1.0903631 	 0.987164 
1.0903786 	 0.989448 
1.0903943 	 0.992580 
1.0904098 	 1.000550 
1.0904254 	 0.991671 
1.0904410 	 0.985824 
1.0904565 	 0.982709 
1.0904721 	 0.988302 
1.0904876 	 0.995762 
1.0905032 	 0.993381 
1.0905188 	 0.988579 
1.0905343 	 0.993381 
1.0905499 	 0.986422 
1.0905654 	 0.998183 
1.0905811 	 0.993944 
1.0905967 	 0.989685 
1.0906122 	 0.986726 
1.0906278 	 0.982580 
1.0906434 	 0.982120 
1.0906589 	 0.981789 
1.0906745 	 0.976110 
1.0906900 	 0.982364 
1.0907056 	 0.983561 
1.0907212 	 0.982505 
1.0907367 	 0.976406 
1.0907524 	 0.990120 
1.0907679 	 0.978905 
1.0907835 	 0.993390 
1.0907991 	 0.982987 
1.0908146 	 0.991029 
1.0908302 	 0.983790 
1.0908457 	 0.993835 
1.0908613 	 0.991256 
1.0908769 	 0.988984 
1.0908924 	 0.987335 
1.0909081 	 0.992432 
1.0909237 	 0.983838 
1.0909392 	 0.995100 
1.0909548 	 0.991770 
1.0909703 	 0.986829 
1.0909859 	 0.984078 
1.0910015 	 0.982179 
1.0910170 	 0.981259 
1.0910326 	 0.982441 
1.0910481 	 0.987749 
1.0910637 	 0.990100 
1.0910794 	 0.989695 
1.0910949 	 0.984054 
1.0911105 	 0.980559 
1.0911260 	 0.985168 
1.0911416 	 0.979820 
1.0911572 	 0.987664 
1.0911727 	 0.980367 
1.0911883 	 0.986735 
1.0912039 	 0.983892 
1.0912194 	 0.982276 
1.0912350 	 0.991009 
1.0912505 	 0.995416 
1.0912662 	 0.992491 
1.0912818 	 0.993292 
1.0912973 	 0.988332 
1.0913129 	 0.995574 
1.0913284 	 0.995683 
1.0913440 	 0.990169 
1.0913596 	 0.987622 
1.0913751 	 0.991335 
1.0913907 	 0.994082 
1.0914062 	 1.000080 
1.0914218 	 0.979827 
1.0914375 	 0.969197 
1.0914530 	 0.967333 
1.0914686 	 0.949509 
1.0914842 	 0.924646 
1.0914997 	 0.918916 
1.0915153 	 0.889013 
1.0915308 	 0.865913 
1.0915464 	 0.842321 
1.0915620 	 0.837873 
1.0915775 	 0.838125 
1.0915931 	 0.827756 
1.0916086 	 0.844204 
1.0916243 	 0.846145 
1.0916399 	 0.859534 
1.0916554 	 0.875534 
1.0916710 	 0.897972 
1.0916865 	 0.916284 
1.0917021 	 0.929882 
1.0917177 	 0.963103 
1.0917332 	 0.983797 
1.0917488 	 0.990229 
1.0917645 	 0.998370 
1.0917799 	 0.990002 
1.0917956 	 0.993410 
1.0918111 	 0.983307 
1.0918267 	 0.985784 
1.0918423 	 0.987933 
1.0918578 	 0.994300 
1.0918734 	 0.996997 
1.0918889 	 0.988055 
1.0919045 	 0.979178 
1.0919201 	 0.978957 
1.0919356 	 0.984666 
1.0919513 	 0.983965 
1.0919667 	 0.974959 
1.0919824 	 0.975758 
1.0919980 	 0.983263 
1.0920135 	 0.978866 
1.0920291 	 0.978426 
1.0920447 	 0.977600 
1.0920602 	 0.979336 
1.0920758 	 0.978706 
1.0920913 	 0.976495 
1.0921069 	 0.965103 
1.0921226 	 0.964246 
1.0921381 	 0.955632 
1.0921537 	 0.954928 
1.0921692 	 0.967462 
1.0921848 	 0.957760 
1.0922004 	 0.964883 
1.0922159 	 0.959459 
1.0922315 	 0.963403 
1.0922470 	 0.948492 
1.0922626 	 0.967225 
1.0922782 	 0.964038 
1.0922937 	 0.963467 
1.0923094 	 0.945679 
1.0923250 	 0.940321 
1.0923405 	 0.957267 
1.0923561 	 0.949833 
1.0923716 	 0.955859 
1.0923872 	 0.956096 
1.0924028 	 0.955945 
1.0924183 	 0.937853 
1.0924339 	 0.948864 
1.0924494 	 0.951982 
1.0924650 	 0.957434 
1.0924807 	 0.941303 
1.0924962 	 0.945505 
1.0925118 	 0.946528 
1.0925273 	 0.947211 
1.0925429 	 0.936145 
1.0925585 	 0.935804 
1.0925740 	 0.932617 
1.0925896 	 0.934629 
1.0926051 	 0.941282 
1.0926207 	 0.941111 
1.0926363 	 0.942212 
1.0926518 	 0.948534 
1.0926675 	 0.946792 
1.0926831 	 0.940508 
1.0926986 	 0.931660 
1.0927142 	 0.939745 
1.0927297 	 0.935609 
1.0927453 	 0.933178 
1.0927609 	 0.934988 
1.0927764 	 0.941947 
1.0927920 	 0.923232 
1.0928075 	 0.932516 
1.0928231 	 0.927436 
1.0928388 	 0.923700 
1.0928543 	 0.925577 
1.0928699 	 0.932328 
1.0928854 	 0.920326 
1.0929010 	 0.931421 
1.0929166 	 0.934336 
1.0929321 	 0.921912 
1.0929477 	 0.921722 
1.0929633 	 0.921400 
1.0929788 	 0.916067 
1.0929945 	 0.920183 
1.0930099 	 0.919179 
1.0930256 	 0.917243 
1.0930412 	 0.918078 
1.0930567 	 0.914857 
1.0930723 	 0.914628 
1.0930878 	 0.916910 
1.0931034 	 0.915099 
1.0931190 	 0.905705 
1.0931345 	 0.906772 
1.0931501 	 0.901467 
1.0931656 	 0.903629 
1.0931813 	 0.906730 
1.0931969 	 0.896286 
1.0932124 	 0.894756 
1.0932280 	 0.902842 
1.0932436 	 0.905329 
1.0932591 	 0.903198 
1.0932747 	 0.898942 
1.0932902 	 0.900768 
1.0933058 	 0.894621 
1.0933214 	 0.897957 
1.0933369 	 0.889396 
1.0933526 	 0.880399 
1.0933681 	 0.886023 
1.0933837 	 0.889601 
1.0933993 	 0.889995 
1.0934148 	 0.877681 
1.0934304 	 0.884736 
1.0934459 	 0.881701 
1.0934615 	 0.869528 
1.0934771 	 0.868610 
1.0934926 	 0.872807 
1.0935082 	 0.881867 
1.0935239 	 0.867452 
1.0935394 	 0.875911 
1.0935550 	 0.876153 
1.0935705 	 0.870160 
1.0935861 	 0.870701 
1.0936017 	 0.864502 
1.0936172 	 0.860716 
1.0936328 	 0.864832 
1.0936483 	 0.852069 
1.0936639 	 0.839890 
1.0936795 	 0.850800 
1.0936950 	 0.843206 
1.0937107 	 0.826089 
1.0937262 	 0.820457 
1.0937418 	 0.823372 
1.0937574 	 0.802835 
1.0937729 	 0.781699 
1.0937885 	 0.761424 
1.0938041 	 0.741284 
1.0938196 	 0.727250 
1.0938352 	 0.712407 
1.0938507 	 0.685606 
1.0938663 	 0.656485 
1.0938820 	 0.643782 
1.0938975 	 0.627419 
1.0939131 	 0.617820 
1.0939286 	 0.614695 
1.0939442 	 0.613803 
1.0939598 	 0.622407 
1.0939753 	 0.625345 
1.0939909 	 0.646022 
1.0940064 	 0.659209 
1.0940220 	 0.678162 
1.0940377 	 0.693312 
1.0940531 	 0.710343 
1.0940688 	 0.731131 
1.0940843 	 0.759889 
1.0940999 	 0.790914 
1.0941155 	 0.784920 
1.0941310 	 0.808363 
1.0941466 	 0.810695 
1.0941622 	 0.825437 
1.0941777 	 0.831591 
1.0941933 	 0.834308 
1.0942088 	 0.840280 
1.0942245 	 0.852682 
1.0942401 	 0.857942 
1.0942556 	 0.865189 
1.0942712 	 0.858051 
1.0942867 	 0.857916 
1.0943023 	 0.872166 
1.0943179 	 0.871904 
1.0943334 	 0.872708 
1.0943490 	 0.886338 
1.0943645 	 0.880712 
1.0943801 	 0.887034 
1.0943958 	 0.894091 
1.0944113 	 0.909672 
1.0944269 	 0.903838 
1.0944425 	 0.911373 
1.0944580 	 0.908113 
1.0944736 	 0.892234 
1.0944891 	 0.886630 
1.0945047 	 0.897579 
1.0945203 	 0.914274 
1.0945358 	 0.908723 
1.0945514 	 0.906816 
1.0945669 	 0.906110 
1.0945826 	 0.915994 
1.0945982 	 0.933153 
1.0946137 	 0.913261 
1.0946293 	 0.912929 
1.0946448 	 0.913052 
1.0946604 	 0.923598 
1.0946760 	 0.927612 
1.0946915 	 0.926230 
1.0947071 	 0.932863 
1.0947227 	 0.930855 
1.0947382 	 0.924991 
1.0947539 	 0.923872 
1.0947694 	 0.932416 
1.0947850 	 0.940714 
1.0948006 	 0.938227 
1.0948161 	 0.936627 
1.0948317 	 0.945798 
1.0948472 	 0.938743 
1.0948628 	 0.936717 
1.0948784 	 0.945140 
1.0948939 	 0.938587 
1.0949095 	 0.934718 
1.0949250 	 0.932472 
1.0949407 	 0.941189 
1.0949563 	 0.944140 
1.0949718 	 0.951848 
1.0949874 	 0.955380 
1.0950030 	 0.963161 
1.0950185 	 0.943112 
1.0950341 	 0.965384 
1.0950496 	 0.967738 
1.0950652 	 0.966511 
1.0950809 	 0.953189 
1.0950963 	 0.961204 
1.0951120 	 0.958419 
1.0951275 	 0.953987 
1.0951431 	 0.950480 
1.0951587 	 0.961111 
1.0951742 	 0.939863 
1.0951898 	 0.937068 
1.0952053 	 0.943005 
1.0952209 	 0.984951 
1.0952365 	 0.966528 
1.0952520 	 0.937570 
1.0952677 	 0.933953 
1.0952833 	 0.924902 
1.0952988 	 0.932338 
1.0953144 	 0.935616 
1.0953299 	 0.927531 
1.0953455 	 0.920819 
1.0953611 	 0.916336 
1.0953766 	 0.925697 
1.0953922 	 0.925242 
1.0954077 	 0.929037 
1.0954233 	 0.937456 
1.0954390 	 0.949029 
1.0954545 	 0.949405 
1.0954701 	 0.941413 
1.0954856 	 0.956306 
1.0955012 	 0.948600 
1.0955168 	 0.954067 
1.0955323 	 0.957707 
1.0955479 	 0.948221 
1.0955635 	 0.967178 
1.0955790 	 0.970271 
1.0955946 	 0.969749 
1.0956101 	 0.981056 
1.0956258 	 0.979107 
1.0956414 	 0.975667 
1.0956569 	 0.977624 
1.0956725 	 0.976836 
1.0956880 	 0.980650 
1.0957036 	 1.002450 
1.0957192 	 0.990209 
1.0957347 	 0.970510 
1.0957503 	 0.969904 
1.0957658 	 0.943239 
1.0957814 	 0.937204 
1.0957971 	 0.937715 
1.0958126 	 0.902495 
1.0958282 	 0.923199 
1.0958438 	 0.913472 
1.0958593 	 0.920344 
1.0958749 	 0.923251 
1.0958904 	 0.908606 
1.0959060 	 0.914384 
1.0959216 	 0.920510 
1.0959371 	 0.936103 
1.0959527 	 0.947385 
1.0959682 	 0.947878 
1.0959839 	 0.957165 
1.0959995 	 1.006350 
1.0960150 	 0.973996 
1.0960306 	 0.977283 
1.0960461 	 0.985141 
1.0960617 	 0.976491 
1.0960773 	 0.977453 
1.0960928 	 0.977079 
1.0961084 	 0.982513 
1.0961239 	 0.976595 
1.0961396 	 0.977509 
1.0961552 	 0.969669 
1.0961707 	 0.983559 


==> anc/HD21770/HD21770_71.dat <==
1.0654775 	 1.028120 
1.0654929 	 1.036460 
1.0655082 	 1.022060 
1.0655236 	 1.008430 
1.0655390 	 1.023830 
1.0655544 	 0.995406 
1.0655698 	 0.992904 
1.0655850 	 1.002050 
1.0656004 	 1.012150 
1.0656158 	 1.002360 
1.0656312 	 1.006030 
1.0656465 	 1.002420 
1.0656619 	 0.996352 
1.0656772 	 1.020410 
1.0656925 	 1.019740 
1.0657079 	 1.007920 
1.0657233 	 0.991791 
1.0657387 	 0.984869 
1.0657541 	 0.969680 
1.0657694 	 0.994153 
1.0657847 	 0.991964 
1.0658001 	 1.000150 
1.0658154 	 1.014220 
1.0658308 	 0.991347 
1.0658462 	 1.006570 
1.0658616 	 1.069170 
1.0658768 	 1.024530 
1.0658922 	 1.027200 
1.0659076 	 1.008920 
1.0659230 	 1.022910 
1.0659384 	 0.995307 
1.0659537 	 1.007840 
1.0659691 	 1.023550 
1.0659844 	 1.006470 
1.0659997 	 1.020550 
1.0660151 	 1.024910 
1.0660305 	 1.011590 
1.0660459 	 0.991611 
1.0660613 	 0.968345 
1.0660766 	 1.024050 
1.0660919 	 1.018780 
1.0661073 	 1.002930 
1.0661227 	 1.020020 
1.0661380 	 0.951945 
1.0661534 	 0.917013 
1.0661688 	 0.886582 
1.0661840 	 0.870812 
1.0661994 	 0.871415 
1.0662148 	 0.905865 
1.0662302 	 0.900239 
1.0662456 	 0.892543 
1.0662609 	 0.920432 
1.0662763 	 0.899546 
1.0662916 	 0.932588 
1.0663069 	 0.944148 
1.0663223 	 0.972449 
1.0663377 	 1.008350 
1.0663531 	 1.001610 
1.0663685 	 0.998253 
1.0663838 	 0.997526 
1.0663991 	 1.016100 
1.0664145 	 1.012870 
1.0664299 	 1.025000 
1.0664452 	 0.989651 
1.0664606 	 0.996481 
1.0664760 	 1.019850 
1.0664912 	 1.016200 
1.0665066 	 1.004020 
1.0665220 	 1.020710 
1.0665374 	 0.996859 
1.0665528 	 1.031320 
1.0665681 	 1.033810 
1.0665835 	 0.969327 
1.0665988 	 0.974909 
1.0666142 	 1.027680 
1.0666295 	 1.011640 
1.0666449 	 1.006630 
1.0666603 	 1.014070 
1.0666757 	 1.005150 
1.0666909 	 1.005300 
1.0667063 	 1.023620 
1.0667217 	 1.019560 
1.0667371 	 1.023180 
1.0667524 	 1.006670 
1.0667678 	 0.990363 
1.0667832 	 0.999587 
1.0667984 	 0.973414 
1.0668138 	 0.982237 
1.0668292 	 1.060510 
1.0668446 	 1.017920 
1.0668600 	 1.003530 
1.0668753 	 1.014450 
1.0668907 	 1.012160 
1.0669060 	 1.021140 
1.0669214 	 1.012850 
1.0669367 	 1.022690 
1.0669521 	 0.997526 
1.0669675 	 1.002400 
1.0669829 	 1.009580 
1.0669981 	 0.994645 
1.0670135 	 1.021750 
1.0670289 	 1.001880 
1.0670443 	 1.005000 
1.0670596 	 1.017090 
1.0670750 	 0.991536 
1.0670904 	 1.004780 
1.0671057 	 1.037940 
1.0671210 	 1.005820 
1.0671364 	 0.988132 
1.0671518 	 1.009750 
1.0671672 	 1.003810 
1.0671825 	 1.004680 
1.0671979 	 1.010150 
1.0672132 	 0.993379 
1.0672286 	 1.003580 
1.0672439 	 1.000680 
1.0672593 	 1.006220 
1.0672747 	 1.009300 
1.0672901 	 1.008350 
1.0673053 	 1.001870 
1.0673207 	 0.975410 
1.0673361 	 1.007250 
1.0673515 	 1.023730 
1.0673668 	 1.011600 
1.0673822 	 1.002440 
1.0673976 	 1.020930 
1.0674129 	 1.030390 
1.0674282 	 1.021280 
1.0674436 	 1.007360 
1.0674590 	 1.037810 
1.0674744 	 1.029440 
1.0674897 	 1.026290 
1.0675050 	 1.002620 
1.0675204 	 1.021100 
1.0675358 	 1.000960 
1.0675511 	 1.004190 
1.0675665 	 0.997616 
1.0675819 	 1.044200 
1.0675973 	 1.019590 
1.0676125 	 0.976796 
1.0676279 	 0.985935 
1.0676433 	 0.999636 
1.0676587 	 1.006910 
1.0676740 	 0.994659 
1.0676894 	 1.026720 
1.0677048 	 1.004890 
1.0677201 	 0.987607 
1.0677354 	 0.997357 
1.0677508 	 0.990508 
1.0677662 	 1.015540 
1.0677816 	 1.021790 
1.0677969 	 1.015950 
1.0678122 	 1.009100 
1.0678276 	 0.990249 
1.0678430 	 0.987258 
1.0678583 	 1.025460 
1.0678737 	 0.995894 
1.0678891 	 0.997696 
1.0679045 	 1.004380 
1.0679197 	 1.009480 
1.0679351 	 1.055040 
1.0679505 	 1.011180 
1.0679659 	 1.017960 
1.0679812 	 1.031940 
1.0679966 	 0.996213 
1.0680120 	 1.004550 
1.0680273 	 1.014990 
1.0680426 	 1.013610 
1.0680580 	 1.005980 
1.0680734 	 1.013230 
1.0680888 	 1.018110 
1.0681041 	 1.003820 
1.0681194 	 0.995172 
1.0681348 	 0.988925 
1.0681502 	 0.993015 
1.0681655 	 1.017590 
1.0681809 	 1.006610 
1.0681963 	 1.017420 
1.0682117 	 1.005130 
1.0682269 	 1.007680 
1.0682423 	 1.004380 
1.0682577 	 1.003100 
1.0682731 	 1.008930 
1.0682884 	 1.013440 
1.0683038 	 0.995546 
1.0683191 	 0.958118 
1.0683345 	 0.947187 
1.0683498 	 0.905973 
1.0683652 	 0.919775 
1.0683806 	 0.862576 
1.0683960 	 0.834498 
1.0684114 	 0.842888 
1.0684266 	 0.830339 
1.0684420 	 0.831282 
1.0684574 	 0.830863 
1.0684727 	 0.840765 
1.0684881 	 0.868613 
1.0685035 	 0.884743 
1.0685189 	 0.900310 
1.0685341 	 0.915135 
1.0685495 	 0.932690 
1.0685649 	 0.930983 
1.0685803 	 0.930572 
1.0685956 	 0.894372 
1.0686110 	 0.886363 
1.0686263 	 0.879309 
1.0686417 	 0.883328 
1.0686570 	 0.858418 
1.0686724 	 0.862919 
1.0686878 	 0.878251 
1.0687032 	 0.868593 
1.0687186 	 0.884092 
1.0687338 	 0.916679 
1.0687492 	 0.945560 
1.0687646 	 0.969091 
1.0687799 	 0.988476 
1.0687953 	 1.008460 
1.0688107 	 1.025310 
1.0688261 	 1.015880 
1.0688413 	 1.013200 
1.0688567 	 1.017020 
1.0688721 	 1.011360 
1.0688875 	 1.010920 
1.0689029 	 1.025440 
1.0689182 	 1.026400 
1.0689335 	 1.014020 
1.0689489 	 1.026430 
1.0689642 	 1.005430 
1.0689796 	 1.010840 
1.0689950 	 0.998581 
1.0690104 	 0.983194 
1.0690258 	 0.977669 
1.0690410 	 0.956276 
1.0690564 	 0.935067 
1.0690718 	 0.944707 
1.0690871 	 0.946414 
1.0691025 	 0.932850 
1.0691179 	 0.911766 
1.0691332 	 0.905201 
1.0691485 	 0.869995 
1.0691639 	 0.837761 
1.0691793 	 0.824593 
1.0691947 	 0.805664 
1.0692101 	 0.799269 
1.0692254 	 0.783392 
1.0692407 	 0.769498 
1.0692561 	 0.773557 
1.0692714 	 0.796080 
1.0692868 	 0.812199 
1.0693022 	 0.837696 
1.0693176 	 0.852137 
1.0693330 	 0.874105 
1.0693482 	 0.926295 
1.0693636 	 0.944450 
1.0693790 	 0.968799 
1.0693944 	 0.982573 
1.0694097 	 0.991834 
1.0694251 	 0.994289 
1.0694404 	 0.993623 
1.0694557 	 0.996392 
1.0694711 	 0.961061 
1.0694865 	 0.945064 
1.0695019 	 0.937746 
1.0695173 	 0.934972 
1.0695326 	 0.920770 
1.0695479 	 0.918176 
1.0695633 	 0.921081 
1.0695786 	 0.915046 
1.0695940 	 0.929562 
1.0696094 	 0.948643 
1.0696248 	 0.967151 
1.0696402 	 0.967120 
1.0696554 	 0.978060 
1.0696708 	 0.995705 
1.0696862 	 0.997268 
1.0697016 	 1.007230 
1.0697169 	 1.000860 
1.0697323 	 1.013450 
1.0697476 	 1.020200 
1.0697629 	 1.019450 
1.0697783 	 1.021800 
1.0697937 	 1.002330 
1.0698091 	 1.014220 
1.0698245 	 1.027260 
1.0698398 	 1.010040 
1.0698551 	 1.007600 
1.0698705 	 1.012380 
1.0698858 	 1.003710 
1.0699012 	 0.997337 
1.0699166 	 1.008860 
1.0699320 	 1.009540 
1.0699472 	 1.001120 
1.0699626 	 1.008020 
1.0699780 	 1.025820 
1.0699934 	 0.994344 
1.0700088 	 1.013250 
1.0700241 	 1.016400 
1.0700395 	 0.999218 
1.0700548 	 1.000590 
1.0700701 	 0.995466 
1.0700855 	 0.998601 
1.0701009 	 1.001100 
1.0701163 	 1.008260 
1.0701317 	 1.004620 
1.0701470 	 0.999945 
1.0701623 	 0.997706 
1.0701777 	 1.056700 
1.0701931 	 1.000220 
1.0702084 	 0.993434 
1.0702238 	 1.001920 
1.0702392 	 1.005420 
1.0702544 	 0.995476 
1.0702698 	 1.009810 
1.0702852 	 1.012280 
1.0703006 	 0.996242 
1.0703160 	 0.991090 
1.0703313 	 1.004870 
1.0703467 	 1.000710 
1.0703620 	 0.998412 
1.0703773 	 1.025220 
1.0703927 	 1.012250 
1.0704081 	 1.006390 
1.0704235 	 1.006940 
1.0704389 	 1.009230 
1.0704542 	 0.993000 
1.0704695 	 0.982026 
1.0704849 	 0.991569 
1.0705003 	 0.986843 
1.0705156 	 1.001870 
1.0705310 	 1.008790 
1.0705464 	 1.019490 
1.0705616 	 0.999139 
1.0705770 	 1.010640 
1.0705924 	 0.997108 
1.0706078 	 0.997317 
1.0706232 	 1.004170 
1.0706385 	 1.008920 
1.0706539 	 1.001830 
1.0706692 	 1.000180 
1.0706846 	 0.987181 
1.0706999 	 1.000230 
1.0707153 	 0.997198 
1.0707307 	 0.992461 
1.0707461 	 0.954367 
1.0707613 	 0.945900 
1.0707767 	 0.924388 
1.0707921 	 0.945515 
1.0708075 	 0.904595 
1.0708228 	 0.880458 
1.0708382 	 0.855864 
1.0708536 	 0.878307 
1.0708688 	 0.866424 
1.0708842 	 0.881033 
1.0708996 	 0.886322 
1.0709150 	 0.893323 
1.0709304 	 0.917235 
1.0709457 	 0.944157 
1.0709611 	 0.949956 
1.0709764 	 0.959246 
1.0709918 	 0.991301 
1.0710071 	 1.006760 
1.0710225 	 1.006350 
1.0710379 	 1.013320 
1.0710533 	 1.000270 
1.0710685 	 1.009970 
1.0710839 	 1.017680 
1.0710993 	 1.021400 
1.0711147 	 0.999427 
1.0711300 	 1.012500 
1.0711454 	 1.022960 
1.0711608 	 1.082550 
1.0711761 	 1.026470 
1.0711914 	 1.023880 
1.0712068 	 1.008050 
1.0712222 	 1.008160 
1.0712376 	 1.029410 
1.0712529 	 1.012650 
1.0712683 	 1.003700 
1.0712836 	 1.018790 
1.0712990 	 1.003990 
1.0713143 	 1.001490 
1.0713297 	 1.012050 
1.0713451 	 1.006180 
1.0713605 	 0.998880 
1.0713757 	 1.005840 
1.0713911 	 1.014070 
1.0714065 	 1.003880 
1.0714219 	 1.003570 
1.0714372 	 0.990461 
1.0714526 	 0.995984 
1.0714680 	 1.005860 
1.0714833 	 1.007120 
1.0714986 	 0.994455 
1.0715140 	 1.004110 
1.0715294 	 0.993038 
1.0715448 	 0.995057 
1.0715601 	 0.996163 
1.0715754 	 1.014140 
1.0715908 	 0.995615 
1.0716062 	 0.989039 
1.0716215 	 1.006800 
1.0716369 	 1.000320 
1.0716523 	 1.001090 
1.0716677 	 1.005850 
1.0716829 	 1.013100 
1.0716983 	 1.002100 
1.0717137 	 1.001820 
1.0717291 	 0.995327 
1.0717444 	 0.997576 
1.0717598 	 0.988749 
1.0717752 	 0.991083 
1.0717905 	 0.997437 
1.0718058 	 1.006040 
1.0718212 	 0.977370 
1.0718366 	 0.997526 
1.0718520 	 0.994219 
1.0718673 	 1.005460 
1.0718826 	 1.014640 
1.0718980 	 1.004120 
1.0719134 	 1.001260 
1.0719287 	 0.994036 
1.0719441 	 1.000830 
1.0719595 	 1.005890 
1.0719749 	 1.003050 
1.0719901 	 1.011370 
1.0720055 	 0.986892 
1.0720209 	 1.000120 
1.0720363 	 1.006710 
1.0720516 	 1.005510 
1.0720670 	 1.007960 
1.0720823 	 1.023070 
1.0720977 	 1.000570 
1.0721130 	 0.991073 
1.0721284 	 1.003690 
1.0721438 	 1.014160 
1.0721592 	 1.005010 
1.0721745 	 0.992504 
1.0721898 	 0.997487 
1.0722052 	 1.004080 
1.0722206 	 1.001750 
1.0722359 	 1.012230 
1.0722513 	 1.003350 
1.0722667 	 0.995645 
1.0722821 	 0.996441 
1.0722973 	 0.997039 
1.0723127 	 1.003740 
1.0723281 	 1.016910 
1.0723435 	 0.997984 
1.0723588 	 1.007810 
1.0723742 	 1.002460 
1.0723895 	 0.992589 
1.0724049 	 1.003990 
1.0724202 	 0.993676 
1.0724356 	 0.999268 
1.0724510 	 1.007880 
1.0724664 	 0.998213 
1.0724818 	 0.996969 
1.0724970 	 1.010460 
1.0725124 	 1.005290 
1.0725278 	 0.996491 
1.0725431 	 0.996830 
1.0725585 	 0.987659 
1.0725739 	 0.999746 
1.0725893 	 0.999179 
1.0726045 	 0.987667 
1.0726199 	 1.003760 
1.0726353 	 1.007450 
1.0726507 	 0.988832 
1.0726660 	 0.988047 
1.0726814 	 0.995785 
1.0726967 	 0.996432 
1.0727121 	 0.973693 
1.0727274 	 1.000690 
1.0727428 	 0.988190 
1.0727582 	 0.960576 
1.0727736 	 0.936695 
1.0727890 	 0.930884 
1.0728042 	 0.931602 
1.0728196 	 0.897951 
1.0728350 	 0.911582 
1.0728503 	 0.903166 
1.0728657 	 0.908697 
1.0728811 	 0.899194 
1.0728965 	 0.913706 
1.0729117 	 0.905971 
1.0729271 	 0.933621 
1.0729425 	 0.934819 
1.0729579 	 0.932349 
1.0729733 	 0.947243 
1.0729886 	 0.927518 
1.0730039 	 0.904325 
1.0730193 	 0.892328 
1.0730346 	 0.892971 
1.0730500 	 0.880035 
1.0730654 	 0.895451 
1.0730808 	 0.864907 
1.0730962 	 0.865772 
1.0731114 	 0.883711 
1.0731268 	 0.891057 
1.0731422 	 0.894611 
1.0731575 	 0.937266 
1.0731729 	 0.948922 
1.0731883 	 0.962320 
1.0732036 	 0.989247 
1.0732189 	 0.994560 
1.0732343 	 0.993566 
1.0732497 	 1.000730 
1.0732651 	 1.006880 
1.0732805 	 1.012380 
1.0732958 	 1.011220 
1.0733111 	 1.011720 
1.0733265 	 1.004050 
1.0733418 	 0.993650 
1.0733572 	 1.004900 
1.0733726 	 0.995864 
1.0733880 	 0.991005 
1.0734034 	 0.994142 
1.0734186 	 1.000390 
1.0734340 	 1.006650 
1.0734494 	 1.010760 
1.0734648 	 1.006380 
1.0734801 	 1.006110 
1.0734955 	 1.003360 
1.0735108 	 1.009510 
1.0735261 	 0.997487 
1.0735415 	 1.009800 
1.0735569 	 1.010250 
1.0735723 	 1.004590 
1.0735877 	 1.003780 
1.0736030 	 0.999756 
1.0736183 	 1.002970 
1.0736337 	 1.014920 
1.0736490 	 1.001470 
1.0736644 	 1.002580 
1.0736798 	 0.994911 
1.0736952 	 0.993408 
1.0737104 	 1.006080 
1.0737258 	 1.003500 
1.0737412 	 1.000960 
1.0737566 	 1.004610 
1.0737720 	 1.000880 
1.0737873 	 1.006710 
1.0738027 	 1.002830 
1.0738180 	 0.997377 
1.0738333 	 0.997088 
1.0738487 	 1.003160 
1.0738641 	 1.005580 
1.0738795 	 0.994472 
1.0738949 	 0.992438 
1.0739102 	 1.004130 
1.0739255 	 1.001330 
1.0739409 	 0.995071 
1.0739563 	 0.999009 
1.0739716 	 1.001230 
1.0739870 	 0.997297 
1.0740024 	 1.000410 
1.0740176 	 0.985867 
1.0740330 	 0.996223 
1.0740484 	 0.997974 
1.0740638 	 1.000880 
1.0740792 	 1.002690 
1.0740945 	 1.003260 
1.0741099 	 0.999617 
1.0741252 	 0.996282 
1.0741405 	 0.987240 
1.0741559 	 0.992947 
1.0741713 	 1.000960 
1.0741867 	 0.993897 
1.0742021 	 0.992881 
1.0742174 	 0.997088 
1.0742327 	 0.992495 
1.0742481 	 0.990201 
1.0742635 	 0.987624 
1.0742788 	 1.003820 
1.0742942 	 0.992969 
1.0743096 	 0.999467 
1.0743248 	 0.988072 
1.0743402 	 0.985371 
1.0743556 	 0.991016 
1.0743710 	 0.998611 
1.0743864 	 0.996362 
1.0744017 	 1.000410 
1.0744171 	 0.992200 
1.0744324 	 1.002210 
1.0744478 	 0.985591 
1.0744631 	 0.991080 
1.0744785 	 0.996203 
1.0744939 	 0.997666 
1.0745093 	 1.004370 
1.0745245 	 0.992023 
1.0745399 	 0.988144 
1.0745553 	 0.988824 
1.0745707 	 0.996889 
1.0745860 	 0.991311 
1.0746014 	 0.993732 
1.0746168 	 0.994669 
1.0746320 	 0.991313 
1.0746474 	 0.990748 
1.0746628 	 1.002910 
1.0746782 	 0.999089 
1.0746936 	 0.996889 
1.0747089 	 0.996800 
1.0747243 	 0.994094 
1.0747396 	 0.984689 
1.0747550 	 0.987568 
1.0747703 	 0.984191 
1.0747857 	 0.990539 
1.0748011 	 0.980257 
1.0748165 	 0.987131 
1.0748317 	 0.979255 
1.0748471 	 0.988843 
1.0748625 	 0.986959 
1.0748779 	 0.989692 
1.0748932 	 0.988254 
1.0749086 	 0.986279 
1.0749240 	 0.977217 
1.0749393 	 0.966279 
1.0749546 	 0.944753 
1.0749700 	 0.933460 
1.0749854 	 0.914358 
1.0750008 	 0.904626 
1.0750161 	 0.885809 
1.0750315 	 0.891428 
1.0750468 	 0.883984 
1.0750622 	 0.882075 
1.0750775 	 0.886963 
1.0750929 	 0.880219 
1.0751083 	 0.896177 
1.0751237 	 0.910153 
1.0751389 	 0.923020 
1.0751543 	 0.959029 
1.0751697 	 0.968035 
1.0751851 	 0.987630 
1.0752004 	 0.993402 
1.0752158 	 0.999885 
1.0752312 	 0.999736 
1.0752465 	 1.019080 
1.0752618 	 1.001230 
1.0752772 	 1.018950 
1.0752926 	 1.017330 
1.0753080 	 1.000810 
1.0753233 	 0.993525 
1.0753386 	 1.005620 
1.0753540 	 1.002020 
1.0753694 	 0.991622 
1.0753847 	 0.985485 
1.0754001 	 0.994069 
1.0754155 	 0.972223 
1.0754309 	 0.963359 
1.0754461 	 0.964937 
1.0754615 	 0.965334 
1.0754769 	 0.959892 
1.0754923 	 0.951263 
1.0755076 	 0.945521 
1.0755230 	 0.951174 
1.0755384 	 0.949265 
1.0755537 	 0.948346 
1.0755690 	 0.955773 
1.0755844 	 0.971948 
1.0755998 	 0.972430 
1.0756152 	 0.983431 
1.0756305 	 0.983435 
1.0756458 	 1.005220 
1.0756612 	 0.994282 
1.0756766 	 1.005210 
1.0756919 	 0.997138 
1.0757073 	 0.994671 
1.0757227 	 1.006430 
1.0757381 	 1.005090 
1.0757533 	 1.010050 
1.0757687 	 1.002560 
1.0757841 	 0.998482 
1.0757995 	 1.001050 
1.0758148 	 0.998422 
1.0758302 	 0.997158 
1.0758456 	 0.999905 
1.0758609 	 0.990301 
1.0758762 	 1.003940 
1.0758916 	 1.005750 
1.0759070 	 1.002210 
1.0759224 	 0.986773 
1.0759377 	 0.996223 
1.0759530 	 0.997576 
1.0759684 	 0.991451 
1.0759838 	 1.005440 
1.0759991 	 1.003700 
1.0760145 	 1.000100 
1.0760299 	 0.993441 
1.0760453 	 1.004400 
1.0760605 	 0.992278 
1.0760759 	 0.995984 
1.0760913 	 0.997506 
1.0761067 	 0.996282 
1.0761220 	 1.001540 
1.0761374 	 0.999238 
1.0761527 	 0.990385 
1.0761681 	 0.994376 
1.0761834 	 0.990758 
1.0761988 	 0.996123 
1.0762142 	 0.997347 
1.0762296 	 1.001740 
1.0762450 	 1.009920 
1.0762602 	 0.995386 
1.0762756 	 1.006610 
1.0762910 	 0.995292 
1.0763063 	 0.990482 
1.0763217 	 0.994338 
1.0763371 	 0.995436 
1.0763525 	 0.993158 
1.0763677 	 0.995074 
1.0763831 	 0.987219 
1.0763985 	 0.992408 
1.0764139 	 0.986810 
1.0764292 	 0.989045 
1.0764446 	 0.991070 
1.0764599 	 0.986750 
1.0764753 	 0.993888 
1.0764906 	 0.997158 
1.0765060 	 0.992596 
1.0765214 	 1.003510 
1.0765368 	 0.996252 
1.0765522 	 0.996053 
1.0765674 	 0.991504 
1.0765828 	 0.989328 
1.0765982 	 0.986023 
1.0766135 	 0.995904 
1.0766289 	 0.985485 
1.0766443 	 0.989590 
1.0766597 	 0.996770 
1.0766749 	 0.994780 
1.0766903 	 1.002140 
1.0767057 	 0.993772 
1.0767211 	 1.004800 
1.0767365 	 0.999557 
1.0767518 	 0.995076 
1.0767671 	 1.003540 
1.0767825 	 1.000630 
1.0767978 	 1.001830 
1.0768132 	 1.008910 
1.0768286 	 0.996252 
1.0768440 	 0.995954 
1.0768594 	 0.997148 
1.0768746 	 0.994622 
1.0768900 	 0.993956 
1.0769054 	 0.999845 
1.0769207 	 0.996989 
1.0769361 	 0.992547 
1.0769515 	 0.987203 
1.0769668 	 0.997487 
1.0769821 	 1.000230 
1.0769975 	 0.992699 
1.0770129 	 0.996412 
1.0770283 	 0.992003 
1.0770437 	 0.986626 
1.0770590 	 0.995794 
1.0770743 	 0.991628 
1.0770897 	 0.984310 
1.0771050 	 0.993826 
1.0771204 	 0.995466 
1.0771358 	 0.981435 
1.0771512 	 0.984557 
1.0771666 	 0.987995 
1.0771818 	 0.992631 
1.0771972 	 0.996680 
1.0772126 	 0.987159 
1.0772280 	 0.986449 
1.0772433 	 0.996392 
1.0772587 	 0.981757 
1.0772740 	 0.990625 
1.0772893 	 0.996909 
1.0773047 	 0.999786 
1.0773201 	 1.001460 
1.0773355 	 0.997457 
1.0773509 	 0.990156 
1.0773662 	 0.983115 
1.0773815 	 0.981945 
1.0773969 	 0.985123 
1.0774122 	 0.994249 
1.0774276 	 0.996591 
1.0774430 	 0.990370 
1.0774584 	 0.996730 
1.0774738 	 1.000870 
1.0774890 	 0.991433 
1.0775044 	 1.001980 
1.0775198 	 0.987390 
1.0775352 	 0.997755 
1.0775505 	 1.003680 
1.0775659 	 1.010650 
1.0775812 	 1.007060 
1.0775965 	 1.000330 
1.0776119 	 0.991452 
1.0776273 	 0.990859 
1.0776427 	 0.987860 
1.0776581 	 0.988734 
1.0776734 	 0.987321 
1.0776887 	 0.999905 
1.0777041 	 0.988267 
1.0777194 	 0.991556 
1.0777348 	 0.991883 
1.0777502 	 0.990635 
1.0777656 	 0.999019 
1.0777808 	 0.996750 
1.0777962 	 0.992902 
1.0778116 	 0.991416 
1.0778270 	 0.996641 
1.0778424 	 0.989764 
1.0778577 	 0.987853 
1.0778731 	 0.996153 
1.0778884 	 0.991057 
1.0779037 	 1.005270 
1.0779191 	 1.004110 
1.0779345 	 0.993612 
1.0779499 	 0.977185 
1.0779653 	 0.990347 
1.0779806 	 0.991208 
1.0779959 	 0.989339 
1.0780113 	 0.993437 
1.0780267 	 0.986697 
1.0780420 	 1.001600 
1.0780574 	 1.000640 
1.0780728 	 0.983750 
1.0780880 	 0.991575 
1.0781034 	 0.996879 
1.0781188 	 0.993868 
1.0781342 	 0.983910 
1.0781496 	 0.992203 
1.0781649 	 1.000410 
1.0781803 	 0.985220 
1.0781956 	 0.990390 
1.0782109 	 0.984215 
1.0782263 	 0.991990 
1.0782417 	 0.990939 
1.0782571 	 0.997417 
1.0782725 	 0.995824 
1.0782878 	 0.998462 
1.0783031 	 0.995376 
1.0783185 	 1.001690 
1.0783339 	 0.989548 
1.0783492 	 0.991234 
1.0783646 	 0.996979 
1.0783800 	 0.992292 
1.0783952 	 0.994880 
1.0784106 	 1.000190 
1.0784260 	 0.987098 
1.0784414 	 0.994623 
1.0784568 	 0.984541 
1.0784721 	 0.980230 
1.0784875 	 0.969819 
1.0785028 	 0.958112 
1.0785182 	 0.952388 
1.0785335 	 0.945865 
1.0785489 	 0.952536 
1.0785643 	 0.960093 
1.0785797 	 0.953390 
1.0785949 	 0.956523 
1.0786103 	 0.969660 
1.0786257 	 0.957158 
1.0786411 	 0.960047 
1.0786564 	 0.971213 
1.0786718 	 0.979981 
1.0786872 	 0.971128 
1.0787024 	 0.963001 
1.0787178 	 0.943999 
1.0787332 	 0.925092 
1.0787486 	 0.907909 
1.0787640 	 0.899273 
1.0787793 	 0.893456 
1.0787947 	 0.891761 
1.0788100 	 0.895019 
1.0788254 	 0.895262 
1.0788407 	 0.889435 
1.0788561 	 0.898583 
1.0788715 	 0.907435 
1.0788869 	 0.930388 
1.0789021 	 0.942662 
1.0789175 	 0.944531 
1.0789329 	 0.975676 
1.0789483 	 0.987820 
1.0789636 	 0.998243 
1.0789790 	 0.992500 
1.0789944 	 0.986341 
1.0790097 	 0.993534 
1.0790250 	 0.999278 
1.0790404 	 1.000600 
1.0790558 	 1.004190 
1.0790712 	 1.003420 
1.0790865 	 0.986912 
1.0791018 	 0.982875 
1.0791172 	 0.993514 
1.0791326 	 0.991749 
1.0791479 	 1.003080 
1.0791633 	 0.997715 
1.0791787 	 0.996332 
1.0791941 	 0.985230 
1.0792093 	 0.991158 
1.0792247 	 0.999159 
1.0792401 	 0.991401 
1.0792555 	 0.993337 
1.0792708 	 1.004310 
1.0792862 	 0.994679 
1.0793016 	 0.981955 
1.0793169 	 0.985675 
1.0793322 	 0.972705 
1.0793476 	 0.982020 
1.0793630 	 0.993019 
1.0793784 	 0.990898 
1.0793937 	 0.988056 
1.0794090 	 0.980213 
1.0794244 	 0.993655 
1.0794398 	 0.994184 
1.0794551 	 0.974538 
1.0794705 	 0.978288 
1.0794859 	 0.991316 
1.0795013 	 0.993280 
1.0795165 	 0.987636 
1.0795319 	 0.994881 
1.0795473 	 0.997317 
1.0795627 	 0.988529 
1.0795780 	 0.982519 
1.0795934 	 0.983793 
1.0796088 	 0.988503 
1.0796241 	 0.992647 
1.0796394 	 0.983103 
1.0796548 	 0.994502 
1.0796702 	 0.985352 
1.0796856 	 0.977996 
1.0797009 	 0.972720 
1.0797162 	 0.985572 
1.0797316 	 0.987577 
1.0797470 	 0.981307 
1.0797623 	 0.978918 
1.0797777 	 0.981733 
1.0797931 	 0.981049 
1.0798085 	 0.990453 
1.0798237 	 0.977033 
1.0798391 	 0.991891 
1.0798545 	 0.994414 
1.0798699 	 0.977122 
1.0798852 	 0.994422 
1.0799006 	 0.987164 
1.0799160 	 0.992365 
1.0799313 	 0.995864 
1.0799466 	 0.985312 
1.0799620 	 0.987956 
1.0799774 	 0.996451 
1.0799928 	 0.990446 
1.0800081 	 0.984768 
1.0800234 	 0.992756 
1.0800388 	 0.995016 
1.0800542 	 0.989747 
1.0800695 	 0.991351 
1.0800849 	 0.992887 
1.0801003 	 0.991547 
1.0801157 	 0.997815 
1.0801309 	 1.005330 
1.0801463 	 0.982681 
1.0801617 	 0.987812 
1.0801771 	 0.998333 
1.0801924 	 0.995195 
1.0802078 	 0.995416 
1.0802231 	 1.008890 
1.0802385 	 0.998860 
1.0802538 	 0.988349 
1.0802692 	 0.982373 
1.0802846 	 0.974906 
1.0803000 	 0.976669 
1.0803154 	 0.981791 
1.0803306 	 0.969758 
1.0803460 	 0.975608 
1.0803614 	 0.984313 
1.0803767 	 0.984092 
1.0803921 	 0.996252 
1.0804075 	 0.983711 
1.0804229 	 0.996959 
1.0804381 	 0.983857 
1.0804535 	 0.989103 
1.0804689 	 0.989439 
1.0804843 	 0.996939 
1.0804996 	 0.992642 
1.0805150 	 0.988214 
1.0805303 	 0.979710 
1.0805457 	 0.975747 
1.0805610 	 0.982804 
1.0805764 	 0.981429 
1.0805918 	 0.980352 
1.0806072 	 0.978362 
1.0806226 	 0.984654 
1.0806378 	 0.978580 
1.0806532 	 0.979450 
1.0806686 	 0.985486 
1.0806839 	 0.981285 
1.0806993 	 0.983669 
1.0807147 	 0.991419 
1.0807300 	 0.990732 
1.0807453 	 0.992754 
1.0807607 	 0.989664 
1.0807761 	 0.978887 
1.0807915 	 0.989694 
1.0808069 	 0.990969 
1.0808222 	 0.983090 


==> anc/HD21770/HD21770_72.dat <==
1.0507593 	 1.008890 
1.0507745 	 1.021290 
1.0507896 	 1.051070 
1.0508047 	 1.074010 
1.0508199 	 1.053900 
1.0508350 	 1.013260 
1.0508502 	 0.994678 
1.0508653 	 0.978846 
1.0508804 	 1.017520 
1.0508956 	 0.989804 
1.0509107 	 1.016070 
1.0509260 	 0.979655 
1.0509411 	 1.021290 
1.0509562 	 0.985753 
1.0509714 	 0.991584 
1.0509865 	 1.005660 
1.0510017 	 1.037340 
1.0510168 	 1.047560 
1.0510319 	 1.004870 
1.0510471 	 0.992477 
1.0510622 	 1.025120 
1.0510774 	 0.986304 
1.0510925 	 1.008850 
1.0511078 	 1.021020 
1.0511229 	 1.024800 
1.0511380 	 0.976372 
1.0511532 	 0.962968 
1.0511683 	 0.973905 
1.0511835 	 0.980220 
1.0511986 	 0.974859 
1.0512137 	 1.000190 
1.0512289 	 1.005150 
1.0512440 	 1.027510 
1.0512592 	 1.001300 
1.0512744 	 1.000710 
1.0512896 	 1.020780 
1.0513047 	 0.993304 
1.0513198 	 1.007730 
1.0513350 	 1.030720 
1.0513501 	 1.012780 
1.0513653 	 0.991593 
1.0513804 	 1.004090 
1.0513955 	 1.015520 
1.0514107 	 1.019430 
1.0514258 	 1.014370 
1.0514410 	 1.017020 
1.0514562 	 0.968076 
1.0514714 	 0.982100 
1.0514865 	 1.012860 
1.0515016 	 1.028090 
1.0515168 	 0.986902 
1.0515319 	 0.990460 
1.0515471 	 1.031910 
1.0515622 	 1.000420 
1.0515773 	 1.009840 
1.0515925 	 1.020240 
1.0516076 	 1.012480 
1.0516229 	 1.017410 
1.0516380 	 1.009880 
1.0516531 	 0.988668 
1.0516683 	 1.002060 
1.0516834 	 1.002160 
1.0516986 	 0.978840 
1.0517137 	 1.027200 
1.0517288 	 1.024320 
1.0517440 	 1.004610 
1.0517591 	 0.982158 
1.0517743 	 0.993960 
1.0517894 	 1.014150 
1.0518047 	 0.997311 
1.0518198 	 1.040190 
1.0518349 	 1.043070 
1.0518501 	 0.987301 
1.0518652 	 1.012890 
1.0518804 	 0.988093 
1.0518955 	 0.991471 
1.0519106 	 1.006310 
1.0519258 	 1.028780 
1.0519409 	 1.001270 
1.0519561 	 1.008300 
1.0519713 	 0.999265 
1.0519865 	 1.026270 
1.0520016 	 1.002140 
1.0520167 	 0.986516 
1.0520319 	 1.014620 
1.0520470 	 0.996795 
1.0520622 	 0.985299 
1.0520773 	 1.001090 
1.0520924 	 1.024990 
1.0521076 	 1.005700 
1.0521227 	 1.012790 
1.0521379 	 0.997948 
1.0521531 	 0.983539 
1.0521683 	 0.997045 
1.0521834 	 0.996717 
1.0521985 	 0.992229 
1.0522137 	 1.005830 
1.0522288 	 1.001430 
1.0522439 	 0.980362 
1.0522591 	 0.994444 
1.0522742 	 1.017050 
1.0522894 	 1.015210 
1.0523045 	 1.009290 
1.0523198 	 1.005770 
1.0523349 	 0.994303 
1.0523500 	 1.007290 
1.0523652 	 1.024730 
1.0523803 	 0.965166 
1.0523955 	 0.998136 
1.0524106 	 0.999998 
1.0524257 	 1.013960 
1.0524409 	 1.003140 
1.0524560 	 0.975696 
1.0524712 	 1.002220 
1.0524864 	 1.018230 
1.0525016 	 1.005140 
1.0525167 	 1.016520 
1.0525318 	 1.028170 
1.0525470 	 1.010860 
1.0525621 	 1.011960 
1.0525773 	 0.989332 
1.0525924 	 1.008270 
1.0526075 	 1.012890 
1.0526227 	 0.994911 
1.0526378 	 0.992417 
1.0526530 	 1.001830 
1.0526682 	 1.004420 
1.0526834 	 1.014100 
1.0526985 	 0.972455 
1.0527136 	 1.003970 
1.0527288 	 1.007450 
1.0527439 	 0.982333 
1.0527591 	 0.992049 
1.0527742 	 0.977287 
1.0527893 	 0.966959 
1.0528045 	 0.950299 
1.0528196 	 0.985312 
1.0528349 	 1.002550 
1.0528500 	 0.993869 
1.0528651 	 0.991682 
1.0528803 	 0.999831 
1.0528954 	 0.996324 
1.0529106 	 0.991318 
1.0529257 	 0.998932 
1.0529408 	 1.047300 
1.0529560 	 1.041820 
1.0529711 	 1.018130 
1.0529863 	 1.025530 
1.0530014 	 1.004570 
1.0530167 	 0.974561 
1.0530318 	 0.993543 
1.0530469 	 1.004180 
1.0530621 	 0.995990 
1.0530772 	 0.985599 
1.0530924 	 0.981721 
1.0531075 	 1.012700 
1.0531226 	 0.978576 
1.0531378 	 0.990594 
1.0531529 	 0.976567 
1.0531681 	 0.977360 
1.0531833 	 1.067360 
1.0531985 	 0.968384 
1.0532136 	 0.989945 
1.0532287 	 1.005450 
1.0532439 	 0.981997 
1.0532590 	 0.997189 
1.0532742 	 0.992442 
1.0532893 	 0.984016 
1.0533044 	 0.976810 
1.0533196 	 1.006190 
1.0533347 	 0.968085 
1.0533499 	 0.961510 
1.0533651 	 0.969852 
1.0533803 	 0.971759 
1.0533954 	 0.977330 
1.0534105 	 0.982532 
1.0534257 	 1.004710 
1.0534408 	 0.994579 
1.0534559 	 0.990625 
1.0534711 	 0.996334 
1.0534862 	 1.003840 
1.0535014 	 1.005960 
1.0535165 	 1.010060 
1.0535318 	 1.005050 
1.0535469 	 1.002530 
1.0535620 	 1.011730 
1.0535772 	 1.008410 
1.0535923 	 1.000380 
1.0536075 	 1.009380 
1.0536226 	 1.003310 
1.0536377 	 1.000630 
1.0536529 	 1.005480 
1.0536680 	 1.003150 
1.0536832 	 1.001670 
1.0536984 	 1.002270 
1.0537136 	 0.985990 
1.0537287 	 0.995428 
1.0537438 	 1.009780 
1.0537590 	 1.013110 
1.0537741 	 1.011100 
1.0537893 	 1.000710 
1.0538044 	 1.019200 
1.0538195 	 1.016000 
1.0538347 	 1.003350 
1.0538498 	 1.010440 
1.0538650 	 1.020450 
1.0538802 	 0.993485 
1.0538954 	 0.986187 
1.0539105 	 1.000020 
1.0539256 	 0.999225 
1.0539408 	 0.988707 
1.0539559 	 1.003510 
1.0539711 	 1.027820 
1.0539862 	 1.016030 
1.0540013 	 0.991567 
1.0540165 	 1.003130 
1.0540316 	 1.002540 
1.0540469 	 1.007300 
1.0540620 	 1.012900 
1.0540771 	 1.005520 
1.0540923 	 0.987003 
1.0541074 	 0.991253 
1.0541226 	 1.004420 
1.0541377 	 1.019010 
1.0541528 	 1.009770 
1.0541680 	 1.002130 
1.0541831 	 1.005950 
1.0541983 	 0.994684 
1.0542134 	 0.977513 
1.0542287 	 0.972011 
1.0542438 	 0.976821 
1.0542589 	 0.996209 
1.0542741 	 0.988100 
1.0542892 	 0.979036 
1.0543044 	 0.989742 
1.0543195 	 0.993994 
1.0543346 	 0.983118 
1.0543498 	 0.992974 
1.0543649 	 1.006090 
1.0543801 	 1.005750 
1.0543953 	 0.996418 
1.0544105 	 0.989552 
1.0544256 	 1.013240 
1.0544407 	 1.003030 
1.0544559 	 1.011580 
1.0544710 	 1.014120 
1.0544862 	 0.972607 
1.0545013 	 0.993936 
1.0545164 	 1.027070 
1.0545316 	 1.020680 
1.0545467 	 0.997046 
1.0545619 	 1.001480 
1.0545771 	 1.005550 
1.0545923 	 0.996675 
1.0546074 	 0.990436 
1.0546225 	 1.002450 
1.0546377 	 1.017370 
1.0546528 	 1.017910 
1.0546679 	 1.013710 
1.0546831 	 1.020400 
1.0546982 	 1.024660 
1.0547134 	 1.016460 
1.0547285 	 1.009760 
1.0547438 	 1.017170 
1.0547589 	 0.996156 
1.0547740 	 1.002770 
1.0547892 	 1.011570 
1.0548043 	 1.009090 
1.0548195 	 1.019220 
1.0548346 	 1.007570 
1.0548497 	 1.006340 
1.0548649 	 1.001030 
1.0548800 	 1.015720 
1.0548952 	 1.024980 
1.0549103 	 1.009310 
1.0549256 	 1.002820 
1.0549407 	 0.989057 
1.0549558 	 1.013020 
1.0549710 	 1.007340 
1.0549861 	 1.012930 
1.0550013 	 1.011680 
1.0550164 	 1.011210 
1.0550315 	 1.002390 
1.0550467 	 1.007500 
1.0550618 	 1.009670 
1.0550770 	 1.004730 
1.0550922 	 1.012970 
1.0551074 	 1.013720 
1.0551225 	 0.996602 
1.0551376 	 1.014620 
1.0551528 	 1.004480 
1.0551679 	 1.000040 
1.0551831 	 1.013670 
1.0551982 	 1.019570 
1.0552133 	 1.000600 
1.0552285 	 1.009320 
1.0552436 	 1.010020 
1.0552589 	 1.015030 
1.0552740 	 0.998534 
1.0552891 	 1.004640 
1.0553043 	 1.001060 
1.0553194 	 1.003270 
1.0553346 	 1.011080 
1.0553497 	 1.009600 
1.0553648 	 1.009610 
1.0553800 	 1.018670 
1.0553951 	 1.006420 
1.0554103 	 0.995793 
1.0554254 	 1.013740 
1.0554407 	 1.018780 
1.0554558 	 1.002650 
1.0554709 	 1.011630 
1.0554861 	 1.004210 
1.0555012 	 1.006390 
1.0555164 	 0.998334 
1.0555315 	 1.005580 
1.0555466 	 1.027340 
1.0555618 	 1.015060 
1.0555769 	 1.003060 
1.0555921 	 0.996860 
1.0556073 	 0.997368 
1.0556225 	 0.996415 
1.0556376 	 0.996747 
1.0556527 	 0.995672 
1.0556679 	 1.000940 
1.0556830 	 1.004480 
1.0556982 	 0.998198 
1.0557133 	 1.003900 
1.0557284 	 0.997797 
1.0557436 	 1.014530 
1.0557587 	 1.001200 
1.0557739 	 1.003850 
1.0557891 	 1.014090 
1.0558043 	 1.001270 
1.0558194 	 1.018770 
1.0558345 	 1.014210 
1.0558497 	 0.998289 
1.0558648 	 0.992376 
1.0558800 	 1.015970 
1.0558951 	 0.995615 
1.0559102 	 1.013310 
1.0559254 	 1.003320 
1.0559405 	 0.991198 
1.0559558 	 0.984925 
1.0559709 	 0.994480 
1.0559860 	 0.994584 
1.0560012 	 0.996470 
1.0560163 	 1.012540 
1.0560315 	 1.019830 
1.0560466 	 1.004400 
1.0560617 	 1.007510 
1.0560769 	 1.011560 
1.0560920 	 0.993412 
1.0561072 	 0.999852 
1.0561223 	 1.009700 
1.0561376 	 1.027400 
1.0561527 	 1.013260 
1.0561678 	 1.002100 
1.0561830 	 1.010210 
1.0561981 	 1.001160 
1.0562133 	 1.009750 
1.0562284 	 1.008970 
1.0562435 	 1.008510 
1.0562587 	 1.009020 
1.0562738 	 1.007570 
1.0562890 	 0.988880 
1.0563042 	 1.009890 
1.0563194 	 1.000630 
1.0563345 	 1.007510 
1.0563496 	 0.997569 
1.0563648 	 0.994771 
1.0563799 	 1.005250 
1.0563951 	 0.995844 
1.0564102 	 1.006840 
1.0564253 	 1.011740 
1.0564405 	 1.001050 
1.0564556 	 0.985369 
1.0564708 	 0.995955 
1.0564860 	 0.993696 
1.0565012 	 0.996532 
1.0565163 	 0.997339 
1.0565314 	 1.006370 
1.0565466 	 1.016220 
1.0565617 	 1.007420 
1.0565768 	 1.000760 
1.0565920 	 1.006540 
1.0566071 	 1.007000 
1.0566223 	 1.011110 
1.0566374 	 1.013350 
1.0566527 	 0.997075 
1.0566678 	 1.024110 
1.0566829 	 1.013870 
1.0566981 	 1.010130 
1.0567132 	 1.005030 
1.0567284 	 1.010070 
1.0567435 	 1.006760 
1.0567586 	 1.006640 
1.0567738 	 1.003090 
1.0567889 	 1.011260 
1.0568041 	 0.999421 
1.0568193 	 0.995711 
1.0568345 	 1.009570 
1.0568496 	 1.012810 
1.0568647 	 1.000880 
1.0568799 	 1.007420 
1.0568950 	 1.016870 
1.0569102 	 0.988201 
1.0569253 	 1.000540 
1.0569404 	 1.009010 
1.0569556 	 1.010090 
1.0569707 	 1.004780 
1.0569859 	 1.006800 
1.0570011 	 1.012570 
1.0570163 	 1.010820 
1.0570314 	 1.009110 
1.0570465 	 1.008620 
1.0570617 	 0.998998 
1.0570768 	 1.004190 
1.0570920 	 1.023420 
1.0571071 	 1.013840 
1.0571222 	 1.007340 
1.0571374 	 1.008550 
1.0571525 	 0.995986 
1.0571678 	 1.004790 
1.0571829 	 1.003980 
1.0571980 	 1.011420 
1.0572132 	 1.021350 
1.0572283 	 1.003210 
1.0572435 	 1.014010 
1.0572586 	 1.003970 
1.0572737 	 0.999099 
1.0572889 	 1.008620 
1.0573040 	 1.013930 
1.0573192 	 1.009290 
1.0573343 	 1.016950 
1.0573496 	 1.002960 
1.0573647 	 0.992333 
1.0573798 	 1.008130 
1.0573950 	 1.010010 
1.0574101 	 1.008720 
1.0574253 	 1.012370 
1.0574404 	 0.999625 
1.0574555 	 0.994003 
1.0574707 	 0.993770 
1.0574858 	 1.002700 
1.0575010 	 0.999762 
1.0575162 	 1.002760 
1.0575314 	 0.996369 
1.0575465 	 1.007580 
1.0575616 	 1.007520 
1.0575768 	 0.999363 
1.0575919 	 1.005950 
1.0576071 	 1.004680 
1.0576222 	 1.000790 
1.0576373 	 1.010310 
1.0576525 	 1.006000 
1.0576676 	 1.001410 
1.0576828 	 1.000870 
1.0576980 	 1.002530 
1.0577132 	 1.007710 
1.0577283 	 1.002900 
1.0577434 	 0.987919 
1.0577586 	 0.979121 
1.0577737 	 1.006840 
1.0577888 	 1.007630 
1.0578040 	 1.009090 
1.0578191 	 1.003750 
1.0578343 	 1.007150 
1.0578494 	 1.010640 
1.0578647 	 1.002410 
1.0578798 	 1.012420 
1.0578949 	 1.000690 
1.0579101 	 0.987938 
1.0579252 	 1.007850 
1.0579404 	 1.000970 
1.0579555 	 1.002880 
1.0579706 	 1.007220 
1.0579858 	 0.992421 
1.0580009 	 1.001550 
1.0580161 	 0.992022 
1.0580313 	 0.995626 
1.0580465 	 1.008500 
1.0580616 	 1.000400 
1.0580767 	 0.997007 
1.0580919 	 1.009210 
1.0581070 	 1.018180 
1.0581222 	 1.009820 
1.0581373 	 1.002470 
1.0581524 	 0.995867 
1.0581676 	 0.992695 
1.0581827 	 0.980158 
1.0581979 	 0.990058 
1.0582131 	 0.994942 
1.0582283 	 0.986372 
1.0582434 	 0.977266 
1.0582585 	 0.974885 
1.0582737 	 0.964383 
1.0582888 	 0.960661 
1.0583040 	 0.965846 
1.0583191 	 0.965040 
1.0583342 	 0.963957 
1.0583494 	 0.968092 
1.0583645 	 0.978657 
1.0583798 	 0.991540 
1.0583949 	 0.987323 
1.0584100 	 0.987431 
1.0584252 	 0.993307 
1.0584403 	 0.988221 
1.0584555 	 0.990799 
1.0584706 	 1.002860 
1.0584857 	 0.993885 
1.0585009 	 0.983575 
1.0585160 	 0.978173 
1.0585312 	 0.960886 
1.0585463 	 0.931100 
1.0585616 	 0.908036 
1.0585767 	 0.892578 
1.0585918 	 0.882103 
1.0586070 	 0.864784 
1.0586221 	 0.868736 
1.0586373 	 0.877766 
1.0586524 	 0.872304 
1.0586675 	 0.874963 
1.0586827 	 0.877055 
1.0586978 	 0.893895 
1.0587130 	 0.918909 
1.0587282 	 0.948129 
1.0587434 	 0.968129 
1.0587585 	 0.981792 
1.0587736 	 0.998202 
1.0587888 	 0.999905 
1.0588039 	 1.002190 
1.0588191 	 1.003530 
1.0588342 	 1.013260 
1.0588493 	 1.018460 
1.0588645 	 1.018810 
1.0588796 	 1.008380 
1.0588948 	 1.005470 
1.0589100 	 1.004810 
1.0589252 	 1.005050 
1.0589403 	 0.999413 
1.0589554 	 1.006220 
1.0589706 	 1.006290 
1.0589857 	 1.001190 
1.0590008 	 1.005680 
1.0590160 	 1.015480 
1.0590311 	 1.006790 
1.0590463 	 1.003990 
1.0590614 	 1.003480 
1.0590767 	 1.009590 
1.0590918 	 1.011250 
1.0591069 	 1.011220 
1.0591221 	 0.999818 
1.0591372 	 1.003630 
1.0591524 	 1.006040 
1.0591675 	 1.010380 
1.0591826 	 1.004900 
1.0591978 	 1.011590 
1.0592129 	 1.010320 
1.0592281 	 1.004460 
1.0592432 	 1.003730 
1.0592585 	 1.004960 
1.0592736 	 1.003970 
1.0592887 	 1.003990 
1.0593039 	 0.994526 
1.0593190 	 0.996379 
1.0593342 	 1.000640 
1.0593493 	 1.006630 
1.0593644 	 1.000700 
1.0593796 	 1.008210 
1.0593947 	 1.005090 
1.0594099 	 1.008050 
1.0594251 	 1.009760 
1.0594403 	 1.002050 
1.0594554 	 0.995229 
1.0594705 	 1.003950 
1.0594857 	 0.998976 
1.0595008 	 0.994438 
1.0595160 	 0.996405 
1.0595311 	 1.002400 
1.0595462 	 0.998633 
1.0595614 	 1.000510 
1.0595765 	 1.006560 
1.0595918 	 1.002990 
1.0596069 	 1.001650 
1.0596220 	 1.006510 
1.0596372 	 1.008270 
1.0596523 	 1.006050 
1.0596675 	 1.002970 
1.0596826 	 0.996755 
1.0596977 	 0.998480 
1.0597129 	 1.002130 
1.0597280 	 0.997766 
1.0597432 	 1.007430 
1.0597583 	 1.002730 
1.0597736 	 1.003690 
1.0597887 	 1.001990 
1.0598038 	 0.998946 
1.0598190 	 0.999901 
1.0598341 	 0.997553 
1.0598493 	 0.995951 
1.0598644 	 0.996858 
1.0598795 	 0.998800 
1.0598947 	 1.003030 
1.0599098 	 1.003260 
1.0599250 	 0.999916 
1.0599402 	 0.999493 
1.0599554 	 1.005870 
1.0599705 	 1.003800 
1.0599856 	 0.998770 
1.0600008 	 1.005690 
1.0600159 	 1.001470 
1.0600311 	 1.004710 
1.0600462 	 1.006180 
1.0600613 	 1.002900 
1.0600765 	 1.007860 
1.0600916 	 1.006880 
1.0601068 	 1.006270 
1.0601220 	 1.007140 
1.0601372 	 1.003180 
1.0601523 	 1.009660 
1.0601674 	 1.002310 
1.0601826 	 0.999856 
1.0601977 	 1.003220 
1.0602129 	 1.009250 
1.0602280 	 1.002290 
1.0602431 	 1.001430 
1.0602583 	 1.004500 
1.0602734 	 1.008980 
1.0602887 	 0.993971 
1.0603038 	 0.999294 
1.0603189 	 0.994202 
1.0603341 	 0.994223 
1.0603492 	 0.984198 
1.0603644 	 0.966753 
1.0603795 	 0.942585 
1.0603946 	 0.929794 
1.0604098 	 0.924006 
1.0604249 	 0.911359 
1.0604401 	 0.896044 
1.0604552 	 0.898295 
1.0604705 	 0.903781 
1.0604856 	 0.901153 
1.0605007 	 0.905702 
1.0605159 	 0.912556 
1.0605310 	 0.923900 
1.0605462 	 0.949129 
1.0605613 	 0.963217 
1.0605764 	 0.978495 
1.0605916 	 0.985009 
1.0606067 	 0.999023 
1.0606219 	 0.999098 
1.0606371 	 1.001230 
1.0606523 	 1.004630 
1.0606674 	 1.003850 
1.0606825 	 1.005330 
1.0606977 	 1.008930 
1.0607128 	 1.009330 
1.0607280 	 1.014960 
1.0607431 	 1.003840 
1.0607582 	 1.006880 
1.0607734 	 0.998963 
1.0607885 	 1.006880 
1.0608037 	 1.010450 
1.0608189 	 1.001800 
1.0608341 	 0.997284 
1.0608492 	 1.002370 
1.0608643 	 1.012190 
1.0608795 	 1.010950 
1.0608946 	 1.020930 
1.0609097 	 1.002310 
1.0609249 	 1.004850 
1.0609400 	 1.005300 
1.0609552 	 1.005000 
1.0609703 	 1.010800 
1.0609856 	 1.004290 
1.0610007 	 0.998989 
1.0610158 	 0.996431 
1.0610310 	 1.002080 
1.0610461 	 1.006120 
1.0610613 	 0.998703 
1.0610764 	 1.002950 
1.0610915 	 0.992874 
1.0611067 	 0.996600 
1.0611218 	 0.998937 
1.0611370 	 1.005540 
1.0611522 	 1.005710 
1.0611674 	 1.004790 
1.0611825 	 0.999176 
1.0611976 	 0.992439 
1.0612128 	 0.986817 
1.0612279 	 0.994976 
1.0612431 	 0.993799 
1.0612582 	 0.993242 
1.0612733 	 0.989484 
1.0612885 	 0.988584 
1.0613036 	 0.991553 
1.0613188 	 0.989415 
1.0613340 	 0.994753 
1.0613492 	 0.998789 
1.0613643 	 0.998090 
1.0613794 	 1.000390 
1.0613946 	 0.997620 
1.0614097 	 0.999810 
1.0614249 	 1.004100 
1.0614400 	 1.004070 
1.0614551 	 0.992241 
1.0614703 	 1.002860 
1.0614854 	 1.003000 
1.0615007 	 1.002510 
1.0615158 	 1.005560 
1.0615309 	 1.004000 
1.0615461 	 1.002930 
1.0615612 	 1.010500 
1.0615764 	 1.008440 
1.0615915 	 1.001620 
1.0616066 	 0.994336 
1.0616218 	 0.995098 
1.0616369 	 0.993139 
1.0616521 	 0.991892 
1.0616672 	 0.998168 
1.0616825 	 1.000450 
1.0616976 	 0.992782 
1.0617127 	 1.004230 
1.0617279 	 1.001500 
1.0617430 	 0.997030 
1.0617582 	 1.003130 
1.0617733 	 1.003060 
1.0617884 	 0.998216 
1.0618036 	 0.997485 
1.0618187 	 0.996497 
1.0618339 	 1.004020 
1.0618491 	 0.996034 
1.0618643 	 0.997733 
1.0618794 	 1.005550 
1.0618945 	 0.999678 
1.0619097 	 1.006940 
1.0619248 	 0.999287 
1.0619400 	 1.000210 
1.0619551 	 0.999860 
1.0619702 	 1.002170 
1.0619854 	 0.997701 
1.0620005 	 1.006130 
1.0620157 	 1.005130 
1.0620309 	 0.995883 
1.0620461 	 1.003990 
1.0620612 	 1.005690 
1.0620763 	 0.994968 
1.0620915 	 0.996214 
1.0621066 	 0.998865 
1.0621217 	 1.007180 
1.0621369 	 0.998209 
1.0621520 	 0.990057 
1.0621672 	 1.000140 
1.0621823 	 0.997097 
1.0621976 	 0.994860 
1.0622127 	 1.004500 
1.0622278 	 0.999506 
1.0622430 	 0.994670 
1.0622581 	 1.004760 
1.0622733 	 0.998163 
1.0622884 	 0.994768 
1.0623035 	 0.994039 
1.0623187 	 1.009230 
1.0623338 	 1.012310 
1.0623490 	 1.002270 
1.0623641 	 0.992430 
1.0623794 	 0.994955 
1.0623945 	 1.010630 
1.0624096 	 1.018340 
1.0624248 	 1.000470 
1.0624399 	 0.997293 
1.0624551 	 0.998090 
1.0624702 	 0.993649 
1.0624853 	 1.001560 
1.0625005 	 1.003020 
1.0625156 	 0.998316 
1.0625308 	 0.998204 
1.0625460 	 0.994946 
1.0625612 	 1.000610 
1.0625763 	 1.008140 
1.0625914 	 1.015070 
1.0626066 	 1.001250 
1.0626217 	 0.990956 
1.0626369 	 0.994927 
1.0626520 	 1.002930 
1.0626671 	 1.004370 
1.0626823 	 1.011030 
1.0626974 	 0.997288 
1.0627127 	 0.996761 
1.0627278 	 0.993972 
1.0627429 	 0.987913 
1.0627581 	 0.989502 
1.0627732 	 0.998200 
1.0627884 	 0.985282 
1.0628035 	 0.969524 
1.0628186 	 0.966100 
1.0628338 	 0.954158 
1.0628489 	 0.947854 
1.0628641 	 0.948382 
1.0628792 	 0.947195 
1.0628945 	 0.942724 
1.0629096 	 0.934967 
1.0629247 	 0.936889 
1.0629399 	 0.947725 
1.0629550 	 0.951966 
1.0629702 	 0.960665 
1.0629853 	 0.982585 
1.0630004 	 0.989082 
1.0630156 	 0.992038 
1.0630307 	 0.998595 
1.0630459 	 1.002820 
1.0630611 	 0.994010 
1.0630763 	 1.002090 
1.0630914 	 1.006980 
1.0631065 	 0.993366 
1.0631217 	 0.994940 
1.0631368 	 1.000430 
1.0631520 	 0.998010 
1.0631671 	 0.995610 
1.0631822 	 1.000220 
1.0631974 	 1.008270 
1.0632125 	 0.994142 
1.0632277 	 0.991161 
1.0632429 	 1.001040 
1.0632581 	 0.995326 
1.0632732 	 0.987956 
1.0632883 	 0.996336 
1.0633035 	 0.995729 
1.0633186 	 1.012030 
1.0633337 	 0.996629 
1.0633489 	 0.989920 
1.0633640 	 0.993277 
1.0633792 	 0.991168 
1.0633943 	 0.985415 
1.0634096 	 0.996039 
1.0634247 	 0.989897 
1.0634398 	 0.995306 
1.0634550 	 0.934131 
1.0634701 	 0.983796 
1.0634853 	 0.933369 
1.0635004 	 0.962818 
1.0635155 	 0.993883 
1.0635307 	 0.995798 
1.0635458 	 0.995180 
1.0635610 	 0.998209 
1.0635761 	 0.995995 
1.0635914 	 0.992547 
1.0636065 	 1.002350 
1.0636216 	 0.995106 
1.0636368 	 0.974526 
1.0636519 	 0.976507 
1.0636671 	 0.977247 
1.0636822 	 0.982733 
1.0636973 	 0.968451 
1.0637125 	 0.967330 
1.0637276 	 0.966242 
1.0637428 	 0.962073 
1.0637580 	 0.974617 
1.0637732 	 0.977394 
1.0637883 	 0.981316 
1.0638034 	 0.986627 
1.0638186 	 0.992844 
1.0638337 	 0.994014 
1.0638489 	 0.993705 
1.0638640 	 0.987141 
1.0638791 	 0.989489 
1.0638943 	 0.992252 
1.0639094 	 0.998349 
1.0639246 	 0.994266 
1.0639398 	 0.983581 
1.0639549 	 0.996932 
1.0639701 	 0.994357 
1.0639852 	 0.988343 
1.0640004 	 0.991471 
1.0640155 	 0.986594 
1.0640306 	 1.001140 
1.0640458 	 0.993854 
1.0640609 	 0.996348 
1.0640761 	 0.997808 
1.0640912 	 0.998762 
1.0641065 	 0.990602 
1.0641216 	 0.996273 
1.0641367 	 0.998511 
1.0641519 	 0.997510 
1.0641670 	 0.986035 
1.0641822 	 0.991951 
1.0641973 	 0.997935 
1.0642124 	 0.995173 
1.0642276 	 0.994330 
1.0642427 	 0.989540 
1.0642579 	 0.984413 
1.0642731 	 0.995772 
1.0642883 	 1.001840 
1.0643034 	 0.999754 
1.0643185 	 1.000000 
1.0643337 	 0.993022 
1.0643488 	 0.990500 
1.0643640 	 0.999544 
1.0643791 	 0.997547 
1.0643942 	 1.000620 
1.0644094 	 0.991492 
1.0644245 	 0.986444 
1.0644397 	 1.000070 
1.0644549 	 0.992126 
1.0644701 	 0.984857 
1.0644852 	 0.990698 
1.0645003 	 0.992173 
1.0645155 	 0.985047 
1.0645306 	 0.988632 
1.0645458 	 0.990084 
1.0645609 	 0.988827 
1.0645760 	 0.983608 
1.0645912 	 0.995554 
1.0646063 	 0.991354 
1.0646216 	 1.000460 
1.0646367 	 0.996334 
1.0646518 	 0.996271 
1.0646670 	 0.990851 
1.0646821 	 0.997645 
1.0646973 	 0.996567 
1.0647124 	 0.998562 
1.0647275 	 0.999382 
1.0647427 	 0.990168 
1.0647578 	 0.990033 
1.0647730 	 0.992246 
1.0647881 	 0.985375 
1.0648034 	 0.995015 
1.0648185 	 0.990297 
1.0648336 	 0.986982 
1.0648488 	 0.991818 
1.0648639 	 0.998348 
1.0648791 	 0.991429 
1.0648942 	 0.982325 
1.0649093 	 0.996641 
1.0649245 	 0.994380 
1.0649396 	 0.992718 
1.0649548 	 0.984170 
1.0649700 	 0.995266 
1.0649852 	 0.999323 
1.0650003 	 0.997657 
1.0650154 	 0.979161 
1.0650306 	 1.002860 
1.0650457 	 0.995491 
1.0650609 	 0.984280 
1.0650760 	 0.984432 
1.0650911 	 0.990605 
1.0651063 	 0.983945 
1.0651214 	 0.985635 
1.0651366 	 0.992746 
1.0651518 	 1.002850 
1.0651670 	 0.995740 
1.0651821 	 1.000460 
1.0651972 	 0.991484 
1.0652124 	 0.973473 
1.0652275 	 0.993669 
1.0652426 	 0.986724 
1.0652578 	 0.985373 
1.0652729 	 0.993970 
1.0652881 	 0.993302 
1.0653032 	 0.998515 
1.0653185 	 0.988598 
1.0653336 	 0.992026 
1.0653487 	 0.994619 
1.0653639 	 0.991017 
1.0653790 	 0.987338 
1.0653942 	 0.993873 
1.0654093 	 0.988838 
1.0654244 	 0.980994 
1.0654396 	 0.990672 
1.0654547 	 0.995949 
1.0654699 	 0.996134 
1.0654851 	 0.994424 
1.0655003 	 0.999347 
1.0655154 	 0.992933 
1.0655305 	 1.000050 
1.0655457 	 0.991868 
1.0655608 	 0.978388 
1.0655760 	 1.005270 
1.0655911 	 0.994053 
1.0656062 	 0.987507 
1.0656214 	 1.000960 
1.0656365 	 0.993142 
1.0656517 	 0.984023 
1.0656669 	 0.986422 
1.0656821 	 0.988902 
1.0656972 	 0.986917 
1.0657123 	 0.985591 
1.0657275 	 0.987556 
1.0657426 	 0.993379 
1.0657578 	 0.997111 
1.0657729 	 0.996840 
1.0657880 	 0.988099 
1.0658032 	 0.986859 
1.0658183 	 0.991026 
1.0658336 	 0.990114 
1.0658487 	 1.000460 
1.0658638 	 0.996681 
1.0658790 	 0.989295 
1.0658941 	 1.013290 


==> anc/HD21770/HD21770_73.dat <==
1.0364506 	 0.993123 
1.0364655 	 1.024030 
1.0364804 	 0.999655 
1.0364953 	 0.994444 
1.0365102 	 0.995612 
1.0365251 	 0.990558 
1.0365402 	 1.004270 
1.0365551 	 0.997159 
1.0365700 	 1.001040 
1.0365849 	 0.994626 
1.0365998 	 1.032850 
1.0366147 	 1.006600 
1.0366296 	 1.006040 
1.0366446 	 1.012090 
1.0366595 	 1.004430 
1.0366744 	 1.036040 
1.0366893 	 0.980100 
1.0367042 	 1.008870 
1.0367191 	 1.029120 
1.0367341 	 0.985668 
1.0367490 	 0.949844 
1.0367639 	 0.982302 
1.0367788 	 1.010440 
1.0367937 	 1.044570 
1.0368086 	 1.071500 
1.0368236 	 1.032590 
1.0368385 	 1.024220 
1.0368534 	 1.008120 
1.0368683 	 1.049410 
1.0368832 	 0.981076 
1.0368981 	 1.007820 
1.0369130 	 1.061800 
1.0369281 	 1.033850 
1.0369430 	 1.024910 
1.0369579 	 1.032470 
1.0369728 	 1.022860 
1.0369877 	 1.030600 
1.0370026 	 1.043940 
1.0370176 	 1.011890 
1.0370325 	 1.006470 
1.0370474 	 1.021910 
1.0370623 	 1.022120 
1.0370772 	 1.051220 
1.0370921 	 1.037400 
1.0371071 	 0.986230 
1.0371220 	 0.997613 
1.0371369 	 0.970688 
1.0371518 	 0.978110 
1.0371667 	 0.966786 
1.0371816 	 0.946634 
1.0371965 	 0.959434 
1.0372115 	 0.945592 
1.0372264 	 0.901407 
1.0372413 	 0.901379 
1.0372562 	 0.938565 
1.0372711 	 0.944928 
1.0372860 	 0.950533 
1.0373011 	 0.967325 
1.0373160 	 0.944543 
1.0373309 	 0.950095 
1.0373458 	 0.974687 
1.0373607 	 0.975390 
1.0373756 	 0.981288 
1.0373906 	 1.016530 
1.0374055 	 1.008950 
1.0374204 	 0.967246 
1.0374353 	 1.023640 
1.0374502 	 1.032480 
1.0374651 	 1.008370 
1.0374800 	 1.006460 
1.0374950 	 1.027080 
1.0375099 	 0.999977 
1.0375248 	 1.022530 
1.0375397 	 1.015010 
1.0375546 	 1.013960 
1.0375695 	 1.005190 
1.0375845 	 1.008030 
1.0375994 	 1.036440 
1.0376143 	 1.027490 
1.0376292 	 1.014230 
1.0376441 	 1.038050 
1.0376590 	 1.008510 
1.0376741 	 1.004480 
1.0376890 	 1.004170 
1.0377039 	 1.022260 
1.0377188 	 1.033040 
1.0377337 	 1.002750 
1.0377486 	 0.998517 
1.0377635 	 1.025140 
1.0377785 	 1.040600 
1.0377934 	 1.018800 
1.0378083 	 1.007450 
1.0378232 	 1.006180 
1.0378381 	 0.984617 
1.0378530 	 1.004330 
1.0378680 	 1.012310 
1.0378829 	 0.996992 
1.0378978 	 0.994707 
1.0379127 	 1.007120 
1.0379276 	 1.002760 
1.0379425 	 1.003880 
1.0379575 	 1.001630 
1.0379725 	 1.000260 
1.0379874 	 1.001480 
1.0380023 	 0.992839 
1.0380172 	 0.988080 
1.0380321 	 1.002040 
1.0380470 	 1.024640 
1.0380620 	 0.992783 
1.0380769 	 1.016320 
1.0380918 	 1.017320 
1.0381067 	 1.003470 
1.0381216 	 0.975515 
1.0381365 	 0.999361 
1.0381515 	 1.002690 
1.0381664 	 1.007030 
1.0381813 	 0.990669 
1.0381962 	 0.992896 
1.0382111 	 0.996904 
1.0382260 	 1.004550 
1.0382410 	 1.023890 
1.0382559 	 1.015870 
1.0382708 	 1.009080 
1.0382857 	 1.036160 
1.0383006 	 0.994610 
1.0383155 	 0.998654 
1.0383304 	 0.998408 
1.0383455 	 0.985691 
1.0383604 	 1.001830 
1.0383753 	 1.016860 
1.0383902 	 1.005860 
1.0384051 	 1.010910 
1.0384200 	 1.005800 
1.0384350 	 1.010750 
1.0384499 	 1.019330 
1.0384648 	 1.032920 
1.0384797 	 1.017590 
1.0384946 	 1.003870 
1.0385095 	 1.009090 
1.0385245 	 0.989882 
1.0385394 	 1.004810 
1.0385543 	 0.994148 
1.0385692 	 1.002090 
1.0385841 	 1.011690 
1.0385990 	 1.020870 
1.0386139 	 1.001940 
1.0386289 	 1.003740 
1.0386438 	 1.013690 
1.0386587 	 1.010940 
1.0386736 	 0.989065 
1.0386885 	 0.998067 
1.0387034 	 1.010340 
1.0387185 	 1.002430 
1.0387334 	 1.007150 
1.0387483 	 0.991125 
1.0387632 	 1.021020 
1.0387781 	 1.040590 
1.0387930 	 1.012020 
1.0388080 	 1.018090 
1.0388229 	 1.013600 
1.0388378 	 1.015080 
1.0388527 	 1.038120 
1.0388676 	 1.028580 
1.0388825 	 1.011620 
1.0388974 	 1.021900 
1.0389124 	 1.011170 
1.0389273 	 0.989430 
1.0389422 	 0.987454 
1.0389571 	 1.003620 
1.0389720 	 1.010150 
1.0389869 	 1.004760 
1.0390019 	 0.997661 
1.0390168 	 0.999024 
1.0390317 	 1.004940 
1.0390466 	 0.996214 
1.0390615 	 0.994381 
1.0390764 	 0.996508 
1.0390915 	 1.010810 
1.0391064 	 1.008100 
1.0391213 	 0.997182 
1.0391362 	 1.004680 
1.0391511 	 1.010670 
1.0391660 	 1.003930 
1.0391809 	 1.006670 
1.0391959 	 1.007490 
1.0392108 	 1.000000 
1.0392257 	 0.999491 
1.0392406 	 0.999408 
1.0392555 	 0.995684 
1.0392704 	 0.991273 
1.0392854 	 0.998719 
1.0393003 	 1.009600 
1.0393152 	 0.989379 
1.0393301 	 1.007310 
1.0393450 	 1.010200 
1.0393599 	 1.007690 
1.0393749 	 1.012750 
1.0393898 	 0.999061 
1.0394047 	 1.018360 
1.0394197 	 1.016990 
1.0394346 	 1.002720 
1.0394495 	 0.996282 
1.0394645 	 1.017390 
1.0394794 	 1.004810 
1.0394943 	 1.002080 
1.0395092 	 1.004350 
1.0395241 	 1.011880 
1.0395390 	 1.020450 
1.0395539 	 0.999038 
1.0395689 	 1.008080 
1.0395838 	 1.038390 
1.0395987 	 1.001640 
1.0396136 	 0.978433 
1.0396285 	 1.011440 
1.0396434 	 1.020660 
1.0396584 	 1.008570 
1.0396733 	 1.010760 
1.0396882 	 1.000070 
1.0397031 	 0.994068 
1.0397180 	 1.014480 
1.0397329 	 1.020680 
1.0397480 	 1.000840 
1.0397629 	 1.000380 
1.0397778 	 1.008960 
1.0397927 	 1.015440 
1.0398076 	 0.999487 
1.0398225 	 1.005480 
1.0398374 	 1.004540 
1.0398524 	 1.012310 
1.0398673 	 1.017570 
1.0398822 	 1.013360 
1.0398971 	 1.013670 
1.0399120 	 1.017970 
1.0399269 	 1.006370 
1.0399419 	 1.012620 
1.0399568 	 1.024410 
1.0399717 	 1.004040 
1.0399866 	 0.999248 
1.0400015 	 1.005060 
1.0400164 	 0.996536 
1.0400314 	 1.025160 
1.0400463 	 1.023170 
1.0400612 	 1.017560 
1.0400761 	 1.001740 
1.0400910 	 0.991569 
1.0401059 	 0.993242 
1.0401208 	 1.009820 
1.0401359 	 1.001100 
1.0401508 	 1.006230 
1.0401657 	 0.999025 
1.0401806 	 1.010700 
1.0401955 	 0.998991 
1.0402104 	 0.999786 
1.0402254 	 0.994331 
1.0402403 	 1.005140 
1.0402552 	 1.019850 
1.0402701 	 1.020470 
1.0402850 	 1.003230 
1.0402999 	 0.999274 
1.0403149 	 1.009660 
1.0403298 	 1.001630 
1.0403447 	 0.998665 
1.0403596 	 1.001310 
1.0403745 	 1.016540 
1.0403894 	 0.994796 
1.0404043 	 0.991493 
1.0404193 	 1.015330 
1.0404342 	 1.009870 
1.0404491 	 1.009570 
1.0404640 	 1.011910 
1.0404789 	 1.016860 
1.0404938 	 1.006230 
1.0405089 	 0.999833 
1.0405238 	 1.004930 
1.0405387 	 1.002260 
1.0405536 	 1.002540 
1.0405685 	 1.008650 
1.0405834 	 1.019280 
1.0405984 	 1.006040 
1.0406133 	 1.006550 
1.0406282 	 1.015180 
1.0406431 	 1.000480 
1.0406580 	 1.004410 
1.0406729 	 1.019080 
1.0406878 	 1.000880 
1.0407028 	 1.003510 
1.0407177 	 1.014160 
1.0407326 	 0.999965 
1.0407475 	 0.993884 
1.0407624 	 0.986609 
1.0407773 	 1.001740 
1.0407923 	 0.999656 
1.0408072 	 0.992949 
1.0408221 	 0.995338 
1.0408370 	 0.989530 
1.0408520 	 0.994591 
1.0408669 	 0.992472 
1.0408819 	 0.992240 
1.0408968 	 0.993305 
1.0409117 	 0.986880 
1.0409266 	 1.002000 
1.0409415 	 0.997783 
1.0409564 	 1.004780 
1.0409713 	 1.017850 
1.0409863 	 1.020640 
1.0410012 	 1.000080 
1.0410161 	 1.005200 
1.0410310 	 1.003640 
1.0410459 	 1.005370 
1.0410608 	 1.017200 
1.0410758 	 1.017890 
1.0410907 	 1.005980 
1.0411056 	 0.995189 
1.0411205 	 1.001660 
1.0411354 	 0.996440 
1.0411503 	 1.010890 
1.0411654 	 1.017120 
1.0411803 	 1.012340 
1.0411952 	 0.998090 
1.0412101 	 0.996348 
1.0412250 	 1.009670 
1.0412399 	 1.004400 
1.0412548 	 1.013850 
1.0412698 	 1.025550 
1.0412847 	 1.004500 
1.0412996 	 1.003590 
1.0413145 	 1.022550 
1.0413294 	 1.014310 
1.0413443 	 1.007590 
1.0413593 	 1.008920 
1.0413742 	 1.002000 
1.0413891 	 1.013850 
1.0414040 	 1.007620 
1.0414189 	 0.995297 
1.0414338 	 1.011080 
1.0414488 	 1.006910 
1.0414637 	 1.009150 
1.0414786 	 1.007180 
1.0414935 	 0.995792 
1.0415084 	 1.010810 
1.0415233 	 1.007970 
1.0415382 	 0.988619 
1.0415533 	 0.991962 
1.0415682 	 1.018960 
1.0415831 	 1.000380 
1.0415980 	 1.012370 
1.0416129 	 0.998544 
1.0416278 	 1.008660 
1.0416428 	 0.989512 
1.0416577 	 0.989049 
1.0416726 	 1.004940 
1.0416875 	 1.015490 
1.0417024 	 1.002390 
1.0417173 	 1.001950 
1.0417323 	 0.988472 
1.0417472 	 1.003150 
1.0417621 	 1.014980 
1.0417770 	 1.000160 
1.0417919 	 0.994342 
1.0418068 	 1.008840 
1.0418217 	 1.014150 
1.0418367 	 1.014550 
1.0418516 	 0.999484 
1.0418665 	 1.004530 
1.0418814 	 0.999847 
1.0418963 	 1.001530 
1.0419112 	 0.988977 
1.0419263 	 1.009890 
1.0419412 	 1.009770 
1.0419561 	 0.996070 
1.0419710 	 1.010610 
1.0419859 	 1.011910 
1.0420008 	 1.012340 
1.0420158 	 1.006130 
1.0420307 	 1.002510 
1.0420456 	 1.010180 
1.0420605 	 1.009400 
1.0420754 	 1.012270 
1.0420903 	 1.003790 
1.0421052 	 1.009830 
1.0421202 	 1.012240 
1.0421351 	 1.009660 
1.0421500 	 1.009890 
1.0421649 	 1.016910 
1.0421798 	 1.001330 
1.0421947 	 1.014310 
1.0422097 	 1.011790 
1.0422246 	 1.024060 
1.0422395 	 1.022170 
1.0422544 	 1.000580 
1.0422693 	 1.013540 
1.0422843 	 1.007110 
1.0422993 	 0.995592 
1.0423142 	 0.992792 
1.0423291 	 0.998021 
1.0423440 	 1.009480 
1.0423589 	 1.003040 
1.0423738 	 1.008470 
1.0423887 	 1.006090 
1.0424037 	 1.004940 
1.0424186 	 1.014050 
1.0424335 	 0.999681 
1.0424484 	 0.990753 
1.0424633 	 1.006360 
1.0424782 	 0.993232 
1.0424932 	 0.996654 
1.0425081 	 1.002650 
1.0425230 	 1.010540 
1.0425379 	 1.008790 
1.0425528 	 1.009630 
1.0425677 	 1.002070 
1.0425828 	 1.002220 
1.0425977 	 1.012920 
1.0426126 	 1.014660 
1.0426275 	 1.010630 
1.0426424 	 1.008120 
1.0426573 	 1.001820 
1.0426722 	 1.007280 
1.0426872 	 1.005140 
1.0427021 	 0.996726 
1.0427170 	 0.992194 
1.0427319 	 1.011430 
1.0427468 	 1.012360 
1.0427617 	 1.014240 
1.0427767 	 1.007520 
1.0427916 	 1.001480 
1.0428065 	 0.992847 
1.0428214 	 1.008820 
1.0428363 	 1.002250 
1.0428512 	 0.996121 
1.0428662 	 0.995468 
1.0428811 	 1.006630 
1.0428960 	 0.998752 
1.0429109 	 0.995530 
1.0429258 	 0.984723 
1.0429407 	 1.005840 
1.0429556 	 0.994629 
1.0429707 	 1.007320 
1.0429856 	 1.000920 
1.0430005 	 0.997675 
1.0430154 	 1.001780 
1.0430303 	 1.008210 
1.0430452 	 0.998996 
1.0430602 	 0.999239 
1.0430751 	 1.005300 
1.0430900 	 1.014520 
1.0431049 	 1.013430 
1.0431198 	 1.007440 
1.0431347 	 1.008560 
1.0431497 	 1.017860 
1.0431646 	 1.004900 
1.0431795 	 1.005380 
1.0431944 	 1.019500 
1.0432093 	 1.014300 
1.0432242 	 0.992472 
1.0432391 	 1.000620 
1.0432541 	 1.010140 
1.0432690 	 1.005380 
1.0432839 	 1.005860 
1.0432988 	 1.007620 
1.0433137 	 1.003980 
1.0433286 	 1.004550 
1.0433437 	 1.003050 
1.0433586 	 0.998223 
1.0433735 	 0.998143 
1.0433884 	 1.002690 
1.0434033 	 0.998140 
1.0434182 	 0.993985 
1.0434332 	 0.997465 
1.0434481 	 0.981260 
1.0434630 	 0.981570 
1.0434779 	 0.986300 
1.0434928 	 0.983785 
1.0435077 	 0.999667 
1.0435226 	 0.991559 
1.0435376 	 0.982937 
1.0435525 	 0.995594 
1.0435674 	 0.989146 
1.0435823 	 0.982965 
1.0435972 	 0.978055 
1.0436121 	 0.987738 
1.0436271 	 0.987856 
1.0436420 	 1.000160 
1.0436569 	 0.987327 
1.0436718 	 0.989041 
1.0436867 	 0.994987 
1.0437016 	 1.010720 
1.0437167 	 1.007670 
1.0437316 	 0.996902 
1.0437465 	 0.992616 
1.0437614 	 0.994547 
1.0437763 	 1.006660 
1.0437912 	 1.026470 
1.0438061 	 1.016270 
1.0438211 	 0.999711 
1.0438360 	 1.002350 
1.0438509 	 0.995415 
1.0438658 	 1.009920 
1.0438807 	 1.002970 
1.0438956 	 1.011540 
1.0439106 	 1.002270 
1.0439255 	 1.003750 
1.0439404 	 0.992126 
1.0439553 	 0.999217 
1.0439702 	 1.011710 
1.0439851 	 1.002430 
1.0440001 	 1.008430 
1.0440150 	 0.994148 
1.0440300 	 0.995600 
1.0440449 	 1.007270 
1.0440598 	 1.011990 
1.0440747 	 1.004070 
1.0440896 	 1.007070 
1.0441046 	 0.997867 
1.0441195 	 1.002520 
1.0441344 	 1.000490 
1.0441493 	 1.000410 
1.0441642 	 0.998349 
1.0441791 	 0.997792 
1.0441941 	 0.997282 
1.0442090 	 1.008250 
1.0442239 	 1.000400 
1.0442388 	 1.002170 
1.0442537 	 1.004630 
1.0442686 	 1.008980 
1.0442836 	 0.996117 
1.0442985 	 1.003870 
1.0443134 	 1.008790 
1.0443283 	 1.005900 
1.0443432 	 0.999910 
1.0443581 	 1.005750 
1.0443730 	 1.007800 
1.0443881 	 1.015830 
1.0444030 	 1.005410 
1.0444179 	 1.002650 
1.0444328 	 1.002050 
1.0444477 	 1.004640 
1.0444626 	 1.014720 
1.0444776 	 1.010710 
1.0444925 	 1.011270 
1.0445074 	 1.004670 
1.0445223 	 1.011770 
1.0445372 	 0.999835 
1.0445521 	 1.010530 
1.0445671 	 1.014560 
1.0445820 	 1.009550 
1.0445969 	 1.005820 
1.0446118 	 1.004480 
1.0446267 	 1.019140 
1.0446416 	 1.006780 
1.0446565 	 1.007850 
1.0446715 	 1.003830 
1.0446864 	 1.004060 
1.0447013 	 1.006910 
1.0447162 	 1.006400 
1.0447311 	 1.004400 
1.0447460 	 1.002750 
1.0447611 	 1.000480 
1.0447760 	 1.011080 
1.0447909 	 1.001930 
1.0448058 	 1.005090 
1.0448207 	 1.006230 
1.0448356 	 1.002810 
1.0448506 	 1.001290 
1.0448655 	 1.005120 
1.0448804 	 1.005200 
1.0448953 	 1.009040 
1.0449102 	 1.008010 
1.0449251 	 1.003350 
1.0449400 	 0.995898 
1.0449550 	 1.000700 
1.0449699 	 1.001480 
1.0449848 	 0.999300 
1.0449997 	 0.993158 
1.0450146 	 0.994551 
1.0450295 	 0.993660 
1.0450445 	 0.997034 
1.0450594 	 0.994776 
1.0450743 	 0.995810 
1.0450892 	 0.984580 
1.0451041 	 0.995242 
1.0451190 	 0.996817 
1.0451341 	 0.988283 
1.0451490 	 0.988005 
1.0451639 	 0.994099 
1.0451788 	 0.991996 
1.0451937 	 1.003180 
1.0452086 	 0.993213 
1.0452235 	 1.007610 
1.0452385 	 1.004790 
1.0452534 	 1.004080 
1.0452683 	 1.003250 
1.0452832 	 0.998270 
1.0452981 	 0.993948 
1.0453130 	 0.999964 
1.0453280 	 0.986042 
1.0453429 	 0.989595 
1.0453578 	 0.988861 
1.0453727 	 0.989894 
1.0453876 	 0.992565 
1.0454025 	 0.988341 
1.0454175 	 0.981308 
1.0454324 	 0.985437 
1.0454473 	 0.993689 
1.0454623 	 0.998963 
1.0454772 	 0.997714 
1.0454921 	 0.999556 
1.0455070 	 1.003290 
1.0455220 	 0.998287 
1.0455369 	 0.995051 
1.0455518 	 0.979722 
1.0455667 	 0.970736 
1.0455816 	 0.951627 
1.0455965 	 0.942253 
1.0456115 	 0.926740 
1.0456264 	 0.907866 
1.0456413 	 0.901717 
1.0456562 	 0.899152 
1.0456711 	 0.891249 
1.0456860 	 0.888191 
1.0457010 	 0.883692 
1.0457159 	 0.879539 
1.0457308 	 0.889991 
1.0457457 	 0.892653 
1.0457606 	 0.900937 
1.0457755 	 0.926224 
1.0457906 	 0.934008 
1.0458055 	 0.944334 
1.0458204 	 0.953578 
1.0458353 	 0.969751 
1.0458502 	 0.964787 
1.0458651 	 0.974467 
1.0458800 	 0.989434 
1.0458950 	 0.996012 
1.0459099 	 0.995255 
1.0459248 	 0.985608 
1.0459397 	 0.990861 
1.0459546 	 0.980579 
1.0459695 	 0.966490 
1.0459845 	 0.961780 
1.0459994 	 0.947272 
1.0460143 	 0.941118 
1.0460292 	 0.933721 
1.0460441 	 0.932667 
1.0460590 	 0.928940 
1.0460740 	 0.930322 
1.0460889 	 0.917818 
1.0461038 	 0.922888 
1.0461187 	 0.932628 
1.0461336 	 0.946684 
1.0461485 	 0.958719 
1.0461634 	 0.973720 
1.0461785 	 0.982681 
1.0461934 	 1.001590 
1.0462083 	 1.007380 
1.0462232 	 1.000440 
1.0462381 	 0.995726 
1.0462530 	 1.000220 
1.0462680 	 0.998310 
1.0462829 	 0.983755 
1.0462978 	 0.986339 
1.0463127 	 1.015320 
1.0463276 	 1.005730 
1.0463425 	 1.001320 
1.0463575 	 1.011250 
1.0463724 	 1.001170 
1.0463873 	 1.008940 
1.0464022 	 1.005220 
1.0464171 	 1.005140 
1.0464320 	 1.000870 
1.0464469 	 0.997327 
1.0464619 	 1.006300 
1.0464768 	 1.001280 
1.0464917 	 0.996473 
1.0465066 	 0.997975 
1.0465215 	 0.996594 
1.0465364 	 0.994407 
1.0465515 	 0.999553 
1.0465664 	 1.007770 
1.0465813 	 1.004910 
1.0465962 	 1.003180 
1.0466111 	 0.996255 
1.0466260 	 1.001300 
1.0466410 	 1.006940 
1.0466559 	 0.994381 
1.0466708 	 0.996989 
1.0466857 	 1.014390 
1.0467006 	 1.007060 
1.0467155 	 0.999315 
1.0467304 	 1.003520 
1.0467454 	 1.006670 
1.0467603 	 0.999326 
1.0467752 	 0.997979 
1.0467901 	 1.001830 
1.0468050 	 1.003990 
1.0468199 	 0.994737 
1.0468349 	 0.995806 
1.0468498 	 0.996071 
1.0468647 	 1.008120 
1.0468796 	 0.998811 
1.0468946 	 1.010260 
1.0469095 	 1.006910 
1.0469245 	 1.009580 
1.0469394 	 0.999015 
1.0469543 	 1.003750 
1.0469692 	 0.998968 
1.0469841 	 1.001720 
1.0469990 	 0.987361 
1.0470139 	 0.990763 
1.0470289 	 0.976027 
1.0470438 	 0.986074 
1.0470587 	 0.984328 
1.0470736 	 0.976191 
1.0470885 	 0.970520 
1.0471034 	 0.979696 
1.0471184 	 0.976836 
1.0471333 	 0.978166 
1.0471482 	 0.979557 
1.0471631 	 0.985645 
1.0471780 	 0.988147 
1.0471929 	 0.992490 
1.0472080 	 0.987874 
1.0472229 	 0.989759 
1.0472378 	 0.994513 
1.0472527 	 0.985538 
1.0472676 	 0.984630 
1.0472825 	 0.994150 
1.0472974 	 0.997429 
1.0473124 	 1.001990 
1.0473273 	 1.000650 
1.0473422 	 1.000380 
1.0473571 	 0.992032 
1.0473720 	 0.987193 
1.0473869 	 0.984219 
1.0474019 	 0.993811 
1.0474168 	 0.996410 
1.0474317 	 1.000600 
1.0474466 	 0.998055 
1.0474615 	 1.003460 
1.0474764 	 0.993862 
1.0474914 	 0.984062 
1.0475063 	 0.999298 
1.0475212 	 0.997972 
1.0475361 	 1.001880 
1.0475510 	 0.995873 
1.0475659 	 1.005640 
1.0475808 	 1.000550 
1.0475959 	 0.997602 
1.0476108 	 0.992283 
1.0476257 	 0.998888 
1.0476406 	 0.997872 
1.0476555 	 1.000940 
1.0476704 	 0.985759 
1.0476854 	 1.005010 
1.0477003 	 0.998448 
1.0477152 	 0.996240 
1.0477301 	 0.990942 
1.0477450 	 0.995637 
1.0477599 	 0.999182 
1.0477749 	 1.005230 
1.0477898 	 0.996512 
1.0478047 	 1.008270 
1.0478196 	 1.002520 
1.0478345 	 0.990389 
1.0478494 	 1.003070 
1.0478643 	 1.000250 
1.0478793 	 0.996280 
1.0478942 	 1.005510 
1.0479091 	 0.997088 
1.0479240 	 0.988078 
1.0479389 	 0.994733 
1.0479538 	 1.002850 
1.0479689 	 0.999353 
1.0479838 	 1.002920 
1.0479987 	 0.996005 
1.0480136 	 0.997314 
1.0480285 	 1.002300 
1.0480434 	 1.004580 
1.0480584 	 0.995656 
1.0480733 	 0.993910 
1.0480882 	 1.003270 
1.0481031 	 0.999237 
1.0481180 	 0.998618 
1.0481329 	 1.001850 
1.0481478 	 1.006130 
1.0481628 	 0.995930 
1.0481777 	 0.999221 
1.0481926 	 1.001420 
1.0482075 	 0.991151 
1.0482224 	 0.989279 
1.0482373 	 0.996085 
1.0482523 	 0.999875 
1.0482672 	 0.995798 
1.0482821 	 0.995366 
1.0482970 	 0.998548 
1.0483119 	 0.997957 
1.0483268 	 0.993664 
1.0483419 	 0.997345 
1.0483568 	 0.991325 
1.0483717 	 0.997976 
1.0483866 	 0.993725 
1.0484015 	 1.000010 
1.0484164 	 0.998832 
1.0484313 	 0.991433 
1.0484463 	 0.996744 
1.0484612 	 0.998094 
1.0484761 	 0.998918 
1.0484910 	 0.992424 
1.0485059 	 0.995707 
1.0485208 	 0.995885 
1.0485358 	 1.000420 
1.0485507 	 1.001070 
1.0485656 	 0.996612 
1.0485805 	 0.994628 
1.0485954 	 0.998061 
1.0486103 	 0.994283 
1.0486253 	 0.997643 
1.0486403 	 1.004390 
1.0486552 	 0.996831 
1.0486701 	 0.995226 
1.0486850 	 0.993533 
1.0486999 	 0.988107 
1.0487148 	 0.978771 
1.0487298 	 0.987669 
1.0487447 	 0.988588 
1.0487596 	 0.995757 
1.0487745 	 0.983437 
1.0487894 	 0.981372 
1.0488043 	 0.987227 
1.0488193 	 0.999816 
1.0488342 	 0.993068 
1.0488491 	 0.997027 
1.0488640 	 0.996547 
1.0488789 	 1.000360 
1.0488938 	 0.987476 
1.0489088 	 0.995149 
1.0489237 	 1.000510 
1.0489386 	 0.995472 
1.0489535 	 0.994598 
1.0489684 	 1.004820 
1.0489833 	 0.990677 
1.0489982 	 0.989450 
1.0490133 	 0.992398 
1.0490282 	 0.997014 
1.0490431 	 1.002580 
1.0490580 	 1.003770 
1.0490729 	 1.001890 
1.0490878 	 0.997846 
1.0491028 	 0.993171 
1.0491177 	 0.992641 
1.0491326 	 0.993707 
1.0491475 	 0.993744 
1.0491624 	 0.995002 
1.0491773 	 0.995702 
1.0491923 	 0.993738 
1.0492072 	 0.983525 
1.0492221 	 0.990554 
1.0492370 	 0.988117 
1.0492519 	 0.992808 
1.0492668 	 0.980838 
1.0492817 	 0.987866 
1.0492967 	 0.997422 
1.0493116 	 0.994432 
1.0493265 	 0.989041 
1.0493414 	 0.999447 
1.0493563 	 0.996462 
1.0493712 	 1.004990 
1.0493863 	 1.003560 
1.0494012 	 1.008150 
1.0494161 	 1.000800 
1.0494310 	 0.998209 
1.0494459 	 1.011790 
1.0494608 	 0.996828 
1.0494758 	 1.002840 
1.0494907 	 0.993018 
1.0495056 	 0.999086 
1.0495205 	 1.005180 
1.0495354 	 0.988273 
1.0495503 	 0.993384 
1.0495652 	 0.995572 
1.0495802 	 1.000350 
1.0495951 	 0.995301 
1.0496100 	 0.992471 
1.0496249 	 0.997872 
1.0496398 	 0.996311 
1.0496547 	 0.989454 
1.0496697 	 0.984913 
1.0496846 	 0.985829 
1.0496995 	 0.998551 
1.0497144 	 0.998764 
1.0497293 	 1.004440 
1.0497442 	 0.995535 
1.0497593 	 0.993183 
1.0497742 	 1.002740 
1.0497891 	 0.995380 
1.0498040 	 0.985114 
1.0498189 	 1.002090 
1.0498338 	 1.004420 
1.0498487 	 0.985848 
1.0498637 	 0.995723 
1.0498786 	 0.998190 
1.0498935 	 0.996302 
1.0499084 	 0.999117 
1.0499233 	 1.003260 
1.0499382 	 0.985124 
1.0499532 	 0.985939 
1.0499681 	 0.998848 
1.0499830 	 0.999017 
1.0499979 	 0.989478 
1.0500128 	 0.994418 
1.0500277 	 0.996884 
1.0500427 	 0.994061 
1.0500576 	 0.994148 
1.0500726 	 0.993170 
1.0500875 	 0.994594 
1.0501024 	 0.987397 
1.0501173 	 0.984044 
1.0501322 	 1.000120 
1.0501472 	 0.997328 
1.0501621 	 0.982888 
1.0501770 	 0.987096 
1.0501919 	 0.977751 
1.0502068 	 0.979469 
1.0502217 	 0.980239 
1.0502367 	 0.982635 
1.0502516 	 0.980697 
1.0502665 	 0.972552 
1.0502814 	 0.979377 
1.0502963 	 0.971603 
1.0503112 	 0.966571 
1.0503262 	 0.971514 
1.0503411 	 0.975184 
1.0503560 	 0.997784 
1.0503709 	 0.988128 
1.0503858 	 0.981363 
1.0504007 	 0.986841 
1.0504156 	 0.988679 
1.0504307 	 0.990571 
1.0504456 	 0.999516 
1.0504605 	 1.002500 
1.0504754 	 1.011060 
1.0504903 	 0.996172 
1.0505052 	 0.992913 
1.0505202 	 0.998535 
1.0505351 	 0.992595 
1.0505500 	 0.985300 
1.0505649 	 0.980272 
1.0505798 	 0.991913 
1.0505947 	 0.983211 
1.0506097 	 0.990608 
1.0506246 	 0.991959 
1.0506395 	 0.992389 
1.0506544 	 1.002610 
1.0506693 	 1.002210 
1.0506842 	 1.008700 
1.0506991 	 1.000510 
1.0507141 	 0.996462 
1.0507290 	 0.997827 
1.0507439 	 1.002410 
1.0507588 	 0.997921 
1.0507737 	 0.987221 
1.0507886 	 0.990606 
1.0508037 	 0.999887 
1.0508186 	 1.001270 
1.0508335 	 0.997216 
1.0508484 	 0.998827 
1.0508633 	 1.001320 
1.0508782 	 1.004580 
1.0508932 	 0.991951 
1.0509081 	 0.987327 
1.0509230 	 0.998255 
1.0509379 	 0.997209 
1.0509528 	 0.995302 
1.0509677 	 0.994192 
1.0509827 	 0.990859 
1.0509976 	 0.996069 
1.0510125 	 0.987609 
1.0510274 	 0.983668 
1.0510423 	 0.983595 
1.0510572 	 0.987126 
1.0510721 	 0.996806 
1.0510871 	 0.996938 
1.0511020 	 1.002600 
1.0511169 	 0.985552 
1.0511318 	 0.997076 
1.0511467 	 0.980631 
1.0511616 	 0.984988 
1.0511767 	 0.995842 
1.0511916 	 0.992502 
1.0512065 	 0.983075 
1.0512214 	 0.970304 
1.0512363 	 0.992547 
1.0512512 	 0.992529 
1.0512662 	 0.986940 
1.0512811 	 0.988963 
1.0512960 	 0.985577 
1.0513109 	 0.990889 
1.0513258 	 0.984767 
1.0513407 	 0.989581 
1.0513556 	 0.982275 


==> anc/HD21770/HD21770_74.dat <==
1.0225371 	 1.017940 
1.0225518 	 1.011830 
1.0225664 	 1.019850 
1.0225812 	 0.974039 
1.0225959 	 1.026560 
1.0226107 	 0.992827 
1.0226253 	 0.993238 
1.0226400 	 1.004580 
1.0226548 	 1.007260 
1.0226694 	 0.984422 
1.0226842 	 1.006810 
1.0226989 	 0.993963 
1.0227135 	 0.992942 
1.0227283 	 1.027880 
1.0227430 	 1.033000 
1.0227578 	 0.973122 
1.0227724 	 0.999541 
1.0227871 	 1.046900 
1.0228019 	 1.028100 
1.0228165 	 0.996028 
1.0228313 	 0.997042 
1.0228460 	 1.057830 
1.0228606 	 0.991191 
1.0228754 	 1.019770 
1.0228901 	 1.005620 
1.0229049 	 1.006300 
1.0229195 	 0.997973 
1.0229342 	 1.001840 
1.0229490 	 1.015320 
1.0229636 	 1.009340 
1.0229784 	 1.005370 
1.0229931 	 1.044020 
1.0230078 	 1.025940 
1.0230225 	 1.009840 
1.0230372 	 1.012020 
1.0230520 	 1.021630 
1.0230666 	 0.990900 
1.0230813 	 0.997968 
1.0230961 	 0.993282 
1.0231107 	 1.015150 
1.0231255 	 1.016360 
1.0231402 	 1.031580 
1.0231549 	 0.984903 
1.0231696 	 0.990372 
1.0231843 	 0.982081 
1.0231991 	 0.976923 
1.0232137 	 0.995884 
1.0232284 	 1.008350 
1.0232432 	 0.994534 
1.0232579 	 1.021210 
1.0232726 	 0.993024 
1.0232873 	 0.982759 
1.0233020 	 1.001250 
1.0233167 	 1.041160 
1.0233314 	 1.003170 
1.0233462 	 0.996180 
1.0233608 	 1.027850 
1.0233755 	 1.011520 
1.0233903 	 0.987240 
1.0234050 	 1.009790 
1.0234196 	 1.014940 
1.0234344 	 0.995466 
1.0234491 	 1.022150 
1.0234638 	 1.008050 
1.0234785 	 1.020530 
1.0234932 	 1.025370 
1.0235080 	 0.999844 
1.0235226 	 1.013670 
1.0235374 	 1.023590 
1.0235521 	 1.011050 
1.0235667 	 1.001950 
1.0235815 	 1.017720 
1.0235962 	 0.994973 
1.0236109 	 1.042080 
1.0236256 	 1.043470 
1.0236403 	 1.014440 
1.0236551 	 1.022040 
1.0236697 	 1.018730 
1.0236845 	 1.019810 
1.0236992 	 1.022340 
1.0237138 	 0.997514 
1.0237286 	 0.995147 
1.0237433 	 0.966248 
1.0237581 	 0.931264 
1.0237727 	 0.999777 
1.0237874 	 0.982152 
1.0238022 	 1.028200 
1.0238168 	 1.018520 
1.0238316 	 1.015730 
1.0238463 	 1.001120 
1.0238609 	 0.998524 
1.0238757 	 1.000380 
1.0238904 	 0.998785 
1.0239052 	 1.008390 
1.0239198 	 1.010530 
1.0239345 	 1.027670 
1.0239493 	 1.013130 
1.0239639 	 1.011330 
1.0239787 	 1.016910 
1.0239934 	 1.004660 
1.0240080 	 1.010480 
1.0240228 	 0.977579 
1.0240375 	 0.994736 
1.0240523 	 0.999472 
1.0240669 	 0.991750 
1.0240816 	 1.010400 
1.0240964 	 1.014320 
1.0241110 	 0.980062 
1.0241258 	 1.000230 
1.0241405 	 1.017920 
1.0241551 	 1.024470 
1.0241699 	 1.005490 
1.0241846 	 1.012030 
1.0241992 	 1.010190 
1.0242140 	 0.985802 
1.0242287 	 0.996725 
1.0242435 	 1.011230 
1.0242581 	 1.009680 
1.0242728 	 1.005130 
1.0242876 	 0.995541 
1.0243022 	 1.014610 
1.0243170 	 1.051230 
1.0243317 	 1.021420 
1.0243464 	 0.993375 
1.0243611 	 0.998185 
1.0243758 	 0.996573 
1.0243906 	 0.993373 
1.0244052 	 0.999428 
1.0244199 	 0.984066 
1.0244347 	 0.989037 
1.0244493 	 0.985849 
1.0244641 	 0.990135 
1.0244788 	 1.011790 
1.0244935 	 1.014320 
1.0245082 	 1.010870 
1.0245229 	 1.006400 
1.0245377 	 0.998216 
1.0245523 	 0.991117 
1.0245670 	 0.998605 
1.0245818 	 1.005870 
1.0245965 	 1.005260 
1.0246112 	 0.982855 
1.0246259 	 0.997620 
1.0246406 	 1.011780 
1.0246553 	 1.009670 
1.0246700 	 0.997548 
1.0246848 	 1.007220 
1.0246994 	 1.010440 
1.0247141 	 1.008130 
1.0247289 	 1.005920 
1.0247436 	 1.011450 
1.0247583 	 1.006630 
1.0247730 	 1.020070 
1.0247877 	 1.016150 
1.0248024 	 1.007660 
1.0248171 	 1.005300 
1.0248319 	 1.014340 
1.0248466 	 1.019280 
1.0248612 	 1.015920 
1.0248760 	 1.024330 
1.0248907 	 1.032420 
1.0249054 	 1.011950 
1.0249201 	 1.009680 
1.0249348 	 0.997279 
1.0249496 	 1.010470 
1.0249642 	 0.997070 
1.0249790 	 0.999994 
1.0249937 	 0.987569 
1.0250083 	 0.993158 
1.0250231 	 1.010370 
1.0250378 	 1.005740 
1.0250524 	 0.999042 
1.0250672 	 1.014790 
1.0250819 	 1.019760 
1.0250967 	 0.982599 
1.0251113 	 1.095700 
1.0251260 	 1.043860 
1.0251408 	 0.998814 
1.0251554 	 1.007470 
1.0251702 	 0.997032 
1.0251849 	 0.995003 
1.0251995 	 1.033700 
1.0252143 	 1.019620 
1.0252290 	 1.012910 
1.0252438 	 0.996810 
1.0252584 	 1.010510 
1.0252731 	 0.995304 
1.0252879 	 1.008800 
1.0253025 	 1.014360 
1.0253173 	 1.004940 
1.0253320 	 0.995130 
1.0253466 	 1.006810 
1.0253614 	 0.996282 
1.0253761 	 1.007490 
1.0253909 	 1.004960 
1.0254055 	 0.996785 
1.0254202 	 1.006010 
1.0254350 	 1.001150 
1.0254496 	 0.991095 
1.0254644 	 1.005870 
1.0254791 	 1.007890 
1.0254937 	 1.013920 
1.0255085 	 1.002280 
1.0255232 	 0.993430 
1.0255380 	 0.996269 
1.0255526 	 1.001970 
1.0255673 	 1.012340 
1.0255821 	 0.998261 
1.0255967 	 0.995439 
1.0256115 	 1.000390 
1.0256262 	 1.011280 
1.0256408 	 1.019520 
1.0256556 	 1.013050 
1.0256703 	 1.008900 
1.0256851 	 1.056670 
1.0256997 	 1.028380 
1.0257144 	 0.992550 
1.0257292 	 1.003210 
1.0257438 	 1.020250 
1.0257586 	 1.018390 
1.0257733 	 1.017970 
1.0257879 	 1.018830 
1.0258027 	 1.009890 
1.0258174 	 0.998749 
1.0258321 	 1.002800 
1.0258468 	 1.070280 
1.0258615 	 1.038650 
1.0258763 	 1.015390 
1.0258909 	 1.009590 
1.0259056 	 1.013590 
1.0259204 	 1.003820 
1.0259351 	 1.012370 
1.0259498 	 1.020370 
1.0259645 	 1.008560 
1.0259792 	 1.010220 
1.0259939 	 0.999866 
1.0260086 	 1.015320 
1.0260234 	 1.003900 
1.0260381 	 1.017060 
1.0260527 	 1.012470 
1.0260675 	 1.018160 
1.0260822 	 1.006410 
1.0260969 	 1.012170 
1.0261116 	 1.005370 
1.0261263 	 1.018620 
1.0261410 	 1.030110 
1.0261557 	 1.014550 
1.0261705 	 1.024230 
1.0261852 	 1.018920 
1.0261998 	 1.018350 
1.0262146 	 1.017210 
1.0262293 	 1.006810 
1.0262440 	 0.996122 
1.0262587 	 0.994607 
1.0262734 	 1.007500 
1.0262882 	 0.994987 
1.0263028 	 1.005530 
1.0263176 	 1.015340 
1.0263323 	 1.004860 
1.0263469 	 0.999002 
1.0263617 	 1.018770 
1.0263764 	 1.013070 
1.0263911 	 1.011470 
1.0264058 	 1.023600 
1.0264205 	 1.020350 
1.0264353 	 0.998094 
1.0264499 	 0.991881 
1.0264647 	 1.004580 
1.0264794 	 1.010050 
1.0264940 	 1.008750 
1.0265088 	 1.003080 
1.0265235 	 1.003320 
1.0265383 	 1.002550 
1.0265529 	 1.003620 
1.0265676 	 1.004360 
1.0265824 	 0.997076 
1.0265970 	 0.990197 
1.0266118 	 1.000280 
1.0266265 	 1.015180 
1.0266411 	 1.013770 
1.0266559 	 1.003100 
1.0266706 	 1.008600 
1.0266852 	 1.004720 
1.0267000 	 0.998905 
1.0267147 	 1.001720 
1.0267295 	 1.015080 
1.0267441 	 1.002480 
1.0267588 	 1.011270 
1.0267736 	 1.009840 
1.0267882 	 0.996963 
1.0268030 	 1.017590 
1.0268177 	 1.025430 
1.0268323 	 1.007640 
1.0268471 	 1.008240 
1.0268618 	 1.008650 
1.0268766 	 0.999546 
1.0268912 	 1.018020 
1.0269059 	 1.021320 
1.0269207 	 1.005430 
1.0269353 	 1.002510 
1.0269501 	 1.006720 
1.0269648 	 1.023250 
1.0269794 	 1.004710 
1.0269942 	 1.020330 
1.0270089 	 0.994701 
1.0270237 	 0.996515 
1.0270383 	 1.019720 
1.0270530 	 1.006570 
1.0270678 	 1.004190 
1.0270824 	 1.010240 
1.0270972 	 0.999698 
1.0271119 	 1.011820 
1.0271266 	 1.013260 
1.0271413 	 0.998827 
1.0271560 	 0.986679 
1.0271708 	 0.999796 
1.0271854 	 1.001210 
1.0272001 	 1.005210 
1.0272149 	 1.003530 
1.0272295 	 1.008460 
1.0272443 	 1.009750 
1.0272590 	 1.019360 
1.0272737 	 1.005820 
1.0272884 	 1.010000 
1.0273031 	 1.009760 
1.0273179 	 1.017210 
1.0273325 	 1.009740 
1.0273472 	 1.015640 
1.0273620 	 1.006540 
1.0273767 	 1.000940 
1.0273914 	 1.003580 
1.0274061 	 1.012730 
1.0274208 	 0.995992 
1.0274355 	 1.003230 
1.0274502 	 0.998805 
1.0274649 	 1.006360 
1.0274796 	 1.009280 
1.0274943 	 0.996987 
1.0275091 	 0.990790 
1.0275238 	 0.997904 
1.0275384 	 0.985866 
1.0275532 	 0.997082 
1.0275679 	 0.985150 
1.0275826 	 0.991470 
1.0275973 	 0.997240 
1.0276120 	 0.991210 
1.0276268 	 0.998907 
1.0276414 	 1.003190 
1.0276562 	 1.006170 
1.0276709 	 0.994181 
1.0276855 	 0.993052 
1.0277003 	 0.987873 
1.0277150 	 1.001650 
1.0277297 	 1.013980 
1.0277444 	 1.002640 
1.0277591 	 0.994418 
1.0277739 	 0.976801 
1.0277885 	 0.994020 
1.0278033 	 1.007190 
1.0278180 	 1.004870 
1.0278326 	 0.999372 
1.0278474 	 1.005150 
1.0278621 	 0.994462 
1.0278769 	 0.995493 
1.0278915 	 0.999448 
1.0279062 	 1.006940 
1.0279210 	 0.999312 
1.0279356 	 0.997104 
1.0279504 	 0.993724 
1.0279651 	 0.993105 
1.0279797 	 1.003990 
1.0279945 	 1.006520 
1.0280092 	 1.010130 
1.0280240 	 1.006170 
1.0280386 	 1.005560 
1.0280533 	 0.995010 
1.0280681 	 1.006290 
1.0280827 	 1.014120 
1.0280975 	 1.024060 
1.0281122 	 1.012810 
1.0281268 	 0.999627 
1.0281416 	 1.001550 
1.0281563 	 1.004360 
1.0281711 	 1.000580 
1.0281857 	 1.004320 
1.0282004 	 1.015750 
1.0282152 	 1.017170 
1.0282298 	 1.010900 
1.0282446 	 1.000660 
1.0282593 	 1.011310 
1.0282739 	 1.009370 
1.0282887 	 1.001510 
1.0283034 	 1.014670 
1.0283180 	 0.995582 
1.0283328 	 1.006520 
1.0283475 	 1.015190 
1.0283623 	 1.011380 
1.0283769 	 1.003940 
1.0283916 	 0.998051 
1.0284064 	 0.997016 
1.0284210 	 1.006150 
1.0284358 	 0.995536 
1.0284505 	 1.005230 
1.0284652 	 1.007260 
1.0284799 	 1.015550 
1.0284946 	 1.012880 
1.0285094 	 1.010470 
1.0285240 	 0.995570 
1.0285387 	 1.012500 
1.0285535 	 1.007700 
1.0285681 	 1.007570 
1.0285829 	 1.008260 
1.0285976 	 1.016180 
1.0286123 	 1.006930 
1.0286270 	 1.014780 
1.0286417 	 1.011450 
1.0286565 	 1.014050 
1.0286711 	 0.987403 
1.0286858 	 1.001590 
1.0287006 	 1.010190 
1.0287153 	 1.013230 
1.0287300 	 1.001310 
1.0287447 	 1.010520 
1.0287594 	 0.985821 
1.0287741 	 0.995458 
1.0287888 	 1.006260 
1.0288036 	 0.995276 
1.0288182 	 1.004750 
1.0288329 	 1.003000 
1.0288477 	 1.005690 
1.0288624 	 1.000480 
1.0288771 	 1.003750 
1.0288918 	 0.996858 
1.0289065 	 0.993076 
1.0289212 	 0.995505 
1.0289359 	 0.984140 
1.0289507 	 0.977999 
1.0289654 	 0.973195 
1.0289800 	 0.981914 
1.0289948 	 0.971776 
1.0290095 	 0.968772 
1.0290242 	 0.972201 
1.0290389 	 0.971110 
1.0290536 	 0.973413 
1.0290684 	 0.979049 
1.0290830 	 0.979927 
1.0290978 	 0.983736 
1.0291125 	 0.994600 
1.0291271 	 0.992905 
1.0291419 	 1.001870 
1.0291566 	 1.001680 
1.0291712 	 0.998080 
1.0291860 	 0.994187 
1.0292007 	 1.006550 
1.0292155 	 1.004040 
1.0292301 	 0.984983 
1.0292448 	 1.007580 
1.0292596 	 0.998655 
1.0292742 	 0.997880 
1.0292890 	 1.007680 
1.0293037 	 1.005750 
1.0293183 	 0.999568 
1.0293331 	 1.011670 
1.0293478 	 0.999234 
1.0293626 	 1.004330 
1.0293772 	 1.004890 
1.0293919 	 1.023640 
1.0294067 	 0.996716 
1.0294213 	 0.999835 
1.0294361 	 0.999162 
1.0294508 	 1.007150 
1.0294654 	 1.009570 
1.0294802 	 1.008320 
1.0294949 	 0.998886 
1.0295097 	 1.010700 
1.0295243 	 1.009790 
1.0295390 	 1.011080 
1.0295538 	 1.003730 
1.0295684 	 0.997434 
1.0295832 	 0.995557 
1.0295979 	 1.005800 
1.0296125 	 0.999456 
1.0296273 	 1.013960 
1.0296420 	 1.004320 
1.0296568 	 0.998038 
1.0296714 	 1.003400 
1.0296861 	 1.001790 
1.0297009 	 1.008880 
1.0297155 	 1.012790 
1.0297303 	 1.009070 
1.0297450 	 1.015980 
1.0297596 	 0.999455 
1.0297744 	 1.014540 
1.0297891 	 1.004370 
1.0298039 	 1.006110 
1.0298185 	 1.012910 
1.0298332 	 1.012550 
1.0298480 	 0.994800 
1.0298626 	 1.003220 
1.0298774 	 1.009950 
1.0298921 	 1.006850 
1.0299067 	 1.008560 
1.0299215 	 1.004310 
1.0299362 	 1.002020 
1.0299509 	 1.007290 
1.0299656 	 1.012160 
1.0299803 	 1.005100 
1.0299951 	 0.994140 
1.0300097 	 0.998500 
1.0300244 	 1.010720 
1.0300392 	 1.011060 
1.0300539 	 1.008170 
1.0300686 	 1.002330 
1.0300833 	 1.007220 
1.0300980 	 1.004080 
1.0301127 	 1.000010 
1.0301274 	 1.004780 
1.0301422 	 1.011750 
1.0301569 	 1.008120 
1.0301715 	 1.007160 
1.0301863 	 1.005000 
1.0302010 	 1.002630 
1.0302157 	 1.001670 
1.0302304 	 1.003120 
1.0302451 	 0.999837 
1.0302598 	 0.999535 
1.0302745 	 0.989310 
1.0302893 	 1.002950 
1.0303040 	 0.997765 
1.0303186 	 1.000530 
1.0303334 	 0.998661 
1.0303481 	 0.999031 
1.0303628 	 0.995024 
1.0303775 	 0.993256 
1.0303922 	 0.991459 
1.0304070 	 0.994938 
1.0304216 	 0.997299 
1.0304364 	 0.993352 
1.0304511 	 1.002090 
1.0304657 	 0.997538 
1.0304805 	 0.999363 
1.0304952 	 0.995053 
1.0305099 	 0.998919 
1.0305246 	 1.006750 
1.0305393 	 1.009420 
1.0305541 	 1.010050 
1.0305687 	 1.009770 
1.0305835 	 1.004050 
1.0305982 	 1.002630 
1.0306128 	 0.998207 
1.0306276 	 1.001460 
1.0306423 	 1.011410 
1.0306571 	 1.011570 
1.0306717 	 0.992691 
1.0306864 	 1.004460 
1.0307012 	 1.001090 
1.0307158 	 0.999004 
1.0307306 	 1.005250 
1.0307453 	 1.008420 
1.0307599 	 1.001200 
1.0307747 	 0.999908 
1.0307894 	 0.997128 
1.0308040 	 0.999429 
1.0308188 	 0.999162 
1.0308335 	 1.001320 
1.0308483 	 1.000630 
1.0308629 	 1.002810 
1.0308776 	 0.998911 
1.0308924 	 1.006150 
1.0309070 	 1.005050 
1.0309218 	 0.999920 
1.0309365 	 0.994590 
1.0309511 	 1.000090 
1.0309659 	 1.002270 
1.0309806 	 1.011770 
1.0309954 	 0.990097 
1.0310100 	 0.999952 
1.0310247 	 0.998994 
1.0310395 	 0.997442 
1.0310541 	 0.995779 
1.0310689 	 1.008760 
1.0310836 	 0.997140 
1.0310982 	 1.002690 
1.0311130 	 0.999202 
1.0311277 	 1.010800 
1.0311425 	 1.003600 
1.0311571 	 1.005530 
1.0311718 	 1.001500 
1.0311866 	 1.004240 
1.0312012 	 1.004250 
1.0312160 	 1.002130 
1.0312307 	 0.998252 
1.0312454 	 1.004880 
1.0312601 	 1.002830 
1.0312748 	 1.000120 
1.0312896 	 0.998261 
1.0313042 	 1.006600 
1.0313189 	 1.001610 
1.0313337 	 0.998258 
1.0313483 	 0.989208 
1.0313631 	 1.000020 
1.0313778 	 0.990732 
1.0313925 	 0.996696 
1.0314072 	 0.989153 
1.0314219 	 0.988829 
1.0314367 	 0.997652 
1.0314513 	 0.999952 
1.0314660 	 0.997060 
1.0314808 	 1.001500 
1.0314955 	 1.001430 
1.0315102 	 1.005450 
1.0315249 	 1.010910 
1.0315396 	 1.008970 
1.0315543 	 1.004490 
1.0315690 	 1.003360 
1.0315838 	 1.005810 
1.0315984 	 1.006190 
1.0316131 	 1.011350 
1.0316279 	 1.012620 
1.0316426 	 1.012000 
1.0316572 	 1.013080 
1.0316720 	 1.004870 
1.0316867 	 1.005780 
1.0317014 	 1.006860 
1.0317161 	 1.010180 
1.0317308 	 1.001440 
1.0317456 	 1.005780 
1.0317602 	 1.010270 
1.0317750 	 1.007330 
1.0317897 	 1.005080 
1.0318043 	 1.003640 
1.0318191 	 1.006950 
1.0318338 	 1.002480 
1.0318485 	 1.003930 
1.0318632 	 1.008310 
1.0318779 	 1.006480 
1.0318927 	 0.999594 
1.0319073 	 1.004650 
1.0319221 	 1.004060 
1.0319368 	 1.002160 
1.0319514 	 1.004810 
1.0319662 	 1.003980 
1.0319809 	 1.005760 
1.0319957 	 1.007970 
1.0320103 	 1.000640 
1.0320250 	 1.003980 
1.0320398 	 0.995998 
1.0320544 	 1.005090 
1.0320692 	 1.011000 
1.0320839 	 1.008690 
1.0320985 	 0.996797 
1.0321133 	 1.001360 
1.0321280 	 1.002240 
1.0321428 	 1.009380 
1.0321574 	 1.007300 
1.0321721 	 1.001840 
1.0321869 	 1.002220 
1.0322015 	 1.001260 
1.0322163 	 1.009370 
1.0322310 	 1.006440 
1.0322456 	 1.000230 
1.0322604 	 0.997622 
1.0322751 	 0.995611 
1.0322899 	 1.003170 
1.0323045 	 1.006200 
1.0323192 	 1.004910 
1.0323340 	 1.005480 
1.0323486 	 1.002280 
1.0323634 	 1.003980 
1.0323781 	 1.000000 
1.0323927 	 0.996783 
1.0324075 	 0.995300 
1.0324222 	 0.998124 
1.0324368 	 1.008660 
1.0324516 	 0.997804 
1.0324663 	 1.001750 
1.0324811 	 1.002340 
1.0324957 	 0.996466 
1.0325104 	 1.001160 
1.0325252 	 1.005580 
1.0325398 	 1.005170 
1.0325546 	 1.002290 
1.0325693 	 0.999476 
1.0325840 	 1.005150 
1.0325987 	 1.003830 
1.0326134 	 1.000100 
1.0326282 	 1.002400 
1.0326428 	 1.006190 
1.0326575 	 1.002510 
1.0326723 	 0.999581 
1.0326869 	 0.995598 
1.0327017 	 0.992977 
1.0327164 	 0.988812 
1.0327311 	 0.987610 
1.0327458 	 0.966831 
1.0327605 	 0.943329 
1.0327753 	 0.919908 
1.0327899 	 0.905838 
1.0328046 	 0.892798 
1.0328194 	 0.894441 
1.0328341 	 0.880521 
1.0328488 	 0.871091 
1.0328635 	 0.881897 
1.0328782 	 0.886938 
1.0328929 	 0.889206 
1.0329076 	 0.898526 
1.0329224 	 0.914816 
1.0329370 	 0.934996 
1.0329517 	 0.963244 
1.0329665 	 0.978646 
1.0329812 	 0.984104 
1.0329959 	 0.987025 
1.0330106 	 0.995179 
1.0330253 	 1.001470 
1.0330400 	 1.003770 
1.0330547 	 0.999933 
1.0330695 	 1.007010 
1.0330842 	 0.998607 
1.0330988 	 1.001070 
1.0331136 	 0.990178 
1.0331283 	 0.986151 
1.0331430 	 0.986518 
1.0331577 	 0.994514 
1.0331724 	 0.989140 
1.0331872 	 0.997821 
1.0332018 	 0.992990 
1.0332165 	 0.993084 
1.0332313 	 1.000340 
1.0332459 	 0.999600 
1.0332607 	 0.996479 
1.0332754 	 0.999357 
1.0332900 	 1.001680 
1.0333048 	 0.999272 
1.0333195 	 0.995027 
1.0333343 	 1.006270 
1.0333489 	 0.999427 
1.0333636 	 0.986277 
1.0333784 	 0.978929 
1.0333930 	 0.998012 
1.0334078 	 0.994879 
1.0334225 	 0.994311 
1.0334371 	 0.995338 
1.0334519 	 0.999551 
1.0334666 	 0.993911 
1.0334814 	 0.996515 
1.0334960 	 0.995376 
1.0335107 	 0.996935 
1.0335255 	 0.996721 
1.0335401 	 0.999286 
1.0335549 	 0.998521 
1.0335696 	 1.003080 
1.0335842 	 1.008890 
1.0335990 	 0.997676 
1.0336137 	 0.999050 
1.0336285 	 1.000140 
1.0336431 	 0.995505 
1.0336578 	 0.996926 
1.0336726 	 1.006980 
1.0336872 	 0.991561 
1.0337020 	 0.988430 
1.0337167 	 0.992225 
1.0337313 	 1.000300 
1.0337461 	 0.998804 
1.0337608 	 0.987278 
1.0337756 	 0.971163 
1.0337902 	 1.003960 
1.0338049 	 0.996726 
1.0338197 	 0.997921 
1.0338343 	 1.004690 
1.0338491 	 1.002370 
1.0338638 	 1.002740 
1.0338784 	 1.002340 
1.0338932 	 0.995843 
1.0339079 	 0.999862 
1.0339227 	 1.004730 
1.0339373 	 0.995223 
1.0339520 	 0.998032 
1.0339668 	 0.991110 
1.0339814 	 0.994408 
1.0339962 	 0.992805 
1.0340109 	 0.996562 
1.0340255 	 0.998856 
1.0340403 	 0.993806 
1.0340550 	 0.987054 
1.0340697 	 0.997860 
1.0340844 	 1.000380 
1.0340991 	 0.998016 
1.0341139 	 0.990172 
1.0341285 	 0.989879 
1.0341432 	 0.987931 
1.0341580 	 0.999635 
1.0341727 	 0.990127 
1.0341874 	 0.990819 
1.0342021 	 0.994998 
1.0342168 	 0.991289 
1.0342315 	 0.998438 
1.0342462 	 0.998927 
1.0342610 	 0.996496 
1.0342757 	 0.997599 
1.0342903 	 0.996341 
1.0343051 	 1.000050 
1.0343198 	 1.001010 
1.0343345 	 0.994713 
1.0343492 	 0.993652 
1.0343639 	 0.993446 
1.0343786 	 0.984823 
1.0343933 	 0.994462 
1.0344081 	 0.981997 
1.0344228 	 0.968607 
1.0344374 	 0.963283 
1.0344522 	 0.959429 
1.0344669 	 0.951061 
1.0344816 	 0.934789 
1.0344963 	 0.933088 
1.0345110 	 0.942249 
1.0345258 	 0.947261 
1.0345404 	 0.950741 
1.0345552 	 0.953828 
1.0345699 	 0.963899 
1.0345845 	 0.969520 
1.0345993 	 0.992359 
1.0346140 	 0.992894 
1.0346287 	 0.988090 
1.0346434 	 0.988825 
1.0346581 	 0.993285 
1.0346729 	 0.996219 
1.0346875 	 0.999471 
1.0347023 	 1.002480 
1.0347170 	 0.998125 
1.0347316 	 1.000120 
1.0347464 	 1.001240 
1.0347611 	 1.004800 
1.0347759 	 0.996408 
1.0347905 	 1.000970 
1.0348052 	 0.990095 
1.0348200 	 0.995457 
1.0348346 	 0.986825 
1.0348494 	 0.986934 
1.0348641 	 0.995020 
1.0348787 	 0.983647 
1.0348935 	 0.975775 
1.0349082 	 0.986160 
1.0349228 	 0.989993 
1.0349376 	 0.992589 
1.0349523 	 0.990748 
1.0349671 	 0.982473 
1.0349817 	 0.986414 
1.0349964 	 0.987681 
1.0350112 	 0.989198 
1.0350258 	 0.998700 
1.0350406 	 0.989030 
1.0350553 	 0.991538 
1.0350699 	 0.990583 
1.0350847 	 0.990625 
1.0350994 	 0.993269 
1.0351142 	 0.987425 
1.0351288 	 0.994015 
1.0351435 	 0.991990 
1.0351583 	 0.993141 
1.0351729 	 1.000650 
1.0351877 	 0.999333 
1.0352024 	 0.995499 
1.0352170 	 1.004380 
1.0352318 	 0.990398 
1.0352465 	 0.994097 
1.0352613 	 0.999141 
1.0352759 	 1.011360 
1.0352906 	 0.990651 
1.0353054 	 0.994664 
1.0353200 	 0.992468 
1.0353348 	 0.996386 
1.0353495 	 0.991234 
1.0353642 	 0.995771 
1.0353789 	 1.000180 
1.0353936 	 0.991825 
1.0354084 	 0.989476 
1.0354230 	 0.997008 
1.0354377 	 0.982902 
1.0354525 	 0.980125 
1.0354671 	 0.995724 
1.0354819 	 0.996911 
1.0354966 	 0.984998 
1.0355113 	 0.977709 
1.0355260 	 0.983275 
1.0355407 	 0.978301 
1.0355555 	 0.986276 
1.0355701 	 0.989128 
1.0355848 	 0.991736 
1.0355996 	 0.988482 
1.0356143 	 0.997056 
1.0356290 	 1.000250 
1.0356437 	 0.991223 
1.0356584 	 0.987968 
1.0356731 	 0.987508 
1.0356878 	 0.989968 
1.0357025 	 0.992061 
1.0357172 	 0.995135 
1.0357319 	 0.988230 
1.0357467 	 0.988422 
1.0357614 	 0.995961 
1.0357760 	 0.988715 
1.0357908 	 0.982113 
1.0358055 	 0.993299 
1.0358202 	 0.985400 
1.0358349 	 1.000210 
1.0358496 	 0.981941 
1.0358644 	 0.986949 
1.0358790 	 0.986675 
1.0358938 	 0.983795 
1.0359085 	 0.984821 
1.0359231 	 0.990737 
1.0359379 	 0.997649 
1.0359526 	 0.987970 
1.0359674 	 1.012350 
1.0359820 	 0.998003 
1.0359967 	 0.982616 
1.0360115 	 0.988790 
1.0360261 	 0.994030 
1.0360409 	 0.982593 
1.0360556 	 0.981002 
1.0360702 	 0.980391 
1.0360850 	 0.989604 
1.0360997 	 0.990581 
1.0361145 	 0.994377 
1.0361291 	 0.996241 
1.0361438 	 0.987978 
1.0361586 	 0.980672 
1.0361732 	 0.987456 
1.0361880 	 0.981624 
1.0362027 	 0.984975 
1.0362173 	 0.991800 
1.0362321 	 0.965504 
1.0362468 	 0.977641 
1.0362616 	 0.989023 
1.0362762 	 0.993657 
1.0362909 	 0.984828 
1.0363057 	 0.984856 
1.0363203 	 0.981616 
1.0363351 	 0.998903 
1.0363498 	 0.987789 
1.0363644 	 0.982897 
1.0363792 	 1.000140 
1.0363939 	 0.996221 
1.0364087 	 0.987580 
1.0364233 	 0.992739 
1.0364380 	 0.984856 
1.0364528 	 0.982450 
1.0364674 	 0.987938 
1.0364822 	 0.980070 
1.0364969 	 0.984408 
1.0365115 	 0.988467 
1.0365263 	 0.988674 
1.0365410 	 0.990194 
1.0365556 	 0.995818 
1.0365704 	 0.985199 
1.0365851 	 0.999008 
1.0365999 	 0.977200 
1.0366145 	 0.992088 
1.0366292 	 0.998195 
1.0366440 	 0.998071 
1.0366586 	 0.977029 
1.0366734 	 1.002110 
1.0366881 	 1.017040 
1.0367028 	 1.010130 
1.0367175 	 0.999440 
1.0367322 	 0.992768 
1.0367470 	 0.991920 
1.0367616 	 0.980259 
1.0367763 	 0.970019 
1.0367911 	 0.990925 
1.0368057 	 0.997508 
1.0368205 	 0.984900 
1.0368352 	 0.979997 
1.0368499 	 0.985327 
1.0368646 	 0.996739 
1.0368793 	 0.993583 
1.0368941 	 0.995716 
1.0369087 	 0.983403 
1.0369234 	 0.988533 
1.0369382 	 0.981811 
1.0369529 	 0.991192 
1.0369676 	 0.996977 
1.0369823 	 0.995636 
1.0369970 	 1.000880 
1.0370117 	 1.001650 
1.0370264 	 0.990114 
1.0370412 	 0.987165 
1.0370559 	 0.989708 
1.0370705 	 0.990959 
1.0370853 	 0.994382 
1.0371000 	 0.993461 
1.0371147 	 0.997194 
1.0371294 	 0.987347 
1.0371441 	 0.972937 
1.0371588 	 0.965369 
1.0371735 	 0.941632 
1.0371883 	 0.927508 
1.0372030 	 0.920676 
1.0372176 	 0.923153 
1.0372324 	 0.929776 


==> anc/HD21770/HD21770_75.dat <==
1.0090035 	 1.021100 
1.0090181 	 1.043530 
1.0090326 	 1.064400 
1.0090472 	 1.036640 
1.0090616 	 1.030330 
1.0090761 	 1.004910 
1.0090907 	 1.028180 
1.0091052 	 1.074150 
1.0091197 	 1.079790 
1.0091343 	 1.057660 
1.0091488 	 1.045530 
1.0091634 	 1.028060 
1.0091779 	 1.026250 
1.0091923 	 1.047980 
1.0092069 	 1.050370 
1.0092214 	 1.023420 
1.0092360 	 1.034080 
1.0092505 	 1.064370 
1.0092651 	 1.034130 
1.0092796 	 1.067750 
1.0092942 	 1.024070 
1.0093087 	 1.040400 
1.0093231 	 1.006660 
1.0093377 	 1.055990 
1.0093522 	 1.037570 
1.0093668 	 1.032440 
1.0093813 	 1.074110 
1.0093958 	 1.001530 
1.0094104 	 1.029050 
1.0094249 	 1.062920 
1.0094395 	 1.061350 
1.0094539 	 1.061210 
1.0094684 	 1.025590 
1.0094830 	 1.029700 
1.0094975 	 1.052400 
1.0095121 	 1.094760 
1.0095266 	 1.018370 
1.0095412 	 1.025900 
1.0095557 	 1.068160 
1.0095702 	 1.063900 
1.0095847 	 1.015410 
1.0095992 	 1.042470 
1.0096138 	 1.047190 
1.0096283 	 1.037400 
1.0096428 	 1.015590 
1.0096574 	 1.000000 
1.0096719 	 1.037370 
1.0096865 	 1.044010 
1.0097009 	 1.045150 
1.0097154 	 1.048330 
1.0097300 	 1.035820 
1.0097445 	 1.040350 
1.0097591 	 1.015100 
1.0097736 	 1.023870 
1.0097882 	 1.040420 
1.0098027 	 1.030790 
1.0098172 	 1.027750 
1.0098317 	 0.990601 
1.0098462 	 1.000840 
1.0098608 	 1.001030 
1.0098753 	 1.013060 
1.0098898 	 1.015890 
1.0099044 	 1.045640 
1.0099189 	 1.021500 
1.0099335 	 1.039180 
1.0099480 	 1.023920 
1.0099624 	 1.033440 
1.0099770 	 1.049530 
1.0099915 	 1.018740 
1.0100061 	 1.022190 
1.0100206 	 1.025320 
1.0100352 	 1.017130 
1.0100497 	 1.017270 
1.0100642 	 1.009300 
1.0100788 	 1.028670 
1.0100932 	 1.020240 
1.0101078 	 1.013210 
1.0101223 	 1.020970 
1.0101368 	 1.052350 
1.0101514 	 1.031520 
1.0101659 	 1.014970 
1.0101805 	 1.001370 
1.0101950 	 1.019600 
1.0102096 	 1.035580 
1.0102240 	 1.049410 
1.0102385 	 1.009850 
1.0102531 	 1.003830 
1.0102676 	 1.011770 
1.0102822 	 1.032850 
1.0102967 	 1.017890 
1.0103112 	 1.013620 
1.0103258 	 1.020520 
1.0103402 	 1.013930 
1.0103548 	 1.018320 
1.0103693 	 1.007870 
1.0103838 	 1.009250 
1.0103984 	 1.020600 
1.0104129 	 1.034190 
1.0104275 	 1.006580 
1.0104420 	 1.005420 
1.0104566 	 1.004580 
1.0104710 	 0.986315 
1.0104855 	 0.995183 
1.0105001 	 0.989553 
1.0105146 	 1.012150 
1.0105292 	 0.994117 
1.0105437 	 1.015870 
1.0105582 	 0.991942 
1.0105728 	 0.984667 
1.0105873 	 1.020510 
1.0106018 	 1.055080 
1.0106163 	 0.999823 
1.0106308 	 0.993791 
1.0106454 	 1.007530 
1.0106599 	 1.026940 
1.0106745 	 0.967856 
1.0106890 	 1.023180 
1.0107036 	 1.003340 
1.0107181 	 1.026760 
1.0107325 	 1.016330 
1.0107471 	 1.022880 
1.0107616 	 1.008790 
1.0107762 	 1.022520 
1.0107907 	 1.008660 
1.0108052 	 1.033150 
1.0108198 	 1.035840 
1.0108343 	 1.027940 
1.0108489 	 1.023270 
1.0108633 	 0.998451 
1.0108778 	 1.011970 
1.0108924 	 1.028350 
1.0109069 	 1.034910 
1.0109215 	 1.025920 
1.0109360 	 1.012400 
1.0109506 	 1.024650 
1.0109651 	 1.012060 
1.0109797 	 1.019960 
1.0109941 	 1.019310 
1.0110086 	 1.017320 
1.0110232 	 1.017530 
1.0110377 	 1.017910 
1.0110523 	 1.011020 
1.0110668 	 1.031420 
1.0110813 	 1.014710 
1.0110959 	 1.011520 
1.0111103 	 1.003020 
1.0111248 	 1.001450 
1.0111394 	 1.031500 
1.0111539 	 1.022520 
1.0111685 	 1.008770 
1.0111830 	 1.015080 
1.0111976 	 1.024590 
1.0112121 	 1.033440 
1.0112267 	 1.041320 
1.0112411 	 1.030230 
1.0112556 	 1.013270 
1.0112702 	 1.015390 
1.0112847 	 1.018020 
1.0112993 	 1.042900 
1.0113138 	 1.025430 
1.0113283 	 1.017680 
1.0113429 	 1.017750 
1.0113574 	 1.007650 
1.0113719 	 1.012570 
1.0113864 	 1.000700 
1.0114009 	 1.023150 
1.0114155 	 1.018570 
1.0114300 	 1.004920 
1.0114446 	 1.018160 
1.0114591 	 1.007600 
1.0114737 	 1.033660 
1.0114882 	 1.042380 
1.0115026 	 1.028040 
1.0115172 	 1.024540 
1.0115317 	 1.027190 
1.0115463 	 1.013970 
1.0115608 	 1.004460 
1.0115753 	 1.010070 
1.0115899 	 1.000410 
1.0116044 	 0.994914 
1.0116190 	 1.012920 
1.0116334 	 1.017060 
1.0116479 	 1.019410 
1.0116625 	 1.020790 
1.0116770 	 1.039290 
1.0116916 	 1.019530 
1.0117061 	 1.038170 
1.0117207 	 1.019610 
1.0117352 	 1.034710 
1.0117496 	 1.018520 
1.0117642 	 1.015160 
1.0117787 	 1.005390 
1.0117933 	 1.008370 
1.0118078 	 1.026140 
1.0118223 	 1.022200 
1.0118369 	 1.035980 
1.0118514 	 1.019570 
1.0118660 	 1.009050 
1.0118804 	 1.019380 
1.0118949 	 1.035090 
1.0119095 	 1.023440 
1.0119240 	 1.032730 
1.0119386 	 1.014790 
1.0119531 	 1.022230 
1.0119677 	 1.026840 
1.0119822 	 1.016710 
1.0119967 	 1.024350 
1.0120112 	 1.022710 
1.0120257 	 1.003000 
1.0120403 	 1.001430 
1.0120548 	 1.033640 
1.0120693 	 1.014560 
1.0120839 	 1.018340 
1.0120984 	 1.015950 
1.0121130 	 0.993184 
1.0121275 	 1.001610 
1.0121419 	 1.007830 
1.0121565 	 0.998433 
1.0121710 	 0.990562 
1.0121856 	 1.000130 
1.0122001 	 0.992792 
1.0122147 	 1.009310 
1.0122292 	 1.009180 
1.0122437 	 1.004120 
1.0122583 	 1.001880 
1.0122727 	 1.030990 
1.0122873 	 1.011970 
1.0123018 	 1.010080 
1.0123163 	 1.017430 
1.0123309 	 1.023120 
1.0123454 	 1.006070 
1.0123600 	 1.004210 
1.0123745 	 1.000350 
1.0123889 	 0.999667 
1.0124035 	 0.996077 
1.0124180 	 0.980140 
1.0124326 	 0.950368 
1.0124471 	 0.974322 
1.0124617 	 0.948119 
1.0124762 	 0.945205 
1.0124907 	 0.931018 
1.0125053 	 0.924440 
1.0125197 	 0.915646 
1.0125343 	 0.935946 
1.0125488 	 0.947853 
1.0125633 	 0.945532 
1.0125779 	 0.954161 
1.0125924 	 0.971033 
1.0126070 	 0.976037 
1.0126215 	 0.984324 
1.0126361 	 1.009220 
1.0126505 	 1.000370 
1.0126650 	 1.002990 
1.0126796 	 1.010000 
1.0126941 	 1.019370 
1.0127087 	 1.004400 
1.0127232 	 1.000220 
1.0127378 	 1.004740 
1.0127523 	 1.006920 
1.0127668 	 1.026460 
1.0127813 	 1.012030 
1.0127958 	 1.023730 
1.0128103 	 1.007480 
1.0128249 	 0.981097 
1.0128394 	 0.985976 
1.0128540 	 1.017680 
1.0128685 	 1.019270 
1.0128831 	 0.992847 
1.0128976 	 1.013270 
1.0129120 	 0.994484 
1.0129266 	 1.001190 
1.0129411 	 0.987785 
1.0129557 	 1.020800 
1.0129702 	 0.999576 
1.0129848 	 1.016910 
1.0129993 	 1.005880 
1.0130138 	 1.017950 
1.0130283 	 1.016170 
1.0130428 	 1.010920 
1.0130574 	 1.026280 
1.0130719 	 1.013250 
1.0130864 	 1.007710 
1.0131010 	 1.014490 
1.0131155 	 1.014730 
1.0131301 	 1.012060 
1.0131446 	 1.013560 
1.0131590 	 1.060300 
1.0131736 	 1.004420 
1.0131881 	 1.031320 
1.0132027 	 1.005460 
1.0132172 	 1.016490 
1.0132318 	 1.009760 
1.0132463 	 1.016330 
1.0132608 	 1.001320 
1.0132754 	 1.003650 
1.0132898 	 1.013400 
1.0133044 	 1.000510 
1.0133189 	 1.001730 
1.0133334 	 1.007160 
1.0133480 	 1.012870 
1.0133625 	 1.011330 
1.0133771 	 1.004680 
1.0133916 	 1.013520 
1.0134062 	 1.009760 
1.0134206 	 1.013940 
1.0134351 	 1.011500 
1.0134497 	 1.012680 
1.0134642 	 0.997161 
1.0134788 	 0.987484 
1.0134933 	 1.003180 
1.0135078 	 0.999838 
1.0135224 	 1.018030 
1.0135369 	 1.007360 
1.0135514 	 1.011380 
1.0135659 	 1.013560 
1.0135804 	 1.018520 
1.0135950 	 0.998784 
1.0136095 	 1.002270 
1.0136241 	 1.008800 
1.0136386 	 1.006800 
1.0136532 	 1.004810 
1.0136676 	 1.012480 
1.0136821 	 1.021120 
1.0136967 	 1.011090 
1.0137112 	 0.989630 
1.0137258 	 0.993920 
1.0137403 	 1.011260 
1.0137548 	 1.005040 
1.0137694 	 1.002600 
1.0137839 	 1.010600 
1.0137984 	 1.008750 
1.0138129 	 1.006600 
1.0138274 	 0.992363 
1.0138420 	 0.994364 
1.0138565 	 1.010550 
1.0138711 	 1.001290 
1.0138856 	 0.996662 
1.0139002 	 1.012630 
1.0139147 	 1.017030 
1.0139291 	 1.001780 
1.0139437 	 1.010520 
1.0139582 	 1.007830 
1.0139728 	 1.003500 
1.0139873 	 1.006730 
1.0140018 	 0.997567 
1.0140164 	 1.019310 
1.0140309 	 1.005660 
1.0140455 	 1.022040 
1.0140599 	 1.015760 
1.0140744 	 1.022450 
1.0140890 	 1.018840 
1.0141035 	 1.013920 
1.0141181 	 1.000190 
1.0141326 	 0.997976 
1.0141472 	 0.996992 
1.0141617 	 1.011880 
1.0141762 	 1.002940 
1.0141907 	 0.999310 
1.0142052 	 0.998834 
1.0142198 	 1.008480 
1.0142343 	 1.006010 
1.0142488 	 1.008710 
1.0142634 	 1.009440 
1.0142779 	 0.998454 
1.0142925 	 0.991896 
1.0143070 	 1.014550 
1.0143214 	 1.001060 
1.0143360 	 0.999399 
1.0143505 	 1.007540 
1.0143651 	 0.987835 
1.0143796 	 0.988966 
1.0143942 	 0.999422 
1.0144087 	 0.990033 
1.0144233 	 0.999991 
1.0144377 	 1.012300 
1.0144522 	 1.009790 
1.0144668 	 1.005880 
1.0144813 	 1.008450 
1.0144958 	 1.003910 
1.0145104 	 1.001500 
1.0145249 	 1.013300 
1.0145395 	 1.005860 
1.0145540 	 1.011640 
1.0145684 	 0.997283 
1.0145830 	 0.986786 
1.0145975 	 0.978916 
1.0146121 	 0.964204 
1.0146266 	 0.972894 
1.0146412 	 0.953785 
1.0146557 	 0.969844 
1.0146703 	 0.971394 
1.0146848 	 0.961154 
1.0146992 	 0.970459 
1.0147138 	 0.974171 
1.0147283 	 0.961028 
1.0147429 	 0.980306 
1.0147574 	 0.984996 
1.0147719 	 0.999616 
1.0147865 	 0.994442 
1.0148010 	 0.999969 
1.0148156 	 1.000060 
1.0148300 	 0.994040 
1.0148445 	 0.999556 
1.0148591 	 0.999458 
1.0148736 	 1.003230 
1.0148882 	 1.016290 
1.0149027 	 1.011430 
1.0149173 	 1.003140 
1.0149318 	 1.009670 
1.0149463 	 0.997982 
1.0149608 	 1.000290 
1.0149753 	 1.011030 
1.0149899 	 1.012970 
1.0150044 	 1.011280 
1.0150189 	 1.007570 
1.0150335 	 1.009280 
1.0150480 	 1.000160 
1.0150626 	 1.011050 
1.0150770 	 1.011620 
1.0150915 	 1.013330 
1.0151061 	 1.010670 
1.0151206 	 1.020750 
1.0151352 	 1.014730 
1.0151497 	 1.005380 
1.0151643 	 1.007820 
1.0151788 	 1.010180 
1.0151933 	 1.003010 
1.0152078 	 1.011920 
1.0152223 	 1.005140 
1.0152369 	 0.997734 
1.0152514 	 0.993548 
1.0152659 	 0.996906 
1.0152805 	 1.012640 
1.0152950 	 1.013120 
1.0153096 	 1.002440 
1.0153241 	 1.001330 
1.0153385 	 0.997647 
1.0153531 	 1.000360 
1.0153676 	 1.002820 
1.0153822 	 0.993532 
1.0153967 	 0.996898 
1.0154113 	 1.001820 
1.0154258 	 0.997610 
1.0154403 	 0.993466 
1.0154549 	 1.000070 
1.0154693 	 1.001280 
1.0154839 	 0.999452 
1.0154984 	 1.003270 
1.0155129 	 1.000480 
1.0155275 	 1.005460 
1.0155420 	 1.006430 
1.0155566 	 1.006000 
1.0155711 	 1.002830 
1.0155857 	 0.995731 
1.0156001 	 1.003850 
1.0156146 	 0.996491 
1.0156292 	 0.987938 
1.0156437 	 0.992132 
1.0156583 	 0.995218 
1.0156728 	 1.003310 
1.0156873 	 0.998726 
1.0157019 	 0.991486 
1.0157163 	 0.996119 
1.0157309 	 1.000130 
1.0157454 	 0.999102 
1.0157599 	 1.003140 
1.0157745 	 1.009320 
1.0157890 	 1.005890 
1.0158036 	 0.993125 
1.0158181 	 1.008460 
1.0158327 	 0.992138 
1.0158471 	 0.987999 
1.0158616 	 1.005130 
1.0158762 	 0.996334 
1.0158907 	 0.995009 
1.0159053 	 0.999417 
1.0159198 	 1.005710 
1.0159343 	 1.008810 
1.0159489 	 0.997998 
1.0159634 	 1.000790 
1.0159779 	 1.003390 
1.0159924 	 1.002550 
1.0160069 	 0.996009 
1.0160215 	 1.002540 
1.0160360 	 1.001160 
1.0160506 	 0.995567 
1.0160651 	 0.994938 
1.0160797 	 0.992037 
1.0160942 	 1.008910 
1.0161086 	 1.005530 
1.0161232 	 0.997267 
1.0161377 	 1.003180 
1.0161523 	 1.004700 
1.0161668 	 1.006930 
1.0161813 	 1.005640 
1.0161959 	 1.008610 
1.0162104 	 0.993245 
1.0162250 	 1.002250 
1.0162394 	 1.008960 
1.0162539 	 1.004630 
1.0162685 	 0.993170 
1.0162830 	 1.004540 
1.0162976 	 1.002070 
1.0163121 	 1.001320 
1.0163267 	 1.001020 
1.0163412 	 1.001590 
1.0163558 	 1.007310 
1.0163702 	 0.997893 
1.0163847 	 0.998288 
1.0163993 	 0.999984 
1.0164138 	 0.989659 
1.0164284 	 1.000540 
1.0164429 	 1.009800 
1.0164574 	 1.005400 
1.0164720 	 0.994781 
1.0164864 	 0.998525 
1.0165009 	 1.004910 
1.0165155 	 0.997062 
1.0165300 	 1.004640 
1.0165446 	 1.002110 
1.0165591 	 0.997514 
1.0165737 	 0.994796 
1.0165882 	 1.001480 
1.0166028 	 0.993683 
1.0166172 	 0.998475 
1.0166317 	 1.012240 
1.0166463 	 1.012940 
1.0166608 	 1.000790 
1.0166754 	 1.006510 
1.0166899 	 0.991301 
1.0167044 	 1.000640 
1.0167190 	 0.990204 
1.0167335 	 0.992521 
1.0167480 	 1.000450 
1.0167625 	 1.004600 
1.0167770 	 1.002900 
1.0167916 	 0.992925 
1.0168061 	 0.981772 
1.0168207 	 0.998975 
1.0168352 	 1.001730 
1.0168498 	 1.001920 
1.0168643 	 0.995348 
1.0168787 	 0.998837 
1.0168933 	 1.000600 
1.0169078 	 1.014450 
1.0169224 	 1.007320 
1.0169369 	 1.006930 
1.0169514 	 0.996296 
1.0169660 	 1.004670 
1.0169805 	 0.988227 
1.0169951 	 0.995505 
1.0170095 	 1.002880 
1.0170240 	 1.004190 
1.0170386 	 1.001540 
1.0170531 	 0.998564 
1.0170677 	 0.992176 
1.0170822 	 1.003260 
1.0170968 	 1.003270 
1.0171113 	 1.008670 
1.0171257 	 0.998890 
1.0171403 	 1.060930 
1.0171548 	 1.000990 
1.0171694 	 0.990541 
1.0171839 	 0.989906 
1.0171984 	 0.998614 
1.0172130 	 1.005500 
1.0172275 	 1.008050 
1.0172421 	 1.002440 
1.0172565 	 1.010180 
1.0172710 	 0.996011 
1.0172856 	 1.005770 
1.0173001 	 0.993779 
1.0173147 	 0.993237 
1.0173292 	 0.995828 
1.0173438 	 1.003170 
1.0173583 	 1.000480 
1.0173728 	 1.007290 
1.0173873 	 0.998625 
1.0174018 	 0.994289 
1.0174164 	 0.989339 
1.0174309 	 0.998214 
1.0174454 	 0.995124 
1.0174600 	 1.005090 
1.0174745 	 0.998815 
1.0174891 	 1.000970 
1.0175036 	 0.999205 
1.0175180 	 0.998407 
1.0175326 	 1.000080 
1.0175471 	 1.000880 
1.0175617 	 1.000310 
1.0175762 	 1.004610 
1.0175908 	 1.001680 
1.0176053 	 0.997746 
1.0176198 	 0.994202 
1.0176344 	 1.000990 
1.0176488 	 1.001710 
1.0176634 	 1.004030 
1.0176779 	 1.003120 
1.0176924 	 1.002420 
1.0177070 	 1.001960 
1.0177215 	 1.001740 
1.0177361 	 0.997667 
1.0177506 	 1.000660 
1.0177650 	 1.001690 
1.0177796 	 0.994556 
1.0177941 	 0.997575 
1.0178087 	 0.995345 
1.0178232 	 1.006570 
1.0178378 	 1.000300 
1.0178523 	 1.008660 
1.0178668 	 1.007010 
1.0178814 	 0.998329 
1.0178958 	 1.000890 
1.0179104 	 1.003880 
1.0179249 	 0.999354 
1.0179394 	 1.011790 
1.0179540 	 1.001710 
1.0179685 	 1.004730 
1.0179831 	 1.001180 
1.0179976 	 1.003080 
1.0180122 	 1.005630 
1.0180266 	 1.008810 
1.0180411 	 0.992175 
1.0180557 	 0.999791 
1.0180702 	 0.994500 
1.0180848 	 0.999612 
1.0180993 	 0.993103 
1.0181139 	 0.998869 
1.0181284 	 0.993208 
1.0181429 	 0.990517 
1.0181574 	 1.001430 
1.0181719 	 1.004560 
1.0181865 	 1.011510 
1.0182010 	 1.006470 
1.0182155 	 0.991521 
1.0182301 	 0.996708 
1.0182446 	 0.995237 
1.0182592 	 1.000690 
1.0182737 	 0.998048 
1.0182881 	 1.000640 
1.0183027 	 0.995323 
1.0183172 	 0.985712 
1.0183318 	 0.993341 
1.0183463 	 0.993982 
1.0183609 	 0.995692 
1.0183754 	 1.000380 
1.0183899 	 0.998480 
1.0184044 	 0.995606 
1.0184189 	 0.996167 
1.0184335 	 0.998543 
1.0184480 	 1.001530 
1.0184625 	 0.994008 
1.0184771 	 1.003870 
1.0184916 	 1.001320 
1.0185062 	 0.992598 
1.0185207 	 0.993400 
1.0185351 	 0.996721 
1.0185497 	 0.995493 
1.0185642 	 0.999486 
1.0185788 	 0.993545 
1.0185933 	 0.996922 
1.0186079 	 0.997240 
1.0186224 	 0.997786 
1.0186369 	 0.999758 
1.0186515 	 0.996844 
1.0186659 	 0.992832 
1.0186805 	 0.997232 
1.0186950 	 0.993663 
1.0187095 	 0.997084 
1.0187241 	 0.997579 
1.0187386 	 0.999672 
1.0187532 	 0.992590 
1.0187677 	 0.998454 
1.0187823 	 0.995539 
1.0187967 	 0.996502 
1.0188112 	 0.996203 
1.0188258 	 1.002210 
1.0188403 	 1.001960 
1.0188549 	 1.002880 
1.0188694 	 1.000540 
1.0188839 	 1.002740 
1.0188985 	 0.983817 
1.0189130 	 0.991871 
1.0189275 	 1.003480 
1.0189420 	 1.006830 
1.0189565 	 0.999840 
1.0189711 	 0.998504 
1.0189856 	 0.994535 
1.0190002 	 0.982948 
1.0190147 	 0.995254 
1.0190293 	 0.999103 
1.0190437 	 1.008570 
1.0190582 	 0.999083 
1.0190728 	 0.997427 
1.0190873 	 0.999865 
1.0191019 	 0.996594 
1.0191164 	 0.993683 
1.0191309 	 1.004420 
1.0191455 	 1.001590 
1.0191600 	 1.001090 
1.0191745 	 0.998121 
1.0191890 	 0.998661 
1.0192035 	 1.000100 
1.0192181 	 0.998670 
1.0192326 	 0.999824 
1.0192472 	 0.994935 
1.0192617 	 1.004120 
1.0192763 	 0.995483 
1.0192908 	 0.991104 
1.0193052 	 0.997708 
1.0193198 	 0.999872 
1.0193343 	 0.989593 
1.0193489 	 0.990333 
1.0193634 	 0.992110 
1.0193779 	 0.988570 
1.0193925 	 0.993867 
1.0194070 	 0.987898 
1.0194216 	 0.982217 
1.0194360 	 0.978257 
1.0194505 	 0.980845 
1.0194651 	 0.983256 
1.0194796 	 0.989064 
1.0194942 	 0.986952 
1.0195087 	 0.987686 
1.0195233 	 0.990011 
1.0195378 	 0.999158 
1.0195524 	 0.989226 
1.0195668 	 0.998634 
1.0195813 	 0.994855 
1.0195959 	 0.997575 
1.0196104 	 0.994201 
1.0196249 	 1.005140 
1.0196395 	 0.999476 
1.0196540 	 1.006180 
1.0196686 	 0.997281 
1.0196831 	 0.999201 
1.0196975 	 0.993186 
1.0197121 	 1.000950 
1.0197266 	 0.995255 
1.0197412 	 0.997950 
1.0197557 	 1.000650 
1.0197703 	 0.993013 
1.0197848 	 0.995191 
1.0197994 	 0.993721 
1.0198138 	 0.994039 
1.0198283 	 0.993794 
1.0198429 	 0.996903 
1.0198574 	 0.992815 
1.0198720 	 0.997364 
1.0198865 	 1.000520 
1.0199010 	 0.998787 
1.0199156 	 0.995305 
1.0199301 	 0.992759 
1.0199445 	 0.994986 
1.0199591 	 0.993665 
1.0199736 	 0.995140 
1.0199882 	 0.995645 
1.0200027 	 0.998479 
1.0200173 	 0.999535 
1.0200318 	 1.000940 
1.0200464 	 0.999980 
1.0200609 	 0.994643 
1.0200753 	 0.997241 
1.0200899 	 0.992405 
1.0201044 	 1.006280 
1.0201190 	 0.993430 
1.0201335 	 0.998950 
1.0201480 	 0.982273 
1.0201626 	 0.992932 
1.0201771 	 0.989351 
1.0201917 	 0.990498 
1.0202061 	 0.993461 
1.0202206 	 0.992769 
1.0202352 	 0.991834 
1.0202497 	 0.998546 
1.0202643 	 0.997745 
1.0202788 	 0.996540 
1.0202934 	 0.998358 
1.0203079 	 0.997920 
1.0203224 	 0.993626 
1.0203369 	 1.002000 
1.0203514 	 0.995696 
1.0203660 	 0.990037 
1.0203805 	 0.993013 
1.0203950 	 0.996556 
1.0204096 	 1.001930 
1.0204241 	 0.996739 
1.0204387 	 0.992040 
1.0204531 	 0.991805 
1.0204676 	 0.994003 
1.0204822 	 0.989642 
1.0204967 	 0.987884 
1.0205113 	 0.992887 
1.0205258 	 0.990153 
1.0205404 	 0.987904 
1.0205549 	 0.993575 
1.0205694 	 0.990722 
1.0205839 	 0.984804 
1.0205984 	 0.997466 
1.0206130 	 0.991064 
1.0206275 	 0.988131 
1.0206420 	 0.995527 
1.0206566 	 0.990741 
1.0206711 	 0.986199 
1.0206857 	 0.996438 
1.0207002 	 0.993737 
1.0207146 	 0.990830 
1.0207292 	 0.995157 
1.0207437 	 0.994555 
1.0207583 	 0.991337 
1.0207728 	 0.986130 
1.0207874 	 0.983106 
1.0208019 	 0.997954 
1.0208164 	 1.000860 
1.0208310 	 0.993540 
1.0208454 	 0.988954 
1.0208600 	 0.987945 
1.0208745 	 0.988667 
1.0208890 	 0.993860 
1.0209036 	 0.988692 
1.0209181 	 0.990657 
1.0209327 	 0.995388 
1.0209472 	 0.993759 
1.0209618 	 0.982872 
1.0209762 	 0.993387 
1.0209907 	 0.988173 
1.0210053 	 0.986257 
1.0210198 	 1.000950 
1.0210344 	 0.992498 
1.0210489 	 0.985774 
1.0210634 	 0.996563 
1.0210780 	 0.983514 
1.0210924 	 0.988419 
1.0211070 	 0.992546 
1.0211215 	 0.992718 
1.0211360 	 0.988381 
1.0211506 	 0.990556 
1.0211651 	 0.987532 
1.0211797 	 0.988197 
1.0211942 	 0.991414 
1.0212088 	 0.991942 
1.0212232 	 0.986537 
1.0212377 	 0.989103 
1.0212523 	 0.986955 
1.0212668 	 0.982566 
1.0212814 	 0.986272 
1.0212959 	 0.984608 
1.0213104 	 0.988374 
1.0213250 	 0.989412 
1.0213395 	 0.987054 
1.0213540 	 0.986053 
1.0213685 	 0.989390 
1.0213830 	 0.997415 
1.0213976 	 0.990353 
1.0214121 	 0.978464 
1.0214267 	 0.986500 
1.0214412 	 0.982794 
1.0214558 	 0.979164 
1.0214703 	 0.989587 
1.0214847 	 0.983558 
1.0214993 	 0.980728 
1.0215138 	 0.979325 
1.0215284 	 0.997230 
1.0215429 	 0.989496 
1.0215575 	 0.984705 
1.0215720 	 0.993297 
1.0215865 	 0.991910 
1.0216011 	 0.987958 
1.0216155 	 0.989360 
1.0216300 	 0.986434 
1.0216446 	 0.981532 
1.0216591 	 0.980209 
1.0216737 	 0.967587 
1.0216882 	 0.962435 
1.0217028 	 0.952424 
1.0217173 	 0.943847 
1.0217317 	 0.939552 
1.0217463 	 0.940764 
1.0217608 	 0.938235 
1.0217754 	 0.935524 
1.0217899 	 0.942187 
1.0218045 	 0.941688 
1.0218190 	 0.944142 
1.0218335 	 0.944794 
1.0218481 	 0.960681 
1.0218625 	 0.967734 
1.0218771 	 0.987755 
1.0218916 	 0.971968 
1.0219061 	 0.971439 
1.0219207 	 0.972967 
1.0219352 	 0.981271 
1.0219498 	 0.981194 
1.0219643 	 0.982326 
1.0219789 	 0.981169 
1.0219933 	 0.980223 
1.0220078 	 0.979827 
1.0220224 	 0.987172 
1.0220369 	 0.988493 
1.0220515 	 0.982702 
1.0220660 	 0.981272 
1.0220805 	 0.988761 
1.0220951 	 0.985105 
1.0221096 	 0.982199 
1.0221241 	 0.981859 
1.0221386 	 0.987273 
1.0221531 	 0.986267 
1.0221677 	 0.988173 
1.0221822 	 0.977471 
1.0221968 	 0.984568 
1.0222113 	 0.979317 
1.0222259 	 0.981085 
1.0222404 	 0.984630 
1.0222548 	 0.993734 
1.0222694 	 0.967348 
1.0222839 	 0.986595 
1.0222985 	 0.991621 
1.0223130 	 0.982003 
1.0223275 	 0.986175 
1.0223421 	 0.978715 
1.0223566 	 0.985273 
1.0223711 	 0.979440 
1.0223856 	 0.988127 
1.0224001 	 0.979922 
1.0224147 	 0.988860 
1.0224292 	 0.995389 
1.0224438 	 0.978140 
1.0224583 	 0.976027 
1.0224729 	 0.972173 
1.0224874 	 0.984781 
1.0225018 	 0.983257 
1.0225164 	 0.992833 
1.0225309 	 0.983236 
1.0225455 	 0.982953 
1.0225600 	 0.985092 
1.0225745 	 0.987352 
1.0225891 	 0.984576 
1.0226036 	 0.979534 
1.0226182 	 0.980002 
1.0226326 	 0.970484 
1.0226471 	 0.979475 
1.0226617 	 0.996134 
1.0226762 	 0.999086 
1.0226908 	 0.992472 
1.0227053 	 0.977064 
1.0227199 	 0.965683 
1.0227344 	 0.969813 
1.0227489 	 0.979656 
1.0227634 	 0.979481 
1.0227779 	 0.981056 
1.0227925 	 0.980757 
1.0228070 	 0.982116 
1.0228215 	 0.975471 
1.0228361 	 0.972658 
1.0228506 	 0.970195 
1.0228652 	 0.972442 
1.0228797 	 0.980856 
1.0228941 	 0.988275 
1.0229087 	 0.968508 
1.0229232 	 0.990914 
1.0229378 	 0.989741 
1.0229523 	 0.980190 
1.0229669 	 0.965298 
1.0229814 	 0.977208 
1.0229959 	 0.974590 
1.0230105 	 0.992999 
1.0230249 	 0.993161 
1.0230395 	 0.978820 
1.0230540 	 0.977046 
1.0230685 	 0.959703 
1.0230831 	 0.968772 
1.0230976 	 0.970374 
1.0231122 	 0.970676 
1.0231267 	 0.974001 
1.0231411 	 0.973730 
1.0231557 	 0.986644 
1.0231702 	 0.977163 
1.0231848 	 0.965319 
1.0231993 	 0.969912 
1.0232139 	 0.980941 
1.0232284 	 0.965710 
1.0232430 	 0.972304 
1.0232575 	 0.963403 
1.0232719 	 0.981098 
1.0232865 	 0.999246 
1.0233010 	 1.000710 
1.0233155 	 0.974573 
1.0233301 	 0.976650 
1.0233446 	 0.968083 
1.0233592 	 0.979049 
1.0233737 	 0.992644 
1.0233883 	 0.991058 
1.0234027 	 0.988180 
1.0234172 	 0.982165 
1.0234318 	 0.993638 
1.0234463 	 0.994672 
1.0234609 	 0.989635 
1.0234754 	 0.987944 
1.0234900 	 0.988082 
1.0235045 	 0.997269 
1.0235190 	 0.999629 


==> anc/HD21770/HD21770_76.dat <==
0.9958181 	 1.015630 
0.9958324 	 1.022880 
0.9958468 	 1.045390 
0.9958611 	 1.048920 
0.9958754 	 1.029870 
0.9958897 	 1.038540 
0.9959039 	 1.035270 
0.9959182 	 1.006950 
0.9959325 	 1.003950 
0.9959468 	 0.995235 
0.9959611 	 1.041310 
0.9959754 	 1.041190 
0.9959897 	 1.021310 
0.9960041 	 1.003230 
0.9960184 	 1.053610 
0.9960327 	 1.030500 
0.9960470 	 0.954825 
0.9960612 	 0.994480 
0.9960755 	 1.024130 
0.9960898 	 1.013680 
0.9961041 	 1.000830 
0.9961184 	 0.993303 
0.9961327 	 1.039920 
0.9961470 	 1.055100 
0.9961613 	 1.016490 
0.9961756 	 0.988740 
0.9961899 	 1.000450 
0.9962043 	 1.041490 
0.9962186 	 1.040700 
0.9962328 	 1.011930 
0.9962471 	 0.993867 
0.9962614 	 1.019170 
0.9962757 	 1.036070 
0.9962900 	 1.038100 
0.9963043 	 1.047420 
0.9963186 	 1.044070 
0.9963329 	 1.002160 
0.9963473 	 1.016470 
0.9963616 	 1.000510 
0.9963759 	 1.007910 
0.9963902 	 1.032050 
0.9964044 	 1.055170 
0.9964187 	 1.010460 
0.9964330 	 1.020890 
0.9964473 	 1.012890 
0.9964616 	 1.028060 
0.9964759 	 1.026690 
0.9964902 	 1.078510 
0.9965046 	 1.018210 
0.9965188 	 1.019650 
0.9965332 	 1.001650 
0.9965475 	 0.999581 
0.9965617 	 1.021340 
0.9965760 	 1.040110 
0.9965903 	 1.004210 
0.9966046 	 1.006380 
0.9966189 	 1.000510 
0.9966332 	 0.999483 
0.9966475 	 0.990054 
0.9966618 	 0.981154 
0.9966761 	 1.004100 
0.9966905 	 1.031780 
0.9967048 	 1.011250 
0.9967191 	 1.027880 
0.9967333 	 1.048430 
0.9967476 	 1.033190 
0.9967619 	 0.999703 
0.9967762 	 1.028650 
0.9967905 	 1.021090 
0.9968048 	 0.987483 
0.9968191 	 1.013120 
0.9968334 	 1.013860 
0.9968478 	 1.007300 
0.9968621 	 1.014730 
0.9968764 	 1.006980 
0.9968907 	 0.996915 
0.9969049 	 0.998356 
0.9969192 	 1.034120 
0.9969335 	 1.008910 
0.9969478 	 1.012660 
0.9969621 	 1.031680 
0.9969764 	 0.995026 
0.9969907 	 1.013220 
0.9970050 	 1.019860 
0.9970193 	 1.007710 
0.9970337 	 1.004050 
0.9970480 	 1.027810 
0.9970622 	 1.043480 
0.9970765 	 1.010690 
0.9970908 	 1.035860 
0.9971051 	 1.026200 
0.9971194 	 0.994091 
0.9971337 	 1.013380 
0.9971480 	 1.032290 
0.9971623 	 1.036060 
0.9971766 	 1.004220 
0.9971910 	 1.009200 
0.9972053 	 1.025820 
0.9972196 	 1.035690 
0.9972338 	 1.017510 
0.9972481 	 1.039300 
0.9972624 	 1.026470 
0.9972767 	 0.985509 
0.9972910 	 1.023210 
0.9973053 	 0.997643 
0.9973196 	 1.021520 
0.9973339 	 1.021200 
0.9973483 	 1.043990 
0.9973625 	 1.053250 
0.9973769 	 1.031070 
0.9973912 	 1.025610 
0.9974054 	 0.998897 
0.9974197 	 1.010560 
0.9974340 	 1.017850 
0.9974483 	 1.003700 
0.9974626 	 1.037990 
0.9974769 	 1.009330 
0.9974912 	 1.024460 
0.9975055 	 1.004450 
0.9975198 	 1.019680 
0.9975342 	 1.020290 
0.9975485 	 1.010880 
0.9975627 	 1.027720 
0.9975770 	 1.024330 
0.9975913 	 1.015960 
0.9976056 	 1.027630 
0.9976199 	 1.011090 
0.9976342 	 1.033170 
0.9976485 	 1.021940 
0.9976628 	 1.022690 
0.9976772 	 1.023740 
0.9976915 	 1.009840 
0.9977058 	 0.983361 
0.9977201 	 0.996345 
0.9977343 	 1.029490 
0.9977486 	 1.025640 
0.9977629 	 0.997033 
0.9977772 	 0.995796 
0.9977915 	 1.003890 
0.9978058 	 1.005320 
0.9978201 	 1.015460 
0.9978344 	 1.022750 
0.9978487 	 1.051520 
0.9978630 	 1.006760 
0.9978774 	 1.016360 
0.9978917 	 1.019470 
0.9979059 	 1.018020 
0.9979202 	 1.000830 
0.9979345 	 0.997888 
0.9979488 	 1.005460 
0.9979631 	 1.024890 
0.9979774 	 0.997065 
0.9979917 	 1.027550 
0.9980060 	 1.025880 
0.9980204 	 1.017180 
0.9980347 	 1.029950 
0.9980490 	 1.029530 
0.9980632 	 1.026430 
0.9980775 	 1.018810 
0.9980918 	 1.004160 
0.9981061 	 1.038560 
0.9981204 	 1.020870 
0.9981347 	 1.013110 
0.9981490 	 0.997872 
0.9981633 	 1.000300 
0.9981777 	 1.002350 
0.9981920 	 1.014950 
0.9982063 	 1.026800 
0.9982206 	 1.046990 
0.9982348 	 1.004140 
0.9982491 	 1.012040 
0.9982634 	 1.022320 
0.9982777 	 1.030790 
0.9982920 	 1.031810 
0.9983063 	 1.016610 
0.9983206 	 0.998911 
0.9983349 	 1.015240 
0.9983492 	 1.020450 
0.9983635 	 1.007540 
0.9983779 	 1.017170 
0.9983922 	 1.002950 
0.9984064 	 1.044570 
0.9984207 	 1.022960 
0.9984350 	 1.011380 
0.9984493 	 0.996226 
0.9984636 	 1.018160 
0.9984779 	 1.015670 
0.9984922 	 1.010350 
0.9985065 	 1.013980 
0.9985209 	 1.019800 
0.9985352 	 1.015890 
0.9985495 	 1.030990 
0.9985637 	 1.011080 
0.9985780 	 1.043940 
0.9985923 	 1.030050 
0.9986066 	 1.015450 
0.9986209 	 1.022530 
0.9986352 	 1.030460 
0.9986495 	 1.011390 
0.9986638 	 1.015570 
0.9986782 	 1.015160 
0.9986924 	 1.048000 
0.9987068 	 1.017010 
0.9987211 	 1.030050 
0.9987353 	 1.008670 
0.9987496 	 0.999905 
0.9987639 	 1.008450 
0.9987782 	 1.013580 
0.9987925 	 1.009540 
0.9988068 	 1.015050 
0.9988211 	 1.003190 
0.9988354 	 1.018260 
0.9988497 	 1.020530 
0.9988641 	 1.018800 
0.9988784 	 1.040250 
0.9988927 	 1.021680 
0.9989069 	 1.010740 
0.9989212 	 1.028640 
0.9989355 	 1.025900 
0.9989498 	 1.010660 
0.9989641 	 1.038650 
0.9989784 	 1.043420 
0.9989927 	 1.006300 
0.9990071 	 0.991485 
0.9990214 	 1.029240 
0.9990357 	 1.013920 
0.9990500 	 1.027810 
0.9990642 	 1.035950 
0.9990785 	 1.029140 
0.9990928 	 1.042010 
0.9991071 	 1.014440 
0.9991214 	 1.026320 
0.9991357 	 1.027860 
0.9991500 	 1.028080 
0.9991643 	 1.035440 
0.9991786 	 1.039940 
0.9991929 	 1.025850 
0.9992073 	 1.014730 
0.9992216 	 1.018000 
0.9992358 	 1.023990 
0.9992501 	 1.024790 
0.9992644 	 1.027570 
0.9992787 	 1.021880 
0.9992930 	 1.013350 
0.9993073 	 1.028870 
0.9993216 	 1.024720 
0.9993359 	 1.026650 
0.9993502 	 1.010350 
0.9993646 	 1.003170 
0.9993789 	 0.996599 
0.9993932 	 1.015930 
0.9994074 	 0.979802 
0.9994217 	 1.006780 
0.9994360 	 1.005480 
0.9994503 	 1.001120 
0.9994646 	 1.001050 
0.9994789 	 1.011620 
0.9994932 	 1.016920 
0.9995076 	 1.009300 
0.9995219 	 1.017310 
0.9995362 	 1.019130 
0.9995505 	 0.999418 
0.9995647 	 1.012840 
0.9995790 	 1.030350 
0.9995933 	 1.027930 
0.9996076 	 1.016930 
0.9996219 	 1.022950 
0.9996362 	 1.008330 
0.9996505 	 1.011320 
0.9996648 	 1.021300 
0.9996791 	 1.022920 
0.9996934 	 1.024670 
0.9997078 	 1.031020 
0.9997221 	 1.021490 
0.9997363 	 1.022750 
0.9997506 	 1.012910 
0.9997649 	 1.013710 
0.9997792 	 1.012110 
0.9997935 	 1.000510 
0.9998078 	 1.008510 
0.9998221 	 1.004140 
0.9998364 	 1.002250 
0.9998508 	 1.002470 
0.9998651 	 1.009100 
0.9998794 	 1.001260 
0.9998937 	 0.994591 
0.9999079 	 0.988481 
0.9999222 	 0.986051 
0.9999365 	 0.986994 
0.9999508 	 1.017830 
0.9999651 	 1.024810 
0.9999794 	 1.023510 
0.9999937 	 1.007700 
1.0000080 	 1.038820 
1.0000223 	 1.032340 
1.0000366 	 1.014060 
1.0000509 	 1.016130 
1.0000652 	 1.030890 
1.0000795 	 1.016490 
1.0000938 	 1.021580 
1.0001081 	 1.015130 
1.0001224 	 1.018880 
1.0001367 	 1.010330 
1.0001510 	 1.024860 
1.0001653 	 1.017130 
1.0001796 	 1.013840 
1.0001940 	 1.032000 
1.0002083 	 1.039200 
1.0002226 	 1.019000 
1.0002369 	 1.023070 
1.0002512 	 1.020170 
1.0002655 	 1.030600 
1.0002798 	 1.018350 
1.0002941 	 1.013700 
1.0003084 	 1.024090 
1.0003226 	 1.017310 
1.0003369 	 1.003950 
1.0003512 	 1.023060 
1.0003655 	 1.018240 
1.0003798 	 1.020360 
1.0003941 	 1.025310 
1.0004084 	 1.027840 
1.0004227 	 1.004850 
1.0004370 	 0.999936 
1.0004513 	 1.003530 
1.0004656 	 1.028450 
1.0004799 	 1.010620 
1.0004942 	 1.020440 
1.0005085 	 1.031850 
1.0005229 	 1.028880 
1.0005372 	 1.025830 
1.0005515 	 1.017660 
1.0005658 	 1.010010 
1.0005801 	 1.025060 
1.0005944 	 1.006370 
1.0006087 	 1.018610 
1.0006230 	 1.020920 
1.0006373 	 1.021620 
1.0006515 	 1.032540 
1.0006658 	 1.025880 
1.0006801 	 1.019850 
1.0006944 	 1.010080 
1.0007087 	 1.017310 
1.0007230 	 1.009460 
1.0007373 	 1.023790 
1.0007516 	 1.030440 
1.0007659 	 1.019920 
1.0007802 	 1.022500 
1.0007945 	 1.018050 
1.0008088 	 1.025220 
1.0008231 	 1.015020 
1.0008374 	 1.013700 
1.0008518 	 1.010140 
1.0008661 	 1.012910 
1.0008804 	 1.017070 
1.0008947 	 1.022270 
1.0009090 	 1.005260 
1.0009233 	 1.029160 
1.0009376 	 1.024860 
1.0009519 	 1.019150 
1.0009662 	 1.018620 
1.0009804 	 1.023730 
1.0009947 	 1.014150 
1.0010090 	 1.011280 
1.0010233 	 1.030600 
1.0010376 	 1.021870 
1.0010519 	 1.020460 
1.0010662 	 1.023550 
1.0010805 	 1.034540 
1.0010948 	 1.023470 
1.0011091 	 1.017440 
1.0011234 	 1.012520 
1.0011377 	 1.024500 
1.0011520 	 1.023010 
1.0011663 	 1.015350 
1.0011806 	 1.009370 
1.0011950 	 1.012010 
1.0012093 	 1.005770 
1.0012236 	 1.007210 
1.0012379 	 1.009460 
1.0012522 	 1.001550 
1.0012665 	 1.008840 
1.0012808 	 1.018810 
1.0012951 	 1.008450 
1.0013094 	 1.008870 
1.0013236 	 1.013720 
1.0013379 	 1.012370 
1.0013522 	 1.012900 
1.0013665 	 1.016580 
1.0013808 	 1.005770 
1.0013951 	 1.004520 
1.0014094 	 1.006950 
1.0014237 	 1.010860 
1.0014380 	 1.001890 
1.0014523 	 1.011890 
1.0014666 	 1.016150 
1.0014809 	 1.026090 
1.0014952 	 1.015050 
1.0015095 	 1.007720 
1.0015239 	 1.015430 
1.0015382 	 1.002380 
1.0015525 	 1.019480 
1.0015668 	 1.011840 
1.0015811 	 1.018040 
1.0015954 	 1.020780 
1.0016097 	 1.021580 
1.0016240 	 1.025180 
1.0016383 	 1.012650 
1.0016525 	 1.033040 
1.0016668 	 1.017970 
1.0016811 	 1.018310 
1.0016954 	 1.009360 
1.0017097 	 1.011920 
1.0017240 	 1.012410 
1.0017383 	 1.020310 
1.0017526 	 1.010950 
1.0017669 	 1.001420 
1.0017812 	 0.998634 
1.0017955 	 0.994214 
1.0018098 	 1.009500 
1.0018241 	 1.008860 
1.0018384 	 1.017070 
1.0018528 	 1.021370 
1.0018671 	 1.015070 
1.0018814 	 1.014670 
1.0018957 	 1.012800 
1.0019100 	 1.010870 
1.0019243 	 1.002620 
1.0019386 	 1.014960 
1.0019529 	 1.010590 
1.0019672 	 1.007280 
1.0019814 	 1.028850 
1.0019957 	 1.013250 
1.0020100 	 1.004170 
1.0020243 	 0.997161 
1.0020386 	 0.999313 
1.0020529 	 0.997923 
1.0020672 	 1.006870 
1.0020815 	 1.019690 
1.0020958 	 1.014120 
1.0021101 	 1.005060 
1.0021244 	 1.005720 
1.0021387 	 1.002190 
1.0021530 	 1.003790 
1.0021673 	 1.004430 
1.0021816 	 1.007780 
1.0021960 	 1.001710 
1.0022103 	 0.997809 
1.0022246 	 1.002320 
1.0022389 	 1.007430 
1.0022532 	 1.005250 
1.0022675 	 0.998426 
1.0022818 	 1.010790 
1.0022961 	 1.009480 
1.0023103 	 1.010490 
1.0023246 	 1.012030 
1.0023389 	 1.007710 
1.0023532 	 1.006570 
1.0023675 	 1.005690 
1.0023818 	 0.994741 
1.0023961 	 1.003440 
1.0024104 	 0.995289 
1.0024247 	 1.000790 
1.0024390 	 1.007480 
1.0024533 	 1.003400 
1.0024676 	 1.006010 
1.0024819 	 1.010220 
1.0024962 	 1.002530 
1.0025105 	 1.008850 
1.0025249 	 1.004580 
1.0025392 	 1.008590 
1.0025535 	 1.000570 
1.0025678 	 1.002810 
1.0025821 	 0.994437 
1.0025964 	 0.993763 
1.0026107 	 1.006970 
1.0026250 	 1.003120 
1.0026393 	 0.998190 
1.0026535 	 0.998781 
1.0026678 	 1.002220 
1.0026821 	 1.006590 
1.0026964 	 1.000920 
1.0027107 	 0.995236 
1.0027250 	 1.006950 
1.0027393 	 1.016540 
1.0027536 	 1.003860 
1.0027679 	 1.000400 
1.0027822 	 1.001910 
1.0027965 	 0.992127 
1.0028108 	 0.995554 
1.0028251 	 0.999820 
1.0028394 	 1.000270 
1.0028538 	 1.006460 
1.0028681 	 1.004960 
1.0028824 	 0.998402 
1.0028967 	 1.000770 
1.0029110 	 0.997579 
1.0029253 	 0.996924 
1.0029396 	 0.993643 
1.0029539 	 0.993040 
1.0029682 	 1.001190 
1.0029824 	 1.002940 
1.0029967 	 0.996676 
1.0030110 	 0.993235 
1.0030253 	 1.003070 
1.0030396 	 1.009210 
1.0030539 	 1.004580 
1.0030682 	 1.006340 
1.0030825 	 1.006040 
1.0030968 	 0.992511 
1.0031111 	 0.999057 
1.0031254 	 1.007170 
1.0031397 	 1.003150 
1.0031540 	 1.000180 
1.0031683 	 0.994541 
1.0031826 	 1.000000 
1.0031970 	 0.993465 
1.0032113 	 0.998833 
1.0032256 	 0.996933 
1.0032399 	 0.987687 
1.0032542 	 0.988530 
1.0032685 	 0.989673 
1.0032828 	 0.994027 
1.0032971 	 1.004400 
1.0033113 	 0.997988 
1.0033256 	 0.997031 
1.0033399 	 0.996637 
1.0033542 	 0.994545 
1.0033685 	 0.988553 
1.0033828 	 0.990696 
1.0033971 	 0.987608 
1.0034114 	 0.987328 
1.0034257 	 0.987953 
1.0034400 	 0.989159 
1.0034543 	 0.986668 
1.0034686 	 0.987008 
1.0034829 	 0.988486 
1.0034972 	 0.992175 
1.0035115 	 0.994363 
1.0035259 	 0.990396 
1.0035402 	 0.982357 
1.0035545 	 0.983285 
1.0035688 	 0.982023 
1.0035831 	 0.992715 
1.0035974 	 0.984951 
1.0036117 	 0.988801 
1.0036260 	 0.989996 
1.0036403 	 0.982552 
1.0036545 	 0.991900 
1.0036688 	 0.972522 
1.0036831 	 0.973634 
1.0036974 	 0.967214 
1.0037117 	 0.952202 
1.0037260 	 0.937239 
1.0037403 	 0.941294 
1.0037546 	 0.938517 
1.0037689 	 0.935570 
1.0037832 	 0.927316 
1.0037975 	 0.919409 
1.0038118 	 0.928265 
1.0038261 	 0.928526 
1.0038404 	 0.936666 
1.0038548 	 0.941239 
1.0038691 	 0.938035 
1.0038834 	 0.960521 
1.0038977 	 0.949223 
1.0039120 	 0.962566 
1.0039263 	 0.974052 
1.0039406 	 0.971820 
1.0039549 	 0.966263 
1.0039692 	 0.973847 
1.0039834 	 0.973047 
1.0039977 	 0.975509 
1.0040120 	 0.970909 
1.0040263 	 0.976761 
1.0040406 	 0.968652 
1.0040549 	 0.959196 
1.0040692 	 0.951161 
1.0040835 	 0.957033 
1.0040978 	 0.957981 
1.0041121 	 0.960480 
1.0041264 	 0.952429 
1.0041407 	 0.957396 
1.0041550 	 0.952149 
1.0041693 	 0.955133 
1.0041837 	 0.953813 
1.0041980 	 0.946551 
1.0042123 	 0.952730 
1.0042266 	 0.953319 
1.0042409 	 0.951189 
1.0042552 	 0.948252 
1.0042695 	 0.949122 
1.0042838 	 0.942694 
1.0042981 	 0.938854 
1.0043123 	 0.954410 
1.0043266 	 0.953638 
1.0043409 	 0.941046 
1.0043552 	 0.939918 
1.0043695 	 0.945881 
1.0043838 	 0.932897 
1.0043981 	 0.933864 
1.0044124 	 0.917165 
1.0044267 	 0.922631 
1.0044410 	 0.920702 
1.0044553 	 0.923551 
1.0044696 	 0.922051 
1.0044839 	 0.922272 
1.0044982 	 0.922664 
1.0045125 	 0.919395 
1.0045269 	 0.918575 
1.0045412 	 0.917396 
1.0045555 	 0.910184 
1.0045698 	 0.897460 
1.0045841 	 0.895188 
1.0045984 	 0.893420 
1.0046127 	 0.900649 
1.0046270 	 0.907258 
1.0046413 	 0.899899 
1.0046555 	 0.893844 
1.0046698 	 0.893279 
1.0046841 	 0.890840 
1.0046984 	 0.881709 
1.0047127 	 0.871294 
1.0047270 	 0.876704 
1.0047413 	 0.874629 
1.0047556 	 0.877251 
1.0047699 	 0.880838 
1.0047842 	 0.880314 
1.0047985 	 0.861252 
1.0048128 	 0.856920 
1.0048271 	 0.852613 
1.0048414 	 0.855398 
1.0048558 	 0.844657 
1.0048701 	 0.823935 
1.0048844 	 0.809911 
1.0048987 	 0.807855 
1.0049130 	 0.799632 
1.0049273 	 0.777196 
1.0049416 	 0.767163 
1.0049559 	 0.754702 
1.0049702 	 0.735082 
1.0049844 	 0.708121 
1.0049987 	 0.693296 
1.0050130 	 0.677563 
1.0050273 	 0.661100 
1.0050416 	 0.650489 
1.0050559 	 0.631510 
1.0050702 	 0.648680 
1.0050845 	 0.654115 
1.0050988 	 0.669605 
1.0051131 	 0.671258 
1.0051274 	 0.684748 
1.0051417 	 0.698290 
1.0051560 	 0.730111 
1.0051703 	 0.758527 
1.0051847 	 0.782909 
1.0051990 	 0.776333 
1.0052133 	 0.797617 
1.0052276 	 0.799584 
1.0052419 	 0.813641 
1.0052562 	 0.816285 
1.0052705 	 0.829858 
1.0052848 	 0.835141 
1.0052991 	 0.843577 
1.0053133 	 0.858154 
1.0053276 	 0.853151 
1.0053419 	 0.866206 
1.0053562 	 0.870089 
1.0053705 	 0.871138 
1.0053848 	 0.880882 
1.0053991 	 0.889371 
1.0054134 	 0.889721 
1.0054277 	 0.892576 
1.0054420 	 0.905194 
1.0054563 	 0.913378 
1.0054706 	 0.903618 
1.0054849 	 0.898251 
1.0054992 	 0.910479 
1.0055135 	 0.918199 
1.0055279 	 0.923738 
1.0055422 	 0.916299 
1.0055565 	 0.919025 
1.0055708 	 0.915327 
1.0055851 	 0.913611 
1.0055994 	 0.921642 
1.0056137 	 0.927596 
1.0056280 	 0.919170 
1.0056422 	 0.922895 
1.0056565 	 0.925635 
1.0056708 	 0.922470 
1.0056851 	 0.923269 
1.0056994 	 0.928312 
1.0057137 	 0.925090 
1.0057280 	 0.926787 
1.0057423 	 0.934317 
1.0057566 	 0.933593 
1.0057709 	 0.937361 
1.0057852 	 0.932052 
1.0057995 	 0.933683 
1.0058138 	 0.929432 
1.0058281 	 0.931160 
1.0058424 	 0.937419 
1.0058568 	 0.942657 
1.0058711 	 0.945307 
1.0058854 	 0.949726 
1.0058997 	 0.943087 
1.0059140 	 0.943505 
1.0059283 	 0.929133 
1.0059426 	 0.927006 
1.0059569 	 0.938601 
1.0059712 	 0.946587 
1.0059854 	 0.952896 
1.0059997 	 0.957804 
1.0060140 	 0.946416 
1.0060283 	 0.947202 
1.0060426 	 0.969331 
1.0060569 	 0.962919 
1.0060712 	 0.946179 
1.0060855 	 0.954861 
1.0060998 	 0.961471 
1.0061141 	 0.961064 
1.0061284 	 0.954656 
1.0061427 	 0.948539 
1.0061570 	 0.944426 
1.0061713 	 0.946159 
1.0061857 	 0.959082 
1.0062000 	 0.959029 
1.0062143 	 0.959946 
1.0062286 	 0.967376 
1.0062429 	 0.970057 
1.0062572 	 0.967183 
1.0062715 	 0.958193 
1.0062858 	 0.962278 
1.0063001 	 0.963247 
1.0063143 	 0.965935 
1.0063286 	 0.958977 
1.0063429 	 0.963554 
1.0063572 	 0.970206 
1.0063715 	 0.964641 
1.0063858 	 0.961519 
1.0064001 	 0.961291 
1.0064144 	 0.958700 
1.0064287 	 0.959957 
1.0064430 	 0.965711 
1.0064573 	 0.961610 
1.0064716 	 0.965581 
1.0064859 	 0.965071 
1.0065002 	 0.955419 
1.0065145 	 0.952353 
1.0065289 	 0.964979 
1.0065432 	 0.958572 
1.0065575 	 0.960209 
1.0065718 	 0.945237 
1.0065861 	 0.933857 
1.0066004 	 0.946083 
1.0066147 	 0.951614 
1.0066290 	 0.945763 
1.0066433 	 0.944922 
1.0066575 	 0.934434 
1.0066718 	 0.948097 
1.0066861 	 0.954979 
1.0067004 	 0.965423 
1.0067147 	 0.965997 
1.0067290 	 0.965918 
1.0067433 	 0.972420 
1.0067576 	 0.977854 
1.0067719 	 0.974876 
1.0067862 	 0.979903 
1.0068005 	 0.971688 
1.0068148 	 0.974665 
1.0068291 	 0.982758 
1.0068434 	 0.987240 
1.0068578 	 0.977175 
1.0068721 	 0.975371 
1.0068864 	 0.972634 
1.0069007 	 0.975986 
1.0069150 	 0.984891 
1.0069293 	 0.976693 
1.0069436 	 0.969362 
1.0069579 	 0.971210 
1.0069722 	 0.981942 
1.0069864 	 0.978140 
1.0070007 	 0.977633 
1.0070150 	 0.980491 
1.0070293 	 0.983793 
1.0070436 	 0.982217 
1.0070579 	 0.986827 
1.0070722 	 0.986900 
1.0070865 	 0.990943 
1.0071008 	 0.983426 
1.0071151 	 0.982302 
1.0071294 	 0.969035 
1.0071437 	 0.966115 
1.0071580 	 0.977611 
1.0071723 	 0.988643 
1.0071867 	 0.987047 
1.0072010 	 0.996780 
1.0072153 	 0.996321 
1.0072296 	 0.991432 
1.0072439 	 0.983077 
1.0072582 	 0.989519 
1.0072725 	 0.988325 
1.0072868 	 0.988684 
1.0073011 	 0.988133 
1.0073153 	 0.974868 
1.0073296 	 0.973287 
1.0073439 	 0.980874 
1.0073582 	 0.984196 
1.0073725 	 0.981907 
1.0073868 	 0.993031 
1.0074011 	 0.996629 
1.0074154 	 0.981442 
1.0074297 	 0.983468 
1.0074440 	 0.996173 
1.0074583 	 1.002340 
1.0074726 	 0.995144 
1.0074869 	 0.988109 
1.0075012 	 0.987033 
1.0075155 	 0.992232 
1.0075299 	 1.000000 
1.0075442 	 0.988141 
1.0075585 	 0.984520 
1.0075728 	 0.999100 
1.0075871 	 1.018360 
1.0076014 	 0.986722 
1.0076157 	 0.981008 
1.0076300 	 0.991846 
1.0076442 	 0.992183 
1.0076585 	 0.996003 
1.0076728 	 0.991880 
1.0076871 	 0.982309 
1.0077014 	 0.985929 
1.0077157 	 0.998478 
1.0077300 	 0.995126 
1.0077443 	 0.990947 
1.0077586 	 0.987924 
1.0077729 	 0.984856 
1.0077872 	 0.989007 
1.0078015 	 0.993605 
1.0078158 	 0.998600 
1.0078301 	 0.993881 
1.0078444 	 0.989871 
1.0078588 	 0.984929 
1.0078731 	 0.993884 
1.0078874 	 0.979336 
1.0079017 	 0.977610 
1.0079160 	 0.987721 
1.0079303 	 0.991071 
1.0079446 	 0.988475 
1.0079589 	 0.984070 
1.0079732 	 0.994640 
1.0079874 	 0.999975 
1.0080017 	 0.989593 
1.0080160 	 0.982907 
1.0080303 	 0.984805 
1.0080446 	 0.987749 
1.0080589 	 0.994016 
1.0080732 	 0.982863 
1.0080875 	 0.994273 
1.0081018 	 0.989407 
1.0081161 	 0.994474 
1.0081304 	 0.980963 
1.0081447 	 0.988790 
1.0081590 	 0.984164 
1.0081733 	 0.989592 
1.0081877 	 0.996364 
1.0082020 	 0.990402 
1.0082163 	 0.991370 
1.0082306 	 0.996876 
1.0082449 	 0.983752 
1.0082592 	 0.989245 
1.0082735 	 0.996389 
1.0082878 	 0.998173 
1.0083021 	 0.986928 
1.0083163 	 0.982061 
1.0083306 	 0.990507 
1.0083449 	 0.990277 
1.0083592 	 0.989964 
1.0083735 	 0.985945 
1.0083878 	 0.993934 
1.0084021 	 0.991841 
1.0084164 	 0.992396 
1.0084307 	 1.003290 
1.0084450 	 1.003370 
1.0084593 	 0.994543 
1.0084736 	 0.988567 
1.0084879 	 0.996161 
1.0085022 	 0.995077 
1.0085166 	 0.988412 
1.0085309 	 0.972784 
1.0085452 	 0.984386 
1.0085595 	 0.990871 
1.0085738 	 0.981844 
1.0085881 	 0.985965 
1.0086024 	 0.979499 
1.0086167 	 0.982704 
1.0086310 	 0.988407 
1.0086452 	 0.995069 
1.0086595 	 0.988134 
1.0086738 	 0.993193 
1.0086881 	 1.000170 
1.0087024 	 0.983496 
1.0087167 	 0.974529 
1.0087310 	 0.980042 
1.0087453 	 0.993330 
1.0087596 	 0.991216 
1.0087739 	 0.995946 
1.0087882 	 0.998801 
1.0088025 	 0.995143 
1.0088168 	 0.989103 
1.0088311 	 0.985908 
1.0088454 	 0.977504 
1.0088598 	 0.990490 
1.0088741 	 0.994859 
1.0088884 	 0.997685 
1.0089027 	 0.994492 
1.0089170 	 0.999959 
1.0089313 	 0.990129 
1.0089456 	 0.994602 
1.0089599 	 1.001670 
1.0089741 	 0.990483 
1.0089884 	 1.003840 
1.0090027 	 0.998280 
1.0090170 	 1.004420 
1.0090313 	 0.999424 
1.0090456 	 0.982451 
1.0090599 	 0.985995 
1.0090742 	 0.989566 
1.0090885 	 1.012670 
1.0091028 	 0.993855 
1.0091171 	 0.995274 
1.0091314 	 0.992778 
1.0091457 	 0.994296 
1.0091600 	 1.004150 
1.0091743 	 1.004060 
1.0091887 	 0.996250 
1.0092030 	 0.997817 
1.0092173 	 0.999200 
1.0092316 	 1.003160 
1.0092459 	 1.012000 
1.0092602 	 0.991470 
1.0092745 	 0.989071 
1.0092888 	 0.985406 
1.0093031 	 0.984429 
1.0093173 	 0.984813 
1.0093316 	 0.984421 
1.0093459 	 0.983106 
1.0093602 	 0.986564 
1.0093745 	 0.984672 
1.0093888 	 0.992507 
1.0094031 	 1.002520 
1.0094174 	 1.011180 
1.0094317 	 1.012090 
1.0094460 	 1.008700 
1.0094603 	 1.008200 
1.0094746 	 1.018910 
1.0094889 	 1.008760 
1.0095032 	 0.993702 
1.0095176 	 1.006030 
1.0095319 	 1.018030 
1.0095462 	 1.004360 
1.0095605 	 0.994739 
1.0095748 	 1.011030 
1.0095891 	 1.016950 
1.0096034 	 1.011450 
1.0096177 	 1.009570 
1.0096320 	 1.007400 
1.0096462 	 1.008970 
1.0096605 	 0.999396 
1.0096748 	 1.001910 
1.0096891 	 1.004750 
1.0097034 	 0.994333 
1.0097177 	 1.000820 
1.0097320 	 1.002380 
1.0097463 	 1.011960 
1.0097606 	 1.013840 
1.0097749 	 1.004290 
1.0097892 	 0.986138 
1.0098035 	 0.986601 
1.0098178 	 0.992692 
1.0098321 	 0.992320 
1.0098464 	 0.988357 
1.0098608 	 1.002740 
1.0098751 	 0.998644 
1.0098894 	 0.998422 
1.0099037 	 0.992859 
1.0099180 	 0.976623 
1.0099323 	 0.981869 
1.0099466 	 0.982519 
1.0099609 	 0.984671 
1.0099752 	 0.991447 
1.0099894 	 0.994847 
1.0100037 	 1.007080 
1.0100180 	 1.002930 
1.0100323 	 0.988672 
1.0100466 	 0.976173 
1.0100609 	 0.981152 
1.0100752 	 0.994757 
1.0100895 	 0.998265 
1.0101038 	 1.014680 


==> anc/HD21770/HD21770_77.dat <==
0.9829575 	 1.037510 
0.9829717 	 1.020750 
0.9829858 	 1.043520 
0.9829999 	 1.030730 
0.9830140 	 1.003960 
0.9830282 	 0.975633 
0.9830423 	 0.980683 
0.9830564 	 0.941107 
0.9830705 	 0.977082 
0.9830847 	 1.023660 
0.9830988 	 0.999240 
0.9831129 	 0.995034 
0.9831271 	 0.990354 
0.9831412 	 0.961336 
0.9831553 	 0.986295 
0.9831694 	 0.971660 
0.9831836 	 0.956927 
0.9831977 	 0.962428 
0.9832119 	 0.955816 
0.9832260 	 0.988018 
0.9832401 	 0.998469 
0.9832542 	 0.992536 
0.9832684 	 0.963240 
0.9832825 	 1.035090 
0.9832966 	 1.015640 
0.9833108 	 0.999694 
0.9833249 	 1.062230 
0.9833390 	 1.023760 
0.9833531 	 1.008170 
0.9833673 	 0.991507 
0.9833814 	 0.992170 
0.9833955 	 0.997329 
0.9834097 	 1.010340 
0.9834238 	 1.023000 
0.9834380 	 1.047520 
0.9834521 	 0.968553 
0.9834662 	 0.992540 
0.9834803 	 1.016120 
0.9834945 	 1.017770 
0.9835086 	 0.998448 
0.9835227 	 1.040930 
0.9835368 	 1.004310 
0.9835510 	 0.998100 
0.9835651 	 1.019670 
0.9835792 	 1.004420 
0.9835933 	 0.996589 
0.9836075 	 0.993552 
0.9836216 	 1.020790 
0.9836358 	 0.981547 
0.9836499 	 1.019680 
0.9836640 	 1.029600 
0.9836782 	 1.010380 
0.9836923 	 1.016500 
0.9837064 	 1.007840 
0.9837205 	 1.011610 
0.9837347 	 0.997595 
0.9837488 	 0.998502 
0.9837629 	 0.989083 
0.9837771 	 1.020940 
0.9837912 	 1.047220 
0.9838053 	 1.000330 
0.9838194 	 1.008460 
0.9838335 	 1.015780 
0.9838477 	 1.008920 
0.9838619 	 1.002270 
0.9838760 	 0.983674 
0.9838901 	 0.996391 
0.9839042 	 1.022210 
0.9839184 	 1.033060 
0.9839325 	 0.995108 
0.9839466 	 1.006140 
0.9839608 	 1.024710 
0.9839749 	 1.007240 
0.9839890 	 1.004530 
0.9840031 	 0.986339 
0.9840172 	 0.978397 
0.9840314 	 0.975897 
0.9840455 	 1.001720 
0.9840596 	 1.015910 
0.9840738 	 1.034450 
0.9840879 	 1.004270 
0.9841021 	 0.982747 
0.9841162 	 1.014720 
0.9841303 	 1.007640 
0.9841444 	 1.013040 
0.9841586 	 1.026700 
0.9841727 	 1.038390 
0.9841868 	 1.035190 
0.9842009 	 1.031940 
0.9842151 	 1.033470 
0.9842292 	 0.974520 
0.9842433 	 1.014950 
0.9842575 	 0.993776 
0.9842716 	 1.001450 
0.9842857 	 1.045880 
0.9842998 	 1.010910 
0.9843140 	 1.040130 
0.9843281 	 0.991340 
0.9843423 	 0.998185 
0.9843564 	 1.012000 
0.9843705 	 0.989466 
0.9843847 	 0.991399 
0.9843988 	 0.987962 
0.9844129 	 0.996192 
0.9844270 	 1.012530 
0.9844412 	 1.005050 
0.9844553 	 0.981803 
0.9844694 	 1.013070 
0.9844835 	 0.996970 
0.9844977 	 0.971425 
0.9845118 	 1.011620 
0.9845259 	 1.023530 
0.9845400 	 1.011980 
0.9845542 	 0.999266 
0.9845684 	 1.018040 
0.9845825 	 1.037060 
0.9845966 	 1.004240 
0.9846107 	 0.991413 
0.9846249 	 0.989455 
0.9846390 	 1.041100 
0.9846531 	 1.021290 
0.9846672 	 1.038690 
0.9846814 	 1.065190 
0.9846955 	 1.020570 
0.9847096 	 1.012490 
0.9847238 	 0.992958 
0.9847379 	 1.014040 
0.9847520 	 1.010170 
0.9847661 	 1.017110 
0.9847803 	 1.008880 
0.9847944 	 1.015260 
0.9848086 	 1.004050 
0.9848227 	 0.962291 
0.9848368 	 1.012250 
0.9848509 	 1.018670 
0.9848651 	 1.006800 
0.9848792 	 0.994771 
0.9848933 	 0.977948 
0.9849075 	 1.019700 
0.9849216 	 1.011340 
0.9849357 	 0.993492 
0.9849498 	 1.012300 
0.9849640 	 1.015590 
0.9849781 	 1.037460 
0.9849922 	 1.024900 
0.9850064 	 0.982756 
0.9850205 	 1.003600 
0.9850346 	 0.979097 
0.9850488 	 0.993279 
0.9850629 	 0.990679 
0.9850770 	 1.021090 
0.9850912 	 1.012510 
0.9851053 	 1.019670 
0.9851194 	 1.001580 
0.9851335 	 1.009780 
0.9851477 	 0.994904 
0.9851618 	 0.990774 
0.9851759 	 0.981761 
0.9851900 	 1.009520 
0.9852042 	 1.004600 
0.9852183 	 0.994456 
0.9852325 	 0.964108 
0.9852466 	 1.013400 
0.9852607 	 1.008680 
0.9852749 	 1.017840 
0.9852890 	 1.021900 
0.9853031 	 1.007280 
0.9853172 	 0.966465 
0.9853314 	 1.005410 
0.9853455 	 1.008920 
0.9853596 	 1.006630 
0.9853737 	 1.008810 
0.9853879 	 1.031920 
0.9854020 	 1.000980 
0.9854161 	 1.001570 
0.9854302 	 1.000740 
0.9854444 	 1.004100 
0.9854586 	 0.999814 
0.9854727 	 1.015300 
0.9854868 	 0.995784 
0.9855009 	 1.003110 
0.9855151 	 0.987561 
0.9855292 	 0.980904 
0.9855433 	 0.967341 
0.9855574 	 0.977592 
0.9855716 	 0.971623 
0.9855857 	 0.969443 
0.9855998 	 0.969514 
0.9856139 	 0.977053 
0.9856281 	 0.988393 
0.9856422 	 0.990182 
0.9856563 	 0.992585 
0.9856704 	 0.984355 
0.9856846 	 0.992099 
0.9856988 	 1.004530 
0.9857129 	 1.028350 
0.9857270 	 1.007050 
0.9857411 	 1.008110 
0.9857553 	 1.017480 
0.9857694 	 1.005990 
0.9857835 	 1.005570 
0.9857976 	 1.021380 
0.9858118 	 1.013770 
0.9858259 	 1.014360 
0.9858400 	 1.000560 
0.9858541 	 1.012220 
0.9858683 	 1.019820 
0.9858824 	 1.010910 
0.9858965 	 1.005910 
0.9859106 	 1.004770 
0.9859248 	 1.021610 
0.9859390 	 1.010400 
0.9859531 	 1.019170 
0.9859672 	 1.024860 
0.9859813 	 0.994040 
0.9859955 	 1.010720 
0.9860096 	 0.995137 
0.9860237 	 0.999508 
0.9860378 	 1.011630 
0.9860520 	 1.017640 
0.9860661 	 1.021260 
0.9860802 	 1.027980 
0.9860944 	 1.010280 
0.9861085 	 0.991893 
0.9861226 	 0.990951 
0.9861367 	 1.005670 
0.9861509 	 0.999208 
0.9861650 	 1.013520 
0.9861792 	 1.004720 
0.9861933 	 1.008110 
0.9862074 	 0.994477 
0.9862216 	 0.998139 
0.9862357 	 0.989459 
0.9862498 	 0.990832 
0.9862639 	 0.984598 
0.9862781 	 0.981858 
0.9862922 	 0.975513 
0.9863063 	 0.995482 
0.9863204 	 0.990799 
0.9863346 	 0.992352 
0.9863487 	 0.993637 
0.9863628 	 1.003960 
0.9863770 	 1.006720 
0.9863911 	 1.009230 
0.9864053 	 1.022890 
0.9864194 	 1.001410 
0.9864335 	 1.010730 
0.9864476 	 1.009240 
0.9864618 	 1.020190 
0.9864759 	 1.019030 
0.9864900 	 1.018330 
0.9865041 	 1.010340 
0.9865183 	 0.997676 
0.9865324 	 1.010080 
0.9865465 	 1.022550 
0.9865606 	 1.018930 
0.9865748 	 1.004030 
0.9865889 	 1.017820 
0.9866031 	 1.014430 
0.9866172 	 1.026150 
0.9866313 	 1.009660 
0.9866455 	 0.993188 
0.9866596 	 1.004440 
0.9866737 	 0.992542 
0.9866878 	 1.007060 
0.9867020 	 1.022080 
0.9867161 	 1.021740 
0.9867302 	 1.014410 
0.9867443 	 1.015200 
0.9867585 	 0.991131 
0.9867726 	 1.021380 
0.9867867 	 1.033790 
0.9868008 	 1.024750 
0.9868150 	 1.009700 
0.9868292 	 1.020120 
0.9868433 	 1.011130 
0.9868574 	 0.996451 
0.9868715 	 0.998605 
0.9868857 	 0.993338 
0.9868998 	 0.991503 
0.9869139 	 1.000320 
0.9869280 	 1.008150 
0.9869422 	 0.992989 
0.9869563 	 0.976602 
0.9869704 	 0.981239 
0.9869845 	 0.988498 
0.9869987 	 1.014950 
0.9870128 	 1.001420 
0.9870269 	 1.005980 
0.9870411 	 0.998382 
0.9870552 	 0.991075 
0.9870694 	 1.004220 
0.9870835 	 1.014370 
0.9870976 	 1.002420 
0.9871117 	 1.005290 
0.9871259 	 1.014110 
0.9871400 	 1.025600 
0.9871541 	 1.027970 
0.9871682 	 1.008830 
0.9871824 	 1.017620 
0.9871965 	 1.027910 
0.9872106 	 0.997486 
0.9872248 	 0.983639 
0.9872389 	 1.004160 
0.9872530 	 1.012460 
0.9872671 	 1.009030 
0.9872813 	 1.004210 
0.9872954 	 1.013160 
0.9873096 	 0.996192 
0.9873237 	 1.000000 
0.9873378 	 0.991178 
0.9873519 	 0.990192 
0.9873661 	 0.991452 
0.9873802 	 1.006310 
0.9873943 	 1.013470 
0.9874085 	 1.001930 
0.9874226 	 1.020780 
0.9874367 	 1.012730 
0.9874508 	 1.013420 
0.9874650 	 1.004050 
0.9874791 	 0.998962 
0.9874932 	 1.006220 
0.9875074 	 0.999075 
0.9875215 	 1.009560 
0.9875357 	 1.016630 
0.9875498 	 1.017650 
0.9875639 	 0.996803 
0.9875780 	 0.997956 
0.9875922 	 1.002600 
0.9876063 	 1.027430 
0.9876204 	 1.008260 
0.9876345 	 0.996439 
0.9876487 	 1.006860 
0.9876628 	 1.001180 
0.9876769 	 1.008040 
0.9876910 	 1.003980 
0.9877052 	 1.019790 
0.9877193 	 1.003410 
0.9877335 	 1.004810 
0.9877476 	 1.019170 
0.9877617 	 1.005090 
0.9877759 	 1.009820 
0.9877900 	 0.992889 
0.9878041 	 1.010580 
0.9878182 	 1.008840 
0.9878324 	 1.004810 
0.9878465 	 0.994933 
0.9878606 	 1.000460 
0.9878748 	 1.025270 
0.9878889 	 1.014060 
0.9879030 	 1.000360 
0.9879171 	 0.999214 
0.9879313 	 0.989784 
0.9879454 	 0.997022 
0.9879595 	 1.015720 
0.9879737 	 1.015870 
0.9879878 	 1.011870 
0.9880019 	 1.003130 
0.9880161 	 1.014750 
0.9880302 	 1.016260 
0.9880443 	 1.013130 
0.9880585 	 1.001440 
0.9880726 	 1.026750 
0.9880867 	 1.006170 
0.9881008 	 1.013460 
0.9881150 	 1.010710 
0.9881291 	 1.017190 
0.9881432 	 1.020040 
0.9881573 	 1.001580 
0.9881715 	 1.016080 
0.9881856 	 1.023580 
0.9881998 	 1.011290 
0.9882139 	 0.998303 
0.9882280 	 1.000430 
0.9882422 	 1.009270 
0.9882563 	 0.996761 
0.9882704 	 1.003670 
0.9882845 	 1.004160 
0.9882986 	 1.018960 
0.9883128 	 1.009290 
0.9883269 	 0.996901 
0.9883410 	 1.019570 
0.9883552 	 1.017150 
0.9883693 	 1.014260 
0.9883834 	 1.028870 
0.9883975 	 1.020340 
0.9884117 	 1.005280 
0.9884259 	 1.003640 
0.9884400 	 0.996106 
0.9884541 	 1.017360 
0.9884682 	 0.993535 
0.9884824 	 1.001150 
0.9884965 	 1.019740 
0.9885106 	 1.011960 
0.9885247 	 1.008360 
0.9885389 	 1.004260 
0.9885530 	 1.005850 
0.9885671 	 1.000120 
0.9885812 	 1.013400 
0.9885954 	 1.004570 
0.9886095 	 1.006400 
0.9886236 	 1.019030 
0.9886377 	 0.986939 
0.9886519 	 1.006100 
0.9886661 	 1.006320 
0.9886802 	 1.010090 
0.9886943 	 1.008700 
0.9887084 	 1.004880 
0.9887226 	 1.009900 
0.9887367 	 1.014900 
0.9887508 	 1.001690 
0.9887649 	 0.984443 
0.9887791 	 0.993940 
0.9887932 	 0.994711 
0.9888073 	 0.988217 
0.9888214 	 0.978467 
0.9888356 	 0.988048 
0.9888497 	 0.995848 
0.9888638 	 0.981089 
0.9888780 	 0.980627 
0.9888921 	 0.997542 
0.9889063 	 0.989824 
0.9889204 	 0.994450 
0.9889345 	 1.005240 
0.9889486 	 0.987339 
0.9889628 	 0.981542 
0.9889769 	 0.969153 
0.9889910 	 0.971439 
0.9890051 	 0.964922 
0.9890193 	 0.984942 
0.9890334 	 0.986953 
0.9890475 	 0.985788 
0.9890617 	 0.985281 
0.9890758 	 0.973223 
0.9890899 	 0.957550 
0.9891041 	 0.955124 
0.9891182 	 0.940959 
0.9891323 	 0.938343 
0.9891465 	 0.928128 
0.9891606 	 0.919223 
0.9891747 	 0.914315 
0.9891889 	 0.921308 
0.9892030 	 0.932696 
0.9892171 	 0.920740 
0.9892312 	 0.923431 
0.9892454 	 0.944733 
0.9892595 	 0.971179 
0.9892736 	 0.980494 
0.9892877 	 0.993645 
0.9893019 	 1.004960 
0.9893160 	 0.996693 
0.9893302 	 1.003660 
0.9893443 	 1.010550 
0.9893584 	 1.008410 
0.9893726 	 1.005840 
0.9893867 	 1.010880 
0.9894008 	 0.999851 
0.9894149 	 1.005170 
0.9894291 	 0.998243 
0.9894432 	 0.998463 
0.9894573 	 1.003200 
0.9894714 	 1.006910 
0.9894856 	 1.019340 
0.9894997 	 1.014020 
0.9895138 	 1.004980 
0.9895279 	 1.000530 
0.9895421 	 1.014760 
0.9895563 	 1.009030 
0.9895704 	 0.994422 
0.9895845 	 1.001450 
0.9895986 	 1.014730 
0.9896128 	 1.012070 
0.9896269 	 1.006510 
0.9896410 	 1.003760 
0.9896551 	 0.991851 
0.9896693 	 1.005400 
0.9896834 	 0.997026 
0.9896975 	 1.011940 
0.9897116 	 1.004070 
0.9897258 	 1.014540 
0.9897399 	 1.009460 
0.9897540 	 1.021530 
0.9897681 	 1.000760 
0.9897823 	 0.997700 
0.9897965 	 1.011020 
0.9898106 	 0.996785 
0.9898247 	 1.002310 
0.9898388 	 1.003210 
0.9898530 	 1.015420 
0.9898671 	 1.011820 
0.9898812 	 1.014950 
0.9898953 	 1.011990 
0.9899095 	 1.008380 
0.9899236 	 1.007260 
0.9899377 	 1.004360 
0.9899518 	 1.001080 
0.9899660 	 1.003580 
0.9899801 	 1.015420 
0.9899942 	 0.994128 
0.9900083 	 1.015910 
0.9900225 	 1.006080 
0.9900367 	 1.026570 
0.9900508 	 1.010330 
0.9900649 	 1.007110 
0.9900790 	 0.990240 
0.9900932 	 1.001530 
0.9901073 	 1.000390 
0.9901214 	 1.006600 
0.9901355 	 1.004120 
0.9901497 	 0.996992 
0.9901638 	 1.000740 
0.9901779 	 1.015760 
0.9901921 	 1.005650 
0.9902062 	 1.000680 
0.9902203 	 1.007930 
0.9902344 	 1.007860 
0.9902486 	 1.008280 
0.9902627 	 1.017370 
0.9902769 	 1.019450 
0.9902910 	 1.017230 
0.9903051 	 1.004890 
0.9903192 	 1.007680 
0.9903334 	 1.011140 
0.9903475 	 1.005430 
0.9903616 	 0.995366 
0.9903758 	 0.997281 
0.9903899 	 1.001060 
0.9904040 	 0.977845 
0.9904181 	 0.989669 
0.9904323 	 0.986621 
0.9904464 	 1.008850 
0.9904605 	 0.989277 
0.9904747 	 0.992604 
0.9904888 	 0.998262 
0.9905029 	 0.998756 
0.9905171 	 1.000510 
0.9905312 	 1.002900 
0.9905453 	 1.006260 
0.9905595 	 1.014360 
0.9905736 	 1.000450 
0.9905877 	 1.004730 
0.9906018 	 1.010090 
0.9906160 	 1.005410 
0.9906301 	 0.995677 
0.9906442 	 0.999726 
0.9906583 	 0.998486 
0.9906725 	 1.013690 
0.9906866 	 1.008510 
0.9907008 	 1.002040 
0.9907149 	 1.004980 
0.9907290 	 1.006040 
0.9907432 	 1.004980 
0.9907573 	 1.006630 
0.9907714 	 1.002200 
0.9907855 	 1.000020 
0.9907997 	 1.015240 
0.9908138 	 1.019960 
0.9908279 	 1.009180 
0.9908420 	 1.010770 
0.9908562 	 0.979079 
0.9908703 	 1.012980 
0.9908844 	 0.994734 
0.9908986 	 0.994506 
0.9909127 	 1.013040 
0.9909269 	 1.007910 
0.9909410 	 1.003560 
0.9909551 	 1.003120 
0.9909692 	 1.014710 
0.9909834 	 1.013260 
0.9909975 	 0.997774 
0.9910116 	 0.998751 
0.9910258 	 1.000750 
0.9910399 	 1.002950 
0.9910540 	 0.995792 
0.9910681 	 1.011370 
0.9910823 	 1.011860 
0.9910964 	 1.008160 
0.9911105 	 1.012840 
0.9911246 	 1.004200 
0.9911388 	 0.999118 
0.9911529 	 1.006110 
0.9911671 	 0.990899 
0.9911812 	 0.991464 
0.9911953 	 0.992605 
0.9912095 	 1.001490 
0.9912236 	 1.000370 
0.9912377 	 0.993783 
0.9912518 	 1.007800 
0.9912659 	 1.002560 
0.9912801 	 1.004950 
0.9912942 	 1.006070 
0.9913083 	 1.002510 
0.9913225 	 1.002000 
0.9913366 	 0.998236 
0.9913507 	 1.000420 
0.9913648 	 0.998889 
0.9913790 	 0.995915 
0.9913931 	 0.993685 
0.9914073 	 1.001460 
0.9914214 	 1.010170 
0.9914355 	 0.991878 
0.9914496 	 0.995679 
0.9914638 	 0.990627 
0.9914779 	 0.994020 
0.9914920 	 0.997624 
0.9915062 	 1.006830 
0.9915203 	 1.004990 
0.9915344 	 1.003460 
0.9915485 	 0.990615 
0.9915627 	 1.000610 
0.9915768 	 0.996713 
0.9915909 	 0.987884 
0.9916051 	 0.998018 
0.9916192 	 1.001390 
0.9916334 	 0.989754 
0.9916475 	 1.002270 
0.9916616 	 1.003450 
0.9916757 	 1.014120 
0.9916899 	 1.000650 
0.9917040 	 1.000430 
0.9917181 	 0.998897 
0.9917322 	 0.998339 
0.9917464 	 0.997094 
0.9917605 	 0.997874 
0.9917746 	 1.004140 
0.9917887 	 1.011030 
0.9918029 	 1.014310 
0.9918170 	 1.009120 
0.9918312 	 1.006930 
0.9918453 	 0.995425 
0.9918594 	 0.989520 
0.9918736 	 0.989914 
0.9918877 	 0.994170 
0.9919018 	 1.012750 
0.9919159 	 1.006990 
0.9919301 	 1.005870 
0.9919442 	 0.998560 
0.9919583 	 1.002620 
0.9919725 	 1.002820 
0.9919866 	 0.998847 
0.9920007 	 0.990860 
0.9920148 	 0.998376 
0.9920290 	 0.997485 
0.9920431 	 1.004120 
0.9920572 	 1.003640 
0.9920714 	 1.011280 
0.9920855 	 0.993328 
0.9920996 	 0.991607 
0.9921138 	 0.992600 
0.9921279 	 1.002490 
0.9921420 	 1.008770 
0.9921562 	 1.007560 
0.9921703 	 1.014420 
0.9921844 	 1.015670 
0.9921985 	 1.011570 
0.9922127 	 1.010770 
0.9922268 	 1.010960 
0.9922409 	 1.001060 
0.9922550 	 0.999926 
0.9922692 	 0.999494 
0.9922833 	 1.007530 
0.9922975 	 0.991487 
0.9923116 	 1.008160 
0.9923257 	 1.011070 
0.9923399 	 1.008840 
0.9923540 	 1.004730 
0.9923681 	 1.003160 
0.9923822 	 1.005930 
0.9923964 	 0.999152 
0.9924105 	 0.988830 
0.9924246 	 1.002730 
0.9924387 	 0.992677 
0.9924529 	 1.010960 
0.9924670 	 0.994439 
0.9924811 	 0.980693 
0.9924952 	 0.999224 
0.9925094 	 0.992921 
0.9925236 	 1.000270 
0.9925377 	 0.995400 
0.9925518 	 0.994744 
0.9925659 	 0.998716 
0.9925801 	 0.992121 
0.9925942 	 1.002160 
0.9926083 	 1.010730 
0.9926224 	 1.007540 
0.9926366 	 1.001650 
0.9926507 	 0.998919 
0.9926648 	 1.007560 
0.9926789 	 1.006490 
0.9926931 	 0.991607 
0.9927072 	 1.007340 
0.9927213 	 1.006560 
0.9927354 	 1.009510 
0.9927496 	 1.002770 
0.9927638 	 1.011010 
0.9927779 	 1.010050 
0.9927920 	 1.015870 
0.9928061 	 1.005960 
0.9928203 	 0.991554 
0.9928344 	 0.999099 
0.9928485 	 0.998313 
0.9928626 	 0.993597 
0.9928768 	 1.001810 
0.9928909 	 1.000090 
0.9929050 	 1.002160 
0.9929191 	 0.997873 
0.9929333 	 0.999721 
0.9929474 	 0.991699 
0.9929615 	 0.994053 
0.9929757 	 0.989276 
0.9929898 	 0.988002 
0.9930040 	 1.001590 
0.9930181 	 1.003220 
0.9930322 	 1.013440 
0.9930463 	 1.012640 
0.9930605 	 0.999562 
0.9930746 	 0.998120 
0.9930887 	 0.999152 
0.9931028 	 0.985125 
0.9931170 	 0.982001 
0.9931311 	 0.998912 
0.9931452 	 0.995232 
0.9931593 	 0.976926 
0.9931735 	 0.981444 
0.9931876 	 0.967470 
0.9932018 	 0.941620 
0.9932159 	 0.936129 
0.9932300 	 0.934977 
0.9932442 	 0.935511 
0.9932583 	 0.945530 
0.9932724 	 0.956955 
0.9932865 	 0.964684 
0.9933007 	 0.958645 
0.9933148 	 0.965636 
0.9933289 	 0.977381 
0.9933431 	 0.983788 
0.9933572 	 0.979144 
0.9933713 	 0.988222 
0.9933854 	 0.998630 
0.9933996 	 0.995648 
0.9934137 	 0.998938 
0.9934279 	 1.000140 
0.9934420 	 1.007070 
0.9934561 	 1.002010 
0.9934702 	 1.001860 
0.9934844 	 1.004000 
0.9934985 	 0.988433 
0.9935126 	 0.996123 
0.9935268 	 1.003180 
0.9935409 	 0.997251 
0.9935550 	 1.002410 
0.9935691 	 0.997710 
0.9935833 	 0.995465 
0.9935974 	 1.007390 
0.9936115 	 1.007660 
0.9936256 	 0.997465 
0.9936398 	 1.006050 
0.9936540 	 0.995806 
0.9936681 	 0.994562 
0.9936822 	 0.997549 
0.9936963 	 1.006290 
0.9937105 	 1.008400 
0.9937246 	 0.995124 
0.9937387 	 1.000810 
0.9937528 	 0.999179 
0.9937670 	 0.993824 
0.9937811 	 0.993320 
0.9937952 	 0.998504 
0.9938093 	 0.991793 
0.9938235 	 0.992088 
0.9938376 	 0.998555 
0.9938517 	 0.996179 
0.9938659 	 0.995726 
0.9938800 	 0.994549 
0.9938942 	 1.001350 
0.9939083 	 0.992408 
0.9939224 	 1.012480 
0.9939365 	 0.999290 
0.9939507 	 1.000020 
0.9939648 	 0.998757 
0.9939789 	 0.996710 
0.9939930 	 0.990212 
0.9940072 	 0.995363 
0.9940213 	 0.992514 
0.9940354 	 1.009830 
0.9940495 	 1.013840 
0.9940637 	 0.992113 
0.9940778 	 0.988256 
0.9940919 	 0.996866 
0.9941060 	 0.997273 
0.9941202 	 0.993665 
0.9941344 	 0.994319 
0.9941485 	 1.003870 
0.9941626 	 0.996414 
0.9941768 	 1.002090 
0.9941909 	 0.994125 
0.9942050 	 0.995520 
0.9942191 	 0.999510 
0.9942332 	 0.998768 
0.9942474 	 0.998392 
0.9942615 	 0.996357 
0.9942756 	 0.992649 
0.9942898 	 0.994643 
0.9943039 	 0.994971 
0.9943180 	 0.988079 
0.9943321 	 0.993654 
0.9943463 	 0.994582 
0.9943604 	 0.993752 
0.9943746 	 0.990848 
0.9943887 	 1.008040 
0.9944028 	 0.988131 
0.9944169 	 1.000100 
0.9944311 	 0.992819 
0.9944452 	 0.999388 
0.9944593 	 0.997774 
0.9944735 	 0.996588 
0.9944876 	 0.991798 
0.9945017 	 0.984692 
0.9945158 	 0.987747 
0.9945300 	 0.990315 
0.9945441 	 0.989604 
0.9945582 	 0.991542 
0.9945724 	 0.992591 
0.9945865 	 0.990072 
0.9946006 	 0.985624 
0.9946148 	 0.996814 
0.9946289 	 0.984099 
0.9946430 	 0.989139 
0.9946572 	 1.004150 
0.9946713 	 1.010630 
0.9946854 	 0.991751 
0.9946995 	 0.991397 
0.9947137 	 0.997813 
0.9947278 	 1.004230 
0.9947419 	 1.003420 
0.9947560 	 0.991218 
0.9947702 	 0.987005 
0.9947843 	 0.997088 
0.9947985 	 1.007490 
0.9948126 	 1.010990 
0.9948267 	 1.008330 
0.9948409 	 0.997540 
0.9948550 	 0.995887 
0.9948691 	 0.985065 
0.9948832 	 0.975824 
0.9948974 	 0.972221 
0.9949115 	 0.982716 
0.9949256 	 1.003110 
0.9949397 	 0.988642 
0.9949539 	 0.997745 
0.9949680 	 0.997686 
0.9949821 	 0.995801 
0.9949963 	 0.994738 
0.9950104 	 1.006060 
0.9950246 	 0.985115 
0.9950387 	 0.985270 
0.9950528 	 0.996264 
0.9950669 	 0.994012 
0.9950811 	 0.981229 
0.9950952 	 0.982645 
0.9951093 	 0.983428 
0.9951235 	 0.998428 
0.9951376 	 0.990036 
0.9951517 	 0.979560 
0.9951658 	 0.984513 
0.9951800 	 0.989928 
0.9951941 	 0.989522 
0.9952082 	 0.983461 
0.9952223 	 0.980522 
0.9952365 	 0.976354 
0.9952506 	 0.987865 
0.9952648 	 0.989600 
0.9952789 	 0.986979 
0.9952930 	 0.967654 
0.9953072 	 0.980443 
0.9953213 	 0.996818 
0.9953354 	 0.992757 
0.9953495 	 0.984443 
0.9953637 	 0.998831 
0.9953778 	 0.996449 
0.9953919 	 1.000460 
0.9954060 	 0.994689 
0.9954202 	 0.998624 
0.9954343 	 1.001520 
0.9954484 	 0.989387 
0.9954625 	 0.987149 
0.9954767 	 0.982667 
0.9954909 	 0.979363 
0.9955050 	 0.975988 
0.9955191 	 0.988768 
0.9955332 	 0.995063 
0.9955474 	 0.988135 
0.9955615 	 0.984008 
0.9955756 	 0.992375 
0.9955897 	 0.987347 
0.9956039 	 0.989617 
0.9956180 	 0.994092 
0.9956321 	 0.987794 
0.9956462 	 0.990904 
0.9956604 	 0.999042 
0.9956745 	 0.994293 
0.9956886 	 0.989543 
0.9957027 	 0.983396 
0.9957169 	 0.986883 
0.9957311 	 0.984025 
0.9957452 	 0.985885 
0.9957593 	 0.992336 
0.9957734 	 0.978319 
0.9957876 	 0.977637 
0.9958017 	 0.984869 
0.9958158 	 0.994174 
0.9958299 	 0.989684 
0.9958441 	 1.003420 
0.9958582 	 0.991919 
0.9958723 	 0.987747 
0.9958864 	 0.992422 
0.9959006 	 0.987659 
0.9959147 	 0.993983 
0.9959289 	 0.988976 
0.9959430 	 0.983506 
0.9959571 	 0.975800 
0.9959713 	 0.986804 
0.9959854 	 0.984116 
0.9959995 	 0.994014 
0.9960136 	 0.983537 
0.9960278 	 1.000370 
0.9960419 	 0.999742 
0.9960560 	 0.999879 
0.9960701 	 0.986450 
0.9960843 	 1.000690 
0.9960984 	 0.998273 
0.9961125 	 0.991668 
0.9961267 	 0.991280 
0.9961408 	 1.004080 
0.9961549 	 1.000550 
0.9961691 	 0.993053 
0.9961832 	 0.972057 
0.9961973 	 0.977466 
0.9962115 	 0.991429 
0.9962256 	 0.986798 
0.9962397 	 0.997425 
0.9962538 	 0.986215 
0.9962680 	 0.974996 
0.9962821 	 0.974817 
0.9962962 	 0.985510 
0.9963104 	 0.985529 
0.9963245 	 0.981655 
0.9963386 	 0.994427 
0.9963527 	 0.987584 
0.9963669 	 0.988563 
0.9963810 	 0.990583 
0.9963952 	 0.992609 
0.9964093 	 0.994459 
0.9964234 	 0.985357 
0.9964376 	 0.985676 
0.9964517 	 1.005290 
0.9964658 	 0.987540 
0.9964799 	 0.988583 
0.9964941 	 0.986573 
0.9965082 	 0.989690 
0.9965223 	 0.976586 
0.9965364 	 0.982931 
0.9965506 	 1.008010 
0.9965647 	 1.006140 
0.9965788 	 0.992938 
0.9965929 	 1.009100 
0.9966071 	 0.991499 
0.9966213 	 0.986179 
0.9966354 	 0.997759 
0.9966495 	 0.976779 
0.9966636 	 0.990140 
0.9966778 	 0.983882 
0.9966919 	 0.991253 
0.9967060 	 1.002990 
0.9967201 	 0.986656 
0.9967343 	 0.999875 
0.9967484 	 0.984158 
0.9967625 	 0.997033 
0.9967766 	 0.982172 
0.9967908 	 0.987397 
0.9968049 	 0.984302 
0.9968190 	 0.990302 
0.9968331 	 0.989923 
0.9968473 	 0.988214 
0.9968615 	 0.981351 
0.9968756 	 0.976608 
0.9968897 	 0.990913 
0.9969038 	 1.006240 
0.9969180 	 0.995275 
0.9969321 	 0.977982 
0.9969462 	 0.992696 
0.9969603 	 0.997988 
0.9969745 	 0.977994 
0.9969886 	 0.980887 
0.9970027 	 0.991244 
0.9970168 	 0.992820 
0.9970310 	 0.985977 
0.9970451 	 1.004490 
0.9970592 	 0.999586 
0.9970734 	 0.991676 


==> anc/HD21770/HD21770_78.dat <==
0.9704881 	 1.007900 
0.9705021 	 1.023500 
0.9705160 	 1.052390 
0.9705300 	 1.020830 
0.9705439 	 1.066510 
0.9705579 	 1.011140 
0.9705718 	 1.018960 
0.9705858 	 0.973259 
0.9705997 	 0.982634 
0.9706137 	 1.024620 
0.9706276 	 1.014790 
0.9706415 	 0.987053 
0.9706556 	 1.020810 
0.9706695 	 1.009310 
0.9706835 	 0.994190 
0.9706974 	 0.963161 
0.9707113 	 0.941833 
0.9707253 	 0.960400 
0.9707393 	 0.995121 
0.9707532 	 1.017120 
0.9707671 	 1.036710 
0.9707811 	 1.030360 
0.9707950 	 1.124690 
0.9708090 	 1.031220 
0.9708229 	 1.018520 
0.9708369 	 1.012860 
0.9708508 	 1.028710 
0.9708648 	 1.028100 
0.9708787 	 1.014600 
0.9708927 	 0.995691 
0.9709066 	 1.021590 
0.9709206 	 0.999439 
0.9709345 	 0.972381 
0.9709485 	 0.974846 
0.9709624 	 1.007640 
0.9709764 	 1.007700 
0.9709904 	 1.049180 
0.9710043 	 0.986685 
0.9710182 	 0.981172 
0.9710322 	 0.946335 
0.9710462 	 0.995219 
0.9710601 	 1.023550 
0.9710740 	 1.013840 
0.9710880 	 0.985272 
0.9711019 	 1.029340 
0.9711159 	 0.995909 
0.9711298 	 0.989899 
0.9711438 	 0.989423 
0.9711577 	 1.010980 
0.9711717 	 0.954382 
0.9711856 	 0.987744 
0.9711996 	 0.989540 
0.9712135 	 1.017410 
0.9712275 	 0.982361 
0.9712414 	 1.025740 
0.9712554 	 1.002040 
0.9712693 	 1.017010 
0.9712833 	 1.020620 
0.9712972 	 0.991929 
0.9713112 	 1.011890 
0.9713252 	 0.979317 
0.9713391 	 1.043010 
0.9713531 	 1.028930 
0.9713670 	 1.002550 
0.9713810 	 1.038060 
0.9713949 	 1.040370 
0.9714088 	 0.983470 
0.9714228 	 0.981612 
0.9714367 	 1.020350 
0.9714507 	 1.028850 
0.9714646 	 1.039140 
0.9714786 	 1.031440 
0.9714925 	 1.037380 
0.9715065 	 1.030680 
0.9715204 	 1.014350 
0.9715344 	 1.018120 
0.9715483 	 1.000430 
0.9715623 	 1.044610 
0.9715762 	 1.036160 
0.9715902 	 1.008560 
0.9716041 	 1.045630 
0.9716181 	 0.993802 
0.9716320 	 1.013090 
0.9716460 	 0.982981 
0.9716600 	 0.987183 
0.9716739 	 1.036310 
0.9716879 	 1.067790 
0.9717018 	 1.023970 
0.9717157 	 1.026380 
0.9717297 	 1.012400 
0.9717436 	 1.024850 
0.9717576 	 1.038160 
0.9717715 	 1.025900 
0.9717855 	 0.987342 
0.9717994 	 0.983855 
0.9718134 	 1.027450 
0.9718273 	 1.023240 
0.9718413 	 0.995808 
0.9718552 	 1.002010 
0.9718692 	 0.992117 
0.9718831 	 0.996949 
0.9718971 	 1.005370 
0.9719110 	 0.994602 
0.9719250 	 1.016520 
0.9719389 	 1.038440 
0.9719529 	 1.003800 
0.9719668 	 1.002010 
0.9719808 	 0.998822 
0.9719948 	 1.041880 
0.9720087 	 1.017990 
0.9720226 	 1.005090 
0.9720366 	 1.036490 
0.9720505 	 1.007010 
0.9720645 	 1.044220 
0.9720784 	 1.050330 
0.9720924 	 0.998953 
0.9721063 	 1.001810 
0.9721203 	 0.987965 
0.9721342 	 0.990919 
0.9721482 	 0.976699 
0.9721621 	 1.012790 
0.9721761 	 1.036910 
0.9721900 	 0.996363 
0.9722040 	 0.969068 
0.9722179 	 1.002890 
0.9722319 	 0.978912 
0.9722458 	 0.986190 
0.9722598 	 1.023130 
0.9722737 	 1.030890 
0.9722876 	 1.009350 
0.9723017 	 1.016530 
0.9723156 	 1.021420 
0.9723296 	 0.986107 
0.9723435 	 1.046810 
0.9723574 	 1.028710 
0.9723714 	 0.990727 
0.9723854 	 0.970657 
0.9723993 	 1.020420 
0.9724132 	 0.996548 
0.9724272 	 0.999559 
0.9724411 	 1.011120 
0.9724551 	 0.999390 
0.9724690 	 0.996850 
0.9724830 	 0.995783 
0.9724969 	 0.999697 
0.9725109 	 1.001490 
0.9725248 	 0.996993 
0.9725388 	 1.010560 
0.9725527 	 1.020320 
0.9725667 	 1.000890 
0.9725806 	 1.057240 
0.9725946 	 1.013960 
0.9726085 	 0.999502 
0.9726225 	 1.016520 
0.9726365 	 0.993110 
0.9726504 	 0.991477 
0.9726644 	 1.040540 
0.9726783 	 1.012950 
0.9726923 	 1.007080 
0.9727062 	 1.030360 
0.9727202 	 0.997966 
0.9727341 	 1.025410 
0.9727480 	 1.030540 
0.9727620 	 1.022260 
0.9727759 	 1.018490 
0.9727899 	 1.021550 
0.9728038 	 1.021620 
0.9728178 	 0.996956 
0.9728317 	 0.998280 
0.9728457 	 1.036470 
0.9728596 	 1.032550 
0.9728736 	 1.013630 
0.9728875 	 1.026580 
0.9729015 	 1.021380 
0.9729154 	 0.996654 
0.9729294 	 0.994827 
0.9729433 	 0.998519 
0.9729572 	 1.027540 
0.9729713 	 1.046100 
0.9729852 	 1.031990 
0.9729992 	 1.000720 
0.9730131 	 0.976409 
0.9730271 	 0.973062 
0.9730410 	 0.972573 
0.9730549 	 1.000350 
0.9730689 	 1.015210 
0.9730828 	 1.017150 
0.9730968 	 1.004660 
0.9731107 	 1.008650 
0.9731247 	 1.036750 
0.9731386 	 1.015130 
0.9731526 	 0.979467 
0.9731665 	 0.998287 
0.9731805 	 1.008130 
0.9731944 	 1.013130 
0.9732084 	 1.028670 
0.9732223 	 1.033250 
0.9732363 	 0.996673 
0.9732502 	 1.009420 
0.9732642 	 1.040190 
0.9732781 	 1.006690 
0.9732920 	 1.026020 
0.9733061 	 1.024320 
0.9733200 	 1.032420 
0.9733340 	 1.016060 
0.9733479 	 1.017260 
0.9733618 	 1.017810 
0.9733758 	 1.040920 
0.9733897 	 1.011030 
0.9734037 	 1.014950 
0.9734176 	 0.999736 
0.9734316 	 0.989199 
0.9734455 	 1.014800 
0.9734595 	 0.999098 
0.9734734 	 0.997137 
0.9734874 	 1.017090 
0.9735013 	 1.021190 
0.9735153 	 0.998835 
0.9735292 	 0.984942 
0.9735432 	 1.001940 
0.9735571 	 0.989689 
0.9735711 	 1.000500 
0.9735850 	 0.999668 
0.9735990 	 1.003970 
0.9736129 	 1.019690 
0.9736269 	 0.975376 
0.9736409 	 0.958498 
0.9736548 	 0.990113 
0.9736687 	 0.991220 
0.9736827 	 0.985631 
0.9736967 	 1.005780 
0.9737106 	 1.010630 
0.9737245 	 1.032280 
0.9737385 	 1.073670 
0.9737524 	 1.037980 
0.9737664 	 1.026520 
0.9737803 	 1.019850 
0.9737943 	 1.034460 
0.9738082 	 1.000570 
0.9738222 	 0.986219 
0.9738361 	 0.997043 
0.9738501 	 1.006690 
0.9738640 	 0.999565 
0.9738780 	 0.978911 
0.9738919 	 0.968294 
0.9739059 	 0.967899 
0.9739198 	 0.980279 
0.9739338 	 0.973961 
0.9739477 	 0.955085 
0.9739617 	 0.958886 
0.9739757 	 0.970605 
0.9739896 	 0.955951 
0.9740036 	 0.974558 
0.9740175 	 0.982408 
0.9740315 	 0.974943 
0.9740454 	 0.984367 
0.9740593 	 1.041890 
0.9740733 	 1.043440 
0.9740872 	 1.017700 
0.9741012 	 1.008600 
0.9741151 	 0.992917 
0.9741291 	 1.014360 
0.9741430 	 1.026220 
0.9741570 	 1.037490 
0.9741709 	 1.053310 
0.9741849 	 1.035160 
0.9741988 	 0.986338 
0.9742128 	 0.995495 
0.9742267 	 1.002540 
0.9742407 	 0.997129 
0.9742546 	 1.014720 
0.9742686 	 1.008100 
0.9742825 	 1.029350 
0.9742965 	 1.034150 
0.9743105 	 1.006420 
0.9743244 	 1.027730 
0.9743384 	 1.016880 
0.9743523 	 1.024150 
0.9743662 	 1.004790 
0.9743802 	 1.007280 
0.9743941 	 1.021850 
0.9744081 	 1.016250 
0.9744220 	 0.989166 
0.9744360 	 1.016890 
0.9744499 	 0.993246 
0.9744639 	 1.002240 
0.9744778 	 0.983976 
0.9744918 	 0.998686 
0.9745057 	 1.008700 
0.9745197 	 0.995397 
0.9745336 	 0.999450 
0.9745476 	 0.990124 
0.9745615 	 0.981411 
0.9745755 	 0.953867 
0.9745894 	 0.952218 
0.9746033 	 1.056640 
0.9746174 	 1.033500 
0.9746313 	 1.024970 
0.9746453 	 1.033150 
0.9746592 	 1.020890 
0.9746731 	 1.029850 
0.9746871 	 1.033970 
0.9747010 	 1.020400 
0.9747150 	 0.983752 
0.9747289 	 0.992789 
0.9747429 	 0.984083 
0.9747568 	 0.980213 
0.9747708 	 0.985740 
0.9747847 	 0.999520 
0.9747987 	 0.997620 
0.9748126 	 1.030730 
0.9748266 	 1.011650 
0.9748405 	 1.031210 
0.9748545 	 1.020210 
0.9748684 	 0.994258 
0.9748824 	 0.982853 
0.9748963 	 0.992616 
0.9749103 	 0.978283 
0.9749242 	 0.988311 
0.9749381 	 1.018020 
0.9749522 	 1.029030 
0.9749661 	 1.006540 
0.9749801 	 1.008670 
0.9749940 	 0.988043 
0.9750079 	 0.980576 
0.9750219 	 1.007390 
0.9750359 	 1.003050 
0.9750498 	 0.998173 
0.9750637 	 1.016030 
0.9750777 	 1.010880 
0.9750916 	 1.016450 
0.9751056 	 0.996664 
0.9751195 	 0.989497 
0.9751335 	 0.982916 
0.9751474 	 1.001840 
0.9751614 	 1.021090 
0.9751753 	 1.017990 
0.9751893 	 1.025770 
0.9752032 	 1.017310 
0.9752172 	 1.020340 
0.9752311 	 1.012210 
0.9752451 	 1.000000 
0.9752590 	 0.998408 
0.9752730 	 0.972308 
0.9752870 	 0.992111 
0.9753009 	 1.023150 
0.9753149 	 1.014660 
0.9753288 	 0.999842 
0.9753428 	 1.005580 
0.9753567 	 1.008890 
0.9753707 	 1.005110 
0.9753846 	 0.987937 
0.9753985 	 1.002650 
0.9754125 	 0.975539 
0.9754264 	 0.963250 
0.9754404 	 0.987183 
0.9754543 	 0.991200 
0.9754683 	 0.991662 
0.9754822 	 1.006070 
0.9754962 	 0.997697 
0.9755101 	 0.991019 
0.9755241 	 0.984869 
0.9755380 	 0.989616 
0.9755520 	 1.007370 
0.9755659 	 1.015740 
0.9755799 	 1.013980 
0.9755938 	 1.021830 
0.9756077 	 1.019660 
0.9756218 	 1.013740 
0.9756357 	 1.012820 
0.9756497 	 1.016030 
0.9756636 	 1.013860 
0.9756776 	 1.019520 
0.9756915 	 1.016720 
0.9757054 	 1.015940 
0.9757194 	 1.012320 
0.9757333 	 1.000390 
0.9757473 	 0.996596 
0.9757612 	 0.994919 
0.9757752 	 0.994851 
0.9757891 	 1.034900 
0.9758031 	 1.021090 
0.9758170 	 0.996523 
0.9758310 	 1.019490 
0.9758449 	 1.011100 
0.9758589 	 1.001490 
0.9758728 	 1.015360 
0.9758868 	 1.005840 
0.9759007 	 0.994934 
0.9759147 	 0.996668 
0.9759286 	 1.001060 
0.9759426 	 0.979199 
0.9759566 	 1.000960 
0.9759705 	 0.999356 
0.9759845 	 0.997163 
0.9759984 	 0.992232 
0.9760123 	 1.010610 
0.9760263 	 1.022290 
0.9760402 	 1.035550 
0.9760542 	 1.030370 
0.9760681 	 1.011140 
0.9760821 	 1.019730 
0.9760960 	 1.009230 
0.9761100 	 1.001240 
0.9761239 	 1.017540 
0.9761379 	 1.015910 
0.9761518 	 1.009690 
0.9761658 	 0.994757 
0.9761797 	 0.991691 
0.9761937 	 0.984353 
0.9762076 	 1.000170 
0.9762216 	 0.998756 
0.9762355 	 1.013880 
0.9762495 	 1.007280 
0.9762634 	 1.026200 
0.9762774 	 1.023820 
0.9762914 	 1.004290 
0.9763053 	 0.988332 
0.9763192 	 1.003180 
0.9763332 	 1.007100 
0.9763472 	 1.012100 
0.9763611 	 0.985781 
0.9763750 	 0.989542 
0.9763890 	 1.008950 
0.9764029 	 0.994407 
0.9764169 	 0.983193 
0.9764308 	 0.984580 
0.9764448 	 0.949157 
0.9764587 	 0.950789 
0.9764727 	 0.969110 
0.9764866 	 0.963553 
0.9765006 	 0.970941 
0.9765145 	 0.973662 
0.9765285 	 0.983654 
0.9765424 	 0.989142 
0.9765564 	 1.007560 
0.9765703 	 0.995554 
0.9765843 	 1.005330 
0.9765982 	 1.015400 
0.9766122 	 1.002990 
0.9766262 	 1.014710 
0.9766401 	 1.022340 
0.9766541 	 1.017810 
0.9766680 	 1.038240 
0.9766820 	 1.021970 
0.9766959 	 1.003600 
0.9767098 	 1.010090 
0.9767238 	 1.006550 
0.9767377 	 0.998259 
0.9767517 	 1.004450 
0.9767656 	 1.005150 
0.9767796 	 1.008220 
0.9767935 	 0.996515 
0.9768075 	 0.995159 
0.9768214 	 1.008690 
0.9768354 	 1.061750 
0.9768493 	 1.024620 
0.9768633 	 1.017980 
0.9768772 	 1.005080 
0.9768912 	 0.992436 
0.9769051 	 1.003840 
0.9769191 	 1.015980 
0.9769330 	 1.015050 
0.9769470 	 1.017890 
0.9769610 	 1.008450 
0.9769749 	 1.001810 
0.9769889 	 0.995949 
0.9770028 	 0.997225 
0.9770167 	 0.992355 
0.9770307 	 1.008170 
0.9770446 	 1.022130 
0.9770586 	 1.018430 
0.9770725 	 1.014470 
0.9770865 	 0.998480 
0.9771004 	 1.008020 
0.9771144 	 0.988818 
0.9771283 	 0.998926 
0.9771423 	 1.009820 
0.9771562 	 0.999184 
0.9771702 	 0.991555 
0.9771841 	 1.010140 
0.9771981 	 1.023280 
0.9772120 	 1.016050 
0.9772260 	 1.027220 
0.9772399 	 1.009620 
0.9772538 	 0.995949 
0.9772679 	 1.006490 
0.9772818 	 1.009940 
0.9772958 	 1.005020 
0.9773097 	 1.004020 
0.9773236 	 1.032460 
0.9773376 	 1.015320 
0.9773515 	 1.016660 
0.9773655 	 0.993311 
0.9773794 	 1.004200 
0.9773934 	 1.011520 
0.9774073 	 0.998035 
0.9774213 	 1.005790 
0.9774352 	 1.007600 
0.9774492 	 0.996801 
0.9774631 	 1.002650 
0.9774771 	 1.014000 
0.9774910 	 1.017900 
0.9775050 	 1.002850 
0.9775189 	 0.990539 
0.9775329 	 0.997525 
0.9775468 	 0.995722 
0.9775608 	 0.989532 
0.9775747 	 0.994321 
0.9775886 	 1.019990 
0.9776027 	 1.015180 
0.9776166 	 1.008890 
0.9776306 	 1.006430 
0.9776445 	 1.012520 
0.9776584 	 1.004860 
0.9776724 	 0.991989 
0.9776864 	 0.994327 
0.9777003 	 0.998560 
0.9777142 	 1.003130 
0.9777282 	 1.002640 
0.9777421 	 1.007210 
0.9777561 	 1.010570 
0.9777700 	 0.992120 
0.9777840 	 0.993373 
0.9777979 	 0.985576 
0.9778119 	 0.997699 
0.9778258 	 1.000350 
0.9778398 	 1.004260 
0.9778537 	 1.005190 
0.9778677 	 1.007610 
0.9778816 	 1.008440 
0.9778956 	 1.010960 
0.9779095 	 1.009110 
0.9779235 	 0.995977 
0.9779375 	 0.996860 
0.9779514 	 0.999083 
0.9779653 	 0.993505 
0.9779793 	 1.003510 
0.9779933 	 1.004760 
0.9780072 	 0.992644 
0.9780211 	 1.008280 
0.9780351 	 1.007760 
0.9780490 	 0.992738 
0.9780630 	 0.986682 
0.9780769 	 1.004860 
0.9780909 	 0.988466 
0.9781048 	 1.000110 
0.9781188 	 1.004240 
0.9781327 	 1.003100 
0.9781467 	 0.996821 
0.9781606 	 0.991873 
0.9781746 	 0.999744 
0.9781885 	 0.991179 
0.9782025 	 0.997342 
0.9782164 	 0.997319 
0.9782304 	 1.009130 
0.9782443 	 1.021050 
0.9782583 	 1.016820 
0.9782723 	 1.005070 
0.9782862 	 1.010810 
0.9783002 	 1.002990 
0.9783141 	 1.001430 
0.9783281 	 0.996164 
0.9783420 	 1.003360 
0.9783559 	 1.001430 
0.9783699 	 1.005720 
0.9783838 	 1.006470 
0.9783978 	 1.006950 
0.9784117 	 1.001540 
0.9784257 	 0.991096 
0.9784396 	 0.985658 
0.9784536 	 0.976257 
0.9784675 	 1.004700 
0.9784815 	 1.001360 
0.9784954 	 0.994170 
0.9785094 	 1.000610 
0.9785233 	 1.000230 
0.9785373 	 1.005350 
0.9785512 	 0.992293 
0.9785652 	 0.990663 
0.9785791 	 0.985201 
0.9785931 	 1.005020 
0.9786071 	 0.998016 
0.9786210 	 0.996608 
0.9786350 	 1.009510 
0.9786489 	 1.006560 
0.9786628 	 1.015360 
0.9786768 	 1.014660 
0.9786907 	 1.000800 
0.9787047 	 0.998019 
0.9787186 	 1.007550 
0.9787326 	 1.003180 
0.9787465 	 0.997890 
0.9787605 	 0.994310 
0.9787744 	 0.991804 
0.9787884 	 1.009110 
0.9788023 	 1.015950 
0.9788163 	 1.010820 
0.9788302 	 1.005650 
0.9788442 	 1.001060 
0.9788581 	 1.003670 
0.9788721 	 0.998194 
0.9788860 	 1.004010 
0.9789000 	 1.003870 
0.9789139 	 1.001600 
0.9789279 	 0.996496 
0.9789419 	 0.999913 
0.9789558 	 1.003250 
0.9789697 	 1.007430 
0.9789837 	 1.011300 
0.9789977 	 1.003020 
0.9790116 	 0.988760 
0.9790255 	 1.002000 
0.9790395 	 0.998406 
0.9790534 	 1.000100 
0.9790674 	 1.008530 
0.9790813 	 1.014610 
0.9790953 	 1.004000 
0.9791092 	 0.993297 
0.9791232 	 0.987271 
0.9791371 	 1.010400 
0.9791511 	 1.008550 
0.9791650 	 0.998799 
0.9791790 	 0.993365 
0.9791929 	 1.005250 
0.9792069 	 1.007100 
0.9792208 	 1.011430 
0.9792348 	 0.995431 
0.9792488 	 0.999359 
0.9792627 	 0.994800 
0.9792767 	 1.004670 
0.9792906 	 1.002580 
0.9793046 	 1.007440 
0.9793185 	 1.007070 
0.9793325 	 1.013710 
0.9793464 	 1.011350 
0.9793603 	 1.009020 
0.9793743 	 1.014290 
0.9793882 	 1.007080 
0.9794022 	 0.991926 
0.9794161 	 1.002160 
0.9794301 	 1.003150 
0.9794440 	 1.002850 
0.9794580 	 0.996992 
0.9794719 	 1.014460 
0.9794859 	 1.003060 
0.9794998 	 0.999545 
0.9795138 	 1.007050 
0.9795277 	 1.000040 
0.9795417 	 0.992512 
0.9795556 	 1.010310 
0.9795696 	 1.002330 
0.9795836 	 0.990634 
0.9795975 	 1.004750 
0.9796115 	 1.011370 
0.9796254 	 1.005960 
0.9796394 	 1.007070 
0.9796533 	 1.001530 
0.9796672 	 0.988413 
0.9796812 	 0.987673 
0.9796951 	 0.989505 
0.9797091 	 0.989311 
0.9797230 	 0.993886 
0.9797370 	 1.007210 
0.9797509 	 0.993150 
0.9797649 	 0.987959 
0.9797788 	 0.985689 
0.9797928 	 0.985283 
0.9798067 	 0.976490 
0.9798207 	 0.990288 
0.9798346 	 0.993879 
0.9798486 	 1.002760 
0.9798625 	 1.005610 
0.9798765 	 1.001490 
0.9798904 	 0.997202 
0.9799043 	 1.003240 
0.9799184 	 0.998164 
0.9799323 	 1.005550 
0.9799463 	 0.997876 
0.9799602 	 1.003020 
0.9799741 	 0.999715 
0.9799881 	 1.005340 
0.9800020 	 0.996792 
0.9800160 	 1.009840 
0.9800299 	 1.015540 
0.9800439 	 1.016550 
0.9800578 	 1.002110 
0.9800718 	 0.990392 
0.9800857 	 0.991547 
0.9800997 	 0.983313 
0.9801136 	 0.978002 
0.9801276 	 0.983590 
0.9801415 	 0.996637 
0.9801555 	 0.969244 
0.9801694 	 0.968670 
0.9801834 	 0.968233 
0.9801973 	 0.970505 
0.9802113 	 0.974309 
0.9802252 	 0.994723 
0.9802391 	 0.988510 
0.9802532 	 0.995097 
0.9802671 	 0.998604 
0.9802810 	 1.001980 
0.9802950 	 0.998646 
0.9803089 	 1.006360 
0.9803229 	 0.994840 
0.9803368 	 0.993102 
0.9803508 	 0.997178 
0.9803647 	 1.009180 
0.9803787 	 0.999446 
0.9803926 	 0.999663 
0.9804066 	 1.002600 
0.9804205 	 0.992683 
0.9804345 	 1.014460 
0.9804484 	 1.009650 
0.9804624 	 1.009950 
0.9804763 	 1.005260 
0.9804903 	 1.004780 
0.9805042 	 1.002350 
0.9805182 	 1.002220 
0.9805321 	 1.003410 
0.9805461 	 1.004420 
0.9805600 	 1.007200 
0.9805740 	 0.998247 
0.9805880 	 1.005220 
0.9806019 	 1.002630 
0.9806158 	 1.006460 
0.9806298 	 1.008880 
0.9806438 	 1.005500 
0.9806577 	 0.994859 
0.9806716 	 1.006550 
0.9806856 	 1.012770 
0.9806995 	 0.997552 
0.9807135 	 0.995942 
0.9807274 	 0.994784 
0.9807414 	 0.987200 
0.9807553 	 0.982594 
0.9807693 	 1.000830 
0.9807832 	 0.987136 
0.9807972 	 0.995865 
0.9808111 	 1.007070 
0.9808251 	 1.002130 
0.9808390 	 1.001450 
0.9808530 	 1.004110 
0.9808669 	 1.004040 
0.9808809 	 0.982953 
0.9808948 	 0.989339 
0.9809088 	 1.002280 
0.9809228 	 0.991435 
0.9809367 	 0.997450 
0.9809507 	 1.003230 
0.9809646 	 1.000660 
0.9809786 	 0.996474 
0.9809925 	 0.992211 
0.9810064 	 0.999146 
0.9810204 	 0.996396 
0.9810343 	 0.988092 
0.9810483 	 1.003470 
0.9810622 	 1.011490 
0.9810762 	 1.008290 
0.9810901 	 0.999436 
0.9811041 	 1.000180 
0.9811180 	 1.006990 
0.9811320 	 0.993975 
0.9811459 	 0.988490 
0.9811599 	 0.998809 
0.9811738 	 0.992080 
0.9811878 	 0.992185 
0.9812017 	 0.983110 
0.9812157 	 0.994539 
0.9812296 	 0.994391 
0.9812436 	 0.985999 
0.9812576 	 0.986789 
0.9812715 	 0.990881 
0.9812855 	 0.994486 
0.9812994 	 0.987444 
0.9813133 	 0.969954 
0.9813273 	 0.980491 
0.9813412 	 0.990647 
0.9813552 	 0.994278 
0.9813691 	 1.004810 
0.9813831 	 1.004990 
0.9813970 	 1.005740 
0.9814110 	 1.000070 
0.9814249 	 0.998166 
0.9814389 	 0.992211 
0.9814528 	 0.996738 
0.9814668 	 0.994377 
0.9814807 	 0.988037 
0.9814947 	 0.995611 
0.9815086 	 0.995659 
0.9815226 	 1.006960 
0.9815365 	 1.001720 
0.9815505 	 0.986776 
0.9815644 	 0.998750 
0.9815784 	 1.005450 
0.9815924 	 0.989700 
0.9816063 	 0.990436 
0.9816202 	 1.004860 
0.9816342 	 1.010060 
0.9816482 	 1.009970 
0.9816621 	 1.010880 
0.9816760 	 0.999607 
0.9816900 	 1.005090 
0.9817039 	 0.989720 
0.9817179 	 0.983971 
0.9817318 	 0.991524 
0.9817458 	 1.002020 
0.9817597 	 1.001590 
0.9817737 	 0.993051 
0.9817876 	 0.985375 
0.9818016 	 0.996518 
0.9818155 	 0.983689 
0.9818295 	 0.992880 
0.9818434 	 0.988988 
0.9818574 	 0.996625 
0.9818713 	 0.992308 
0.9818853 	 0.988826 
0.9818993 	 0.997851 
0.9819132 	 0.992466 
0.9819272 	 0.997862 
0.9819411 	 1.002350 
0.9819551 	 0.999170 
0.9819690 	 0.991111 
0.9819830 	 0.997178 
0.9819969 	 0.996070 
0.9820108 	 0.991999 
0.9820248 	 1.001790 
0.9820387 	 1.001670 
0.9820527 	 1.001350 
0.9820666 	 0.990626 
0.9820806 	 1.001220 
0.9820945 	 0.988792 
0.9821085 	 0.995792 
0.9821224 	 0.995850 
0.9821364 	 0.989242 
0.9821503 	 0.990241 
0.9821643 	 0.990183 
0.9821782 	 0.999423 
0.9821922 	 0.995033 
0.9822061 	 1.000060 
0.9822201 	 0.991145 
0.9822341 	 0.984998 
0.9822480 	 0.987770 
0.9822620 	 0.994333 
0.9822759 	 0.996019 
0.9822899 	 0.991487 
0.9823038 	 0.996832 
0.9823177 	 0.999506 
0.9823317 	 0.996673 
0.9823456 	 0.973078 
0.9823596 	 0.986925 
0.9823735 	 0.992820 
0.9823875 	 0.985175 
0.9824014 	 0.991613 
0.9824154 	 0.998193 
0.9824293 	 0.994724 
0.9824433 	 0.987555 
0.9824572 	 0.991193 
0.9824712 	 1.008990 
0.9824851 	 0.999442 
0.9824991 	 1.000400 
0.9825130 	 0.994131 
0.9825270 	 1.004760 
0.9825409 	 0.997374 
0.9825548 	 1.011150 
0.9825689 	 1.006330 
0.9825828 	 1.000570 
0.9825968 	 1.000670 
0.9826107 	 0.992383 
0.9826246 	 1.009640 
0.9826386 	 0.984089 
0.9826525 	 0.983799 
0.9826665 	 0.991621 
0.9826804 	 0.992618 
0.9826944 	 0.995961 
0.9827083 	 0.992117 
0.9827223 	 0.992608 
0.9827362 	 0.993173 
0.9827502 	 0.997825 
0.9827641 	 0.985403 
0.9827781 	 0.987549 
0.9827920 	 0.992970 
0.9828060 	 0.982257 
0.9828199 	 0.988250 
0.9828339 	 0.981884 
0.9828478 	 0.995798 
0.9828618 	 0.987693 
0.9828757 	 0.988060 
0.9828896 	 1.000160 
0.9829037 	 0.991812 
0.9829176 	 0.988435 
0.9829315 	 0.998940 
0.9829455 	 0.996096 
0.9829594 	 1.000210 
0.9829734 	 0.992522 
0.9829873 	 0.994898 
0.9830013 	 1.010690 
0.9830152 	 1.007870 
0.9830292 	 1.000300 
0.9830431 	 0.992032 
0.9830571 	 1.006900 
0.9830710 	 0.999525 
0.9830850 	 0.989011 
0.9830989 	 0.992575 
0.9831129 	 0.987611 
0.9831268 	 1.003280 
0.9831408 	 1.009730 
0.9831547 	 0.994723 
0.9831687 	 0.987820 
0.9831826 	 0.979522 
0.9831966 	 0.986477 
0.9832105 	 0.982038 
0.9832245 	 0.978366 
0.9832385 	 0.981121 
0.9832524 	 0.989064 
0.9832663 	 0.991130 
0.9832803 	 0.986672 
0.9832943 	 0.982530 
0.9833082 	 0.979535 
0.9833221 	 0.989632 
0.9833361 	 0.995788 
0.9833500 	 0.989216 
0.9833640 	 0.995152 
0.9833779 	 0.993100 
0.9833919 	 0.983108 
0.9834058 	 0.986808 
0.9834198 	 0.985666 
0.9834337 	 0.985502 
0.9834477 	 0.997922 
0.9834616 	 1.005860 
0.9834756 	 0.982081 
0.9834895 	 0.992939 
0.9835035 	 0.980870 
0.9835174 	 0.975055 
0.9835314 	 0.988459 
0.9835453 	 0.978842 
0.9835593 	 0.971601 
0.9835733 	 0.988191 
0.9835872 	 0.976155 
0.9836012 	 0.975834 
0.9836151 	 0.968882 
0.9836291 	 0.985351 
0.9836430 	 0.981282 
0.9836569 	 0.963632 
0.9836709 	 0.969639 
0.9836848 	 0.983102 
0.9836988 	 0.998235 
0.9837127 	 0.994098 
0.9837267 	 0.996174 
0.9837406 	 0.953163 
0.9837546 	 0.976150 
0.9837685 	 0.981623 
0.9837825 	 0.996059 
0.9837964 	 0.981724 
0.9838104 	 0.985841 
0.9838243 	 0.979800 
0.9838383 	 0.978667 
0.9838522 	 0.984023 
0.9838662 	 0.985909 
0.9838802 	 0.982070 
0.9838941 	 0.978387 
0.9839081 	 0.981276 
0.9839220 	 0.979938 
0.9839360 	 0.983965 
0.9839499 	 0.990291 
0.9839638 	 0.995096 
0.9839778 	 0.989681 
0.9839917 	 1.000270 
0.9840057 	 0.994117 
0.9840196 	 0.997406 
0.9840336 	 0.979925 
0.9840475 	 0.982146 
0.9840615 	 0.969717 
0.9840754 	 0.985876 
0.9840894 	 0.989239 
0.9841033 	 0.977711 
0.9841173 	 0.968394 
0.9841312 	 0.972390 
0.9841452 	 0.979304 
0.9841591 	 0.985442 
0.9841731 	 0.982417 
0.9841870 	 0.985149 
0.9842009 	 0.964523 
0.9842149 	 0.984163 
0.9842289 	 0.973635 
0.9842429 	 0.979254 
0.9842568 	 0.995433 
0.9842707 	 0.992856 
0.9842847 	 1.001830 
0.9842987 	 0.996995 
0.9843126 	 0.992578 
0.9843265 	 0.979075 
0.9843405 	 0.982718 
0.9843544 	 0.982647 
0.9843684 	 0.985866 
0.9843823 	 0.973779 
0.9843963 	 0.973555 
0.9844102 	 0.992324 
0.9844242 	 1.020750 


==> anc/HD21770/HD21770_79.dat <==
0.9582987 	 1.001160 
0.9583124 	 1.022320 
0.9583262 	 1.002290 
0.9583399 	 1.107330 
0.9583536 	 1.032340 
0.9583673 	 1.039080 
0.9583811 	 1.076660 
0.9583948 	 1.093750 
0.9584085 	 1.049410 
0.9584222 	 1.056390 
0.9584360 	 1.056060 
0.9584497 	 1.149790 
0.9584634 	 1.201220 
0.9584771 	 1.046040 
0.9584909 	 1.029960 
0.9585046 	 0.996846 
0.9585183 	 1.027970 
0.9585320 	 1.026230 
0.9585457 	 1.076580 
0.9585594 	 0.937291 
0.9585732 	 1.018350 
0.9585869 	 1.098290 
0.9586006 	 1.115100 
0.9586143 	 1.140730 
0.9586280 	 1.106410 
0.9586418 	 1.082890 
0.9586555 	 1.072630 
0.9586692 	 1.025690 
0.9586829 	 0.998329 
0.9586966 	 0.972996 
0.9587104 	 0.972369 
0.9587241 	 0.943404 
0.9587378 	 1.135900 
0.9587515 	 1.072080 
0.9587652 	 1.025870 
0.9587790 	 1.007650 
0.9587927 	 0.979686 
0.9588064 	 0.993939 
0.9588201 	 0.991770 
0.9588338 	 1.067840 
0.9588475 	 1.107150 
0.9588613 	 1.051980 
0.9588750 	 1.050250 
0.9588887 	 1.051710 
0.9589024 	 1.035680 
0.9589161 	 1.040640 
0.9589299 	 1.035910 
0.9589436 	 1.083890 
0.9589573 	 1.083240 
0.9589710 	 1.030710 
0.9589847 	 1.078170 
0.9589984 	 1.098020 
0.9590122 	 1.080690 
0.9590259 	 1.058750 
0.9590396 	 1.048350 
0.9590533 	 1.008900 
0.9590671 	 1.026100 
0.9590808 	 1.043070 
0.9590945 	 1.075850 
0.9591082 	 1.070750 
0.9591219 	 1.017070 
0.9591357 	 1.010360 
0.9591494 	 1.024350 
0.9591631 	 0.962664 
0.9591768 	 1.028880 
0.9591905 	 1.007180 
0.9592043 	 1.111820 
0.9592180 	 1.028690 
0.9592317 	 1.052620 
0.9592454 	 1.084700 
0.9592591 	 1.029010 
0.9592729 	 0.936296 
0.9592866 	 1.009580 
0.9593003 	 1.082660 
0.9593141 	 1.066390 
0.9593278 	 1.046070 
0.9593415 	 1.001000 
0.9593552 	 1.116320 
0.9593689 	 1.164040 
0.9593827 	 1.026630 
0.9593964 	 1.007770 
0.9594101 	 1.028730 
0.9594238 	 1.066410 
0.9594375 	 1.053840 
0.9594512 	 1.011730 
0.9594650 	 1.027790 
0.9594787 	 1.012240 
0.9594924 	 1.022030 
0.9595061 	 1.061090 
0.9595198 	 1.048580 
0.9595336 	 1.004020 
0.9595473 	 1.020420 
0.9595610 	 1.044370 
0.9595747 	 1.061110 
0.9595884 	 1.071950 
0.9596022 	 1.009410 
0.9596159 	 1.040910 
0.9596296 	 1.033300 
0.9596433 	 1.020720 
0.9596570 	 1.079620 
0.9596707 	 1.036190 
0.9596845 	 1.002860 
0.9596982 	 1.107550 
0.9597119 	 1.051170 
0.9597256 	 1.053620 
0.9597393 	 0.989785 
0.9597531 	 1.003020 
0.9597668 	 1.004740 
0.9597805 	 1.030570 
0.9597942 	 1.061180 
0.9598079 	 1.084600 
0.9598216 	 1.044000 
0.9598354 	 1.098990 
0.9598491 	 1.057690 
0.9598628 	 1.031950 
0.9598765 	 1.013450 
0.9598902 	 1.030120 
0.9599040 	 1.034610 
0.9599177 	 1.050090 
0.9599314 	 1.046850 
0.9599451 	 1.118860 
0.9599589 	 1.046390 
0.9599726 	 1.049160 
0.9599863 	 1.008530 
0.9600000 	 1.001440 
0.9600137 	 1.011230 
0.9600275 	 1.101910 
0.9600412 	 1.036700 
0.9600549 	 1.054790 
0.9600686 	 1.015340 
0.9600823 	 1.032240 
0.9600961 	 1.050150 
0.9601098 	 1.056150 
0.9601235 	 1.045480 
0.9601373 	 1.017250 
0.9601510 	 1.040890 
0.9601647 	 1.047790 
0.9601784 	 1.064860 
0.9601921 	 1.058360 
0.9602059 	 1.031400 
0.9602196 	 1.067430 
0.9602333 	 1.045960 
0.9602470 	 1.051990 
0.9602607 	 1.046540 
0.9602745 	 1.019440 
0.9602882 	 1.000760 
0.9603019 	 1.015090 
0.9603156 	 0.995187 
0.9603293 	 1.034450 
0.9603430 	 1.009240 
0.9603568 	 0.966875 
0.9603705 	 0.932362 
0.9603842 	 0.901762 
0.9603979 	 0.908545 
0.9604116 	 0.899383 
0.9604254 	 0.914357 
0.9604391 	 0.938631 
0.9604528 	 0.945966 
0.9604665 	 0.958047 
0.9604802 	 0.979020 
0.9604939 	 0.972899 
0.9605077 	 0.970043 
0.9605214 	 0.970002 
0.9605351 	 0.991503 
0.9605488 	 0.962056 
0.9605625 	 1.022160 
0.9605763 	 1.045100 
0.9605900 	 1.050160 
0.9606037 	 1.025690 
0.9606174 	 1.019660 
0.9606311 	 1.029350 
0.9606448 	 1.020550 
0.9606586 	 1.066460 
0.9606723 	 1.030940 
0.9606860 	 0.979383 
0.9606997 	 1.008660 
0.9607134 	 1.059470 
0.9607272 	 1.016110 
0.9607409 	 1.051020 
0.9607546 	 1.124290 
0.9607683 	 1.127170 
0.9607821 	 1.053780 
0.9607958 	 1.022810 
0.9608095 	 1.018730 
0.9608232 	 1.006770 
0.9608370 	 1.022700 
0.9608507 	 1.032940 
0.9608644 	 1.007290 
0.9608781 	 1.057850 
0.9608918 	 1.091390 
0.9609055 	 1.120320 
0.9609193 	 1.081170 
0.9609330 	 1.022080 
0.9609467 	 1.027440 
0.9609604 	 1.022310 
0.9609742 	 1.025320 
0.9609879 	 1.055990 
0.9610016 	 1.021000 
0.9610153 	 1.006950 
0.9610291 	 0.960845 
0.9610428 	 0.976705 
0.9610565 	 0.987469 
0.9610702 	 0.994614 
0.9610839 	 1.023530 
0.9610977 	 1.011380 
0.9611114 	 1.043530 
0.9611251 	 1.031490 
0.9611388 	 1.001620 
0.9611525 	 0.985965 
0.9611662 	 1.017120 
0.9611800 	 1.019840 
0.9611937 	 1.005300 
0.9612074 	 1.014950 
0.9612211 	 1.023850 
0.9612348 	 1.026420 
0.9612486 	 1.025530 
0.9612623 	 1.022950 
0.9612760 	 1.011850 
0.9612897 	 1.009420 
0.9613034 	 0.996049 
0.9613171 	 1.015490 
0.9613309 	 1.027060 
0.9613446 	 1.019570 
0.9613583 	 1.016680 
0.9613720 	 1.010430 
0.9613857 	 0.987248 
0.9613995 	 1.029670 
0.9614132 	 0.995803 
0.9614269 	 1.013930 
0.9614406 	 1.016670 
0.9614543 	 1.026580 
0.9614680 	 1.063010 
0.9614818 	 1.018270 
0.9614955 	 1.036050 
0.9615092 	 1.044180 
0.9615229 	 1.011270 
0.9615366 	 0.992290 
0.9615504 	 0.957000 
0.9615641 	 0.986953 
0.9615778 	 0.993265 
0.9615915 	 0.987271 
0.9616052 	 1.029890 
0.9616190 	 1.035780 
0.9616327 	 1.033450 
0.9616464 	 1.008190 
0.9616602 	 1.030740 
0.9616739 	 1.024680 
0.9616876 	 1.006380 
0.9617013 	 0.942037 
0.9617150 	 1.000050 
0.9617288 	 1.008500 
0.9617425 	 1.018230 
0.9617562 	 1.015010 
0.9617699 	 1.011140 
0.9617836 	 0.999489 
0.9617974 	 0.986229 
0.9618111 	 1.004880 
0.9618248 	 1.008850 
0.9618385 	 1.003760 
0.9618522 	 1.019660 
0.9618660 	 1.014460 
0.9618797 	 1.007780 
0.9618934 	 1.020710 
0.9619071 	 1.012380 
0.9619209 	 1.007200 
0.9619346 	 1.009350 
0.9619483 	 0.993934 
0.9619620 	 1.022980 
0.9619757 	 1.011140 
0.9619894 	 1.025400 
0.9620032 	 1.010970 
0.9620169 	 1.020780 
0.9620306 	 1.030800 
0.9620443 	 1.011790 
0.9620580 	 1.024950 
0.9620718 	 1.011240 
0.9620855 	 0.997736 
0.9620992 	 0.958885 
0.9621129 	 0.941725 
0.9621266 	 0.947644 
0.9621403 	 0.921267 
0.9621541 	 0.917210 
0.9621678 	 0.883289 
0.9621815 	 0.887687 
0.9621952 	 0.870032 
0.9622089 	 0.857039 
0.9622227 	 0.848413 
0.9622364 	 0.880831 
0.9622501 	 0.917258 
0.9622638 	 0.944811 
0.9622775 	 0.968786 
0.9622912 	 0.973460 
0.9623050 	 0.981449 
0.9623187 	 1.020810 
0.9623324 	 1.045630 
0.9623461 	 1.023530 
0.9623599 	 1.023510 
0.9623736 	 1.069010 
0.9623873 	 1.018220 
0.9624010 	 1.018800 
0.9624147 	 1.060490 
0.9624284 	 1.020900 
0.9624422 	 1.024550 
0.9624559 	 1.021830 
0.9624696 	 1.023650 
0.9624833 	 0.992604 
0.9624971 	 0.985868 
0.9625108 	 1.002740 
0.9625245 	 1.004420 
0.9625382 	 1.025800 
0.9625520 	 1.023970 
0.9625657 	 1.024670 
0.9625794 	 1.012170 
0.9625931 	 1.023130 
0.9626069 	 1.011610 
0.9626206 	 1.008950 
0.9626343 	 1.012980 
0.9626480 	 0.997277 
0.9626617 	 1.012610 
0.9626754 	 1.010510 
0.9626892 	 0.982808 
0.9627029 	 0.994875 
0.9627166 	 0.987758 
0.9627303 	 0.942686 
0.9627441 	 0.940515 
0.9627578 	 0.959944 
0.9627715 	 0.972137 
0.9627852 	 1.005050 
0.9627989 	 0.988339 
0.9628126 	 0.982359 
0.9628264 	 0.992195 
0.9628401 	 1.022200 
0.9628538 	 1.001360 
0.9628675 	 0.995733 
0.9628812 	 1.008700 
0.9628950 	 1.006950 
0.9629087 	 1.023240 
0.9629224 	 1.023040 
0.9629361 	 1.037540 
0.9629498 	 1.062810 
0.9629635 	 1.015900 
0.9629773 	 0.995944 
0.9629910 	 1.023480 
0.9630047 	 0.991429 
0.9630184 	 1.043720 
0.9630321 	 1.048250 
0.9630459 	 1.023770 
0.9630596 	 1.015970 
0.9630733 	 1.024450 
0.9630870 	 0.992448 
0.9631007 	 0.981131 
0.9631144 	 0.975835 
0.9631282 	 0.988307 
0.9631419 	 1.018520 
0.9631556 	 1.026300 
0.9631693 	 1.027790 
0.9631831 	 1.041270 
0.9631968 	 1.051560 
0.9632105 	 1.041580 
0.9632242 	 1.040020 
0.9632379 	 1.012450 
0.9632517 	 1.009610 
0.9632654 	 1.008860 
0.9632791 	 1.009280 
0.9632928 	 1.028280 
0.9633065 	 1.024880 
0.9633203 	 1.004790 
0.9633340 	 0.990324 
0.9633477 	 1.002780 
0.9633614 	 1.005200 
0.9633751 	 1.012160 
0.9633889 	 1.009880 
0.9634026 	 1.000840 
0.9634163 	 1.029290 
0.9634301 	 1.047740 
0.9634438 	 1.060090 
0.9634575 	 1.047870 
0.9634712 	 1.017260 
0.9634849 	 0.986186 
0.9634987 	 0.991620 
0.9635124 	 1.006570 
0.9635261 	 0.982069 
0.9635398 	 1.007000 
0.9635535 	 1.038570 
0.9635673 	 1.051760 
0.9635810 	 1.028240 
0.9635947 	 1.012410 
0.9636084 	 1.005570 
0.9636221 	 0.993444 
0.9636358 	 0.987413 
0.9636496 	 1.007800 
0.9636633 	 1.010500 
0.9636770 	 1.009440 
0.9636907 	 1.024530 
0.9637044 	 1.026080 
0.9637182 	 1.029820 
0.9637319 	 1.055740 
0.9637456 	 1.012630 
0.9637593 	 1.014140 
0.9637730 	 1.002190 
0.9637867 	 1.012860 
0.9638005 	 1.012310 
0.9638142 	 1.018940 
0.9638279 	 0.999541 
0.9638416 	 0.997979 
0.9638553 	 0.994934 
0.9638691 	 0.980861 
0.9638828 	 0.988196 
0.9638965 	 0.969026 
0.9639102 	 0.981940 
0.9639239 	 1.000980 
0.9639376 	 0.987312 
0.9639514 	 1.001230 
0.9639651 	 0.999975 
0.9639788 	 0.998057 
0.9639925 	 0.982984 
0.9640062 	 0.990592 
0.9640200 	 1.006950 
0.9640337 	 1.029960 
0.9640474 	 1.012780 
0.9640611 	 1.028470 
0.9640749 	 1.039200 
0.9640886 	 1.041240 
0.9641023 	 1.033980 
0.9641160 	 1.020910 
0.9641298 	 1.012600 
0.9641435 	 1.018070 
0.9641572 	 1.007760 
0.9641709 	 1.003210 
0.9641846 	 1.008000 
0.9641983 	 1.029250 
0.9642121 	 1.017140 
0.9642258 	 0.998683 
0.9642395 	 0.991993 
0.9642532 	 0.991128 
0.9642670 	 1.010750 
0.9642807 	 0.987855 
0.9642944 	 1.006580 
0.9643081 	 1.010790 
0.9643219 	 1.014530 
0.9643356 	 1.012890 
0.9643493 	 1.019750 
0.9643630 	 1.005050 
0.9643767 	 1.066260 
0.9643905 	 1.060620 
0.9644042 	 1.002860 
0.9644179 	 0.999590 
0.9644316 	 0.991195 
0.9644453 	 1.002540 
0.9644590 	 1.031950 
0.9644728 	 1.037940 
0.9644865 	 1.031950 
0.9645002 	 1.017250 
0.9645139 	 1.011780 
0.9645276 	 0.989129 
0.9645414 	 0.985298 
0.9645551 	 0.975001 
0.9645688 	 1.031740 
0.9645825 	 1.004580 
0.9645962 	 1.007990 
0.9646099 	 1.009760 
0.9646237 	 1.010760 
0.9646374 	 0.995063 
0.9646511 	 0.974966 
0.9646648 	 0.983845 
0.9646785 	 0.989554 
0.9646923 	 0.998407 
0.9647060 	 0.979572 
0.9647197 	 1.005680 
0.9647334 	 1.011230 
0.9647471 	 1.002830 
0.9647608 	 1.004390 
0.9647746 	 1.030530 
0.9647883 	 1.015060 
0.9648020 	 1.011090 
0.9648157 	 1.003720 
0.9648294 	 1.014820 
0.9648432 	 1.022540 
0.9648569 	 1.017650 
0.9648706 	 0.994568 
0.9648843 	 0.984056 
0.9648980 	 0.985689 
0.9649118 	 0.970515 
0.9649255 	 1.006170 
0.9649392 	 1.005490 
0.9649530 	 0.997226 
0.9649667 	 1.001270 
0.9649804 	 1.014970 
0.9649941 	 1.000170 
0.9650078 	 0.986534 
0.9650216 	 0.968924 
0.9650353 	 0.973419 
0.9650490 	 0.944705 
0.9650627 	 0.968233 
0.9650764 	 0.960963 
0.9650902 	 0.983010 
0.9651039 	 0.999385 
0.9651176 	 0.971579 
0.9651313 	 0.970219 
0.9651450 	 0.992477 
0.9651588 	 0.993419 
0.9651725 	 0.986890 
0.9651862 	 0.987054 
0.9651999 	 1.001830 
0.9652137 	 1.004780 
0.9652274 	 1.074990 
0.9652411 	 1.020270 
0.9652548 	 1.021530 
0.9652685 	 1.010650 
0.9652822 	 1.013060 
0.9652960 	 1.002110 
0.9653097 	 0.996446 
0.9653234 	 0.997090 
0.9653371 	 0.994189 
0.9653508 	 1.001310 
0.9653646 	 1.001070 
0.9653783 	 1.016920 
0.9653920 	 1.000540 
0.9654057 	 0.985970 
0.9654194 	 0.965997 
0.9654331 	 0.971566 
0.9654469 	 0.967879 
0.9654606 	 0.970465 
0.9654743 	 0.975230 
0.9654880 	 0.987805 
0.9655017 	 1.007220 
0.9655155 	 1.011950 
0.9655292 	 1.012630 
0.9655429 	 1.022280 
0.9655566 	 1.032220 
0.9655703 	 0.989298 
0.9655840 	 0.981716 
0.9655978 	 0.994322 
0.9656115 	 1.012970 
0.9656252 	 1.008310 
0.9656389 	 1.013060 
0.9656526 	 1.014870 
0.9656664 	 1.038110 
0.9656801 	 0.999736 
0.9656938 	 0.992802 
0.9657075 	 0.982488 
0.9657212 	 1.008890 
0.9657350 	 1.010780 
0.9657487 	 1.010460 
0.9657624 	 1.014990 
0.9657762 	 1.020860 
0.9657898 	 1.010250 
0.9658036 	 0.987047 
0.9658173 	 1.001390 
0.9658310 	 0.979908 
0.9658448 	 0.962662 
0.9658585 	 0.951737 
0.9658722 	 0.938117 
0.9658859 	 0.925777 
0.9658996 	 0.921591 
0.9659134 	 0.905272 
0.9659271 	 0.872922 
0.9659408 	 0.849828 
0.9659545 	 0.838594 
0.9659682 	 0.834353 
0.9659820 	 0.838205 
0.9659957 	 0.847924 
0.9660094 	 0.864210 
0.9660231 	 0.890697 
0.9660369 	 0.927437 
0.9660506 	 0.961389 
0.9660643 	 0.975165 
0.9660780 	 0.987806 
0.9660917 	 0.988383 
0.9661054 	 0.986098 
0.9661192 	 0.994424 
0.9661329 	 1.001590 
0.9661466 	 1.020510 
0.9661603 	 1.019300 
0.9661740 	 1.020930 
0.9661878 	 1.014030 
0.9662015 	 1.007560 
0.9662152 	 1.009750 
0.9662289 	 1.006970 
0.9662426 	 0.988438 
0.9662563 	 0.999249 
0.9662701 	 1.005850 
0.9662838 	 1.025970 
0.9662975 	 1.023010 
0.9663112 	 1.018600 
0.9663249 	 0.983939 
0.9663387 	 1.003520 
0.9663524 	 1.001940 
0.9663661 	 0.997947 
0.9663798 	 1.001650 
0.9663935 	 1.013270 
0.9664072 	 1.014820 
0.9664210 	 1.021950 
0.9664347 	 1.007870 
0.9664484 	 1.022280 
0.9664621 	 0.983641 
0.9664758 	 0.991930 
0.9664896 	 1.014710 
0.9665033 	 1.038410 
0.9665170 	 1.023500 
0.9665307 	 1.002120 
0.9665444 	 1.008380 
0.9665582 	 0.993960 
0.9665719 	 0.972172 
0.9665856 	 1.004500 
0.9665993 	 0.997303 
0.9666130 	 0.993243 
0.9666268 	 0.985374 
0.9666405 	 1.000980 
0.9666542 	 0.994301 
0.9666680 	 1.001060 
0.9666817 	 1.012270 
0.9666954 	 0.997331 
0.9667091 	 0.970536 
0.9667229 	 1.004500 
0.9667366 	 0.990120 
0.9667503 	 0.986098 
0.9667640 	 0.991045 
0.9667777 	 1.003860 
0.9667914 	 1.011390 
0.9668052 	 1.009550 
0.9668189 	 1.006420 
0.9668326 	 1.010340 
0.9668463 	 0.989143 
0.9668601 	 1.003260 
0.9668738 	 1.009310 
0.9668875 	 0.987988 
0.9669012 	 0.987614 
0.9669149 	 0.994156 
0.9669286 	 1.012590 
0.9669424 	 1.020980 
0.9669561 	 0.997874 
0.9669698 	 0.995265 
0.9669835 	 0.995667 
0.9669972 	 0.996461 
0.9670110 	 0.967002 
0.9670247 	 0.984393 
0.9670384 	 0.993438 
0.9670521 	 1.010250 
0.9670658 	 1.008680 
0.9670795 	 1.011310 
0.9670933 	 0.993870 
0.9671070 	 0.991738 
0.9671207 	 0.990201 
0.9671344 	 0.976580 
0.9671481 	 0.981798 
0.9671619 	 0.986299 
0.9671756 	 1.001800 
0.9671893 	 0.997007 
0.9672030 	 1.002290 
0.9672167 	 0.982938 
0.9672304 	 0.998343 
0.9672442 	 0.989368 
0.9672579 	 0.997944 
0.9672716 	 0.977354 
0.9672853 	 0.978958 
0.9672990 	 0.985442 
0.9673128 	 0.979106 
0.9673265 	 0.988855 
0.9673402 	 1.005230 
0.9673539 	 0.989131 
0.9673677 	 0.980083 
0.9673814 	 0.977883 
0.9673951 	 0.992960 
0.9674088 	 0.989159 
0.9674225 	 0.987716 
0.9674362 	 0.981599 
0.9674500 	 0.986876 
0.9674637 	 1.002230 
0.9674774 	 1.006760 
0.9674911 	 1.016310 
0.9675049 	 1.021110 
0.9675186 	 0.996029 
0.9675323 	 1.004680 
0.9675461 	 1.002640 
0.9675598 	 0.991138 
0.9675735 	 0.982317 
0.9675872 	 0.995709 
0.9676009 	 0.992244 
0.9676147 	 0.977710 
0.9676284 	 0.984663 
0.9676421 	 0.967328 
0.9676558 	 0.969813 
0.9676695 	 0.982678 
0.9676833 	 0.988146 
0.9676970 	 0.985629 
0.9677107 	 0.987541 
0.9677244 	 0.995607 
0.9677381 	 1.012690 
0.9677518 	 0.997288 
0.9677656 	 0.993407 
0.9677793 	 0.987891 
0.9677930 	 0.992130 
0.9678067 	 0.994776 
0.9678204 	 1.002110 
0.9678342 	 1.006000 
0.9678479 	 0.996491 
0.9678616 	 1.006360 
0.9678753 	 1.012420 
0.9678890 	 0.989227 
0.9679027 	 0.982638 
0.9679165 	 0.982898 
0.9679302 	 0.984848 
0.9679439 	 0.989684 
0.9679576 	 0.989260 
0.9679713 	 0.985474 
0.9679851 	 1.007250 
0.9679988 	 0.993942 
0.9680125 	 0.976881 
0.9680262 	 0.976077 
0.9680399 	 0.984771 
0.9680537 	 0.988075 
0.9680674 	 0.998534 
0.9680811 	 0.995548 
0.9680948 	 0.987037 
0.9681085 	 0.988894 
0.9681222 	 0.988218 
0.9681360 	 0.983919 
0.9681497 	 0.977501 
0.9681634 	 0.951263 
0.9681771 	 0.971741 
0.9681909 	 0.959139 
0.9682046 	 0.973468 
0.9682183 	 0.969616 
0.9682320 	 0.974801 
0.9682457 	 0.973412 
0.9682595 	 0.967485 
0.9682732 	 0.976893 
0.9682869 	 1.037550 
0.9683006 	 1.040640 
0.9683143 	 1.018560 
0.9683281 	 0.993737 
0.9683418 	 1.000410 
0.9683555 	 0.995896 
0.9683692 	 0.995789 
0.9683829 	 1.002760 
0.9683967 	 1.009200 
0.9684104 	 1.003860 
0.9684241 	 0.991929 
0.9684379 	 0.996496 
0.9684516 	 0.988360 
0.9684653 	 0.988454 
0.9684790 	 1.002950 
0.9684927 	 1.004990 
0.9685065 	 1.013620 
0.9685202 	 1.022050 
0.9685339 	 0.991897 
0.9685476 	 0.992857 
0.9685613 	 0.975312 
0.9685750 	 0.980781 
0.9685888 	 0.994583 
0.9686025 	 1.000730 
0.9686162 	 0.997401 
0.9686299 	 1.003110 
0.9686436 	 1.006270 
0.9686574 	 1.003980 
0.9686711 	 1.001020 
0.9686848 	 0.986953 
0.9686985 	 0.990521 
0.9687122 	 1.000500 
0.9687259 	 0.998420 
0.9687397 	 0.992933 
0.9687534 	 0.992286 
0.9687671 	 0.989929 
0.9687808 	 0.991251 
0.9687945 	 0.992048 
0.9688083 	 0.965024 
0.9688220 	 0.976823 
0.9688357 	 0.994948 
0.9688494 	 0.993506 
0.9688631 	 0.997937 
0.9688768 	 0.977332 
0.9688906 	 0.992730 
0.9689043 	 0.997458 
0.9689180 	 1.015280 
0.9689317 	 0.997265 
0.9689454 	 0.973675 
0.9689592 	 0.972671 
0.9689729 	 0.982235 
0.9689866 	 0.980709 
0.9690003 	 0.975245 
0.9690140 	 0.968503 
0.9690278 	 0.966274 
0.9690415 	 0.981042 
0.9690552 	 0.977879 
0.9690689 	 0.986827 
0.9690827 	 0.959631 
0.9690964 	 0.954806 
0.9691101 	 0.968226 
0.9691238 	 1.002770 
0.9691376 	 1.002310 
0.9691513 	 0.983609 
0.9691650 	 0.997945 
0.9691787 	 0.995332 
0.9691924 	 0.974136 
0.9692061 	 0.984195 
0.9692199 	 1.001000 
0.9692336 	 1.002290 
0.9692473 	 0.985064 
0.9692610 	 0.979784 
0.9692748 	 0.987233 
0.9692885 	 0.995580 
0.9693022 	 1.002540 
0.9693159 	 0.997979 
0.9693297 	 1.004250 
0.9693434 	 0.998930 
0.9693571 	 0.970406 
0.9693708 	 0.967849 
0.9693845 	 0.986406 
0.9693982 	 0.977508 
0.9694120 	 0.980222 
0.9694257 	 0.979928 
0.9694394 	 0.990064 
0.9694531 	 0.992833 
0.9694668 	 0.969598 
0.9694806 	 0.972133 
0.9694943 	 0.986955 
0.9695080 	 0.993092 
0.9695217 	 0.981172 
0.9695354 	 0.992588 
0.9695491 	 0.994097 
0.9695629 	 1.007420 
0.9695766 	 0.987230 
0.9695903 	 0.978311 
0.9696040 	 0.979974 
0.9696177 	 0.984618 
0.9696315 	 0.972854 
0.9696452 	 0.983908 
0.9696589 	 0.985135 
0.9696726 	 0.993543 
0.9696863 	 0.999857 
0.9697001 	 1.000320 
0.9697138 	 0.988281 
0.9697275 	 1.009600 
0.9697412 	 0.994245 
0.9697549 	 1.002500 
0.9697686 	 0.986335 
0.9697824 	 0.971003 
0.9697961 	 0.984335 
0.9698098 	 0.998750 
0.9698235 	 0.987484 
0.9698372 	 0.990541 
0.9698510 	 0.994798 
0.9698647 	 1.000520 
0.9698784 	 0.970899 
0.9698921 	 0.977253 
0.9699058 	 0.983711 
0.9699196 	 0.993411 
0.9699333 	 0.986137 
0.9699470 	 1.003240 
0.9699608 	 0.991832 
0.9699745 	 1.002150 
0.9699882 	 0.995904 
0.9700019 	 0.974262 
0.9700157 	 0.977088 
0.9700294 	 0.979164 
0.9700431 	 0.978569 
0.9700568 	 0.978488 
0.9700705 	 0.978277 
0.9700842 	 0.967158 
0.9700980 	 0.968546 
0.9701117 	 0.983215 
0.9701254 	 0.978467 
0.9701391 	 0.977062 
0.9701528 	 0.969067 
0.9701666 	 0.985961 
0.9701803 	 0.983047 
0.9701940 	 0.975451 
0.9702077 	 0.977796 
0.9702214 	 0.964274 
0.9702352 	 0.976353 
0.9702489 	 0.975992 
0.9702626 	 0.979110 
0.9702763 	 0.973256 
0.9702900 	 0.988619 
0.9703038 	 0.982596 
0.9703175 	 0.976742 
0.9703312 	 0.982213 
0.9703449 	 0.963402 
0.9703586 	 0.964507 
0.9703723 	 0.986866 
0.9703861 	 0.997752 
0.9703998 	 1.013810 
0.9704135 	 1.001530 
0.9704272 	 0.997979 
0.9704409 	 0.984247 
0.9704547 	 0.976137 
0.9704684 	 0.971192 
0.9704821 	 0.980969 
0.9704958 	 0.974362 
0.9705095 	 0.983899 
0.9705233 	 0.991297 
0.9705370 	 0.995406 
0.9705507 	 0.979025 
0.9705644 	 0.980657 
0.9705781 	 0.992193 
0.9705918 	 1.009210 
0.9706056 	 0.997682 
0.9706193 	 0.982211 
0.9706330 	 0.987388 
0.9706467 	 0.971539 
0.9706605 	 0.981771 
0.9706742 	 0.991095 
0.9706879 	 0.977567 
0.9707016 	 0.973183 
0.9707153 	 0.972298 
0.9707290 	 0.992522 
0.9707428 	 0.994295 
0.9707565 	 0.983516 
0.9707702 	 0.983413 
0.9707839 	 0.987438 
0.9707977 	 0.983804 
0.9708114 	 0.984777 
0.9708251 	 0.987557 
0.9708388 	 0.996777 
0.9708526 	 0.990093 
0.9708663 	 1.000000 
0.9708800 	 0.992542 
0.9708937 	 0.977763 
0.9709075 	 0.992451 
0.9709212 	 0.982090 
0.9709349 	 0.986216 
0.9709486 	 0.981189 
0.9709623 	 0.964578 
0.9709760 	 0.980982 
0.9709898 	 0.973749 
0.9710035 	 0.991244 
0.9710172 	 0.998444 
0.9710309 	 0.984795 
0.9710446 	 0.978835 
0.9710584 	 1.004990 
0.9710721 	 1.012530 
0.9710858 	 0.994034 
0.9710995 	 0.985336 
0.9711132 	 0.981798 
0.9711270 	 0.955418 
0.9711407 	 0.953805 
0.9711544 	 0.981016 
0.9711681 	 1.008740 
0.9711818 	 0.975055 
0.9711956 	 0.985149 
0.9712093 	 1.006220 
0.9712230 	 0.979854 
0.9712367 	 0.972306 
0.9712504 	 0.954956 
0.9712641 	 0.965655 
0.9712779 	 0.964694 
0.9712916 	 0.966205 
0.9713053 	 0.977965 
0.9713190 	 0.971675 
0.9713327 	 0.997378 
0.9713465 	 0.998211 
0.9713602 	 0.981072 
0.9713739 	 0.967578 
0.9713876 	 0.958157 
0.9714013 	 0.988167 
0.9714150 	 0.996216 
0.9714288 	 0.971919 
0.9714425 	 0.984687 
0.9714562 	 1.001700 
0.9714699 	 0.992088 
0.9714837 	 0.993961 
0.9714974 	 0.995526 
0.9715111 	 0.968301 
0.9715248 	 0.980359 
0.9715385 	 0.981056 
0.9715523 	 0.970088 
0.9715660 	 0.980769 
0.9715797 	 0.998035 
0.9715934 	 0.997778 
0.9716071 	 0.969996 
0.9716209 	 0.963353 
0.9716346 	 0.983495 
0.9716483 	 0.979900 
0.9716620 	 0.982793 
0.9716757 	 0.946446 
0.9716895 	 0.948724 
0.9717032 	 0.974065 
0.9717169 	 0.966327 
0.9717307 	 0.991445 
0.9717444 	 0.988411 
0.9717581 	 0.976171 
0.9717718 	 0.963436 
0.9717855 	 0.954501 
0.9717993 	 0.967712 
0.9718130 	 0.972506 
0.9718267 	 0.995780 
0.9718404 	 1.018040 
0.9718541 	 0.994730 
0.9718678 	 0.975346 
0.9718816 	 0.972655 
0.9718953 	 0.982997 
0.9719090 	 0.960510 
0.9719227 	 0.989268 
0.9719364 	 1.008160 
0.9719502 	 1.006330 
0.9719639 	 1.010200 
0.9719776 	 1.011720 
0.9719913 	 1.013710 
0.9720050 	 1.010910 


==> anc/HD21770/HD21770_80.dat <==
0.9464070 	 0.817986 
0.9464205 	 1.023990 
0.9464340 	 1.246000 
0.9464476 	 1.031490 
0.9464611 	 0.890465 
0.9464747 	 1.010610 
0.9464883 	 0.934782 
0.9465018 	 0.868916 
0.9465153 	 0.965592 
0.9465289 	 0.832249 
0.9465424 	 1.111570 
0.9465560 	 0.956893 
0.9465696 	 0.926513 
0.9465831 	 0.910912 
0.9465966 	 1.016950 
0.9466102 	 1.023780 
0.9466237 	 0.972269 
0.9466373 	 0.812241 
0.9466509 	 0.883503 
0.9466644 	 0.598521 
0.9466779 	 0.911089 
0.9466915 	 1.013950 
0.9467050 	 0.997427 
0.9467186 	 0.781251 
0.9467322 	 0.964525 
0.9467457 	 0.821128 
0.9467592 	 0.974315 
0.9467728 	 0.954593 
0.9467863 	 0.748571 
0.9467999 	 0.967131 
0.9468135 	 0.735128 
0.9468270 	 1.029060 
0.9468405 	 1.170170 
0.9468541 	 0.865724 
0.9468676 	 0.896270 
0.9468812 	 0.988164 
0.9468948 	 0.950698 
0.9469083 	 0.923841 
0.9469218 	 1.006530 
0.9469354 	 0.812917 
0.9469490 	 0.895865 
0.9469625 	 1.078380 
0.9469761 	 0.962576 
0.9469896 	 1.003080 
0.9470031 	 0.989498 
0.9470167 	 0.935521 
0.9470302 	 0.968292 
0.9470438 	 1.123040 
0.9470574 	 0.852815 
0.9470709 	 0.767518 
0.9470844 	 0.999998 
0.9470980 	 0.827970 
0.9471116 	 0.923066 
0.9471251 	 1.092840 
0.9471387 	 0.833937 
0.9471522 	 0.938737 
0.9471657 	 0.935052 
0.9471793 	 0.779177 
0.9471928 	 1.320810 
0.9472064 	 1.229960 
0.9472200 	 0.730186 
0.9472335 	 0.993119 
0.9472470 	 1.152740 
0.9472606 	 1.158700 
0.9472742 	 1.051260 
0.9472877 	 1.085540 
0.9473013 	 1.041830 
0.9473148 	 1.058930 
0.9473283 	 1.039100 
0.9473419 	 0.988244 
0.9473554 	 0.991776 
0.9473690 	 1.051470 
0.9473826 	 0.932901 
0.9473961 	 1.135800 
0.9474096 	 1.070970 
0.9474232 	 1.040120 
0.9474368 	 1.007730 
0.9474503 	 0.882595 
0.9474639 	 0.972354 
0.9474774 	 0.917242 
0.9474909 	 0.885680 
0.9475045 	 1.068340 
0.9475181 	 1.172040 
0.9475316 	 1.022090 
0.9475451 	 1.142160 
0.9475587 	 1.007680 
0.9475722 	 1.030620 
0.9475858 	 0.943841 
0.9475993 	 1.134430 
0.9476129 	 1.005920 
0.9476264 	 1.065650 
0.9476400 	 1.012700 
0.9476535 	 0.950501 
0.9476671 	 1.067910 
0.9476807 	 1.119750 
0.9476942 	 1.119080 
0.9477077 	 1.094690 
0.9477213 	 1.297250 
0.9477348 	 1.309120 
0.9477484 	 1.087840 
0.9477619 	 0.907148 
0.9477755 	 1.156920 
0.9477890 	 0.925965 
0.9478026 	 1.018290 
0.9478161 	 0.893648 
0.9478297 	 0.882645 
0.9478433 	 1.001770 
0.9478568 	 0.994793 
0.9478703 	 1.205060 
0.9478839 	 1.039570 
0.9478974 	 0.955483 
0.9479110 	 1.046330 
0.9479245 	 1.089190 
0.9479381 	 1.115130 
0.9479516 	 1.228230 
0.9479652 	 1.112040 
0.9479787 	 0.994434 
0.9479923 	 1.005160 
0.9480059 	 1.084190 
0.9480194 	 1.075880 
0.9480329 	 0.979603 
0.9480465 	 0.919061 
0.9480600 	 1.140900 
0.9480736 	 1.109120 
0.9480872 	 1.101040 
0.9481007 	 1.122700 
0.9481142 	 1.045560 
0.9481278 	 1.057870 
0.9481413 	 1.112910 
0.9481549 	 1.165340 
0.9481685 	 1.121530 
0.9481820 	 1.094280 
0.9481955 	 1.086900 
0.9482091 	 0.978273 
0.9482226 	 0.987303 
0.9482362 	 0.897331 
0.9482498 	 1.070760 
0.9482633 	 1.034610 
0.9482768 	 0.883836 
0.9482904 	 1.241460 
0.9483039 	 1.086610 
0.9483175 	 1.096100 
0.9483311 	 1.121030 
0.9483446 	 1.001800 
0.9483581 	 1.041010 
0.9483717 	 0.990376 
0.9483852 	 0.956259 
0.9483988 	 0.993510 
0.9484124 	 0.993032 
0.9484259 	 0.872791 
0.9484394 	 0.986320 
0.9484530 	 0.984384 
0.9484665 	 0.943016 
0.9484801 	 0.993696 
0.9484937 	 1.046570 
0.9485072 	 1.032570 
0.9485207 	 1.016780 
0.9485343 	 0.967257 
0.9485478 	 0.995790 
0.9485614 	 1.020130 
0.9485750 	 1.082650 
0.9485885 	 0.990070 
0.9486020 	 0.954515 
0.9486156 	 0.923969 
0.9486291 	 0.897534 
0.9486427 	 1.018240 
0.9486563 	 1.077680 
0.9486698 	 1.123820 
0.9486833 	 1.077370 
0.9486969 	 1.152640 
0.9487104 	 0.939972 
0.9487240 	 1.021650 
0.9487376 	 1.098300 
0.9487511 	 1.026500 
0.9487646 	 0.992910 
0.9487782 	 1.026610 
0.9487917 	 1.006030 
0.9488053 	 1.031360 
0.9488189 	 0.970731 
0.9488324 	 1.036290 
0.9488459 	 1.104670 
0.9488595 	 0.989527 
0.9488730 	 1.033370 
0.9488866 	 1.070210 
0.9489002 	 1.104710 
0.9489137 	 0.995516 
0.9489272 	 1.000590 
0.9489408 	 1.010350 
0.9489543 	 1.047490 
0.9489679 	 0.992656 
0.9489815 	 0.963197 
0.9489950 	 1.039430 
0.9490085 	 0.995423 
0.9490221 	 1.043550 
0.9490356 	 1.076930 
0.9490492 	 1.014570 
0.9490628 	 1.054650 
0.9490763 	 1.059770 
0.9490898 	 0.958503 
0.9491034 	 0.981793 
0.9491169 	 0.985394 
0.9491305 	 1.022240 
0.9491441 	 0.998243 
0.9491576 	 1.065630 
0.9491711 	 0.961533 
0.9491847 	 1.051990 
0.9491983 	 1.071960 
0.9492118 	 0.924881 
0.9492254 	 0.893899 
0.9492389 	 0.971383 
0.9492524 	 1.021190 
0.9492660 	 1.059440 
0.9492795 	 1.085320 
0.9492931 	 0.976490 
0.9493067 	 0.983637 
0.9493202 	 1.010860 
0.9493337 	 0.974144 
0.9493473 	 0.909129 
0.9493609 	 1.022670 
0.9493744 	 1.032160 
0.9493880 	 1.020410 
0.9494015 	 1.027130 
0.9494150 	 0.932851 
0.9494286 	 1.038760 
0.9494421 	 1.099860 
0.9494557 	 1.169360 
0.9494693 	 1.111970 
0.9494828 	 1.029230 
0.9494963 	 1.035960 
0.9495099 	 1.040030 
0.9495235 	 0.991584 
0.9495370 	 0.999799 
0.9495506 	 1.088140 
0.9495641 	 0.945884 
0.9495776 	 0.978668 
0.9495912 	 1.011420 
0.9496047 	 1.129020 
0.9496183 	 1.083650 
0.9496319 	 1.083720 
0.9496454 	 1.051030 
0.9496589 	 0.961007 
0.9496725 	 0.891763 
0.9496860 	 0.982555 
0.9496996 	 1.107170 
0.9497131 	 1.011580 
0.9497267 	 0.972676 
0.9497402 	 1.031360 
0.9497538 	 1.049670 
0.9497674 	 1.046470 
0.9497809 	 1.063710 
0.9497944 	 1.033360 
0.9498080 	 1.096330 
0.9498215 	 1.062480 
0.9498351 	 1.049470 
0.9498486 	 1.017230 
0.9498622 	 0.929105 
0.9498757 	 0.981642 
0.9498893 	 0.975595 
0.9499028 	 1.093520 
0.9499164 	 1.097790 
0.9499300 	 1.080910 
0.9499435 	 1.030020 
0.9499570 	 1.107510 
0.9499706 	 0.992116 
0.9499841 	 0.999065 
0.9499977 	 1.081970 
0.9500112 	 1.004210 
0.9500248 	 1.135730 
0.9500383 	 1.068670 
0.9500519 	 1.135210 
0.9500654 	 1.017970 
0.9500790 	 0.980117 
0.9500926 	 1.022390 
0.9501061 	 0.981785 
0.9501196 	 1.074010 
0.9501332 	 1.043360 
0.9501467 	 1.148880 
0.9501603 	 1.032240 
0.9501738 	 1.021570 
0.9501874 	 1.121800 
0.9502009 	 1.051160 
0.9502145 	 1.014750 
0.9502280 	 1.052120 
0.9502416 	 1.028130 
0.9502552 	 1.009140 
0.9502687 	 1.034230 
0.9502822 	 1.019380 
0.9502958 	 1.017640 
0.9503093 	 0.976140 
0.9503229 	 0.938502 
0.9503365 	 1.010290 
0.9503500 	 1.032730 
0.9503635 	 0.990409 
0.9503771 	 1.025460 
0.9503906 	 0.984809 
0.9504042 	 1.007850 
0.9504178 	 1.012740 
0.9504313 	 0.972768 
0.9504448 	 1.107700 
0.9504584 	 1.054270 
0.9504719 	 1.010670 
0.9504855 	 0.984334 
0.9504991 	 0.998158 
0.9505126 	 1.016880 
0.9505261 	 1.020300 
0.9505397 	 1.009430 
0.9505532 	 1.012730 
0.9505668 	 0.968574 
0.9505804 	 1.036950 
0.9505939 	 1.028970 
0.9506074 	 1.010510 
0.9506210 	 1.012590 
0.9506345 	 1.055150 
0.9506481 	 1.025060 
0.9506617 	 1.067820 
0.9506752 	 1.041380 
0.9506887 	 1.042290 
0.9507023 	 1.046590 
0.9507158 	 1.033370 
0.9507294 	 0.970822 
0.9507430 	 0.989380 
0.9507565 	 1.016490 
0.9507700 	 1.020000 
0.9507836 	 1.031760 
0.9507971 	 1.071410 
0.9508107 	 1.012280 
0.9508243 	 1.035080 
0.9508378 	 1.029000 
0.9508513 	 1.039950 
0.9508649 	 1.084570 
0.9508784 	 1.053930 
0.9508920 	 1.037150 
0.9509056 	 1.061450 
0.9509191 	 1.054660 
0.9509326 	 1.054580 
0.9509462 	 1.041770 
0.9509597 	 1.100850 
0.9509733 	 1.052690 
0.9509869 	 1.004210 
0.9510004 	 1.017440 
0.9510139 	 0.995418 
0.9510275 	 1.057040 
0.9510410 	 1.041170 
0.9510546 	 1.058960 
0.9510682 	 1.034570 
0.9510817 	 0.999229 
0.9510952 	 1.061160 
0.9511088 	 1.006270 
0.9511223 	 1.000090 
0.9511359 	 1.003420 
0.9511495 	 1.075320 
0.9511630 	 0.991263 
0.9511765 	 1.101660 
0.9511901 	 1.050330 
0.9512036 	 1.069070 
0.9512172 	 1.014290 
0.9512308 	 1.026700 
0.9512443 	 1.149450 
0.9512578 	 1.017500 
0.9512714 	 1.005340 
0.9512850 	 1.166580 
0.9512985 	 1.064210 
0.9513121 	 1.045740 
0.9513256 	 1.026090 
0.9513391 	 0.998475 
0.9513527 	 0.970807 
0.9513662 	 1.008670 
0.9513798 	 1.005990 
0.9513934 	 1.003530 
0.9514069 	 1.015280 
0.9514204 	 0.983953 
0.9514340 	 1.033310 
0.9514476 	 1.036700 
0.9514611 	 1.114620 
0.9514747 	 1.067480 
0.9514882 	 0.984031 
0.9515017 	 0.985048 
0.9515153 	 0.979500 
0.9515288 	 0.999568 
0.9515424 	 1.046890 
0.9515560 	 1.101010 
0.9515695 	 1.066110 
0.9515830 	 1.121270 
0.9515966 	 1.162460 
0.9516102 	 1.087420 
0.9516237 	 1.279420 
0.9516373 	 1.131740 
0.9516508 	 1.118290 
0.9516643 	 1.101020 
0.9516779 	 1.035660 
0.9516914 	 1.016190 
0.9517050 	 1.001910 
0.9517186 	 1.040040 
0.9517321 	 1.221100 
0.9517456 	 0.998443 
0.9517592 	 0.976781 
0.9517727 	 1.016490 
0.9517863 	 1.057260 
0.9517999 	 1.031680 
0.9518134 	 1.012980 
0.9518269 	 1.050390 
0.9518405 	 1.110250 
0.9518541 	 1.132120 
0.9518676 	 0.976891 
0.9518812 	 1.003920 
0.9518947 	 1.021550 
0.9519082 	 1.051460 
0.9519218 	 1.001050 
0.9519353 	 0.974726 
0.9519489 	 1.009010 
0.9519624 	 0.980727 
0.9519760 	 0.924955 
0.9519895 	 1.002730 
0.9520031 	 0.999970 
0.9520167 	 1.011230 
0.9520302 	 1.012950 
0.9520437 	 1.034120 
0.9520573 	 1.068200 
0.9520708 	 1.124340 
0.9520844 	 1.017620 
0.9520979 	 1.009780 
0.9521115 	 0.950371 
0.9521250 	 0.989123 
0.9521386 	 1.000950 
0.9521521 	 1.062990 
0.9521657 	 1.004510 
0.9521793 	 0.992962 
0.9521928 	 1.011300 
0.9522063 	 1.044470 
0.9522199 	 1.053090 
0.9522334 	 1.023890 
0.9522470 	 1.011700 
0.9522605 	 1.007380 
0.9522741 	 1.006420 
0.9522876 	 1.037170 
0.9523012 	 1.051740 
0.9523147 	 1.050370 
0.9523283 	 1.033530 
0.9523419 	 1.032190 
0.9523554 	 1.005000 
0.9523689 	 0.985956 
0.9523825 	 0.994076 
0.9523960 	 0.996266 
0.9524096 	 1.015210 
0.9524232 	 1.034370 
0.9524367 	 0.986210 
0.9524502 	 0.944740 
0.9524638 	 0.873878 
0.9524773 	 0.924611 
0.9524909 	 1.045970 
0.9525045 	 1.037990 
0.9525180 	 1.001340 
0.9525315 	 1.011370 
0.9525451 	 1.018360 
0.9525586 	 1.041370 
0.9525722 	 1.071720 
0.9525858 	 1.032070 
0.9525993 	 1.016860 
0.9526128 	 0.994211 
0.9526264 	 0.915463 
0.9526399 	 0.977843 
0.9526535 	 0.998383 
0.9526671 	 1.016300 
0.9526806 	 1.027350 
0.9526941 	 1.067310 
0.9527077 	 1.052600 
0.9527212 	 1.022460 
0.9527348 	 0.932683 
0.9527484 	 0.991380 
0.9527619 	 0.989322 
0.9527754 	 0.991587 
0.9527890 	 1.002240 
0.9528025 	 1.099220 
0.9528161 	 1.005790 
0.9528297 	 0.964664 
0.9528432 	 1.029060 
0.9528567 	 1.045090 
0.9528703 	 1.003270 
0.9528838 	 1.019630 
0.9528974 	 1.091540 
0.9529110 	 1.007770 
0.9529245 	 1.003340 
0.9529380 	 1.034770 
0.9529516 	 1.109960 
0.9529651 	 1.032750 
0.9529787 	 1.007010 
0.9529923 	 1.017880 
0.9530058 	 0.987788 
0.9530193 	 0.975774 
0.9530329 	 0.968640 
0.9530464 	 0.992860 
0.9530600 	 0.995448 
0.9530736 	 0.959543 
0.9530871 	 0.919164 
0.9531006 	 0.989329 
0.9531142 	 0.991033 
0.9531277 	 0.978552 
0.9531413 	 0.965666 
0.9531549 	 0.969278 
0.9531684 	 0.976938 
0.9531819 	 0.995695 
0.9531955 	 1.010000 
0.9532090 	 1.050500 
0.9532226 	 1.028630 
0.9532362 	 1.009780 
0.9532497 	 1.000610 
0.9532632 	 0.991833 
0.9532768 	 0.998627 
0.9532903 	 0.992835 
0.9533039 	 1.034860 
0.9533175 	 1.021050 
0.9533310 	 1.033140 
0.9533445 	 1.050730 
0.9533581 	 1.030730 
0.9533716 	 1.015890 
0.9533852 	 0.991419 
0.9533988 	 0.974798 
0.9534123 	 0.979984 
0.9534258 	 0.991833 
0.9534394 	 1.017370 
0.9534529 	 1.040180 
0.9534665 	 1.031880 
0.9534801 	 0.994281 
0.9534936 	 1.007520 
0.9535071 	 0.988601 
0.9535207 	 0.993489 
0.9535343 	 0.988204 
0.9535478 	 0.998425 
0.9535614 	 0.995252 
0.9535749 	 1.003620 
0.9535884 	 1.021060 
0.9536020 	 1.026030 
0.9536155 	 1.015790 
0.9536291 	 1.005740 
0.9536427 	 0.997070 
0.9536562 	 0.980913 
0.9536697 	 0.960956 
0.9536833 	 0.980560 
0.9536969 	 0.997489 
0.9537104 	 1.010210 
0.9537240 	 0.987170 
0.9537375 	 0.991169 
0.9537510 	 1.003890 
0.9537646 	 0.997190 
0.9537781 	 0.973924 
0.9537917 	 0.969585 
0.9538053 	 0.978616 
0.9538188 	 0.946082 
0.9538323 	 0.912723 
0.9538459 	 0.891134 
0.9538595 	 0.928384 
0.9538730 	 0.937385 
0.9538866 	 0.962941 
0.9539001 	 0.975573 
0.9539136 	 0.961024 
0.9539272 	 0.966499 
0.9539408 	 1.005400 
0.9539543 	 0.992387 
0.9539679 	 0.976431 
0.9539814 	 0.975711 
0.9539949 	 1.002350 
0.9540085 	 0.981803 
0.9540220 	 0.973854 
0.9540356 	 0.972783 
0.9540492 	 0.960781 
0.9540627 	 0.964700 
0.9540762 	 0.989821 
0.9540898 	 0.974137 
0.9541034 	 0.974033 
0.9541169 	 0.993089 
0.9541304 	 0.987994 
0.9541440 	 0.966456 
0.9541575 	 0.958397 
0.9541711 	 0.963253 
0.9541846 	 0.976901 
0.9541982 	 0.960744 
0.9542117 	 0.969879 
0.9542253 	 0.949356 
0.9542388 	 0.941009 
0.9542524 	 0.944700 
0.9542660 	 0.951972 
0.9542795 	 0.943346 
0.9542930 	 0.935582 
0.9543066 	 0.932084 
0.9543201 	 0.908381 
0.9543337 	 0.903119 
0.9543472 	 0.914357 
0.9543608 	 0.918781 
0.9543743 	 0.925631 
0.9543879 	 0.928776 
0.9544014 	 0.933231 
0.9544150 	 0.926320 
0.9544286 	 0.935966 
0.9544421 	 0.920177 
0.9544556 	 0.937637 
0.9544692 	 0.924614 
0.9544827 	 0.888861 
0.9544963 	 0.891622 
0.9545098 	 0.897702 
0.9545234 	 0.891661 
0.9545369 	 0.877025 
0.9545505 	 0.862901 
0.9545640 	 0.846714 
0.9545776 	 0.852852 
0.9545912 	 0.833659 
0.9546047 	 0.785999 
0.9546182 	 0.692924 
0.9546318 	 0.592778 
0.9546453 	 0.547330 
0.9546589 	 0.535997 
0.9546725 	 0.549898 
0.9546860 	 0.627225 
0.9546995 	 0.678353 
0.9547131 	 0.728041 
0.9547266 	 0.728309 
0.9547402 	 0.729102 
0.9547538 	 0.735357 
0.9547673 	 0.722242 
0.9547808 	 0.743513 
0.9547944 	 0.755229 
0.9548079 	 0.786872 
0.9548215 	 0.788737 
0.9548351 	 0.818277 
0.9548486 	 0.840036 
0.9548621 	 0.872174 
0.9548757 	 0.868594 
0.9548892 	 0.858297 
0.9549028 	 0.851694 
0.9549164 	 0.866407 
0.9549299 	 0.891237 
0.9549434 	 0.928630 
0.9549570 	 0.924083 
0.9549705 	 0.938445 
0.9549841 	 0.899538 
0.9549977 	 0.921526 
0.9550112 	 0.947997 
0.9550247 	 0.942588 
0.9550383 	 0.943575 
0.9550518 	 0.948888 
0.9550654 	 0.976200 
0.9550790 	 0.976427 
0.9550925 	 0.944223 
0.9551060 	 0.947210 
0.9551196 	 0.945356 
0.9551331 	 0.952175 
0.9551467 	 0.974501 
0.9551603 	 0.961082 
0.9551738 	 0.945020 
0.9551873 	 0.980830 
0.9552009 	 0.985963 
0.9552144 	 0.969326 
0.9552280 	 0.972419 
0.9552416 	 0.970508 
0.9552551 	 0.977024 
0.9552686 	 0.998760 
0.9552822 	 0.971473 
0.9552957 	 0.955169 
0.9553093 	 0.960528 
0.9553229 	 0.973784 
0.9553364 	 0.985267 
0.9553499 	 0.977729 
0.9553635 	 0.980476 
0.9553770 	 0.959288 
0.9553906 	 0.955982 
0.9554042 	 0.970777 
0.9554177 	 0.968884 
0.9554312 	 0.972738 
0.9554448 	 0.988794 
0.9554583 	 0.974888 
0.9554719 	 0.997118 
0.9554855 	 0.999405 
0.9554990 	 0.994818 
0.9555125 	 1.008930 
0.9555261 	 0.973665 
0.9555396 	 0.960421 
0.9555532 	 0.952840 
0.9555668 	 0.937391 
0.9555803 	 0.919861 
0.9555938 	 0.904240 
0.9556074 	 0.942195 
0.9556209 	 0.967219 
0.9556345 	 0.970522 
0.9556481 	 0.959964 
0.9556616 	 0.955977 
0.9556751 	 0.951963 
0.9556887 	 0.955974 
0.9557022 	 0.966709 
0.9557158 	 0.977511 
0.9557294 	 1.014750 
0.9557429 	 0.999396 
0.9557564 	 0.993006 
0.9557700 	 0.984062 
0.9557836 	 0.973181 
0.9557971 	 0.984758 
0.9558107 	 0.973794 
0.9558242 	 0.973534 
0.9558377 	 0.994552 
0.9558513 	 0.977039 
0.9558648 	 1.018080 
0.9558784 	 1.009540 
0.9558920 	 0.989117 
0.9559055 	 0.981451 
0.9559190 	 0.959535 
0.9559326 	 0.966420 
0.9559462 	 0.974471 
0.9559597 	 0.970036 
0.9559733 	 0.940786 
0.9559868 	 0.959589 
0.9560003 	 0.985638 
0.9560139 	 1.008520 
0.9560275 	 1.006470 
0.9560410 	 1.003180 
0.9560546 	 0.993148 
0.9560681 	 0.983026 
0.9560816 	 1.001650 
0.9560952 	 1.006150 
0.9561087 	 1.022700 
0.9561223 	 1.034720 
0.9561359 	 1.038860 
0.9561494 	 1.034500 
0.9561629 	 0.986839 
0.9561765 	 0.995229 
0.9561901 	 0.986145 
0.9562036 	 0.999334 
0.9562172 	 1.013700 
0.9562307 	 1.041530 
0.9562442 	 1.045490 
0.9562578 	 1.027480 
0.9562713 	 1.020650 
0.9562849 	 0.997957 
0.9562985 	 0.988908 
0.9563120 	 0.972162 
0.9563255 	 0.996924 
0.9563391 	 1.014660 
0.9563527 	 1.017690 
0.9563662 	 1.014640 
0.9563797 	 1.007150 
0.9563933 	 1.008560 
0.9564068 	 0.986203 
0.9564204 	 0.978163 
0.9564339 	 0.982152 
0.9564475 	 1.003630 
0.9564610 	 0.995627 
0.9564746 	 1.008240 
0.9564881 	 0.997001 
0.9565017 	 0.983339 
0.9565153 	 0.978764 
0.9565288 	 1.013150 
0.9565423 	 0.990477 
0.9565559 	 1.002920 
0.9565694 	 0.999660 
0.9565830 	 1.011600 
0.9565965 	 1.002160 
0.9566101 	 0.998494 
0.9566236 	 0.982908 
0.9566372 	 0.979415 
0.9566507 	 1.001800 
0.9566643 	 1.014230 
0.9566779 	 1.009620 
0.9566914 	 0.993930 
0.9567049 	 0.993650 
0.9567185 	 1.005680 
0.9567320 	 0.996179 
0.9567456 	 0.978501 
0.9567592 	 0.992898 
0.9567727 	 1.018490 
0.9567862 	 1.017290 
0.9567998 	 0.996161 
0.9568133 	 1.020600 
0.9568269 	 1.003180 
0.9568405 	 1.007520 
0.9568540 	 1.019790 
0.9568675 	 1.021940 
0.9568811 	 0.981374 
0.9568946 	 0.920456 
0.9569082 	 0.976849 
0.9569218 	 0.992152 
0.9569353 	 1.007260 
0.9569488 	 0.982762 
0.9569624 	 1.000710 
0.9569759 	 1.000560 
0.9569895 	 1.005780 
0.9570031 	 1.009030 
0.9570166 	 1.005640 
0.9570301 	 0.995335 
0.9570437 	 1.001370 
0.9570572 	 0.978140 
0.9570708 	 0.972516 
0.9570844 	 0.983707 
0.9570979 	 0.989849 
0.9571114 	 0.986451 
0.9571250 	 0.993041 
0.9571385 	 0.988334 
0.9571521 	 1.008010 
0.9571657 	 1.000860 
0.9571792 	 0.975059 
0.9571927 	 1.004420 
0.9572063 	 0.991582 
0.9572198 	 1.002830 
0.9572334 	 1.010890 
0.9572470 	 1.013730 
0.9572605 	 1.025440 
0.9572740 	 1.002220 
0.9572876 	 0.990755 
0.9573011 	 0.963639 
0.9573147 	 0.971861 
0.9573283 	 0.991438 
0.9573418 	 0.994073 
0.9573553 	 0.994550 
0.9573689 	 0.995321 
0.9573824 	 1.005500 
0.9573960 	 1.000210 
0.9574096 	 1.003120 
0.9574231 	 1.005710 
0.9574366 	 1.000450 
0.9574502 	 0.986095 
0.9574637 	 1.000670 
0.9574773 	 0.992475 
0.9574909 	 1.012310 
0.9575044 	 1.016210 
0.9575179 	 1.021490 
0.9575315 	 1.047390 
0.9575450 	 1.018910 
0.9575586 	 0.978244 
0.9575722 	 0.997521 
0.9575857 	 0.977278 
0.9575992 	 0.982641 
0.9576128 	 0.987366 
0.9576263 	 1.020260 
0.9576399 	 1.011770 
0.9576535 	 1.017660 
0.9576670 	 1.013010 
0.9576805 	 0.982517 
0.9576941 	 0.964965 
0.9577076 	 0.976483 
0.9577212 	 0.988751 
0.9577348 	 1.000000 
0.9577483 	 1.006870 
0.9577618 	 1.021050 
0.9577754 	 1.039880 
0.9577889 	 1.027880 
0.9578025 	 0.993788 
0.9578161 	 0.996594 
0.9578296 	 0.993824 
0.9578431 	 0.989482 
0.9578567 	 0.994475 
0.9578702 	 0.998272 
0.9578838 	 1.029340 
0.9578974 	 1.021590 
0.9579109 	 1.028490 
0.9579244 	 1.017160 
0.9579380 	 0.988959 
0.9579515 	 0.965593 
0.9579651 	 0.980702 
0.9579787 	 0.969565 
0.9579922 	 1.003220 
0.9580057 	 1.000620 
0.9580193 	 1.017230 
0.9580329 	 1.014300 
0.9580464 	 1.001080 
0.9580600 	 1.011320 
0.9580735 	 1.021970 
0.9580870 	 1.011780 
0.9581006 	 1.001300 
0.9581141 	 0.990639 
0.9581277 	 0.970406 
0.9581413 	 1.008360 
0.9581548 	 1.033930 
0.9581683 	 1.023490 
0.9581819 	 1.010160 
0.9581954 	 1.016130 
0.9582090 	 0.997165 
0.9582226 	 0.981716 
0.9582361 	 0.991265 
0.9582496 	 0.993550 
0.9582632 	 0.993566 
0.9582768 	 1.013920 
0.9582903 	 1.026310 
0.9583039 	 1.014610 
0.9583174 	 1.016390 
0.9583309 	 0.998399 
0.9583445 	 0.980262 
0.9583580 	 0.992106 
0.9583716 	 0.967348 
0.9583852 	 0.976598 
0.9583987 	 0.988851 
0.9584122 	 0.994644 
0.9584258 	 0.997207 
0.9584394 	 0.999306 
0.9584529 	 1.000950 
0.9584665 	 0.977010 
0.9584800 	 1.012720 
0.9584935 	 0.984659 
0.9585071 	 0.975708 
0.9585206 	 1.013910 
0.9585342 	 1.005130 
0.9585477 	 1.042050 
0.9585613 	 1.029440 
0.9585748 	 1.009830 
0.9585884 	 1.026310 
0.9586020 	 0.975673 
0.9586155 	 0.975100 
0.9586290 	 0.983172 
0.9586426 	 1.000200 
0.9586561 	 0.987143 
0.9586697 	 1.006840 
0.9586832 	 0.996059 
0.9586968 	 1.012890 
0.9587103 	 1.028200 
0.9587239 	 1.041690 
0.9587374 	 1.047980 
0.9587510 	 0.992211 
0.9587646 	 1.006160 
0.9587781 	 1.024850 
0.9587916 	 1.045840 
0.9588052 	 1.017520 
0.9588187 	 1.019360 
0.9588323 	 0.983637 
0.9588458 	 1.012340 
0.9588594 	 0.972212 
0.9588729 	 0.958111 
0.9588865 	 0.990756 
0.9589000 	 0.999522 
0.9589136 	 1.011560 
0.9589271 	 0.995860 
0.9589407 	 0.990803 
0.9589542 	 1.002470 
0.9589678 	 1.012820 
0.9589813 	 1.020840 
0.9589949 	 1.001200 
0.9590085 	 1.004150 
0.9590220 	 1.012410 
0.9590355 	 1.008980 
0.9590491 	 1.009610 
0.9590626 	 1.019990 
0.9590762 	 1.001660 
0.9590898 	 0.982458 
0.9591033 	 0.992462 
0.9591168 	 0.989071 
0.9591304 	 0.993905 
0.9591439 	 0.973142 
0.9591575 	 0.959755 
0.9591711 	 0.998142 
0.9591846 	 0.979297 
0.9591981 	 0.976043 
0.9592117 	 0.983109 
0.9592252 	 0.983721 
0.9592388 	 0.989334 
0.9592524 	 1.002950 
0.9592659 	 1.009470 
0.9592794 	 1.082260 
0.9592930 	 1.039300 
0.9593065 	 1.003650 
0.9593201 	 1.008720 
0.9593337 	 0.998417 
0.9593472 	 1.012070 
0.9593607 	 0.991662 
0.9593743 	 0.997705 
0.9593878 	 0.991462 
0.9594014 	 0.995914 
0.9594150 	 1.013330 
0.9594285 	 1.009510 
0.9594420 	 0.970173 
0.9594556 	 0.980281 
0.9594691 	 0.991275 
0.9594827 	 0.960682 
0.9594963 	 0.966638 
0.9595098 	 0.985450 
0.9595233 	 0.993858 
0.9595369 	 0.988080 
0.9595504 	 0.984596 
0.9595640 	 0.981564 
0.9595776 	 0.971331 
0.9595911 	 0.977956 
0.9596046 	 1.049430 
0.9596182 	 0.990857 
0.9596317 	 1.002830 
0.9596453 	 1.013670 
0.9596589 	 1.001110 
0.9596724 	 0.986097 
0.9596859 	 1.000490 
0.9596995 	 0.987546 
0.9597130 	 1.153050 
0.9597266 	 1.070690 
0.9597402 	 0.962738 
0.9597537 	 1.003780 
0.9597672 	 1.028630 
0.9597808 	 1.018870 
0.9597943 	 1.026410 
0.9598079 	 0.998933 
0.9598215 	 0.989290 
0.9598350 	 0.967974 
0.9598485 	 0.970359 
0.9598621 	 1.018150 
0.9598756 	 1.001650 
0.9598892 	 1.009830 
0.9599028 	 0.984353 
0.9599163 	 1.019790 
0.9599298 	 1.021210 
0.9599434 	 0.986975 


==> anc/HD219134/HD219134_69.dat <==
1.0963030 	 1.163670
1.0963190 	 1.163780
1.0963350 	 1.163890
1.0963500 	 1.258230
1.0963660 	 1.203260
1.0963820 	 1.192550
1.0963980 	 1.178200
1.0964140 	 1.218340
1.0964290 	 1.171560
1.0964450 	 1.181100
1.0964610 	 1.119490
1.0964770 	 1.146220
1.0964930 	 1.187150
1.0965080 	 1.199580
1.0965240 	 1.175270
1.0965400 	 1.109300
1.0965560 	 1.049320
1.0965720 	 1.008870
1.0965870 	 0.975863
1.0966030 	 1.028790
1.0966190 	 1.049110
1.0966350 	 1.047770
1.0966510 	 1.083530
1.0966660 	 1.070110
1.0966820 	 1.042060
1.0966980 	 1.060660
1.0967140 	 1.038620
1.0967300 	 1.037400
1.0967450 	 1.016820
1.0967610 	 1.020950
1.0967770 	 0.952022
1.0967930 	 0.927225
1.0968090 	 0.981843
1.0968240 	 1.004780
1.0968400 	 0.983449
1.0968560 	 0.938491
1.0968720 	 0.840991
1.0968880 	 0.800642
1.0969030 	 0.810467
1.0969190 	 0.821217
1.0969350 	 0.916077
1.0969510 	 0.963537
1.0969670 	 0.956850
1.0969820 	 0.979673
1.0969980 	 1.004270
1.0970140 	 0.967349
1.0970300 	 1.000580
1.0970460 	 1.034270
1.0970610 	 1.060860
1.0970770 	 1.023700
1.0970930 	 1.039470
1.0971090 	 1.044060
1.0971250 	 1.027580
1.0971400 	 1.006050
1.0971560 	 1.000510
1.0971720 	 0.944039
1.0971880 	 0.970875
1.0972040 	 0.988847
1.0972190 	 0.974864
1.0972350 	 1.033100
1.0972510 	 1.097440
1.0972670 	 1.062300
1.0972830 	 1.082610
1.0972980 	 1.113040
1.0973140 	 1.080210
1.0973300 	 1.064840
1.0973460 	 0.997748
1.0973620 	 1.027600
1.0973780 	 1.098600
1.0973930 	 1.135710
1.0974090 	 1.121250
1.0974250 	 1.080520
1.0974410 	 1.046500
1.0974570 	 1.065900
1.0974720 	 1.004150
1.0974880 	 1.010820
1.0975040 	 1.080750
1.0975200 	 1.073340
1.0975350 	 1.045210
1.0975510 	 1.059090
1.0975670 	 1.017620
1.0975830 	 1.022410
1.0975990 	 1.041250
1.0976150 	 0.980755
1.0976300 	 0.982895
1.0976460 	 1.024100
1.0976620 	 1.077130
1.0976780 	 1.113260
1.0976940 	 1.117630
1.0977090 	 1.065550
1.0977250 	 1.029800
1.0977410 	 0.993190
1.0977570 	 1.002040
1.0977720 	 1.046860
1.0977880 	 1.040000
1.0978040 	 1.026210
1.0978200 	 0.996339
1.0978360 	 0.999614
1.0978520 	 1.032680
1.0978670 	 1.043480
1.0978830 	 1.069120
1.0978990 	 1.098640
1.0979150 	 1.113500
1.0979310 	 1.174030
1.0979460 	 1.095620
1.0979620 	 1.118630
1.0979780 	 1.097820
1.0979940 	 1.085050
1.0980100 	 1.084410
1.0980250 	 1.086060
1.0980410 	 0.987572
1.0980570 	 0.961283
1.0980730 	 0.962022
1.0980890 	 0.975699
1.0981040 	 1.082880
1.0981200 	 1.106120
1.0981360 	 1.066200
1.0981520 	 1.052050
1.0981680 	 1.013940
1.0981830 	 0.994351
1.0981990 	 1.014860
1.0982150 	 0.986068
1.0982310 	 0.986974
1.0982470 	 1.000720
1.0982620 	 0.964678
1.0982780 	 0.802577
1.0982940 	 0.781500
1.0983100 	 0.828394
1.0983250 	 0.798500
1.0983410 	 0.851903
1.0983570 	 0.929933
1.0983730 	 0.894530
1.0983890 	 0.967952
1.0984050 	 1.029380
1.0984200 	 0.976646
1.0984360 	 1.005840
1.0984520 	 0.991154
1.0984680 	 0.963047
1.0984840 	 0.982854
1.0984990 	 0.957307
1.0985150 	 1.006680
1.0985310 	 1.000670
1.0985470 	 0.975662
1.0985620 	 0.930343
1.0985780 	 0.871386
1.0985940 	 0.887435
1.0986100 	 0.928035
1.0986260 	 0.993439
1.0986420 	 1.033940
1.0986570 	 1.060250
1.0986730 	 1.069090
1.0986890 	 1.032940
1.0987050 	 1.066890
1.0987210 	 1.044670
1.0987360 	 1.017120
1.0987520 	 1.013410
1.0987680 	 1.088310
1.0987840 	 1.009040
1.0988000 	 0.923334
1.0988150 	 0.907407
1.0988310 	 0.932076
1.0988470 	 0.897564
1.0988630 	 0.929162
1.0988790 	 0.968706
1.0988940 	 0.986818
1.0989100 	 1.023110
1.0989260 	 1.025780
1.0989420 	 1.000540
1.0989580 	 1.057580
1.0989730 	 1.103240
1.0989890 	 1.116110
1.0990050 	 1.074150
1.0990210 	 1.078730
1.0990370 	 1.085250
1.0990520 	 1.040530
1.0990680 	 0.945398
1.0990840 	 0.904898
1.0991000 	 0.913274
1.0991160 	 0.952092
1.0991310 	 1.006300
1.0991470 	 1.011400
1.0991630 	 1.043790
1.0991790 	 1.061790
1.0991950 	 1.055740
1.0992110 	 1.082200
1.0992260 	 1.069740
1.0992420 	 1.062630
1.0992580 	 1.058590
1.0992740 	 1.084280
1.0992890 	 1.087780
1.0993050 	 1.102850
1.0993210 	 1.093780
1.0993370 	 1.024720
1.0993530 	 1.001570
1.0993680 	 0.990932
1.0993840 	 1.007830
1.0994000 	 0.962054
1.0994160 	 0.954543
1.0994320 	 0.989179
1.0994470 	 0.959647
1.0994630 	 0.953750
1.0994790 	 0.911462
1.0994950 	 0.941324
1.0995110 	 0.962800
1.0995260 	 1.005870
1.0995420 	 1.049490
1.0995580 	 1.062120
1.0995740 	 1.047300
1.0995900 	 1.014200
1.0996050 	 1.014120
1.0996210 	 1.057760
1.0996370 	 1.006850
1.0996530 	 0.972236
1.0996690 	 0.984376
1.0996840 	 0.985817
1.0997000 	 1.002490
1.0997160 	 0.979979
1.0997320 	 0.940357
1.0997480 	 0.972163
1.0997640 	 1.012620
1.0997790 	 1.040950
1.0997950 	 1.080000
1.0998110 	 1.046330
1.0998270 	 0.976750
1.0998420 	 0.943053
1.0998580 	 0.972272
1.0998740 	 0.992895
1.0998900 	 0.998744
1.0999060 	 0.988227
1.0999210 	 0.953696
1.0999370 	 0.952149
1.0999530 	 0.961759
1.0999690 	 0.980124
1.0999850 	 0.981728
1.1000010 	 0.934377
1.1000160 	 0.933831
1.1000320 	 0.936331
1.1000480 	 0.997986
1.1000640 	 1.033040
1.1000790 	 0.996076
1.1000950 	 0.978671
1.1001110 	 0.924381
1.1001270 	 0.960395
1.1001430 	 0.993267
1.1001580 	 0.989480
1.1001740 	 0.927220
1.1001900 	 0.927683
1.1002060 	 0.982147
1.1002220 	 0.969080
1.1002370 	 0.941758
1.1002530 	 0.972110
1.1002690 	 0.980807
1.1002850 	 1.010400
1.1003010 	 1.036620
1.1003160 	 1.009960
1.1003320 	 1.016310
1.1003480 	 1.087870
1.1003640 	 1.040590
1.1003800 	 1.049740
1.1003950 	 1.016200
1.1004110 	 0.967396
1.1004270 	 0.960245
1.1004430 	 0.973428
1.1004590 	 0.975807
1.1004740 	 0.994974
1.1004900 	 0.987097
1.1005060 	 0.942349
1.1005220 	 0.968255
1.1005380 	 0.990989
1.1005540 	 1.005700
1.1005690 	 1.017430
1.1005850 	 0.991159
1.1006010 	 0.936077
1.1006170 	 0.947939
1.1006320 	 0.925890
1.1006480 	 0.887337
1.1006640 	 0.861444
1.1006800 	 0.902071
1.1006960 	 0.959367
1.1007110 	 1.014420
1.1007270 	 1.035320
1.1007430 	 1.036300
1.1007590 	 1.034730
1.1007750 	 1.020020
1.1007910 	 1.002680
1.1008060 	 1.050660
1.1008220 	 1.059480
1.1008380 	 1.071230
1.1008540 	 1.005440
1.1008690 	 0.996940
1.1008850 	 0.934106
1.1009010 	 0.896111
1.1009170 	 0.891240
1.1009330 	 0.944318
1.1009490 	 0.961088
1.1009640 	 0.941738
1.1009800 	 0.922955
1.1009960 	 0.983163
1.1010120 	 1.005700
1.1010280 	 0.977722
1.1010430 	 0.963732
1.1010590 	 0.996155
1.1010750 	 1.003570
1.1010910 	 1.033020
1.1011070 	 1.003520
1.1011220 	 0.984986
1.1011380 	 0.978931
1.1011540 	 0.973618
1.1011700 	 1.033800
1.1011860 	 1.029700
1.1012010 	 1.031940
1.1012170 	 1.003300
1.1012330 	 1.014200
1.1012490 	 1.011470
1.1012650 	 0.997794
1.1012800 	 0.993239
1.1012960 	 0.987249
1.1013120 	 0.928757
1.1013280 	 0.923743
1.1013440 	 0.910669
1.1013590 	 0.964417
1.1013750 	 0.981616
1.1013910 	 0.980973
1.1014070 	 0.995651
1.1014230 	 0.959097
1.1014380 	 0.929148
1.1014540 	 0.944186
1.1014700 	 0.962764
1.1014860 	 1.002030
1.1015020 	 1.017630
1.1015170 	 1.054430
1.1015330 	 1.036410
1.1015490 	 1.005700
1.1015650 	 1.002530
1.1015810 	 1.023610
1.1015960 	 0.984570
1.1016120 	 0.958819
1.1016280 	 0.969707
1.1016440 	 0.967281
1.1016600 	 0.926266
1.1016750 	 0.899929
1.1016910 	 0.853189
1.1017070 	 0.827584
1.1017230 	 0.856246
1.1017390 	 0.887950
1.1017540 	 0.904917
1.1017700 	 0.965866
1.1017860 	 0.954879
1.1018020 	 0.938543
1.1018180 	 0.933675
1.1018330 	 0.939017
1.1018490 	 0.963304
1.1018650 	 0.959761
1.1018810 	 0.918910
1.1018970 	 0.819539
1.1019120 	 0.781903
1.1019280 	 0.835132
1.1019440 	 0.915045
1.1019600 	 0.974509
1.1019760 	 1.021410
1.1019910 	 1.023870
1.1020070 	 1.046230
1.1020230 	 1.017950
1.1020390 	 0.965468
1.1020550 	 0.976421
1.1020700 	 0.980989
1.1020860 	 0.942743
1.1021020 	 0.963770
1.1021180 	 0.916849
1.1021340 	 0.834380
1.1021490 	 0.808163
1.1021650 	 0.755605
1.1021810 	 0.765409
1.1021970 	 0.858686
1.1022130 	 0.925292
1.1022280 	 0.939170
1.1022440 	 0.983158
1.1022600 	 0.962820
1.1022760 	 0.977344
1.1022920 	 0.935401
1.1023070 	 0.892881
1.1023230 	 0.929223
1.1023390 	 0.949931
1.1023550 	 0.958271
1.1023710 	 0.962626
1.1023860 	 0.974552
1.1024020 	 1.000660
1.1024180 	 0.976032
1.1024340 	 0.960064
1.1024500 	 1.009870
1.1024650 	 1.014790
1.1024810 	 0.980148
1.1024970 	 0.965413
1.1025130 	 0.917209
1.1025290 	 0.894976
1.1025440 	 0.951698
1.1025600 	 0.945191
1.1025760 	 0.920628
1.1025920 	 0.927012
1.1026080 	 0.944564
1.1026230 	 0.940615
1.1026390 	 0.937589
1.1026550 	 0.927637
1.1026710 	 0.931094
1.1026870 	 0.941979
1.1027020 	 0.960771
1.1027180 	 0.968237
1.1027340 	 0.972023
1.1027500 	 0.951676
1.1027660 	 0.954857
1.1027820 	 0.935346
1.1027970 	 0.954017
1.1028130 	 0.966208
1.1028290 	 0.963048
1.1028450 	 0.939465
1.1028600 	 0.967025
1.1028760 	 0.964227
1.1028920 	 0.977059
1.1029080 	 0.968499
1.1029240 	 0.958217
1.1029390 	 0.939412
1.1029550 	 0.954251
1.1029710 	 0.973908
1.1029870 	 1.011000
1.1030030 	 1.045290
1.1030190 	 1.009480
1.1030340 	 0.964788
1.1030500 	 0.961756
1.1030660 	 0.962706
1.1030820 	 1.038470
1.1030970 	 1.057990
1.1031130 	 0.992011
1.1031290 	 0.938981
1.1031450 	 0.966769
1.1031610 	 1.009030
1.1031760 	 1.009850
1.1031920 	 0.961188
1.1032080 	 0.909839
1.1032240 	 0.876925
1.1032400 	 0.866580
1.1032560 	 0.880458
1.1032710 	 0.931718
1.1032870 	 0.910647
1.1033030 	 0.903124
1.1033190 	 0.901102
1.1033350 	 0.895394
1.1033500 	 0.872794
1.1033660 	 0.909369
1.1033820 	 0.961224
1.1033980 	 0.982504
1.1034130 	 1.007990
1.1034290 	 0.974098
1.1034450 	 0.931823
1.1034610 	 0.937826
1.1034770 	 0.947401
1.1034920 	 0.958389
1.1035080 	 0.970399
1.1035240 	 1.006830
1.1035400 	 0.987734
1.1035560 	 0.961570
1.1035720 	 0.952256
1.1035870 	 0.931516
1.1036030 	 0.946120
1.1036190 	 0.961617
1.1036350 	 0.965703
1.1036500 	 0.971483
1.1036660 	 0.947934
1.1036820 	 0.929573
1.1036980 	 0.936143
1.1037140 	 0.961923
1.1037290 	 0.960943
1.1037450 	 0.955831
1.1037610 	 0.948651
1.1037770 	 0.978259
1.1037930 	 0.975672
1.1038090 	 0.935316
1.1038240 	 0.892237
1.1038400 	 0.899251
1.1038560 	 0.906010
1.1038720 	 0.927571
1.1038870 	 0.972236
1.1039030 	 0.996131
1.1039190 	 0.990273
1.1039350 	 0.998390
1.1039510 	 1.019760
1.1039660 	 1.012250
1.1039820 	 0.991581
1.1039980 	 0.976113
1.1040140 	 0.987339
1.1040300 	 0.990861
1.1040460 	 0.989761
1.1040610 	 0.986709
1.1040770 	 0.952390
1.1040930 	 0.919043
1.1041090 	 0.875713
1.1041250 	 0.897752
1.1041400 	 0.906905
1.1041560 	 0.921056
1.1041720 	 0.905303
1.1041880 	 0.911034
1.1042030 	 0.917438
1.1042190 	 0.933968
1.1042350 	 0.917992
1.1042510 	 0.869097
1.1042670 	 0.863238
1.1042820 	 0.914950
1.1042980 	 0.984064
1.1043140 	 1.009980
1.1043300 	 1.011310
1.1043460 	 1.001160
1.1043620 	 0.976443
1.1043770 	 0.969893
1.1043930 	 0.960369
1.1044090 	 0.956866
1.1044250 	 0.972060
1.1044400 	 0.984725
1.1044560 	 0.998749
1.1044720 	 0.967517
1.1044880 	 0.934511
1.1045040 	 0.924168
1.1045200 	 0.938779
1.1045350 	 0.947868
1.1045510 	 0.978502
1.1045670 	 1.017240
1.1045830 	 1.037950
1.1045990 	 1.020140
1.1046140 	 1.007860
1.1046300 	 1.018630
1.1046460 	 1.031350
1.1046620 	 1.027860
1.1046780 	 1.020260
1.1046930 	 1.012960
1.1047090 	 0.992247
1.1047250 	 0.982909
1.1047410 	 0.964848
1.1047570 	 0.937428
1.1047720 	 0.921137
1.1047880 	 0.902572
1.1048040 	 0.898888
1.1048200 	 0.913681
1.1048360 	 0.945062
1.1048510 	 0.969409
1.1048670 	 0.997308
1.1048830 	 0.979128
1.1048990 	 0.951217
1.1049150 	 0.948436
1.1049300 	 0.957731
1.1049460 	 0.973350
1.1049620 	 0.974202
1.1049780 	 0.951561
1.1049940 	 0.939303
1.1050090 	 0.947297
1.1050250 	 0.963715
1.1050410 	 0.996526
1.1050570 	 1.011350
1.1050730 	 0.984495
1.1050880 	 0.982550
1.1051040 	 0.990521
1.1051200 	 1.001960
1.1051360 	 0.996933
1.1051520 	 0.972015
1.1051670 	 0.931054
1.1051830 	 0.854205
1.1051990 	 0.825962
1.1052150 	 0.841141
1.1052310 	 0.896755
1.1052460 	 0.956636
1.1052620 	 0.970271
1.1052780 	 0.973895
1.1052940 	 0.997032
1.1053100 	 0.997295
1.1053250 	 0.992620
1.1053410 	 1.009870
1.1053570 	 1.012320
1.1053730 	 1.020160
1.1053890 	 1.017710
1.1054040 	 1.025900
1.1054200 	 1.011000
1.1054360 	 0.997296
1.1054520 	 1.005660
1.1054680 	 0.996120
1.1054830 	 0.996937
1.1054990 	 0.999400
1.1055150 	 1.005420
1.1055310 	 1.000590
1.1055470 	 0.980846
1.1055620 	 0.965362
1.1055780 	 0.958914
1.1055940 	 0.969019
1.1056100 	 0.987216
1.1056260 	 0.996433
1.1056410 	 1.002960
1.1056570 	 0.998961
1.1056730 	 1.005330
1.1056890 	 1.017530
1.1057050 	 1.013320
1.1057200 	 1.009700
1.1057360 	 1.015270
1.1057520 	 1.015670
1.1057680 	 1.002620
1.1057840 	 0.993493
1.1057990 	 1.012590
1.1058150 	 0.997716
1.1058310 	 0.995368
1.1058470 	 1.009770
1.1058630 	 1.008220
1.1058780 	 0.969758
1.1058940 	 0.931235
1.1059100 	 0.917885
1.1059260 	 0.913277
1.1059420 	 0.891951
1.1059570 	 0.866113
1.1059730 	 0.876210
1.1059890 	 0.929367
1.1060050 	 0.988021
1.1060210 	 1.012740
1.1060360 	 1.016290
1.1060520 	 1.021150
1.1060680 	 1.024280
1.1060840 	 1.020010
1.1061000 	 1.020290
1.1061150 	 1.008820
1.1061310 	 0.984846
1.1061470 	 0.952053
1.1061630 	 0.934021
1.1061790 	 0.917864
1.1061940 	 0.902533
1.1062100 	 0.894374
1.1062260 	 0.890251
1.1062420 	 0.913647
1.1062580 	 0.949972
1.1062740 	 1.004140
1.1062890 	 0.995443
1.1063050 	 0.994446
1.1063210 	 1.000360
1.1063370 	 1.000370
1.1063530 	 0.989142
1.1063680 	 0.970107
1.1063840 	 0.955998
1.1064000 	 0.985789
1.1064160 	 0.998962
1.1064310 	 1.012850
1.1064470 	 1.013640
1.1064630 	 1.021630
1.1064790 	 1.011210
1.1064950 	 1.004860
1.1065110 	 1.012210
1.1065260 	 1.025700
1.1065420 	 1.045960
1.1065580 	 1.056510
1.1065740 	 1.046940
1.1065900 	 1.034620
1.1066050 	 1.030370
1.1066210 	 1.015740
1.1066370 	 1.009460
1.1066530 	 1.028500
1.1066690 	 1.033100
1.1066840 	 1.030110
1.1067000 	 1.040120
1.1067160 	 1.037840
1.1067320 	 1.010410
1.1067480 	 0.964075
1.1067630 	 0.917953
1.1067790 	 0.901870
1.1067950 	 0.925666
1.1068110 	 0.985057
1.1068270 	 1.021190
1.1068420 	 1.008960
1.1068580 	 0.975037
1.1068740 	 0.951175
1.1068900 	 0.965413
1.1069060 	 0.998516
1.1069210 	 1.021260
1.1069370 	 1.030510
1.1069530 	 1.041010
1.1069690 	 1.005590
1.1069840 	 1.000390
1.1070000 	 1.019920
1.1070160 	 1.009810
1.1070320 	 1.015140
1.1070480 	 0.996969
1.1070640 	 0.980645
1.1070790 	 0.998750
1.1070950 	 1.025740
1.1071110 	 1.023800
1.1071270 	 1.020510
1.1071430 	 1.010040
1.1071580 	 0.997821
1.1071740 	 0.981772
1.1071900 	 1.000830
1.1072060 	 0.960480
1.1072210 	 0.902958
1.1072370 	 0.844835
1.1072530 	 0.873624
1.1072690 	 0.911812
1.1072850 	 0.953447
1.1073010 	 0.968723
1.1073160 	 0.934992
1.1073320 	 0.919417
1.1073480 	 0.936834
1.1073640 	 0.980236
1.1073800 	 0.998367
1.1073950 	 1.029780
1.1074110 	 1.047360
1.1074270 	 1.048120
1.1074430 	 1.051060
1.1074590 	 1.037690
1.1074740 	 1.030860
1.1074900 	 1.028310
1.1075060 	 1.010740
1.1075220 	 0.992890
1.1075380 	 0.986961
1.1075530 	 0.997136
1.1075690 	 1.022460
1.1075850 	 1.022600
1.1076010 	 0.972036
1.1076170 	 0.917563
1.1076320 	 0.906708
1.1076480 	 0.929317
1.1076640 	 0.979765
1.1076800 	 1.020040
1.1076960 	 1.034520
1.1077110 	 1.035380
1.1077270 	 1.014620
1.1077430 	 1.012440
1.1077590 	 1.031430
1.1077740 	 1.040960
1.1077900 	 1.042940
1.1078060 	 1.040070
1.1078220 	 1.017550
1.1078380 	 1.023960
1.1078540 	 1.021860
1.1078690 	 0.993842
1.1078850 	 0.956468
1.1079010 	 0.957254
1.1079170 	 0.974320
1.1079330 	 1.019950
1.1079480 	 1.041140
1.1079640 	 1.045300
1.1079800 	 1.027250
1.1079960 	 1.039850
1.1080110 	 1.053900
1.1080270 	 1.043080
1.1080430 	 1.044040
1.1080590 	 1.021270
1.1080750 	 1.021750
1.1080910 	 1.030100
1.1081060 	 1.034030
1.1081220 	 1.040650
1.1081380 	 1.021530
1.1081540 	 1.008160
1.1081700 	 0.998058
1.1081850 	 0.980129
1.1082010 	 0.982208
1.1082170 	 0.995491
1.1082330 	 1.000770
1.1082490 	 0.979043
1.1082640 	 0.935653
1.1082800 	 0.902263
1.1082960 	 0.890739
1.1083120 	 0.905522
1.1083280 	 0.958965
1.1083430 	 1.021540
1.1083590 	 1.028430
1.1083750 	 1.027120
1.1083910 	 1.038130
1.1084070 	 1.043340
1.1084220 	 1.037180
1.1084380 	 1.028370
1.1084540 	 0.997561
1.1084700 	 0.975361
1.1084860 	 0.976056
1.1085010 	 0.944349
1.1085170 	 0.911854
1.1085330 	 0.897292
1.1085490 	 0.889402
1.1085650 	 0.935411
1.1085800 	 0.980256
1.1085960 	 1.022580
1.1086120 	 1.053360
1.1086280 	 1.060140
1.1086440 	 1.052680
1.1086600 	 1.052530
1.1086750 	 1.045200
1.1086910 	 1.036360
1.1087070 	 1.032110
1.1087230 	 1.025390
1.1087380 	 1.017260
1.1087540 	 1.027750
1.1087700 	 1.039990
1.1087860 	 1.055020
1.1088020 	 1.064610
1.1088170 	 1.050270
1.1088330 	 1.036930
1.1088490 	 1.053280
1.1088650 	 1.073190
1.1088810 	 1.088360
1.1088960 	 1.069630
1.1089120 	 1.020710
1.1089280 	 1.000540
1.1089440 	 0.971823
1.1089600 	 0.969581
1.1089750 	 0.989891
1.1089910 	 1.012780
1.1090070 	 1.054780
1.1090230 	 1.049410
1.1090390 	 1.060650
1.1090540 	 1.050500
1.1090700 	 1.039350
1.1090860 	 1.041190
1.1091020 	 1.052250
1.1091180 	 1.051200
1.1091330 	 1.006660
1.1091490 	 0.963168
1.1091650 	 0.936347
1.1091810 	 0.977896
1.1091970 	 1.000030
1.1092120 	 0.992738
1.1092280 	 0.990357
1.1092440 	 1.011470
1.1092600 	 1.022740
1.1092760 	 1.018040
1.1092910 	 1.020550
1.1093070 	 1.052800
1.1093230 	 1.059830
1.1093390 	 1.055270
1.1093550 	 1.038440
1.1093700 	 1.027040
1.1093860 	 1.020750
1.1094020 	 0.985138
1.1094180 	 0.928811
1.1094340 	 0.897627
1.1094500 	 0.912094
1.1094650 	 0.936659
1.1094810 	 0.940233
1.1094970 	 0.932408
1.1095130 	 0.932515
1.1095280 	 0.941434
1.1095440 	 0.972681
1.1095600 	 0.998238
1.1095760 	 1.033800
1.1095920 	 1.033250
1.1096070 	 1.023280
1.1096230 	 1.032730
1.1096390 	 1.015020
1.1096550 	 0.990062
1.1096710 	 0.972772
1.1096860 	 0.969741
1.1097020 	 0.995450
1.1097180 	 1.031270
1.1097340 	 1.036820
1.1097500 	 1.040140
1.1097650 	 1.055490
1.1097810 	 1.044690
1.1097970 	 1.053560
1.1098130 	 1.076900
1.1098290 	 1.068200
1.1098450 	 1.047350
1.1098600 	 1.036650
1.1098760 	 1.046910
1.1098920 	 1.069410
1.1099080 	 1.069330
1.1099240 	 1.046820
1.1099390 	 1.040190
1.1099550 	 1.024820
1.1099710 	 1.041140
1.1099870 	 1.069350
1.1100030 	 1.072380
1.1100180 	 1.063840
1.1100340 	 1.043800
1.1100500 	 0.983316
1.1100660 	 0.938180
1.1100820 	 0.944848
1.1100970 	 0.988958
1.1101130 	 1.015670
1.1101290 	 1.039890
1.1101450 	 1.043970
1.1101610 	 1.039700
1.1101760 	 1.008250
1.1101920 	 0.974515
1.1102080 	 0.963823
1.1102240 	 1.019060
1.1102400 	 1.054750
1.1102550 	 1.059090
1.1102710 	 1.069970
1.1102870 	 1.059240
1.1103030 	 1.038730
1.1103190 	 1.071500
1.1103340 	 1.071750
1.1103500 	 1.049740
1.1103660 	 1.043070
1.1103820 	 1.052950
1.1103980 	 1.059450
1.1104130 	 1.059830
1.1104290 	 1.050650
1.1104450 	 1.065970
1.1104610 	 1.059370
1.1104770 	 1.007520
1.1104920 	 0.957767
1.1105080 	 0.936593
1.1105240 	 0.962165
1.1105400 	 0.998835
1.1105560 	 1.035700
1.1105710 	 1.029850
1.1105870 	 0.983123
1.1106030 	 0.937032
1.1106190 	 0.949600
1.1106350 	 0.965087
1.1106500 	 0.997961
1.1106660 	 1.004760
1.1106820 	 1.000090
1.1106980 	 1.014700
1.1107140 	 1.072030
1.1107290 	 1.110570
1.1107450 	 1.097580
1.1107610 	 1.073290
1.1107770 	 1.066300
1.1107930 	 1.056750
1.1108080 	 1.042260
1.1108240 	 1.016370
1.1108400 	 0.991427
1.1108560 	 0.982841
1.1108720 	 1.005050
1.1108870 	 1.026370
1.1109030 	 1.008190
1.1109190 	 0.997848
1.1109350 	 0.994928
1.1109510 	 0.991393
1.1109660 	 1.021490
1.1109820 	 1.054470
1.1109980 	 1.064920
1.1110140 	 1.070630
1.1110300 	 1.066300
1.1110450 	 1.067350
1.1110610 	 1.060720
1.1110770 	 1.092380
1.1110930 	 1.110020
1.1111090 	 1.102540
1.1111240 	 1.067560
1.1111400 	 1.074330
1.1111560 	 1.071010
1.1111720 	 1.074500
1.1111880 	 1.071970
1.1112030 	 1.047420
1.1112190 	 0.996000
1.1112350 	 0.958734
1.1112510 	 0.958048
1.1112670 	 0.972940
1.1112820 	 0.968939
1.1112980 	 0.987735
1.1113140 	 1.013030
1.1113300 	 1.018120
1.1113460 	 1.046330
1.1113610 	 1.082340
1.1113770 	 1.078760
1.1113930 	 1.057270
1.1114090 	 1.065340
1.1114250 	 1.077500
1.1114400 	 1.075000
1.1114560 	 1.076540
1.1114720 	 1.068140
1.1114880 	 1.051560
1.1115040 	 1.046220
1.1115190 	 1.044800
1.1115350 	 1.038840
1.1115510 	 0.992618
1.1115670 	 0.939971
1.1115830 	 0.934807
1.1115980 	 0.972085
1.1116140 	 1.029910
1.1116300 	 1.097410
1.1116460 	 1.139370
1.1116620 	 1.120470
1.1116780 	 1.101250
1.1116930 	 1.090610
1.1117090 	 1.066300
1.1117250 	 1.048300
1.1117410 	 1.047860
1.1117560 	 1.050070
1.1117720 	 1.079750
1.1117880 	 1.058730
1.1118040 	 0.988634
1.1118200 	 0.928865
1.1118350 	 0.899839
1.1118510 	 0.938074
1.1118670 	 1.012860
1.1118830 	 1.049330
1.1118990 	 1.056260
1.1119150 	 1.035900
1.1119300 	 1.055150
1.1119460 	 1.066680
1.1119620 	 1.072280
1.1119780 	 1.047110
1.1119930 	 1.051540
1.1120090 	 1.084710
1.1120250 	 1.073750
1.1120410 	 1.055310
1.1120570 	 1.055660
1.1120720 	 1.044210
1.1120880 	 1.049480


==> anc/HD219134/HD219134_70.dat <==
1.0806108 	 0.973887 
1.0806264 	 0.997764 
1.0806420 	 1.041040 
1.0806575 	 1.094860 
1.0806731 	 1.123890 
1.0806887 	 1.047130 
1.0807043 	 1.093170 
1.0807198 	 1.118310 
1.0807354 	 1.096880 
1.0807511 	 1.078240 
1.0807666 	 1.048600 
1.0807822 	 1.073720 
1.0807978 	 1.082430 
1.0808133 	 1.054250 
1.0808289 	 1.048630 
1.0808445 	 1.083640 
1.0808600 	 1.105060 
1.0808756 	 1.070780 
1.0808913 	 1.000290 
1.0809069 	 0.985515 
1.0809224 	 0.982833 
1.0809380 	 0.998684 
1.0809536 	 0.893461 
1.0809691 	 0.905046 
1.0809847 	 1.015050 
1.0810003 	 1.020010 
1.0810158 	 1.056360 
1.0810314 	 1.077320 
1.0810471 	 1.021890 
1.0810626 	 1.022580 
1.0810782 	 1.018220 
1.0810938 	 1.040370 
1.0811094 	 0.965220 
1.0811249 	 0.962825 
1.0811405 	 0.951730 
1.0811561 	 0.919790 
1.0811716 	 1.133210 
1.0811872 	 1.050520 
1.0812029 	 0.933596 
1.0812184 	 0.919388 
1.0812340 	 1.018130 
1.0812496 	 0.911972 
1.0812652 	 0.959460 
1.0812807 	 0.899501 
1.0812963 	 0.823460 
1.0813119 	 0.768375 
1.0813274 	 0.698577 
1.0813431 	 0.621706 
1.0813587 	 0.521169 
1.0813742 	 0.607327 
1.0813898 	 0.686459 
1.0814054 	 0.750002 
1.0814209 	 0.905399 
1.0814365 	 0.944280 
1.0814521 	 0.852974 
1.0814677 	 0.895427 
1.0814832 	 0.976889 
1.0814989 	 1.044830 
1.0815145 	 0.920403 
1.0815300 	 1.027460 
1.0815456 	 1.005520 
1.0815612 	 1.014910 
1.0815767 	 0.962156 
1.0815923 	 1.054610 
1.0816079 	 0.980307 
1.0816234 	 0.874488 
1.0816391 	 0.957974 
1.0816547 	 0.938539 
1.0816703 	 0.976207 
1.0816858 	 1.048460 
1.0817014 	 1.025660 
1.0817170 	 0.953182 
1.0817325 	 0.970162 
1.0817481 	 0.977428 
1.0817637 	 1.010910 
1.0817792 	 1.037420 
1.0817949 	 1.015450 
1.0818105 	 1.008180 
1.0818261 	 1.015520 
1.0818416 	 0.985946 
1.0818572 	 0.945145 
1.0818728 	 1.006900 
1.0818883 	 1.058970 
1.0819039 	 0.967689 
1.0819196 	 0.986338 
1.0819350 	 1.036570 
1.0819507 	 0.968093 
1.0819663 	 1.008910 
1.0819818 	 0.942061 
1.0819974 	 1.001420 
1.0820130 	 0.978663 
1.0820286 	 1.001900 
1.0820441 	 0.864575 
1.0820597 	 0.905132 
1.0820754 	 0.827056 
1.0820909 	 0.907556 
1.0821065 	 1.010270 
1.0821221 	 1.013520 
1.0821376 	 1.028440 
1.0821532 	 1.029420 
1.0821688 	 0.977367 
1.0821843 	 1.007640 
1.0821999 	 1.059710 
1.0822155 	 1.010330 
1.0822312 	 1.001060 
1.0822467 	 1.005620 
1.0822623 	 0.973143 
1.0822779 	 0.984801 
1.0822934 	 1.046800 
1.0823090 	 1.042700 
1.0823246 	 0.994651 
1.0823401 	 0.997304 
1.0823557 	 1.007630 
1.0823714 	 0.997186 
1.0823870 	 0.951673 
1.0824025 	 0.896466 
1.0824181 	 0.963599 
1.0824337 	 0.961161 
1.0824492 	 0.980356 
1.0824648 	 1.029760 
1.0824804 	 1.052560 
1.0824959 	 0.945181 
1.0825115 	 0.977705 
1.0825272 	 0.997999 
1.0825427 	 0.975601 
1.0825583 	 0.996746 
1.0825739 	 0.979064 
1.0825895 	 0.964263 
1.0826050 	 1.047400 
1.0826206 	 1.034840 
1.0826362 	 1.025220 
1.0826517 	 0.991713 
1.0826674 	 1.018390 
1.0826830 	 0.945083 
1.0826985 	 0.973383 
1.0827141 	 1.015230 
1.0827297 	 0.947838 
1.0827452 	 0.982471 
1.0827608 	 1.017080 
1.0827764 	 0.975199 
1.0827920 	 0.853858 
1.0828075 	 0.922675 
1.0828232 	 0.953952 
1.0828388 	 0.897218 
1.0828543 	 0.921191 
1.0828699 	 0.916437 
1.0828855 	 0.857939 
1.0829010 	 0.852886 
1.0829166 	 0.751367 
1.0829322 	 0.726355 
1.0829479 	 0.582466 
1.0829633 	 0.569207 
1.0829790 	 0.607578 
1.0829946 	 0.678704 
1.0830101 	 0.780022 
1.0830257 	 0.790205 
1.0830413 	 0.892151 
1.0830568 	 0.872701 
1.0830724 	 0.968804 
1.0830880 	 0.938893 
1.0831035 	 0.976654 
1.0831192 	 1.011410 
1.0831348 	 0.958269 
1.0831504 	 0.929240 
1.0831659 	 0.909796 
1.0831815 	 0.880518 
1.0831971 	 0.928330 
1.0832126 	 1.006670 
1.0832282 	 0.912437 
1.0832438 	 0.861953 
1.0832593 	 0.877933 
1.0832750 	 0.826270 
1.0832906 	 0.853560 
1.0833061 	 0.879572 
1.0833217 	 0.857620 
1.0833373 	 0.888629 
1.0833529 	 0.957433 
1.0833684 	 0.994043 
1.0833840 	 0.948515 
1.0833997 	 0.968394 
1.0834152 	 0.935167 
1.0834308 	 0.967171 
1.0834464 	 0.976820 
1.0834619 	 1.008800 
1.0834775 	 1.057990 
1.0834931 	 1.006900 
1.0835087 	 1.004210 
1.0835242 	 0.977688 
1.0835398 	 1.017350 
1.0835555 	 0.990891 
1.0835710 	 0.939289 
1.0835866 	 1.035780 
1.0836022 	 0.912426 
1.0836177 	 0.901272 
1.0836333 	 0.955487 
1.0836489 	 0.981991 
1.0836644 	 0.968584 
1.0836800 	 0.901494 
1.0836957 	 0.956993 
1.0837113 	 0.817391 
1.0837268 	 0.877953 
1.0837424 	 0.805701 
1.0837580 	 0.926625 
1.0837735 	 1.004250 
1.0837891 	 0.956927 
1.0838047 	 1.006900 
1.0838202 	 0.958118 
1.0838358 	 1.091040 
1.0838515 	 0.964246 
1.0838671 	 1.006510 
1.0838826 	 1.028950 
1.0838982 	 0.950074 
1.0839138 	 0.969821 
1.0839293 	 0.985408 
1.0839449 	 0.951023 
1.0839605 	 0.981570 
1.0839760 	 1.041600 
1.0839916 	 1.032740 
1.0840073 	 0.993466 
1.0840228 	 0.982030 
1.0840384 	 0.904854 
1.0840540 	 0.967042 
1.0840696 	 0.995796 
1.0840851 	 0.972869 
1.0841007 	 1.007120 
1.0841163 	 1.027840 
1.0841318 	 0.965112 
1.0841475 	 0.931367 
1.0841631 	 0.910754 
1.0841786 	 0.922917 
1.0841942 	 0.956493 
1.0842098 	 0.941105 
1.0842253 	 1.015980 
1.0842409 	 1.006810 
1.0842565 	 0.943473 
1.0842721 	 0.974792 
1.0842876 	 1.000260 
1.0843033 	 1.034310 
1.0843189 	 0.943970 
1.0843344 	 1.003290 
1.0843500 	 1.002010 
1.0843656 	 0.920824 
1.0843811 	 0.955205 
1.0843967 	 1.018150 
1.0844123 	 0.956588 
1.0844280 	 1.029130 
1.0844434 	 0.947255 
1.0844591 	 1.068390 
1.0844747 	 0.972997 
1.0844902 	 0.983861 
1.0845058 	 0.907995 
1.0845214 	 0.913346 
1.0845369 	 1.040750 
1.0845525 	 0.964470 
1.0845681 	 0.916907 
1.0845836 	 0.940468 
1.0845993 	 0.910351 
1.0846149 	 0.776663 
1.0846305 	 0.822491 
1.0846460 	 0.832730 
1.0846616 	 0.773996 
1.0846772 	 0.916925 
1.0846927 	 0.895947 
1.0847083 	 0.927420 
1.0847239 	 0.929774 
1.0847394 	 0.976458 
1.0847551 	 0.958298 
1.0847707 	 0.933802 
1.0847862 	 0.995522 
1.0848018 	 0.982236 
1.0848174 	 0.954793 
1.0848330 	 0.956978 
1.0848485 	 0.956361 
1.0848641 	 0.939406 
1.0848798 	 0.967792 
1.0848953 	 0.944517 
1.0849109 	 0.939149 
1.0849265 	 0.975060 
1.0849420 	 0.981296 
1.0849576 	 0.921790 
1.0849732 	 0.972700 
1.0849888 	 1.024730 
1.0850043 	 0.986759 
1.0850199 	 0.938860 
1.0850356 	 0.939294 
1.0850511 	 0.942123 
1.0850667 	 0.953507 
1.0850823 	 0.959233 
1.0850978 	 0.937565 
1.0851134 	 0.989491 
1.0851290 	 1.015690 
1.0851445 	 0.958794 
1.0851601 	 0.951712 
1.0851758 	 0.948136 
1.0851914 	 0.914634 
1.0852069 	 0.855521 
1.0852225 	 0.933091 
1.0852381 	 0.956247 
1.0852536 	 0.980512 
1.0852692 	 0.972979 
1.0852848 	 0.955370 
1.0853003 	 0.977978 
1.0853159 	 0.920072 
1.0853316 	 1.021140 
1.0853471 	 0.995777 
1.0853627 	 0.970429 
1.0853783 	 0.962553 
1.0853939 	 0.916395 
1.0854094 	 0.987581 
1.0854250 	 0.928035 
1.0854406 	 0.994464 
1.0854561 	 1.009270 
1.0854717 	 0.935228 
1.0854874 	 0.963434 
1.0855029 	 1.016380 
1.0855185 	 1.010240 
1.0855341 	 0.972401 
1.0855497 	 0.969930 
1.0855652 	 0.963945 
1.0855808 	 1.012070 
1.0855964 	 0.979279 
1.0856119 	 0.955386 
1.0856276 	 0.978817 
1.0856432 	 1.013590 
1.0856587 	 0.989530 
1.0856743 	 0.957213 
1.0856899 	 0.952674 
1.0857054 	 0.996824 
1.0857210 	 0.972764 
1.0857366 	 1.005680 
1.0857522 	 1.005880 
1.0857677 	 0.987787 
1.0857834 	 0.993662 
1.0857990 	 0.991047 
1.0858145 	 1.003570 
1.0858301 	 0.996237 
1.0858457 	 0.940998 
1.0858612 	 0.942402 
1.0858768 	 0.986005 
1.0858924 	 0.989334 
1.0859079 	 0.976019 
1.0859236 	 0.991449 
1.0859392 	 0.994249 
1.0859548 	 0.987062 
1.0859703 	 0.970697 
1.0859859 	 0.963347 
1.0860015 	 0.978867 
1.0860170 	 0.973164 
1.0860326 	 0.975281 
1.0860482 	 0.976212 
1.0860637 	 0.959816 
1.0860794 	 0.961124 
1.0860950 	 0.990861 
1.0861106 	 0.979612 
1.0861261 	 0.962284 
1.0861417 	 0.985163 
1.0861573 	 0.986416 
1.0861728 	 0.971435 
1.0861884 	 0.944799 
1.0862041 	 0.939507 
1.0862195 	 0.995160 
1.0862352 	 1.026720 
1.0862508 	 0.967726 
1.0862663 	 0.929653 
1.0862819 	 0.984037 
1.0862975 	 1.003690 
1.0863131 	 0.987670 
1.0863286 	 0.958294 
1.0863442 	 0.958631 
1.0863599 	 0.977883 
1.0863754 	 0.989873 
1.0863910 	 0.996119 
1.0864066 	 0.951253 
1.0864221 	 0.932216 
1.0864377 	 0.961288 
1.0864533 	 0.933074 
1.0864688 	 0.938622 
1.0864844 	 0.955493 
1.0865000 	 0.967862 
1.0865157 	 0.959703 
1.0865312 	 0.947775 
1.0865468 	 0.939453 
1.0865624 	 0.942234 
1.0865779 	 0.898873 
1.0865935 	 0.859509 
1.0866091 	 0.839151 
1.0866246 	 0.834154 
1.0866402 	 0.866316 
1.0866559 	 0.932317 
1.0866715 	 0.966304 
1.0866870 	 0.951522 
1.0867026 	 0.977579 
1.0867182 	 0.983244 
1.0867337 	 0.971403 
1.0867493 	 0.997255 
1.0867649 	 0.971698 
1.0867804 	 0.959639 
1.0867960 	 0.983577 
1.0868117 	 0.974132 
1.0868272 	 0.930062 
1.0868428 	 0.966537 
1.0868584 	 0.980317 
1.0868740 	 0.963565 
1.0868895 	 0.961861 
1.0869051 	 0.967450 
1.0869207 	 0.989344 
1.0869362 	 0.929801 
1.0869519 	 0.950824 
1.0869675 	 0.967093 
1.0869830 	 0.911936 
1.0869986 	 0.949130 
1.0870142 	 0.941693 
1.0870297 	 0.964998 
1.0870453 	 0.898253 
1.0870609 	 0.936093 
1.0870765 	 0.894065 
1.0870920 	 0.829479 
1.0871077 	 0.816658 
1.0871233 	 0.733950 
1.0871388 	 0.754201 
1.0871544 	 0.709502 
1.0871700 	 0.678429 
1.0871855 	 0.641548 
1.0872011 	 0.548069 
1.0872167 	 0.571209 
1.0872324 	 0.624873 
1.0872478 	 0.752343 
1.0872635 	 0.768689 
1.0872791 	 0.849278 
1.0872946 	 0.850374 
1.0873102 	 0.841691 
1.0873258 	 0.896219 
1.0873413 	 0.936527 
1.0873569 	 0.934432 
1.0873725 	 0.915640 
1.0873880 	 0.933561 
1.0874037 	 0.937976 
1.0874193 	 0.893471 
1.0874349 	 0.910700 
1.0874504 	 0.875789 
1.0874660 	 0.917858 
1.0874816 	 0.923097 
1.0874971 	 0.892555 
1.0875127 	 0.897917 
1.0875283 	 0.895303 
1.0875438 	 0.902330 
1.0875595 	 0.888186 
1.0875751 	 0.911481 
1.0875906 	 0.953676 
1.0876062 	 0.978778 
1.0876218 	 0.962373 
1.0876374 	 0.944375 
1.0876529 	 0.946699 
1.0876685 	 0.921995 
1.0876842 	 0.993358 
1.0876997 	 0.932555 
1.0877153 	 0.914829 
1.0877309 	 1.012530 
1.0877464 	 0.948123 
1.0877620 	 0.970018 
1.0877776 	 0.915707 
1.0877932 	 0.930073 
1.0878087 	 1.008030 
1.0878243 	 0.977980 
1.0878400 	 0.933745 
1.0878555 	 0.933561 
1.0878711 	 0.944688 
1.0878867 	 0.988130 
1.0879022 	 0.936656 
1.0879178 	 0.980757 
1.0879334 	 0.969081 
1.0879489 	 0.974079 
1.0879645 	 0.953097 
1.0879802 	 0.932270 
1.0879958 	 0.940460 
1.0880113 	 0.936210 
1.0880269 	 0.935423 
1.0880425 	 0.928165 
1.0880580 	 0.975296 
1.0880736 	 0.957241 
1.0880892 	 0.946946 
1.0881047 	 0.947575 
1.0881203 	 0.927021 
1.0881360 	 0.977405 
1.0881515 	 0.986064 
1.0881671 	 0.933897 
1.0881827 	 0.941476 
1.0881983 	 0.964455 
1.0882138 	 0.946712 
1.0882294 	 0.958323 
1.0882450 	 0.960058 
1.0882605 	 0.956550 
1.0882761 	 0.956033 
1.0882918 	 0.974232 
1.0883073 	 0.968513 
1.0883229 	 0.960497 
1.0883385 	 0.930277 
1.0883541 	 0.976419 
1.0883696 	 0.988600 
1.0883852 	 0.920861 
1.0884008 	 0.929619 
1.0884163 	 0.862357 
1.0884320 	 0.860566 
1.0884476 	 0.867137 
1.0884631 	 0.916028 
1.0884787 	 0.918922 
1.0884943 	 0.934737 
1.0885098 	 0.894194 
1.0885254 	 0.860261 
1.0885410 	 0.875574 
1.0885566 	 0.891227 
1.0885721 	 0.955650 
1.0885878 	 0.965968 
1.0886034 	 0.940203 
1.0886189 	 0.971989 
1.0886345 	 0.976987 
1.0886501 	 0.940397 
1.0886656 	 0.886486 
1.0886812 	 0.864874 
1.0886968 	 0.878038 
1.0887125 	 0.935015 
1.0887280 	 0.963337 
1.0887436 	 0.955871 
1.0887592 	 0.890608 
1.0887747 	 0.812749 
1.0887903 	 0.809165 
1.0888059 	 0.814273 
1.0888214 	 0.891434 
1.0888370 	 0.918241 
1.0888526 	 0.943914 
1.0888681 	 0.943460 
1.0888838 	 1.001990 
1.0888994 	 0.984546 
1.0889150 	 0.997451 
1.0889305 	 0.980228 
1.0889461 	 0.970678 
1.0889617 	 0.969314 
1.0889772 	 0.966368 
1.0889928 	 0.953186 
1.0890085 	 0.965339 
1.0890239 	 0.980924 
1.0890396 	 0.996785 
1.0890552 	 0.982187 
1.0890707 	 0.979151 
1.0890863 	 1.003800 
1.0891019 	 0.968566 
1.0891175 	 0.973374 
1.0891330 	 0.950852 
1.0891486 	 0.947459 
1.0891643 	 0.957752 
1.0891798 	 0.971814 
1.0891954 	 0.970521 
1.0892110 	 0.983352 
1.0892265 	 0.989833 
1.0892421 	 1.001920 
1.0892577 	 0.972301 
1.0892732 	 0.985858 
1.0892888 	 0.954325 
1.0893044 	 0.960384 
1.0893201 	 0.963943 
1.0893356 	 0.957973 
1.0893512 	 0.966928 
1.0893668 	 0.939923 
1.0893823 	 0.913750 
1.0893979 	 0.895691 
1.0894135 	 0.845236 
1.0894290 	 0.847027 
1.0894446 	 0.871461 
1.0894603 	 0.941186 
1.0894759 	 0.971856 
1.0894914 	 0.981198 
1.0895070 	 0.967183 
1.0895226 	 0.990646 
1.0895381 	 0.980111 
1.0895537 	 0.980708 
1.0895693 	 0.971168 
1.0895848 	 0.978806 
1.0896004 	 0.962374 
1.0896161 	 0.961360 
1.0896316 	 0.953730 
1.0896472 	 0.966139 
1.0896628 	 0.967044 
1.0896784 	 0.951783 
1.0896939 	 0.956923 
1.0897095 	 0.952091 
1.0897251 	 0.949420 
1.0897406 	 0.974108 
1.0897563 	 0.979553 
1.0897719 	 0.983313 
1.0897874 	 0.987973 
1.0898030 	 0.983812 
1.0898186 	 0.978758 
1.0898342 	 0.975301 
1.0898497 	 0.939221 
1.0898653 	 0.863742 
1.0898809 	 0.830229 
1.0898964 	 0.875928 
1.0899121 	 0.930030 
1.0899277 	 0.952649 
1.0899432 	 0.970202 
1.0899588 	 0.976117 
1.0899744 	 0.964130 
1.0899899 	 0.966717 
1.0900055 	 0.966630 
1.0900211 	 0.966188 
1.0900367 	 0.984781 
1.0900522 	 0.993906 
1.0900679 	 0.991978 
1.0900835 	 0.982519 
1.0900990 	 0.979954 
1.0901146 	 0.974707 
1.0901302 	 0.980698 
1.0901457 	 0.975061 
1.0901613 	 0.999331 
1.0901769 	 1.008310 
1.0901924 	 0.993280 
1.0902081 	 0.995287 
1.0902237 	 0.979768 
1.0902393 	 0.990431 
1.0902548 	 1.006800 
1.0902704 	 0.976582 
1.0902860 	 0.979102 
1.0903015 	 0.985398 
1.0903171 	 0.989138 
1.0903327 	 0.986191 
1.0903482 	 0.996785 
1.0903639 	 0.981834 
1.0903795 	 0.996932 
1.0903951 	 1.001960 
1.0904106 	 1.001200 
1.0904262 	 0.981540 
1.0904418 	 0.979406 
1.0904573 	 0.985662 
1.0904729 	 0.990646 
1.0904886 	 0.989902 
1.0905041 	 0.987268 
1.0905197 	 0.973225 
1.0905353 	 1.011790 
1.0905508 	 1.006770 
1.0905664 	 0.986367 
1.0905820 	 0.968975 
1.0905976 	 0.980267 
1.0906131 	 1.004240 
1.0906287 	 0.990861 
1.0906444 	 0.979680 
1.0906599 	 0.972728 
1.0906755 	 0.973690 
1.0906911 	 1.009110 
1.0907066 	 1.007230 
1.0907222 	 1.018060 
1.0907378 	 0.996286 
1.0907533 	 1.009200 
1.0907689 	 0.972663 
1.0907845 	 0.967921 
1.0908002 	 0.879729 
1.0908157 	 0.824036 
1.0908313 	 0.810530 
1.0908469 	 0.878594 
1.0908624 	 0.944924 
1.0908780 	 0.974945 
1.0908936 	 0.971639 
1.0909091 	 0.986113 
1.0909247 	 1.016680 
1.0909404 	 0.995620 
1.0909560 	 0.964928 
1.0909715 	 1.002300 
1.0909871 	 1.000430 
1.0910027 	 0.993133 
1.0910182 	 0.999996 
1.0910338 	 1.009280 
1.0910494 	 1.003400 
1.0910649 	 0.991694 
1.0910805 	 1.002200 
1.0910962 	 0.999037 
1.0911117 	 0.991106 
1.0911273 	 0.987298 
1.0911429 	 0.997461 
1.0911585 	 0.988962 
1.0911740 	 0.991596 
1.0911896 	 1.019280 
1.0912052 	 1.002530 
1.0912207 	 0.998215 
1.0912364 	 1.004690 
1.0912520 	 1.010710 
1.0912675 	 1.013500 
1.0912831 	 0.994151 
1.0912987 	 0.990999 
1.0913142 	 1.026350 
1.0913298 	 1.046810 
1.0913454 	 1.031140 
1.0913610 	 1.037480 
1.0913765 	 1.039970 
1.0913922 	 1.022530 
1.0914078 	 1.034040 
1.0914233 	 1.022520 
1.0914389 	 1.013610 
1.0914545 	 1.026250 
1.0914700 	 1.007440 
1.0914856 	 1.014220 
1.0915012 	 1.048320 
1.0915169 	 1.037000 
1.0915323 	 1.023520 
1.0915480 	 1.019320 
1.0915636 	 1.019220 
1.0915791 	 1.007820 
1.0915947 	 1.009320 
1.0916103 	 1.002630 
1.0916258 	 1.009090 
1.0916414 	 1.026100 
1.0916570 	 0.994660 
1.0916725 	 0.993603 
1.0916882 	 0.990029 
1.0917038 	 0.949855 
1.0917194 	 0.858548 
1.0917349 	 0.793661 
1.0917505 	 0.843289 
1.0917661 	 0.903876 
1.0917816 	 0.994905 
1.0917972 	 1.024630 
1.0918128 	 1.024730 
1.0918283 	 1.032180 
1.0918440 	 1.038500 
1.0918596 	 1.053720 
1.0918751 	 1.040690 
1.0918907 	 1.037170 
1.0919063 	 1.021020 
1.0919219 	 1.020380 
1.0919374 	 1.024920 
1.0919530 	 1.021070 
1.0919687 	 1.015180 
1.0919842 	 1.013480 
1.0919998 	 1.015290 
1.0920154 	 1.016870 
1.0920309 	 1.009390 
1.0920465 	 1.017450 
1.0920621 	 1.034380 
1.0920777 	 1.056090 
1.0920932 	 1.043430 
1.0921088 	 1.024080 
1.0921245 	 1.008030 
1.0921400 	 1.004060 
1.0921556 	 0.986044 
1.0921712 	 0.993769 
1.0921867 	 0.975202 
1.0922023 	 0.995209 
1.0922179 	 0.989461 
1.0922334 	 1.014590 
1.0922490 	 0.996060 
1.0922647 	 1.024590 
1.0922803 	 1.017870 
1.0922958 	 0.995884 
1.0923114 	 0.997235 
1.0923270 	 0.979396 
1.0923425 	 1.007070 
1.0923581 	 1.020850 
1.0923737 	 1.014200 
1.0923892 	 1.002170 
1.0924048 	 1.012250 
1.0924205 	 1.012820 
1.0924360 	 0.997392 
1.0924516 	 1.005910 
1.0924672 	 0.987699 
1.0924828 	 0.996423 
1.0924983 	 0.989687 
1.0925139 	 0.991899 
1.0925295 	 1.006150 
1.0925450 	 0.979298 
1.0925606 	 0.994249 
1.0925763 	 1.029520 
1.0925918 	 1.044480 
1.0926074 	 1.023700 
1.0926230 	 1.010750 
1.0926386 	 1.002490 
1.0926541 	 1.001850 
1.0926697 	 0.996795 
1.0926853 	 0.980972 
1.0927008 	 0.980728 
1.0927165 	 0.976248 
1.0927321 	 0.980414 
1.0927476 	 0.996188 
1.0927632 	 0.993231 
1.0927788 	 0.962210 
1.0927943 	 0.917418 
1.0928099 	 0.879339 
1.0928255 	 0.884702 
1.0928411 	 0.905517 
1.0928566 	 0.908709 
1.0928723 	 0.893252 
1.0928879 	 0.915344 
1.0929034 	 0.956939 
1.0929190 	 0.976132 
1.0929346 	 0.958275 
1.0929501 	 0.929151 
1.0929657 	 0.891087 
1.0929813 	 0.923138 
1.0929968 	 0.977207 
1.0930125 	 1.009040 
1.0930281 	 1.001910 
1.0930437 	 1.000250 
1.0930592 	 0.955305 
1.0930748 	 0.905465 
1.0930904 	 0.910245 
1.0931059 	 0.957566 
1.0931215 	 0.993867 
1.0931371 	 0.999429 
1.0931526 	 1.000250 
1.0931683 	 0.983420 
1.0931839 	 0.981501 
1.0931995 	 0.992085 
1.0932150 	 0.945467 
1.0932306 	 0.894163 
1.0932462 	 0.883089 
1.0932617 	 0.913014 
1.0932773 	 0.945478 
1.0932930 	 0.984703 
1.0933084 	 1.012170 
1.0933241 	 1.018770 
1.0933397 	 0.992477 
1.0933552 	 0.985848 
1.0933708 	 0.990440 
1.0933864 	 0.991292 
1.0934020 	 0.985927 
1.0934175 	 0.988257 
1.0934331 	 0.979582 
1.0934488 	 0.945383 
1.0934643 	 0.922123 
1.0934799 	 0.962148 
1.0934955 	 1.002420 
1.0935110 	 1.000860 
1.0935266 	 1.007750 
1.0935422 	 1.002890 
1.0935577 	 1.030660 
1.0935733 	 1.059520 
1.0935889 	 1.045330 
1.0936046 	 1.051810 
1.0936201 	 1.038280 
1.0936357 	 1.050000 
1.0936513 	 1.040830 
1.0936668 	 1.015720 
1.0936824 	 0.947763 
1.0936980 	 0.944730 
1.0937135 	 0.960986 
1.0937291 	 0.996481 
1.0937448 	 1.044010 
1.0937604 	 1.060550 
1.0937759 	 1.050120 
1.0937915 	 1.033790 
1.0938071 	 1.028790 
1.0938226 	 1.021270 
1.0938382 	 1.007970 
1.0938538 	 0.990832 
1.0938693 	 0.986495 
1.0938849 	 1.005650 
1.0939006 	 1.015700 
1.0939161 	 1.026530 
1.0939317 	 1.013160 
1.0939473 	 0.981629 
1.0939629 	 0.943983 
1.0939784 	 0.923033 
1.0939940 	 0.927823 
1.0940096 	 0.939944 
1.0940251 	 0.976579 
1.0940408 	 0.934624 
1.0940564 	 0.944454 
1.0940719 	 0.945438 
1.0940875 	 0.942432 
1.0941031 	 0.966412 
1.0941186 	 0.937947 
1.0941342 	 0.975525 
1.0941498 	 1.003850 
1.0941654 	 0.985868 
1.0941809 	 0.993681 
1.0941966 	 1.015940 
1.0942122 	 0.990744 
1.0942277 	 0.996481 
1.0942433 	 0.986779 
1.0942589 	 0.985721 
1.0942744 	 0.987454 
1.0942900 	 0.931988 
1.0943056 	 0.933427 
1.0943213 	 0.968446 
1.0943367 	 0.986720 
1.0943524 	 1.016130 
1.0943680 	 1.014640 
1.0943835 	 1.009850 
1.0943991 	 1.018590 
1.0944147 	 1.009010 
1.0944302 	 0.977111 
1.0944458 	 0.995395 
1.0944614 	 1.026160 
1.0944769 	 1.035100 
1.0944926 	 1.020450 
1.0945082 	 1.021620 
1.0945238 	 1.037120 
1.0945393 	 1.042640 
1.0945549 	 1.033730 
1.0945705 	 1.008590 
1.0945860 	 1.034280 
1.0946016 	 1.032840 
1.0946172 	 1.021990 
1.0946327 	 0.953091 
1.0946484 	 0.935659 
1.0946640 	 0.990117 
1.0946796 	 1.019150 
1.0946951 	 1.036040 
1.0947107 	 1.055390 
1.0947263 	 1.044180 
1.0947418 	 0.998166 
1.0947574 	 0.982098 
1.0947731 	 0.990910 
1.0947886 	 0.991194 
1.0948042 	 1.028980 
1.0948198 	 1.044030 
1.0948353 	 1.016150 
1.0948509 	 1.013500 
1.0948665 	 1.032000 
1.0948821 	 1.006670 
1.0948976 	 1.014610 
1.0949132 	 1.030360 
1.0949289 	 1.029740 
1.0949444 	 1.052190 
1.0949600 	 1.076390 
1.0949756 	 1.051830 
1.0949911 	 1.020560 
1.0950067 	 1.025830 
1.0950223 	 0.990450 
1.0950378 	 0.942087 
1.0950534 	 0.935868 
1.0950691 	 0.939050 
1.0950847 	 1.031730 
1.0951002 	 1.038080 
1.0951158 	 1.020920 
1.0951314 	 0.992007 
1.0951469 	 0.977350 
1.0951625 	 1.031830 
1.0951781 	 1.038360 
1.0951936 	 1.026790 
1.0952092 	 1.064590 
1.0952249 	 1.093300 
1.0952404 	 1.043810 
1.0952560 	 1.031850 
1.0952716 	 1.039680 
1.0952872 	 1.062380 
1.0953027 	 1.079160 
1.0953183 	 1.047760 
1.0953339 	 1.051420 
1.0953494 	 1.050170 
1.0953650 	 1.032470 
1.0953807 	 1.053400 
1.0953962 	 1.041490 
1.0954118 	 1.019910 
1.0954274 	 1.037560 
1.0954430 	 1.042210 
1.0954585 	 1.028320 
1.0954741 	 0.961750 
1.0954897 	 0.905519 
1.0955052 	 0.944065 
1.0955209 	 0.924878 
1.0955365 	 0.957773 
1.0955520 	 0.941780 
1.0955676 	 0.863782 
1.0955832 	 0.819471 
1.0955987 	 0.826221 
1.0956143 	 0.923046 
1.0956299 	 0.999644 
1.0956455 	 0.997842 
1.0956610 	 1.044230 
1.0956767 	 1.040900 
1.0956923 	 1.055770 
1.0957078 	 1.094160 
1.0957234 	 1.047800 
1.0957390 	 1.045350 
1.0957545 	 1.063950 
1.0957701 	 1.067100 
1.0957857 	 1.060580 
1.0958014 	 1.038600 
1.0958169 	 1.046970 
1.0958325 	 1.065570 
1.0958481 	 1.022980 
1.0958636 	 1.024030 
1.0958792 	 1.012650 
1.0958948 	 1.019400 
1.0959103 	 1.015830 
1.0959259 	 0.967761 
1.0959415 	 0.890998 
1.0959570 	 0.835793 
1.0959727 	 0.720759 
1.0959883 	 0.689406 
1.0960039 	 0.757619 
1.0960194 	 0.829557 
1.0960350 	 0.926213 
1.0960506 	 0.952840 
1.0960661 	 0.998117 
1.0960817 	 0.990284 
1.0960974 	 1.031760 
1.0961128 	 1.032670 
1.0961285 	 1.052800 
1.0961441 	 1.049310 
1.0961596 	 1.049430 
1.0961752 	 1.056830 


==> anc/HD219134/HD219134_71.dat <==
1.0654775 	 0.994891 
1.0654929 	 0.911644 
1.0655082 	 0.994414 
1.0655236 	 0.985831 
1.0655390 	 1.006410 
1.0655544 	 1.021230 
1.0655698 	 0.976629 
1.0655850 	 1.012880 
1.0656004 	 1.018780 
1.0656158 	 1.070430 
1.0656312 	 1.122110 
1.0656465 	 1.021730 
1.0656619 	 1.025780 
1.0656772 	 1.001600 
1.0656925 	 1.036010 
1.0657079 	 1.109280 
1.0657233 	 0.952235 
1.0657387 	 1.049390 
1.0657541 	 1.057850 
1.0657694 	 0.995076 
1.0657847 	 1.044800 
1.0658001 	 1.066980 
1.0658154 	 1.011360 
1.0658308 	 0.956172 
1.0658462 	 1.023900 
1.0658616 	 1.111640 
1.0658768 	 0.977005 
1.0658922 	 0.948674 
1.0659076 	 0.999589 
1.0659230 	 1.009030 
1.0659384 	 1.035750 
1.0659537 	 0.894098 
1.0659691 	 0.971433 
1.0659844 	 1.021650 
1.0659997 	 1.016790 
1.0660151 	 0.991538 
1.0660305 	 1.056860 
1.0660459 	 0.991495 
1.0660613 	 1.009320 
1.0660766 	 0.942535 
1.0660919 	 1.016120 
1.0661073 	 0.942713 
1.0661227 	 1.063210 
1.0661380 	 1.013560 
1.0661534 	 1.063370 
1.0661688 	 1.019320 
1.0661840 	 1.011460 
1.0661994 	 0.938634 
1.0662148 	 0.973707 
1.0662302 	 1.108530 
1.0662456 	 0.973958 
1.0662609 	 0.979595 
1.0662763 	 0.891722 
1.0662916 	 0.873377 
1.0663069 	 0.845094 
1.0663223 	 0.798521 
1.0663377 	 0.649813 
1.0663531 	 0.680162 
1.0663685 	 0.783042 
1.0663838 	 0.788896 
1.0663991 	 0.743683 
1.0664145 	 0.706863 
1.0664299 	 0.848503 
1.0664452 	 0.917369 
1.0664606 	 0.939481 
1.0664760 	 0.958522 
1.0664912 	 1.036570 
1.0665066 	 1.094480 
1.0665220 	 1.057980 
1.0665374 	 1.010000 
1.0665528 	 1.037290 
1.0665681 	 1.072040 
1.0665835 	 0.993146 
1.0665988 	 0.922797 
1.0666142 	 1.031510 
1.0666295 	 0.958134 
1.0666449 	 1.011950 
1.0666603 	 1.067740 
1.0666757 	 1.027950 
1.0666909 	 0.991826 
1.0667063 	 0.997897 
1.0667217 	 1.081730 
1.0667371 	 1.017660 
1.0667524 	 1.004160 
1.0667678 	 0.997539 
1.0667832 	 0.914807 
1.0667984 	 1.032880 
1.0668138 	 1.020850 
1.0668292 	 1.002600 
1.0668446 	 0.999340 
1.0668600 	 1.006740 
1.0668753 	 0.987217 
1.0668907 	 0.994189 
1.0669060 	 1.014900 
1.0669214 	 0.998285 
1.0669367 	 0.958476 
1.0669521 	 0.932541 
1.0669675 	 0.978499 
1.0669829 	 0.953843 
1.0669981 	 0.885367 
1.0670135 	 0.896241 
1.0670289 	 0.940409 
1.0670443 	 0.899330 
1.0670596 	 0.968545 
1.0670750 	 1.066540 
1.0670904 	 0.976861 
1.0671057 	 1.018250 
1.0671210 	 1.018940 
1.0671364 	 0.872409 
1.0671518 	 0.930739 
1.0671672 	 1.014000 
1.0671825 	 1.025030 
1.0671979 	 1.044020 
1.0672132 	 1.045600 
1.0672286 	 0.971025 
1.0672439 	 1.012340 
1.0672593 	 0.970869 
1.0672747 	 0.985873 
1.0672901 	 1.075720 
1.0673053 	 1.074230 
1.0673207 	 1.039060 
1.0673361 	 1.015130 
1.0673515 	 1.072790 
1.0673668 	 1.043710 
1.0673822 	 0.927528 
1.0673976 	 1.035450 
1.0674129 	 0.993706 
1.0674282 	 0.916213 
1.0674436 	 0.972047 
1.0674590 	 0.936075 
1.0674744 	 0.878024 
1.0674897 	 0.947625 
1.0675050 	 0.993786 
1.0675204 	 0.967413 
1.0675358 	 1.003500 
1.0675511 	 1.037200 
1.0675665 	 1.016200 
1.0675819 	 1.077010 
1.0675973 	 1.053280 
1.0676125 	 0.985862 
1.0676279 	 0.953798 
1.0676433 	 0.933103 
1.0676587 	 0.992818 
1.0676740 	 1.028410 
1.0676894 	 1.021480 
1.0677048 	 0.967820 
1.0677201 	 1.022120 
1.0677354 	 0.979283 
1.0677508 	 1.022830 
1.0677662 	 1.063070 
1.0677816 	 0.977137 
1.0677969 	 1.062220 
1.0678122 	 1.104580 
1.0678276 	 1.013230 
1.0678430 	 1.011900 
1.0678583 	 0.990485 
1.0678737 	 0.966474 
1.0678891 	 0.931385 
1.0679045 	 0.974778 
1.0679197 	 0.976863 
1.0679351 	 1.028660 
1.0679505 	 0.978171 
1.0679659 	 1.005190 
1.0679812 	 0.970188 
1.0679966 	 0.962862 
1.0680120 	 0.943590 
1.0680273 	 1.059400 
1.0680426 	 1.140190 
1.0680580 	 0.984788 
1.0680734 	 1.015930 
1.0680888 	 1.071170 
1.0681041 	 1.054360 
1.0681194 	 1.070080 
1.0681348 	 1.066460 
1.0681502 	 1.054550 
1.0681655 	 1.020120 
1.0681809 	 1.026800 
1.0681963 	 0.923294 
1.0682117 	 0.987131 
1.0682269 	 1.105720 
1.0682423 	 1.015970 
1.0682577 	 1.032190 
1.0682731 	 1.051540 
1.0682884 	 1.046640 
1.0683038 	 0.989704 
1.0683191 	 0.987840 
1.0683345 	 0.972455 
1.0683498 	 1.047100 
1.0683652 	 1.094900 
1.0683806 	 1.022700 
1.0683960 	 1.053850 
1.0684114 	 1.042250 
1.0684266 	 0.995508 
1.0684420 	 1.034830 
1.0684574 	 1.082180 
1.0684727 	 1.012660 
1.0684881 	 0.957006 
1.0685035 	 1.015590 
1.0685189 	 0.954783 
1.0685341 	 0.981402 
1.0685495 	 0.937032 
1.0685649 	 0.953080 
1.0685803 	 1.008100 
1.0685956 	 1.024830 
1.0686110 	 0.978142 
1.0686263 	 1.009120 
1.0686417 	 1.034200 
1.0686570 	 0.990904 
1.0686724 	 1.011460 
1.0686878 	 1.097750 
1.0687032 	 1.049790 
1.0687186 	 1.010880 
1.0687338 	 1.036930 
1.0687492 	 0.980682 
1.0687646 	 0.963727 
1.0687799 	 0.967099 
1.0687953 	 0.971868 
1.0688107 	 0.967292 
1.0688261 	 1.017400 
1.0688413 	 0.993752 
1.0688567 	 0.989390 
1.0688721 	 1.001220 
1.0688875 	 1.013200 
1.0689029 	 1.030750 
1.0689182 	 1.101050 
1.0689335 	 1.059530 
1.0689489 	 1.008170 
1.0689642 	 0.996145 
1.0689796 	 1.020460 
1.0689950 	 1.008480 
1.0690104 	 0.994268 
1.0690258 	 0.989010 
1.0690410 	 1.041760 
1.0690564 	 1.042110 
1.0690718 	 1.028860 
1.0690871 	 0.992137 
1.0691025 	 1.012810 
1.0691179 	 1.000840 
1.0691332 	 0.988634 
1.0691485 	 0.997290 
1.0691639 	 0.944878 
1.0691793 	 0.879518 
1.0691947 	 0.891008 
1.0692101 	 0.828850 
1.0692254 	 0.822942 
1.0692407 	 0.861136 
1.0692561 	 0.909333 
1.0692714 	 0.921585 
1.0692868 	 0.972312 
1.0693022 	 0.978007 
1.0693176 	 0.950274 
1.0693330 	 1.004680 
1.0693482 	 0.964140 
1.0693636 	 0.871391 
1.0693790 	 0.930103 
1.0693944 	 0.916563 
1.0694097 	 0.953006 
1.0694251 	 1.002110 
1.0694404 	 0.967309 
1.0694557 	 0.942257 
1.0694711 	 0.983331 
1.0694865 	 0.970849 
1.0695019 	 0.986026 
1.0695173 	 1.010610 
1.0695326 	 1.037170 
1.0695479 	 1.040710 
1.0695633 	 1.007180 
1.0695786 	 0.995070 
1.0695940 	 0.953927 
1.0696094 	 0.928398 
1.0696248 	 1.005500 
1.0696402 	 0.922773 
1.0696554 	 0.860823 
1.0696708 	 0.780254 
1.0696862 	 0.776597 
1.0697016 	 0.835821 
1.0697169 	 0.934717 
1.0697323 	 0.972047 
1.0697476 	 0.926857 
1.0697629 	 0.953996 
1.0697783 	 1.005370 
1.0697937 	 1.028980 
1.0698091 	 0.981932 
1.0698245 	 0.963231 
1.0698398 	 1.003350 
1.0698551 	 1.004960 
1.0698705 	 0.983285 
1.0698858 	 0.975500 
1.0699012 	 0.972991 
1.0699166 	 0.984738 
1.0699320 	 0.965536 
1.0699472 	 1.008670 
1.0699626 	 0.998982 
1.0699780 	 0.992529 
1.0699934 	 0.977282 
1.0700088 	 1.002670 
1.0700241 	 1.001740 
1.0700395 	 0.997140 
1.0700548 	 0.987576 
1.0700701 	 0.985036 
1.0700855 	 0.961509 
1.0701009 	 0.961332 
1.0701163 	 0.981343 
1.0701317 	 1.021170 
1.0701470 	 0.999788 
1.0701623 	 1.040720 
1.0701777 	 1.090380 
1.0701931 	 1.017160 
1.0702084 	 1.030890 
1.0702238 	 0.975187 
1.0702392 	 1.002590 
1.0702544 	 0.998355 
1.0702698 	 0.991069 
1.0702852 	 0.973450 
1.0703006 	 0.978326 
1.0703160 	 0.985300 
1.0703313 	 1.025000 
1.0703467 	 1.031100 
1.0703620 	 0.976933 
1.0703773 	 0.997867 
1.0703927 	 0.968853 
1.0704081 	 0.996075 
1.0704235 	 0.981107 
1.0704389 	 1.014900 
1.0704542 	 1.034000 
1.0704695 	 0.996354 
1.0704849 	 1.018080 
1.0705003 	 1.007300 
1.0705156 	 0.999758 
1.0705310 	 0.963868 
1.0705464 	 0.997230 
1.0705616 	 0.951913 
1.0705770 	 0.955028 
1.0705924 	 0.995737 
1.0706078 	 1.012690 
1.0706232 	 1.024940 
1.0706385 	 1.037960 
1.0706539 	 0.993827 
1.0706692 	 1.019190 
1.0706846 	 1.025480 
1.0706999 	 1.007160 
1.0707153 	 1.010720 
1.0707307 	 1.006740 
1.0707461 	 0.971993 
1.0707613 	 1.006550 
1.0707767 	 1.020600 
1.0707921 	 1.028440 
1.0708075 	 0.993886 
1.0708228 	 0.972289 
1.0708382 	 0.956822 
1.0708536 	 0.978555 
1.0708688 	 0.995298 
1.0708842 	 1.010420 
1.0708996 	 0.957148 
1.0709150 	 1.018030 
1.0709304 	 1.015680 
1.0709457 	 1.010850 
1.0709611 	 0.927145 
1.0709764 	 0.910115 
1.0709918 	 0.929731 
1.0710071 	 0.966317 
1.0710225 	 0.936188 
1.0710379 	 1.011970 
1.0710533 	 1.008960 
1.0710685 	 1.008590 
1.0710839 	 0.989967 
1.0710993 	 0.997867 
1.0711147 	 0.963878 
1.0711300 	 0.988724 
1.0711454 	 0.999291 
1.0711608 	 1.074680 
1.0711761 	 1.001250 
1.0711914 	 1.020790 
1.0712068 	 1.001650 
1.0712222 	 0.956897 
1.0712376 	 0.927170 
1.0712529 	 0.992337 
1.0712683 	 0.969191 
1.0712836 	 0.967503 
1.0712990 	 0.956826 
1.0713143 	 0.975631 
1.0713297 	 0.967946 
1.0713451 	 0.968349 
1.0713605 	 0.988271 
1.0713757 	 0.995617 
1.0713911 	 1.004970 
1.0714065 	 0.980147 
1.0714219 	 0.944569 
1.0714372 	 1.017440 
1.0714526 	 1.001480 
1.0714680 	 0.994882 
1.0714833 	 0.987739 
1.0714986 	 0.953003 
1.0715140 	 0.953980 
1.0715294 	 0.981475 
1.0715448 	 0.971262 
1.0715601 	 1.003600 
1.0715754 	 0.958187 
1.0715908 	 0.947171 
1.0716062 	 1.011140 
1.0716215 	 0.999470 
1.0716369 	 0.983383 
1.0716523 	 0.992705 
1.0716677 	 0.971650 
1.0716829 	 0.955707 
1.0716983 	 1.020660 
1.0717137 	 0.994449 
1.0717291 	 1.011070 
1.0717444 	 0.995617 
1.0717598 	 1.007200 
1.0717752 	 0.969486 
1.0717905 	 0.996931 
1.0718058 	 1.010840 
1.0718212 	 0.969876 
1.0718366 	 0.962602 
1.0718520 	 0.965692 
1.0718673 	 0.956957 
1.0718826 	 0.950728 
1.0718980 	 1.023830 
1.0719134 	 0.986994 
1.0719287 	 1.004600 
1.0719441 	 1.013750 
1.0719595 	 0.934871 
1.0719749 	 0.992513 
1.0719901 	 1.022680 
1.0720055 	 0.997439 
1.0720209 	 1.017370 
1.0720363 	 0.972767 
1.0720516 	 0.939174 
1.0720670 	 0.953076 
1.0720823 	 0.957224 
1.0720977 	 0.978362 
1.0721130 	 0.979184 
1.0721284 	 0.965251 
1.0721438 	 0.979640 
1.0721592 	 0.945382 
1.0721745 	 0.953797 
1.0721898 	 1.041380 
1.0722052 	 1.004910 
1.0722206 	 0.984450 
1.0722359 	 0.994201 
1.0722513 	 1.004270 
1.0722667 	 1.017140 
1.0722821 	 0.999500 
1.0722973 	 0.989828 
1.0723127 	 0.960719 
1.0723281 	 0.944153 
1.0723435 	 1.010670 
1.0723588 	 0.960796 
1.0723742 	 1.010000 
1.0723895 	 1.002220 
1.0724049 	 0.984584 
1.0724202 	 0.970097 
1.0724356 	 0.958489 
1.0724510 	 0.956526 
1.0724664 	 0.970024 
1.0724818 	 0.965981 
1.0724970 	 0.981713 
1.0725124 	 0.987763 
1.0725278 	 0.979621 
1.0725431 	 0.970735 
1.0725585 	 0.972661 
1.0725739 	 0.970083 
1.0725893 	 0.988690 
1.0726045 	 0.976588 
1.0726199 	 0.968201 
1.0726353 	 0.974899 
1.0726507 	 0.972263 
1.0726660 	 0.947822 
1.0726814 	 0.944674 
1.0726967 	 0.993452 
1.0727121 	 0.997011 
1.0727274 	 0.946259 
1.0727428 	 0.969097 
1.0727582 	 0.939949 
1.0727736 	 0.920309 
1.0727890 	 0.966631 
1.0728042 	 0.933556 
1.0728196 	 0.930599 
1.0728350 	 0.984968 
1.0728503 	 0.930983 
1.0728657 	 0.864172 
1.0728811 	 0.811268 
1.0728965 	 0.818096 
1.0729117 	 0.826449 
1.0729271 	 0.844008 
1.0729425 	 0.894214 
1.0729579 	 0.801683 
1.0729733 	 0.718614 
1.0729886 	 0.722465 
1.0730039 	 0.772031 
1.0730193 	 0.809778 
1.0730346 	 0.905689 
1.0730500 	 0.954854 
1.0730654 	 0.954506 
1.0730808 	 0.957361 
1.0730962 	 0.985181 
1.0731114 	 0.997031 
1.0731268 	 0.989516 
1.0731422 	 0.951604 
1.0731575 	 0.946703 
1.0731729 	 0.940689 
1.0731883 	 0.925613 
1.0732036 	 0.917757 
1.0732189 	 0.930895 
1.0732343 	 0.952357 
1.0732497 	 0.973125 
1.0732651 	 0.969870 
1.0732805 	 0.961031 
1.0732958 	 1.003310 
1.0733111 	 0.994933 
1.0733265 	 0.980904 
1.0733418 	 0.966206 
1.0733572 	 0.995362 
1.0733726 	 0.985382 
1.0733880 	 0.981690 
1.0734034 	 0.994496 
1.0734186 	 0.971224 
1.0734340 	 0.956158 
1.0734494 	 0.985390 
1.0734648 	 0.975038 
1.0734801 	 0.966941 
1.0734955 	 0.977723 
1.0735108 	 0.938012 
1.0735261 	 0.893515 
1.0735415 	 0.895369 
1.0735569 	 0.925299 
1.0735723 	 0.946415 
1.0735877 	 0.975008 
1.0736030 	 0.990378 
1.0736183 	 0.995737 
1.0736337 	 0.996374 
1.0736490 	 0.970404 
1.0736644 	 0.990393 
1.0736798 	 0.980207 
1.0736952 	 0.964819 
1.0737104 	 0.973447 
1.0737258 	 0.959493 
1.0737412 	 0.954571 
1.0737566 	 0.965442 
1.0737720 	 0.963460 
1.0737873 	 0.982069 
1.0738027 	 0.986740 
1.0738180 	 0.974461 
1.0738333 	 0.975119 
1.0738487 	 0.985909 
1.0738641 	 0.988682 
1.0738795 	 0.981952 
1.0738949 	 0.970109 
1.0739102 	 0.974635 
1.0739255 	 0.976421 
1.0739409 	 0.967362 
1.0739563 	 0.981321 
1.0739716 	 0.988047 
1.0739870 	 0.980429 
1.0740024 	 0.978757 
1.0740176 	 0.970438 
1.0740330 	 0.996752 
1.0740484 	 1.000640 
1.0740638 	 1.007840 
1.0740792 	 0.983944 
1.0740945 	 0.991014 
1.0741099 	 0.998574 
1.0741252 	 0.976418 
1.0741405 	 0.962219 
1.0741559 	 0.973971 
1.0741713 	 0.991467 
1.0741867 	 1.004450 
1.0742021 	 0.988964 
1.0742174 	 0.990332 
1.0742327 	 0.986696 
1.0742481 	 0.987182 
1.0742635 	 0.986214 
1.0742788 	 0.966712 
1.0742942 	 0.979684 
1.0743096 	 0.973937 
1.0743248 	 0.948442 
1.0743402 	 0.957542 
1.0743556 	 0.976137 
1.0743710 	 0.979912 
1.0743864 	 0.962271 
1.0744017 	 0.988775 
1.0744171 	 0.981220 
1.0744324 	 0.965245 
1.0744478 	 0.976176 
1.0744631 	 0.966870 
1.0744785 	 0.961014 
1.0744939 	 0.971660 
1.0745093 	 0.967231 
1.0745245 	 0.991670 
1.0745399 	 0.984266 
1.0745553 	 1.005120 
1.0745707 	 1.006950 
1.0745860 	 0.991461 
1.0746014 	 0.984649 
1.0746168 	 0.979847 
1.0746320 	 0.981371 
1.0746474 	 0.987394 
1.0746628 	 0.980464 
1.0746782 	 0.961323 
1.0746936 	 0.957049 
1.0747089 	 0.956356 
1.0747243 	 1.003450 
1.0747396 	 0.983480 
1.0747550 	 0.994880 
1.0747703 	 0.982513 
1.0747857 	 0.988462 
1.0748011 	 0.966015 
1.0748165 	 0.958837 
1.0748317 	 0.966596 
1.0748471 	 0.975659 
1.0748625 	 0.975101 
1.0748779 	 0.941073 
1.0748932 	 0.930748 
1.0749086 	 0.953293 
1.0749240 	 0.960102 
1.0749393 	 0.962869 
1.0749546 	 0.980853 
1.0749700 	 0.979659 
1.0749854 	 0.973934 
1.0750008 	 0.969797 
1.0750161 	 1.006940 
1.0750315 	 1.005120 
1.0750468 	 0.991150 
1.0750622 	 0.988593 
1.0750775 	 0.944525 
1.0750929 	 0.953154 
1.0751083 	 0.925977 
1.0751237 	 0.888563 
1.0751389 	 0.854995 
1.0751543 	 0.798331 
1.0751697 	 0.672171 
1.0751851 	 0.606104 
1.0752004 	 0.665336 
1.0752158 	 0.766321 
1.0752312 	 0.832776 
1.0752465 	 0.900960 
1.0752618 	 0.910915 
1.0752772 	 0.955585 
1.0752926 	 0.972302 
1.0753080 	 0.983692 
1.0753233 	 0.986628 
1.0753386 	 1.025300 
1.0753540 	 1.001150 
1.0753694 	 1.015290 
1.0753847 	 1.046690 
1.0754001 	 1.011810 
1.0754155 	 0.987193 
1.0754309 	 0.979190 
1.0754461 	 0.975196 
1.0754615 	 0.987099 
1.0754769 	 0.999082 
1.0754923 	 1.000750 
1.0755076 	 0.989525 
1.0755230 	 0.962873 
1.0755384 	 0.890216 
1.0755537 	 0.883223 
1.0755690 	 0.930425 
1.0755844 	 0.982295 
1.0755998 	 0.988121 
1.0756152 	 0.984996 
1.0756305 	 0.995316 
1.0756458 	 1.012050 
1.0756612 	 0.987873 
1.0756766 	 0.977923 
1.0756919 	 0.968528 
1.0757073 	 0.963363 
1.0757227 	 0.970018 
1.0757381 	 0.951242 
1.0757533 	 0.967670 
1.0757687 	 0.988720 
1.0757841 	 1.005960 
1.0757995 	 1.009250 
1.0758148 	 1.012970 
1.0758302 	 1.027480 
1.0758456 	 1.024920 
1.0758609 	 1.022370 
1.0758762 	 0.986998 
1.0758916 	 1.014130 
1.0759070 	 0.981621 
1.0759224 	 0.985748 
1.0759377 	 1.002250 
1.0759530 	 1.003980 
1.0759684 	 1.007840 
1.0759838 	 1.000260 
1.0759991 	 1.022430 
1.0760145 	 1.026010 
1.0760299 	 1.018460 
1.0760453 	 0.995796 
1.0760605 	 0.992704 
1.0760759 	 0.998853 
1.0760913 	 0.994550 
1.0761067 	 1.009080 
1.0761220 	 1.003200 
1.0761374 	 1.001270 
1.0761527 	 1.003190 
1.0761681 	 0.978159 
1.0761834 	 0.992983 
1.0761988 	 1.006080 
1.0762142 	 0.996533 
1.0762296 	 0.965473 
1.0762450 	 0.996971 
1.0762602 	 0.990181 
1.0762756 	 1.002750 
1.0762910 	 1.013720 
1.0763063 	 1.027350 
1.0763217 	 1.013740 
1.0763371 	 0.994040 
1.0763525 	 1.012190 
1.0763677 	 0.997001 
1.0763831 	 1.000060 
1.0763985 	 1.004820 
1.0764139 	 1.003500 
1.0764292 	 0.991707 
1.0764446 	 0.994410 
1.0764599 	 0.999141 
1.0764753 	 1.011950 
1.0764906 	 1.014230 
1.0765060 	 0.994154 
1.0765214 	 0.999719 
1.0765368 	 0.993136 
1.0765522 	 0.993283 
1.0765674 	 0.999699 
1.0765828 	 1.024160 
1.0765982 	 1.036590 
1.0766135 	 1.023300 
1.0766289 	 1.022130 
1.0766443 	 1.007040 
1.0766597 	 1.019220 
1.0766749 	 1.006560 
1.0766903 	 1.004680 
1.0767057 	 1.011240 
1.0767211 	 1.010950 
1.0767365 	 0.992076 
1.0767518 	 1.009650 
1.0767671 	 1.027410 
1.0767825 	 1.023810 
1.0767978 	 1.031850 
1.0768132 	 1.058280 
1.0768286 	 1.025510 
1.0768440 	 1.007390 
1.0768594 	 1.004950 
1.0768746 	 1.021700 
1.0768900 	 1.003970 
1.0769054 	 0.986710 
1.0769207 	 0.988935 
1.0769361 	 1.006780 
1.0769515 	 1.017440 
1.0769668 	 1.011150 
1.0769821 	 1.008930 
1.0769975 	 1.008700 
1.0770129 	 1.003470 
1.0770283 	 1.006910 
1.0770437 	 1.021720 
1.0770590 	 1.018030 
1.0770743 	 0.995757 
1.0770897 	 0.981435 
1.0771050 	 0.997150 
1.0771204 	 1.007650 
1.0771358 	 1.018160 
1.0771512 	 0.994639 
1.0771666 	 0.981724 
1.0771818 	 1.000310 
1.0771972 	 1.014460 
1.0772126 	 1.008390 
1.0772280 	 0.997907 
1.0772433 	 1.002810 
1.0772587 	 0.985984 
1.0772740 	 1.016350 
1.0772893 	 1.036370 
1.0773047 	 1.007470 
1.0773201 	 1.006800 
1.0773355 	 1.010240 
1.0773509 	 0.995133 
1.0773662 	 1.014240 
1.0773815 	 0.989810 
1.0773969 	 1.022750 
1.0774122 	 1.004980 
1.0774276 	 0.994469 
1.0774430 	 1.049320 
1.0774584 	 1.035210 
1.0774738 	 1.025620 
1.0774890 	 1.036150 
1.0775044 	 1.035620 
1.0775198 	 1.024220 
1.0775352 	 1.020770 
1.0775505 	 1.021760 
1.0775659 	 1.037730 
1.0775812 	 1.021390 
1.0775965 	 1.018560 
1.0776119 	 1.020100 
1.0776273 	 1.039450 
1.0776427 	 1.027710 
1.0776581 	 1.008950 
1.0776734 	 0.997280 
1.0776887 	 1.005410 
1.0777041 	 1.006680 
1.0777194 	 0.960025 
1.0777348 	 0.922618 
1.0777502 	 0.957010 
1.0777656 	 0.981450 
1.0777808 	 1.010790 
1.0777962 	 0.999838 
1.0778116 	 1.011500 
1.0778270 	 1.010810 
1.0778424 	 1.029250 
1.0778577 	 1.029520 
1.0778731 	 1.004230 
1.0778884 	 1.024340 
1.0779037 	 1.019460 
1.0779191 	 1.019210 
1.0779345 	 1.019220 
1.0779499 	 1.017050 
1.0779653 	 1.014770 
1.0779806 	 1.022220 
1.0779959 	 1.034040 
1.0780113 	 1.047660 
1.0780267 	 1.031460 
1.0780420 	 1.019140 
1.0780574 	 1.032280 
1.0780728 	 1.037740 
1.0780880 	 1.010020 
1.0781034 	 1.033740 
1.0781188 	 1.012960 
1.0781342 	 1.017110 
1.0781496 	 1.006000 
1.0781649 	 1.004880 
1.0781803 	 0.981020 
1.0781956 	 0.995528 
1.0782109 	 1.011010 
1.0782263 	 1.027390 
1.0782417 	 1.015240 
1.0782571 	 1.014940 
1.0782725 	 1.006470 
1.0782878 	 1.016870 
1.0783031 	 0.969574 
1.0783185 	 0.972886 
1.0783339 	 0.958384 
1.0783492 	 1.002430 
1.0783646 	 1.010000 
1.0783800 	 1.014330 
1.0783952 	 1.048570 
1.0784106 	 1.035190 
1.0784260 	 1.030970 
1.0784414 	 1.000590 
1.0784568 	 0.980366 
1.0784721 	 0.978808 
1.0784875 	 0.999878 
1.0785028 	 1.009320 
1.0785182 	 1.013960 
1.0785335 	 0.946731 
1.0785489 	 0.882289 
1.0785643 	 0.880196 
1.0785797 	 0.943183 
1.0785949 	 0.994868 
1.0786103 	 1.031070 
1.0786257 	 1.024900 
1.0786411 	 1.013170 
1.0786564 	 0.990900 
1.0786718 	 0.959032 
1.0786872 	 0.911347 
1.0787024 	 0.877755 
1.0787178 	 0.889250 
1.0787332 	 0.944106 
1.0787486 	 0.975791 
1.0787640 	 1.001550 
1.0787793 	 1.017990 
1.0787947 	 0.979353 
1.0788100 	 0.989615 
1.0788254 	 1.011330 
1.0788407 	 0.988027 
1.0788561 	 0.960855 
1.0788715 	 0.956968 
1.0788869 	 0.925260 
1.0789021 	 0.864754 
1.0789175 	 0.727592 
1.0789329 	 0.651606 
1.0789483 	 0.683149 
1.0789636 	 0.771204 
1.0789790 	 0.855912 
1.0789944 	 0.915211 
1.0790097 	 0.968253 
1.0790250 	 0.986278 
1.0790404 	 0.992786 
1.0790558 	 1.020680 
1.0790712 	 1.014740 
1.0790865 	 1.024320 
1.0791018 	 1.017520 
1.0791172 	 1.028770 
1.0791326 	 1.006800 
1.0791479 	 1.000530 
1.0791633 	 0.993169 
1.0791787 	 0.985774 
1.0791941 	 0.995757 
1.0792093 	 0.978094 
1.0792247 	 0.989354 
1.0792401 	 1.032020 
1.0792555 	 1.026740 
1.0792708 	 1.034970 
1.0792862 	 1.039220 
1.0793016 	 1.024760 
1.0793169 	 1.010580 
1.0793322 	 1.025150 
1.0793476 	 1.018810 
1.0793630 	 1.006680 
1.0793784 	 1.017760 
1.0793937 	 0.982616 
1.0794090 	 0.992916 
1.0794244 	 1.006300 
1.0794398 	 1.027610 
1.0794551 	 0.987849 
1.0794705 	 1.004900 
1.0794859 	 1.028540 
1.0795013 	 1.003280 
1.0795165 	 1.030680 
1.0795319 	 1.005960 
1.0795473 	 1.012620 
1.0795627 	 1.036590 
1.0795780 	 1.033830 
1.0795934 	 1.009520 
1.0796088 	 1.001290 
1.0796241 	 0.982488 
1.0796394 	 0.975612 
1.0796548 	 0.980822 
1.0796702 	 0.995587 
1.0796856 	 1.004740 
1.0797009 	 1.041970 
1.0797162 	 1.008760 
1.0797316 	 1.017440 
1.0797470 	 1.023600 
1.0797623 	 1.010520 
1.0797777 	 1.042370 
1.0797931 	 1.014710 
1.0798085 	 1.012000 
1.0798237 	 0.984405 
1.0798391 	 1.003140 
1.0798545 	 1.045040 
1.0798699 	 1.046280 
1.0798852 	 1.029950 
1.0799006 	 1.026600 
1.0799160 	 1.010530 
1.0799313 	 1.040380 
1.0799466 	 1.041330 
1.0799620 	 1.025000 
1.0799774 	 0.997150 
1.0799928 	 1.001930 
1.0800081 	 1.032760 
1.0800234 	 1.044660 
1.0800388 	 1.035900 
1.0800542 	 1.032870 
1.0800695 	 1.061130 
1.0800849 	 1.015980 
1.0801003 	 1.042030 
1.0801157 	 1.024570 
1.0801309 	 1.024210 
1.0801463 	 1.028620 
1.0801617 	 1.015650 
1.0801771 	 1.041900 
1.0801924 	 1.035660 
1.0802078 	 1.033940 
1.0802231 	 1.032950 
1.0802385 	 1.036970 
1.0802538 	 1.043340 
1.0802692 	 1.011850 
1.0802846 	 1.040850 
1.0803000 	 0.994099 
1.0803154 	 1.001880 
1.0803306 	 1.009510 
1.0803460 	 1.037150 
1.0803614 	 1.017790 
1.0803767 	 0.966887 
1.0803921 	 0.966686 
1.0804075 	 0.980043 
1.0804229 	 1.001740 
1.0804381 	 0.991677 
1.0804535 	 0.991118 
1.0804689 	 1.028910 
1.0804843 	 1.050940 
1.0804996 	 1.060020 
1.0805150 	 1.073960 
1.0805303 	 1.109760 
1.0805457 	 1.047860 
1.0805610 	 1.075120 
1.0805764 	 1.030340 
1.0805918 	 1.056120 
1.0806072 	 1.061680 
1.0806226 	 1.048630 
1.0806378 	 1.012450 
1.0806532 	 1.018120 
1.0806686 	 1.006650 
1.0806839 	 1.001590 
1.0806993 	 1.016890 
1.0807147 	 1.044440 
1.0807300 	 1.052070 
1.0807453 	 1.030560 
1.0807607 	 1.033970 
1.0807761 	 1.043410 
1.0807915 	 1.029800 
1.0808069 	 1.035170 
1.0808222 	 1.065790 


==> anc/HD219134/HD219134_72.dat <==
1.0507593 	 1.124150 
1.0507745 	 1.151990 
1.0507896 	 1.046390 
1.0508047 	 0.990350 
1.0508199 	 1.000320 
1.0508350 	 0.996035 
1.0508502 	 1.041320 
1.0508653 	 0.964555 
1.0508804 	 1.036100 
1.0508956 	 1.022270 
1.0509107 	 1.071050 
1.0509260 	 1.094420 
1.0509411 	 1.123620 
1.0509562 	 1.119180 
1.0509714 	 1.057070 
1.0509865 	 0.952727 
1.0510017 	 1.005020 
1.0510168 	 1.090850 
1.0510319 	 1.004480 
1.0510471 	 1.027690 
1.0510622 	 1.044390 
1.0510774 	 1.118860 
1.0510925 	 1.087280 
1.0511078 	 1.096250 
1.0511229 	 1.056000 
1.0511380 	 0.994073 
1.0511532 	 1.092630 
1.0511683 	 1.054310 
1.0511835 	 0.978780 
1.0511986 	 1.043050 
1.0512137 	 1.016730 
1.0512289 	 0.957335 
1.0512440 	 1.025010 
1.0512592 	 0.979745 
1.0512744 	 0.896104 
1.0512896 	 0.989559 
1.0513047 	 1.037350 
1.0513198 	 1.037850 
1.0513350 	 0.877757 
1.0513501 	 1.066430 
1.0513653 	 1.038890 
1.0513804 	 1.023290 
1.0513955 	 1.014850 
1.0514107 	 1.006590 
1.0514258 	 0.992546 
1.0514410 	 0.941980 
1.0514562 	 1.017680 
1.0514714 	 1.016820 
1.0514865 	 0.982048 
1.0515016 	 0.930208 
1.0515168 	 0.914946 
1.0515319 	 0.930854 
1.0515471 	 0.953548 
1.0515622 	 1.035800 
1.0515773 	 0.978353 
1.0515925 	 1.079770 
1.0516076 	 1.020170 
1.0516229 	 0.998883 
1.0516380 	 1.058510 
1.0516531 	 1.147120 
1.0516683 	 0.988213 
1.0516834 	 0.940995 
1.0516986 	 1.023530 
1.0517137 	 1.064260 
1.0517288 	 0.940706 
1.0517440 	 0.917353 
1.0517591 	 0.989954 
1.0517743 	 1.005240 
1.0517894 	 1.023980 
1.0518047 	 0.946314 
1.0518198 	 1.014870 
1.0518349 	 0.992834 
1.0518501 	 0.966698 
1.0518652 	 0.996200 
1.0518804 	 1.083390 
1.0518955 	 1.101740 
1.0519106 	 0.992851 
1.0519258 	 1.027010 
1.0519409 	 1.031630 
1.0519561 	 0.958624 
1.0519713 	 1.021150 
1.0519865 	 1.084190 
1.0520016 	 1.078860 
1.0520167 	 0.961715 
1.0520319 	 1.025060 
1.0520470 	 0.993526 
1.0520622 	 1.082120 
1.0520773 	 1.034080 
1.0520924 	 0.944955 
1.0521076 	 1.001830 
1.0521227 	 1.011010 
1.0521379 	 1.020600 
1.0521531 	 1.036530 
1.0521683 	 1.018460 
1.0521834 	 1.033310 
1.0521985 	 0.939188 
1.0522137 	 1.051580 
1.0522288 	 1.082430 
1.0522439 	 1.055800 
1.0522591 	 1.016610 
1.0522742 	 0.976984 
1.0522894 	 1.008540 
1.0523045 	 0.908071 
1.0523198 	 0.981455 
1.0523349 	 1.047610 
1.0523500 	 1.089200 
1.0523652 	 0.997739 
1.0523803 	 1.035960 
1.0523955 	 0.994678 
1.0524106 	 1.020480 
1.0524257 	 0.986977 
1.0524409 	 0.957843 
1.0524560 	 0.978695 
1.0524712 	 1.003620 
1.0524864 	 1.000470 
1.0525016 	 1.042370 
1.0525167 	 1.073110 
1.0525318 	 1.007720 
1.0525470 	 0.957781 
1.0525621 	 1.028040 
1.0525773 	 0.887158 
1.0525924 	 1.013980 
1.0526075 	 1.020050 
1.0526227 	 0.999005 
1.0526378 	 0.915375 
1.0526530 	 1.056050 
1.0526682 	 1.090730 
1.0526834 	 1.083670 
1.0526985 	 1.038280 
1.0527136 	 1.029620 
1.0527288 	 1.025050 
1.0527439 	 1.040840 
1.0527591 	 1.008410 
1.0527742 	 0.967974 
1.0527893 	 0.967720 
1.0528045 	 0.942471 
1.0528196 	 1.010880 
1.0528349 	 1.007450 
1.0528500 	 1.011150 
1.0528651 	 0.978399 
1.0528803 	 1.009970 
1.0528954 	 1.019980 
1.0529106 	 1.079230 
1.0529257 	 1.070960 
1.0529408 	 1.037780 
1.0529560 	 0.972325 
1.0529711 	 0.956071 
1.0529863 	 0.941205 
1.0530014 	 0.943419 
1.0530167 	 1.011060 
1.0530318 	 1.035870 
1.0530469 	 1.008030 
1.0530621 	 1.001870 
1.0530772 	 0.955840 
1.0530924 	 1.053260 
1.0531075 	 1.058420 
1.0531226 	 1.035480 
1.0531378 	 0.997403 
1.0531529 	 1.000790 
1.0531681 	 0.983682 
1.0531833 	 1.028620 
1.0531985 	 0.970004 
1.0532136 	 1.015890 
1.0532287 	 1.044440 
1.0532439 	 0.998200 
1.0532590 	 0.987402 
1.0532742 	 0.957768 
1.0532893 	 0.949693 
1.0533044 	 0.905540 
1.0533196 	 0.984594 
1.0533347 	 1.010870 
1.0533499 	 1.044730 
1.0533651 	 1.024310 
1.0533803 	 1.016690 
1.0533954 	 0.994957 
1.0534105 	 0.991156 
1.0534257 	 0.957277 
1.0534408 	 0.923096 
1.0534559 	 0.865767 
1.0534711 	 0.869689 
1.0534862 	 0.855546 
1.0535014 	 0.899493 
1.0535165 	 1.005880 
1.0535318 	 1.042580 
1.0535469 	 0.996161 
1.0535620 	 1.042110 
1.0535772 	 1.072460 
1.0535923 	 1.045110 
1.0536075 	 0.951794 
1.0536226 	 0.977757 
1.0536377 	 1.016920 
1.0536529 	 1.006210 
1.0536680 	 0.953653 
1.0536832 	 1.020050 
1.0536984 	 1.014710 
1.0537136 	 0.983648 
1.0537287 	 1.010350 
1.0537438 	 1.043520 
1.0537590 	 0.945252 
1.0537741 	 0.979594 
1.0537893 	 0.952842 
1.0538044 	 0.948087 
1.0538195 	 0.928445 
1.0538347 	 0.942576 
1.0538498 	 1.002550 
1.0538650 	 1.041690 
1.0538802 	 0.982938 
1.0538954 	 0.985122 
1.0539105 	 1.011460 
1.0539256 	 1.030260 
1.0539408 	 1.079540 
1.0539559 	 1.013930 
1.0539711 	 0.994796 
1.0539862 	 0.988844 
1.0540013 	 0.990582 
1.0540165 	 0.962931 
1.0540316 	 1.020240 
1.0540469 	 0.997155 
1.0540620 	 1.039770 
1.0540771 	 1.011810 
1.0540923 	 0.988510 
1.0541074 	 0.991172 
1.0541226 	 1.027350 
1.0541377 	 0.992975 
1.0541528 	 1.061430 
1.0541680 	 1.010020 
1.0541831 	 1.019040 
1.0541983 	 1.000340 
1.0542134 	 0.990493 
1.0542287 	 0.998481 
1.0542438 	 1.029370 
1.0542589 	 0.999058 
1.0542741 	 0.994212 
1.0542892 	 0.979714 
1.0543044 	 0.981452 
1.0543195 	 1.003970 
1.0543346 	 1.011740 
1.0543498 	 0.972441 
1.0543649 	 0.990821 
1.0543801 	 0.994257 
1.0543953 	 0.965803 
1.0544105 	 0.992588 
1.0544256 	 0.993883 
1.0544407 	 0.952778 
1.0544559 	 0.971228 
1.0544710 	 0.957091 
1.0544862 	 0.961087 
1.0545013 	 0.965787 
1.0545164 	 0.995407 
1.0545316 	 0.967738 
1.0545467 	 0.965049 
1.0545619 	 1.012830 
1.0545771 	 0.975455 
1.0545923 	 0.987206 
1.0546074 	 0.995874 
1.0546225 	 1.011080 
1.0546377 	 1.006660 
1.0546528 	 0.982258 
1.0546679 	 0.976469 
1.0546831 	 0.977521 
1.0546982 	 1.037930 
1.0547134 	 1.074000 
1.0547285 	 0.954119 
1.0547438 	 0.983910 
1.0547589 	 1.021370 
1.0547740 	 1.018280 
1.0547892 	 0.966216 
1.0548043 	 1.034630 
1.0548195 	 1.020060 
1.0548346 	 0.984546 
1.0548497 	 1.015640 
1.0548649 	 0.981125 
1.0548800 	 0.988344 
1.0548952 	 1.006760 
1.0549103 	 0.990390 
1.0549256 	 0.966034 
1.0549407 	 0.993583 
1.0549558 	 0.989584 
1.0549710 	 1.002740 
1.0549861 	 1.018780 
1.0550013 	 1.020010 
1.0550164 	 1.052870 
1.0550315 	 1.002580 
1.0550467 	 1.033460 
1.0550618 	 1.043010 
1.0550770 	 1.010540 
1.0550922 	 1.014370 
1.0551074 	 1.005210 
1.0551225 	 1.031570 
1.0551376 	 1.032860 
1.0551528 	 1.012540 
1.0551679 	 1.013200 
1.0551831 	 0.978819 
1.0551982 	 0.997466 
1.0552133 	 1.015460 
1.0552285 	 0.996831 
1.0552436 	 1.001790 
1.0552589 	 0.985964 
1.0552740 	 1.033460 
1.0552891 	 0.994950 
1.0553043 	 1.012090 
1.0553194 	 0.992686 
1.0553346 	 1.047950 
1.0553497 	 1.048680 
1.0553648 	 0.984451 
1.0553800 	 0.999454 
1.0553951 	 1.016730 
1.0554103 	 0.972214 
1.0554254 	 0.949198 
1.0554407 	 0.997350 
1.0554558 	 0.981238 
1.0554709 	 1.003860 
1.0554861 	 0.996334 
1.0555012 	 0.971653 
1.0555164 	 0.945893 
1.0555315 	 0.977101 
1.0555466 	 0.943210 
1.0555618 	 0.956801 
1.0555769 	 1.014270 
1.0555921 	 1.018890 
1.0556073 	 1.013790 
1.0556225 	 1.004160 
1.0556376 	 0.994883 
1.0556527 	 1.006110 
1.0556679 	 0.993382 
1.0556830 	 1.029060 
1.0556982 	 1.008100 
1.0557133 	 1.010170 
1.0557284 	 0.961565 
1.0557436 	 0.923545 
1.0557587 	 1.014110 
1.0557739 	 0.966634 
1.0557891 	 0.959899 
1.0558043 	 0.946216 
1.0558194 	 0.973777 
1.0558345 	 0.958636 
1.0558497 	 0.980777 
1.0558648 	 0.970885 
1.0558800 	 0.996514 
1.0558951 	 0.985185 
1.0559102 	 0.975043 
1.0559254 	 0.985428 
1.0559405 	 0.929779 
1.0559558 	 0.942057 
1.0559709 	 0.963672 
1.0559860 	 1.008310 
1.0560012 	 0.976499 
1.0560163 	 0.985910 
1.0560315 	 1.038620 
1.0560466 	 0.990583 
1.0560617 	 0.966356 
1.0560769 	 0.977106 
1.0560920 	 0.960873 
1.0561072 	 0.958538 
1.0561223 	 0.993365 
1.0561376 	 0.995276 
1.0561527 	 0.980051 
1.0561678 	 0.974534 
1.0561830 	 1.022240 
1.0561981 	 0.997458 
1.0562133 	 1.000030 
1.0562284 	 0.971070 
1.0562435 	 1.007580 
1.0562587 	 1.013850 
1.0562738 	 1.007340 
1.0562890 	 0.995005 
1.0563042 	 0.988891 
1.0563194 	 0.929261 
1.0563345 	 0.952896 
1.0563496 	 0.998021 
1.0563648 	 1.009830 
1.0563799 	 1.017480 
1.0563951 	 1.004590 
1.0564102 	 0.992441 
1.0564253 	 0.984623 
1.0564405 	 1.009880 
1.0564556 	 1.024360 
1.0564708 	 0.995324 
1.0564860 	 1.011270 
1.0565012 	 0.970095 
1.0565163 	 0.943365 
1.0565314 	 0.974615 
1.0565466 	 1.032080 
1.0565617 	 0.982714 
1.0565768 	 0.972953 
1.0565920 	 0.951907 
1.0566071 	 0.986290 
1.0566223 	 0.977486 
1.0566374 	 1.006000 
1.0566527 	 0.975018 
1.0566678 	 0.997507 
1.0566829 	 0.962566 
1.0566981 	 0.982731 
1.0567132 	 1.017520 
1.0567284 	 0.990152 
1.0567435 	 0.955271 
1.0567586 	 0.991556 
1.0567738 	 0.998569 
1.0567889 	 0.996095 
1.0568041 	 0.962478 
1.0568193 	 0.999611 
1.0568345 	 0.926200 
1.0568496 	 0.964380 
1.0568647 	 0.995281 
1.0568799 	 0.997744 
1.0568950 	 0.976607 
1.0569102 	 1.030850 
1.0569253 	 1.016720 
1.0569404 	 0.973258 
1.0569556 	 0.966651 
1.0569707 	 0.981821 
1.0569859 	 0.997582 
1.0570011 	 1.013320 
1.0570163 	 0.959339 
1.0570314 	 0.947689 
1.0570465 	 0.951275 
1.0570617 	 0.970404 
1.0570768 	 0.966033 
1.0570920 	 0.980509 
1.0571071 	 0.976568 
1.0571222 	 0.981483 
1.0571374 	 0.990822 
1.0571525 	 0.974566 
1.0571678 	 0.950219 
1.0571829 	 0.967879 
1.0571980 	 1.012440 
1.0572132 	 0.996433 
1.0572283 	 0.965485 
1.0572435 	 0.974636 
1.0572586 	 0.978529 
1.0572737 	 0.955769 
1.0572889 	 0.976292 
1.0573040 	 0.994845 
1.0573192 	 0.980469 
1.0573343 	 1.020800 
1.0573496 	 1.003260 
1.0573647 	 0.956277 
1.0573798 	 0.963304 
1.0573950 	 0.927121 
1.0574101 	 0.978162 
1.0574253 	 0.955010 
1.0574404 	 0.940904 
1.0574555 	 0.968630 
1.0574707 	 0.976137 
1.0574858 	 0.945366 
1.0575010 	 0.951299 
1.0575162 	 0.951752 
1.0575314 	 0.977754 
1.0575465 	 0.963470 
1.0575616 	 0.967074 
1.0575768 	 0.970462 
1.0575919 	 0.952155 
1.0576071 	 0.981286 
1.0576222 	 0.945722 
1.0576373 	 0.960797 
1.0576525 	 0.977778 
1.0576676 	 0.966790 
1.0576828 	 0.998157 
1.0576980 	 1.022450 
1.0577132 	 1.016000 
1.0577283 	 0.949213 
1.0577434 	 0.971839 
1.0577586 	 0.970822 
1.0577737 	 0.984463 
1.0577888 	 1.020030 
1.0578040 	 0.957756 
1.0578191 	 0.923985 
1.0578343 	 0.995109 
1.0578494 	 0.999330 
1.0578647 	 0.958485 
1.0578798 	 0.995029 
1.0578949 	 0.980495 
1.0579101 	 0.993809 
1.0579252 	 0.944041 
1.0579404 	 0.925156 
1.0579555 	 0.925223 
1.0579706 	 0.995306 
1.0579858 	 0.953206 
1.0580009 	 0.947312 
1.0580161 	 0.996769 
1.0580313 	 0.990313 
1.0580465 	 0.979635 
1.0580616 	 0.985130 
1.0580767 	 0.993710 
1.0580919 	 0.988469 
1.0581070 	 0.971299 
1.0581222 	 1.022890 
1.0581373 	 0.938843 
1.0581524 	 0.953834 
1.0581676 	 0.975168 
1.0581827 	 0.959873 
1.0581979 	 0.962313 
1.0582131 	 0.949345 
1.0582283 	 0.954542 
1.0582434 	 0.942673 
1.0582585 	 0.963430 
1.0582737 	 0.955651 
1.0582888 	 1.001860 
1.0583040 	 0.961037 
1.0583191 	 0.946517 
1.0583342 	 0.960012 
1.0583494 	 0.970017 
1.0583645 	 0.962586 
1.0583798 	 0.976625 
1.0583949 	 0.981216 
1.0584100 	 0.973597 
1.0584252 	 0.972288 
1.0584403 	 0.956597 
1.0584555 	 0.927503 
1.0584706 	 0.928702 
1.0584857 	 0.930408 
1.0585009 	 0.945832 
1.0585160 	 0.953063 
1.0585312 	 0.967726 
1.0585463 	 0.956651 
1.0585616 	 0.987833 
1.0585767 	 0.984372 
1.0585918 	 0.973150 
1.0586070 	 0.959627 
1.0586221 	 0.954876 
1.0586373 	 0.913193 
1.0586524 	 0.927201 
1.0586675 	 0.907762 
1.0586827 	 0.834535 
1.0586978 	 0.759423 
1.0587130 	 0.686502 
1.0587282 	 0.635899 
1.0587434 	 0.606752 
1.0587585 	 0.575965 
1.0587736 	 0.619883 
1.0587888 	 0.708215 
1.0588039 	 0.797653 
1.0588191 	 0.853260 
1.0588342 	 0.886651 
1.0588493 	 0.918511 
1.0588645 	 0.950676 
1.0588796 	 0.955739 
1.0588948 	 0.970079 
1.0589100 	 0.966682 
1.0589252 	 0.973706 
1.0589403 	 0.951276 
1.0589554 	 0.964817 
1.0589706 	 0.950576 
1.0589857 	 0.967387 
1.0590008 	 0.967366 
1.0590160 	 0.971465 
1.0590311 	 0.971881 
1.0590463 	 1.005050 
1.0590614 	 0.977312 
1.0590767 	 0.969835 
1.0590918 	 0.963932 
1.0591069 	 0.977282 
1.0591221 	 0.978160 
1.0591372 	 0.987842 
1.0591524 	 0.972534 
1.0591675 	 0.986766 
1.0591826 	 0.981870 
1.0591978 	 0.990362 
1.0592129 	 0.995702 
1.0592281 	 0.986706 
1.0592432 	 0.979250 
1.0592585 	 0.963012 
1.0592736 	 0.962772 
1.0592887 	 0.961765 
1.0593039 	 0.950546 
1.0593190 	 0.972517 
1.0593342 	 1.002650 
1.0593493 	 0.980943 
1.0593644 	 0.976615 
1.0593796 	 0.986510 
1.0593947 	 0.991936 
1.0594099 	 0.969975 
1.0594251 	 0.980164 
1.0594403 	 0.979719 
1.0594554 	 0.975677 
1.0594705 	 0.971098 
1.0594857 	 0.999325 
1.0595008 	 1.025400 
1.0595160 	 1.010550 
1.0595311 	 0.995808 
1.0595462 	 0.998598 
1.0595614 	 0.984046 
1.0595765 	 0.982999 
1.0595918 	 0.981107 
1.0596069 	 0.958602 
1.0596220 	 0.995957 
1.0596372 	 1.005590 
1.0596523 	 1.004490 
1.0596675 	 0.999728 
1.0596826 	 0.994682 
1.0596977 	 0.992510 
1.0597129 	 0.978185 
1.0597280 	 0.971955 
1.0597432 	 0.981462 
1.0597583 	 0.983617 
1.0597736 	 1.004410 
1.0597887 	 1.008300 
1.0598038 	 0.999209 
1.0598190 	 1.007310 
1.0598341 	 0.998164 
1.0598493 	 0.994044 
1.0598644 	 0.984592 
1.0598795 	 0.984635 
1.0598947 	 0.990211 
1.0599098 	 0.996373 
1.0599250 	 0.993756 
1.0599402 	 0.992475 
1.0599554 	 0.988020 
1.0599705 	 0.989671 
1.0599856 	 1.004680 
1.0600008 	 0.995945 
1.0600159 	 0.988458 
1.0600311 	 1.000190 
1.0600462 	 0.977597 
1.0600613 	 0.996052 
1.0600765 	 0.993579 
1.0600916 	 1.000190 
1.0601068 	 0.982886 
1.0601220 	 1.008510 
1.0601372 	 1.015550 
1.0601523 	 1.002510 
1.0601674 	 0.995120 
1.0601826 	 1.000180 
1.0601977 	 0.981986 
1.0602129 	 0.992775 
1.0602280 	 0.984365 
1.0602431 	 0.985896 
1.0602583 	 0.996449 
1.0602734 	 1.022160 
1.0602887 	 1.025210 
1.0603038 	 0.991584 
1.0603189 	 0.974970 
1.0603341 	 0.973359 
1.0603492 	 0.976293 
1.0603644 	 0.979915 
1.0603795 	 0.977500 
1.0603946 	 0.984989 
1.0604098 	 0.976700 
1.0604249 	 0.975100 
1.0604401 	 0.981809 
1.0604552 	 0.988363 
1.0604705 	 0.972276 
1.0604856 	 0.961612 
1.0605007 	 0.963720 
1.0605159 	 0.943060 
1.0605310 	 0.909095 
1.0605462 	 0.896319 
1.0605613 	 0.792874 
1.0605764 	 0.704462 
1.0605916 	 0.660888 
1.0606067 	 0.704562 
1.0606219 	 0.769750 
1.0606371 	 0.852452 
1.0606523 	 0.907163 
1.0606674 	 0.950726 
1.0606825 	 0.977837 
1.0606977 	 0.984073 
1.0607128 	 0.999326 
1.0607280 	 1.007000 
1.0607431 	 1.009170 
1.0607582 	 0.997801 
1.0607734 	 0.974606 
1.0607885 	 1.001700 
1.0608037 	 0.976318 
1.0608189 	 0.986869 
1.0608341 	 0.985153 
1.0608492 	 0.991406 
1.0608643 	 1.010520 
1.0608795 	 1.025640 
1.0608946 	 1.014450 
1.0609097 	 0.999832 
1.0609249 	 1.018310 
1.0609400 	 0.987334 
1.0609552 	 1.009380 
1.0609703 	 0.974972 
1.0609856 	 0.978746 
1.0610007 	 0.954056 
1.0610158 	 0.927692 
1.0610310 	 0.974192 
1.0610461 	 0.996691 
1.0610613 	 1.007720 
1.0610764 	 1.038090 
1.0610915 	 1.013220 
1.0611067 	 1.009130 
1.0611218 	 1.000000 
1.0611370 	 0.996073 
1.0611522 	 1.003860 
1.0611674 	 1.018480 
1.0611825 	 1.005950 
1.0611976 	 1.005170 
1.0612128 	 1.000710 
1.0612279 	 1.019020 
1.0612431 	 1.000470 
1.0612582 	 1.005610 
1.0612733 	 0.982534 
1.0612885 	 0.997641 
1.0613036 	 1.010580 
1.0613188 	 0.998066 
1.0613340 	 0.981834 
1.0613492 	 0.998464 
1.0613643 	 0.998820 
1.0613794 	 0.976592 
1.0613946 	 0.933699 
1.0614097 	 0.916750 
1.0614249 	 0.925348 
1.0614400 	 0.971308 
1.0614551 	 1.006760 
1.0614703 	 1.012140 
1.0614854 	 1.008160 
1.0615007 	 0.991844 
1.0615158 	 1.009940 
1.0615309 	 1.034090 
1.0615461 	 1.006060 
1.0615612 	 1.017250 
1.0615764 	 1.016270 
1.0615915 	 1.004130 
1.0616066 	 1.006340 
1.0616218 	 1.005820 
1.0616369 	 1.017010 
1.0616521 	 1.020380 
1.0616672 	 1.020520 
1.0616825 	 1.018010 
1.0616976 	 1.023840 
1.0617127 	 1.019500 
1.0617279 	 1.005370 
1.0617430 	 1.005650 
1.0617582 	 1.014070 
1.0617733 	 1.030830 
1.0617884 	 1.015930 
1.0618036 	 1.000330 
1.0618187 	 1.009340 
1.0618339 	 1.016110 
1.0618491 	 1.021280 
1.0618643 	 1.019720 
1.0618794 	 1.009740 
1.0618945 	 0.967166 
1.0619097 	 0.933278 
1.0619248 	 0.940432 
1.0619400 	 0.969959 
1.0619551 	 0.984273 
1.0619702 	 0.989707 
1.0619854 	 1.007670 
1.0620005 	 1.018290 
1.0620157 	 1.005490 
1.0620309 	 0.992014 
1.0620461 	 0.993608 
1.0620612 	 1.008730 
1.0620763 	 1.003260 
1.0620915 	 1.004630 
1.0621066 	 0.999226 
1.0621217 	 1.017050 
1.0621369 	 1.007810 
1.0621520 	 1.003860 
1.0621672 	 1.004580 
1.0621823 	 0.988804 
1.0621976 	 0.990662 
1.0622127 	 1.016360 
1.0622278 	 1.013700 
1.0622430 	 1.022680 
1.0622581 	 1.016760 
1.0622733 	 1.019900 
1.0622884 	 1.023610 
1.0623035 	 1.004390 
1.0623187 	 1.008070 
1.0623338 	 0.989068 
1.0623490 	 1.001740 
1.0623641 	 0.992925 
1.0623794 	 1.014850 
1.0623945 	 1.020250 
1.0624096 	 1.036610 
1.0624248 	 1.003370 
1.0624399 	 1.022100 
1.0624551 	 1.004150 
1.0624702 	 1.010710 
1.0624853 	 1.012550 
1.0625005 	 1.014470 
1.0625156 	 1.001670 
1.0625308 	 1.019920 
1.0625460 	 1.011310 
1.0625612 	 1.030920 
1.0625763 	 1.032090 
1.0625914 	 1.017760 
1.0626066 	 1.009960 
1.0626217 	 1.023310 
1.0626369 	 1.018850 
1.0626520 	 1.012420 
1.0626671 	 1.004670 
1.0626823 	 0.994081 
1.0626974 	 0.996561 
1.0627127 	 1.017620 
1.0627278 	 1.020840 
1.0627429 	 1.026870 
1.0627581 	 1.007430 
1.0627732 	 1.014890 
1.0627884 	 1.003020 
1.0628035 	 0.990007 
1.0628186 	 1.001130 
1.0628338 	 1.003630 
1.0628489 	 1.011810 
1.0628641 	 1.032420 
1.0628792 	 1.006970 
1.0628945 	 1.020330 
1.0629096 	 1.006150 
1.0629247 	 1.012590 
1.0629399 	 1.026540 
1.0629550 	 1.009420 
1.0629702 	 1.001670 
1.0629853 	 0.931616 
1.0630004 	 0.874386 
1.0630156 	 0.805371 
1.0630307 	 0.869407 
1.0630459 	 0.928468 
1.0630611 	 0.984015 
1.0630763 	 0.995933 
1.0630914 	 1.022180 
1.0631065 	 1.019960 
1.0631217 	 1.018830 
1.0631368 	 1.006190 
1.0631520 	 1.016570 
1.0631671 	 1.016110 
1.0631822 	 1.034670 
1.0631974 	 1.010220 
1.0632125 	 0.996686 
1.0632277 	 1.006720 
1.0632429 	 1.025590 
1.0632581 	 1.025050 
1.0632732 	 1.014050 
1.0632883 	 1.004570 
1.0633035 	 1.001920 
1.0633186 	 1.042860 
1.0633337 	 1.019980 
1.0633489 	 1.024740 
1.0633640 	 1.010320 
1.0633792 	 0.998321 
1.0633943 	 1.001340 
1.0634096 	 0.992564 
1.0634247 	 1.026850 
1.0634398 	 1.028310 
1.0634550 	 0.952376 
1.0634701 	 0.977138 
1.0634853 	 0.922671 
1.0635004 	 0.943334 
1.0635155 	 0.999631 
1.0635307 	 0.995241 
1.0635458 	 1.018360 
1.0635610 	 1.049480 
1.0635761 	 1.016140 
1.0635914 	 1.004470 
1.0636065 	 1.041610 
1.0636216 	 1.046510 
1.0636368 	 1.017190 
1.0636519 	 1.022420 
1.0636671 	 1.013250 
1.0636822 	 1.021370 
1.0636973 	 1.023930 
1.0637125 	 1.032730 
1.0637276 	 1.047460 
1.0637428 	 1.017430 
1.0637580 	 1.009290 
1.0637732 	 1.035470 
1.0637883 	 1.040290 
1.0638034 	 1.039850 
1.0638186 	 1.033970 
1.0638337 	 1.036660 
1.0638489 	 1.013230 
1.0638640 	 1.003210 
1.0638791 	 1.014890 
1.0638943 	 1.018980 
1.0639094 	 1.035000 
1.0639246 	 1.012340 
1.0639398 	 1.023850 
1.0639549 	 1.023630 
1.0639701 	 1.039640 
1.0639852 	 1.018880 
1.0640004 	 0.993712 
1.0640155 	 1.016620 
1.0640306 	 1.017290 
1.0640458 	 1.011220 
1.0640609 	 1.027100 
1.0640761 	 1.031220 
1.0640912 	 1.040980 
1.0641065 	 1.023240 
1.0641216 	 1.018600 
1.0641367 	 1.009860 
1.0641519 	 1.006440 
1.0641670 	 1.022210 
1.0641822 	 1.036690 
1.0641973 	 1.028700 
1.0642124 	 1.027270 
1.0642276 	 1.042330 
1.0642427 	 1.033650 
1.0642579 	 1.033960 
1.0642731 	 1.022280 
1.0642883 	 1.001780 
1.0643034 	 0.994344 
1.0643185 	 1.029710 
1.0643337 	 1.028830 
1.0643488 	 1.027440 
1.0643640 	 1.032760 
1.0643791 	 1.022140 
1.0643942 	 1.012180 
1.0644094 	 1.042040 
1.0644245 	 1.018610 
1.0644397 	 1.020420 
1.0644549 	 1.008880 
1.0644701 	 1.009710 
1.0644852 	 1.033970 
1.0645003 	 1.024780 
1.0645155 	 0.995717 
1.0645306 	 1.022350 
1.0645458 	 1.035700 
1.0645609 	 1.017680 
1.0645760 	 1.013630 
1.0645912 	 1.019190 
1.0646063 	 1.022930 
1.0646216 	 1.060360 
1.0646367 	 1.036110 
1.0646518 	 1.022360 
1.0646670 	 1.018660 
1.0646821 	 1.016450 
1.0646973 	 1.012350 
1.0647124 	 1.029600 
1.0647275 	 1.007690 
1.0647427 	 1.017770 
1.0647578 	 1.020540 
1.0647730 	 0.999817 
1.0647881 	 0.996519 
1.0648034 	 1.016330 
1.0648185 	 1.043250 
1.0648336 	 1.024530 
1.0648488 	 1.036090 
1.0648639 	 1.026490 
1.0648791 	 1.006670 
1.0648942 	 1.014450 
1.0649093 	 1.004930 
1.0649245 	 1.008690 
1.0649396 	 0.991302 
1.0649548 	 1.016940 
1.0649700 	 1.029070 
1.0649852 	 1.022820 
1.0650003 	 1.004720 
1.0650154 	 0.962374 
1.0650306 	 0.974068 
1.0650457 	 0.978137 
1.0650609 	 0.992198 
1.0650760 	 1.010740 
1.0650911 	 1.020490 
1.0651063 	 0.996794 
1.0651214 	 0.999116 
1.0651366 	 1.017580 
1.0651518 	 1.033560 
1.0651670 	 1.045320 
1.0651821 	 1.046400 
1.0651972 	 1.038190 
1.0652124 	 1.015170 
1.0652275 	 1.020390 
1.0652426 	 1.014790 
1.0652578 	 1.041530 
1.0652729 	 1.018140 
1.0652881 	 1.022100 
1.0653032 	 1.056710 
1.0653185 	 1.075950 
1.0653336 	 1.037850 
1.0653487 	 1.018870 
1.0653639 	 1.056880 
1.0653790 	 1.027550 
1.0653942 	 1.037530 
1.0654093 	 1.026270 
1.0654244 	 1.044990 
1.0654396 	 1.051200 
1.0654547 	 1.041970 
1.0654699 	 1.035810 
1.0654851 	 1.019760 
1.0655003 	 0.998307 
1.0655154 	 1.000630 
1.0655305 	 1.007150 
1.0655457 	 1.022550 
1.0655608 	 1.026870 
1.0655760 	 1.064170 
1.0655911 	 1.004550 
1.0656062 	 1.022220 
1.0656214 	 1.056600 
1.0656365 	 1.041220 
1.0656517 	 1.050760 
1.0656669 	 1.026740 
1.0656821 	 1.032520 
1.0656972 	 1.044930 
1.0657123 	 1.034330 
1.0657275 	 1.047850 
1.0657426 	 1.051260 
1.0657578 	 1.049840 
1.0657729 	 1.021390 
1.0657880 	 1.025030 
1.0658032 	 1.048800 
1.0658183 	 1.045030 
1.0658336 	 1.001280 
1.0658487 	 1.014130 
1.0658638 	 1.038520 
1.0658790 	 1.064790 
1.0658941 	 1.051390 


==> anc/HD219134/HD219134_73.dat <==
1.0364394 	 1.030830 
1.0364543 	 1.048430 
1.0364692 	 1.016240 
1.0364841 	 0.976684 
1.0364991 	 0.965154 
1.0365140 	 0.984659 
1.0365289 	 0.995522 
1.0365438 	 1.025120 
1.0365589 	 1.009940 
1.0365738 	 1.007990 
1.0365887 	 1.034800 
1.0366036 	 0.998914 
1.0366186 	 1.006760 
1.0366335 	 0.999727 
1.0366484 	 0.998380 
1.0366633 	 1.041120 
1.0366782 	 0.983443 
1.0366932 	 1.051630 
1.0367081 	 1.054870 
1.0367230 	 0.954375 
1.0367379 	 0.970623 
1.0367529 	 0.962351 
1.0367678 	 1.049800 
1.0367827 	 0.930614 
1.0367976 	 0.951966 
1.0368127 	 1.006920 
1.0368276 	 0.964634 
1.0368425 	 0.959556 
1.0368574 	 1.019960 
1.0368724 	 0.981372 
1.0368873 	 1.036860 
1.0369022 	 1.001170 
1.0369171 	 1.006790 
1.0369321 	 1.055640 
1.0369470 	 1.047230 
1.0369619 	 1.130250 
1.0369768 	 1.048210 
1.0369918 	 1.031600 
1.0370067 	 1.000090 
1.0370216 	 1.018510 
1.0370365 	 1.041850 
1.0370516 	 0.966430 
1.0370665 	 1.029850 
1.0370814 	 1.130600 
1.0370963 	 1.116000 
1.0371113 	 1.019120 
1.0371262 	 0.946928 
1.0371411 	 0.954743 
1.0371560 	 1.003850 
1.0371709 	 0.974085 
1.0371859 	 1.090070 
1.0372008 	 1.015580 
1.0372157 	 1.045780 
1.0372306 	 1.003610 
1.0372456 	 0.891205 
1.0372605 	 1.070540 
1.0372754 	 0.994951 
1.0372903 	 1.000430 
1.0373054 	 0.956374 
1.0373203 	 0.959225 
1.0373352 	 0.830942 
1.0373501 	 0.706041 
1.0373651 	 0.709956 
1.0373800 	 0.847293 
1.0373949 	 0.881430 
1.0374098 	 0.915477 
1.0374248 	 0.919758 
1.0374397 	 0.921826 
1.0374546 	 0.990917 
1.0374695 	 1.014030 
1.0374845 	 1.025680 
1.0374994 	 1.016020 
1.0375143 	 1.012300 
1.0375292 	 0.993475 
1.0375443 	 1.042540 
1.0375592 	 1.068970 
1.0375741 	 1.028260 
1.0375890 	 1.025870 
1.0376039 	 1.037540 
1.0376189 	 1.000770 
1.0376338 	 1.012670 
1.0376487 	 1.059950 
1.0376636 	 1.055580 
1.0376786 	 1.030940 
1.0376935 	 1.070210 
1.0377084 	 0.940790 
1.0377233 	 0.991618 
1.0377383 	 1.023760 
1.0377532 	 1.028530 
1.0377681 	 1.085210 
1.0377830 	 1.036580 
1.0377980 	 1.018660 
1.0378129 	 1.062590 
1.0378278 	 1.070960 
1.0378428 	 1.073770 
1.0378578 	 0.956988 
1.0378727 	 0.963253 
1.0378876 	 1.007920 
1.0379025 	 1.057780 
1.0379175 	 1.064950 
1.0379324 	 0.988591 
1.0379473 	 1.094360 
1.0379622 	 1.018880 
1.0379772 	 0.933041 
1.0379921 	 1.001380 
1.0380070 	 1.057070 
1.0380219 	 1.009980 
1.0380369 	 1.063910 
1.0380518 	 1.018420 
1.0380667 	 0.932419 
1.0380816 	 0.969376 
1.0380965 	 0.895306 
1.0381116 	 0.880302 
1.0381265 	 0.871626 
1.0381414 	 0.881094 
1.0381563 	 0.896857 
1.0381713 	 0.931372 
1.0381862 	 0.985846 
1.0382011 	 0.952698 
1.0382160 	 1.047410 
1.0382310 	 1.049640 
1.0382459 	 0.982963 
1.0382608 	 1.058950 
1.0382757 	 1.075000 
1.0382907 	 1.000150 
1.0383056 	 0.962280 
1.0383205 	 1.068900 
1.0383354 	 0.971493 
1.0383505 	 1.065480 
1.0383654 	 1.017620 
1.0383803 	 0.968478 
1.0383952 	 0.999918 
1.0384102 	 1.032740 
1.0384251 	 1.021350 
1.0384400 	 0.942223 
1.0384549 	 0.974999 
1.0384699 	 0.985263 
1.0384848 	 0.980539 
1.0384997 	 1.022890 
1.0385146 	 1.037880 
1.0385295 	 1.035380 
1.0385445 	 1.000140 
1.0385594 	 1.031540 
1.0385743 	 0.997620 
1.0385892 	 1.048130 
1.0386043 	 1.068040 
1.0386192 	 1.032090 
1.0386341 	 1.046610 
1.0386490 	 0.967856 
1.0386640 	 0.978710 
1.0386789 	 1.019330 
1.0386938 	 1.053290 
1.0387087 	 1.070820 
1.0387237 	 1.004620 
1.0387386 	 0.974173 
1.0387535 	 1.088820 
1.0387684 	 1.041100 
1.0387834 	 1.039920 
1.0387983 	 1.002100 
1.0388132 	 1.003230 
1.0388281 	 0.979548 
1.0388432 	 0.993602 
1.0388581 	 0.909631 
1.0388730 	 1.038630 
1.0388879 	 0.989943 
1.0389029 	 0.992325 
1.0389178 	 1.031630 
1.0389327 	 0.948048 
1.0389476 	 1.058680 
1.0389626 	 1.001910 
1.0389775 	 0.988510 
1.0389924 	 1.044090 
1.0390073 	 1.012280 
1.0390222 	 0.986872 
1.0390372 	 1.068760 
1.0390521 	 1.032510 
1.0390670 	 0.960498 
1.0390819 	 0.978535 
1.0390970 	 1.028250 
1.0391119 	 1.009110 
1.0391268 	 0.959765 
1.0391417 	 0.972633 
1.0391567 	 1.013060 
1.0391716 	 1.023730 
1.0391865 	 1.022880 
1.0392014 	 1.030250 
1.0392164 	 1.009690 
1.0392313 	 0.995142 
1.0392462 	 1.031830 
1.0392611 	 1.060720 
1.0392761 	 1.048900 
1.0392910 	 1.003900 
1.0393059 	 0.999747 
1.0393208 	 0.943351 
1.0393358 	 1.029280 
1.0393507 	 0.990114 
1.0393656 	 0.975981 
1.0393806 	 1.011730 
1.0393956 	 0.971258 
1.0394105 	 1.020940 
1.0394254 	 1.023960 
1.0394403 	 0.995988 
1.0394552 	 1.004930 
1.0394702 	 1.032100 
1.0394851 	 1.008130 
1.0395000 	 1.033930 
1.0395149 	 1.031650 
1.0395299 	 1.028940 
1.0395448 	 0.998216 
1.0395597 	 1.045710 
1.0395746 	 0.976878 
1.0395896 	 0.997567 
1.0396045 	 1.013270 
1.0396194 	 1.005000 
1.0396343 	 0.993248 
1.0396494 	 1.021410 
1.0396643 	 1.013510 
1.0396792 	 0.990252 
1.0396941 	 0.998858 
1.0397091 	 1.014220 
1.0397240 	 0.982621 
1.0397389 	 1.023800 
1.0397538 	 1.047520 
1.0397688 	 0.991151 
1.0397837 	 0.982087 
1.0397986 	 0.940775 
1.0398135 	 0.838752 
1.0398285 	 0.817846 
1.0398434 	 0.876070 
1.0398583 	 0.956462 
1.0398732 	 0.998796 
1.0398883 	 0.974877 
1.0399032 	 0.826547 
1.0399181 	 0.773267 
1.0399330 	 0.787714 
1.0399479 	 0.844364 
1.0399629 	 0.945876 
1.0399778 	 1.037500 
1.0399927 	 0.956874 
1.0400076 	 1.007760 
1.0400226 	 0.997683 
1.0400375 	 0.996147 
1.0400524 	 1.013250 
1.0400673 	 1.019610 
1.0400823 	 0.984284 
1.0400972 	 1.015960 
1.0401121 	 0.992444 
1.0401270 	 0.977610 
1.0401421 	 0.947405 
1.0401570 	 0.927104 
1.0401719 	 0.960726 
1.0401868 	 0.949458 
1.0402018 	 1.009070 
1.0402167 	 0.977358 
1.0402316 	 0.993980 
1.0402465 	 1.038510 
1.0402615 	 0.953362 
1.0402764 	 1.050330 
1.0402913 	 1.004450 
1.0403062 	 1.036070 
1.0403212 	 0.964619 
1.0403361 	 0.991656 
1.0403510 	 0.961285 
1.0403659 	 0.969964 
1.0403808 	 1.018400 
1.0403959 	 0.993390 
1.0404108 	 0.997198 
1.0404257 	 1.037510 
1.0404406 	 1.019690 
1.0404556 	 1.042510 
1.0404705 	 1.014060 
1.0404854 	 1.011600 
1.0405003 	 1.052770 
1.0405153 	 1.009200 
1.0405302 	 0.955944 
1.0405451 	 1.006430 
1.0405600 	 1.045450 
1.0405750 	 0.994045 
1.0405899 	 0.998099 
1.0406048 	 0.997052 
1.0406197 	 0.988548 
1.0406348 	 1.013370 
1.0406497 	 0.991130 
1.0406646 	 0.968614 
1.0406795 	 1.001810 
1.0406945 	 1.045860 
1.0407094 	 1.005230 
1.0407243 	 0.998251 
1.0407392 	 1.015730 
1.0407542 	 0.999804 
1.0407691 	 1.052710 
1.0407840 	 1.032150 
1.0407989 	 1.005900 
1.0408139 	 0.995936 
1.0408288 	 1.021450 
1.0408437 	 1.007180 
1.0408586 	 0.982540 
1.0408735 	 0.961868 
1.0408885 	 0.965472 
1.0409034 	 0.942556 
1.0409184 	 0.958504 
1.0409333 	 0.924197 
1.0409483 	 0.884206 
1.0409632 	 0.937266 
1.0409781 	 1.018050 
1.0409930 	 0.954901 
1.0410080 	 0.955042 
1.0410229 	 0.984292 
1.0410378 	 0.993944 
1.0410527 	 0.985908 
1.0410677 	 0.990606 
1.0410826 	 0.975648 
1.0410975 	 0.966230 
1.0411124 	 0.973007 
1.0411274 	 1.006270 
1.0411423 	 0.985551 
1.0411572 	 1.042580 
1.0411721 	 0.976858 
1.0411872 	 0.965010 
1.0412021 	 0.982785 
1.0412170 	 0.976666 
1.0412319 	 0.983724 
1.0412469 	 0.993075 
1.0412618 	 1.017060 
1.0412767 	 0.981216 
1.0412916 	 0.971873 
1.0413065 	 0.952740 
1.0413215 	 0.987626 
1.0413364 	 0.999826 
1.0413513 	 0.989988 
1.0413662 	 0.966797 
1.0413812 	 0.998652 
1.0413961 	 1.008700 
1.0414110 	 0.997558 
1.0414259 	 0.987889 
1.0414410 	 0.970724 
1.0414559 	 1.008920 
1.0414708 	 0.996913 
1.0414857 	 0.985345 
1.0415007 	 0.981370 
1.0415156 	 1.001040 
1.0415305 	 1.022430 
1.0415454 	 0.995427 
1.0415604 	 0.984481 
1.0415753 	 1.025090 
1.0415902 	 1.030570 
1.0416051 	 0.994590 
1.0416201 	 0.993398 
1.0416350 	 0.991253 
1.0416499 	 0.973755 
1.0416648 	 0.951967 
1.0416799 	 0.973274 
1.0416948 	 0.991767 
1.0417097 	 1.017240 
1.0417246 	 1.016560 
1.0417396 	 0.985307 
1.0417545 	 1.013560 
1.0417694 	 1.025270 
1.0417843 	 1.010940 
1.0417992 	 0.986753 
1.0418142 	 0.966421 
1.0418291 	 1.001750 
1.0418440 	 0.967946 
1.0418589 	 0.935708 
1.0418739 	 0.944180 
1.0418888 	 0.977750 
1.0419037 	 0.988591 
1.0419186 	 0.946421 
1.0419337 	 0.991651 
1.0419486 	 1.010330 
1.0419635 	 0.988125 
1.0419784 	 1.026470 
1.0419934 	 1.008520 
1.0420083 	 0.984023 
1.0420232 	 0.968863 
1.0420381 	 1.006380 
1.0420531 	 0.992261 
1.0420680 	 1.002140 
1.0420829 	 1.001530 
1.0420978 	 0.983191 
1.0421128 	 1.007220 
1.0421277 	 1.000280 
1.0421426 	 0.998053 
1.0421575 	 0.991511 
1.0421726 	 0.999252 
1.0421875 	 0.987375 
1.0422024 	 0.964600 
1.0422173 	 0.999797 
1.0422322 	 0.991228 
1.0422472 	 1.002780 
1.0422621 	 1.006060 
1.0422770 	 1.026500 
1.0422919 	 1.006450 
1.0423069 	 1.001080 
1.0423218 	 0.965189 
1.0423367 	 0.982537 
1.0423516 	 0.971525 
1.0423666 	 0.965985 
1.0423815 	 0.970327 
1.0423964 	 1.021430 
1.0424113 	 1.005230 
1.0424263 	 0.994396 
1.0424412 	 1.001960 
1.0424562 	 0.981546 
1.0424711 	 0.992289 
1.0424861 	 0.986458 
1.0425010 	 0.986880 
1.0425159 	 1.004600 
1.0425308 	 0.940700 
1.0425458 	 0.895061 
1.0425607 	 0.877222 
1.0425756 	 0.906516 
1.0425905 	 0.924784 
1.0426055 	 0.894684 
1.0426204 	 0.863029 
1.0426353 	 0.882142 
1.0426502 	 0.951066 
1.0426652 	 0.976727 
1.0426801 	 0.988818 
1.0426950 	 1.000070 
1.0427099 	 0.983778 
1.0427248 	 1.003350 
1.0427399 	 0.972704 
1.0427548 	 0.968088 
1.0427697 	 0.966602 
1.0427846 	 1.011950 
1.0427996 	 0.971453 
1.0428145 	 0.987248 
1.0428294 	 0.950387 
1.0428443 	 0.985145 
1.0428593 	 0.984603 
1.0428742 	 0.980509 
1.0428891 	 0.953438 
1.0429040 	 0.971819 
1.0429190 	 0.985908 
1.0429339 	 1.018100 
1.0429488 	 0.936918 
1.0429637 	 0.964826 
1.0429788 	 0.961066 
1.0429937 	 0.961625 
1.0430086 	 0.967766 
1.0430235 	 0.992272 
1.0430385 	 0.972854 
1.0430534 	 1.002420 
1.0430683 	 0.995690 
1.0430832 	 0.976772 
1.0430982 	 0.958967 
1.0431131 	 0.966055 
1.0431280 	 0.938400 
1.0431429 	 0.943945 
1.0431578 	 0.961329 
1.0431728 	 0.973188 
1.0431877 	 0.985985 
1.0432026 	 0.978373 
1.0432175 	 0.981622 
1.0432326 	 0.977951 
1.0432475 	 0.961360 
1.0432624 	 0.986936 
1.0432773 	 0.964231 
1.0432923 	 1.024710 
1.0433072 	 0.988626 
1.0433221 	 0.995668 
1.0433370 	 0.963822 
1.0433520 	 0.993468 
1.0433669 	 0.984320 
1.0433818 	 0.990067 
1.0433967 	 0.997353 
1.0434117 	 0.996737 
1.0434266 	 0.984369 
1.0434415 	 1.008260 
1.0434564 	 0.972671 
1.0434715 	 1.018680 
1.0434864 	 0.992956 
1.0435013 	 0.963479 
1.0435162 	 0.977960 
1.0435312 	 1.020680 
1.0435461 	 0.966973 
1.0435610 	 0.985868 
1.0435759 	 0.981938 
1.0435908 	 0.972811 
1.0436058 	 0.938343 
1.0436207 	 0.968245 
1.0436356 	 0.980525 
1.0436505 	 0.967349 
1.0436655 	 0.969401 
1.0436804 	 0.982394 
1.0436953 	 0.964943 
1.0437102 	 0.946190 
1.0437253 	 0.965538 
1.0437402 	 0.963499 
1.0437551 	 0.981543 
1.0437700 	 0.946351 
1.0437850 	 0.934278 
1.0437999 	 0.964097 
1.0438148 	 0.980989 
1.0438297 	 1.010740 
1.0438447 	 0.971420 
1.0438596 	 0.956294 
1.0438745 	 0.962593 
1.0438894 	 0.979173 
1.0439044 	 0.972374 
1.0439193 	 0.964258 
1.0439342 	 0.975133 
1.0439491 	 0.970793 
1.0439641 	 0.986830 
1.0439790 	 0.976110 
1.0439939 	 0.980576 
1.0440089 	 0.937794 
1.0440239 	 0.974616 
1.0440388 	 0.974303 
1.0440537 	 0.993519 
1.0440686 	 0.984706 
1.0440835 	 0.973633 
1.0440985 	 0.961993 
1.0441134 	 0.985191 
1.0441283 	 0.963050 
1.0441432 	 0.976040 
1.0441582 	 0.969681 
1.0441731 	 0.972690 
1.0441880 	 0.984870 
1.0442029 	 0.982291 
1.0442179 	 0.977167 
1.0442328 	 0.984412 
1.0442477 	 0.984018 
1.0442626 	 0.968976 
1.0442777 	 0.975425 
1.0442926 	 0.978477 
1.0443075 	 0.963957 
1.0443224 	 0.975077 
1.0443374 	 0.956431 
1.0443523 	 0.982084 
1.0443672 	 0.988179 
1.0443821 	 0.995817 
1.0443971 	 0.984726 
1.0444120 	 0.991808 
1.0444269 	 0.991399 
1.0444418 	 0.988546 
1.0444568 	 0.989814 
1.0444717 	 0.988079 
1.0444866 	 0.985984 
1.0445015 	 0.986345 
1.0445166 	 0.990357 
1.0445315 	 0.986186 
1.0445464 	 0.982760 
1.0445613 	 0.994856 
1.0445762 	 0.980747 
1.0445912 	 1.010570 
1.0446061 	 0.976646 
1.0446210 	 0.981547 
1.0446359 	 0.979465 
1.0446509 	 1.003260 
1.0446658 	 0.994905 
1.0446807 	 0.999132 
1.0446956 	 0.982713 
1.0447106 	 0.996892 
1.0447255 	 0.991969 
1.0447404 	 0.984381 
1.0447553 	 0.988084 
1.0447704 	 0.967134 
1.0447853 	 0.989513 
1.0448002 	 0.972833 
1.0448151 	 0.988250 
1.0448301 	 1.003440 
1.0448450 	 0.994909 
1.0448599 	 0.987104 
1.0448748 	 0.989175 
1.0448898 	 0.974637 
1.0449047 	 0.981713 
1.0449196 	 0.980828 
1.0449345 	 0.998444 
1.0449495 	 0.991594 
1.0449644 	 0.989068 
1.0449793 	 0.968136 
1.0449942 	 0.971271 
1.0450091 	 0.979073 
1.0450242 	 0.983434 
1.0450391 	 0.988224 
1.0450540 	 1.012860 
1.0450689 	 0.993301 
1.0450839 	 0.986326 
1.0450988 	 0.999436 
1.0451137 	 0.991448 
1.0451286 	 0.970639 
1.0451436 	 0.971360 
1.0451585 	 0.994070 
1.0451734 	 0.979981 
1.0451883 	 0.995022 
1.0452033 	 0.982601 
1.0452182 	 0.992554 
1.0452331 	 0.996094 
1.0452480 	 0.990420 
1.0452631 	 0.983597 
1.0452780 	 0.988485 
1.0452929 	 0.985768 
1.0453078 	 0.918779 
1.0453228 	 1.007010 
1.0453377 	 1.012570 
1.0453526 	 1.024120 
1.0453675 	 1.005560 
1.0453825 	 1.008590 
1.0453974 	 0.991799 
1.0454123 	 0.994265 
1.0454272 	 0.998158 
1.0454421 	 1.013240 
1.0454571 	 1.005250 
1.0454720 	 1.016180 
1.0454869 	 0.972728 
1.0455018 	 0.949938 
1.0455168 	 0.897149 
1.0455317 	 0.904521 
1.0455467 	 0.949721 
1.0455616 	 0.959374 
1.0455766 	 0.979942 
1.0455915 	 1.007620 
1.0456064 	 0.988736 
1.0456213 	 0.997234 
1.0456363 	 0.987447 
1.0456512 	 1.001300 
1.0456661 	 1.005970 
1.0456810 	 0.998472 
1.0456960 	 1.000060 
1.0457109 	 1.009490 
1.0457258 	 1.008880 
1.0457407 	 1.006110 
1.0457557 	 0.971820 
1.0457706 	 0.916609 
1.0457855 	 0.901176 
1.0458004 	 0.900064 
1.0458155 	 0.908614 
1.0458304 	 0.990165 
1.0458453 	 1.012380 
1.0458602 	 1.024670 
1.0458752 	 0.997054 
1.0458901 	 0.989556 
1.0459050 	 0.971693 
1.0459199 	 0.969968 
1.0459348 	 0.949269 
1.0459498 	 0.958701 
1.0459647 	 0.991101 
1.0459796 	 0.996038 
1.0459945 	 0.983425 
1.0460095 	 1.007210 
1.0460244 	 1.008660 
1.0460393 	 1.017480 
1.0460542 	 0.996410 
1.0460693 	 0.986403 
1.0460842 	 1.001510 
1.0460991 	 1.009460 
1.0461140 	 1.006760 
1.0461290 	 0.996962 
1.0461439 	 1.003770 
1.0461588 	 0.989433 
1.0461737 	 0.955454 
1.0461887 	 0.932470 
1.0462036 	 0.956244 
1.0462185 	 0.957384 
1.0462334 	 0.957264 
1.0462484 	 0.944829 
1.0462633 	 0.958573 
1.0462782 	 0.967328 
1.0462931 	 0.963650 
1.0463082 	 1.026210 
1.0463231 	 0.991545 
1.0463380 	 0.976484 
1.0463529 	 0.979017 
1.0463679 	 0.983665 
1.0463828 	 1.021670 
1.0463977 	 1.013160 
1.0464126 	 1.011390 
1.0464275 	 1.002340 
1.0464425 	 1.011400 
1.0464574 	 0.996681 
1.0464723 	 1.000770 
1.0464872 	 1.009060 
1.0465022 	 1.019640 
1.0465171 	 1.004100 
1.0465320 	 1.001010 
1.0465469 	 1.011060 
1.0465620 	 1.018410 
1.0465769 	 1.022660 
1.0465918 	 1.005880 
1.0466067 	 1.020720 
1.0466217 	 1.004670 
1.0466366 	 1.001590 
1.0466515 	 1.007270 
1.0466664 	 0.998255 
1.0466814 	 0.992087 
1.0466963 	 1.009020 
1.0467112 	 1.007900 
1.0467261 	 1.011560 
1.0467411 	 0.997902 
1.0467560 	 0.996847 
1.0467709 	 0.992620 
1.0467858 	 0.983348 
1.0468009 	 1.000000 
1.0468158 	 1.007240 
1.0468307 	 1.000130 
1.0468456 	 0.982214 
1.0468605 	 1.010950 
1.0468755 	 0.992538 
1.0468904 	 1.020350 
1.0469053 	 1.003040 
1.0469202 	 1.013920 
1.0469352 	 1.017210 
1.0469501 	 1.018200 
1.0469650 	 1.001180 
1.0469799 	 1.003440 
1.0469949 	 1.004110 
1.0470098 	 0.993993 
1.0470247 	 1.009690 
1.0470396 	 1.015900 
1.0470546 	 1.024530 
1.0470695 	 1.014140 
1.0470845 	 1.016040 
1.0470994 	 0.995084 
1.0471144 	 1.006960 
1.0471293 	 1.003220 
1.0471442 	 0.984817 
1.0471591 	 0.989414 
1.0471741 	 0.946770 
1.0471890 	 0.851367 
1.0472039 	 0.807039 
1.0472188 	 0.800448 
1.0472338 	 0.859235 
1.0472487 	 0.944230 
1.0472636 	 0.976587 
1.0472785 	 0.981975 
1.0472934 	 1.002140 
1.0473084 	 0.999991 
1.0473233 	 0.999175 
1.0473382 	 0.977226 
1.0473531 	 0.986226 
1.0473682 	 0.983529 
1.0473831 	 0.979727 
1.0473980 	 0.973327 
1.0474129 	 0.989704 
1.0474279 	 1.013650 
1.0474428 	 1.009760 
1.0474577 	 1.006180 
1.0474726 	 1.027290 
1.0474876 	 0.997314 
1.0475025 	 1.003580 
1.0475174 	 1.014090 
1.0475323 	 1.017630 
1.0475473 	 1.007120 
1.0475622 	 0.991708 
1.0475771 	 0.985234 
1.0475920 	 0.990971 
1.0476071 	 0.999542 
1.0476220 	 1.002620 
1.0476369 	 1.006210 
1.0476518 	 0.990099 
1.0476668 	 0.994092 
1.0476817 	 1.019860 
1.0476966 	 1.014150 
1.0477115 	 1.007160 
1.0477265 	 1.019440 
1.0477414 	 1.033030 
1.0477563 	 1.002200 
1.0477712 	 0.999916 
1.0477861 	 1.009380 
1.0478011 	 1.027090 
1.0478160 	 0.998160 
1.0478309 	 0.994744 
1.0478458 	 0.998552 
1.0478609 	 1.004450 
1.0478758 	 1.015610 
1.0478907 	 0.992768 
1.0479056 	 0.998495 
1.0479206 	 0.985186 
1.0479355 	 0.998596 
1.0479504 	 1.001990 
1.0479653 	 1.039740 
1.0479803 	 1.003140 
1.0479952 	 1.018610 
1.0480101 	 1.024310 
1.0480250 	 1.028650 
1.0480400 	 1.029200 
1.0480549 	 0.997353 
1.0480698 	 0.968345 
1.0480847 	 0.989828 
1.0480998 	 1.004680 
1.0481147 	 1.030250 
1.0481296 	 1.029400 
1.0481445 	 1.039320 
1.0481595 	 1.018460 
1.0481744 	 1.026340 
1.0481893 	 1.021060 
1.0482042 	 1.033140 
1.0482192 	 1.017690 
1.0482341 	 1.035070 
1.0482490 	 1.013660 
1.0482639 	 0.990535 
1.0482788 	 1.000290 
1.0482938 	 1.002650 
1.0483087 	 1.016330 
1.0483236 	 1.017430 
1.0483385 	 1.006420 
1.0483536 	 0.976940 
1.0483685 	 0.993877 
1.0483834 	 0.977920 
1.0483983 	 0.983830 
1.0484133 	 1.004840 
1.0484282 	 1.000930 
1.0484431 	 1.016810 
1.0484580 	 1.006690 
1.0484730 	 1.015370 
1.0484879 	 1.000200 
1.0485028 	 1.008380 
1.0485177 	 1.010190 
1.0485327 	 1.035340 
1.0485476 	 1.023150 
1.0485625 	 0.992204 
1.0485774 	 1.010720 
1.0485924 	 1.019010 
1.0486073 	 1.021630 
1.0486223 	 1.000870 
1.0486372 	 1.003880 
1.0486522 	 1.008300 
1.0486671 	 1.027750 
1.0486820 	 1.022890 
1.0486969 	 1.027320 
1.0487118 	 1.037180 
1.0487268 	 1.011780 
1.0487417 	 1.019710 
1.0487566 	 1.016150 
1.0487715 	 1.006380 
1.0487865 	 1.026610 
1.0488014 	 1.023690 
1.0488163 	 1.014200 
1.0488312 	 0.989877 
1.0488462 	 0.939834 
1.0488611 	 0.878419 
1.0488760 	 0.880454 
1.0488909 	 0.907790 
1.0489060 	 0.980812 
1.0489209 	 1.021750 
1.0489358 	 1.025290 
1.0489507 	 1.028560 
1.0489657 	 1.021530 
1.0489806 	 1.029880 
1.0489955 	 1.013320 
1.0490104 	 1.027180 
1.0490254 	 1.013370 
1.0490403 	 1.017550 
1.0490552 	 1.017630 
1.0490701 	 1.024400 
1.0490851 	 1.006950 
1.0491000 	 1.017460 
1.0491149 	 1.013120 
1.0491298 	 1.024840 
1.0491447 	 1.009620 
1.0491598 	 1.033180 
1.0491747 	 1.022480 
1.0491896 	 1.009010 
1.0492045 	 1.009600 
1.0492195 	 1.003160 
1.0492344 	 0.987484 
1.0492493 	 1.017410 
1.0492642 	 1.032980 
1.0492792 	 1.020460 
1.0492941 	 1.037910 
1.0493090 	 1.017360 
1.0493239 	 1.008980 
1.0493389 	 1.005400 
1.0493538 	 1.024120 
1.0493687 	 1.022000 
1.0493836 	 1.010230 
1.0493987 	 1.017590 
1.0494136 	 1.040960 
1.0494285 	 1.025410 
1.0494434 	 1.014090 
1.0494584 	 1.013830 
1.0494733 	 1.028120 
1.0494882 	 0.994596 
1.0495031 	 0.999206 
1.0495181 	 1.007910 
1.0495330 	 1.022580 
1.0495479 	 1.040880 
1.0495628 	 1.056090 
1.0495778 	 1.082760 
1.0495927 	 1.072100 
1.0496076 	 1.043370 
1.0496225 	 1.039020 
1.0496374 	 1.001700 
1.0496525 	 1.021540 
1.0496674 	 1.014410 
1.0496823 	 1.039150 
1.0496972 	 1.025400 
1.0497122 	 1.033360 
1.0497271 	 1.018240 
1.0497420 	 0.995027 
1.0497569 	 1.011630 
1.0497719 	 1.026040 
1.0497868 	 1.024420 
1.0498017 	 1.021760 
1.0498166 	 0.991428 
1.0498316 	 0.919422 
1.0498465 	 0.820431 
1.0498614 	 0.812004 
1.0498763 	 0.864812 
1.0498914 	 0.957190 
1.0499063 	 1.013020 
1.0499212 	 1.020730 
1.0499361 	 1.001710 
1.0499511 	 0.980349 
1.0499660 	 0.992558 
1.0499809 	 1.007120 
1.0499958 	 1.035780 
1.0500108 	 1.044690 
1.0500257 	 1.031960 
1.0500406 	 1.036110 
1.0500555 	 1.008150 
1.0500704 	 1.004700 
1.0500854 	 1.035970 
1.0501003 	 1.012570 
1.0501152 	 1.021070 
1.0501301 	 1.034330 
1.0501451 	 1.026470 
1.0501601 	 1.027350 
1.0501750 	 1.051580 
1.0501899 	 1.037520 
1.0502049 	 1.027280 
1.0502198 	 1.029700 
1.0502347 	 1.034210 
1.0502496 	 1.011890 
1.0502646 	 1.019720 
1.0502795 	 1.000150 
1.0502944 	 1.036960 
1.0503093 	 1.030180 
1.0503243 	 1.034590 
1.0503392 	 1.013690 
1.0503541 	 1.007030 
1.0503690 	 1.033110 
1.0503840 	 1.037030 
1.0503989 	 1.023550 
1.0504138 	 1.028890 
1.0504287 	 1.016580 
1.0504438 	 1.034080 
1.0504587 	 1.013270 
1.0504736 	 1.014890 
1.0504885 	 1.031810 
1.0505035 	 1.018020 
1.0505184 	 1.052340 
1.0505333 	 1.051250 
1.0505482 	 1.014690 
1.0505631 	 0.985665 
1.0505781 	 0.991494 
1.0505930 	 1.011160 
1.0506079 	 1.021650 
1.0506228 	 1.014360 
1.0506378 	 1.046100 
1.0506527 	 1.062760 
1.0506676 	 1.033910 
1.0506825 	 1.024280 
1.0506976 	 1.015030 
1.0507125 	 1.002730 
1.0507274 	 1.012450 
1.0507423 	 1.037040 
1.0507573 	 1.022950 
1.0507722 	 1.017890 
1.0507871 	 1.025790 
1.0508020 	 1.018970 
1.0508170 	 1.014920 
1.0508319 	 1.026800 
1.0508468 	 1.043840 
1.0508617 	 1.049230 
1.0508767 	 1.041270 
1.0508916 	 1.005240 
1.0509065 	 1.025140 
1.0509214 	 1.035280 
1.0509365 	 1.007100 
1.0509514 	 1.023800 
1.0509663 	 1.002980 
1.0509812 	 1.009890 
1.0509961 	 1.020970 
1.0510111 	 1.011310 
1.0510260 	 1.005900 
1.0510409 	 1.015010 
1.0510558 	 1.037610 
1.0510708 	 1.035830 
1.0510857 	 1.045900 
1.0511006 	 1.061000 
1.0511155 	 1.051470 
1.0511305 	 1.067710 
1.0511454 	 1.056560 
1.0511603 	 1.041060 
1.0511752 	 1.043400 
1.0511903 	 1.040490 
1.0512052 	 1.028790 
1.0512201 	 0.982443 
1.0512350 	 0.960398 
1.0512500 	 0.969907 
1.0512649 	 0.943117 
1.0512798 	 0.999675 
1.0512947 	 1.028800 
1.0513097 	 1.029530 
1.0513246 	 1.056200 
1.0513395 	 1.057710 
1.0513544 	 1.049750 


==> anc/HD219134/HD219134_74.dat <==
1.0225369 	 1.111580 
1.0225515 	 1.130260 
1.0225662 	 1.101120 
1.0225810 	 1.025080 
1.0225956 	 1.085500 
1.0226104 	 1.037240 
1.0226251 	 0.925198 
1.0226398 	 0.979002 
1.0226545 	 1.001850 
1.0226692 	 1.003190 
1.0226840 	 1.081040 
1.0226986 	 1.019250 
1.0227133 	 1.061040 
1.0227281 	 1.050480 
1.0227427 	 1.041080 
1.0227575 	 1.040760 
1.0227722 	 1.048990 
1.0227869 	 1.044810 
1.0228016 	 1.030900 
1.0228163 	 0.940849 
1.0228311 	 0.965622 
1.0228457 	 0.948653 
1.0228604 	 0.942102 
1.0228752 	 0.898936 
1.0228899 	 1.019380 
1.0229046 	 1.041680 
1.0229193 	 1.047150 
1.0229340 	 1.000850 
1.0229487 	 0.971106 
1.0229634 	 0.944370 
1.0229782 	 1.048330 
1.0229928 	 1.065210 
1.0230075 	 0.996545 
1.0230223 	 0.971751 
1.0230370 	 1.014110 
1.0230517 	 1.051010 
1.0230664 	 1.005740 
1.0230811 	 1.037780 
1.0230958 	 1.024410 
1.0231105 	 1.055860 
1.0231253 	 1.021100 
1.0231400 	 1.000910 
1.0231546 	 1.053020 
1.0231694 	 0.983402 
1.0231841 	 0.999616 
1.0231988 	 1.062100 
1.0232135 	 1.023440 
1.0232282 	 1.030730 
1.0232430 	 1.018280 
1.0232576 	 1.005510 
1.0232724 	 0.999571 
1.0232871 	 1.021470 
1.0233017 	 1.021480 
1.0233165 	 1.006710 
1.0233312 	 1.044700 
1.0233459 	 1.043450 
1.0233606 	 1.045260 
1.0233753 	 1.036560 
1.0233901 	 1.018160 
1.0234047 	 1.030680 
1.0234194 	 1.035160 
1.0234342 	 1.027880 
1.0234488 	 1.016710 
1.0234636 	 1.025930 
1.0234783 	 1.035370 
1.0234929 	 0.998323 
1.0235077 	 1.003690 
1.0235224 	 1.068650 
1.0235372 	 1.060620 
1.0235518 	 1.040410 
1.0235665 	 1.088090 
1.0235813 	 1.055400 
1.0235959 	 1.021310 
1.0236107 	 1.035250 
1.0236254 	 1.010170 
1.0236400 	 1.031590 
1.0236548 	 1.096010 
1.0236695 	 1.017350 
1.0236843 	 0.969202 
1.0236989 	 0.984190 
1.0237136 	 1.018430 
1.0237284 	 0.998266 
1.0237430 	 0.992765 
1.0237578 	 1.018890 
1.0237725 	 1.031920 
1.0237871 	 0.970432 
1.0238019 	 0.979930 
1.0238166 	 0.979458 
1.0238314 	 1.042040 
1.0238460 	 0.986081 
1.0238607 	 1.033250 
1.0238755 	 1.109320 
1.0238901 	 1.012580 
1.0239049 	 0.980970 
1.0239196 	 1.003890 
1.0239342 	 1.018920 
1.0239490 	 1.035140 
1.0239637 	 1.038310 
1.0239785 	 0.991918 
1.0239931 	 1.006430 
1.0240078 	 1.041090 
1.0240226 	 1.090100 
1.0240372 	 1.094870 
1.0240520 	 1.011930 
1.0240667 	 1.025900 
1.0240813 	 1.018520 
1.0240961 	 1.061900 
1.0241108 	 1.065080 
1.0241256 	 1.040290 
1.0241402 	 1.018260 
1.0241549 	 1.051550 
1.0241697 	 1.047330 
1.0241843 	 1.062350 
1.0241990 	 1.041430 
1.0242138 	 1.009960 
1.0242285 	 1.036750 
1.0242432 	 1.017410 
1.0242579 	 1.023970 
1.0242726 	 1.011760 
1.0242873 	 1.083350 
1.0243020 	 1.016200 
1.0243168 	 1.029640 
1.0243315 	 1.005790 
1.0243461 	 1.033040 
1.0243609 	 0.982184 
1.0243756 	 0.990009 
1.0243903 	 1.022800 
1.0244050 	 1.028150 
1.0244197 	 1.066310 
1.0244344 	 1.026690 
1.0244491 	 0.998651 
1.0244639 	 1.036860 
1.0244786 	 1.080930 
1.0244932 	 1.024190 
1.0245080 	 1.013580 
1.0245227 	 1.061380 
1.0245374 	 1.037740 
1.0245521 	 1.005470 
1.0245668 	 1.005730 
1.0245816 	 0.979932 
1.0245962 	 0.994304 
1.0246110 	 0.976179 
1.0246257 	 1.009790 
1.0246403 	 1.007470 
1.0246551 	 1.038590 
1.0246698 	 1.025610 
1.0246845 	 1.029680 
1.0246992 	 0.960755 
1.0247139 	 1.030210 
1.0247287 	 1.003730 
1.0247433 	 0.985326 
1.0247581 	 1.011450 
1.0247728 	 1.047770 
1.0247874 	 1.054140 
1.0248022 	 1.024780 
1.0248169 	 1.005940 
1.0248317 	 0.999829 
1.0248463 	 1.013210 
1.0248610 	 1.047150 
1.0248758 	 1.045720 
1.0248904 	 1.015400 
1.0249052 	 1.045470 
1.0249199 	 1.018940 
1.0249345 	 0.996587 
1.0249493 	 1.029500 
1.0249640 	 1.037930 
1.0249788 	 1.002660 
1.0249934 	 1.024030 
1.0250081 	 1.055050 
1.0250229 	 1.026280 
1.0250375 	 0.990160 
1.0250522 	 1.016450 
1.0250670 	 1.024640 
1.0250816 	 1.025960 
1.0250964 	 1.003150 
1.0251111 	 1.055380 
1.0251257 	 1.009280 
1.0251405 	 1.006350 
1.0251552 	 0.989709 
1.0251700 	 0.974944 
1.0251846 	 1.003940 
1.0251993 	 0.999322 
1.0252141 	 0.980610 
1.0252287 	 1.006510 
1.0252435 	 1.004520 
1.0252582 	 0.957699 
1.0252728 	 0.999091 
1.0252876 	 1.033720 
1.0253023 	 1.026000 
1.0253171 	 1.005100 
1.0253317 	 0.987347 
1.0253464 	 0.980588 
1.0253612 	 1.029990 
1.0253758 	 1.023830 
1.0253906 	 0.959404 
1.0254053 	 1.015720 
1.0254200 	 1.001810 
1.0254347 	 1.009640 
1.0254494 	 1.020920 
1.0254642 	 1.018460 
1.0254788 	 0.981212 
1.0254935 	 0.973352 
1.0255083 	 0.959442 
1.0255229 	 1.041670 
1.0255377 	 0.996721 
1.0255524 	 0.982117 
1.0255671 	 1.004150 
1.0255818 	 1.036920 
1.0255965 	 0.992077 
1.0256113 	 1.038660 
1.0256259 	 1.063800 
1.0256406 	 1.065430 
1.0256554 	 1.015930 
1.0256701 	 0.996500 
1.0256848 	 1.058640 
1.0256995 	 1.038560 
1.0257142 	 0.984990 
1.0257289 	 0.988426 
1.0257436 	 0.968528 
1.0257584 	 0.981780 
1.0257730 	 1.018280 
1.0257877 	 1.002960 
1.0258025 	 1.035030 
1.0258172 	 0.985393 
1.0258318 	 1.028590 
1.0258466 	 1.122310 
1.0258613 	 1.061140 
1.0258760 	 1.011800 
1.0258907 	 1.030490 
1.0259054 	 1.027740 
1.0259202 	 0.995744 
1.0259348 	 1.026260 
1.0259496 	 0.988650 
1.0259643 	 1.000820 
1.0259789 	 0.951453 
1.0259937 	 1.001490 
1.0260084 	 0.991425 
1.0260231 	 1.015460 
1.0260378 	 1.009420 
1.0260525 	 0.975468 
1.0260673 	 1.028480 
1.0260819 	 0.999628 
1.0260967 	 0.982149 
1.0261114 	 0.967480 
1.0261260 	 1.023530 
1.0261408 	 1.010250 
1.0261555 	 1.030760 
1.0261703 	 0.999852 
1.0261849 	 1.032440 
1.0261996 	 1.005250 
1.0262144 	 1.004680 
1.0262290 	 0.956896 
1.0262438 	 1.004010 
1.0262585 	 0.936024 
1.0262731 	 0.943903 
1.0262879 	 1.007950 
1.0263026 	 1.011140 
1.0263174 	 0.995648 
1.0263320 	 1.002840 
1.0263467 	 0.979813 
1.0263615 	 0.991374 
1.0263761 	 1.016770 
1.0263909 	 1.016380 
1.0264056 	 0.967619 
1.0264202 	 1.005340 
1.0264350 	 0.993833 
1.0264497 	 0.989550 
1.0264645 	 0.959347 
1.0264791 	 0.986667 
1.0264938 	 0.990096 
1.0265086 	 0.987210 
1.0265232 	 0.993311 
1.0265380 	 0.949348 
1.0265527 	 0.998278 
1.0265673 	 1.007080 
1.0265821 	 1.018470 
1.0265968 	 0.963054 
1.0266116 	 0.995243 
1.0266262 	 1.002350 
1.0266409 	 1.007980 
1.0266557 	 1.004410 
1.0266703 	 0.961787 
1.0266850 	 0.990914 
1.0266998 	 1.005470 
1.0267144 	 1.012800 
1.0267292 	 0.983785 
1.0267439 	 0.979824 
1.0267586 	 0.969339 
1.0267733 	 0.930029 
1.0267880 	 0.973008 
1.0268028 	 0.992008 
1.0268174 	 0.972439 
1.0268321 	 0.988423 
1.0268469 	 0.971257 
1.0268615 	 0.961447 
1.0268763 	 1.000750 
1.0268910 	 0.978261 
1.0269057 	 0.974133 
1.0269204 	 1.015450 
1.0269351 	 1.027980 
1.0269499 	 1.013000 
1.0269645 	 1.020090 
1.0269792 	 1.012250 
1.0269940 	 0.991421 
1.0270087 	 1.001730 
1.0270234 	 1.012820 
1.0270381 	 0.971777 
1.0270528 	 1.031930 
1.0270675 	 1.027630 
1.0270822 	 1.015830 
1.0270970 	 1.009530 
1.0271116 	 1.042160 
1.0271263 	 0.995942 
1.0271411 	 0.996561 
1.0271558 	 1.018660 
1.0271705 	 1.019570 
1.0271852 	 1.021270 
1.0271999 	 1.003280 
1.0272146 	 0.997828 
1.0272293 	 1.005380 
1.0272441 	 0.987302 
1.0272588 	 1.008720 
1.0272734 	 1.004340 
1.0272882 	 1.018860 
1.0273029 	 0.999284 
1.0273176 	 1.001550 
1.0273323 	 0.965574 
1.0273470 	 1.006220 
1.0273618 	 1.029480 
1.0273764 	 1.002150 
1.0273912 	 0.961050 
1.0274059 	 0.988060 
1.0274205 	 1.016980 
1.0274353 	 0.990195 
1.0274500 	 1.005290 
1.0274646 	 1.013820 
1.0274794 	 1.006970 
1.0274941 	 1.022040 
1.0275089 	 1.023820 
1.0275235 	 0.983920 
1.0275382 	 0.953333 
1.0275530 	 0.973375 
1.0275676 	 0.937212 
1.0275824 	 0.945546 
1.0275971 	 0.931024 
1.0276117 	 0.924031 
1.0276265 	 0.928331 
1.0276412 	 0.968830 
1.0276560 	 0.941776 
1.0276706 	 0.971379 
1.0276853 	 0.975981 
1.0277001 	 0.977466 
1.0277147 	 0.987069 
1.0277295 	 1.012450 
1.0277442 	 1.002240 
1.0277588 	 1.008250 
1.0277736 	 0.991330 
1.0277883 	 1.009870 
1.0278031 	 1.011850 
1.0278177 	 0.999693 
1.0278324 	 1.003200 
1.0278472 	 1.002710 
1.0278618 	 0.995862 
1.0278766 	 0.974284 
1.0278913 	 0.978369 
1.0279059 	 1.017110 
1.0279207 	 0.987957 
1.0279354 	 0.998593 
1.0279502 	 0.966357 
1.0279648 	 0.989662 
1.0279795 	 0.964269 
1.0279943 	 1.001380 
1.0280089 	 0.978835 
1.0280237 	 1.009120 
1.0280384 	 1.004610 
1.0280530 	 0.982273 
1.0280678 	 0.988191 
1.0280825 	 1.000980 
1.0280973 	 0.983517 
1.0281119 	 0.977749 
1.0281266 	 1.014270 
1.0281414 	 0.998012 
1.0281560 	 0.973329 
1.0281708 	 1.014620 
1.0281855 	 1.042180 
1.0282001 	 0.994842 
1.0282149 	 1.000000 
1.0282296 	 1.025920 
1.0282444 	 1.015810 
1.0282590 	 1.034860 
1.0282737 	 1.007420 
1.0282885 	 1.014770 
1.0283031 	 1.032860 
1.0283178 	 0.976553 
1.0283326 	 0.998012 
1.0283473 	 0.999872 
1.0283620 	 0.995154 
1.0283767 	 1.019500 
1.0283914 	 1.006380 
1.0284061 	 0.995072 
1.0284208 	 0.994049 
1.0284356 	 0.963717 
1.0284503 	 0.960045 
1.0284649 	 0.999727 
1.0284797 	 0.976018 
1.0284944 	 0.997684 
1.0285091 	 0.987296 
1.0285238 	 0.995092 
1.0285385 	 0.978010 
1.0285532 	 0.969117 
1.0285679 	 0.989284 
1.0285827 	 1.001550 
1.0285974 	 0.967125 
1.0286120 	 0.974658 
1.0286268 	 0.983687 
1.0286415 	 0.984270 
1.0286562 	 0.981125 
1.0286709 	 0.979814 
1.0286856 	 0.998957 
1.0287004 	 0.990722 
1.0287150 	 1.013700 
1.0287298 	 1.004010 
1.0287445 	 0.977193 
1.0287591 	 0.973079 
1.0287739 	 0.958188 
1.0287886 	 0.975586 
1.0288033 	 0.983205 
1.0288180 	 0.975704 
1.0288327 	 0.989719 
1.0288475 	 1.000120 
1.0288621 	 0.996061 
1.0288769 	 1.026330 
1.0288916 	 1.041780 
1.0289062 	 1.002960 
1.0289210 	 0.996792 
1.0289357 	 0.995081 
1.0289505 	 0.987971 
1.0289651 	 0.985724 
1.0289798 	 0.995110 
1.0289946 	 0.975002 
1.0290092 	 0.967539 
1.0290240 	 0.984412 
1.0290387 	 0.975475 
1.0290533 	 0.958547 
1.0290681 	 0.979081 
1.0290828 	 0.978425 
1.0290976 	 0.972332 
1.0291122 	 0.929606 
1.0291269 	 0.893368 
1.0291417 	 0.855235 
1.0291563 	 0.899200 
1.0291710 	 0.952660 
1.0291858 	 0.952014 
1.0292004 	 0.948945 
1.0292152 	 0.957864 
1.0292299 	 1.000750 
1.0292445 	 1.013340 
1.0292593 	 0.975543 
1.0292740 	 0.965626 
1.0292888 	 0.958947 
1.0293034 	 0.962892 
1.0293181 	 0.984996 
1.0293329 	 1.001230 
1.0293475 	 0.998790 
1.0293623 	 0.993797 
1.0293770 	 1.000060 
1.0293916 	 0.956379 
1.0294064 	 0.966910 
1.0294211 	 0.995624 
1.0294359 	 0.969542 
1.0294505 	 0.965699 
1.0294652 	 0.982929 
1.0294800 	 0.997350 
1.0294946 	 0.980492 
1.0295094 	 0.983154 
1.0295241 	 0.984430 
1.0295388 	 1.010310 
1.0295535 	 0.988095 
1.0295682 	 1.008840 
1.0295830 	 1.009390 
1.0295976 	 0.979272 
1.0296123 	 1.004830 
1.0296271 	 0.985504 
1.0296417 	 0.959012 
1.0296565 	 0.961626 
1.0296712 	 0.969899 
1.0296859 	 0.967970 
1.0297006 	 0.995147 
1.0297153 	 0.996795 
1.0297301 	 0.989823 
1.0297447 	 0.966261 
1.0297594 	 0.998842 
1.0297742 	 0.989741 
1.0297889 	 0.981117 
1.0298036 	 0.989252 
1.0298183 	 0.988686 
1.0298330 	 0.970479 
1.0298477 	 0.954832 
1.0298624 	 0.988686 
1.0298772 	 0.968783 
1.0298918 	 0.982660 
1.0299065 	 0.997087 
1.0299213 	 0.980700 
1.0299360 	 0.963061 
1.0299506 	 0.966345 
1.0299654 	 0.977323 
1.0299801 	 0.957172 
1.0299948 	 0.969207 
1.0300095 	 0.973517 
1.0300242 	 0.980221 
1.0300390 	 0.969747 
1.0300536 	 0.972639 
1.0300684 	 0.964170 
1.0300831 	 0.957876 
1.0300977 	 0.952011 
1.0301125 	 0.964136 
1.0301272 	 0.979014 
1.0301419 	 0.980053 
1.0301566 	 0.962991 
1.0301713 	 0.969315 
1.0301861 	 0.974459 
1.0302007 	 0.983058 
1.0302155 	 0.997771 
1.0302302 	 0.989057 
1.0302448 	 0.983693 
1.0302596 	 0.984358 
1.0302743 	 0.986005 
1.0302891 	 0.987585 
1.0303037 	 1.003860 
1.0303184 	 0.982621 
1.0303332 	 0.988520 
1.0303478 	 0.994404 
1.0303626 	 0.990137 
1.0303773 	 0.967400 
1.0303919 	 0.981561 
1.0304067 	 0.982543 
1.0304214 	 0.983327 
1.0304362 	 0.992864 
1.0304508 	 0.980452 
1.0304655 	 0.962791 
1.0304803 	 0.951313 
1.0304949 	 0.933006 
1.0305097 	 0.917315 
1.0305244 	 0.923519 
1.0305390 	 0.948595 
1.0305538 	 0.953807 
1.0305685 	 0.981487 
1.0305833 	 0.993361 
1.0305979 	 0.970913 
1.0306126 	 0.975536 
1.0306274 	 0.978717 
1.0306420 	 0.982174 
1.0306568 	 1.019750 
1.0306715 	 0.988483 
1.0306861 	 0.987006 
1.0307009 	 0.991310 
1.0307156 	 0.998510 
1.0307304 	 0.982408 
1.0307450 	 0.988108 
1.0307597 	 0.972505 
1.0307745 	 0.985113 
1.0307891 	 0.978819 
1.0308038 	 0.998017 
1.0308186 	 0.979739 
1.0308332 	 0.980300 
1.0308480 	 0.987863 
1.0308627 	 1.001830 
1.0308774 	 0.995914 
1.0308921 	 1.011110 
1.0309068 	 1.004300 
1.0309216 	 0.988211 
1.0309362 	 0.970473 
1.0309509 	 0.982042 
1.0309657 	 0.983894 
1.0309803 	 0.981779 
1.0309951 	 0.961659 
1.0310098 	 0.994733 
1.0310245 	 0.978576 
1.0310392 	 0.975393 
1.0310539 	 0.978283 
1.0310687 	 1.010810 
1.0310833 	 0.977727 
1.0310980 	 0.980620 
1.0311128 	 0.984356 
1.0311275 	 0.990111 
1.0311422 	 0.982944 
1.0311569 	 0.974002 
1.0311716 	 0.998491 
1.0311863 	 1.022960 
1.0312010 	 0.996189 
1.0312158 	 1.005130 
1.0312304 	 1.023280 
1.0312451 	 1.007970 
1.0312599 	 0.980867 
1.0312746 	 1.004700 
1.0312893 	 0.995124 
1.0313040 	 0.970338 
1.0313187 	 0.990558 
1.0313334 	 0.997792 
1.0313481 	 0.985838 
1.0313629 	 1.001480 
1.0313776 	 0.990759 
1.0313922 	 1.006460 
1.0314070 	 0.995724 
1.0314217 	 1.007360 
1.0314364 	 1.003680 
1.0314511 	 0.970068 
1.0314658 	 0.981022 
1.0314806 	 0.949102 
1.0314952 	 0.958939 
1.0315100 	 0.971672 
1.0315247 	 0.968238 
1.0315393 	 0.977450 
1.0315541 	 0.999851 
1.0315688 	 0.980180 
1.0315835 	 0.993645 
1.0315982 	 1.011980 
1.0316129 	 1.004610 
1.0316277 	 0.996881 
1.0316423 	 1.006620 
1.0316570 	 1.007730 
1.0316718 	 1.006190 
1.0316864 	 1.010560 
1.0317012 	 0.999942 
1.0317159 	 1.018890 
1.0317305 	 1.011720 
1.0317453 	 1.003100 
1.0317600 	 0.996458 
1.0317748 	 0.999367 
1.0317894 	 0.997126 
1.0318041 	 0.975789 
1.0318189 	 0.990449 
1.0318335 	 0.983440 
1.0318483 	 0.986259 
1.0318630 	 0.991899 
1.0318776 	 0.993077 
1.0318924 	 0.979746 
1.0319071 	 0.989727 
1.0319219 	 0.989966 
1.0319365 	 0.987221 
1.0319512 	 0.971330 
1.0319660 	 0.984732 
1.0319806 	 0.978273 
1.0319954 	 0.978777 
1.0320101 	 0.979232 
1.0320247 	 0.974306 
1.0320395 	 0.968521 
1.0320542 	 1.002330 
1.0320690 	 1.003800 
1.0320836 	 0.997801 
1.0320983 	 0.994448 
1.0321131 	 0.999647 
1.0321277 	 0.986161 
1.0321425 	 1.000590 
1.0321572 	 0.984993 
1.0321718 	 0.977625 
1.0321866 	 1.000280 
1.0322013 	 1.017840 
1.0322161 	 1.015190 
1.0322307 	 1.005750 
1.0322454 	 1.011760 
1.0322602 	 1.008540 
1.0322748 	 1.010430 
1.0322896 	 1.007120 
1.0323043 	 0.989815 
1.0323189 	 1.001400 
1.0323337 	 0.980063 
1.0323484 	 0.985221 
1.0323632 	 1.011190 
1.0323778 	 1.014790 
1.0323925 	 0.996717 
1.0324073 	 1.012800 
1.0324219 	 1.014770 
1.0324366 	 1.006570 
1.0324514 	 0.994487 
1.0324661 	 0.989989 
1.0324808 	 0.983906 
1.0324955 	 1.028400 
1.0325102 	 1.024090 
1.0325249 	 0.989859 
1.0325396 	 0.988020 
1.0325544 	 0.977463 
1.0325691 	 0.969537 
1.0325837 	 0.986353 
1.0325985 	 0.986611 
1.0326132 	 0.987811 
1.0326279 	 0.982724 
1.0326426 	 1.012870 
1.0326573 	 1.035470 
1.0326720 	 1.014660 
1.0326867 	 1.018920 
1.0327015 	 1.028250 
1.0327162 	 1.009800 
1.0327308 	 1.012910 
1.0327456 	 0.998112 
1.0327603 	 0.995107 
1.0327750 	 0.979398 
1.0327897 	 0.980726 
1.0328044 	 0.987271 
1.0328192 	 0.992340 
1.0328338 	 0.993954 
1.0328486 	 1.009820 
1.0328633 	 1.012070 
1.0328779 	 0.989360 
1.0328927 	 0.987838 
1.0329074 	 0.982687 
1.0329221 	 0.973918 
1.0329368 	 0.934633 
1.0329515 	 0.863402 
1.0329663 	 0.790700 
1.0329809 	 0.788848 
1.0329957 	 0.854390 
1.0330104 	 0.952958 
1.0330250 	 0.989467 
1.0330398 	 0.996887 
1.0330545 	 0.999137 
1.0330693 	 1.004820 
1.0330839 	 1.015970 
1.0330986 	 1.030900 
1.0331134 	 1.003830 
1.0331280 	 1.027610 
1.0331428 	 1.021610 
1.0331575 	 1.011170 
1.0331721 	 1.014250 
1.0331869 	 0.987545 
1.0332016 	 0.979431 
1.0332162 	 0.976263 
1.0332310 	 0.983100 
1.0332457 	 0.957169 
1.0332605 	 0.945563 
1.0332751 	 0.967665 
1.0332898 	 0.980613 
1.0333046 	 0.983393 
1.0333192 	 0.996200 
1.0333340 	 0.995167 
1.0333487 	 0.977454 
1.0333633 	 0.926627 
1.0333781 	 0.928706 
1.0333928 	 0.957725 
1.0334076 	 1.001290 
1.0334222 	 1.014520 
1.0334369 	 1.015100 
1.0334517 	 0.994653 
1.0334663 	 0.975384 
1.0334811 	 0.977960 
1.0334958 	 0.962421 
1.0335104 	 0.971120 
1.0335252 	 1.000650 
1.0335399 	 0.997137 
1.0335547 	 0.980818 
1.0335693 	 1.001030 
1.0335840 	 1.023050 
1.0335988 	 1.030930 
1.0336134 	 1.034180 
1.0336282 	 0.986123 
1.0336429 	 0.983241 
1.0336576 	 0.995545 
1.0336723 	 1.014420 
1.0336870 	 0.987251 
1.0337018 	 1.029040 
1.0337164 	 1.017890 
1.0337311 	 1.045610 
1.0337459 	 1.013070 
1.0337605 	 0.981842 
1.0337753 	 0.956886 
1.0337900 	 0.997392 
1.0338047 	 0.991512 
1.0338194 	 0.982288 
1.0338341 	 0.986409 
1.0338489 	 1.012050 
1.0338635 	 1.009570 
1.0338782 	 0.983034 
1.0338930 	 1.002020 
1.0339077 	 1.011160 
1.0339224 	 0.981154 
1.0339371 	 0.975048 
1.0339518 	 0.980418 
1.0339665 	 0.987684 
1.0339812 	 0.988693 
1.0339960 	 1.020770 
1.0340106 	 1.046380 
1.0340253 	 1.038120 
1.0340401 	 1.027330 
1.0340548 	 0.988740 
1.0340694 	 0.972675 
1.0340842 	 0.970163 
1.0340989 	 0.977468 
1.0341136 	 0.995233 
1.0341283 	 1.013540 
1.0341430 	 1.019120 
1.0341578 	 1.017350 
1.0341724 	 1.021330 
1.0341872 	 0.996247 
1.0342019 	 0.983481 
1.0342165 	 0.974251 
1.0342313 	 0.959860 
1.0342460 	 0.960104 
1.0342607 	 1.001330 
1.0342754 	 0.997896 
1.0342901 	 0.994563 
1.0343049 	 0.903116 
1.0343195 	 0.825167 
1.0343343 	 0.850001 
1.0343490 	 0.901157 
1.0343636 	 0.948689 
1.0343784 	 0.976727 
1.0343931 	 1.005500 
1.0344079 	 0.988741 
1.0344225 	 1.012600 
1.0344372 	 1.017110 
1.0344520 	 1.031770 
1.0344666 	 1.007930 
1.0344814 	 0.987428 
1.0344961 	 0.998569 
1.0345107 	 0.989155 
1.0345255 	 0.970677 
1.0345402 	 0.950649 
1.0345550 	 0.918099 
1.0345696 	 0.889003 
1.0345843 	 0.823090 
1.0345991 	 0.694975 
1.0346137 	 0.607432 
1.0346285 	 0.616434 
1.0346432 	 0.672687 
1.0346578 	 0.775888 
1.0346726 	 0.862715 
1.0346873 	 0.928642 
1.0347021 	 0.959150 
1.0347167 	 0.965475 
1.0347314 	 0.988992 
1.0347462 	 0.994521 
1.0347608 	 1.014510 
1.0347756 	 1.003400 
1.0347903 	 1.011000 
1.0348049 	 1.012720 
1.0348197 	 1.021550 
1.0348344 	 1.010170 
1.0348492 	 1.006090 
1.0348638 	 1.008580 
1.0348785 	 1.017490 
1.0348933 	 1.009920 
1.0349079 	 1.028630 
1.0349226 	 1.039950 
1.0349374 	 1.031700 
1.0349520 	 1.016450 
1.0349668 	 1.000610 
1.0349815 	 0.989636 
1.0349962 	 0.986633 
1.0350109 	 0.951490 
1.0350256 	 0.952634 
1.0350404 	 0.946945 
1.0350550 	 0.957091 
1.0350697 	 0.983221 
1.0350845 	 1.022200 
1.0350991 	 1.017310 
1.0351139 	 1.005920 
1.0351286 	 1.016060 
1.0351433 	 1.011520 
1.0351580 	 0.994747 
1.0351727 	 1.018730 
1.0351875 	 0.998824 
1.0352021 	 1.034380 
1.0352168 	 1.034240 
1.0352316 	 1.010100 
1.0352463 	 1.009980 
1.0352610 	 1.026080 
1.0352757 	 1.015640 
1.0352904 	 1.008750 
1.0353051 	 0.994402 
1.0353198 	 1.020180 
1.0353346 	 1.039110 
1.0353492 	 1.026240 
1.0353639 	 1.022160 
1.0353787 	 1.008960 
1.0353934 	 1.015660 
1.0354081 	 1.001980 
1.0354228 	 1.013190 
1.0354375 	 1.005170 
1.0354522 	 1.018680 
1.0354669 	 1.041570 
1.0354817 	 1.037120 
1.0354964 	 1.050710 
1.0355110 	 1.030920 
1.0355258 	 1.008230 
1.0355405 	 1.001780 
1.0355552 	 1.006460 
1.0355699 	 0.979176 
1.0355846 	 0.978353 
1.0355994 	 0.963652 
1.0356140 	 0.941836 
1.0356288 	 0.962816 
1.0356435 	 0.986650 
1.0356581 	 0.994986 
1.0356729 	 0.993427 
1.0356876 	 0.984633 
1.0357022 	 1.017160 
1.0357170 	 1.017180 
1.0357317 	 1.015090 
1.0357465 	 1.004460 
1.0357611 	 1.033990 
1.0357758 	 1.034460 
1.0357906 	 1.038210 
1.0358052 	 1.027060 
1.0358200 	 1.011370 
1.0358347 	 1.033140 
1.0358493 	 1.023330 
1.0358641 	 0.998521 
1.0358788 	 0.978688 
1.0358936 	 0.998681 
1.0359082 	 0.991142 
1.0359229 	 0.999504 
1.0359377 	 1.009670 
1.0359523 	 1.016870 
1.0359671 	 1.034580 
1.0359818 	 1.044360 
1.0359964 	 1.005300 
1.0360112 	 1.030220 
1.0360259 	 1.040810 
1.0360407 	 1.015610 
1.0360553 	 1.018160 
1.0360700 	 1.045380 
1.0360848 	 1.030460 
1.0360994 	 1.026010 
1.0361142 	 1.024030 
1.0361289 	 1.007650 
1.0361435 	 1.000350 
1.0361583 	 1.029130 
1.0361730 	 1.020610 
1.0361878 	 1.030280 
1.0362024 	 1.049010 
1.0362171 	 1.032920 
1.0362319 	 0.999981 
1.0362465 	 1.017500 
1.0362613 	 1.022630 
1.0362760 	 1.028990 
1.0362906 	 1.011240 
1.0363054 	 1.026350 
1.0363201 	 1.029450 
1.0363349 	 1.030140 
1.0363495 	 1.010260 
1.0363642 	 1.059640 
1.0363790 	 1.031280 
1.0363936 	 1.011920 
1.0364084 	 1.037750 
1.0364231 	 1.051910 
1.0364377 	 1.049040 
1.0364525 	 1.046600 
1.0364672 	 1.015540 
1.0364820 	 1.051660 
1.0364966 	 1.029610 
1.0365113 	 0.991745 
1.0365261 	 1.021830 
1.0365407 	 1.049270 
1.0365554 	 1.045740 
1.0365702 	 1.031780 
1.0365849 	 1.009930 
1.0365996 	 0.997952 
1.0366143 	 0.990998 
1.0366290 	 0.985774 
1.0366437 	 0.963223 
1.0366584 	 0.971076 
1.0366732 	 1.016140 
1.0366879 	 1.002260 
1.0367025 	 1.032870 
1.0367173 	 1.026200 
1.0367320 	 1.000350 
1.0367467 	 1.016090 
1.0367614 	 1.015390 
1.0367761 	 1.019380 
1.0367908 	 0.984968 
1.0368055 	 1.015500 
1.0368203 	 1.048330 
1.0368350 	 1.068240 
1.0368496 	 1.018520 
1.0368644 	 1.017470 
1.0368791 	 1.026570 
1.0368938 	 1.011600 
1.0369085 	 1.024800 
1.0369232 	 1.046770 
1.0369380 	 1.044650 
1.0369526 	 1.011330 
1.0369674 	 1.015350 
1.0369821 	 1.044200 
1.0369967 	 1.025390 
1.0370115 	 1.041770 
1.0370262 	 1.030600 
1.0370409 	 1.007410 
1.0370556 	 1.032300 
1.0370703 	 1.032710 
1.0370851 	 1.010340 
1.0370997 	 0.989874 
1.0371145 	 0.980747 
1.0371292 	 1.017260 
1.0371438 	 1.032510 
1.0371586 	 1.024670 
1.0371733 	 1.019500 
1.0371881 	 1.019000 
1.0372027 	 1.062090 
1.0372174 	 1.063240 
1.0372322 	 1.022680 


==> anc/HD219134/HD219134_75.dat <==
1.0089986 	 1.114510 
1.0090132 	 1.190760 
1.0090277 	 1.132250 
1.0090423 	 0.994443 
1.0090568 	 0.981933 
1.0090714 	 1.016570 
1.0090859 	 1.131540 
1.0091004 	 1.137170 
1.0091150 	 1.111600 
1.0091295 	 1.100660 
1.0091441 	 1.099260 
1.0091586 	 1.068620 
1.0091732 	 1.093600 
1.0091877 	 1.109620 
1.0092022 	 1.097410 
1.0092168 	 0.935370 
1.0092313 	 1.019330 
1.0092458 	 1.103430 
1.0092603 	 1.105690 
1.0092748 	 1.181790 
1.0092894 	 1.057420 
1.0093039 	 1.100640 
1.0093185 	 1.146150 
1.0093330 	 1.054940 
1.0093476 	 1.092750 
1.0093621 	 1.046240 
1.0093766 	 1.013750 
1.0093912 	 0.951762 
1.0094057 	 1.042240 
1.0094203 	 1.026480 
1.0094348 	 1.050820 
1.0094494 	 1.061230 
1.0094639 	 1.102310 
1.0094784 	 1.073390 
1.0094930 	 1.074870 
1.0095075 	 1.028650 
1.0095221 	 1.001490 
1.0095366 	 1.082370 
1.0095512 	 1.005400 
1.0095657 	 1.067710 
1.0095803 	 1.003190 
1.0095948 	 1.017960 
1.0096093 	 1.019510 
1.0096239 	 1.039050 
1.0096384 	 1.073790 
1.0096530 	 1.090360 
1.0096675 	 1.045090 
1.0096821 	 1.088680 
1.0096966 	 1.099460 
1.0097111 	 1.042200 
1.0097257 	 1.017130 
1.0097401 	 1.014220 
1.0097547 	 1.020040 
1.0097692 	 1.030080 
1.0097837 	 0.983348 
1.0097983 	 1.003450 
1.0098128 	 1.080540 
1.0098274 	 1.091170 
1.0098419 	 1.024710 
1.0098565 	 1.062910 
1.0098710 	 1.015900 
1.0098855 	 1.116590 
1.0099001 	 1.019520 
1.0099146 	 0.970066 
1.0099292 	 1.098580 
1.0099437 	 1.012060 
1.0099583 	 1.044300 
1.0099728 	 1.026900 
1.0099874 	 1.142510 
1.0100019 	 1.059370 
1.0100164 	 1.056480 
1.0100310 	 0.964984 
1.0100455 	 0.969053 
1.0100601 	 1.024330 
1.0100746 	 1.047550 
1.0100892 	 1.022890 
1.0101037 	 0.973170 
1.0101182 	 1.060420 
1.0101328 	 1.049610 
1.0101473 	 1.041310 
1.0101619 	 1.010660 
1.0101764 	 1.070440 
1.0101910 	 1.057610 
1.0102055 	 1.056280 
1.0102199 	 1.000930 
1.0102345 	 1.012020 
1.0102490 	 1.028360 
1.0102636 	 1.085080 
1.0102781 	 1.048620 
1.0102926 	 1.045870 
1.0103072 	 1.100050 
1.0103217 	 1.038770 
1.0103363 	 1.018920 
1.0103508 	 1.046510 
1.0103654 	 1.043060 
1.0103799 	 1.029620 
1.0103945 	 1.013450 
1.0104090 	 1.057930 
1.0104235 	 0.986822 
1.0104381 	 0.995778 
1.0104526 	 0.976127 
1.0104672 	 1.055960 
1.0104817 	 1.048550 
1.0104963 	 1.057020 
1.0105108 	 1.044240 
1.0105253 	 1.036800 
1.0105399 	 1.059240 
1.0105544 	 1.042530 
1.0105690 	 1.004770 
1.0105835 	 1.017660 
1.0105981 	 1.032560 
1.0106126 	 1.075500 
1.0106272 	 0.993529 
1.0106417 	 1.054940 
1.0106562 	 1.015810 
1.0106708 	 0.919735 
1.0106853 	 0.994957 
1.0106999 	 1.014270 
1.0107143 	 1.069610 
1.0107288 	 1.043620 
1.0107434 	 1.028950 
1.0107579 	 0.996708 
1.0107725 	 1.003890 
1.0107870 	 0.978750 
1.0108016 	 1.051140 
1.0108161 	 1.001900 
1.0108306 	 1.015030 
1.0108452 	 1.011010 
1.0108597 	 1.038930 
1.0108743 	 1.016850 
1.0108888 	 1.065940 
1.0109034 	 1.011220 
1.0109179 	 1.022710 
1.0109324 	 1.059460 
1.0109470 	 1.047100 
1.0109615 	 1.038460 
1.0109761 	 1.044360 
1.0109906 	 1.036230 
1.0110052 	 1.045560 
1.0110197 	 1.029000 
1.0110343 	 0.984501 
1.0110488 	 1.024550 
1.0110633 	 1.032820 
1.0110779 	 1.041150 
1.0110924 	 1.033110 
1.0111070 	 1.066010 
1.0111215 	 0.992218 
1.0111361 	 1.026960 
1.0111506 	 1.021250 
1.0111651 	 1.007210 
1.0111797 	 1.047230 
1.0111942 	 0.987164 
1.0112087 	 1.044240 
1.0112232 	 0.994958 
1.0112377 	 1.078830 
1.0112523 	 1.049500 
1.0112668 	 1.026800 
1.0112814 	 1.024310 
1.0112959 	 0.983435 
1.0113105 	 1.026430 
1.0113250 	 1.034740 
1.0113395 	 1.015490 
1.0113541 	 1.056560 
1.0113686 	 1.065670 
1.0113832 	 1.069440 
1.0113977 	 1.013090 
1.0114123 	 0.949812 
1.0114268 	 0.996773 
1.0114413 	 0.995829 
1.0114559 	 1.064850 
1.0114704 	 1.043120 
1.0114850 	 0.992106 
1.0114995 	 1.010490 
1.0115141 	 1.032830 
1.0115286 	 1.006960 
1.0115432 	 1.034750 
1.0115577 	 1.024090 
1.0115722 	 1.027570 
1.0115868 	 1.000190 
1.0116013 	 0.988335 
1.0116159 	 0.974268 
1.0116304 	 0.940142 
1.0116450 	 0.932053 
1.0116595 	 0.971957 
1.0116740 	 0.970801 
1.0116886 	 1.024740 
1.0117030 	 1.041190 
1.0117176 	 0.996763 
1.0117321 	 1.016710 
1.0117466 	 0.985504 
1.0117612 	 1.038130 
1.0117757 	 1.056560 
1.0117903 	 1.015790 
1.0118048 	 1.033880 
1.0118194 	 1.076830 
1.0118339 	 1.045440 
1.0118484 	 1.048180 
1.0118630 	 1.019150 
1.0118775 	 1.028480 
1.0118921 	 1.023420 
1.0119066 	 1.078970 
1.0119212 	 1.014380 
1.0119357 	 1.021630 
1.0119503 	 0.999085 
1.0119648 	 0.986642 
1.0119793 	 0.985723 
1.0119939 	 1.037540 
1.0120084 	 0.990398 
1.0120230 	 0.994074 
1.0120375 	 1.034680 
1.0120521 	 1.027340 
1.0120666 	 1.022670 
1.0120811 	 1.033580 
1.0120957 	 1.012150 
1.0121102 	 0.992374 
1.0121248 	 0.970016 
1.0121393 	 0.999241 
1.0121539 	 1.009930 
1.0121684 	 0.993908 
1.0121828 	 1.003700 
1.0121974 	 1.023230 
1.0122119 	 1.035700 
1.0122265 	 1.018650 
1.0122410 	 1.009630 
1.0122555 	 0.966508 
1.0122701 	 0.949637 
1.0122846 	 0.941927 
1.0122992 	 1.031610 
1.0123137 	 0.997550 
1.0123283 	 1.003710 
1.0123428 	 0.980803 
1.0123574 	 1.015350 
1.0123719 	 0.944472 
1.0123864 	 1.024630 
1.0124010 	 1.020040 
1.0124155 	 1.055390 
1.0124301 	 1.057730 
1.0124446 	 1.051200 
1.0124592 	 0.979888 
1.0124737 	 1.036160 
1.0124882 	 1.027360 
1.0125028 	 1.040400 
1.0125173 	 0.985496 
1.0125319 	 1.014050 
1.0125464 	 1.045810 
1.0125610 	 1.002940 
1.0125755 	 1.023430 
1.0125901 	 1.023830 
1.0126046 	 0.942738 
1.0126191 	 0.974730 
1.0126337 	 0.981077 
1.0126482 	 0.941827 
1.0126628 	 0.968694 
1.0126772 	 0.989117 
1.0126917 	 1.020220 
1.0127063 	 1.009840 
1.0127208 	 1.014330 
1.0127354 	 1.001900 
1.0127499 	 1.029900 
1.0127645 	 1.025200 
1.0127790 	 1.058880 
1.0127935 	 1.007680 
1.0128081 	 1.021240 
1.0128226 	 1.041880 
1.0128372 	 1.002710 
1.0128517 	 0.996247 
1.0128663 	 1.009110 
1.0128808 	 0.977634 
1.0128953 	 0.965093 
1.0129099 	 1.034390 
1.0129244 	 1.026000 
1.0129390 	 0.974596 
1.0129535 	 1.003290 
1.0129681 	 1.036040 
1.0129826 	 1.002410 
1.0129972 	 0.950817 
1.0130117 	 1.008520 
1.0130262 	 1.019890 
1.0130408 	 1.028880 
1.0130553 	 0.961619 
1.0130699 	 0.976610 
1.0130844 	 1.001160 
1.0130990 	 1.001630 
1.0131135 	 0.978566 
1.0131280 	 1.001610 
1.0131426 	 1.024540 
1.0131571 	 1.038970 
1.0131716 	 1.011850 
1.0131861 	 1.001330 
1.0132006 	 1.015540 
1.0132152 	 1.035370 
1.0132297 	 1.007180 
1.0132443 	 1.024050 
1.0132588 	 0.988985 
1.0132734 	 0.998196 
1.0132879 	 1.025640 
1.0133024 	 0.993513 
1.0133170 	 1.004280 
1.0133315 	 1.027980 
1.0133461 	 1.010690 
1.0133606 	 1.016230 
1.0133752 	 0.996458 
1.0133897 	 0.995511 
1.0134043 	 1.001230 
1.0134188 	 1.033420 
1.0134333 	 1.035010 
1.0134479 	 1.028980 
1.0134624 	 0.982524 
1.0134770 	 1.029420 
1.0134915 	 1.007860 
1.0135061 	 1.001640 
1.0135206 	 0.978091 
1.0135351 	 0.986579 
1.0135497 	 0.974755 
1.0135642 	 0.988899 
1.0135788 	 1.009330 
1.0135933 	 0.969606 
1.0136079 	 0.960502 
1.0136224 	 0.996352 
1.0136369 	 1.003310 
1.0136514 	 1.023690 
1.0136659 	 0.997156 
1.0136805 	 1.023320 
1.0136950 	 1.040040 
1.0137095 	 0.966899 
1.0137241 	 0.959242 
1.0137386 	 0.944116 
1.0137532 	 0.979657 
1.0137677 	 0.982252 
1.0137823 	 1.017060 
1.0137968 	 1.006900 
1.0138113 	 1.011580 
1.0138259 	 0.977439 
1.0138404 	 0.991680 
1.0138550 	 1.010140 
1.0138695 	 0.979540 
1.0138841 	 0.990504 
1.0138986 	 0.983718 
1.0139132 	 0.978208 
1.0139277 	 0.960122 
1.0139422 	 0.996195 
1.0139568 	 1.013580 
1.0139713 	 1.010890 
1.0139859 	 0.990843 
1.0140004 	 0.958572 
1.0140150 	 0.980298 
1.0140295 	 1.006080 
1.0140440 	 1.028070 
1.0140586 	 0.986920 
1.0140731 	 1.026610 
1.0140877 	 0.995140 
1.0141022 	 1.010520 
1.0141168 	 0.983970 
1.0141313 	 0.963398 
1.0141457 	 0.985132 
1.0141603 	 1.021810 
1.0141748 	 1.014800 
1.0141894 	 1.042570 
1.0142039 	 1.030170 
1.0142184 	 1.011450 
1.0142330 	 1.028230 
1.0142475 	 0.968669 
1.0142621 	 0.990792 
1.0142766 	 1.012280 
1.0142912 	 0.989199 
1.0143057 	 1.006970 
1.0143203 	 1.018530 
1.0143348 	 0.991869 
1.0143493 	 0.997602 
1.0143639 	 0.987907 
1.0143784 	 0.962582 
1.0143930 	 0.986230 
1.0144075 	 0.961901 
1.0144221 	 0.979338 
1.0144366 	 1.000550 
1.0144511 	 0.982340 
1.0144657 	 0.960774 
1.0144802 	 0.972608 
1.0144948 	 0.956140 
1.0145093 	 0.942790 
1.0145239 	 0.954359 
1.0145384 	 0.976725 
1.0145530 	 1.003990 
1.0145675 	 0.979725 
1.0145820 	 0.938907 
1.0145966 	 0.973146 
1.0146111 	 0.980290 
1.0146257 	 0.986864 
1.0146401 	 0.976168 
1.0146546 	 1.015280 
1.0146692 	 0.992779 
1.0146837 	 0.994660 
1.0146983 	 0.956456 
1.0147128 	 0.934524 
1.0147274 	 0.947503 
1.0147419 	 0.945993 
1.0147564 	 0.874538 
1.0147710 	 0.815444 
1.0147855 	 0.760754 
1.0148001 	 0.770636 
1.0148146 	 0.834309 
1.0148292 	 0.889572 
1.0148437 	 0.930583 
1.0148582 	 0.970048 
1.0148728 	 0.955080 
1.0148873 	 0.971821 
1.0149019 	 0.972572 
1.0149164 	 0.955535 
1.0149310 	 0.956910 
1.0149455 	 0.972182 
1.0149601 	 0.984891 
1.0149746 	 0.970480 
1.0149891 	 0.962931 
1.0150037 	 1.005150 
1.0150182 	 0.985942 
1.0150328 	 0.988580 
1.0150473 	 1.001770 
1.0150619 	 1.002250 
1.0150764 	 1.023150 
1.0150909 	 0.996022 
1.0151055 	 0.963113 
1.0151200 	 0.990646 
1.0151345 	 0.965258 
1.0151490 	 0.989268 
1.0151635 	 0.998919 
1.0151781 	 1.002760 
1.0151926 	 1.004960 
1.0152072 	 0.985748 
1.0152217 	 0.989925 
1.0152363 	 1.008860 
1.0152508 	 1.000430 
1.0152653 	 0.991820 
1.0152799 	 1.005730 
1.0152944 	 0.994379 
1.0153090 	 0.994413 
1.0153235 	 0.993518 
1.0153381 	 0.965758 
1.0153526 	 0.970731 
1.0153672 	 0.946458 
1.0153817 	 0.975550 
1.0153962 	 1.003480 
1.0154108 	 0.963950 
1.0154253 	 0.959352 
1.0154399 	 0.991753 
1.0154544 	 0.972933 
1.0154690 	 1.006980 
1.0154835 	 1.005540 
1.0154980 	 1.001820 
1.0155126 	 0.977252 
1.0155271 	 0.970340 
1.0155417 	 0.959016 
1.0155562 	 0.924955 
1.0155708 	 0.900762 
1.0155853 	 0.904142 
1.0155998 	 0.907445 
1.0156143 	 0.908075 
1.0156288 	 0.960653 
1.0156434 	 0.971287 
1.0156579 	 0.973991 
1.0156724 	 0.974881 
1.0156870 	 0.990454 
1.0157015 	 0.979302 
1.0157161 	 0.981119 
1.0157306 	 0.928113 
1.0157452 	 0.906321 
1.0157597 	 0.917058 
1.0157743 	 0.942062 
1.0157888 	 0.945001 
1.0158033 	 0.984406 
1.0158179 	 0.978235 
1.0158324 	 0.938605 
1.0158470 	 0.948339 
1.0158615 	 0.958126 
1.0158761 	 0.946146 
1.0158906 	 0.951697 
1.0159051 	 0.949983 
1.0159197 	 0.965289 
1.0159342 	 0.990435 
1.0159488 	 0.995608 
1.0159633 	 1.014750 
1.0159779 	 0.986337 
1.0159924 	 0.987166 
1.0160069 	 0.989908 
1.0160215 	 0.982122 
1.0160360 	 0.957240 
1.0160506 	 0.983378 
1.0160651 	 0.968542 
1.0160797 	 0.987847 
1.0160942 	 0.977986 
1.0161086 	 0.991015 
1.0161232 	 0.987739 
1.0161377 	 0.987112 
1.0161523 	 1.009330 
1.0161668 	 1.010060 
1.0161813 	 0.984681 
1.0161959 	 0.996287 
1.0162104 	 0.972974 
1.0162250 	 0.962821 
1.0162395 	 0.982136 
1.0162541 	 0.983975 
1.0162686 	 0.983212 
1.0162832 	 0.980441 
1.0162977 	 0.982301 
1.0163122 	 0.977493 
1.0163268 	 0.969681 
1.0163413 	 0.973018 
1.0163559 	 0.993178 
1.0163704 	 0.994503 
1.0163850 	 0.975239 
1.0163995 	 0.969024 
1.0164140 	 0.953026 
1.0164286 	 0.950851 
1.0164431 	 0.948445 
1.0164577 	 0.955477 
1.0164722 	 0.978854 
1.0164868 	 0.999843 
1.0165013 	 0.996484 
1.0165159 	 0.992221 
1.0165304 	 0.976456 
1.0165449 	 0.983881 
1.0165595 	 0.989873 
1.0165740 	 0.972902 
1.0165886 	 0.967066 
1.0166030 	 0.981153 
1.0166175 	 0.986034 
1.0166321 	 0.979838 
1.0166466 	 0.965858 
1.0166612 	 0.960588 
1.0166757 	 0.957458 
1.0166903 	 0.991796 
1.0167048 	 0.987544 
1.0167193 	 0.981343 
1.0167339 	 0.976294 
1.0167484 	 0.964507 
1.0167630 	 0.980008 
1.0167775 	 0.987930 
1.0167921 	 0.963662 
1.0168066 	 0.969254 
1.0168211 	 0.981003 
1.0168357 	 0.972834 
1.0168502 	 0.985505 
1.0168648 	 0.982253 
1.0168793 	 0.992517 
1.0168939 	 0.982430 
1.0169084 	 0.956992 
1.0169230 	 0.965055 
1.0169375 	 0.974587 
1.0169520 	 0.956292 
1.0169666 	 0.910047 
1.0169811 	 0.871988 
1.0169957 	 0.899145 
1.0170102 	 0.935158 
1.0170248 	 0.974674 
1.0170393 	 0.985395 
1.0170538 	 0.988680 
1.0170684 	 0.989392 
1.0170829 	 1.036110 
1.0170974 	 0.999928 
1.0171119 	 0.993123 
1.0171264 	 0.994791 
1.0171410 	 1.150710 
1.0171555 	 1.012870 
1.0171701 	 0.992900 
1.0171846 	 0.981561 
1.0171992 	 0.989415 
1.0172137 	 0.970529 
1.0172282 	 0.975871 
1.0172428 	 0.973425 
1.0172573 	 0.956597 
1.0172719 	 0.971259 
1.0172864 	 0.999464 
1.0173010 	 0.975030 
1.0173155 	 0.972213 
1.0173301 	 0.983519 
1.0173446 	 0.986346 
1.0173591 	 0.992178 
1.0173737 	 0.991774 
1.0173882 	 0.984405 
1.0174028 	 0.997876 
1.0174173 	 0.979727 
1.0174319 	 0.960843 
1.0174464 	 0.982578 
1.0174609 	 1.001040 
1.0174755 	 0.973466 
1.0174900 	 0.970403 
1.0175046 	 0.983354 
1.0175191 	 0.977124 
1.0175337 	 0.979087 
1.0175482 	 0.998815 
1.0175627 	 0.980954 
1.0175772 	 0.970652 
1.0175917 	 0.981331 
1.0176063 	 0.982215 
1.0176208 	 0.976494 
1.0176353 	 0.987167 
1.0176499 	 0.988684 
1.0176644 	 0.989505 
1.0176790 	 0.997024 
1.0176935 	 0.988071 
1.0177081 	 0.983295 
1.0177226 	 0.992783 
1.0177372 	 0.990562 
1.0177517 	 0.998907 
1.0177662 	 0.994945 
1.0177808 	 0.993962 
1.0177953 	 1.003930 
1.0178099 	 0.996114 
1.0178244 	 1.000380 
1.0178390 	 0.978694 
1.0178535 	 0.978509 
1.0178680 	 1.006480 
1.0178826 	 0.987070 
1.0178971 	 0.971887 
1.0179117 	 0.990772 
1.0179262 	 0.993320 
1.0179408 	 0.981373 
1.0179553 	 0.988851 
1.0179698 	 1.009640 
1.0179844 	 0.997138 
1.0179989 	 0.972762 
1.0180135 	 0.980825 
1.0180280 	 0.999281 
1.0180426 	 1.001850 
1.0180571 	 1.016350 
1.0180715 	 1.002630 
1.0180861 	 0.991531 
1.0181006 	 0.971144 
1.0181152 	 0.994206 
1.0181297 	 0.998622 
1.0181442 	 1.007960 
1.0181588 	 0.999646 
1.0181733 	 0.980416 
1.0181879 	 0.959769 
1.0182024 	 0.919485 
1.0182170 	 0.945628 
1.0182315 	 0.947873 
1.0182461 	 0.961890 
1.0182606 	 1.016310 
1.0182751 	 1.016410 
1.0182897 	 0.967630 
1.0183042 	 0.987433 
1.0183188 	 0.990788 
1.0183333 	 0.999238 
1.0183479 	 0.992667 
1.0183624 	 0.984886 
1.0183769 	 0.995816 
1.0183915 	 0.989650 
1.0184060 	 1.005720 
1.0184206 	 0.997318 
1.0184351 	 0.996012 
1.0184497 	 0.993795 
1.0184642 	 0.997582 
1.0184788 	 1.013440 
1.0184933 	 1.014590 
1.0185078 	 0.992404 
1.0185224 	 0.972803 
1.0185369 	 0.975774 
1.0185515 	 0.983640 
1.0185659 	 0.962446 
1.0185804 	 0.965185 
1.0185950 	 0.984976 
1.0186095 	 1.002030 
1.0186241 	 0.992674 
1.0186386 	 0.994771 
1.0186532 	 0.984876 
1.0186677 	 1.000700 
1.0186822 	 0.994332 
1.0186968 	 0.982356 
1.0187113 	 0.992392 
1.0187259 	 0.997149 
1.0187404 	 0.995595 
1.0187550 	 0.997696 
1.0187695 	 0.980966 
1.0187840 	 0.984891 
1.0187986 	 0.986456 
1.0188131 	 0.988794 
1.0188277 	 1.012810 
1.0188422 	 0.995748 
1.0188568 	 0.995974 
1.0188713 	 0.973094 
1.0188859 	 0.984865 
1.0189004 	 0.992322 
1.0189149 	 0.985249 
1.0189295 	 0.982569 
1.0189440 	 1.007830 
1.0189586 	 0.995652 
1.0189731 	 0.996703 
1.0189877 	 0.995074 
1.0190022 	 1.020720 
1.0190167 	 0.995692 
1.0190313 	 0.991113 
1.0190458 	 0.992778 
1.0190603 	 0.999906 
1.0190748 	 1.000710 
1.0190893 	 0.993746 
1.0191039 	 0.994294 
1.0191184 	 1.006970 
1.0191330 	 0.986413 
1.0191475 	 0.971038 
1.0191621 	 0.989441 
1.0191766 	 0.996922 
1.0191911 	 0.997513 
1.0192057 	 1.000690 
1.0192202 	 1.013650 
1.0192348 	 1.002300 
1.0192493 	 1.009440 
1.0192639 	 1.019810 
1.0192784 	 1.044520 
1.0192930 	 1.015700 
1.0193075 	 1.000260 
1.0193220 	 0.990693 
1.0193366 	 1.000000 
1.0193511 	 0.982000 
1.0193657 	 0.991581 
1.0193802 	 1.001440 
1.0193948 	 0.996293 
1.0194093 	 1.008980 
1.0194238 	 1.011470 
1.0194384 	 1.032070 
1.0194529 	 0.998101 
1.0194675 	 1.005150 
1.0194820 	 1.029150 
1.0194966 	 1.013960 
1.0195111 	 0.976604 
1.0195256 	 0.972093 
1.0195401 	 0.957534 
1.0195546 	 0.876597 
1.0195692 	 0.864049 
1.0195837 	 0.907261 
1.0195982 	 0.974809 
1.0196128 	 0.982524 
1.0196273 	 0.992911 
1.0196419 	 1.006740 
1.0196564 	 1.003880 
1.0196710 	 0.988884 
1.0196855 	 0.999806 
1.0197001 	 1.000220 
1.0197146 	 0.991740 
1.0197291 	 0.952097 
1.0197437 	 0.931022 
1.0197582 	 0.884905 
1.0197728 	 0.904349 
1.0197873 	 0.929040 
1.0198019 	 0.971815 
1.0198164 	 0.995637 
1.0198309 	 1.028000 
1.0198455 	 1.019350 
1.0198600 	 1.008440 
1.0198746 	 1.001410 
1.0198891 	 1.012730 
1.0199037 	 1.019950 
1.0199182 	 1.019160 
1.0199327 	 0.996718 
1.0199473 	 0.984510 
1.0199618 	 1.007450 
1.0199764 	 1.006540 
1.0199909 	 1.034710 
1.0200055 	 1.020370 
1.0200200 	 1.009320 
1.0200344 	 1.012680 
1.0200490 	 1.005130 
1.0200635 	 0.983376 
1.0200781 	 0.999718 
1.0200926 	 0.996421 
1.0201072 	 1.005860 
1.0201217 	 1.006690 
1.0201362 	 1.008600 
1.0201508 	 0.991190 
1.0201653 	 1.042570 
1.0201799 	 1.002410 
1.0201944 	 0.994489 
1.0202090 	 1.016210 
1.0202235 	 0.998919 
1.0202380 	 0.999955 
1.0202526 	 1.009280 
1.0202671 	 1.001340 
1.0202817 	 0.989572 
1.0202962 	 1.001010 
1.0203108 	 0.994458 
1.0203253 	 0.998312 
1.0203398 	 1.001260 
1.0203544 	 1.012900 
1.0203689 	 1.019580 
1.0203835 	 1.011720 
1.0203980 	 0.998193 
1.0204126 	 0.989567 
1.0204271 	 1.013480 
1.0204417 	 1.022890 
1.0204562 	 1.033860 
1.0204707 	 1.022250 
1.0204853 	 1.024790 
1.0204998 	 1.004250 
1.0205144 	 1.001410 
1.0205288 	 0.990062 
1.0205433 	 0.991462 
1.0205579 	 0.977241 
1.0205724 	 0.975941 
1.0205870 	 1.003170 
1.0206015 	 1.027900 
1.0206161 	 1.013010 
1.0206306 	 0.957137 
1.0206451 	 1.001560 
1.0206597 	 1.001080 
1.0206742 	 1.005580 
1.0206888 	 1.010360 
1.0207033 	 1.021270 
1.0207179 	 1.022730 
1.0207324 	 0.988218 
1.0207469 	 0.985035 
1.0207615 	 1.017900 
1.0207760 	 0.993252 
1.0207906 	 1.017310 
1.0208051 	 1.008540 
1.0208197 	 1.005810 
1.0208342 	 1.016570 
1.0208488 	 1.008850 
1.0208633 	 0.961618 
1.0208778 	 0.992502 
1.0208924 	 1.020270 
1.0209069 	 1.030320 
1.0209215 	 1.017380 
1.0209360 	 1.022180 
1.0209506 	 1.013660 
1.0209651 	 1.009980 
1.0209796 	 1.022790 
1.0209942 	 1.011410 
1.0210087 	 1.011860 
1.0210232 	 1.005530 
1.0210377 	 1.016230 
1.0210522 	 1.002950 
1.0210668 	 1.032180 
1.0210813 	 1.019750 
1.0210959 	 1.018610 
1.0211104 	 1.023420 
1.0211250 	 1.021390 
1.0211395 	 0.996607 
1.0211540 	 1.028580 
1.0211686 	 1.013030 
1.0211831 	 1.030280 
1.0211977 	 1.010430 
1.0212122 	 0.997857 
1.0212268 	 1.003980 
1.0212413 	 0.995527 
1.0212559 	 0.985394 
1.0212704 	 0.993989 
1.0212849 	 0.975819 
1.0212995 	 0.999241 
1.0213140 	 1.033310 
1.0213286 	 1.011980 
1.0213431 	 0.998420 
1.0213577 	 1.009460 
1.0213722 	 0.978359 
1.0213867 	 0.981613 
1.0214013 	 0.985747 
1.0214158 	 0.992582 
1.0214304 	 0.992259 
1.0214449 	 0.982143 
1.0214595 	 1.004010 
1.0214740 	 1.040550 
1.0214885 	 1.019160 
1.0215030 	 1.009420 
1.0215175 	 0.992553 
1.0215321 	 0.988693 
1.0215466 	 1.006580 
1.0215611 	 1.007910 
1.0215757 	 1.023910 
1.0215902 	 1.021490 
1.0216048 	 1.017320 
1.0216193 	 0.987249 
1.0216339 	 1.029690 
1.0216484 	 1.005290 
1.0216630 	 0.990440 
1.0216775 	 0.965198 
1.0216920 	 0.938985 
1.0217066 	 0.943178 
1.0217211 	 0.964800 
1.0217357 	 0.995945 
1.0217502 	 1.016710 
1.0217648 	 1.002170 
1.0217793 	 1.001760 
1.0217938 	 0.967603 
1.0218084 	 0.973320 
1.0218229 	 0.960760 
1.0218375 	 0.970351 
1.0218520 	 0.918875 
1.0218666 	 0.811713 
1.0218811 	 0.735451 
1.0218956 	 0.704407 
1.0219102 	 0.757300 
1.0219247 	 0.872066 
1.0219393 	 0.928205 
1.0219538 	 0.948080 
1.0219684 	 1.002110 
1.0219829 	 1.042470 
1.0219973 	 1.015480 
1.0220119 	 1.028280 
1.0220264 	 1.018410 
1.0220410 	 1.003610 
1.0220555 	 1.012250 
1.0220701 	 0.931535 
1.0220846 	 0.877229 
1.0220991 	 0.834221 
1.0221137 	 0.897640 
1.0221282 	 0.954198 
1.0221428 	 0.986882 
1.0221573 	 1.006000 
1.0221719 	 1.004210 
1.0221864 	 1.023690 
1.0222009 	 1.032010 
1.0222155 	 1.007900 
1.0222300 	 1.028510 
1.0222446 	 1.030330 
1.0222591 	 1.013480 
1.0222737 	 1.018450 
1.0222882 	 1.010310 
1.0223027 	 1.061550 
1.0223173 	 0.998739 
1.0223318 	 1.013820 
1.0223464 	 1.024460 
1.0223609 	 1.014230 
1.0223755 	 0.988383 
1.0223900 	 0.995769 
1.0224046 	 0.990784 
1.0224191 	 1.026150 
1.0224336 	 1.024270 
1.0224482 	 0.995198 
1.0224627 	 1.015670 
1.0224773 	 1.030260 
1.0224917 	 1.003960 
1.0225062 	 1.016040 
1.0225208 	 1.021630 
1.0225353 	 1.017990 
1.0225499 	 1.024690 
1.0225644 	 1.021390 
1.0225790 	 1.013030 
1.0225935 	 1.003140 
1.0226080 	 1.013680 
1.0226226 	 0.999540 
1.0226371 	 1.028680 
1.0226517 	 1.045050 
1.0226662 	 1.059430 
1.0226808 	 1.004010 
1.0226953 	 1.021220 
1.0227098 	 0.998781 
1.0227244 	 1.028430 
1.0227389 	 1.024680 
1.0227535 	 0.998973 
1.0227680 	 1.019530 
1.0227826 	 1.000150 
1.0227971 	 1.006540 
1.0228117 	 1.007520 
1.0228262 	 1.028470 
1.0228407 	 1.005430 
1.0228553 	 1.001210 
1.0228698 	 1.011160 
1.0228844 	 0.997323 
1.0228989 	 0.999242 
1.0229135 	 1.010300 
1.0229280 	 0.988901 
1.0229425 	 0.988000 
1.0229571 	 1.017410 
1.0229716 	 1.023510 
1.0229861 	 0.985552 
1.0230006 	 1.009480 
1.0230151 	 0.996030 
1.0230297 	 0.960591 
1.0230442 	 0.947643 
1.0230588 	 0.968834 
1.0230733 	 1.005750 
1.0230879 	 1.037230 
1.0231024 	 1.021890 
1.0231169 	 1.010290 
1.0231315 	 1.037560 
1.0231460 	 1.002060 
1.0231606 	 1.026830 
1.0231751 	 1.028090 
1.0231897 	 1.007440 
1.0232042 	 1.006060 
1.0232188 	 1.035490 
1.0232333 	 1.044640 
1.0232478 	 1.048610 
1.0232624 	 1.030150 
1.0232769 	 1.014280 
1.0232915 	 1.041970 
1.0233060 	 1.006430 
1.0233206 	 0.999172 
1.0233351 	 0.969656 
1.0233496 	 0.964977 
1.0233642 	 0.960696 
1.0233787 	 0.973513 
1.0233933 	 1.039570 
1.0234078 	 1.043440 
1.0234224 	 1.036710 
1.0234369 	 1.011420 
1.0234514 	 1.000290 
1.0234659 	 1.055800 
1.0234804 	 1.045430 
1.0234950 	 1.035880 
1.0235095 	 1.012770 
1.0235240 	 1.047390 


==> anc/HD219134/HD219134_76.dat <==
0.9958185 	 0.940190 
0.9958328 	 1.127620 
0.9958471 	 1.161240 
0.9958614 	 1.129340 
0.9958757 	 0.997173 
0.9958900 	 1.043410 
0.9959043 	 1.034110 
0.9959186 	 1.012790 
0.9959329 	 1.038980 
0.9959472 	 1.103940 
0.9959615 	 1.128720 
0.9959758 	 1.026150 
0.9959901 	 1.025900 
0.9960044 	 1.040530 
0.9960187 	 0.988975 
0.9960330 	 0.995479 
0.9960473 	 1.058150 
0.9960616 	 0.984147 
0.9960759 	 1.032470 
0.9960902 	 1.024850 
0.9961045 	 1.000340 
0.9961188 	 1.018010 
0.9961331 	 1.054950 
0.9961474 	 1.052480 
0.9961617 	 1.091770 
0.9961760 	 1.081930 
0.9961903 	 0.907427 
0.9962046 	 0.955940 
0.9962189 	 0.984036 
0.9962332 	 0.885032 
0.9962475 	 1.017360 
0.9962618 	 1.105690 
0.9962761 	 1.065220 
0.9962904 	 0.983908 
0.9963047 	 1.004090 
0.9963190 	 1.058410 
0.9963333 	 0.981229 
0.9963476 	 1.037660 
0.9963619 	 0.992009 
0.9963762 	 0.984434 
0.9963905 	 1.039040 
0.9964048 	 0.983085 
0.9964191 	 0.990513 
0.9964334 	 1.007930 
0.9964477 	 1.067920 
0.9964620 	 1.092190 
0.9964763 	 1.010480 
0.9964906 	 1.061900 
0.9965049 	 1.073040 
0.9965192 	 1.050360 
0.9965335 	 1.024280 
0.9965478 	 0.929925 
0.9965621 	 1.018740 
0.9965764 	 1.054790 
0.9965907 	 1.014280 
0.9966050 	 1.020130 
0.9966193 	 1.033960 
0.9966336 	 1.053560 
0.9966479 	 1.028070 
0.9966622 	 0.959267 
0.9966765 	 0.984457 
0.9966908 	 1.043780 
0.9967051 	 1.029220 
0.9967194 	 0.988789 
0.9967337 	 0.925243 
0.9967480 	 1.004810 
0.9967623 	 1.048210 
0.9967766 	 1.028720 
0.9967909 	 1.119910 
0.9968052 	 1.088530 
0.9968195 	 1.073990 
0.9968338 	 1.039640 
0.9968481 	 1.080750 
0.9968624 	 1.039460 
0.9968767 	 1.132210 
0.9968910 	 1.013220 
0.9969053 	 1.105460 
0.9969196 	 1.027470 
0.9969339 	 1.008520 
0.9969482 	 1.049260 
0.9969625 	 1.039320 
0.9969768 	 1.032350 
0.9969911 	 1.007020 
0.9970054 	 1.002910 
0.9970197 	 0.993696 
0.9970340 	 1.068250 
0.9970483 	 0.986019 
0.9970626 	 1.042350 
0.9970769 	 1.007710 
0.9970912 	 1.031000 
0.9971055 	 1.081460 
0.9971198 	 1.070480 
0.9971341 	 1.016310 
0.9971484 	 0.972260 
0.9971627 	 0.962427 
0.9971770 	 1.004740 
0.9971913 	 1.029510 
0.9972056 	 0.998406 
0.9972199 	 1.031300 
0.9972342 	 1.050540 
0.9972485 	 0.992479 
0.9972628 	 1.006500 
0.9972771 	 0.967873 
0.9972914 	 0.976119 
0.9973057 	 1.061430 
0.9973200 	 1.020360 
0.9973343 	 0.967138 
0.9973486 	 1.064170 
0.9973629 	 1.054030 
0.9973772 	 1.048710 
0.9973915 	 0.992210 
0.9974058 	 0.970455 
0.9974201 	 0.965664 
0.9974344 	 1.054500 
0.9974487 	 1.050950 
0.9974630 	 1.001090 
0.9974773 	 0.998888 
0.9974916 	 1.008320 
0.9975059 	 1.010520 
0.9975202 	 1.023770 
0.9975345 	 1.009540 
0.9975488 	 1.010930 
0.9975631 	 1.076290 
0.9975774 	 1.114600 
0.9975917 	 1.054150 
0.9976060 	 1.018630 
0.9976203 	 1.014870 
0.9976346 	 0.963819 
0.9976489 	 0.991744 
0.9976632 	 1.005180 
0.9976775 	 0.997988 
0.9976918 	 0.956988 
0.9977061 	 0.969832 
0.9977204 	 0.939366 
0.9977347 	 1.001340 
0.9977490 	 1.040140 
0.9977633 	 1.020980 
0.9977776 	 1.035190 
0.9977919 	 0.987956 
0.9978062 	 1.015680 
0.9978205 	 0.989997 
0.9978348 	 0.967043 
0.9978491 	 0.995920 
0.9978634 	 1.013870 
0.9978777 	 1.046020 
0.9978920 	 0.928557 
0.9979063 	 0.955004 
0.9979206 	 1.019330 
0.9979349 	 1.031060 
0.9979492 	 0.996509 
0.9979635 	 1.021020 
0.9979778 	 1.010320 
0.9979921 	 1.020060 
0.9980064 	 1.013970 
0.9980207 	 1.021570 
0.9980350 	 0.972543 
0.9980493 	 1.023310 
0.9980636 	 0.986730 
0.9980779 	 1.017400 
0.9980922 	 1.018920 
0.9981065 	 0.992443 
0.9981208 	 0.987355 
0.9981351 	 1.044310 
0.9981494 	 1.052180 
0.9981637 	 1.090680 
0.9981780 	 1.043430 
0.9981923 	 0.974413 
0.9982066 	 1.016500 
0.9982209 	 1.059630 
0.9982352 	 1.051240 
0.9982495 	 1.046700 
0.9982638 	 0.995369 
0.9982781 	 0.972982 
0.9982924 	 0.991203 
0.9983067 	 1.030280 
0.9983210 	 1.040840 
0.9983353 	 1.026410 
0.9983496 	 1.018610 
0.9983639 	 1.000710 
0.9983782 	 1.002420 
0.9983925 	 1.039660 
0.9984068 	 1.040240 
0.9984211 	 0.989013 
0.9984354 	 0.983836 
0.9984497 	 1.017190 
0.9984640 	 1.018680 
0.9984783 	 1.006380 
0.9984926 	 1.017800 
0.9985069 	 1.011910 
0.9985212 	 1.017450 
0.9985355 	 0.997844 
0.9985498 	 1.048740 
0.9985641 	 1.019790 
0.9985784 	 0.920270 
0.9985927 	 0.935745 
0.9986070 	 1.011970 
0.9986213 	 0.977433 
0.9986356 	 0.976024 
0.9986499 	 0.991992 
0.9986642 	 0.990161 
0.9986785 	 1.027230 
0.9986928 	 1.031470 
0.9987071 	 1.018650 
0.9987214 	 1.021360 
0.9987357 	 1.062040 
0.9987500 	 1.058160 
0.9987643 	 1.017130 
0.9987786 	 1.025480 
0.9987929 	 0.991911 
0.9988072 	 1.066090 
0.9988215 	 1.050020 
0.9988358 	 1.017790 
0.9988501 	 1.017020 
0.9988644 	 0.929530 
0.9988787 	 0.935627 
0.9988930 	 0.931620 
0.9989073 	 0.955779 
0.9989216 	 0.965530 
0.9989359 	 1.016280 
0.9989502 	 1.033990 
0.9989645 	 0.992303 
0.9989788 	 0.996471 
0.9989931 	 0.986944 
0.9990074 	 1.042370 
0.9990217 	 1.003120 
0.9990360 	 1.029400 
0.9990503 	 1.001080 
0.9990646 	 1.029030 
0.9990789 	 1.022290 
0.9990932 	 1.009890 
0.9991075 	 1.010570 
0.9991218 	 1.053890 
0.9991361 	 1.028610 
0.9991504 	 1.012830 
0.9991647 	 0.990624 
0.9991790 	 1.035960 
0.9991933 	 1.005800 
0.9992076 	 1.010410 
0.9992219 	 0.995478 
0.9992362 	 0.946042 
0.9992505 	 0.943154 
0.9992648 	 1.002960 
0.9992791 	 1.037430 
0.9992934 	 1.022710 
0.9993077 	 1.057940 
0.9993220 	 1.034380 
0.9993363 	 1.012610 
0.9993506 	 0.999757 
0.9993649 	 0.987756 
0.9993792 	 0.986998 
0.9993935 	 0.992423 
0.9994078 	 0.999964 
0.9994221 	 0.991907 
0.9994364 	 1.022760 
0.9994507 	 1.017110 
0.9994650 	 1.024370 
0.9994793 	 1.064230 
0.9994936 	 0.978674 
0.9995079 	 0.983713 
0.9995222 	 0.983230 
0.9995365 	 0.967860 
0.9995508 	 0.926165 
0.9995651 	 0.949769 
0.9995794 	 0.932966 
0.9995937 	 0.971067 
0.9996080 	 0.956191 
0.9996223 	 0.968576 
0.9996366 	 1.002400 
0.9996509 	 1.000950 
0.9996652 	 0.994423 
0.9996795 	 1.017150 
0.9996938 	 1.014770 
0.9997081 	 0.977949 
0.9997224 	 0.974155 
0.9997367 	 0.961621 
0.9997510 	 0.918538 
0.9997653 	 0.964273 
0.9997796 	 0.985186 
0.9997939 	 1.048630 
0.9998082 	 1.040800 
0.9998225 	 1.007010 
0.9998368 	 1.006960 
0.9998511 	 0.989194 
0.9998654 	 1.075240 
0.9998797 	 1.016300 
0.9998940 	 0.999772 
0.9999083 	 1.028880 
0.9999226 	 0.983369 
0.9999369 	 1.002390 
0.9999512 	 1.043350 
0.9999655 	 1.004190 
0.9999798 	 0.996770 
0.9999941 	 0.977815 
1.0000083 	 0.967719 
1.0000226 	 0.917365 
1.0000370 	 0.894384 
1.0000513 	 0.907489 
1.0000656 	 0.983343 
1.0000799 	 1.024680 
1.0000942 	 1.020370 
1.0001085 	 0.997167 
1.0001228 	 1.058050 
1.0001371 	 1.040810 
1.0001514 	 1.022880 
1.0001657 	 1.019180 
1.0001800 	 1.006640 
1.0001943 	 1.030880 
1.0002086 	 1.027730 
1.0002229 	 1.004120 
1.0002372 	 1.035820 
1.0002515 	 1.021950 
1.0002658 	 1.027090 
1.0002801 	 1.050370 
1.0002944 	 1.002590 
1.0003088 	 0.995683 
1.0003229 	 0.997343 
1.0003372 	 0.974572 
1.0003515 	 0.950739 
1.0003659 	 0.956707 
1.0003802 	 0.987750 
1.0003945 	 1.008160 
1.0004088 	 0.959632 
1.0004231 	 1.011340 
1.0004374 	 1.019810 
1.0004517 	 1.017880 
1.0004660 	 0.998731 
1.0004803 	 0.946442 
1.0004946 	 0.953441 
1.0005089 	 0.955435 
1.0005232 	 0.984455 
1.0005375 	 0.936300 
1.0005518 	 0.951177 
1.0005661 	 0.955870 
1.0005804 	 0.953141 
1.0005947 	 1.028650 
1.0006090 	 1.003830 
1.0006233 	 0.997287 
1.0006377 	 1.018000 
1.0006518 	 1.005430 
1.0006661 	 1.000000 
1.0006804 	 1.010180 
1.0006948 	 1.028510 
1.0007091 	 1.019740 
1.0007234 	 0.994426 
1.0007377 	 1.023690 
1.0007520 	 1.025460 
1.0007663 	 0.981001 
1.0007806 	 1.024950 
1.0007949 	 0.990512 
1.0008092 	 1.020440 
1.0008235 	 1.041040 
1.0008378 	 1.005910 
1.0008521 	 0.998003 
1.0008664 	 1.034690 
1.0008807 	 1.020140 
1.0008950 	 1.014210 
1.0009093 	 1.012760 
1.0009236 	 0.984680 
1.0009379 	 1.001760 
1.0009522 	 0.982556 
1.0009665 	 1.017140 
1.0009807 	 0.995648 
1.0009950 	 1.010520 
1.0010093 	 1.023750 
1.0010237 	 1.030540 
1.0010380 	 1.017020 
1.0010523 	 1.007270 
1.0010666 	 1.007510 
1.0010809 	 0.977329 
1.0010952 	 0.976317 
1.0011095 	 0.992583 
1.0011238 	 1.003130 
1.0011381 	 0.991345 
1.0011524 	 0.979824 
1.0011667 	 0.967574 
1.0011810 	 0.982272 
1.0011953 	 0.986482 
1.0012096 	 0.977843 
1.0012239 	 0.970303 
1.0012382 	 0.995361 
1.0012525 	 0.996599 
1.0012668 	 0.967555 
1.0012811 	 0.982256 
1.0012954 	 1.020720 
1.0013098 	 0.999185 
1.0013239 	 1.028880 
1.0013382 	 1.026230 
1.0013525 	 1.004190 
1.0013669 	 0.987517 
1.0013812 	 0.956332 
1.0013955 	 0.939849 
1.0014098 	 0.903164 
1.0014241 	 0.925464 
1.0014384 	 0.960984 
1.0014527 	 0.988382 
1.0014670 	 0.999778 
1.0014813 	 1.025410 
1.0014956 	 1.008000 
1.0015099 	 1.033380 
1.0015242 	 1.006790 
1.0015385 	 1.011550 
1.0015528 	 0.987190 
1.0015671 	 0.997115 
1.0015814 	 1.016420 
1.0015957 	 0.982720 
1.0016100 	 0.996261 
1.0016243 	 1.003930 
1.0016387 	 1.003440 
1.0016528 	 1.002740 
1.0016671 	 1.007510 
1.0016814 	 1.030190 
1.0016958 	 0.990978 
1.0017101 	 0.993834 
1.0017244 	 1.003940 
1.0017387 	 1.022280 
1.0017530 	 1.003890 
1.0017673 	 0.995252 
1.0017816 	 1.000990 
1.0017959 	 0.996047 
1.0018102 	 0.992149 
1.0018245 	 0.963627 
1.0018388 	 0.995018 
1.0018531 	 1.023640 
1.0018674 	 1.003060 
1.0018817 	 1.007770 
1.0018960 	 1.027530 
1.0019103 	 1.002360 
1.0019246 	 0.995061 
1.0019389 	 0.970386 
1.0019532 	 1.016610 
1.0019675 	 0.976798 
1.0019817 	 0.963803 
1.0019960 	 1.006000 
1.0020103 	 0.996181 
1.0020247 	 0.994504 
1.0020390 	 1.015810 
1.0020533 	 0.993776 
1.0020676 	 0.999617 
1.0020819 	 1.004790 
1.0020962 	 1.004390 
1.0021105 	 0.986001 
1.0021248 	 0.997440 
1.0021391 	 0.994861 
1.0021534 	 0.998051 
1.0021677 	 0.973105 
1.0021820 	 0.983394 
1.0021963 	 0.973842 
1.0022106 	 0.987525 
1.0022249 	 0.996311 
1.0022392 	 0.945183 
1.0022535 	 0.994895 
1.0022678 	 1.016980 
1.0022821 	 0.988815 
1.0022964 	 0.961790 
1.0023108 	 0.914128 
1.0023249 	 0.964333 
1.0023392 	 0.976878 
1.0023535 	 0.986385 
1.0023679 	 0.969906 
1.0023822 	 0.987561 
1.0023965 	 1.011210 
1.0024108 	 0.979860 
1.0024251 	 0.960103 
1.0024394 	 0.962852 
1.0024537 	 0.954024 
1.0024680 	 0.944847 
1.0024823 	 1.001610 
1.0024966 	 0.963525 
1.0025109 	 0.981913 
1.0025252 	 0.974706 
1.0025395 	 0.998770 
1.0025538 	 0.982099 
1.0025681 	 0.958785 
1.0025824 	 0.968958 
1.0025967 	 0.989529 
1.0026110 	 1.002530 
1.0026253 	 1.000900 
1.0026397 	 1.009360 
1.0026538 	 1.020020 
1.0026681 	 1.000620 
1.0026824 	 1.003060 
1.0026968 	 1.029050 
1.0027111 	 1.027040 
1.0027254 	 1.030990 
1.0027397 	 1.009170 
1.0027540 	 1.010530 
1.0027683 	 1.012270 
1.0027826 	 0.978168 
1.0027969 	 0.989899 
1.0028112 	 0.984549 
1.0028255 	 0.988091 
1.0028398 	 0.980214 
1.0028541 	 0.973194 
1.0028684 	 0.990174 
1.0028827 	 1.022750 
1.0028970 	 1.000760 
1.0029113 	 0.965917 
1.0029256 	 1.010000 
1.0029399 	 0.995880 
1.0029542 	 0.984705 
1.0029685 	 0.991786 
1.0029827 	 0.982870 
1.0029970 	 0.983006 
1.0030113 	 0.987477 
1.0030257 	 0.986152 
1.0030400 	 0.979343 
1.0030543 	 0.980847 
1.0030686 	 0.942204 
1.0030829 	 0.934523 
1.0030972 	 0.953465 
1.0031115 	 0.959678 
1.0031258 	 0.975610 
1.0031401 	 0.978025 
1.0031544 	 0.989838 
1.0031687 	 0.965781 
1.0031830 	 0.965747 
1.0031973 	 0.968770 
1.0032116 	 0.983082 
1.0032259 	 0.987108 
1.0032402 	 0.989545 
1.0032545 	 0.994109 
1.0032688 	 0.994540 
1.0032831 	 0.997063 
1.0032974 	 0.993908 
1.0033116 	 0.984732 
1.0033259 	 0.993267 
1.0033402 	 0.991196 
1.0033545 	 1.007310 
1.0033689 	 1.012870 
1.0033832 	 0.989768 
1.0033975 	 0.985544 
1.0034118 	 0.963374 
1.0034261 	 0.953789 
1.0034404 	 0.970988 
1.0034547 	 0.954032 
1.0034690 	 0.965851 
1.0034833 	 0.965841 
1.0034976 	 0.952218 
1.0035119 	 0.962721 
1.0035262 	 0.934197 
1.0035405 	 0.970021 
1.0035548 	 0.977041 
1.0035691 	 0.984380 
1.0035834 	 1.005420 
1.0035977 	 1.007040 
1.0036120 	 1.012990 
1.0036263 	 1.034250 
1.0036407 	 0.997080 
1.0036548 	 0.996888 
1.0036691 	 0.939200 
1.0036834 	 0.904839 
1.0036978 	 0.930490 
1.0037121 	 0.955651 
1.0037264 	 0.950799 
1.0037407 	 0.974729 
1.0037550 	 0.993216 
1.0037693 	 1.003070 
1.0037836 	 0.976814 
1.0037979 	 0.979104 
1.0038122 	 0.961776 
1.0038265 	 0.978468 
1.0038408 	 0.983446 
1.0038551 	 0.988374 
1.0038694 	 0.968369 
1.0038837 	 0.947346 
1.0038980 	 0.881621 
1.0039123 	 0.885372 
1.0039266 	 0.921460 
1.0039409 	 0.955732 
1.0039552 	 0.972965 
1.0039696 	 0.979389 
1.0039837 	 0.972699 
1.0039980 	 0.976758 
1.0040123 	 0.995420 
1.0040267 	 1.002350 
1.0040410 	 0.991000 
1.0040553 	 0.993284 
1.0040696 	 0.972633 
1.0040839 	 0.987571 
1.0040982 	 0.983100 
1.0041125 	 1.000550 
1.0041268 	 0.969208 
1.0041411 	 0.998251 
1.0041554 	 0.982912 
1.0041697 	 0.973207 
1.0041840 	 0.943132 
1.0041983 	 0.969361 
1.0042126 	 0.968894 
1.0042269 	 0.986762 
1.0042412 	 0.963355 
1.0042555 	 0.982592 
1.0042698 	 1.003910 
1.0042841 	 1.000000 
1.0042984 	 0.990630 
1.0043126 	 0.981555 
1.0043269 	 0.969545 
1.0043412 	 0.995612 
1.0043555 	 0.990675 
1.0043699 	 0.966068 
1.0043842 	 0.946913 
1.0043985 	 0.970685 
1.0044128 	 0.958127 
1.0044271 	 0.978229 
1.0044414 	 0.990027 
1.0044557 	 0.981308 
1.0044700 	 0.998644 
1.0044843 	 0.992459 
1.0044986 	 0.989848 
1.0045129 	 0.999786 
1.0045272 	 0.986492 
1.0045415 	 0.994328 
1.0045558 	 0.988266 
1.0045701 	 1.007720 
1.0045844 	 0.992132 
1.0045987 	 0.995528 
1.0046130 	 0.976845 
1.0046273 	 0.965067 
1.0046417 	 0.951576 
1.0046558 	 0.989069 
1.0046701 	 0.981789 
1.0046844 	 0.989798 
1.0046988 	 1.000230 
1.0047131 	 0.973559 
1.0047274 	 0.966045 
1.0047417 	 0.975848 
1.0047560 	 0.959322 
1.0047703 	 0.973673 
1.0047846 	 0.992427 
1.0047989 	 0.991414 
1.0048132 	 0.990319 
1.0048275 	 0.984772 
1.0048418 	 0.991505 
1.0048561 	 0.981428 
1.0048704 	 0.979820 
1.0048847 	 0.981985 
1.0048990 	 0.989871 
1.0049133 	 0.990401 
1.0049276 	 0.981514 
1.0049419 	 0.987764 
1.0049562 	 1.009380 
1.0049706 	 0.983325 
1.0049847 	 0.972032 
1.0049990 	 0.987035 
1.0050133 	 0.977301 
1.0050277 	 0.990975 
1.0050420 	 0.980443 
1.0050563 	 0.955475 
1.0050706 	 0.963217 
1.0050849 	 0.927219 
1.0050992 	 0.883797 
1.0051135 	 0.835956 
1.0051278 	 0.861393 
1.0051421 	 0.891522 
1.0051564 	 0.956142 
1.0051707 	 0.949117 
1.0051850 	 0.972906 
1.0051993 	 0.983665 
1.0052136 	 0.977533 
1.0052279 	 0.960810 
1.0052422 	 0.959283 
1.0052565 	 0.962709 
1.0052708 	 0.977990 
1.0052851 	 0.954737 
1.0052994 	 0.963534 
1.0053136 	 0.959211 
1.0053279 	 0.993517 
1.0053422 	 0.956251 
1.0053566 	 0.977145 
1.0053709 	 0.954111 
1.0053852 	 0.963341 
1.0053995 	 1.000580 
1.0054138 	 0.979144 
1.0054281 	 1.002550 
1.0054424 	 1.010650 
1.0054567 	 0.996541 
1.0054710 	 0.998466 
1.0054853 	 1.016580 
1.0054996 	 1.008930 
1.0055139 	 1.008510 
1.0055282 	 0.999210 
1.0055425 	 1.000890 
1.0055568 	 0.991894 
1.0055711 	 0.991219 
1.0055854 	 0.979975 
1.0055997 	 0.978669 
1.0056140 	 0.974603 
1.0056283 	 0.966975 
1.0056427 	 0.974926 
1.0056568 	 0.963533 
1.0056711 	 0.973228 
1.0056854 	 0.987531 
1.0056998 	 0.990299 
1.0057141 	 0.991520 
1.0057284 	 0.972604 
1.0057427 	 0.964491 
1.0057570 	 0.938956 
1.0057713 	 0.935960 
1.0057856 	 0.987840 
1.0057999 	 0.987870 
1.0058142 	 1.002450 
1.0058285 	 0.969529 
1.0058428 	 0.970829 
1.0058571 	 0.961749 
1.0058714 	 0.950988 
1.0058857 	 0.992967 
1.0059000 	 1.026680 
1.0059143 	 1.011920 
1.0059286 	 1.002430 
1.0059429 	 1.010130 
1.0059572 	 0.965558 
1.0059716 	 0.942905 
1.0059857 	 0.901407 
1.0060000 	 0.844838 
1.0060143 	 0.852016 
1.0060287 	 0.913300 
1.0060430 	 0.950760 
1.0060573 	 0.933398 
1.0060716 	 0.961444 
1.0060859 	 0.991595 
1.0061002 	 0.993761 
1.0061145 	 1.011940 
1.0061288 	 0.989879 
1.0061431 	 1.033500 
1.0061574 	 1.011710 
1.0061717 	 1.026860 
1.0061860 	 1.027860 
1.0062003 	 0.984428 
1.0062146 	 0.948450 
1.0062289 	 0.922430 
1.0062432 	 0.937580 
1.0062575 	 0.956002 
1.0062718 	 1.010050 
1.0062861 	 1.024440 
1.0063004 	 1.026820 
1.0063146 	 1.003070 
1.0063289 	 1.001410 
1.0063432 	 0.998213 
1.0063576 	 0.997719 
1.0063719 	 1.000500 
1.0063862 	 0.981808 
1.0064005 	 1.003310 
1.0064148 	 1.022280 
1.0064291 	 0.989390 
1.0064434 	 0.991332 
1.0064577 	 1.011340 
1.0064720 	 1.008580 
1.0064863 	 0.991799 
1.0065006 	 0.994424 
1.0065149 	 0.982304 
1.0065292 	 0.975051 
1.0065435 	 0.966036 
1.0065578 	 0.960113 
1.0065721 	 0.962214 
1.0065864 	 0.954204 
1.0066007 	 0.953627 
1.0066150 	 0.990704 
1.0066293 	 0.985010 
1.0066435 	 0.985826 
1.0066578 	 0.979259 
1.0066721 	 0.976488 
1.0066864 	 0.980030 
1.0067008 	 0.916395 
1.0067151 	 0.865176 
1.0067294 	 0.788465 
1.0067437 	 0.771936 
1.0067580 	 0.824857 
1.0067723 	 0.912396 
1.0067866 	 0.966338 
1.0068009 	 0.997092 
1.0068152 	 1.013510 
1.0068295 	 0.995137 
1.0068438 	 0.994659 
1.0068581 	 1.005390 
1.0068724 	 0.988784 
1.0068867 	 0.993567 
1.0069010 	 1.013440 
1.0069153 	 0.987139 
1.0069296 	 0.972176 
1.0069439 	 0.981093 
1.0069582 	 1.024440 
1.0069726 	 1.031990 
1.0069867 	 1.032910 
1.0070010 	 1.060180 
1.0070153 	 1.017850 
1.0070297 	 0.996731 
1.0070440 	 0.992235 
1.0070583 	 0.976055 
1.0070726 	 0.961892 
1.0070869 	 0.985208 
1.0071012 	 0.964218 
1.0071155 	 0.999649 
1.0071298 	 1.013790 
1.0071441 	 1.001430 
1.0071584 	 0.974879 
1.0071727 	 0.986877 
1.0071870 	 1.026810 
1.0072013 	 1.021330 
1.0072156 	 1.021510 
1.0072299 	 1.010850 
1.0072442 	 1.023050 
1.0072585 	 1.043680 
1.0072728 	 1.040030 
1.0072871 	 1.010490 
1.0073014 	 1.003360 
1.0073156 	 1.010420 
1.0073299 	 1.006250 
1.0073442 	 0.991807 
1.0073586 	 1.002710 
1.0073729 	 1.005490 
1.0073872 	 0.984975 
1.0074015 	 0.962002 
1.0074158 	 0.953729 
1.0074301 	 0.990398 
1.0074444 	 1.027970 
1.0074587 	 1.032550 
1.0074730 	 1.024310 
1.0074873 	 1.001380 
1.0075016 	 1.004520 
1.0075159 	 0.995673 
1.0075302 	 1.012500 
1.0075445 	 1.012400 
1.0075588 	 1.037580 
1.0075731 	 1.058770 
1.0075874 	 1.078470 
1.0076017 	 1.033210 
1.0076160 	 1.012240 
1.0076303 	 0.991873 
1.0076445 	 0.988157 
1.0076588 	 0.988438 
1.0076731 	 1.021390 
1.0076874 	 1.012570 
1.0077018 	 1.064790 
1.0077161 	 1.046720 
1.0077304 	 1.022460 
1.0077447 	 1.028460 
1.0077590 	 1.013190 
1.0077733 	 0.975617 
1.0077876 	 1.025570 
1.0078019 	 1.035080 
1.0078162 	 1.021780 
1.0078305 	 1.012490 
1.0078448 	 1.025920 
1.0078591 	 1.021000 
1.0078734 	 0.984181 
1.0078877 	 0.978505 
1.0079020 	 1.014160 
1.0079163 	 0.992104 
1.0079306 	 0.979310 
1.0079449 	 0.975059 
1.0079592 	 0.967309 
1.0079736 	 1.027800 
1.0079877 	 1.044610 
1.0080020 	 1.023700 
1.0080163 	 1.013570 
1.0080307 	 1.048690 
1.0080450 	 1.011280 
1.0080593 	 1.008070 
1.0080736 	 1.011120 
1.0080879 	 1.012990 
1.0081022 	 1.010770 
1.0081165 	 0.993749 
1.0081308 	 0.976827 
1.0081451 	 0.987039 
1.0081594 	 1.000680 
1.0081737 	 1.029060 
1.0081880 	 1.029910 
1.0082023 	 1.019490 
1.0082166 	 0.991543 
1.0082309 	 1.001110 
1.0082452 	 1.011180 
1.0082595 	 0.991616 
1.0082738 	 0.958722 
1.0082881 	 0.983495 
1.0083025 	 1.012560 
1.0083166 	 1.015970 
1.0083309 	 1.001980 
1.0083452 	 0.993621 
1.0083596 	 0.966167 
1.0083739 	 0.975454 
1.0083882 	 0.990456 
1.0084025 	 1.008150 
1.0084168 	 1.038570 
1.0084311 	 1.043200 
1.0084454 	 1.005400 
1.0084597 	 1.046460 
1.0084740 	 1.035630 
1.0084883 	 1.017450 
1.0085026 	 1.016840 
1.0085169 	 1.007190 
1.0085312 	 1.011700 
1.0085455 	 1.002750 
1.0085598 	 1.000120 
1.0085741 	 1.026560 
1.0085884 	 1.023700 
1.0086027 	 1.034630 
1.0086170 	 1.016190 
1.0086313 	 1.037900 
1.0086455 	 1.009640 
1.0086598 	 1.025140 
1.0086741 	 0.984099 
1.0086884 	 0.979561 
1.0087028 	 0.994385 
1.0087171 	 1.004310 
1.0087314 	 1.007500 
1.0087457 	 0.995102 
1.0087600 	 0.980754 
1.0087743 	 0.966736 
1.0087886 	 1.002290 
1.0088029 	 1.005930 
1.0088172 	 1.010420 
1.0088315 	 1.015610 
1.0088458 	 1.001090 
1.0088601 	 0.984658 
1.0088744 	 0.971543 
1.0088887 	 1.004840 
1.0089030 	 1.013100 
1.0089173 	 0.992920 
1.0089316 	 1.020780 
1.0089459 	 1.035660 
1.0089602 	 1.008200 
1.0089746 	 0.998386 
1.0089887 	 0.989363 
1.0090030 	 0.996363 
1.0090173 	 1.007150 
1.0090317 	 1.031520 
1.0090460 	 1.010200 
1.0090603 	 1.025990 
1.0090746 	 1.003890 
1.0090889 	 1.013380 
1.0091032 	 1.034200 
1.0091175 	 1.045340 
1.0091318 	 1.036040 
1.0091461 	 1.020480 
1.0091604 	 0.998008 
1.0091747 	 1.021420 
1.0091890 	 1.030310 
1.0092033 	 1.007210 
1.0092176 	 1.004610 
1.0092319 	 0.996912 
1.0092462 	 1.024490 
1.0092605 	 1.019320 
1.0092748 	 1.029710 
1.0092891 	 1.022880 
1.0093035 	 1.011910 
1.0093176 	 1.057930 
1.0093319 	 1.060740 
1.0093462 	 1.055290 
1.0093606 	 1.068740 
1.0093749 	 1.028310 
1.0093892 	 1.010740 
1.0094035 	 0.983610 
1.0094178 	 0.991199 
1.0094321 	 1.039120 
1.0094464 	 1.062880 
1.0094607 	 1.048900 
1.0094750 	 0.999978 
1.0094893 	 1.034440 
1.0095036 	 1.042300 
1.0095179 	 1.028970 
1.0095322 	 1.013430 
1.0095465 	 1.032040 
1.0095608 	 1.035090 
1.0095751 	 1.025030 
1.0095894 	 1.021290 
1.0096037 	 1.041300 
1.0096180 	 1.041560 
1.0096323 	 1.068470 
1.0096465 	 1.043040 
1.0096608 	 1.045770 
1.0096751 	 1.002810 
1.0096895 	 1.004340 
1.0097038 	 1.022180 
1.0097181 	 1.038190 
1.0097324 	 1.048250 
1.0097467 	 1.044080 
1.0097610 	 1.034280 
1.0097753 	 1.061300 
1.0097896 	 1.058210 
1.0098039 	 1.049390 
1.0098182 	 1.009890 
1.0098325 	 1.046390 
1.0098468 	 1.066660 
1.0098611 	 1.073090 
1.0098754 	 1.049510 
1.0098897 	 1.017260 
1.0099040 	 0.997649 
1.0099183 	 0.973062 
1.0099326 	 0.987290 
1.0099469 	 0.998637 
1.0099612 	 1.027140 
1.0099754 	 1.064830 
1.0099897 	 1.050170 
1.0100040 	 1.060200 
1.0100183 	 1.087100 
1.0100327 	 1.077510 
1.0100470 	 1.028810 
1.0100613 	 1.019870 
1.0100756 	 1.053360 
1.0100899 	 1.055000 
1.0101042 	 1.058910 


==> anc/HD219134/HD219134_77.dat <==
0.9829582 	 1.064480 
0.9829723 	 1.150510 
0.9829864 	 1.150550 
0.9830006 	 1.003590 
0.9830147 	 0.991520 
0.9830288 	 1.039620 
0.9830430 	 1.011110 
0.9830571 	 0.851336 
0.9830712 	 1.038670 
0.9830853 	 1.133810 
0.9830995 	 1.056250 
0.9831136 	 1.117390 
0.9831277 	 1.062910 
0.9831418 	 1.090510 
0.9831560 	 1.052200 
0.9831701 	 0.981457 
0.9831843 	 0.958678 
0.9831984 	 1.020490 
0.9832125 	 1.002820 
0.9832267 	 0.962932 
0.9832408 	 1.003480 
0.9832549 	 1.052740 
0.9832690 	 1.099750 
0.9832832 	 1.069900 
0.9832973 	 1.090250 
0.9833114 	 1.040820 
0.9833255 	 1.106530 
0.9833397 	 1.042380 
0.9833538 	 0.970958 
0.9833679 	 1.042500 
0.9833821 	 1.069760 
0.9833962 	 0.955751 
0.9834104 	 0.937368 
0.9834245 	 0.935192 
0.9834386 	 1.019330 
0.9834527 	 0.975594 
0.9834669 	 0.956154 
0.9834810 	 1.034090 
0.9834951 	 1.069200 
0.9835092 	 1.000570 
0.9835234 	 0.945159 
0.9835375 	 0.960348 
0.9835516 	 0.900415 
0.9835658 	 0.886833 
0.9835799 	 0.910847 
0.9835940 	 0.981163 
0.9836081 	 0.998413 
0.9836223 	 0.970651 
0.9836364 	 0.886990 
0.9836506 	 0.941174 
0.9836647 	 0.981503 
0.9836788 	 1.049460 
0.9836929 	 0.994788 
0.9837071 	 1.081500 
0.9837212 	 1.047330 
0.9837353 	 0.970857 
0.9837495 	 1.011030 
0.9837636 	 1.051030 
0.9837777 	 1.065300 
0.9837918 	 0.982194 
0.9838060 	 1.003120 
0.9838201 	 1.089690 
0.9838342 	 1.070470 
0.9838483 	 1.052850 
0.9838625 	 0.992279 
0.9838767 	 1.060900 
0.9838908 	 1.087240 
0.9839049 	 1.008600 
0.9839190 	 1.067400 
0.9839332 	 1.095790 
0.9839473 	 1.061010 
0.9839614 	 0.996352 
0.9839755 	 1.021360 
0.9839897 	 1.079120 
0.9840038 	 0.961361 
0.9840179 	 1.017480 
0.9840320 	 1.034020 
0.9840462 	 1.055840 
0.9840603 	 1.066610 
0.9840744 	 0.998213 
0.9840885 	 1.063980 
0.9841027 	 1.052420 
0.9841169 	 0.974565 
0.9841310 	 1.001430 
0.9841451 	 0.984438 
0.9841592 	 0.969154 
0.9841734 	 1.043130 
0.9841875 	 1.088390 
0.9842016 	 1.005180 
0.9842157 	 1.000720 
0.9842299 	 1.079350 
0.9842440 	 1.102980 
0.9842581 	 1.057260 
0.9842722 	 1.002430 
0.9842864 	 1.032320 
0.9843005 	 1.016840 
0.9843146 	 1.035910 
0.9843288 	 0.978604 
0.9843429 	 0.953953 
0.9843571 	 1.019180 
0.9843712 	 1.005490 
0.9843853 	 0.971523 
0.9843994 	 1.012870 
0.9844136 	 1.013740 
0.9844277 	 0.986771 
0.9844418 	 1.022600 
0.9844559 	 1.046110 
0.9844701 	 1.095400 
0.9844842 	 1.049940 
0.9844983 	 1.019190 
0.9845124 	 1.009400 
0.9845266 	 1.016410 
0.9845407 	 1.088560 
0.9845549 	 1.011260 
0.9845690 	 0.978909 
0.9845831 	 1.008870 
0.9845973 	 1.015410 
0.9846114 	 0.990513 
0.9846255 	 0.961987 
0.9846396 	 0.953313 
0.9846538 	 1.004450 
0.9846679 	 1.070810 
0.9846820 	 1.076510 
0.9846961 	 1.041060 
0.9847103 	 1.039300 
0.9847244 	 1.070470 
0.9847385 	 1.036640 
0.9847527 	 0.997812 
0.9847668 	 1.056320 
0.9847810 	 1.078930 
0.9847951 	 0.988439 
0.9848092 	 0.999313 
0.9848233 	 1.023260 
0.9848375 	 1.064800 
0.9848516 	 0.996911 
0.9848657 	 1.007570 
0.9848799 	 1.048560 
0.9848940 	 1.010120 
0.9849081 	 1.070560 
0.9849222 	 1.029130 
0.9849364 	 1.000170 
0.9849505 	 1.011280 
0.9849646 	 1.045060 
0.9849787 	 1.073060 
0.9849929 	 1.006510 
0.9850070 	 0.999645 
0.9850212 	 1.001640 
0.9850353 	 0.945383 
0.9850494 	 1.040160 
0.9850636 	 1.045690 
0.9850777 	 1.023160 
0.9850918 	 1.045680 
0.9851059 	 1.020920 
0.9851201 	 1.046020 
0.9851342 	 1.009860 
0.9851483 	 1.023500 
0.9851624 	 1.039610 
0.9851766 	 1.015130 
0.9851907 	 0.999581 
0.9852048 	 1.006600 
0.9852189 	 0.977817 
0.9852331 	 1.033570 
0.9852473 	 1.002260 
0.9852614 	 0.943537 
0.9852755 	 0.921884 
0.9852896 	 0.909432 
0.9853038 	 0.980461 
0.9853179 	 0.975192 
0.9853320 	 1.046720 
0.9853461 	 0.999384 
0.9853603 	 1.063650 
0.9853744 	 0.982690 
0.9853885 	 1.005870 
0.9854026 	 1.048260 
0.9854168 	 1.025610 
0.9854309 	 1.019360 
0.9854450 	 1.052300 
0.9854592 	 0.976563 
0.9854733 	 1.002810 
0.9854875 	 1.002140 
0.9855016 	 1.032940 
0.9855157 	 1.014670 
0.9855298 	 1.016510 
0.9855440 	 1.091470 
0.9855581 	 1.097780 
0.9855722 	 1.084890 
0.9855864 	 1.011700 
0.9856005 	 1.011190 
0.9856146 	 0.999919 
0.9856287 	 0.984165 
0.9856428 	 0.978876 
0.9856570 	 0.993898 
0.9856711 	 1.054450 
0.9856853 	 1.029690 
0.9856994 	 0.996974 
0.9857135 	 1.012820 
0.9857277 	 1.046670 
0.9857418 	 1.033760 
0.9857559 	 1.033280 
0.9857700 	 1.041810 
0.9857842 	 1.046680 
0.9857983 	 0.997520 
0.9858124 	 1.016920 
0.9858265 	 1.028220 
0.9858407 	 0.992616 
0.9858548 	 0.982137 
0.9858689 	 0.979586 
0.9858831 	 1.035400 
0.9858972 	 1.003210 
0.9859114 	 0.956369 
0.9859255 	 0.990189 
0.9859396 	 1.047030 
0.9859537 	 1.003150 
0.9859679 	 1.013270 
0.9859820 	 1.072900 
0.9859961 	 1.104550 
0.9860102 	 1.060010 
0.9860244 	 1.048260 
0.9860385 	 1.043900 
0.9860526 	 1.027050 
0.9860668 	 0.977908 
0.9860809 	 0.989332 
0.9860950 	 1.001190 
0.9861091 	 1.030430 
0.9861233 	 1.015810 
0.9861374 	 1.028320 
0.9861516 	 1.061260 
0.9861657 	 1.036650 
0.9861798 	 1.026530 
0.9861939 	 1.056050 
0.9862081 	 1.033700 
0.9862222 	 1.018070 
0.9862363 	 1.061360 
0.9862505 	 1.010940 
0.9862646 	 0.997199 
0.9862787 	 1.011960 
0.9862928 	 0.972560 
0.9863070 	 0.957722 
0.9863211 	 1.039450 
0.9863352 	 1.017740 
0.9863493 	 0.978635 
0.9863635 	 1.025360 
0.9863777 	 0.981341 
0.9863918 	 0.811248 
0.9864059 	 0.846393 
0.9864200 	 0.835348 
0.9864342 	 0.894189 
0.9864483 	 0.984257 
0.9864624 	 1.051210 
0.9864765 	 0.982246 
0.9864907 	 1.047680 
0.9865048 	 0.951674 
0.9865189 	 1.024210 
0.9865331 	 1.039190 
0.9865472 	 0.974392 
0.9865613 	 0.945620 
0.9865754 	 1.026030 
0.9865896 	 0.991152 
0.9866037 	 0.991072 
0.9866179 	 1.027770 
0.9866320 	 0.983905 
0.9866461 	 1.022410 
0.9866602 	 1.022660 
0.9866744 	 0.993981 
0.9866885 	 1.015000 
0.9867026 	 1.057930 
0.9867168 	 1.044890 
0.9867309 	 1.028890 
0.9867450 	 1.015950 
0.9867591 	 0.960994 
0.9867733 	 0.947409 
0.9867874 	 0.996946 
0.9868015 	 0.998363 
0.9868156 	 1.008570 
0.9868298 	 0.995925 
0.9868439 	 1.030040 
0.9868581 	 1.047480 
0.9868722 	 1.011900 
0.9868863 	 1.018330 
0.9869005 	 1.032280 
0.9869146 	 1.014900 
0.9869287 	 0.974283 
0.9869428 	 1.009120 
0.9869570 	 1.044380 
0.9869711 	 1.018760 
0.9869852 	 0.997711 
0.9869993 	 1.001190 
0.9870135 	 0.948769 
0.9870276 	 0.901773 
0.9870417 	 0.906055 
0.9870559 	 0.955554 
0.9870700 	 0.954078 
0.9870842 	 0.995583 
0.9870983 	 1.030130 
0.9871124 	 0.998541 
0.9871265 	 1.007630 
0.9871407 	 1.034110 
0.9871548 	 1.042120 
0.9871689 	 1.024160 
0.9871830 	 1.037460 
0.9871972 	 1.029110 
0.9872113 	 1.000660 
0.9872254 	 0.971680 
0.9872395 	 0.971960 
0.9872537 	 1.047520 
0.9872678 	 0.942671 
0.9872820 	 1.018060 
0.9872961 	 1.052400 
0.9873102 	 1.026550 
0.9873244 	 1.018970 
0.9873385 	 1.016410 
0.9873526 	 0.978456 
0.9873667 	 0.948278 
0.9873809 	 0.943856 
0.9873950 	 0.980324 
0.9874091 	 0.998774 
0.9874232 	 1.011230 
0.9874374 	 0.973859 
0.9874515 	 0.990372 
0.9874656 	 0.964356 
0.9874797 	 0.976955 
0.9874939 	 1.063200 
0.9875081 	 1.006810 
0.9875222 	 1.015880 
0.9875363 	 0.961753 
0.9875504 	 0.956041 
0.9875646 	 0.942393 
0.9875787 	 0.973563 
0.9875928 	 0.980564 
0.9876069 	 0.968169 
0.9876211 	 0.950867 
0.9876352 	 1.002630 
0.9876493 	 1.002420 
0.9876634 	 1.007170 
0.9876776 	 0.974495 
0.9876917 	 0.985733 
0.9877058 	 0.959707 
0.9877200 	 0.962442 
0.9877341 	 1.010360 
0.9877483 	 1.057180 
0.9877624 	 1.002220 
0.9877765 	 0.967053 
0.9877906 	 1.003030 
0.9878048 	 1.029630 
0.9878189 	 0.988964 
0.9878330 	 0.983170 
0.9878472 	 1.019430 
0.9878613 	 1.053060 
0.9878754 	 1.035500 
0.9878895 	 1.021610 
0.9879037 	 0.987238 
0.9879178 	 0.999699 
0.9879319 	 1.021820 
0.9879460 	 1.007720 
0.9879602 	 1.015400 
0.9879744 	 0.976702 
0.9879885 	 1.007630 
0.9880026 	 1.036290 
0.9880167 	 1.032750 
0.9880309 	 0.998022 
0.9880450 	 0.984078 
0.9880591 	 0.990616 
0.9880732 	 1.022050 
0.9880874 	 1.008070 
0.9881015 	 1.006500 
0.9881156 	 1.027890 
0.9881297 	 0.998709 
0.9881439 	 1.006130 
0.9881580 	 0.992563 
0.9881721 	 1.015430 
0.9881862 	 1.032340 
0.9882004 	 0.984227 
0.9882146 	 0.971003 
0.9882287 	 0.975273 
0.9882428 	 0.993833 
0.9882569 	 1.009630 
0.9882711 	 0.988452 
0.9882852 	 0.979235 
0.9882993 	 0.943548 
0.9883134 	 0.899774 
0.9883276 	 0.915850 
0.9883417 	 0.980901 
0.9883558 	 0.968182 
0.9883699 	 0.975296 
0.9883841 	 0.944163 
0.9883982 	 0.942928 
0.9884123 	 0.986878 
0.9884265 	 0.995531 
0.9884406 	 1.004350 
0.9884548 	 0.972071 
0.9884689 	 1.011190 
0.9884830 	 0.965187 
0.9884971 	 0.954600 
0.9885113 	 0.991748 
0.9885254 	 0.998101 
0.9885395 	 1.001800 
0.9885536 	 1.022350 
0.9885678 	 1.032660 
0.9885819 	 1.018170 
0.9885960 	 1.044430 
0.9886101 	 0.983916 
0.9886243 	 1.013170 
0.9886384 	 1.029490 
0.9886526 	 0.989464 
0.9886667 	 0.977436 
0.9886808 	 0.982573 
0.9886950 	 0.952082 
0.9887091 	 1.001810 
0.9887232 	 1.018780 
0.9887373 	 1.027120 
0.9887515 	 1.016280 
0.9887656 	 1.018960 
0.9887797 	 1.025790 
0.9887938 	 1.002090 
0.9888080 	 1.025470 
0.9888221 	 0.965667 
0.9888362 	 0.973747 
0.9888504 	 0.970352 
0.9888645 	 0.976649 
0.9888787 	 0.983775 
0.9888928 	 1.013440 
0.9889069 	 0.991929 
0.9889210 	 0.969248 
0.9889352 	 0.963456 
0.9889493 	 0.964451 
0.9889634 	 0.988032 
0.9889775 	 0.992861 
0.9889917 	 0.995375 
0.9890058 	 0.977384 
0.9890199 	 0.999804 
0.9890341 	 0.987817 
0.9890482 	 0.999209 
0.9890623 	 1.009680 
0.9890764 	 1.016100 
0.9890906 	 0.971073 
0.9891047 	 0.914085 
0.9891189 	 0.879365 
0.9891330 	 0.839037 
0.9891471 	 0.855591 
0.9891612 	 0.883951 
0.9891754 	 0.909997 
0.9891895 	 0.945957 
0.9892036 	 1.004040 
0.9892178 	 0.960608 
0.9892319 	 0.958254 
0.9892460 	 0.953595 
0.9892601 	 0.946539 
0.9892743 	 0.968719 
0.9892884 	 0.980532 
0.9893025 	 0.955426 
0.9893166 	 0.966852 
0.9893308 	 0.937191 
0.9893450 	 0.961804 
0.9893591 	 0.931264 
0.9893732 	 0.956408 
0.9893873 	 0.968948 
0.9894015 	 0.972650 
0.9894156 	 0.969684 
0.9894297 	 0.996961 
0.9894438 	 1.010900 
0.9894580 	 1.025030 
0.9894721 	 1.009510 
0.9894862 	 1.035430 
0.9895003 	 1.002990 
0.9895145 	 1.021850 
0.9895286 	 0.992224 
0.9895427 	 0.992918 
0.9895569 	 0.990222 
0.9895710 	 0.988808 
0.9895852 	 0.971087 
0.9895993 	 0.981667 
0.9896134 	 0.978613 
0.9896275 	 0.968215 
0.9896417 	 0.981923 
0.9896558 	 1.009640 
0.9896699 	 0.973461 
0.9896841 	 0.958911 
0.9896982 	 1.005440 
0.9897123 	 1.009150 
0.9897264 	 1.025080 
0.9897406 	 1.001490 
0.9897547 	 0.963285 
0.9897688 	 1.020070 
0.9897830 	 0.991527 
0.9897971 	 0.975612 
0.9898112 	 0.978567 
0.9898254 	 1.002320 
0.9898395 	 0.961879 
0.9898536 	 0.969077 
0.9898678 	 0.954156 
0.9898819 	 0.942870 
0.9898960 	 0.992231 
0.9899101 	 0.988962 
0.9899242 	 0.976052 
0.9899384 	 0.980664 
0.9899525 	 0.979913 
0.9899666 	 0.995963 
0.9899808 	 0.974911 
0.9899949 	 0.938055 
0.9900091 	 0.923700 
0.9900232 	 0.905352 
0.9900373 	 0.877043 
0.9900515 	 0.976902 
0.9900656 	 0.960035 
0.9900797 	 0.978122 
0.9900938 	 0.976167 
0.9901079 	 0.968807 
0.9901221 	 0.952157 
0.9901362 	 0.925096 
0.9901503 	 0.935101 
0.9901645 	 0.977854 
0.9901786 	 0.981157 
0.9901927 	 0.975038 
0.9902068 	 0.961870 
0.9902210 	 0.957370 
0.9902351 	 0.960595 
0.9902493 	 0.978009 
0.9902634 	 0.977571 
0.9902775 	 0.989628 
0.9902917 	 0.969939 
0.9903058 	 0.961005 
0.9903199 	 0.975875 
0.9903340 	 0.962359 
0.9903482 	 0.927617 
0.9903623 	 0.925093 
0.9903764 	 0.952649 
0.9903905 	 0.948005 
0.9904047 	 0.947067 
0.9904188 	 0.961535 
0.9904329 	 0.975952 
0.9904470 	 1.001600 
0.9904612 	 0.965457 
0.9904754 	 0.976446 
0.9904895 	 0.937646 
0.9905036 	 0.973576 
0.9905177 	 0.979545 
0.9905319 	 0.989276 
0.9905460 	 0.965484 
0.9905601 	 0.980708 
0.9905742 	 0.960997 
0.9905884 	 0.993017 
0.9906025 	 0.963996 
0.9906166 	 0.973023 
0.9906308 	 0.992494 
0.9906449 	 0.995998 
0.9906590 	 0.970132 
0.9906731 	 0.980600 
0.9906873 	 0.971732 
0.9907014 	 0.980431 
0.9907156 	 0.987671 
0.9907297 	 0.970941 
0.9907438 	 0.965980 
0.9907579 	 0.924052 
0.9907721 	 0.941089 
0.9907862 	 0.965185 
0.9908003 	 0.944853 
0.9908145 	 0.959494 
0.9908286 	 0.974774 
0.9908427 	 0.980319 
0.9908568 	 0.970114 
0.9908710 	 1.004320 
0.9908851 	 0.949180 
0.9908992 	 0.982329 
0.9909133 	 0.983544 
0.9909275 	 0.990601 
0.9909416 	 0.971638 
0.9909558 	 1.007130 
0.9909699 	 1.008320 
0.9909840 	 0.991151 
0.9909982 	 0.978789 
0.9910123 	 0.972475 
0.9910264 	 0.976736 
0.9910405 	 1.010250 
0.9910547 	 1.004920 
0.9910688 	 1.010850 
0.9910829 	 0.991209 
0.9910970 	 1.002150 
0.9911112 	 1.013220 
0.9911253 	 0.992538 
0.9911394 	 0.996334 
0.9911536 	 1.014490 
0.9911677 	 1.019110 
0.9911819 	 0.994994 
0.9911960 	 0.999704 
0.9912101 	 1.010620 
0.9912242 	 0.977333 
0.9912384 	 1.014530 
0.9912525 	 1.000000 
0.9912666 	 0.962617 
0.9912807 	 0.966128 
0.9912949 	 0.936741 
0.9913090 	 0.957678 
0.9913231 	 0.952209 
0.9913372 	 0.968680 
0.9913514 	 0.989779 
0.9913655 	 0.973110 
0.9913797 	 0.981971 
0.9913938 	 1.017450 
0.9914079 	 1.031270 
0.9914221 	 0.993543 
0.9914362 	 0.975509 
0.9914503 	 0.976765 
0.9914644 	 0.991381 
0.9914786 	 1.023450 
0.9914927 	 1.002600 
0.9915068 	 0.974597 
0.9915209 	 0.977236 
0.9915351 	 0.950274 
0.9915492 	 0.930462 
0.9915633 	 0.973407 
0.9915774 	 0.986372 
0.9915916 	 0.992559 
0.9916058 	 0.960643 
0.9916199 	 0.986058 
0.9916340 	 0.970674 
0.9916481 	 0.987568 
0.9916623 	 1.000510 
0.9916764 	 0.960623 
0.9916905 	 0.969612 
0.9917046 	 0.961346 
0.9917188 	 0.985114 
0.9917329 	 0.973368 
0.9917470 	 0.949086 
0.9917611 	 0.955379 
0.9917753 	 0.964110 
0.9917894 	 0.965988 
0.9918035 	 1.010390 
0.9918176 	 0.994154 
0.9918318 	 1.017640 
0.9918460 	 1.018060 
0.9918601 	 1.039300 
0.9918742 	 1.008130 
0.9918883 	 0.980380 
0.9919025 	 0.972697 
0.9919166 	 0.983966 
0.9919307 	 0.985636 
0.9919448 	 0.977720 
0.9919590 	 0.976493 
0.9919731 	 0.995865 
0.9919872 	 1.008590 
0.9920014 	 0.979781 
0.9920155 	 0.984798 
0.9920296 	 0.996182 
0.9920437 	 1.009270 
0.9920579 	 1.005040 
0.9920720 	 1.008480 
0.9920862 	 1.028080 
0.9921003 	 0.994718 
0.9921144 	 0.994867 
0.9921285 	 1.003160 
0.9921427 	 0.994540 
0.9921568 	 1.003180 
0.9921709 	 1.008510 
0.9921851 	 0.988372 
0.9921992 	 1.029610 
0.9922133 	 1.028550 
0.9922274 	 1.011830 
0.9922416 	 1.029270 
0.9922557 	 1.033010 
0.9922698 	 1.008760 
0.9922839 	 0.997169 
0.9922981 	 1.006050 
0.9923123 	 0.996874 
0.9923264 	 1.016080 
0.9923405 	 1.015300 
0.9923546 	 1.003100 
0.9923688 	 0.985223 
0.9923829 	 0.973637 
0.9923970 	 0.994478 
0.9924111 	 0.990991 
0.9924253 	 0.996694 
0.9924394 	 0.985927 
0.9924535 	 0.952535 
0.9924676 	 0.958917 
0.9924818 	 0.959361 
0.9924959 	 0.952691 
0.9925100 	 0.943868 
0.9925242 	 0.959280 
0.9925383 	 0.966421 
0.9925525 	 0.983531 
0.9925666 	 0.975666 
0.9925807 	 0.977860 
0.9925948 	 0.988943 
0.9926090 	 0.989971 
0.9926231 	 0.992850 
0.9926372 	 0.948092 
0.9926513 	 0.924550 
0.9926655 	 0.912466 
0.9926796 	 0.933220 
0.9926937 	 0.963937 
0.9927078 	 0.991859 
0.9927220 	 0.966230 
0.9927361 	 0.997113 
0.9927503 	 0.999506 
0.9927644 	 0.987042 
0.9927785 	 1.008030 
0.9927927 	 0.997871 
0.9928068 	 0.996747 
0.9928209 	 0.992713 
0.9928350 	 1.019780 
0.9928492 	 0.993284 
0.9928633 	 1.004440 
0.9928774 	 1.005260 
0.9928915 	 1.015820 
0.9929057 	 1.003810 
0.9929198 	 0.975625 
0.9929339 	 0.972359 
0.9929481 	 0.952780 
0.9929622 	 0.916351 
0.9929764 	 0.916635 
0.9929905 	 0.942401 
0.9930046 	 0.967150 
0.9930187 	 0.987888 
0.9930329 	 1.003720 
0.9930470 	 1.015150 
0.9930611 	 0.994034 
0.9930752 	 0.978110 
0.9930894 	 1.006460 
0.9931035 	 1.032510 
0.9931176 	 1.023040 
0.9931318 	 1.004540 
0.9931459 	 1.005690 
0.9931600 	 1.004750 
0.9931741 	 1.003370 
0.9931883 	 1.001130 
0.9932024 	 0.995956 
0.9932166 	 0.985757 
0.9932307 	 0.995654 
0.9932448 	 0.979339 
0.9932589 	 0.952196 
0.9932731 	 0.942071 
0.9932872 	 0.915939 
0.9933013 	 0.944663 
0.9933155 	 0.983285 
0.9933296 	 0.979435 
0.9933437 	 0.969588 
0.9933578 	 0.976585 
0.9933720 	 0.985400 
0.9933861 	 1.018700 
0.9934002 	 1.025340 
0.9934143 	 0.995554 
0.9934285 	 0.985483 
0.9934426 	 1.013600 
0.9934568 	 1.016200 
0.9934709 	 1.007590 
0.9934850 	 1.002400 
0.9934992 	 1.026940 
0.9935133 	 1.041200 
0.9935274 	 0.997578 
0.9935415 	 0.987390 
0.9935557 	 1.001710 
0.9935698 	 1.040780 
0.9935839 	 1.020190 
0.9935980 	 1.024800 
0.9936122 	 1.027890 
0.9936263 	 1.037300 
0.9936404 	 1.012560 
0.9936546 	 1.011850 
0.9936687 	 1.013810 
0.9936829 	 1.009620 
0.9936970 	 1.029060 
0.9937111 	 1.006270 
0.9937252 	 0.988487 
0.9937394 	 0.979186 
0.9937535 	 0.983696 
0.9937676 	 1.003610 
0.9937818 	 1.017450 
0.9937959 	 0.992762 
0.9938100 	 1.017870 
0.9938241 	 1.045530 
0.9938383 	 1.033010 
0.9938524 	 1.024100 
0.9938665 	 1.004150 
0.9938806 	 1.015460 
0.9938948 	 1.025500 
0.9939089 	 0.999124 
0.9939231 	 1.006270 
0.9939372 	 0.981790 
0.9939513 	 1.001840 
0.9939655 	 1.017160 
0.9939796 	 1.017250 
0.9939937 	 1.003500 
0.9940078 	 1.021510 
0.9940220 	 1.032680 
0.9940361 	 1.044190 
0.9940502 	 1.024320 
0.9940643 	 1.021380 
0.9940785 	 1.029520 
0.9940926 	 1.001310 
0.9941068 	 0.988580 
0.9941209 	 1.028950 
0.9941350 	 1.023780 
0.9941492 	 1.019790 
0.9941633 	 1.007790 
0.9941774 	 0.983822 
0.9941915 	 0.988502 
0.9942057 	 0.978000 
0.9942198 	 1.006510 
0.9942339 	 0.999843 
0.9942480 	 0.998503 
0.9942622 	 1.027060 
0.9942763 	 1.045770 
0.9942904 	 1.024770 
0.9943045 	 0.971597 
0.9943187 	 0.945748 
0.9943328 	 0.996090 
0.9943470 	 1.014000 
0.9943611 	 0.991930 
0.9943752 	 0.968586 
0.9943894 	 0.961354 
0.9944035 	 0.970509 
0.9944176 	 0.971815 
0.9944317 	 0.994757 
0.9944459 	 0.994266 
0.9944600 	 1.012790 
0.9944741 	 1.051090 
0.9944882 	 1.018900 
0.9945024 	 1.019160 
0.9945165 	 1.001660 
0.9945306 	 0.984198 
0.9945447 	 0.973057 
0.9945589 	 0.971455 
0.9945731 	 0.995475 
0.9945872 	 0.968747 
0.9946013 	 0.962557 
0.9946154 	 0.966165 
0.9946296 	 0.944257 
0.9946437 	 0.938563 
0.9946578 	 0.921476 
0.9946719 	 0.939520 
0.9946861 	 0.999233 
0.9947002 	 1.013160 
0.9947143 	 1.010920 
0.9947284 	 0.985406 
0.9947426 	 1.024610 
0.9947567 	 1.022170 
0.9947708 	 1.034490 
0.9947850 	 1.028380 
0.9947991 	 1.021750 
0.9948133 	 1.027380 
0.9948274 	 1.004830 
0.9948415 	 1.007300 
0.9948556 	 1.012470 
0.9948698 	 0.966026 
0.9948839 	 0.990457 
0.9948980 	 1.016930 
0.9949121 	 1.039710 
0.9949263 	 1.029160 
0.9949404 	 1.022070 
0.9949545 	 1.046790 
0.9949687 	 1.005960 
0.9949828 	 0.985957 
0.9949969 	 1.011140 
0.9950110 	 0.994685 
0.9950252 	 1.008770 
0.9950393 	 0.985019 
0.9950535 	 0.987590 
0.9950676 	 0.959926 
0.9950817 	 0.986045 
0.9950959 	 0.975459 
0.9951100 	 0.985086 
0.9951241 	 0.947871 
0.9951382 	 0.932370 
0.9951524 	 0.922038 
0.9951665 	 0.956317 
0.9951806 	 0.999515 
0.9951947 	 0.973343 
0.9952089 	 0.974445 
0.9952230 	 0.981279 
0.9952371 	 0.991511 
0.9952513 	 1.028760 
0.9952654 	 1.041660 
0.9952796 	 1.032570 
0.9952937 	 1.021580 
0.9953078 	 1.010460 
0.9953219 	 0.996265 
0.9953361 	 0.991862 
0.9953502 	 0.992519 
0.9953643 	 0.973715 
0.9953784 	 1.003290 
0.9953926 	 0.998813 
0.9954067 	 1.020830 
0.9954208 	 1.019750 
0.9954349 	 1.018230 
0.9954491 	 1.026750 
0.9954632 	 1.003340 
0.9954774 	 1.029320 
0.9954915 	 1.005650 
0.9955056 	 1.013060 
0.9955198 	 1.035750 
0.9955339 	 1.021890 
0.9955480 	 1.008470 
0.9955621 	 1.005290 
0.9955763 	 0.998645 
0.9955904 	 1.000510 
0.9956045 	 1.022260 
0.9956186 	 1.019910 
0.9956328 	 0.982493 
0.9956469 	 1.018810 
0.9956610 	 1.024020 
0.9956751 	 0.978322 
0.9956893 	 0.957357 
0.9957035 	 1.009750 
0.9957176 	 1.036100 
0.9957317 	 1.000280 
0.9957458 	 0.978777 
0.9957600 	 0.983404 
0.9957741 	 1.010140 
0.9957882 	 1.019920 
0.9958023 	 1.010580 
0.9958165 	 1.000990 
0.9958306 	 0.967264 
0.9958447 	 0.990495 
0.9958588 	 0.965398 
0.9958730 	 0.982598 
0.9958871 	 0.979152 
0.9959012 	 0.996026 
0.9959153 	 1.011110 
0.9959295 	 0.986142 
0.9959437 	 0.972270 
0.9959578 	 1.022310 
0.9959719 	 1.033060 
0.9959860 	 0.990261 
0.9960002 	 1.020750 
0.9960143 	 1.011370 
0.9960284 	 1.005010 
0.9960425 	 1.024560 
0.9960567 	 1.007640 
0.9960708 	 1.023540 
0.9960849 	 1.025120 
0.9960990 	 1.040920 
0.9961132 	 1.029590 
0.9961273 	 1.024570 
0.9961414 	 1.033590 
0.9961556 	 1.022910 
0.9961697 	 1.033950 
0.9961839 	 1.014830 
0.9961980 	 1.068390 
0.9962121 	 1.046600 
0.9962262 	 0.987002 
0.9962404 	 0.971004 
0.9962545 	 0.982041 
0.9962686 	 0.984766 
0.9962828 	 0.990165 
0.9962969 	 1.012260 
0.9963110 	 1.026230 
0.9963251 	 0.979805 
0.9963393 	 1.006050 
0.9963534 	 0.958236 
0.9963675 	 0.965190 
0.9963816 	 0.961251 
0.9963958 	 1.030350 
0.9964099 	 1.036160 
0.9964241 	 1.010500 
0.9964382 	 1.008940 
0.9964523 	 0.991592 
0.9964665 	 1.023100 
0.9964806 	 0.966291 
0.9964947 	 0.968036 
0.9965088 	 1.044980 
0.9965230 	 1.044200 
0.9965371 	 1.051800 
0.9965512 	 1.028890 
0.9965653 	 1.051080 
0.9965795 	 1.011270 
0.9965936 	 1.035760 
0.9966077 	 1.003050 
0.9966219 	 0.993631 
0.9966360 	 1.036130 
0.9966502 	 1.026630 
0.9966643 	 1.002310 
0.9966784 	 1.016800 
0.9966925 	 1.015340 
0.9967067 	 0.977713 
0.9967208 	 0.972851 
0.9967349 	 0.985509 
0.9967490 	 1.017340 
0.9967632 	 1.000860 
0.9967773 	 1.122890 
0.9967914 	 1.031260 
0.9968056 	 1.034000 
0.9968197 	 1.023330 
0.9968338 	 1.055360 
0.9968480 	 1.034470 
0.9968621 	 1.058550 
0.9968762 	 1.037770 
0.9968904 	 1.009250 
0.9969045 	 0.983148 
0.9969186 	 0.982624 
0.9969327 	 1.003810 
0.9969469 	 0.980320 
0.9969610 	 1.015500 
0.9969751 	 0.987966 
0.9969893 	 1.017620 
0.9970034 	 1.017190 
0.9970175 	 1.016240 
0.9970316 	 1.036790 
0.9970458 	 1.057390 
0.9970599 	 1.049240 
0.9970741 	 1.115060 


==> anc/HD219134/HD219134_78.dat <==
0.9704964 	 1.105480 
0.9705103 	 1.102600 
0.9705242 	 1.053260 
0.9705382 	 1.025240 
0.9705521 	 1.038060 
0.9705660 	 0.916420 
0.9705800 	 0.928253 
0.9705939 	 0.996640 
0.9706079 	 0.945215 
0.9706218 	 0.964143 
0.9706358 	 1.105220 
0.9706497 	 0.970225 
0.9706636 	 1.159260 
0.9706776 	 1.051230 
0.9706915 	 1.070910 
0.9707054 	 1.095630 
0.9707194 	 0.937775 
0.9707333 	 0.956517 
0.9707473 	 0.980266 
0.9707612 	 0.898629 
0.9707751 	 0.694425 
0.9707891 	 0.643341 
0.9708030 	 0.684883 
0.9708170 	 0.845511 
0.9708309 	 0.829912 
0.9708449 	 0.961246 
0.9708588 	 0.951533 
0.9708728 	 1.037030 
0.9708866 	 0.989772 
0.9709006 	 1.069750 
0.9709145 	 1.098280 
0.9709285 	 1.083280 
0.9709424 	 1.141080 
0.9709564 	 1.042870 
0.9709703 	 1.047850 
0.9709843 	 0.993813 
0.9709982 	 1.049820 
0.9710121 	 1.051810 
0.9710261 	 0.972421 
0.9710400 	 0.993296 
0.9710540 	 0.933836 
0.9710679 	 1.065060 
0.9710819 	 1.020660 
0.9710958 	 1.034820 
0.9711097 	 1.040730 
0.9711236 	 0.940949 
0.9711376 	 1.020160 
0.9711515 	 1.023360 
0.9711655 	 0.941191 
0.9711794 	 1.081090 
0.9711934 	 1.196160 
0.9712073 	 1.145450 
0.9712212 	 0.987739 
0.9712352 	 0.952657 
0.9712491 	 1.029990 
0.9712631 	 0.934628 
0.9712770 	 0.968694 
0.9712909 	 1.116900 
0.9713049 	 1.086600 
0.9713188 	 1.073370 
0.9713327 	 1.103450 
0.9713467 	 1.050470 
0.9713606 	 1.006660 
0.9713746 	 0.944305 
0.9713885 	 0.985185 
0.9714025 	 0.962717 
0.9714164 	 1.024400 
0.9714304 	 0.947946 
0.9714443 	 1.085290 
0.9714582 	 1.121480 
0.9714721 	 1.090500 
0.9714861 	 1.028520 
0.9715000 	 1.046600 
0.9715140 	 1.006800 
0.9715279 	 0.937755 
0.9715419 	 0.990577 
0.9715558 	 1.104310 
0.9715697 	 1.064530 
0.9715837 	 1.032420 
0.9715976 	 1.027350 
0.9716116 	 1.090510 
0.9716255 	 1.078320 
0.9716394 	 1.042720 
0.9716534 	 1.030040 
0.9716673 	 1.040060 
0.9716812 	 1.062510 
0.9716952 	 1.007980 
0.9717091 	 1.012830 
0.9717231 	 0.944538 
0.9717370 	 0.983061 
0.9717510 	 1.035630 
0.9717649 	 1.084670 
0.9717788 	 1.074970 
0.9717928 	 0.974790 
0.9718067 	 1.038050 
0.9718206 	 1.006630 
0.9718346 	 1.058430 
0.9718486 	 1.060210 
0.9718625 	 1.093080 
0.9718764 	 0.951201 
0.9718903 	 0.888092 
0.9719043 	 0.904874 
0.9719182 	 0.934847 
0.9719322 	 1.034620 
0.9719461 	 1.046800 
0.9719601 	 1.048360 
0.9719740 	 1.021260 
0.9719879 	 1.053610 
0.9720018 	 1.146830 
0.9720158 	 1.056450 
0.9720298 	 1.104450 
0.9720437 	 1.012850 
0.9720576 	 0.963666 
0.9720716 	 1.002720 
0.9720855 	 0.940788 
0.9720994 	 0.817141 
0.9721134 	 0.870980 
0.9721273 	 0.858267 
0.9721413 	 0.927649 
0.9721552 	 0.960057 
0.9721692 	 1.094310 
0.9721831 	 1.039950 
0.9721971 	 1.044170 
0.9722109 	 1.012920 
0.9722249 	 1.040460 
0.9722388 	 1.091570 
0.9722528 	 1.054480 
0.9722667 	 1.046910 
0.9722807 	 1.021680 
0.9722946 	 1.029350 
0.9723086 	 0.973156 
0.9723225 	 0.991585 
0.9723364 	 1.068840 
0.9723504 	 1.064530 
0.9723643 	 0.965625 
0.9723782 	 0.970694 
0.9723922 	 1.004820 
0.9724061 	 0.974669 
0.9724201 	 0.973134 
0.9724340 	 0.941953 
0.9724479 	 0.929018 
0.9724619 	 0.902425 
0.9724758 	 1.000740 
0.9724898 	 1.010360 
0.9725037 	 0.970123 
0.9725177 	 0.935473 
0.9725316 	 1.019590 
0.9725455 	 0.917408 
0.9725594 	 1.042640 
0.9725734 	 0.980534 
0.9725873 	 1.013900 
0.9726013 	 1.040290 
0.9726152 	 1.053400 
0.9726292 	 1.136500 
0.9726431 	 1.030600 
0.9726570 	 1.039780 
0.9726710 	 0.998706 
0.9726849 	 1.047130 
0.9726989 	 1.002350 
0.9727128 	 1.002040 
0.9727268 	 1.048790 
0.9727407 	 1.030960 
0.9727547 	 1.060700 
0.9727685 	 1.090060 
0.9727825 	 1.043900 
0.9727964 	 0.991677 
0.9728104 	 1.065160 
0.9728243 	 1.049670 
0.9728383 	 1.046320 
0.9728522 	 0.974883 
0.9728662 	 1.042170 
0.9728801 	 1.041870 
0.9728940 	 0.934451 
0.9729080 	 0.935166 
0.9729219 	 0.963564 
0.9729359 	 0.995626 
0.9729498 	 0.983701 
0.9729638 	 0.990394 
0.9729777 	 0.971128 
0.9729916 	 0.929668 
0.9730055 	 1.022000 
0.9730195 	 0.979906 
0.9730334 	 0.900481 
0.9730474 	 0.800377 
0.9730613 	 0.703647 
0.9730753 	 0.745079 
0.9730892 	 0.830026 
0.9731031 	 0.956835 
0.9731171 	 1.009260 
0.9731310 	 1.080930 
0.9731450 	 1.083130 
0.9731589 	 1.048860 
0.9731728 	 1.082590 
0.9731868 	 1.010060 
0.9732007 	 1.096860 
0.9732146 	 1.066570 
0.9732286 	 1.003170 
0.9732425 	 0.949397 
0.9732565 	 0.967157 
0.9732704 	 0.950376 
0.9732844 	 0.993840 
0.9732983 	 0.979968 
0.9733123 	 1.016510 
0.9733262 	 1.016590 
0.9733401 	 1.014690 
0.9733540 	 1.014660 
0.9733680 	 1.002810 
0.9733819 	 0.942151 
0.9733959 	 1.002440 
0.9734098 	 1.006740 
0.9734238 	 0.993890 
0.9734377 	 0.988713 
0.9734516 	 0.982374 
0.9734656 	 1.025520 
0.9734795 	 0.923922 
0.9734935 	 1.006030 
0.9735074 	 1.010360 
0.9735213 	 1.107610 
0.9735353 	 1.065030 
0.9735492 	 1.002740 
0.9735631 	 0.987929 
0.9735771 	 0.973449 
0.9735910 	 1.014230 
0.9736050 	 1.011540 
0.9736189 	 1.021680 
0.9736329 	 1.082310 
0.9736468 	 1.027270 
0.9736607 	 0.918831 
0.9736746 	 0.859446 
0.9736886 	 0.847623 
0.9737025 	 0.871377 
0.9737165 	 0.973441 
0.9737304 	 0.945943 
0.9737444 	 1.055730 
0.9737583 	 1.038710 
0.9737722 	 1.045940 
0.9737862 	 0.985806 
0.9738001 	 0.937632 
0.9738141 	 0.998815 
0.9738280 	 0.976908 
0.9738420 	 1.035390 
0.9738559 	 0.974381 
0.9738699 	 0.981203 
0.9738838 	 1.063730 
0.9738977 	 1.023380 
0.9739116 	 1.000080 
0.9739256 	 0.961559 
0.9739395 	 1.032260 
0.9739535 	 0.994096 
0.9739674 	 0.972193 
0.9739814 	 0.930855 
0.9739953 	 0.879942 
0.9740092 	 0.810595 
0.9740232 	 0.889826 
0.9740371 	 0.967035 
0.9740511 	 0.868043 
0.9740650 	 0.773578 
0.9740789 	 0.734693 
0.9740929 	 0.792577 
0.9741068 	 0.890097 
0.9741207 	 0.937521 
0.9741347 	 0.959524 
0.9741486 	 0.995507 
0.9741626 	 0.990511 
0.9741765 	 0.948040 
0.9741905 	 0.948379 
0.9742044 	 1.005380 
0.9742183 	 1.021470 
0.9742323 	 1.012120 
0.9742462 	 0.970683 
0.9742601 	 0.967936 
0.9742741 	 0.929652 
0.9742880 	 1.015990 
0.9743020 	 1.054870 
0.9743159 	 1.076480 
0.9743298 	 1.031430 
0.9743438 	 1.004800 
0.9743577 	 0.992055 
0.9743717 	 1.007890 
0.9743856 	 1.012910 
0.9743996 	 0.988067 
0.9744135 	 1.045160 
0.9744275 	 1.032250 
0.9744413 	 1.014290 
0.9744553 	 0.985571 
0.9744692 	 0.995897 
0.9744832 	 0.996194 
0.9744971 	 1.001410 
0.9745111 	 0.996040 
0.9745250 	 1.008200 
0.9745390 	 0.986165 
0.9745529 	 0.933861 
0.9745668 	 0.791785 
0.9745808 	 0.667305 
0.9745947 	 0.733743 
0.9746087 	 0.870471 
0.9746226 	 0.976256 
0.9746366 	 0.972799 
0.9746505 	 0.957843 
0.9746644 	 0.999367 
0.9746783 	 1.030310 
0.9746923 	 1.030640 
0.9747062 	 1.036300 
0.9747202 	 1.081400 
0.9747341 	 1.039020 
0.9747481 	 1.042140 
0.9747620 	 1.028310 
0.9747759 	 1.010320 
0.9747899 	 1.000160 
0.9748038 	 0.990152 
0.9748178 	 0.967251 
0.9748317 	 1.028810 
0.9748457 	 1.039590 
0.9748596 	 1.019410 
0.9748735 	 0.988106 
0.9748874 	 0.992577 
0.9749014 	 0.941731 
0.9749153 	 0.914865 
0.9749293 	 0.920446 
0.9749432 	 0.911303 
0.9749572 	 0.965110 
0.9749711 	 0.936196 
0.9749850 	 0.943987 
0.9749990 	 0.950564 
0.9750129 	 0.887721 
0.9750269 	 0.879441 
0.9750408 	 0.950294 
0.9750547 	 1.004730 
0.9750687 	 1.052800 
0.9750826 	 1.023420 
0.9750965 	 0.997533 
0.9751105 	 1.037160 
0.9751244 	 1.038250 
0.9751384 	 1.040810 
0.9751523 	 0.991952 
0.9751663 	 0.985608 
0.9751802 	 0.985988 
0.9751942 	 0.978809 
0.9752080 	 1.005540 
0.9752220 	 0.975224 
0.9752359 	 0.954918 
0.9752499 	 0.965779 
0.9752638 	 1.024510 
0.9752778 	 1.001360 
0.9752917 	 1.012290 
0.9753057 	 1.011010 
0.9753196 	 1.004110 
0.9753335 	 1.060190 
0.9753475 	 1.006830 
0.9753614 	 1.040780 
0.9753753 	 1.017450 
0.9753893 	 1.016310 
0.9754033 	 0.976226 
0.9754172 	 0.992518 
0.9754311 	 1.044150 
0.9754450 	 1.020630 
0.9754590 	 0.983124 
0.9754729 	 0.965214 
0.9754869 	 1.005250 
0.9755008 	 0.958398 
0.9755148 	 0.886474 
0.9755287 	 0.846127 
0.9755426 	 0.859148 
0.9755565 	 0.894607 
0.9755705 	 0.983575 
0.9755845 	 0.991610 
0.9755984 	 1.018600 
0.9756123 	 0.963013 
0.9756263 	 0.899600 
0.9756402 	 0.907457 
0.9756541 	 0.983291 
0.9756681 	 1.031700 
0.9756820 	 1.008730 
0.9756960 	 0.973399 
0.9757099 	 1.016400 
0.9757239 	 1.080010 
0.9757378 	 1.001800 
0.9757518 	 0.978349 
0.9757657 	 1.026860 
0.9757796 	 1.059240 
0.9757935 	 1.028930 
0.9758075 	 1.013630 
0.9758214 	 0.985281 
0.9758354 	 1.025800 
0.9758493 	 1.033580 
0.9758633 	 1.026130 
0.9758772 	 1.011000 
0.9758911 	 1.000770 
0.9759051 	 1.017890 
0.9759190 	 1.039290 
0.9759330 	 1.036550 
0.9759469 	 1.038350 
0.9759608 	 0.986283 
0.9759748 	 0.956519 
0.9759887 	 0.925475 
0.9760026 	 0.920229 
0.9760166 	 0.913110 
0.9760305 	 1.039190 
0.9760445 	 1.059380 
0.9760584 	 1.016440 
0.9760724 	 0.989135 
0.9760863 	 1.013600 
0.9761002 	 1.017710 
0.9761142 	 1.034860 
0.9761281 	 1.025700 
0.9761420 	 0.991521 
0.9761560 	 0.942713 
0.9761699 	 0.923354 
0.9761839 	 0.946575 
0.9761978 	 0.962036 
0.9762117 	 0.955172 
0.9762257 	 1.049510 
0.9762396 	 0.993049 
0.9762536 	 0.981466 
0.9762675 	 0.961408 
0.9762815 	 0.929114 
0.9762954 	 1.016150 
0.9763094 	 1.004060 
0.9763232 	 0.974483 
0.9763372 	 0.942474 
0.9763511 	 0.975781 
0.9763651 	 0.991790 
0.9763790 	 0.938835 
0.9763930 	 1.018870 
0.9764069 	 1.008080 
0.9764209 	 1.085470 
0.9764348 	 1.067780 
0.9764487 	 1.031440 
0.9764627 	 1.005920 
0.9764766 	 1.001330 
0.9764906 	 0.985313 
0.9765045 	 0.986369 
0.9765185 	 0.986756 
0.9765324 	 0.909408 
0.9765463 	 0.856149 
0.9765602 	 0.833476 
0.9765742 	 0.852128 
0.9765881 	 0.829382 
0.9766021 	 0.815459 
0.9766160 	 0.806002 
0.9766300 	 0.799169 
0.9766439 	 0.915963 
0.9766578 	 0.916912 
0.9766718 	 0.911015 
0.9766857 	 0.980249 
0.9766997 	 0.976431 
0.9767136 	 0.947231 
0.9767275 	 0.979127 
0.9767415 	 0.969646 
0.9767554 	 0.978610 
0.9767693 	 0.951552 
0.9767833 	 0.949953 
0.9767972 	 0.931258 
0.9768112 	 0.974457 
0.9768251 	 1.020860 
0.9768391 	 1.031870 
0.9768530 	 1.027920 
0.9768670 	 0.999124 
0.9768809 	 0.996426 
0.9768948 	 1.037060 
0.9769087 	 0.976299 
0.9769227 	 0.971395 
0.9769366 	 0.979023 
0.9769506 	 0.965834 
0.9769645 	 0.977184 
0.9769785 	 0.956732 
0.9769924 	 0.981000 
0.9770063 	 0.976464 
0.9770203 	 0.995467 
0.9770342 	 0.924775 
0.9770482 	 0.932722 
0.9770621 	 0.940668 
0.9770760 	 0.987564 
0.9770900 	 0.996045 
0.9771039 	 0.990735 
0.9771178 	 0.997454 
0.9771318 	 0.986059 
0.9771457 	 0.987086 
0.9771597 	 0.988747 
0.9771736 	 0.967182 
0.9771876 	 0.947154 
0.9772015 	 0.980052 
0.9772154 	 0.929327 
0.9772294 	 0.875338 
0.9772433 	 0.857420 
0.9772572 	 0.747422 
0.9772712 	 0.763895 
0.9772852 	 0.865125 
0.9772991 	 0.922934 
0.9773130 	 0.965845 
0.9773269 	 0.921856 
0.9773409 	 0.935549 
0.9773548 	 0.976767 
0.9773688 	 0.992585 
0.9773827 	 1.003370 
0.9773967 	 1.013680 
0.9774106 	 0.965638 
0.9774246 	 0.924496 
0.9774384 	 0.943898 
0.9774524 	 0.975006 
0.9774663 	 0.997302 
0.9774803 	 1.000560 
0.9774942 	 0.970971 
0.9775082 	 0.955159 
0.9775221 	 0.987498 
0.9775361 	 0.977330 
0.9775500 	 0.990233 
0.9775639 	 0.967527 
0.9775779 	 0.962676 
0.9775918 	 0.979032 
0.9776058 	 1.021300 
0.9776197 	 0.977654 
0.9776337 	 0.981541 
0.9776475 	 0.991379 
0.9776615 	 0.992385 
0.9776754 	 0.992514 
0.9776894 	 0.984848 
0.9777033 	 0.981396 
0.9777173 	 0.984204 
0.9777312 	 1.011520 
0.9777452 	 0.989484 
0.9777591 	 0.973834 
0.9777730 	 0.999263 
0.9777870 	 0.994021 
0.9778009 	 0.994984 
0.9778149 	 0.985925 
0.9778288 	 0.962276 
0.9778427 	 0.987071 
0.9778567 	 1.009380 
0.9778706 	 0.989807 
0.9778845 	 0.963306 
0.9778985 	 0.988154 
0.9779124 	 1.003050 
0.9779264 	 1.001790 
0.9779403 	 0.982236 
0.9779543 	 0.966103 
0.9779682 	 0.969449 
0.9779821 	 0.957822 
0.9779961 	 0.939140 
0.9780100 	 0.998981 
0.9780239 	 0.989159 
0.9780379 	 0.982411 
0.9780518 	 0.988284 
0.9780658 	 0.987105 
0.9780797 	 1.003540 
0.9780936 	 0.981735 
0.9781076 	 0.963183 
0.9781215 	 0.971336 
0.9781355 	 0.984620 
0.9781494 	 1.008570 
0.9781634 	 0.997634 
0.9781773 	 0.969575 
0.9781913 	 0.950233 
0.9782051 	 0.955624 
0.9782191 	 0.932724 
0.9782330 	 0.960786 
0.9782470 	 0.980851 
0.9782609 	 1.015360 
0.9782749 	 1.017010 
0.9782888 	 0.992790 
0.9783028 	 0.977197 
0.9783167 	 0.990913 
0.9783306 	 0.981248 
0.9783446 	 0.932040 
0.9783585 	 0.923160 
0.9783724 	 0.934910 
0.9783864 	 0.959396 
0.9784004 	 0.987919 
0.9784143 	 0.984387 
0.9784282 	 1.019670 
0.9784421 	 1.059160 
0.9784561 	 1.054230 
0.9784700 	 1.066970 
0.9784840 	 1.038450 
0.9784979 	 1.031120 
0.9785119 	 1.007350 
0.9785258 	 0.946789 
0.9785397 	 0.849932 
0.9785537 	 0.709252 
0.9785676 	 0.598220 
0.9785816 	 0.595066 
0.9785955 	 0.685332 
0.9786094 	 0.793517 
0.9786234 	 0.835512 
0.9786373 	 0.854145 
0.9786512 	 0.926282 
0.9786652 	 0.939336 
0.9786791 	 0.972365 
0.9786931 	 0.995937 
0.9787070 	 1.017630 
0.9787210 	 1.014990 
0.9787349 	 1.010630 
0.9787489 	 0.999571 
0.9787628 	 0.975199 
0.9787767 	 0.958131 
0.9787906 	 0.967029 
0.9788046 	 1.018750 
0.9788185 	 0.990713 
0.9788325 	 0.973603 
0.9788464 	 1.003130 
0.9788604 	 1.005390 
0.9788743 	 0.996086 
0.9788882 	 0.935548 
0.9789022 	 0.929957 
0.9789161 	 0.965310 
0.9789301 	 0.947211 
0.9789440 	 0.928770 
0.9789579 	 0.941426 
0.9789719 	 0.910673 
0.9789858 	 0.801461 
0.9789997 	 0.706209 
0.9790137 	 0.777975 
0.9790276 	 0.884533 
0.9790416 	 0.944026 
0.9790555 	 0.922109 
0.9790695 	 0.928182 
0.9790834 	 0.938692 
0.9790973 	 0.945148 
0.9791112 	 0.999575 
0.9791252 	 1.018440 
0.9791391 	 0.985229 
0.9791531 	 0.986950 
0.9791670 	 1.008890 
0.9791810 	 0.990991 
0.9791949 	 0.994271 
0.9792088 	 0.958528 
0.9792228 	 0.969036 
0.9792367 	 0.975609 
0.9792507 	 0.996220 
0.9792646 	 1.011560 
0.9792786 	 1.002340 
0.9792925 	 0.966398 
0.9793065 	 0.957581 
0.9793203 	 0.947723 
0.9793343 	 0.961616 
0.9793482 	 0.992656 
0.9793622 	 1.059420 
0.9793761 	 1.064350 
0.9793901 	 1.030050 
0.9794040 	 1.005910 
0.9794180 	 1.045410 
0.9794319 	 1.008550 
0.9794458 	 0.994022 
0.9794598 	 1.006020 
0.9794737 	 0.992010 
0.9794877 	 0.969528 
0.9795016 	 0.936496 
0.9795156 	 0.971628 
0.9795295 	 0.983081 
0.9795434 	 1.002600 
0.9795573 	 0.981929 
0.9795713 	 0.982134 
0.9795852 	 1.016520 
0.9795992 	 0.997032 
0.9796131 	 1.021230 
0.9796271 	 1.006900 
0.9796410 	 1.006570 
0.9796549 	 1.022220 
0.9796689 	 1.001420 
0.9796828 	 0.996547 
0.9796968 	 0.942324 
0.9797107 	 0.936594 
0.9797246 	 0.966191 
0.9797386 	 0.983742 
0.9797525 	 0.997566 
0.9797664 	 0.987357 
0.9797804 	 1.000000 
0.9797943 	 1.020220 
0.9798083 	 1.011500 
0.9798222 	 1.003300 
0.9798362 	 1.003580 
0.9798501 	 0.991629 
0.9798641 	 1.008470 
0.9798779 	 1.010910 
0.9798919 	 1.005720 
0.9799058 	 1.004760 
0.9799198 	 0.987689 
0.9799337 	 1.009610 
0.9799477 	 1.011370 
0.9799616 	 1.025530 
0.9799756 	 1.006530 
0.9799895 	 1.010810 
0.9800034 	 1.002990 
0.9800174 	 1.030320 
0.9800313 	 1.025610 
0.9800453 	 1.004710 
0.9800592 	 0.969133 
0.9800731 	 0.931005 
0.9800871 	 0.969489 
0.9801010 	 1.016550 
0.9801149 	 1.002800 
0.9801289 	 0.982526 
0.9801428 	 1.014420 
0.9801568 	 1.008550 
0.9801707 	 0.970168 
0.9801847 	 0.965734 
0.9801986 	 0.984690 
0.9802125 	 1.017220 
0.9802265 	 1.033590 
0.9802404 	 0.977650 
0.9802544 	 0.901144 
0.9802683 	 0.895408 
0.9802823 	 0.896389 
0.9802962 	 0.929430 
0.9803101 	 0.931055 
0.9803240 	 0.933257 
0.9803380 	 0.941916 
0.9803519 	 0.952176 
0.9803659 	 0.979847 
0.9803798 	 0.980984 
0.9803938 	 0.999177 
0.9804077 	 1.011720 
0.9804217 	 0.993835 
0.9804356 	 0.985240 
0.9804495 	 1.030770 
0.9804635 	 0.972215 
0.9804774 	 0.946765 
0.9804913 	 0.989262 
0.9805053 	 1.018440 
0.9805192 	 1.017300 
0.9805331 	 1.028150 
0.9805471 	 1.016320 
0.9805610 	 1.019420 
0.9805750 	 1.016020 
0.9805889 	 0.998290 
0.9806029 	 1.009190 
0.9806168 	 0.997762 
0.9806308 	 0.942344 
0.9806447 	 0.954921 
0.9806586 	 0.950783 
0.9806725 	 0.974245 
0.9806865 	 1.018010 
0.9807004 	 1.023670 
0.9807144 	 1.032280 
0.9807283 	 1.013260 
0.9807423 	 1.045040 
0.9807562 	 1.029150 
0.9807701 	 1.016490 
0.9807841 	 1.004610 
0.9807980 	 1.029930 
0.9808119 	 1.018730 
0.9808259 	 1.008150 
0.9808398 	 0.990698 
0.9808538 	 0.968587 
0.9808677 	 0.969742 
0.9808816 	 0.982211 
0.9808956 	 0.993723 
0.9809095 	 1.006060 
0.9809235 	 1.036990 
0.9809374 	 1.017420 
0.9809514 	 1.004840 
0.9809653 	 1.020800 
0.9809792 	 0.996525 
0.9809931 	 1.013700 
0.9810071 	 0.976239 
0.9810210 	 0.978282 
0.9810350 	 0.974502 
0.9810489 	 0.993191 
0.9810629 	 0.965956 
0.9810768 	 0.975293 
0.9810907 	 1.007170 
0.9811047 	 0.995932 
0.9811186 	 0.992836 
0.9811326 	 1.007520 
0.9811465 	 1.004430 
0.9811605 	 0.994263 
0.9811744 	 0.975374 
0.9811884 	 0.968670 
0.9812022 	 0.982771 
0.9812162 	 0.977591 
0.9812301 	 0.995962 
0.9812441 	 1.021910 
0.9812580 	 0.957592 
0.9812720 	 0.951125 
0.9812859 	 0.994343 
0.9812999 	 0.997908 
0.9813138 	 1.023140 
0.9813277 	 1.010100 
0.9813417 	 1.015530 
0.9813556 	 1.019340 
0.9813696 	 1.004130 
0.9813835 	 0.979487 
0.9813975 	 0.946136 
0.9814114 	 0.951910 
0.9814253 	 0.995790 
0.9814392 	 1.004110 
0.9814532 	 0.999220 
0.9814671 	 1.004370 
0.9814811 	 0.996075 
0.9814950 	 1.018600 
0.9815090 	 1.043880 
0.9815229 	 1.056220 
0.9815368 	 1.074060 
0.9815508 	 1.028940 
0.9815647 	 0.998101 
0.9815786 	 1.015640 
0.9815926 	 0.997578 
0.9816065 	 0.967018 
0.9816205 	 0.995065 
0.9816344 	 1.023800 
0.9816483 	 1.009790 
0.9816623 	 1.007520 
0.9816762 	 1.035420 
0.9816902 	 1.047290 
0.9817041 	 1.013570 
0.9817181 	 1.029030 
0.9817320 	 1.039880 
0.9817460 	 1.038060 
0.9817598 	 1.010260 
0.9817738 	 0.995487 
0.9817877 	 1.012760 
0.9818017 	 1.007730 
0.9818156 	 1.014490 
0.9818296 	 0.983942 
0.9818435 	 0.994679 
0.9818575 	 1.019810 
0.9818714 	 1.036450 
0.9818853 	 1.020200 
0.9818993 	 1.014840 
0.9819132 	 0.998986 
0.9819272 	 0.996034 
0.9819411 	 1.048650 
0.9819551 	 1.002450 
0.9819690 	 0.968652 
0.9819829 	 0.993608 
0.9819968 	 1.005080 
0.9820108 	 1.002020 
0.9820247 	 1.020190 
0.9820387 	 0.972615 
0.9820526 	 0.996790 
0.9820666 	 1.021260 
0.9820805 	 1.010350 
0.9820944 	 1.004250 
0.9821083 	 1.014690 
0.9821223 	 1.016440 
0.9821363 	 1.013620 
0.9821502 	 1.049880 
0.9821641 	 1.057700 
0.9821781 	 1.029070 
0.9821920 	 1.006910 
0.9822059 	 1.037620 
0.9822199 	 1.025840 
0.9822338 	 1.023740 
0.9822478 	 1.016810 
0.9822617 	 1.034930 
0.9822757 	 1.013410 
0.9822896 	 1.029900 
0.9823036 	 1.062260 
0.9823175 	 1.017930 
0.9823314 	 0.990545 
0.9823453 	 1.000490 
0.9823593 	 1.008910 
0.9823732 	 0.992191 
0.9823872 	 1.016150 
0.9824011 	 1.013260 
0.9824151 	 1.003460 
0.9824290 	 1.012200 
0.9824429 	 1.020810 
0.9824569 	 1.021400 
0.9824708 	 0.960976 
0.9824848 	 0.985128 
0.9824987 	 1.009450 
0.9825126 	 1.017510 
0.9825266 	 1.031210 
0.9825405 	 1.010440 
0.9825544 	 1.015160 
0.9825684 	 1.030860 
0.9825823 	 1.034040 
0.9825963 	 1.042750 
0.9826102 	 1.044810 
0.9826242 	 1.022470 
0.9826381 	 1.009440 
0.9826520 	 1.016390 
0.9826660 	 0.988622 
0.9826799 	 0.983248 
0.9826938 	 0.958700 
0.9827078 	 1.016690 
0.9827217 	 1.035000 
0.9827357 	 1.047160 
0.9827496 	 1.035770 
0.9827635 	 0.989312 
0.9827775 	 0.989191 
0.9827914 	 0.987481 
0.9828054 	 0.969927 
0.9828193 	 0.958280 
0.9828333 	 0.961555 
0.9828472 	 1.014160 
0.9828612 	 1.016280 
0.9828750 	 0.997668 
0.9828890 	 1.024300 
0.9829029 	 1.023610 
0.9829169 	 1.014600 
0.9829308 	 1.024660 
0.9829448 	 0.991610 
0.9829587 	 1.010650 
0.9829727 	 1.006960 
0.9829866 	 0.965529 
0.9830005 	 0.967824 
0.9830145 	 1.000250 
0.9830284 	 1.017080 
0.9830424 	 1.017220 
0.9830563 	 1.007650 
0.9830703 	 1.011850 
0.9830842 	 1.021530 
0.9830981 	 1.032900 
0.9831120 	 1.045480 
0.9831260 	 1.015660 
0.9831399 	 1.015790 
0.9831539 	 1.025910 
0.9831678 	 1.040500 
0.9831818 	 1.017510 
0.9831957 	 1.012340 
0.9832096 	 1.038160 
0.9832236 	 1.046040 
0.9832375 	 1.019200 
0.9832515 	 1.006630 
0.9832654 	 1.030900 
0.9832793 	 1.017580 
0.9832933 	 1.046140 
0.9833072 	 1.034750 
0.9833211 	 1.033220 
0.9833351 	 1.059130 
0.9833490 	 1.030690 
0.9833630 	 1.012150 
0.9833769 	 1.021240 
0.9833909 	 1.018860 
0.9834048 	 1.033960 
0.9834187 	 1.046340 
0.9834327 	 1.020700 
0.9834466 	 0.957561 
0.9834605 	 0.952680 
0.9834745 	 0.901500 
0.9834884 	 0.896906 
0.9835024 	 0.910638 
0.9835163 	 0.953677 
0.9835302 	 0.980205 
0.9835442 	 1.041690 
0.9835581 	 1.054480 
0.9835721 	 1.016500 
0.9835860 	 0.994159 
0.9836000 	 0.951995 
0.9836139 	 1.009980 
0.9836279 	 1.003740 
0.9836417 	 1.001510 
0.9836557 	 1.033850 
0.9836696 	 0.989960 
0.9836836 	 0.970059 
0.9836975 	 0.958356 
0.9837115 	 0.951478 
0.9837254 	 0.982902 
0.9837394 	 1.004760 
0.9837533 	 1.040030 
0.9837672 	 0.993165 
0.9837812 	 0.991963 
0.9837951 	 0.991813 
0.9838090 	 0.979092 
0.9838230 	 1.005480 
0.9838370 	 1.009580 
0.9838509 	 1.011400 
0.9838648 	 1.013390 
0.9838787 	 1.001690 
0.9838927 	 1.027930 
0.9839066 	 1.039070 
0.9839206 	 1.092060 
0.9839345 	 1.059170 
0.9839485 	 1.035170 
0.9839624 	 1.021390 
0.9839763 	 1.006350 
0.9839902 	 1.014190 
0.9840042 	 1.027620 
0.9840182 	 1.055080 
0.9840321 	 1.061500 
0.9840460 	 1.011550 
0.9840600 	 0.974660 
0.9840739 	 1.006400 
0.9840878 	 0.996591 
0.9841018 	 1.009820 
0.9841157 	 1.032770 
0.9841297 	 1.063620 
0.9841436 	 1.084910 
0.9841576 	 1.076250 
0.9841715 	 1.044230 
0.9841855 	 1.051020 
0.9841994 	 0.981982 
0.9842133 	 0.940720 
0.9842272 	 0.977758 
0.9842412 	 1.027530 
0.9842551 	 1.010170 
0.9842691 	 1.061290 
0.9842830 	 1.048840 
0.9842970 	 1.041100 
0.9843109 	 1.076750 
0.9843248 	 1.069060 
0.9843388 	 1.044430 
0.9843527 	 1.008480 
0.9843667 	 1.029720 
0.9843806 	 1.028020 
0.9843945 	 1.013970 
0.9844085 	 1.060630 
0.9844224 	 1.074510 


==> anc/HD219134/HD219134_79.dat <==
0.9583153 	 1.051400 
0.9583290 	 1.064230 
0.9583427 	 1.199980 
0.9583564 	 1.073250 
0.9583701 	 1.049310 
0.9583838 	 1.099250 
0.9583975 	 1.067660 
0.9584112 	 1.106200 
0.9584249 	 1.079940 
0.9584386 	 1.097910 
0.9584523 	 1.294190 
0.9584660 	 1.235080 
0.9584797 	 1.067940 
0.9584934 	 1.080600 
0.9585071 	 1.091450 
0.9585208 	 1.026960 
0.9585345 	 1.045720 
0.9585482 	 0.998600 
0.9585619 	 0.927577 
0.9585756 	 0.938159 
0.9585893 	 0.937251 
0.9586030 	 1.001140 
0.9586167 	 1.033540 
0.9586304 	 1.108580 
0.9586441 	 1.048280 
0.9586578 	 0.998523 
0.9586715 	 1.055320 
0.9586852 	 0.995901 
0.9586989 	 1.082270 
0.9587126 	 0.984496 
0.9587263 	 1.086720 
0.9587400 	 1.111660 
0.9587537 	 1.124640 
0.9587674 	 1.037000 
0.9587811 	 1.033260 
0.9587948 	 0.968939 
0.9588085 	 0.913627 
0.9588222 	 1.083020 
0.9588359 	 1.190240 
0.9588496 	 1.036460 
0.9588633 	 1.016940 
0.9588770 	 1.196360 
0.9588907 	 1.154480 
0.9589044 	 1.143040 
0.9589181 	 1.116250 
0.9589318 	 1.232230 
0.9589455 	 1.112700 
0.9589592 	 1.161810 
0.9589729 	 1.114920 
0.9589866 	 0.993481 
0.9590003 	 1.035780 
0.9590140 	 0.978802 
0.9590277 	 0.820284 
0.9590414 	 0.882475 
0.9590551 	 0.970817 
0.9590688 	 0.771573 
0.9590825 	 0.913849 
0.9590962 	 0.917581 
0.9591099 	 1.118500 
0.9591236 	 1.047630 
0.9591373 	 1.049620 
0.9591510 	 1.039810 
0.9591647 	 1.165190 
0.9591784 	 1.132250 
0.9591921 	 0.990339 
0.9592058 	 0.974309 
0.9592195 	 1.013700 
0.9592332 	 1.085600 
0.9592469 	 1.025170 
0.9592606 	 1.011920 
0.9592743 	 1.039710 
0.9592880 	 0.983175 
0.9593017 	 1.055720 
0.9593154 	 1.149080 
0.9593291 	 1.138270 
0.9593428 	 1.025420 
0.9593565 	 1.063960 
0.9593702 	 1.102080 
0.9593839 	 1.042930 
0.9593976 	 1.131230 
0.9594113 	 1.134700 
0.9594250 	 1.060300 
0.9594387 	 1.019610 
0.9594524 	 1.157810 
0.9594661 	 1.056500 
0.9594798 	 1.064370 
0.9594935 	 1.011530 
0.9595072 	 1.195160 
0.9595209 	 1.054520 
0.9595346 	 1.110500 
0.9595483 	 1.100830 
0.9595620 	 1.086960 
0.9595757 	 1.013730 
0.9595894 	 1.126660 
0.9596031 	 0.995867 
0.9596168 	 1.087390 
0.9596305 	 1.056220 
0.9596442 	 0.940078 
0.9596579 	 1.002580 
0.9596716 	 1.033880 
0.9596853 	 1.046410 
0.9596990 	 1.164190 
0.9597127 	 1.037500 
0.9597264 	 0.938441 
0.9597401 	 1.085550 
0.9597538 	 1.141150 
0.9597675 	 0.989618 
0.9597812 	 1.017140 
0.9597949 	 1.042740 
0.9598086 	 0.979123 
0.9598223 	 1.012760 
0.9598360 	 0.931632 
0.9598497 	 0.949724 
0.9598634 	 1.038700 
0.9598771 	 1.078810 
0.9598908 	 1.047860 
0.9599045 	 1.080270 
0.9599182 	 1.016610 
0.9599319 	 0.980623 
0.9599456 	 1.054370 
0.9599593 	 1.159910 
0.9599730 	 1.051500 
0.9599867 	 1.058570 
0.9600004 	 1.072290 
0.9600141 	 1.075880 
0.9600278 	 1.210670 
0.9600415 	 0.997810 
0.9600552 	 1.066500 
0.9600689 	 1.132770 
0.9600826 	 1.089350 
0.9600963 	 1.189290 
0.9601100 	 1.045800 
0.9601237 	 0.972598 
0.9601374 	 0.992103 
0.9601511 	 0.911556 
0.9601648 	 0.944493 
0.9601785 	 0.816171 
0.9601922 	 0.854420 
0.9602059 	 0.854590 
0.9602196 	 1.026940 
0.9602333 	 1.043570 
0.9602470 	 1.015300 
0.9602607 	 0.994090 
0.9602744 	 1.021010 
0.9602881 	 1.017100 
0.9603018 	 1.091070 
0.9603155 	 1.091650 
0.9603292 	 1.057310 
0.9603429 	 1.105800 
0.9603566 	 1.062510 
0.9603703 	 1.016720 
0.9603840 	 1.136350 
0.9603977 	 1.050120 
0.9604114 	 1.067090 
0.9604251 	 1.068620 
0.9604388 	 0.995146 
0.9604525 	 1.087350 
0.9604662 	 1.121320 
0.9604799 	 1.075460 
0.9604936 	 1.000200 
0.9605073 	 1.003090 
0.9605210 	 1.013010 
0.9605347 	 1.003810 
0.9605484 	 0.911004 
0.9605621 	 0.972631 
0.9605758 	 0.950018 
0.9605895 	 1.004800 
0.9606032 	 1.096150 
0.9606169 	 1.159360 
0.9606306 	 1.125270 
0.9606443 	 0.956399 
0.9606580 	 0.872498 
0.9606717 	 1.012790 
0.9606854 	 0.997737 
0.9606991 	 1.088630 
0.9607128 	 1.136420 
0.9607265 	 0.995379 
0.9607402 	 0.968118 
0.9607539 	 1.093190 
0.9607676 	 1.069890 
0.9607813 	 1.032570 
0.9607950 	 0.974511 
0.9608087 	 1.035690 
0.9608224 	 1.060880 
0.9608361 	 1.103570 
0.9608498 	 1.068830 
0.9608635 	 0.959204 
0.9608772 	 1.056990 
0.9608909 	 1.106350 
0.9609046 	 0.947434 
0.9609183 	 0.921010 
0.9609320 	 0.994774 
0.9609457 	 1.005900 
0.9609594 	 0.997386 
0.9609731 	 1.039920 
0.9609868 	 1.081770 
0.9610005 	 1.084260 
0.9610142 	 0.999454 
0.9610279 	 1.025480 
0.9610416 	 1.044360 
0.9610553 	 0.946548 
0.9610690 	 0.938536 
0.9610827 	 0.941607 
0.9610964 	 1.003910 
0.9611101 	 0.982956 
0.9611238 	 0.991561 
0.9611375 	 1.005080 
0.9611512 	 1.008020 
0.9611649 	 1.101220 
0.9611786 	 1.111720 
0.9611923 	 1.015100 
0.9612060 	 1.019600 
0.9612197 	 1.028120 
0.9612334 	 1.024410 
0.9612471 	 1.093990 
0.9612608 	 1.093380 
0.9612745 	 1.020690 
0.9612882 	 1.007590 
0.9613019 	 1.041780 
0.9613156 	 1.026510 
0.9613293 	 1.037930 
0.9613430 	 1.118730 
0.9613567 	 1.100620 
0.9613704 	 1.117070 
0.9613841 	 1.042120 
0.9613978 	 1.018010 
0.9614115 	 0.974446 
0.9614252 	 0.967333 
0.9614389 	 1.004520 
0.9614526 	 1.024710 
0.9614663 	 0.933775 
0.9614800 	 1.001600 
0.9614937 	 1.068990 
0.9615074 	 1.102040 
0.9615211 	 1.014590 
0.9615348 	 1.030630 
0.9615485 	 1.021940 
0.9615622 	 1.030970 
0.9615759 	 1.014930 
0.9615896 	 1.078230 
0.9616033 	 1.017520 
0.9616170 	 1.046500 
0.9616307 	 0.997870 
0.9616444 	 1.021110 
0.9616581 	 0.958287 
0.9616718 	 1.043960 
0.9616855 	 1.113380 
0.9616992 	 1.118850 
0.9617129 	 1.059970 
0.9617266 	 0.985960 
0.9617403 	 1.027040 
0.9617540 	 1.019510 
0.9617677 	 1.045690 
0.9617814 	 0.971812 
0.9617951 	 0.933599 
0.9618088 	 0.984066 
0.9618225 	 1.070000 
0.9618362 	 1.046130 
0.9618499 	 1.028520 
0.9618636 	 1.052010 
0.9618773 	 1.111620 
0.9618910 	 1.082670 
0.9619047 	 1.010040 
0.9619184 	 0.966823 
0.9619321 	 0.968518 
0.9619458 	 0.980488 
0.9619595 	 1.030880 
0.9619732 	 0.998039 
0.9619869 	 0.972849 
0.9620006 	 0.985656 
0.9620143 	 0.981592 
0.9620280 	 0.946532 
0.9620417 	 1.006520 
0.9620554 	 1.048110 
0.9620691 	 1.109830 
0.9620828 	 1.033260 
0.9620965 	 1.015900 
0.9621102 	 1.058750 
0.9621239 	 1.006160 
0.9621376 	 1.058830 
0.9621513 	 1.070350 
0.9621650 	 1.009530 
0.9621787 	 1.018350 
0.9621924 	 0.982073 
0.9622061 	 0.979361 
0.9622198 	 1.010150 
0.9622335 	 1.042430 
0.9622472 	 1.003840 
0.9622609 	 0.997205 
0.9622746 	 1.061380 
0.9622883 	 1.104940 
0.9623020 	 0.989314 
0.9623157 	 0.871152 
0.9623294 	 0.909947 
0.9623431 	 0.845901 
0.9623568 	 0.906674 
0.9623705 	 0.940823 
0.9623842 	 1.060490 
0.9623979 	 1.100730 
0.9624116 	 1.027160 
0.9624253 	 1.053940 
0.9624390 	 0.927776 
0.9624527 	 0.939895 
0.9624664 	 0.958818 
0.9624801 	 1.026390 
0.9624938 	 1.030600 
0.9625075 	 1.024750 
0.9625212 	 1.017530 
0.9625349 	 1.016440 
0.9625486 	 1.051980 
0.9625623 	 1.118090 
0.9625760 	 1.062280 
0.9625897 	 1.095240 
0.9626034 	 1.036860 
0.9626171 	 1.037170 
0.9626308 	 0.956649 
0.9626445 	 0.979878 
0.9626582 	 0.964134 
0.9626719 	 0.960924 
0.9626856 	 0.999514 
0.9626993 	 0.938343 
0.9627130 	 1.017040 
0.9627267 	 0.987683 
0.9627404 	 0.929736 
0.9627541 	 0.976201 
0.9627678 	 1.036020 
0.9627815 	 1.019040 
0.9627952 	 0.972674 
0.9628089 	 0.941382 
0.9628226 	 0.918938 
0.9628363 	 0.960643 
0.9628500 	 0.974187 
0.9628637 	 0.866132 
0.9628774 	 0.796782 
0.9628911 	 0.854373 
0.9629048 	 0.930514 
0.9629185 	 0.991633 
0.9629322 	 0.994300 
0.9629459 	 0.941591 
0.9629596 	 0.976820 
0.9629733 	 1.056330 
0.9629870 	 1.017450 
0.9630007 	 1.012430 
0.9630144 	 1.034140 
0.9630281 	 1.033000 
0.9630418 	 1.003500 
0.9630555 	 0.977366 
0.9630692 	 1.006200 
0.9630829 	 0.977740 
0.9630966 	 0.999076 
0.9631103 	 0.992161 
0.9631240 	 0.994681 
0.9631377 	 1.073630 
0.9631514 	 1.034770 
0.9631651 	 1.030690 
0.9631788 	 1.044920 
0.9631925 	 1.009620 
0.9632062 	 1.027020 
0.9632199 	 0.985445 
0.9632336 	 0.984011 
0.9632473 	 1.056540 
0.9632610 	 1.080390 
0.9632747 	 1.012220 
0.9632884 	 0.992018 
0.9633021 	 0.996376 
0.9633158 	 1.057190 
0.9633295 	 1.010530 
0.9633432 	 0.939501 
0.9633569 	 0.989248 
0.9633706 	 1.025000 
0.9633843 	 1.000890 
0.9633980 	 0.976485 
0.9634117 	 1.009860 
0.9634254 	 1.023570 
0.9634391 	 1.034660 
0.9634528 	 1.087740 
0.9634665 	 1.051120 
0.9634802 	 1.046020 
0.9634939 	 1.034670 
0.9635076 	 1.027020 
0.9635213 	 0.983446 
0.9635350 	 0.964981 
0.9635487 	 1.025080 
0.9635624 	 1.047080 
0.9635761 	 1.009610 
0.9635898 	 1.057580 
0.9636035 	 0.968026 
0.9636172 	 0.979625 
0.9636309 	 0.942625 
0.9636446 	 0.805835 
0.9636583 	 0.842111 
0.9636720 	 0.859959 
0.9636857 	 0.916074 
0.9636994 	 1.014160 
0.9637131 	 0.995051 
0.9637268 	 0.978943 
0.9637405 	 0.962559 
0.9637542 	 0.990702 
0.9637679 	 1.004930 
0.9637816 	 1.021820 
0.9637953 	 1.058330 
0.9638090 	 1.006320 
0.9638227 	 1.055860 
0.9638364 	 1.020820 
0.9638501 	 0.953148 
0.9638638 	 0.875157 
0.9638775 	 0.867779 
0.9638912 	 0.872337 
0.9639049 	 0.915403 
0.9639186 	 0.953004 
0.9639323 	 1.020050 
0.9639460 	 1.008860 
0.9639597 	 0.962701 
0.9639734 	 0.905580 
0.9639871 	 0.924162 
0.9640008 	 0.930122 
0.9640145 	 0.985178 
0.9640282 	 0.984563 
0.9640419 	 0.805453 
0.9640556 	 0.673010 
0.9640693 	 0.614489 
0.9640830 	 0.749411 
0.9640967 	 0.838335 
0.9641104 	 0.861324 
0.9641241 	 0.909674 
0.9641378 	 0.936332 
0.9641515 	 0.988412 
0.9641652 	 0.972236 
0.9641789 	 1.004420 
0.9641926 	 1.027180 
0.9642063 	 1.038990 
0.9642200 	 1.028490 
0.9642337 	 1.017670 
0.9642474 	 1.034110 
0.9642611 	 0.935452 
0.9642748 	 0.948780 
0.9642885 	 0.991749 
0.9643022 	 0.995427 
0.9643159 	 1.045820 
0.9643296 	 1.033980 
0.9643433 	 1.033200 
0.9643570 	 1.004300 
0.9643707 	 1.026930 
0.9643844 	 1.072110 
0.9643981 	 0.943645 
0.9644118 	 1.003570 
0.9644255 	 0.991468 
0.9644392 	 1.021260 
0.9644529 	 1.035350 
0.9644666 	 1.105300 
0.9644803 	 0.998065 
0.9644940 	 0.991690 
0.9645077 	 0.934583 
0.9645214 	 0.886825 
0.9645351 	 0.920141 
0.9645488 	 0.885289 
0.9645625 	 0.997655 
0.9645762 	 1.035890 
0.9645899 	 1.045430 
0.9646036 	 0.983761 
0.9646173 	 0.993441 
0.9646310 	 0.997252 
0.9646447 	 0.950991 
0.9646584 	 0.952976 
0.9646721 	 0.962903 
0.9646858 	 0.981393 
0.9646995 	 0.994325 
0.9647132 	 0.989753 
0.9647269 	 0.945819 
0.9647406 	 0.977855 
0.9647543 	 0.963989 
0.9647680 	 0.904983 
0.9647817 	 0.921458 
0.9647954 	 0.935899 
0.9648091 	 0.942559 
0.9648228 	 0.993875 
0.9648365 	 0.989802 
0.9648502 	 0.964146 
0.9648639 	 1.003710 
0.9648776 	 0.938892 
0.9648913 	 0.935159 
0.9649050 	 0.937719 
0.9649187 	 1.013180 
0.9649324 	 1.007580 
0.9649461 	 0.908225 
0.9649598 	 0.813917 
0.9649735 	 0.813386 
0.9649872 	 0.830332 
0.9650009 	 0.895469 
0.9650146 	 0.933445 
0.9650283 	 0.977803 
0.9650420 	 0.972992 
0.9650557 	 0.980124 
0.9650694 	 0.995085 
0.9650831 	 0.970609 
0.9650968 	 0.966052 
0.9651105 	 1.040550 
0.9651242 	 0.987482 
0.9651379 	 0.995228 
0.9651516 	 1.001820 
0.9651653 	 0.992036 
0.9651790 	 0.959184 
0.9651927 	 0.952451 
0.9652064 	 0.920538 
0.9652201 	 0.972185 
0.9652338 	 1.030940 
0.9652475 	 1.014700 
0.9652612 	 0.987001 
0.9652749 	 0.966630 
0.9652886 	 0.972195 
0.9653023 	 0.989932 
0.9653160 	 0.958470 
0.9653297 	 0.956654 
0.9653434 	 0.967336 
0.9653571 	 0.972664 
0.9653708 	 1.003360 
0.9653845 	 1.013840 
0.9653982 	 1.032810 
0.9654119 	 0.981327 
0.9654256 	 0.978935 
0.9654393 	 0.983277 
0.9654530 	 0.966326 
0.9654667 	 0.952853 
0.9654804 	 0.951694 
0.9654941 	 0.978059 
0.9655078 	 0.960160 
0.9655215 	 0.892017 
0.9655352 	 0.829727 
0.9655489 	 0.885690 
0.9655626 	 0.900234 
0.9655763 	 0.940519 
0.9655900 	 0.939378 
0.9656037 	 0.914402 
0.9656174 	 0.918177 
0.9656311 	 0.966724 
0.9656448 	 1.000730 
0.9656585 	 1.003260 
0.9656722 	 0.975925 
0.9656859 	 0.956522 
0.9656996 	 0.944747 
0.9657133 	 0.956448 
0.9657270 	 0.972050 
0.9657407 	 0.990995 
0.9657544 	 1.033980 
0.9657681 	 1.047000 
0.9657818 	 0.995645 
0.9657955 	 0.956763 
0.9658092 	 0.922543 
0.9658229 	 0.908600 
0.9658366 	 0.931815 
0.9658503 	 0.934373 
0.9658640 	 0.931786 
0.9658777 	 0.966470 
0.9658914 	 0.947062 
0.9659051 	 0.930298 
0.9659188 	 0.931931 
0.9659325 	 0.937636 
0.9659462 	 0.890587 
0.9659599 	 0.863608 
0.9659736 	 0.920696 
0.9659873 	 0.945214 
0.9660010 	 1.005780 
0.9660147 	 1.003430 
0.9660284 	 1.001050 
0.9660421 	 0.994292 
0.9660558 	 0.942072 
0.9660695 	 0.938691 
0.9660832 	 0.952962 
0.9660969 	 0.959867 
0.9661106 	 0.923613 
0.9661243 	 0.915771 
0.9661380 	 0.912521 
0.9661517 	 0.927498 
0.9661654 	 0.967349 
0.9661791 	 1.010860 
0.9661928 	 0.980654 
0.9662065 	 0.984318 
0.9662202 	 0.997763 
0.9662339 	 0.982771 
0.9662476 	 0.982935 
0.9662613 	 0.999090 
0.9662750 	 0.985259 
0.9662887 	 1.059220 
0.9663024 	 1.027520 
0.9663161 	 0.953703 
0.9663298 	 0.976130 
0.9663435 	 0.980586 
0.9663572 	 0.969501 
0.9663709 	 0.957403 
0.9663846 	 0.964313 
0.9663983 	 0.946505 
0.9664120 	 0.975822 
0.9664257 	 0.986095 
0.9664394 	 0.991445 
0.9664531 	 0.925089 
0.9664668 	 0.859029 
0.9664805 	 0.939733 
0.9664942 	 1.062650 
0.9665079 	 1.007840 
0.9665216 	 0.936771 
0.9665353 	 0.946459 
0.9665490 	 0.929271 
0.9665627 	 0.862491 
0.9665764 	 0.962394 
0.9665901 	 0.964169 
0.9666038 	 0.958796 
0.9666175 	 0.957801 
0.9666312 	 0.943274 
0.9666449 	 0.962983 
0.9666586 	 0.983872 
0.9666723 	 0.948963 
0.9666860 	 0.957521 
0.9666997 	 0.954653 
0.9667134 	 0.958395 
0.9667271 	 1.016000 
0.9667408 	 0.982946 
0.9667545 	 0.963090 
0.9667682 	 0.923208 
0.9667819 	 0.888522 
0.9667956 	 0.937607 
0.9668093 	 0.937775 
0.9668230 	 0.982480 
0.9668367 	 1.005370 
0.9668504 	 1.003720 
0.9668641 	 1.002930 
0.9668778 	 1.015430 
0.9668915 	 0.996119 
0.9669052 	 1.008750 
0.9669189 	 0.985362 
0.9669326 	 0.966878 
0.9669463 	 0.911629 
0.9669600 	 0.875012 
0.9669737 	 0.909632 
0.9669874 	 0.968147 
0.9670011 	 0.994191 
0.9670148 	 0.955721 
0.9670285 	 0.995282 
0.9670422 	 0.995373 
0.9670559 	 1.011260 
0.9670696 	 0.990376 
0.9670833 	 0.992398 
0.9670970 	 1.041910 
0.9671107 	 1.024880 
0.9671244 	 0.973950 
0.9671381 	 1.023970 
0.9671518 	 1.018770 
0.9671655 	 0.988756 
0.9671792 	 0.963884 
0.9671929 	 0.943461 
0.9672066 	 0.960572 
0.9672203 	 0.958400 
0.9672340 	 0.960745 
0.9672477 	 0.956002 
0.9672614 	 0.951343 
0.9672751 	 0.828304 
0.9672888 	 0.786150 
0.9673025 	 0.895248 
0.9673162 	 0.965583 
0.9673299 	 1.030770 
0.9673436 	 1.051340 
0.9673573 	 1.004490 
0.9673710 	 1.005400 
0.9673847 	 0.976314 
0.9673984 	 0.991210 
0.9674121 	 0.991440 
0.9674258 	 0.999615 
0.9674395 	 1.026200 
0.9674532 	 1.020230 
0.9674669 	 0.976764 
0.9674806 	 1.000000 
0.9674943 	 1.021740 
0.9675080 	 1.016180 
0.9675217 	 1.027150 
0.9675354 	 0.948682 
0.9675491 	 0.917721 
0.9675628 	 0.965138 
0.9675765 	 0.965334 
0.9675902 	 0.926032 
0.9676039 	 0.934639 
0.9676176 	 0.983559 
0.9676313 	 0.949066 
0.9676450 	 1.013220 
0.9676587 	 0.997918 
0.9676724 	 0.997558 
0.9676861 	 0.995951 
0.9676998 	 0.990046 
0.9677135 	 0.963908 
0.9677272 	 0.930453 
0.9677409 	 0.972673 
0.9677546 	 0.860881 
0.9677683 	 0.664958 
0.9677820 	 0.566053 
0.9677957 	 0.637653 
0.9678094 	 0.802501 
0.9678231 	 0.906108 
0.9678368 	 0.913562 
0.9678505 	 0.918380 
0.9678642 	 0.917671 
0.9678779 	 0.940993 
0.9678916 	 0.978661 
0.9679053 	 1.007080 
0.9679190 	 1.000340 
0.9679327 	 1.004900 
0.9679464 	 0.999687 
0.9679601 	 1.006810 
0.9679738 	 0.983596 
0.9679875 	 0.970442 
0.9680012 	 1.014130 
0.9680149 	 1.016260 
0.9680286 	 1.018120 
0.9680423 	 1.036440 
0.9680560 	 1.028450 
0.9680697 	 1.030010 
0.9680834 	 0.992041 
0.9680971 	 0.956040 
0.9681108 	 0.928114 
0.9681245 	 0.951309 
0.9681382 	 0.976211 
0.9681519 	 0.976462 
0.9681656 	 0.975197 
0.9681793 	 0.989894 
0.9681930 	 1.001530 
0.9682067 	 1.016490 
0.9682204 	 1.018920 
0.9682341 	 1.019450 
0.9682478 	 0.946851 
0.9682615 	 0.990243 
0.9682752 	 0.997034 
0.9682889 	 1.047300 
0.9683026 	 1.067760 
0.9683163 	 1.021950 
0.9683300 	 1.003510 
0.9683437 	 0.973033 
0.9683574 	 0.964679 
0.9683711 	 1.002610 
0.9683848 	 0.990525 
0.9683985 	 1.024420 
0.9684122 	 0.996497 
0.9684259 	 0.935378 
0.9684396 	 0.936318 
0.9684533 	 0.992920 
0.9684670 	 1.008780 
0.9684807 	 1.003740 
0.9684944 	 0.997223 
0.9685081 	 1.032870 
0.9685218 	 1.008140 
0.9685355 	 0.989924 
0.9685492 	 1.000450 
0.9685629 	 1.049190 
0.9685766 	 1.009530 
0.9685903 	 1.021350 
0.9686040 	 1.020920 
0.9686177 	 1.007500 
0.9686314 	 0.978217 
0.9686451 	 0.958886 
0.9686588 	 0.937527 
0.9686725 	 0.961371 
0.9686862 	 1.000030 
0.9686999 	 1.043290 
0.9687136 	 1.025850 
0.9687273 	 1.000410 
0.9687410 	 1.034160 
0.9687547 	 1.013730 
0.9687684 	 1.006730 
0.9687821 	 1.002140 
0.9687958 	 1.003300 
0.9688095 	 1.011710 
0.9688232 	 1.017630 
0.9688369 	 1.010360 
0.9688506 	 1.045060 
0.9688643 	 1.015690 
0.9688780 	 1.000030 
0.9688917 	 0.988169 
0.9689054 	 1.037500 
0.9689191 	 1.008110 
0.9689328 	 0.975732 
0.9689465 	 0.993779 
0.9689602 	 0.974099 
0.9689739 	 0.984217 
0.9689876 	 1.026040 
0.9690013 	 1.028290 
0.9690150 	 1.019130 
0.9690287 	 1.043460 
0.9690424 	 0.988534 
0.9690561 	 0.997390 
0.9690698 	 0.958393 
0.9690835 	 0.862765 
0.9690972 	 0.780310 
0.9691109 	 0.690502 
0.9691246 	 0.688300 
0.9691383 	 0.806603 
0.9691520 	 0.910914 
0.9691657 	 0.931066 
0.9691794 	 0.988339 
0.9691931 	 1.025860 
0.9692068 	 1.011350 
0.9692205 	 0.957948 
0.9692342 	 0.897704 
0.9692479 	 1.002360 
0.9692616 	 0.996656 
0.9692753 	 1.025200 
0.9692890 	 1.014060 
0.9693027 	 0.975997 
0.9693164 	 0.959657 
0.9693301 	 0.943821 
0.9693438 	 1.014940 
0.9693575 	 1.016990 
0.9693712 	 1.004480 
0.9693849 	 1.019850 
0.9693986 	 1.010970 
0.9694123 	 0.981935 
0.9694260 	 0.957037 
0.9694397 	 0.985857 
0.9694534 	 1.066750 
0.9694671 	 1.047730 
0.9694808 	 1.054720 
0.9694945 	 1.031660 
0.9695082 	 0.986749 
0.9695219 	 0.985743 
0.9695356 	 1.009960 
0.9695493 	 0.986402 
0.9695630 	 0.942633 
0.9695767 	 0.992763 
0.9695904 	 0.963147 
0.9696041 	 0.907680 
0.9696178 	 0.886822 
0.9696315 	 0.890089 
0.9696452 	 0.925760 
0.9696589 	 0.964897 
0.9696726 	 1.003040 
0.9696863 	 1.027250 
0.9697000 	 1.002770 
0.9697137 	 0.951841 
0.9697274 	 1.023780 
0.9697411 	 1.058240 
0.9697548 	 1.031370 
0.9697685 	 1.028420 
0.9697822 	 0.995070 
0.9697959 	 0.992680 
0.9698096 	 0.975757 
0.9698233 	 0.941692 
0.9698370 	 1.016000 
0.9698507 	 0.987254 
0.9698644 	 1.017500 
0.9698781 	 1.015850 
0.9698918 	 1.033510 
0.9699055 	 1.008060 
0.9699192 	 1.029000 
0.9699329 	 1.004070 
0.9699466 	 0.978442 
0.9699603 	 0.991113 
0.9699740 	 0.946107 
0.9699877 	 0.995310 
0.9700014 	 1.000030 
0.9700151 	 1.023040 
0.9700288 	 0.991065 
0.9700425 	 1.011540 
0.9700562 	 1.011750 
0.9700699 	 1.008090 
0.9700836 	 0.985821 
0.9700973 	 0.999044 
0.9701110 	 1.001160 
0.9701247 	 1.022080 
0.9701384 	 1.005690 
0.9701521 	 0.979814 
0.9701658 	 0.974459 
0.9701795 	 0.989767 
0.9701932 	 0.929009 
0.9702069 	 0.914156 
0.9702206 	 0.942101 
0.9702343 	 0.962984 
0.9702480 	 1.006760 
0.9702617 	 1.044110 
0.9702754 	 0.999589 
0.9702891 	 1.023240 
0.9703028 	 1.004100 
0.9703165 	 1.013060 
0.9703302 	 0.957527 
0.9703439 	 0.973184 
0.9703576 	 1.027310 
0.9703713 	 0.995806 
0.9703850 	 0.950196 
0.9703987 	 0.980235 
0.9704124 	 0.960023 
0.9704261 	 0.898994 
0.9704398 	 0.864509 
0.9704535 	 0.906426 
0.9704672 	 0.920252 
0.9704809 	 0.929738 
0.9704946 	 1.030870 
0.9705083 	 0.971001 
0.9705220 	 1.000640 
0.9705357 	 1.023030 
0.9705494 	 1.010130 
0.9705631 	 1.001340 
0.9705768 	 1.019110 
0.9705905 	 1.005370 
0.9706042 	 0.975960 
0.9706179 	 0.981302 
0.9706316 	 1.042590 
0.9706453 	 1.028080 
0.9706590 	 1.035210 
0.9706727 	 1.030050 
0.9706864 	 1.015860 
0.9707001 	 1.001790 
0.9707138 	 0.985203 
0.9707275 	 0.939999 
0.9707412 	 0.923970 
0.9707549 	 0.873805 
0.9707686 	 0.810285 
0.9707823 	 0.680198 
0.9707960 	 0.642392 
0.9708097 	 0.727282 
0.9708234 	 0.833648 
0.9708371 	 0.923164 
0.9708508 	 0.982453 
0.9708645 	 0.991410 
0.9708782 	 0.984019 
0.9708919 	 1.002700 
0.9709056 	 0.962402 
0.9709193 	 1.031310 
0.9709330 	 0.993390 
0.9709467 	 1.047750 
0.9709604 	 1.009430 
0.9709741 	 0.975215 
0.9709878 	 0.980645 
0.9710015 	 1.002350 
0.9710152 	 1.010480 
0.9710289 	 1.040440 
0.9710426 	 1.069310 
0.9710563 	 1.014770 
0.9710700 	 0.987055 
0.9710837 	 0.981880 
0.9710974 	 0.975301 
0.9711111 	 0.981719 
0.9711248 	 0.994416 
0.9711385 	 1.018860 
0.9711522 	 1.004320 
0.9711659 	 1.029180 
0.9711796 	 1.059020 
0.9711933 	 1.005070 
0.9712070 	 0.998060 
0.9712207 	 0.992165 
0.9712344 	 1.042320 
0.9712481 	 1.005590 
0.9712618 	 0.976580 
0.9712755 	 0.977551 
0.9712892 	 1.044200 
0.9713029 	 1.063200 
0.9713166 	 1.038750 
0.9713303 	 1.062800 
0.9713440 	 1.064300 
0.9713577 	 1.024070 
0.9713714 	 1.002960 
0.9713851 	 0.955681 
0.9713988 	 1.023710 
0.9714125 	 0.979358 
0.9714262 	 0.968236 
0.9714399 	 1.012730 
0.9714536 	 1.058710 
0.9714673 	 1.096760 
0.9714810 	 1.041210 
0.9714947 	 1.018780 
0.9715084 	 1.039360 
0.9715221 	 1.038660 
0.9715358 	 1.067470 
0.9715495 	 1.036430 
0.9715632 	 1.048720 
0.9715769 	 1.056520 
0.9715906 	 1.052120 
0.9716043 	 1.051320 
0.9716180 	 1.047780 
0.9716317 	 1.001430 
0.9716454 	 1.001230 
0.9716591 	 0.988095 
0.9716728 	 0.989333 
0.9716865 	 1.041290 
0.9717002 	 1.001490 
0.9717139 	 0.942673 
0.9717276 	 0.939268 
0.9717413 	 0.976853 
0.9717550 	 0.970424 
0.9717687 	 0.927324 
0.9717824 	 0.988770 
0.9717961 	 1.017680 
0.9718098 	 1.033100 
0.9718235 	 1.006570 
0.9718372 	 1.010330 
0.9718509 	 0.984371 
0.9718646 	 1.025470 
0.9718783 	 0.977706 
0.9718920 	 0.946195 
0.9719057 	 0.901002 
0.9719194 	 0.940158 
0.9719331 	 0.950836 
0.9719468 	 1.005530 
0.9719605 	 1.033120 
0.9719742 	 1.184560 
0.9719879 	 1.169370 
0.9720016 	 1.073370 


==> anc/HD219134/HD219134_80.dat <==
0.9464245 	 1.116170 
0.9464381 	 1.772660 
0.9464516 	 1.021070 
0.9464651 	 0.848673 
0.9464787 	 1.143190 
0.9464922 	 1.049070 
0.9465057 	 1.206240 
0.9465192 	 0.867364 
0.9465327 	 0.890573 
0.9465463 	 1.285160 
0.9465598 	 0.851344 
0.9465733 	 0.421569 
0.9465868 	 0.524030 
0.9466003 	 0.864159 
0.9466138 	 1.009070 
0.9466274 	 1.050080 
0.9466409 	 1.097680 
0.9466544 	 1.202540 
0.9466679 	 0.756567 
0.9466814 	 0.664615 
0.9466950 	 0.713988 
0.9467085 	 0.953053 
0.9467220 	 1.069790 
0.9467355 	 0.912651 
0.9467490 	 0.719913 
0.9467626 	 0.744446 
0.9467761 	 0.450679 
0.9467896 	 0.595973 
0.9468032 	 0.662878 
0.9468166 	 1.009790 
0.9468302 	 1.331960 
0.9468437 	 1.043560 
0.9468572 	 0.614889 
0.9468707 	 0.947960 
0.9468843 	 1.093350 
0.9468977 	 0.757411 
0.9469113 	 1.004290 
0.9469248 	 1.162420 
0.9469383 	 0.666279 
0.9469519 	 0.935386 
0.9469654 	 1.232870 
0.9469789 	 1.080020 
0.9469924 	 1.102900 
0.9470059 	 1.219250 
0.9470195 	 0.969504 
0.9470330 	 1.005270 
0.9470465 	 1.226620 
0.9470600 	 1.058860 
0.9470735 	 0.813737 
0.9470871 	 0.912866 
0.9471006 	 0.896893 
0.9471141 	 0.894663 
0.9471276 	 0.878554 
0.9471411 	 0.757568 
0.9471546 	 0.855226 
0.9471682 	 0.503181 
0.9471817 	 0.814668 
0.9471952 	 0.684984 
0.9472087 	 1.113230 
0.9472222 	 0.836664 
0.9472358 	 0.946286 
0.9472493 	 1.380150 
0.9472628 	 1.334590 
0.9472763 	 1.045540 
0.9472898 	 0.745285 
0.9473033 	 1.196560 
0.9473169 	 1.355490 
0.9473304 	 0.988614 
0.9473440 	 0.873481 
0.9473575 	 0.865783 
0.9473710 	 0.899168 
0.9473845 	 0.888821 
0.9473980 	 0.969697 
0.9474115 	 0.887029 
0.9474251 	 0.798050 
0.9474386 	 0.866927 
0.9474521 	 1.010990 
0.9474656 	 1.016470 
0.9474791 	 0.961183 
0.9474927 	 0.843229 
0.9475062 	 1.204340 
0.9475197 	 1.114960 
0.9475332 	 0.959409 
0.9475467 	 0.948436 
0.9475602 	 1.164270 
0.9475738 	 1.288150 
0.9475873 	 1.054490 
0.9476008 	 0.926962 
0.9476143 	 1.024550 
0.9476278 	 1.084440 
0.9476414 	 1.079170 
0.9476549 	 1.133440 
0.9476684 	 1.187010 
0.9476819 	 1.143560 
0.9476954 	 1.065050 
0.9477090 	 1.298860 
0.9477225 	 1.470490 
0.9477360 	 1.023500 
0.9477496 	 0.869110 
0.9477630 	 1.068110 
0.9477766 	 1.302380 
0.9477901 	 0.927354 
0.9478036 	 1.014030 
0.9478171 	 0.962011 
0.9478307 	 0.996968 
0.9478441 	 0.888495 
0.9478577 	 1.047800 
0.9478712 	 1.235460 
0.9478847 	 0.898575 
0.9478983 	 0.761576 
0.9479117 	 0.904052 
0.9479253 	 0.798797 
0.9479388 	 0.862191 
0.9479523 	 1.090660 
0.9479659 	 1.248600 
0.9479794 	 1.205870 
0.9479929 	 1.043520 
0.9480064 	 1.140570 
0.9480199 	 1.058700 
0.9480335 	 1.000800 
0.9480470 	 1.041660 
0.9480605 	 1.049200 
0.9480740 	 0.906220 
0.9480875 	 0.994028 
0.9481010 	 1.061240 
0.9481146 	 0.947400 
0.9481281 	 0.762747 
0.9481416 	 0.868657 
0.9481551 	 1.032110 
0.9481686 	 1.209200 
0.9481822 	 1.317330 
0.9481957 	 1.276740 
0.9482092 	 1.186690 
0.9482228 	 1.140880 
0.9482362 	 1.171770 
0.9482498 	 0.915507 
0.9482633 	 1.197850 
0.9482768 	 1.203170 
0.9482903 	 1.233270 
0.9483038 	 1.291480 
0.9483173 	 0.867255 
0.9483309 	 0.782810 
0.9483444 	 0.877203 
0.9483579 	 1.088160 
0.9483715 	 0.725200 
0.9483849 	 0.865474 
0.9483985 	 0.701374 
0.9484120 	 0.784883 
0.9484255 	 0.941374 
0.9484391 	 1.109510 
0.9484526 	 1.211800 
0.9484661 	 1.025110 
0.9484796 	 1.465280 
0.9484931 	 1.162510 
0.9485067 	 1.244920 
0.9485202 	 1.175090 
0.9485337 	 1.048640 
0.9485472 	 0.760774 
0.9485607 	 1.061560 
0.9485742 	 1.009370 
0.9485878 	 0.854907 
0.9486013 	 0.870108 
0.9486148 	 0.971079 
0.9486283 	 1.001010 
0.9486418 	 1.017250 
0.9486554 	 1.085640 
0.9486689 	 1.280270 
0.9486824 	 1.221920 
0.9486960 	 1.211890 
0.9487094 	 1.058300 
0.9487230 	 0.962033 
0.9487365 	 1.079080 
0.9487500 	 1.100760 
0.9487636 	 0.962357 
0.9487770 	 0.971958 
0.9487906 	 1.116940 
0.9488041 	 1.252740 
0.9488176 	 0.825834 
0.9488311 	 0.899871 
0.9488447 	 0.980957 
0.9488581 	 1.070660 
0.9488717 	 1.094620 
0.9488852 	 1.180690 
0.9488987 	 1.280600 
0.9489123 	 1.030470 
0.9489258 	 0.966528 
0.9489393 	 1.037160 
0.9489528 	 1.068240 
0.9489663 	 0.934167 
0.9489798 	 0.883128 
0.9489934 	 0.887523 
0.9490069 	 0.979816 
0.9490204 	 1.033660 
0.9490339 	 0.864914 
0.9490475 	 0.909838 
0.9490610 	 1.156710 
0.9490745 	 1.139770 
0.9490880 	 1.061850 
0.9491015 	 0.896061 
0.9491150 	 1.007060 
0.9491286 	 0.919488 
0.9491421 	 1.012680 
0.9491556 	 1.106710 
0.9491691 	 0.950092 
0.9491826 	 1.080810 
0.9491962 	 0.989576 
0.9492097 	 0.938337 
0.9492232 	 0.843808 
0.9492367 	 0.929991 
0.9492502 	 0.986049 
0.9492637 	 0.898126 
0.9492773 	 0.953918 
0.9492908 	 0.961605 
0.9493043 	 0.972137 
0.9493179 	 1.179670 
0.9493313 	 1.140520 
0.9493449 	 0.913942 
0.9493584 	 1.196490 
0.9493719 	 1.035180 
0.9493855 	 0.850152 
0.9493990 	 0.903780 
0.9494125 	 0.911440 
0.9494260 	 0.988834 
0.9494395 	 1.153080 
0.9494531 	 1.245710 
0.9494666 	 1.031370 
0.9494801 	 0.907919 
0.9494936 	 0.978203 
0.9495071 	 0.976643 
0.9495206 	 1.038510 
0.9495342 	 0.979085 
0.9495477 	 1.018040 
0.9495612 	 0.823841 
0.9495747 	 0.921348 
0.9495882 	 0.893009 
0.9496018 	 0.966125 
0.9496153 	 0.973508 
0.9496288 	 1.024180 
0.9496423 	 1.048060 
0.9496558 	 0.967247 
0.9496694 	 0.849854 
0.9496829 	 0.827277 
0.9496964 	 0.764268 
0.9497100 	 0.879315 
0.9497234 	 0.941018 
0.9497370 	 0.890893 
0.9497505 	 0.922132 
0.9497640 	 1.039960 
0.9497775 	 1.181230 
0.9497911 	 1.042180 
0.9498045 	 1.046370 
0.9498181 	 1.043410 
0.9498316 	 0.925678 
0.9498451 	 0.924133 
0.9498587 	 0.910530 
0.9498722 	 0.914782 
0.9498857 	 1.012990 
0.9498992 	 1.074960 
0.9499127 	 1.090060 
0.9499263 	 0.986277 
0.9499398 	 1.089090 
0.9499533 	 0.984424 
0.9499668 	 0.713620 
0.9499803 	 0.780764 
0.9499939 	 0.917326 
0.9500074 	 1.018640 
0.9500209 	 1.225920 
0.9500344 	 1.064750 
0.9500479 	 1.174050 
0.9500614 	 1.120190 
0.9500750 	 0.911540 
0.9500885 	 1.040870 
0.9501020 	 0.978486 
0.9501155 	 0.873399 
0.9501290 	 0.946457 
0.9501426 	 1.154020 
0.9501561 	 1.079300 
0.9501696 	 1.024050 
0.9501831 	 1.105100 
0.9501966 	 0.977840 
0.9502101 	 0.955358 
0.9502237 	 1.141690 
0.9502372 	 0.989715 
0.9502507 	 1.035730 
0.9502643 	 0.983097 
0.9502778 	 0.979200 
0.9502913 	 0.806884 
0.9503048 	 0.898860 
0.9503183 	 0.791851 
0.9503319 	 1.155510 
0.9503454 	 1.244860 
0.9503589 	 1.124580 
0.9503724 	 1.038870 
0.9503859 	 0.878210 
0.9503995 	 0.869816 
0.9504130 	 1.105420 
0.9504265 	 0.762444 
0.9504400 	 1.089310 
0.9504535 	 1.053130 
0.9504670 	 0.987344 
0.9504806 	 1.006680 
0.9504941 	 0.977840 
0.9505076 	 0.967219 
0.9505211 	 0.991416 
0.9505346 	 0.943303 
0.9505482 	 1.028210 
0.9505617 	 0.862879 
0.9505752 	 1.015910 
0.9505887 	 1.092460 
0.9506022 	 0.979482 
0.9506158 	 1.030240 
0.9506293 	 1.189980 
0.9506428 	 0.909555 
0.9506564 	 0.892017 
0.9506698 	 0.928039 
0.9506834 	 0.855583 
0.9506969 	 1.049280 
0.9507104 	 1.030740 
0.9507239 	 0.919574 
0.9507375 	 0.955677 
0.9507509 	 0.948124 
0.9507645 	 0.954968 
0.9507780 	 0.984579 
0.9507915 	 1.029920 
0.9508051 	 0.975251 
0.9508185 	 0.880084 
0.9508321 	 0.944510 
0.9508456 	 0.873136 
0.9508591 	 0.947460 
0.9508727 	 1.024310 
0.9508862 	 0.928988 
0.9508997 	 1.011330 
0.9509132 	 1.045910 
0.9509267 	 1.001120 
0.9509403 	 1.021900 
0.9509538 	 1.024770 
0.9509673 	 0.925674 
0.9509808 	 0.951115 
0.9509943 	 0.972699 
0.9510078 	 0.936556 
0.9510214 	 1.006830 
0.9510349 	 1.058810 
0.9510484 	 1.113440 
0.9510619 	 1.035180 
0.9510754 	 0.986987 
0.9510890 	 1.003380 
0.9511025 	 1.051910 
0.9511160 	 0.897535 
0.9511296 	 0.935939 
0.9511430 	 1.009940 
0.9511566 	 1.007990 
0.9511701 	 1.004690 
0.9511836 	 1.113820 
0.9511972 	 0.943152 
0.9512107 	 0.965720 
0.9512242 	 1.007300 
0.9512377 	 0.903573 
0.9512512 	 0.892052 
0.9512647 	 0.885307 
0.9512783 	 0.974863 
0.9512917 	 0.948151 
0.9513053 	 0.901246 
0.9513188 	 0.942140 
0.9513323 	 0.884966 
0.9513459 	 0.895157 
0.9513594 	 0.994366 
0.9513729 	 0.950440 
0.9513864 	 0.929174 
0.9513999 	 0.978019 
0.9514134 	 0.949602 
0.9514270 	 0.994978 
0.9514405 	 1.079730 
0.9514540 	 1.013650 
0.9514675 	 1.083150 
0.9514810 	 1.040440 
0.9514946 	 0.954598 
0.9515081 	 0.975253 
0.9515216 	 1.008400 
0.9515351 	 0.923933 
0.9515486 	 0.842674 
0.9515622 	 0.705750 
0.9515757 	 0.727941 
0.9515892 	 0.484018 
0.9516028 	 0.614645 
0.9516162 	 0.825365 
0.9516298 	 0.915060 
0.9516433 	 0.754352 
0.9516568 	 0.901629 
0.9516703 	 0.998621 
0.9516838 	 0.994900 
0.9516973 	 0.976857 
0.9517109 	 0.900518 
0.9517244 	 1.135780 
0.9517379 	 1.039150 
0.9517515 	 0.876922 
0.9517649 	 0.913468 
0.9517785 	 0.974911 
0.9517920 	 1.025290 
0.9518055 	 1.000410 
0.9518191 	 1.117290 
0.9518326 	 1.163070 
0.9518461 	 1.095580 
0.9518596 	 1.251150 
0.9518731 	 1.081030 
0.9518866 	 0.962115 
0.9519002 	 0.993409 
0.9519137 	 1.001250 
0.9519272 	 1.004150 
0.9519407 	 0.979738 
0.9519543 	 1.007940 
0.9519678 	 1.095480 
0.9519813 	 1.028760 
0.9519948 	 1.012790 
0.9520083 	 0.949709 
0.9520218 	 0.965581 
0.9520354 	 0.942499 
0.9520489 	 0.935850 
0.9520624 	 0.988678 
0.9520760 	 0.972371 
0.9520894 	 0.945417 
0.9521030 	 0.976966 
0.9521165 	 0.989598 
0.9521300 	 0.994199 
0.9521435 	 1.062580 
0.9521570 	 0.984058 
0.9521705 	 0.943846 
0.9521841 	 1.013430 
0.9521976 	 1.053470 
0.9522111 	 0.945291 
0.9522247 	 0.838652 
0.9522381 	 0.730342 
0.9522517 	 0.753222 
0.9522652 	 0.870438 
0.9522787 	 0.985868 
0.9522923 	 1.039900 
0.9523058 	 1.059680 
0.9523193 	 0.959062 
0.9523328 	 1.031480 
0.9523463 	 1.002460 
0.9523599 	 0.982154 
0.9523734 	 0.965952 
0.9523869 	 0.932871 
0.9524004 	 0.897793 
0.9524139 	 0.936534 
0.9524274 	 0.986229 
0.9524410 	 1.004440 
0.9524545 	 0.952098 
0.9524680 	 0.990141 
0.9524815 	 1.129510 
0.9524950 	 1.200510 
0.9525086 	 1.133690 
0.9525221 	 1.020310 
0.9525356 	 0.998815 
0.9525491 	 1.045200 
0.9525626 	 1.033860 
0.9525762 	 1.008190 
0.9525897 	 0.998871 
0.9526032 	 0.957805 
0.9526168 	 0.938802 
0.9526302 	 0.972118 
0.9526438 	 1.020650 
0.9526573 	 1.013170 
0.9526708 	 1.010730 
0.9526843 	 0.989857 
0.9526979 	 1.082540 
0.9527113 	 1.016660 
0.9527249 	 0.844186 
0.9527384 	 0.837428 
0.9527519 	 0.896211 
0.9527655 	 0.993299 
0.9527790 	 1.041270 
0.9527925 	 1.059850 
0.9528060 	 1.043940 
0.9528195 	 1.020360 
0.9528331 	 1.023820 
0.9528466 	 1.009010 
0.9528601 	 0.936987 
0.9528736 	 0.888920 
0.9528871 	 0.960692 
0.9529007 	 0.987795 
0.9529142 	 0.961653 
0.9529277 	 0.967435 
0.9529412 	 0.923839 
0.9529547 	 0.918065 
0.9529682 	 1.006590 
0.9529818 	 0.922831 
0.9529953 	 0.939925 
0.9530088 	 0.942493 
0.9530223 	 0.972910 
0.9530358 	 0.927661 
0.9530494 	 1.001660 
0.9530629 	 0.999537 
0.9530764 	 0.941318 
0.9530899 	 0.931377 
0.9531034 	 1.022250 
0.9531169 	 1.028550 
0.9531305 	 0.983929 
0.9531440 	 0.995977 
0.9531575 	 0.939508 
0.9531711 	 0.840508 
0.9531846 	 0.846119 
0.9531981 	 0.884699 
0.9532116 	 0.919440 
0.9532251 	 0.968855 
0.9532387 	 1.006760 
0.9532522 	 0.973447 
0.9532657 	 0.998031 
0.9532792 	 1.002650 
0.9532927 	 1.027990 
0.9533063 	 1.037530 
0.9533198 	 1.042730 
0.9533333 	 1.032180 
0.9533468 	 1.024220 
0.9533603 	 1.023700 
0.9533738 	 1.018370 
0.9533874 	 0.992786 
0.9534009 	 0.964495 
0.9534144 	 0.974056 
0.9534279 	 1.061120 
0.9534414 	 1.023430 
0.9534550 	 1.052330 
0.9534685 	 1.046370 
0.9534820 	 1.048730 
0.9534955 	 1.053440 
0.9535090 	 0.999079 
0.9535226 	 0.989822 
0.9535361 	 1.021120 
0.9535496 	 1.025840 
0.9535632 	 1.060100 
0.9535766 	 1.077610 
0.9535902 	 1.072650 
0.9536037 	 1.033610 
0.9536172 	 1.023010 
0.9536307 	 0.979405 
0.9536443 	 0.963635 
0.9536577 	 0.980213 
0.9536713 	 0.964754 
0.9536848 	 0.954307 
0.9536983 	 0.999777 
0.9537119 	 0.970450 
0.9537254 	 0.963685 
0.9537389 	 0.928092 
0.9537524 	 0.852411 
0.9537659 	 0.852063 
0.9537795 	 0.902567 
0.9537930 	 0.947689 
0.9538065 	 0.973954 
0.9538200 	 0.954675 
0.9538335 	 0.902792 
0.9538471 	 0.881125 
0.9538606 	 0.926684 
0.9538741 	 0.949044 
0.9538876 	 0.890603 
0.9539011 	 0.917541 
0.9539146 	 0.946696 
0.9539282 	 0.984663 
0.9539417 	 1.020740 
0.9539552 	 0.991789 
0.9539687 	 1.038840 
0.9539822 	 1.006940 
0.9539958 	 1.032570 
0.9540093 	 0.988187 
0.9540228 	 1.004450 
0.9540364 	 0.979843 
0.9540498 	 1.001300 
0.9540634 	 1.007430 
0.9540769 	 1.046500 
0.9540904 	 1.052420 
0.9541040 	 1.041650 
0.9541175 	 1.100380 
0.9541310 	 1.044210 
0.9541445 	 0.998519 
0.9541580 	 1.066730 
0.9541715 	 1.045230 
0.9541851 	 1.073960 
0.9541985 	 1.076030 
0.9542121 	 1.070230 
0.9542256 	 1.005470 
0.9542391 	 1.004250 
0.9542527 	 1.061960 
0.9542662 	 1.011910 
0.9542797 	 0.987924 
0.9542932 	 1.013240 
0.9543067 	 0.998424 
0.9543202 	 0.949332 
0.9543338 	 0.929851 
0.9543473 	 0.985378 
0.9543608 	 1.028260 
0.9543743 	 1.043460 
0.9543878 	 1.004410 
0.9544014 	 1.036760 
0.9544149 	 1.058800 
0.9544284 	 1.058950 
0.9544419 	 1.040090 
0.9544554 	 1.042520 
0.9544690 	 1.040460 
0.9544825 	 1.070610 
0.9544960 	 1.049810 
0.9545096 	 1.055180 
0.9545230 	 1.060500 
0.9545366 	 1.010790 
0.9545501 	 1.018440 
0.9545636 	 1.018830 
0.9545771 	 1.029850 
0.9545907 	 1.003980 
0.9546041 	 0.919700 
0.9546177 	 0.776679 
0.9546312 	 0.657973 
0.9546447 	 0.760341 
0.9546583 	 0.738871 
0.9546717 	 0.761753 
0.9546853 	 0.870428 
0.9546988 	 0.978902 
0.9547123 	 0.992812 
0.9547259 	 1.046680 
0.9547394 	 1.035540 
0.9547529 	 1.058260 
0.9547664 	 0.966401 
0.9547799 	 0.944776 
0.9547935 	 0.957909 
0.9548070 	 0.947685 
0.9548205 	 0.841603 
0.9548340 	 0.844960 
0.9548475 	 0.885327 
0.9548610 	 0.951889 
0.9548746 	 0.954855 
0.9548881 	 0.960391 
0.9549016 	 0.942397 
0.9549151 	 0.964847 
0.9549286 	 1.006140 
0.9549422 	 1.063970 
0.9549557 	 1.057410 
0.9549692 	 1.044380 
0.9549828 	 1.022360 
0.9549962 	 1.041690 
0.9550098 	 1.085690 
0.9550233 	 1.024720 
0.9550368 	 1.025750 
0.9550504 	 1.033240 
0.9550638 	 1.066530 
0.9550774 	 1.058480 
0.9550909 	 1.023320 
0.9551044 	 1.058350 
0.9551179 	 1.068400 
0.9551315 	 1.023040 
0.9551449 	 1.077660 
0.9551585 	 1.100630 
0.9551720 	 1.079690 
0.9551855 	 1.071770 
0.9551991 	 1.041240 
0.9552126 	 1.047270 
0.9552261 	 1.010100 
0.9552396 	 1.007620 
0.9552531 	 0.941560 
0.9552666 	 0.939701 
0.9552802 	 0.994166 
0.9552937 	 1.011700 
0.9553072 	 0.978149 
0.9553207 	 0.995368 
0.9553343 	 1.020800 
0.9553478 	 1.050920 
0.9553613 	 1.046150 
0.9553748 	 0.990731 
0.9553883 	 0.962189 
0.9554018 	 0.940165 
0.9554154 	 0.995904 
0.9554289 	 1.012560 
0.9554424 	 0.999250 
0.9554559 	 0.981556 
0.9554694 	 0.991124 
0.9554830 	 1.028120 
0.9554965 	 1.029940 
0.9555100 	 1.001430 
0.9555235 	 0.901416 
0.9555370 	 0.856965 
0.9555505 	 0.897130 
0.9555641 	 0.908376 
0.9555776 	 0.914243 
0.9555911 	 0.966640 
0.9556047 	 1.058480 
0.9556181 	 1.075590 
0.9556317 	 0.995861 
0.9556452 	 0.957091 
0.9556587 	 0.936402 
0.9556723 	 0.976416 
0.9556858 	 0.999509 
0.9556993 	 1.057810 
0.9557128 	 1.052950 
0.9557263 	 1.058030 
0.9557399 	 1.041210 
0.9557534 	 1.085650 
0.9557669 	 1.011050 
0.9557804 	 1.065440 
0.9557939 	 1.001180 
0.9558075 	 1.020910 
0.9558210 	 1.009870 
0.9558345 	 0.967499 
0.9558480 	 1.004330 
0.9558615 	 0.987291 
0.9558750 	 0.961462 
0.9558886 	 0.962434 
0.9559021 	 0.969610 
0.9559156 	 0.972091 
0.9559291 	 0.972698 
0.9559426 	 0.942717 
0.9559562 	 0.943196 
0.9559697 	 0.896353 
0.9559832 	 1.007480 
0.9559967 	 1.101430 
0.9560102 	 1.077960 
0.9560237 	 1.008430 
0.9560373 	 1.037260 
0.9560508 	 0.997068 
0.9560643 	 0.990177 
0.9560779 	 1.030820 
0.9560913 	 1.033710 
0.9561049 	 1.059780 
0.9561184 	 1.100060 
0.9561319 	 1.101960 
0.9561455 	 1.157450 
0.9561590 	 1.069300 
0.9561725 	 0.982414 
0.9561860 	 1.011050 
0.9561995 	 1.017120 
0.9562131 	 1.072430 
0.9562266 	 1.058330 
0.9562401 	 1.018610 
0.9562536 	 1.008180 
0.9562671 	 0.998546 
0.9562806 	 0.955525 
0.9562942 	 1.014040 
0.9563077 	 1.037860 
0.9563212 	 0.987195 
0.9563347 	 1.015500 
0.9563482 	 0.992361 
0.9563618 	 0.994231 
0.9563753 	 0.990705 
0.9563888 	 1.025000 
0.9564023 	 0.926361 
0.9564158 	 0.968857 
0.9564294 	 0.989919 
0.9564429 	 1.054240 
0.9564564 	 1.072220 
0.9564700 	 1.023180 
0.9564834 	 1.011140 
0.9564970 	 0.945979 
0.9565105 	 0.965671 
0.9565240 	 0.985840 
0.9565375 	 1.029720 
0.9565511 	 1.013250 
0.9565645 	 0.961994 
0.9565781 	 0.936276 
0.9565916 	 1.014540 
0.9566051 	 0.999888 
0.9566187 	 0.966666 
0.9566322 	 1.007820 
0.9566457 	 0.977371 
0.9566592 	 0.943468 
0.9566727 	 0.967867 
0.9566863 	 0.992468 
0.9566998 	 1.008640 
0.9567133 	 0.994826 
0.9567268 	 0.993116 
0.9567403 	 0.977958 
0.9567539 	 1.017930 
0.9567674 	 1.054030 
0.9567809 	 1.021910 
0.9567944 	 1.014850 
0.9568079 	 1.008430 
0.9568214 	 0.982345 
0.9568350 	 1.009540 
0.9568485 	 1.018870 
0.9568620 	 1.031260 
0.9568755 	 1.042100 
0.9568890 	 0.939130 
0.9569026 	 0.837395 
0.9569161 	 1.056070 
0.9569296 	 1.155990 
0.9569431 	 1.073830 
0.9569566 	 1.032500 
0.9569702 	 1.046780 
0.9569837 	 1.043890 
0.9569972 	 1.061930 
0.9570108 	 1.100220 
0.9570243 	 1.079840 
0.9570378 	 0.967728 
0.9570513 	 0.930070 
0.9570648 	 0.958804 
0.9570783 	 0.991546 
0.9570919 	 0.999201 
0.9571054 	 0.992779 
0.9571189 	 1.013140 
0.9571324 	 1.005560 
0.9571459 	 0.973857 
0.9571595 	 1.006730 
0.9571730 	 0.962799 
0.9571865 	 0.880379 
0.9572000 	 0.803881 
0.9572135 	 0.785366 
0.9572270 	 0.797209 
0.9572406 	 0.875694 
0.9572541 	 0.947595 
0.9572676 	 0.958783 
0.9572811 	 0.990514 
0.9572946 	 1.009850 
0.9573082 	 1.039920 
0.9573217 	 0.977976 
0.9573352 	 0.988148 
0.9573487 	 0.998515 
0.9573622 	 0.980207 
0.9573758 	 0.938890 
0.9573893 	 0.936556 
0.9574028 	 0.973240 
0.9574164 	 0.980920 
0.9574298 	 0.996746 
0.9574434 	 0.966084 
0.9574569 	 0.933880 
0.9574704 	 0.941544 
0.9574839 	 0.989961 
0.9574975 	 1.032120 
0.9575109 	 1.071010 
0.9575245 	 1.052330 
0.9575380 	 1.020560 
0.9575515 	 0.976867 
0.9575651 	 1.003140 
0.9575785 	 1.006920 
0.9575921 	 0.979818 
0.9576056 	 1.023770 
0.9576191 	 1.052740 
0.9576327 	 0.986809 
0.9576462 	 0.918742 
0.9576597 	 0.828637 
0.9576732 	 0.846265 
0.9576867 	 0.951962 
0.9577003 	 0.931081 
0.9577138 	 0.888220 
0.9577273 	 0.901713 
0.9577408 	 1.000800 
0.9577543 	 1.084440 
0.9577678 	 1.111670 
0.9577814 	 1.001000 
0.9577949 	 0.969946 
0.9578084 	 0.962620 
0.9578219 	 0.951499 
0.9578354 	 0.994355 
0.9578490 	 0.975251 
0.9578625 	 1.017300 
0.9578760 	 0.994837 
0.9578896 	 1.002690 
0.9579030 	 1.021900 
0.9579166 	 1.016820 
0.9579301 	 0.983316 
0.9579436 	 0.982360 
0.9579572 	 1.063260 
0.9579706 	 1.037280 
0.9579842 	 1.037100 
0.9579977 	 1.026080 
0.9580112 	 1.017940 
0.9580247 	 1.055560 
0.9580383 	 1.050170 
0.9580517 	 1.037260 
0.9580653 	 1.016050 
0.9580788 	 0.964888 
0.9580923 	 0.936275 
0.9581059 	 0.941047 
0.9581194 	 0.925770 
0.9581329 	 0.962636 
0.9581464 	 1.008400 
0.9581599 	 1.052960 
0.9581734 	 0.973152 
0.9581870 	 0.976446 
0.9582005 	 0.982845 
0.9582140 	 0.915059 
0.9582275 	 0.998451 
0.9582411 	 1.004020 
0.9582546 	 1.032100 
0.9582681 	 1.012800 
0.9582816 	 1.001680 
0.9582951 	 1.007770 
0.9583086 	 1.028550 
0.9583222 	 0.913226 
0.9583357 	 0.938753 
0.9583492 	 0.906442 
0.9583627 	 1.006110 
0.9583762 	 1.159310 
0.9583898 	 1.109860 
0.9584033 	 1.007990 
0.9584168 	 1.041840 
0.9584303 	 1.095640 
0.9584438 	 1.095430 
0.9584573 	 1.050070 
0.9584709 	 0.963574 
0.9584844 	 0.978823 
0.9584979 	 0.947723 
0.9585115 	 0.968440 
0.9585249 	 1.031340 
0.9585385 	 1.055660 
0.9585520 	 1.026790 
0.9585655 	 1.045060 
0.9585791 	 1.020690 
0.9585926 	 1.026320 
0.9586061 	 1.001410 
0.9586196 	 0.977900 
0.9586331 	 0.949093 
0.9586467 	 0.968253 
0.9586602 	 1.024020 
0.9586737 	 1.061190 
0.9586872 	 1.045140 
0.9587007 	 1.051780 
0.9587142 	 1.007330 
0.9587278 	 1.095670 
0.9587413 	 1.025640 
0.9587548 	 0.970591 
0.9587683 	 1.034930 
0.9587818 	 1.068110 
0.9587954 	 1.060170 
0.9588089 	 0.984366 
0.9588224 	 0.989936 
0.9588359 	 0.987746 
0.9588494 	 0.940821 
0.9588630 	 1.037260 
0.9588765 	 1.008360 
0.9588900 	 0.983972 
0.9589036 	 1.024330 
0.9589170 	 1.022370 
0.9589306 	 1.015320 
0.9589441 	 0.985310 
0.9589576 	 1.080820 
0.9589711 	 1.054290 
0.9589847 	 1.026930 
0.9589981 	 0.913907 
0.9590117 	 0.904018 
0.9590252 	 0.953042 
0.9590387 	 1.000200 
0.9590523 	 0.980579 
0.9590658 	 0.921935 
0.9590793 	 0.894897 
0.9590928 	 0.928618 
0.9591063 	 1.001910 
0.9591199 	 1.002790 
0.9591334 	 0.985509 
0.9591469 	 1.012660 
0.9591604 	 1.050300 
0.9591739 	 1.086040 
0.9591875 	 1.027030 
0.9592010 	 1.019080 
0.9592145 	 1.029400 
0.9592280 	 1.059410 
0.9592415 	 1.053030 
0.9592550 	 0.996113 
0.9592686 	 0.979697 
0.9592821 	 1.023270 
0.9592956 	 1.041400 
0.9593091 	 1.012510 
0.9593226 	 1.036260 
0.9593362 	 0.897678 
0.9593497 	 0.968762 
0.9593632 	 1.024450 
0.9593768 	 1.085270 
0.9593902 	 1.062530 
0.9594037 	 1.064150 
0.9594173 	 0.996513 
0.9594308 	 1.023570 
0.9594443 	 0.994143 
0.9594579 	 1.059390 
0.9594713 	 1.062680 
0.9594849 	 1.034100 
0.9594984 	 1.026110 
0.9595119 	 1.073300 
0.9595255 	 1.047430 
0.9595390 	 1.033110 
0.9595525 	 0.972719 
0.9595660 	 0.995251 
0.9595795 	 1.000000 
0.9595931 	 0.956501 
0.9596066 	 1.097790 
0.9596201 	 1.069980 
0.9596336 	 0.995948 
0.9596471 	 1.046100 
0.9596607 	 1.006550 
0.9596742 	 0.937243 
0.9596877 	 0.977099 
0.9597012 	 1.070490 
0.9597147 	 1.191240 
0.9597282 	 1.095650 
0.9597418 	 1.109930 
0.9597553 	 0.996475 
0.9597688 	 1.069600 
0.9597823 	 1.056190 
0.9597958 	 0.975430 
0.9598094 	 0.965764 
0.9598229 	 0.977464 
0.9598364 	 0.952304 
0.9598499 	 0.960513 
0.9598634 	 0.987990 
0.9598769 	 1.055500 
0.9598905 	 1.026670 
0.9599040 	 1.008060 
0.9599176 	 0.943403 
0.9599311 	 0.965036 


==> anc/HD232979/HD232979_69.dat <==
1.0961733 	 1.109160 
1.0961891 	 1.097090 
1.0962050 	 1.092050 
1.0962207 	 1.105070 
1.0962366 	 1.087460 
1.0962524 	 1.094570 
1.0962683 	 1.093070 
1.0962840 	 1.091300 
1.0962999 	 1.085480 
1.0963157 	 1.083330 
1.0963315 	 1.109580 
1.0963473 	 1.113200 
1.0963632 	 1.095860 
1.0963790 	 1.108210 
1.0963948 	 1.099310 
1.0964106 	 1.088240 
1.0964265 	 1.088380 
1.0964422 	 1.075500 
1.0964581 	 1.071370 
1.0964739 	 1.074720 
1.0964898 	 1.081620 
1.0965055 	 1.076100 
1.0965214 	 1.088790 
1.0965372 	 1.081900 
1.0965530 	 1.087980 
1.0965688 	 1.078490 
1.0965847 	 1.077670 
1.0966004 	 1.054540 
1.0966163 	 1.048940 
1.0966321 	 1.053070 
1.0966480 	 1.064680 
1.0966637 	 1.071840 
1.0966796 	 1.087140 
1.0966954 	 1.081950 
1.0967112 	 1.074530 
1.0967270 	 1.064260 
1.0967429 	 1.065010 
1.0967587 	 1.064570 
1.0967745 	 1.061860 
1.0967903 	 1.048070 
1.0968062 	 1.062640 
1.0968219 	 1.065800 
1.0968378 	 1.021750 
1.0968536 	 1.019600 
1.0968693 	 0.980194 
1.0968852 	 0.939228 
1.0969011 	 0.908252 
1.0969169 	 0.907776 
1.0969326 	 0.954835 
1.0969485 	 0.998021 
1.0969644 	 1.020570 
1.0969801 	 1.034650 
1.0969959 	 1.014370 
1.0970118 	 1.018670 
1.0970277 	 1.104100 
1.0970434 	 1.143490 
1.0970592 	 1.093100 
1.0970751 	 1.052230 
1.0970908 	 1.044350 
1.0971067 	 1.115780 
1.0971226 	 1.085300 
1.0971384 	 1.050950 
1.0971541 	 1.041440 
1.0971700 	 1.027300 
1.0971859 	 1.023160 
1.0972016 	 1.031840 
1.0972174 	 1.000520 
1.0972333 	 1.046270 
1.0972490 	 1.098720 
1.0972649 	 1.038310 
1.0972807 	 1.028930 
1.0972966 	 1.048760 
1.0973123 	 1.024420 
1.0973282 	 1.042900 
1.0973440 	 1.020590 
1.0973598 	 1.008550 
1.0973756 	 1.033620 
1.0973915 	 1.033370 
1.0974073 	 1.041210 
1.0974231 	 1.031210 
1.0974389 	 1.037490 
1.0974548 	 1.025420 
1.0974705 	 1.040180 
1.0974864 	 1.035030 
1.0975022 	 1.038690 
1.0975181 	 1.049840 
1.0975338 	 1.044240 
1.0975497 	 1.025170 
1.0975655 	 1.024860 
1.0975813 	 1.041090 
1.0975971 	 1.029630 
1.0976130 	 1.041170 
1.0976287 	 1.040790 
1.0976446 	 1.033120 
1.0976604 	 1.042650 
1.0976763 	 1.047220 
1.0976920 	 1.033870 
1.0977079 	 1.042590 
1.0977237 	 1.042430 
1.0977395 	 1.015390 
1.0977553 	 1.011140 
1.0977712 	 1.035450 
1.0977870 	 1.018340 
1.0978028 	 1.028090 
1.0978186 	 1.033820 
1.0978345 	 1.043220 
1.0978502 	 1.027360 
1.0978661 	 1.014250 
1.0978819 	 1.035730 
1.0978978 	 1.058830 
1.0979135 	 1.049160 
1.0979294 	 1.042560 
1.0979452 	 1.047680 
1.0979609 	 1.042070 
1.0979768 	 1.040000 
1.0979927 	 1.054570 
1.0980084 	 1.049080 
1.0980242 	 1.043850 
1.0980401 	 1.037710 
1.0980560 	 1.034700 
1.0980717 	 1.033840 
1.0980875 	 1.030860 
1.0981034 	 1.028340 
1.0981191 	 1.037520 
1.0981350 	 1.031190 
1.0981508 	 1.042750 
1.0981667 	 1.040530 
1.0981824 	 1.011890 
1.0981983 	 1.003590 
1.0982141 	 1.017960 
1.0982299 	 1.024140 
1.0982457 	 1.034990 
1.0982616 	 1.017030 
1.0982773 	 0.996590 
1.0982932 	 0.959729 
1.0983090 	 0.930880 
1.0983249 	 0.946824 
1.0983406 	 0.958927 
1.0983565 	 0.979955 
1.0983723 	 0.995300 
1.0983881 	 1.007490 
1.0984039 	 1.012100 
1.0984198 	 1.023650 
1.0984356 	 1.045090 
1.0984514 	 1.022140 
1.0984672 	 1.028610 
1.0984831 	 1.028640 
1.0984988 	 1.012330 
1.0985147 	 1.035810 
1.0985305 	 1.060720 
1.0985464 	 1.020800 
1.0985621 	 1.050900 
1.0985780 	 1.024280 
1.0985938 	 1.010980 
1.0986096 	 1.024450 
1.0986254 	 1.038980 
1.0986413 	 1.019060 
1.0986570 	 1.010240 
1.0986729 	 1.014610 
1.0986887 	 1.013970 
1.0987046 	 1.016910 
1.0987203 	 1.025770 
1.0987362 	 1.037420 
1.0987520 	 1.026080 
1.0987678 	 1.024520 
1.0987836 	 1.023510 
1.0987995 	 1.029520 
1.0988153 	 1.016030 
1.0988311 	 1.013980 
1.0988469 	 1.010450 
1.0988628 	 1.014030 
1.0988785 	 1.022170 
1.0988944 	 1.018380 
1.0989102 	 1.000930 
1.0989261 	 1.014080 
1.0989418 	 1.025520 
1.0989577 	 1.039400 
1.0989735 	 1.023700 
1.0989892 	 1.035060 
1.0990051 	 1.029590 
1.0990210 	 1.010680 
1.0990367 	 1.036970 
1.0990525 	 1.033450 
1.0990684 	 1.009010 
1.0990843 	 1.004270 
1.0991000 	 0.981760 
1.0991158 	 0.988689 
1.0991317 	 0.987242 
1.0991474 	 1.003670 
1.0991633 	 1.004980 
1.0991791 	 1.024790 
1.0991950 	 1.011390 
1.0992107 	 1.010270 
1.0992266 	 1.024970 
1.0992424 	 1.007600 
1.0992582 	 1.009400 
1.0992740 	 0.997433 
1.0992899 	 1.011450 
1.0993056 	 1.027770 
1.0993215 	 1.023470 
1.0993373 	 1.024910 
1.0993532 	 1.027870 
1.0993689 	 1.017740 
1.0993848 	 1.013530 
1.0994006 	 1.009360 
1.0994164 	 1.020470 
1.0994322 	 1.021540 
1.0994481 	 1.014910 
1.0994639 	 1.028910 
1.0994797 	 1.020470 
1.0994955 	 0.997572 
1.0995114 	 0.992847 
1.0995271 	 0.997679 
1.0995430 	 1.001950 
1.0995588 	 1.017720 
1.0995747 	 1.025860 
1.0995904 	 1.023100 
1.0996063 	 1.024510 
1.0996221 	 1.023630 
1.0996379 	 1.005070 
1.0996537 	 0.990924 
1.0996696 	 0.992484 
1.0996853 	 1.016680 
1.0997012 	 1.023600 
1.0997170 	 1.018490 
1.0997329 	 1.011510 
1.0997486 	 1.002540 
1.0997645 	 1.006790 
1.0997803 	 1.003420 
1.0997961 	 1.009170 
1.0998119 	 1.020730 
1.0998278 	 1.023970 
1.0998436 	 1.011840 
1.0998594 	 1.010200 
1.0998752 	 0.995374 
1.0998911 	 1.002920 
1.0999068 	 1.001180 
1.0999227 	 1.005770 
1.0999385 	 0.994254 
1.0999544 	 0.996819 
1.0999701 	 0.973884 
1.0999860 	 0.984523 
1.1000018 	 1.000460 
1.1000175 	 1.007150 
1.1000334 	 1.010150 
1.1000493 	 1.012020 
1.1000650 	 1.005900 
1.1000808 	 1.016910 
1.1000967 	 1.008000 
1.1001126 	 1.009400 
1.1001283 	 0.996925 
1.1001441 	 1.008710 
1.1001600 	 0.999121 
1.1001757 	 0.994151 
1.1001916 	 0.996019 
1.1002074 	 0.998680 
1.1002233 	 0.985110 
1.1002390 	 0.999398 
1.1002549 	 1.002690 
1.1002707 	 1.018960 
1.1002865 	 1.007810 
1.1003023 	 1.020730 
1.1003182 	 1.019250 
1.1003339 	 1.017440 
1.1003498 	 1.025860 
1.1003656 	 1.005590 
1.1003815 	 0.991811 
1.1003972 	 0.993041 
1.1004131 	 0.971695 
1.1004289 	 0.998765 
1.1004447 	 1.004250 
1.1004605 	 0.994664 
1.1004764 	 1.000810 
1.1004922 	 1.018210 
1.1005080 	 1.020950 
1.1005238 	 1.007200 
1.1005397 	 0.997754 
1.1005554 	 0.992611 
1.1005713 	 1.016710 
1.1005871 	 1.027720 
1.1006030 	 1.019070 
1.1006187 	 1.034850 
1.1006346 	 1.018890 
1.1006504 	 1.002610 
1.1006662 	 0.999847 
1.1006820 	 1.000470 
1.1006979 	 0.976349 
1.1007136 	 0.983157 
1.1007295 	 1.010010 
1.1007453 	 1.016440 
1.1007612 	 1.013410 
1.1007769 	 1.016970 
1.1007928 	 1.007460 
1.1008086 	 0.988474 
1.1008244 	 1.000200 
1.1008402 	 1.008870 
1.1008561 	 1.000570 
1.1008719 	 1.001720 
1.1008877 	 1.004480 
1.1009035 	 0.992529 
1.1009194 	 0.996230 
1.1009351 	 1.003950 
1.1009510 	 0.993398 
1.1009668 	 0.981558 
1.1009827 	 1.000540 
1.1009984 	 0.993530 
1.1010143 	 0.987323 
1.1010301 	 0.982130 
1.1010458 	 0.981717 
1.1010617 	 0.997665 
1.1010776 	 1.008500 
1.1010933 	 0.998726 
1.1011091 	 1.011700 
1.1011250 	 1.005740 
1.1011409 	 1.008610 
1.1011566 	 1.011760 
1.1011724 	 1.008800 
1.1011883 	 1.009130 
1.1012040 	 1.012750 
1.1012199 	 1.020100 
1.1012357 	 1.017890 
1.1012516 	 1.007550 
1.1012673 	 1.009260 
1.1012832 	 1.005450 
1.1012990 	 1.047720 
1.1013148 	 1.002660 
1.1013306 	 0.998665 
1.1013465 	 0.991564 
1.1013623 	 0.996260 
1.1013781 	 1.009260 
1.1013939 	 1.004330 
1.1014098 	 1.014280 
1.1014255 	 1.016870 
1.1014414 	 1.008740 
1.1014572 	 1.003970 
1.1014730 	 1.012980 
1.1014888 	 0.996102 
1.1015047 	 1.007110 
1.1015205 	 1.008460 
1.1015363 	 1.013010 
1.1015521 	 1.007800 
1.1015680 	 1.017590 
1.1015837 	 1.024990 
1.1015996 	 1.020240 
1.1016154 	 1.026260 
1.1016313 	 1.011420 
1.1016470 	 1.005970 
1.1016629 	 1.010970 
1.1016787 	 1.002870 
1.1016945 	 0.999327 
1.1017103 	 0.982359 
1.1017262 	 0.980095 
1.1017419 	 0.977407 
1.1017578 	 0.978178 
1.1017736 	 0.977865 
1.1017895 	 1.005420 
1.1018052 	 1.006510 
1.1018211 	 1.007380 
1.1018369 	 1.004470 
1.1018527 	 0.985060 
1.1018685 	 0.980415 
1.1018844 	 0.977279 
1.1019002 	 0.984683 
1.1019160 	 0.957425 
1.1019318 	 0.887402 
1.1019477 	 0.842580 
1.1019634 	 0.848492 
1.1019793 	 0.899952 
1.1019951 	 0.954679 
1.1020110 	 0.988633 
1.1020267 	 0.996604 
1.1020426 	 1.006170 
1.1020584 	 1.006240 
1.1020741 	 1.006320 
1.1020900 	 1.002750 
1.1021059 	 1.005010 
1.1021216 	 1.003070 
1.1021374 	 1.004850 
1.1021533 	 1.002060 
1.1021692 	 0.978071 
1.1021849 	 0.953184 
1.1022007 	 0.941146 
1.1022166 	 0.951252 
1.1022323 	 0.972318 
1.1022482 	 0.989498 
1.1022640 	 1.004710 
1.1022799 	 1.015160 
1.1022956 	 1.008960 
1.1023115 	 1.008180 
1.1023273 	 1.003540 
1.1023431 	 0.982848 
1.1023589 	 0.972162 
1.1023748 	 0.968916 
1.1023906 	 0.968797 
1.1024064 	 0.987678 
1.1024222 	 1.008120 
1.1024381 	 1.009500 
1.1024538 	 1.015800 
1.1024697 	 1.010180 
1.1024855 	 1.000830 
1.1025013 	 1.000030 
1.1025171 	 0.998128 
1.1025330 	 0.989003 
1.1025488 	 0.986051 
1.1025646 	 0.987854 
1.1025804 	 0.992421 
1.1025963 	 1.003770 
1.1026120 	 1.003450 
1.1026279 	 1.000520 
1.1026437 	 0.991051 
1.1026596 	 0.987398 
1.1026753 	 0.984226 
1.1026912 	 0.990046 
1.1027070 	 0.991275 
1.1027228 	 0.990514 
1.1027386 	 0.998065 
1.1027545 	 0.992714 
1.1027702 	 0.993326 
1.1027861 	 0.996578 
1.1028019 	 0.994939 
1.1028178 	 1.001300 
1.1028335 	 1.012050 
1.1028494 	 1.012930 
1.1028652 	 1.008680 
1.1028810 	 1.005220 
1.1028968 	 1.009580 
1.1029127 	 1.004520 
1.1029285 	 1.002660 
1.1029443 	 1.010780 
1.1029601 	 1.014570 
1.1029760 	 1.009450 
1.1029917 	 1.069690 
1.1030076 	 1.035800 
1.1030234 	 1.004960 
1.1030393 	 0.994930 
1.1030550 	 0.988144 
1.1030709 	 0.994197 
1.1030867 	 0.999129 
1.1031024 	 0.997599 
1.1031183 	 1.002560 
1.1031342 	 1.008570 
1.1031499 	 1.010040 
1.1031657 	 1.008580 
1.1031816 	 1.009920 
1.1031975 	 1.012620 
1.1032132 	 1.011980 
1.1032290 	 1.017750 
1.1032449 	 1.006160 
1.1032606 	 0.981938 
1.1032765 	 0.975345 
1.1032923 	 0.982821 
1.1033082 	 0.995303 
1.1033239 	 0.999144 
1.1033398 	 0.990067 
1.1033556 	 0.989256 
1.1033714 	 0.986456 
1.1033872 	 0.981277 
1.1034031 	 0.982446 
1.1034189 	 0.994444 
1.1034347 	 0.999619 
1.1034505 	 0.995517 
1.1034664 	 0.999930 
1.1034821 	 1.002240 
1.1034980 	 0.992790 
1.1035138 	 0.999088 
1.1035296 	 1.009450 
1.1035454 	 1.006970 
1.1035613 	 1.008430 
1.1035771 	 1.004700 
1.1035929 	 0.998802 
1.1036087 	 0.993797 
1.1036246 	 0.995389 
1.1036403 	 1.003480 
1.1036562 	 0.992172 
1.1036720 	 0.988954 
1.1036879 	 0.987728 
1.1037036 	 0.986306 
1.1037195 	 0.986954 
1.1037353 	 0.980626 
1.1037511 	 0.988823 
1.1037669 	 0.998975 
1.1037828 	 1.007790 
1.1037986 	 0.999012 
1.1038144 	 0.992988 
1.1038302 	 0.993841 
1.1038461 	 0.998589 
1.1038618 	 0.984494 
1.1038777 	 0.976632 
1.1038935 	 0.982010 
1.1039093 	 0.988832 
1.1039251 	 0.995702 
1.1039410 	 1.006180 
1.1039568 	 1.000000 
1.1039726 	 0.999910 
1.1039884 	 0.996499 
1.1040043 	 1.009540 
1.1040200 	 1.013920 
1.1040359 	 1.014910 
1.1040517 	 1.010900 
1.1040676 	 1.003700 
1.1040833 	 0.994599 
1.1040992 	 0.995842 
1.1041150 	 0.992967 
1.1041307 	 0.993086 
1.1041466 	 0.988510 
1.1041625 	 0.979056 
1.1041782 	 0.978427 
1.1041940 	 0.986205 
1.1042099 	 0.990845 
1.1042258 	 0.999847 
1.1042415 	 1.000970 
1.1042573 	 0.999429 
1.1042732 	 0.991284 
1.1042889 	 0.981312 
1.1043048 	 0.973162 
1.1043206 	 0.990447 
1.1043365 	 1.010190 
1.1043522 	 1.011020 
1.1043681 	 1.003360 
1.1043839 	 0.990731 
1.1043997 	 0.985681 
1.1044155 	 0.990789 
1.1044314 	 0.992256 
1.1044472 	 0.994056 
1.1044630 	 0.996714 
1.1044788 	 1.004780 
1.1044947 	 1.011490 
1.1045104 	 1.009310 
1.1045263 	 1.000760 
1.1045421 	 0.995938 
1.1045579 	 0.998705 
1.1045737 	 1.005340 
1.1045896 	 1.007490 
1.1046054 	 1.001480 
1.1046212 	 1.001470 
1.1046370 	 1.001700 
1.1046529 	 1.001360 
1.1046686 	 1.003300 
1.1046845 	 1.006170 
1.1047003 	 1.011040 
1.1047162 	 1.008780 
1.1047319 	 1.002440 
1.1047478 	 0.998594 
1.1047636 	 0.997469 
1.1047794 	 0.994823 
1.1047952 	 0.986558 
1.1048111 	 0.986077 
1.1048269 	 0.984476 
1.1048427 	 0.972002 
1.1048585 	 0.971925 
1.1048744 	 0.979658 
1.1048901 	 0.990943 
1.1049060 	 1.000100 
1.1049218 	 1.004280 
1.1049376 	 1.000130 
1.1049534 	 0.997679 
1.1049693 	 1.002660 
1.1049851 	 1.002060 
1.1050009 	 1.004550 
1.1050167 	 1.006990 
1.1050326 	 1.000650 
1.1050483 	 0.999413 
1.1050642 	 0.999756 
1.1050800 	 1.002630 
1.1050959 	 1.006380 
1.1051116 	 1.009630 
1.1051275 	 1.006580 
1.1051433 	 1.005850 
1.1051590 	 1.010150 
1.1051749 	 1.008230 
1.1051908 	 1.013410 
1.1052065 	 1.003340 
1.1052223 	 0.991172 
1.1052382 	 0.976915 
1.1052541 	 0.970633 
1.1052698 	 0.972748 
1.1052856 	 0.987845 
1.1053015 	 0.996621 
1.1053172 	 1.000030 
1.1053331 	 0.994259 
1.1053489 	 0.985446 
1.1053648 	 0.990446 
1.1053805 	 1.007470 
1.1053964 	 1.012440 
1.1054122 	 1.005140 
1.1054280 	 1.000390 
1.1054438 	 0.995693 
1.1054597 	 0.996062 
1.1054755 	 1.005340 
1.1054913 	 1.005760 
1.1055071 	 1.005050 
1.1055230 	 1.002630 
1.1055387 	 0.993654 
1.1055546 	 0.996706 
1.1055704 	 0.999110 
1.1055862 	 0.998865 
1.1056020 	 0.986412 
1.1056179 	 0.983795 
1.1056337 	 0.979806 
1.1056495 	 0.999915 
1.1056653 	 1.012020 
1.1056812 	 0.999863 
1.1056969 	 1.008120 
1.1057128 	 1.012560 
1.1057286 	 1.009110 
1.1057445 	 1.000600 
1.1057602 	 0.995706 
1.1057761 	 0.994805 
1.1057919 	 1.000200 
1.1058077 	 1.006390 
1.1058235 	 1.001730 
1.1058394 	 1.004610 
1.1058552 	 1.001260 
1.1058710 	 0.998704 
1.1058868 	 1.004410 
1.1059027 	 0.998916 
1.1059184 	 0.995227 
1.1059343 	 0.990004 
1.1059501 	 0.991368 
1.1059659 	 0.979356 
1.1059817 	 0.969795 
1.1059976 	 0.968060 
1.1060134 	 0.981703 
1.1060292 	 0.997444 
1.1060450 	 0.996195 
1.1060609 	 0.999556 
1.1060766 	 1.002940 
1.1060925 	 1.012910 
1.1061083 	 1.010240 
1.1061242 	 1.006110 
1.1061399 	 1.010080 
1.1061558 	 0.999094 
1.1061716 	 0.998470 
1.1061873 	 0.995204 
1.1062032 	 0.985235 
1.1062191 	 0.979055 
1.1062348 	 0.982184 
1.1062506 	 0.982007 
1.1062665 	 0.976322 
1.1062824 	 0.972914 
1.1062981 	 0.983018 
1.1063139 	 0.996840 
1.1063298 	 1.003100 
1.1063455 	 1.000570 
1.1063614 	 1.003620 
1.1063772 	 1.015540 
1.1063931 	 1.005840 
1.1064088 	 1.001740 
1.1064247 	 0.992251 
1.1064405 	 0.992644 
1.1064563 	 0.994954 
1.1064721 	 0.990258 
1.1064880 	 0.997980 
1.1065038 	 0.996473 
1.1065196 	 0.991344 
1.1065354 	 0.994702 
1.1065513 	 1.004370 
1.1065670 	 1.004360 
1.1065829 	 1.005780 
1.1065987 	 1.000700 
1.1066145 	 0.995367 
1.1066303 	 0.999039 
1.1066462 	 1.000620 
1.1066620 	 0.986998 
1.1066778 	 0.975004 
1.1066936 	 0.980040 
1.1067095 	 1.000110 
1.1067252 	 1.016180 
1.1067411 	 1.019730 
1.1067569 	 1.009650 
1.1067728 	 0.996666 
1.1067885 	 0.986797 
1.1068044 	 0.977592 
1.1068202 	 0.985313 
1.1068360 	 0.992520 
1.1068518 	 1.003580 
1.1068677 	 1.006680 
1.1068835 	 0.998787 
1.1068993 	 0.997912 
1.1069151 	 1.003390 
1.1069310 	 1.003790 
1.1069467 	 1.000150 
1.1069626 	 0.998078 
1.1069784 	 1.000460 
1.1069942 	 0.993414 
1.1070100 	 0.999589 
1.1070259 	 1.002070 
1.1070417 	 1.005730 
1.1070575 	 0.998479 
1.1070733 	 0.976614 
1.1070892 	 0.985489 
1.1071049 	 0.989778 
1.1071208 	 1.002550 
1.1071366 	 1.012030 
1.1071525 	 0.996512 
1.1071682 	 1.003880 
1.1071841 	 0.995565 
1.1071999 	 0.996891 
1.1072156 	 0.997183 
1.1072315 	 0.991284 
1.1072474 	 0.975337 
1.1072632 	 0.964682 
1.1072789 	 0.963508 
1.1072948 	 0.970869 
1.1073107 	 0.975729 
1.1073264 	 0.971434 
1.1073422 	 0.979751 
1.1073581 	 0.982856 
1.1073738 	 0.995130 
1.1073897 	 0.995322 
1.1074055 	 0.998878 
1.1074214 	 1.005190 
1.1074371 	 1.001310 
1.1074530 	 1.002930 
1.1074688 	 1.004870 
1.1074846 	 1.003990 
1.1075004 	 1.001960 
1.1075163 	 0.994378 
1.1075321 	 0.991032 
1.1075479 	 0.984181 
1.1075637 	 0.983902 
1.1075796 	 0.976861 
1.1075953 	 0.986398 
1.1076112 	 1.003800 
1.1076270 	 1.003840 
1.1076428 	 0.989358 
1.1076586 	 0.981869 
1.1076745 	 0.988501 
1.1076903 	 0.991996 
1.1077061 	 0.995231 
1.1077219 	 0.988766 
1.1077378 	 0.982810 
1.1077535 	 0.987548 
1.1077694 	 0.998806 
1.1077852 	 1.006450 
1.1078011 	 1.000010 
1.1078168 	 0.998115 
1.1078327 	 1.001220 
1.1078485 	 1.005850 
1.1078643 	 0.998699 
1.1078801 	 0.994113 
1.1078960 	 0.989900 
1.1079118 	 0.989682 
1.1079276 	 0.998562 
1.1079434 	 0.994798 
1.1079593 	 0.993023 
1.1079750 	 0.991701 
1.1079909 	 0.978417 
1.1080067 	 0.987410 
1.1080225 	 1.002940 
1.1080383 	 1.003190 
1.1080542 	 0.996907 
1.1080700 	 0.996738 
1.1080858 	 1.006880 
1.1081016 	 1.005840 
1.1081175 	 0.995202 
1.1081332 	 0.994530 
1.1081491 	 0.985858 
1.1081649 	 0.986898 
1.1081808 	 0.987675 
1.1081965 	 0.983007 
1.1082124 	 0.983387 
1.1082282 	 0.979787 
1.1082439 	 0.997278 
1.1082598 	 1.002650 
1.1082757 	 0.996969 
1.1082915 	 0.995891 
1.1083072 	 0.991232 
1.1083231 	 0.981575 
1.1083390 	 0.979172 
1.1083547 	 0.982603 
1.1083705 	 0.995052 
1.1083864 	 1.003710 
1.1084021 	 1.004450 
1.1084180 	 1.002830 
1.1084338 	 1.001470 
1.1084497 	 0.993832 
1.1084654 	 0.980380 
1.1084813 	 0.972767 
1.1084971 	 0.981471 
1.1085129 	 0.990799 
1.1085287 	 0.991558 
1.1085446 	 0.983236 
1.1085604 	 0.978440 
1.1085762 	 0.979735 
1.1085920 	 0.985558 
1.1086079 	 0.988317 
1.1086236 	 0.997982 
1.1086395 	 0.999170 
1.1086553 	 0.998592 
1.1086712 	 0.996186 
1.1086869 	 0.999817 
1.1087028 	 0.999362 
1.1087186 	 0.979710 
1.1087344 	 0.965620 
1.1087502 	 0.970307 
1.1087661 	 0.994595 
1.1087818 	 0.994952 
1.1087977 	 0.996194 
1.1088135 	 1.000120 
1.1088294 	 1.001380 
1.1088451 	 0.987185 
1.1088610 	 0.984657 
1.1088768 	 0.993339 
1.1088926 	 0.997797 
1.1089084 	 1.001320 
1.1089243 	 0.989699 
1.1089401 	 0.995756 
1.1089559 	 0.993149 
1.1089717 	 0.989084 
1.1089876 	 0.982475 
1.1090033 	 0.994420 
1.1090192 	 0.994183 
1.1090350 	 0.996396 
1.1090508 	 0.984172 
1.1090666 	 0.991527 
1.1090825 	 0.994505 
1.1090983 	 0.989675 
1.1091141 	 0.991220 
1.1091299 	 0.995038 
1.1091458 	 0.984268 
1.1091615 	 0.969008 
1.1091774 	 0.965033 
1.1091932 	 0.973984 
1.1092091 	 0.984031 
1.1092248 	 0.989839 
1.1092407 	 0.991861 
1.1092565 	 0.989911 
1.1092722 	 0.992120 
1.1092881 	 0.998339 
1.1093040 	 0.999164 
1.1093198 	 0.999096 
1.1093355 	 0.990291 
1.1093514 	 0.992821 
1.1093673 	 1.000600 
1.1093830 	 0.999159 
1.1093988 	 0.995220 
1.1094147 	 0.991117 
1.1094304 	 0.983643 
1.1094463 	 0.977241 
1.1094621 	 0.980540 
1.1094780 	 0.982274 
1.1094937 	 0.984659 
1.1095096 	 0.983405 
1.1095254 	 0.974467 
1.1095412 	 0.974151 
1.1095570 	 0.982852 
1.1095729 	 0.988923 
1.1095887 	 1.002010 
1.1096045 	 0.999115 
1.1096203 	 0.987701 
1.1096362 	 1.008960 
1.1096519 	 1.000490 
1.1096678 	 0.994790 
1.1096836 	 0.992558 
1.1096995 	 0.997220 
1.1097152 	 0.995442 
1.1097311 	 0.986806 
1.1097469 	 0.986456 
1.1097627 	 0.996426 
1.1097785 	 1.002600 
1.1097944 	 1.004420 
1.1098101 	 1.004030 
1.1098260 	 1.001900 
1.1098418 	 0.997726 
1.1098577 	 1.000490 
1.1098734 	 1.003500 
1.1098893 	 1.003380 
1.1099051 	 0.997870 
1.1099209 	 0.994960 
1.1099367 	 0.989630 
1.1099526 	 0.990108 
1.1099684 	 0.991630 
1.1099842 	 0.996949 
1.1100000 	 1.007510 
1.1100159 	 1.010170 
1.1100316 	 0.998874 
1.1100475 	 0.995881 
1.1100633 	 0.988914 
1.1100791 	 0.979230 
1.1100949 	 0.983819 
1.1101108 	 0.980090 
1.1101266 	 0.992095 
1.1101424 	 1.000810 
1.1101582 	 1.011660 
1.1101741 	 1.000780 
1.1101898 	 1.000960 
1.1102057 	 0.997452 
1.1102215 	 0.993371 
1.1102374 	 0.981791 
1.1102531 	 0.988445 
1.1102690 	 0.990869 
1.1102848 	 0.991519 
1.1103005 	 0.998668 
1.1103164 	 1.004540 
1.1103323 	 1.005070 
1.1103481 	 1.012090 
1.1103638 	 1.009170 
1.1103797 	 0.998275 
1.1103956 	 0.994322 
1.1104113 	 0.988232 
1.1104271 	 0.990659 
1.1104430 	 0.999102 
1.1104587 	 1.002900 
1.1104746 	 0.996214 
1.1104904 	 0.985119 
1.1105063 	 0.969190 
1.1105220 	 0.958256 
1.1105379 	 0.957628 
1.1105537 	 0.940085 
1.1105695 	 0.943692 
1.1105853 	 0.978521 
1.1106012 	 0.997642 
1.1106170 	 0.979587 
1.1106328 	 0.982833 
1.1106486 	 0.988460 
1.1106645 	 0.985929 
1.1106802 	 0.992699 
1.1106961 	 0.985682 
1.1107119 	 0.988784 
1.1107278 	 0.990452 
1.1107435 	 0.988706 
1.1107594 	 0.992654 
1.1107752 	 1.002050 
1.1107910 	 0.996701 
1.1108068 	 1.004550 
1.1108227 	 0.991082 
1.1108384 	 0.990775 
1.1108543 	 0.967123 
1.1108701 	 0.961437 
1.1108860 	 0.967808 
1.1109017 	 0.989497 
1.1109176 	 0.994731 
1.1109334 	 0.980604 
1.1109492 	 0.981260 
1.1109650 	 0.990223 
1.1109809 	 0.986880 
1.1109967 	 0.994579 
1.1110125 	 0.997274 
1.1110283 	 1.000910 
1.1110442 	 1.006510 
1.1110599 	 1.000930 
1.1110758 	 0.994673 
1.1110916 	 0.991420 
1.1111073 	 0.992827 
1.1111232 	 0.993510 
1.1111391 	 0.989673 
1.1111549 	 0.989217 
1.1111706 	 0.989070 
1.1111865 	 0.991943 
1.1112024 	 0.970685 
1.1112181 	 0.979683 
1.1112339 	 0.973125 
1.1112498 	 0.987034 
1.1112657 	 0.989657 
1.1112814 	 0.985293 
1.1112972 	 0.979269 
1.1113131 	 0.992727 
1.1113288 	 0.999680 
1.1113447 	 1.003430 
1.1113605 	 1.005850 
1.1113764 	 1.000360 
1.1113921 	 0.996258 
1.1114080 	 0.994800 
1.1114239 	 0.983789 
1.1114396 	 0.969693 
1.1114554 	 0.956021 
1.1114713 	 0.938095 
1.1114870 	 0.952234 
1.1115029 	 0.986684 
1.1115187 	 1.002330 
1.1115346 	 0.996565 
1.1115503 	 0.981043 
1.1115662 	 0.966226 
1.1115820 	 0.967023 
1.1115978 	 0.964510 
1.1116136 	 0.980497 
1.1116295 	 0.988497 
1.1116453 	 1.000440 
1.1116611 	 1.004480 
1.1116769 	 1.009550 
1.1116928 	 0.999946 
1.1117085 	 0.997078 
1.1117244 	 0.990297 
1.1117402 	 0.990630 
1.1117561 	 0.986535 
1.1117718 	 0.980984 
1.1117877 	 0.989183 
1.1118035 	 0.985798 
1.1118193 	 0.966666 
1.1118351 	 0.966979 
1.1118510 	 0.976129 
1.1118667 	 0.980029 
1.1118826 	 0.982094 
1.1118984 	 0.981994 
1.1119143 	 0.990586 
1.1119300 	 0.988821 
1.1119459 	 0.985944 
1.1119617 	 0.997819 
1.1119775 	 1.012830 


==> anc/HD232979/HD232979_70.dat <==
1.0806324 	 0.936445 
1.0806481 	 0.942668 
1.0806637 	 0.966237 
1.0806792 	 0.963558 
1.0806948 	 0.995922 
1.0807103 	 1.002990 
1.0807259 	 0.994300 
1.0807415 	 0.974406 
1.0807570 	 0.972342 
1.0807726 	 0.966185 
1.0807881 	 0.965233 
1.0808038 	 0.966123 
1.0808194 	 0.997941 
1.0808349 	 0.984919 
1.0808505 	 0.976894 
1.0808660 	 0.982286 
1.0808816 	 0.978848 
1.0808972 	 0.980243 
1.0809127 	 0.977186 
1.0809283 	 0.979489 
1.0809439 	 0.958407 
1.0809594 	 0.949032 
1.0809751 	 0.967708 
1.0809906 	 0.997020 
1.0810062 	 0.989191 
1.0810218 	 0.985618 
1.0810373 	 0.996793 
1.0810529 	 1.006050 
1.0810684 	 0.985257 
1.0810840 	 0.987740 
1.0810996 	 0.985291 
1.0811151 	 0.987266 
1.0811307 	 0.972395 
1.0811462 	 0.981544 
1.0811619 	 0.970640 
1.0811775 	 0.986335 
1.0811930 	 0.990105 
1.0812086 	 0.987657 
1.0812242 	 0.988574 
1.0812397 	 0.977235 
1.0812553 	 0.972527 
1.0812708 	 0.941759 
1.0812864 	 0.966741 
1.0813020 	 0.978721 
1.0813175 	 0.971408 
1.0813332 	 0.970215 
1.0813487 	 0.966435 
1.0813643 	 0.960440 
1.0813799 	 0.948122 
1.0813954 	 0.924962 
1.0814110 	 0.928898 
1.0814265 	 0.929895 
1.0814421 	 0.908170 
1.0814577 	 0.880368 
1.0814732 	 0.830639 
1.0814888 	 0.769704 
1.0815045 	 0.739781 
1.0815200 	 0.766271 
1.0815356 	 0.813235 
1.0815511 	 0.851652 
1.0815667 	 0.890589 
1.0815823 	 0.917992 
1.0815978 	 0.930439 
1.0816134 	 0.947210 
1.0816289 	 0.962940 
1.0816445 	 0.970568 
1.0816602 	 0.980583 
1.0816756 	 1.000960 
1.0816913 	 0.990016 
1.0817068 	 0.990550 
1.0817224 	 0.980519 
1.0817380 	 0.967163 
1.0817535 	 0.964825 
1.0817691 	 0.959438 
1.0817846 	 0.979987 
1.0818002 	 0.967839 
1.0818158 	 0.966467 
1.0818313 	 0.980477 
1.0818470 	 0.998989 
1.0818626 	 0.978478 
1.0818781 	 0.975916 
1.0818937 	 0.978379 
1.0819092 	 0.969864 
1.0819248 	 0.964728 
1.0819404 	 0.965232 
1.0819559 	 0.977489 
1.0819715 	 0.982686 
1.0819870 	 0.983972 
1.0820026 	 0.976681 
1.0820183 	 0.982177 
1.0820338 	 0.974921 
1.0820494 	 0.974854 
1.0820649 	 0.965491 
1.0820805 	 0.956408 
1.0820961 	 0.942024 
1.0821116 	 0.952232 
1.0821272 	 0.960804 
1.0821428 	 0.978221 
1.0821583 	 0.989214 
1.0821739 	 1.001350 
1.0821894 	 0.976015 
1.0822051 	 0.965508 
1.0822207 	 0.953297 
1.0822362 	 0.948967 
1.0822518 	 0.969461 
1.0822673 	 0.982499 
1.0822829 	 0.968374 
1.0822985 	 0.980525 
1.0823140 	 0.991312 
1.0823296 	 0.984872 
1.0823451 	 0.948570 
1.0823607 	 0.964461 
1.0823764 	 0.987568 
1.0823919 	 0.970193 
1.0824075 	 0.979136 
1.0824231 	 0.979090 
1.0824386 	 0.966056 
1.0824542 	 0.984363 
1.0824697 	 0.968720 
1.0824853 	 0.952933 
1.0825009 	 0.977085 
1.0825164 	 0.972644 
1.0825320 	 0.955316 
1.0825475 	 0.933023 
1.0825632 	 0.925854 
1.0825788 	 0.927110 
1.0825943 	 0.961179 
1.0826099 	 0.979769 
1.0826254 	 0.974422 
1.0826410 	 0.980501 
1.0826566 	 0.991342 
1.0826721 	 0.990748 
1.0826877 	 0.995259 
1.0827034 	 1.000830 
1.0827188 	 0.989258 
1.0827345 	 0.995863 
1.0827500 	 0.980219 
1.0827656 	 0.968936 
1.0827812 	 1.002570 
1.0827967 	 0.995952 
1.0828123 	 0.999157 
1.0828278 	 0.969964 
1.0828434 	 0.961005 
1.0828590 	 0.944273 
1.0828745 	 0.937701 
1.0828902 	 0.954848 
1.0829057 	 0.980682 
1.0829213 	 0.984411 
1.0829369 	 0.987090 
1.0829524 	 0.994636 
1.0829680 	 0.972414 
1.0829836 	 0.987335 
1.0829991 	 0.972620 
1.0830147 	 0.954847 
1.0830302 	 0.945183 
1.0830458 	 0.936495 
1.0830615 	 0.912205 
1.0830770 	 0.877554 
1.0830926 	 0.812801 
1.0831081 	 0.779439 
1.0831237 	 0.781286 
1.0831393 	 0.831122 
1.0831548 	 0.864564 
1.0831704 	 0.911164 
1.0831859 	 0.931361 
1.0832015 	 0.939463 
1.0832171 	 0.947118 
1.0832326 	 0.959735 
1.0832483 	 0.978128 
1.0832639 	 0.969121 
1.0832794 	 0.954188 
1.0832950 	 0.932378 
1.0833105 	 0.917248 
1.0833261 	 0.877548 
1.0833417 	 0.902307 
1.0833572 	 0.907884 
1.0833728 	 0.907068 
1.0833883 	 0.879739 
1.0834039 	 0.852846 
1.0834196 	 0.797717 
1.0834351 	 0.756658 
1.0834507 	 0.772378 
1.0834662 	 0.794740 
1.0834818 	 0.832631 
1.0834974 	 0.875990 
1.0835129 	 0.913377 
1.0835285 	 0.934616 
1.0835440 	 0.958195 
1.0835596 	 1.003230 
1.0835752 	 0.982743 
1.0835907 	 0.994191 
1.0836064 	 0.999365 
1.0836220 	 0.991836 
1.0836375 	 0.991451 
1.0836531 	 0.983807 
1.0836686 	 0.970614 
1.0836842 	 0.971788 
1.0836998 	 0.981161 
1.0837153 	 0.973179 
1.0837309 	 0.979143 
1.0837464 	 0.962450 
1.0837620 	 0.970640 
1.0837777 	 0.989670 
1.0837932 	 0.988295 
1.0838088 	 0.977849 
1.0838243 	 0.977980 
1.0838399 	 0.959621 
1.0838555 	 0.921984 
1.0838710 	 0.897738 
1.0838866 	 0.885441 
1.0839022 	 0.891586 
1.0839177 	 0.926804 
1.0839334 	 0.963279 
1.0839489 	 0.978755 
1.0839645 	 0.977016 
1.0839801 	 0.979514 
1.0839956 	 0.979641 
1.0840112 	 0.962829 
1.0840267 	 0.976679 
1.0840423 	 0.974907 
1.0840579 	 0.977943 
1.0840734 	 0.988709 
1.0840890 	 0.992638 
1.0841045 	 0.997446 
1.0841202 	 0.982519 
1.0841358 	 0.986428 
1.0841513 	 0.976013 
1.0841669 	 0.967823 
1.0841825 	 0.968108 
1.0841980 	 0.981711 
1.0842136 	 0.977422 
1.0842291 	 0.976263 
1.0842447 	 0.983203 
1.0842603 	 0.992796 
1.0842758 	 0.974245 
1.0842915 	 0.942748 
1.0843070 	 0.906556 
1.0843226 	 0.923670 
1.0843382 	 0.947580 
1.0843537 	 0.967977 
1.0843693 	 0.965212 
1.0843848 	 0.982046 
1.0844004 	 0.998010 
1.0844160 	 0.999543 
1.0844315 	 0.997614 
1.0844471 	 0.994498 
1.0844628 	 0.998000 
1.0844783 	 1.001290 
1.0844939 	 0.979925 
1.0845094 	 0.984078 
1.0845250 	 0.980950 
1.0845406 	 0.983876 
1.0845561 	 0.987252 
1.0845717 	 0.994171 
1.0845872 	 1.004720 
1.0846028 	 0.998307 
1.0846184 	 1.005240 
1.0846339 	 1.014940 
1.0846496 	 1.017360 
1.0846651 	 1.010030 
1.0846807 	 1.013060 
1.0846963 	 0.994201 
1.0847118 	 0.988461 
1.0847274 	 0.984843 
1.0847430 	 0.970278 
1.0847585 	 0.954790 
1.0847741 	 0.943915 
1.0847896 	 0.953591 
1.0848053 	 0.944760 
1.0848209 	 0.942843 
1.0848364 	 0.965103 
1.0848520 	 0.965383 
1.0848675 	 0.953678 
1.0848831 	 0.963691 
1.0848987 	 0.971131 
1.0849142 	 0.975815 
1.0849298 	 0.984940 
1.0849453 	 0.984320 
1.0849609 	 0.981489 
1.0849766 	 0.986298 
1.0849921 	 0.986366 
1.0850077 	 0.995240 
1.0850232 	 0.997842 
1.0850388 	 0.979986 
1.0850544 	 0.957539 
1.0850699 	 0.946835 
1.0850855 	 0.942702 
1.0851011 	 0.951137 
1.0851166 	 0.957130 
1.0851322 	 0.969045 
1.0851477 	 0.972361 
1.0851634 	 0.967522 
1.0851790 	 0.957591 
1.0851945 	 0.977910 
1.0852101 	 0.984021 
1.0852256 	 0.981582 
1.0852412 	 0.979425 
1.0852568 	 1.003750 
1.0852723 	 0.997198 
1.0852879 	 0.995606 
1.0853034 	 0.991658 
1.0853190 	 0.974225 
1.0853347 	 0.980398 
1.0853502 	 0.978241 
1.0853658 	 0.966800 
1.0853814 	 0.974716 
1.0853969 	 0.981946 
1.0854125 	 0.992390 
1.0854280 	 0.997218 
1.0854436 	 0.993538 
1.0854592 	 0.987009 
1.0854747 	 0.987894 
1.0854903 	 0.977279 
1.0855058 	 0.977182 
1.0855215 	 0.995190 
1.0855371 	 0.988451 
1.0855526 	 0.992440 
1.0855682 	 0.989897 
1.0855837 	 0.997802 
1.0855993 	 0.995259 
1.0856149 	 0.984216 
1.0856304 	 0.980881 
1.0856460 	 0.978115 
1.0856616 	 0.961003 
1.0856771 	 0.987207 
1.0856928 	 0.992618 
1.0857083 	 0.976169 
1.0857239 	 0.979427 
1.0857395 	 0.980667 
1.0857550 	 0.984439 
1.0857706 	 0.986198 
1.0857861 	 0.995161 
1.0858017 	 0.989294 
1.0858173 	 0.982524 
1.0858328 	 0.988515 
1.0858485 	 0.990768 
1.0858639 	 0.982846 
1.0858796 	 0.986965 
1.0858952 	 0.991203 
1.0859107 	 0.989690 
1.0859263 	 0.996803 
1.0859419 	 1.004650 
1.0859574 	 0.997377 
1.0859730 	 0.990174 
1.0859885 	 0.993053 
1.0860041 	 0.985966 
1.0860198 	 0.985062 
1.0860353 	 0.996763 
1.0860509 	 0.999514 
1.0860664 	 0.983712 
1.0860820 	 0.983633 
1.0860976 	 0.985372 
1.0861131 	 0.994003 
1.0861287 	 0.999128 
1.0861442 	 0.993053 
1.0861598 	 0.986954 
1.0861754 	 0.995081 
1.0861909 	 0.993954 
1.0862066 	 0.986045 
1.0862222 	 0.969989 
1.0862377 	 0.977116 
1.0862533 	 0.982338 
1.0862688 	 0.976967 
1.0862844 	 0.975130 
1.0863000 	 0.986396 
1.0863155 	 0.994517 
1.0863311 	 0.998079 
1.0863466 	 0.987374 
1.0863622 	 0.994310 
1.0863779 	 0.993944 
1.0863934 	 0.973535 
1.0864090 	 0.992915 
1.0864245 	 0.994606 
1.0864401 	 0.988797 
1.0864557 	 0.972976 
1.0864712 	 0.994102 
1.0864868 	 0.987238 
1.0865024 	 0.987640 
1.0865179 	 0.997970 
1.0865335 	 0.991727 
1.0865490 	 0.982298 
1.0865647 	 0.962504 
1.0865803 	 0.986633 
1.0865958 	 0.996229 
1.0866114 	 0.993805 
1.0866269 	 0.990580 
1.0866425 	 0.998326 
1.0866581 	 0.994913 
1.0866736 	 0.997545 
1.0866892 	 0.999256 
1.0867047 	 0.988494 
1.0867203 	 0.983088 
1.0867360 	 0.950523 
1.0867515 	 0.931960 
1.0867671 	 0.925433 
1.0867827 	 0.924738 
1.0867982 	 0.934693 
1.0868138 	 0.954450 
1.0868293 	 0.962207 
1.0868449 	 0.980611 
1.0868605 	 0.982491 
1.0868760 	 0.990283 
1.0868917 	 1.002530 
1.0869071 	 1.015630 
1.0869228 	 0.987830 
1.0869384 	 0.981786 
1.0869539 	 0.987437 
1.0869695 	 0.996991 
1.0869850 	 1.011440 
1.0870006 	 1.010730 
1.0870162 	 0.994062 
1.0870317 	 0.993152 
1.0870473 	 1.005710 
1.0870628 	 0.993558 
1.0870785 	 0.983433 
1.0870941 	 0.973302 
1.0871096 	 0.972811 
1.0871252 	 0.977055 
1.0871408 	 0.967353 
1.0871563 	 0.984040 
1.0871719 	 0.988410 
1.0871874 	 0.994221 
1.0872030 	 1.004080 
1.0872186 	 0.999899 
1.0872341 	 0.975823 
1.0872498 	 0.979810 
1.0872653 	 0.973753 
1.0872809 	 0.957672 
1.0872965 	 0.930978 
1.0873120 	 0.913184 
1.0873276 	 0.884515 
1.0873431 	 0.823708 
1.0873587 	 0.778328 
1.0873743 	 0.799140 
1.0873898 	 0.850793 
1.0874054 	 0.898718 
1.0874211 	 0.931601 
1.0874366 	 0.945975 
1.0874522 	 0.961539 
1.0874677 	 0.963979 
1.0874833 	 0.971701 
1.0874989 	 0.978002 
1.0875144 	 1.000430 
1.0875300 	 0.995992 
1.0875455 	 0.987844 
1.0875611 	 0.976260 
1.0875767 	 0.998969 
1.0875922 	 0.985718 
1.0876079 	 1.000880 
1.0876234 	 0.987002 
1.0876390 	 0.984846 
1.0876546 	 0.995863 
1.0876701 	 0.979558 
1.0876857 	 0.984433 
1.0877013 	 0.963814 
1.0877168 	 0.969054 
1.0877324 	 0.972022 
1.0877479 	 0.967310 
1.0877635 	 0.991579 
1.0877792 	 0.978128 
1.0877947 	 0.966582 
1.0878103 	 0.966423 
1.0878258 	 0.961107 
1.0878414 	 0.960409 
1.0878570 	 0.982924 
1.0878725 	 1.003350 
1.0878881 	 0.999613 
1.0879036 	 1.006670 
1.0879192 	 1.001140 
1.0879349 	 0.993419 
1.0879503 	 0.997931 
1.0879660 	 1.002240 
1.0879816 	 1.001990 
1.0879971 	 0.992371 
1.0880127 	 0.997733 
1.0880282 	 1.002940 
1.0880438 	 1.002500 
1.0880594 	 1.000780 
1.0880749 	 1.002410 
1.0880905 	 0.995002 
1.0881060 	 0.992816 
1.0881217 	 0.992054 
1.0881373 	 0.993736 
1.0881528 	 0.999256 
1.0881684 	 1.007950 
1.0881839 	 0.994903 
1.0881995 	 1.012120 
1.0882151 	 1.004260 
1.0882306 	 1.006060 
1.0882462 	 0.998791 
1.0882618 	 1.002360 
1.0882773 	 1.003740 
1.0882930 	 1.007630 
1.0883085 	 0.998425 
1.0883241 	 0.995289 
1.0883397 	 1.003990 
1.0883552 	 0.997396 
1.0883708 	 0.981341 
1.0883863 	 0.951932 
1.0884019 	 0.958149 
1.0884175 	 0.944713 
1.0884330 	 0.972315 
1.0884486 	 0.981612 
1.0884641 	 0.991134 
1.0884798 	 0.993152 
1.0884954 	 0.998920 
1.0885109 	 0.999593 
1.0885265 	 0.997268 
1.0885420 	 1.002930 
1.0885576 	 0.976831 
1.0885732 	 0.956662 
1.0885887 	 0.944704 
1.0886043 	 0.958589 
1.0886199 	 0.977858 
1.0886354 	 0.990956 
1.0886511 	 0.992677 
1.0886666 	 0.991658 
1.0886822 	 0.997476 
1.0886978 	 0.998317 
1.0887133 	 1.000710 
1.0887289 	 1.010390 
1.0887444 	 1.009070 
1.0887600 	 0.994765 
1.0887756 	 0.990520 
1.0887911 	 0.992371 
1.0888067 	 0.972054 
1.0888222 	 0.953808 
1.0888379 	 0.948212 
1.0888535 	 0.958436 
1.0888690 	 0.981161 
1.0888846 	 1.004470 
1.0889002 	 1.000330 
1.0889157 	 0.985651 
1.0889313 	 0.972386 
1.0889468 	 0.965710 
1.0889624 	 0.966063 
1.0889781 	 0.983180 
1.0889935 	 0.989808 
1.0890092 	 0.995349 
1.0890247 	 1.006800 
1.0890403 	 1.005790 
1.0890559 	 1.010570 
1.0890714 	 1.007850 
1.0890870 	 1.009950 
1.0891025 	 1.004070 
1.0891181 	 0.990085 
1.0891337 	 0.989739 
1.0891492 	 0.991075 
1.0891649 	 0.994052 
1.0891805 	 0.991005 
1.0891960 	 0.995428 
1.0892116 	 0.995408 
1.0892271 	 0.998346 
1.0892427 	 1.000700 
1.0892583 	 0.999949 
1.0892738 	 0.991579 
1.0892894 	 0.991213 
1.0893049 	 0.999246 
1.0893205 	 1.002500 
1.0893362 	 1.001670 
1.0893517 	 1.002900 
1.0893673 	 1.000080 
1.0893828 	 1.004100 
1.0893984 	 1.007120 
1.0894140 	 1.010990 
1.0894295 	 1.006940 
1.0894451 	 1.008050 
1.0894607 	 0.997960 
1.0894762 	 0.995329 
1.0894918 	 0.991530 
1.0895073 	 0.990293 
1.0895230 	 0.979447 
1.0895386 	 0.968273 
1.0895541 	 0.954570 
1.0895697 	 0.943316 
1.0895852 	 0.945428 
1.0896008 	 0.962976 
1.0896164 	 0.974341 
1.0896319 	 0.979885 
1.0896475 	 0.984503 
1.0896630 	 0.989462 
1.0896786 	 0.999484 
1.0896943 	 1.003000 
1.0897098 	 0.999434 
1.0897254 	 1.004390 
1.0897410 	 1.006560 
1.0897565 	 1.004910 
1.0897721 	 1.003440 
1.0897876 	 0.996743 
1.0898032 	 0.989620 
1.0898188 	 0.987771 
1.0898343 	 0.986360 
1.0898499 	 0.987706 
1.0898654 	 0.982424 
1.0898811 	 0.987032 
1.0898967 	 0.992944 
1.0899122 	 1.001980 
1.0899278 	 0.998307 
1.0899433 	 0.995319 
1.0899589 	 0.992252 
1.0899745 	 0.999652 
1.0899900 	 0.991826 
1.0900056 	 0.968574 
1.0900213 	 0.932707 
1.0900367 	 0.912243 
1.0900524 	 0.930383 
1.0900679 	 0.964492 
1.0900835 	 0.989333 
1.0900991 	 0.996645 
1.0901146 	 1.001210 
1.0901302 	 0.997020 
1.0901457 	 0.993686 
1.0901613 	 1.002710 
1.0901769 	 1.006800 
1.0901924 	 1.003580 
1.0902081 	 1.005490 
1.0902236 	 0.996615 
1.0902392 	 0.986357 
1.0902548 	 1.000990 
1.0902703 	 1.006210 
1.0902859 	 0.999316 
1.0903015 	 1.003430 
1.0903170 	 0.997683 
1.0903326 	 0.998356 
1.0903481 	 0.997802 
1.0903637 	 0.998415 
1.0903794 	 0.991065 
1.0903949 	 0.990689 
1.0904105 	 1.001140 
1.0904260 	 1.003120 
1.0904416 	 1.003060 
1.0904572 	 0.995665 
1.0904727 	 1.004430 
1.0904883 	 1.006310 
1.0905038 	 1.009820 
1.0905194 	 1.005430 
1.0905350 	 1.007370 
1.0905505 	 1.005220 
1.0905662 	 1.005770 
1.0905817 	 0.994399 
1.0905973 	 0.991609 
1.0906129 	 0.990145 
1.0906284 	 0.983996 
1.0906440 	 0.983480 
1.0906596 	 0.992222 
1.0906751 	 0.995299 
1.0906907 	 1.002920 
1.0907062 	 1.004260 
1.0907218 	 1.006110 
1.0907375 	 1.000740 
1.0907530 	 0.994221 
1.0907686 	 0.996872 
1.0907841 	 1.002920 
1.0907997 	 1.002780 
1.0908153 	 1.007970 
1.0908308 	 1.008680 
1.0908464 	 1.000390 
1.0908619 	 1.004000 
1.0908775 	 1.007960 
1.0908931 	 1.000410 
1.0909086 	 1.000210 
1.0909243 	 0.986126 
1.0909399 	 0.956335 
1.0909554 	 0.909726 
1.0909710 	 0.865966 
1.0909865 	 0.861594 
1.0910021 	 0.896272 
1.0910177 	 0.933901 
1.0910332 	 0.958622 
1.0910488 	 0.968362 
1.0910643 	 0.978157 
1.0910800 	 0.996031 
1.0910956 	 0.997367 
1.0911111 	 0.999444 
1.0911267 	 0.999009 
1.0911422 	 1.001810 
1.0911578 	 1.003480 
1.0911734 	 1.004550 
1.0911889 	 1.000250 
1.0912045 	 1.001570 
1.0912201 	 1.000210 
1.0912356 	 1.008660 
1.0912513 	 1.013770 
1.0912668 	 1.009240 
1.0912824 	 1.009320 
1.0912980 	 1.008380 
1.0913135 	 1.008390 
1.0913291 	 1.006370 
1.0913446 	 1.010140 
1.0913602 	 1.012180 
1.0913758 	 1.006530 
1.0913913 	 1.008070 
1.0914069 	 1.014660 
1.0914224 	 1.006280 
1.0914381 	 0.995368 
1.0914537 	 0.988410 
1.0914692 	 0.993350 
1.0914848 	 0.999009 
1.0915004 	 0.992984 
1.0915159 	 0.990115 
1.0915315 	 0.991945 
1.0915470 	 1.000980 
1.0915626 	 1.011910 
1.0915782 	 1.015290 
1.0915937 	 1.017720 
1.0916094 	 1.011720 
1.0916249 	 1.017590 
1.0916405 	 1.014790 
1.0916561 	 1.012440 
1.0916716 	 1.009740 
1.0916872 	 1.010920 
1.0917027 	 1.013690 
1.0917183 	 1.015780 
1.0917339 	 1.017760 
1.0917494 	 1.014290 
1.0917650 	 1.006700 
1.0917807 	 1.008040 
1.0917962 	 1.009390 
1.0918118 	 1.006720 
1.0918273 	 1.002350 
1.0918429 	 0.991599 
1.0918585 	 0.959465 
1.0918740 	 0.886783 
1.0918896 	 0.827672 
1.0919051 	 0.838294 
1.0919207 	 0.907881 
1.0919363 	 0.974784 
1.0919518 	 0.999068 
1.0919675 	 1.001250 
1.0919830 	 1.000390 
1.0919986 	 1.002060 
1.0920142 	 1.001630 
1.0920297 	 1.005310 
1.0920453 	 1.004810 
1.0920609 	 1.008610 
1.0920764 	 1.009620 
1.0920920 	 1.008450 
1.0921075 	 1.004660 
1.0921232 	 0.998781 
1.0921388 	 0.994992 
1.0921543 	 0.993004 
1.0921699 	 0.995902 
1.0921854 	 0.994221 
1.0922010 	 1.006230 
1.0922166 	 1.009520 
1.0922321 	 1.009630 
1.0922477 	 0.996130 
1.0922632 	 0.983386 
1.0922788 	 0.978293 
1.0922945 	 0.972889 
1.0923100 	 0.980030 
1.0923256 	 0.983283 
1.0923412 	 0.981483 
1.0923567 	 0.977848 
1.0923723 	 0.996041 
1.0923878 	 1.000430 
1.0924034 	 0.999919 
1.0924190 	 0.997584 
1.0924345 	 0.991094 
1.0924501 	 0.985449 
1.0924656 	 0.982163 
1.0924813 	 0.977497 
1.0924969 	 0.979981 
1.0925124 	 0.988002 
1.0925280 	 0.989502 
1.0925435 	 0.992133 
1.0925591 	 0.983474 
1.0925747 	 0.961712 
1.0925902 	 0.960232 
1.0926058 	 0.968730 
1.0926213 	 0.978308 
1.0926369 	 0.971161 
1.0926526 	 0.969784 
1.0926681 	 0.976706 
1.0926837 	 0.983388 
1.0926993 	 0.985025 
1.0927148 	 0.993399 
1.0927304 	 0.985330 
1.0927459 	 0.970597 
1.0927615 	 0.969271 
1.0927771 	 0.968136 
1.0927926 	 0.973454 
1.0928082 	 0.978663 
1.0928237 	 0.969722 
1.0928394 	 0.978938 
1.0928550 	 0.993142 
1.0928705 	 0.992470 
1.0928861 	 0.995240 
1.0929016 	 0.990887 
1.0929172 	 0.991797 
1.0929328 	 0.983027 
1.0929483 	 0.970124 
1.0929639 	 0.958059 
1.0929796 	 0.960440 
1.0929950 	 0.969496 
1.0930107 	 0.969705 
1.0930262 	 0.974361 
1.0930418 	 0.971779 
1.0930574 	 0.974973 
1.0930729 	 0.976370 
1.0930885 	 0.979580 
1.0931040 	 0.976095 
1.0931196 	 0.971399 
1.0931352 	 0.972896 
1.0931507 	 0.977383 
1.0931664 	 0.984248 
1.0931818 	 0.985524 
1.0931975 	 0.987284 
1.0932131 	 0.986878 
1.0932286 	 0.980032 
1.0932442 	 0.974751 
1.0932598 	 0.978332 
1.0932753 	 0.976023 
1.0932909 	 0.972561 
1.0933064 	 0.972393 
1.0933220 	 0.983474 
1.0933377 	 0.983583 
1.0933532 	 0.987691 
1.0933688 	 0.976499 
1.0933843 	 0.950475 
1.0933999 	 0.940058 
1.0934155 	 0.961305 
1.0934310 	 0.973493 
1.0934466 	 0.990867 
1.0934621 	 0.993845 
1.0934777 	 0.992133 
1.0934933 	 0.995942 
1.0935088 	 0.994963 
1.0935245 	 0.991391 
1.0935401 	 0.989173 
1.0935556 	 0.996298 
1.0935712 	 1.004160 
1.0935867 	 1.012030 
1.0936023 	 1.004240 
1.0936179 	 0.999820 
1.0936334 	 1.004020 
1.0936490 	 1.006850 
1.0936645 	 1.006860 
1.0936801 	 1.010930 
1.0936958 	 1.010200 
1.0937113 	 1.017680 
1.0937269 	 1.025060 
1.0937424 	 1.021730 
1.0937580 	 1.019720 
1.0937736 	 1.014060 
1.0937891 	 1.009560 
1.0938047 	 1.007750 
1.0938203 	 1.002000 
1.0938358 	 1.006440 
1.0938514 	 1.002530 
1.0938669 	 1.011700 
1.0938826 	 1.020840 
1.0938982 	 1.024570 
1.0939137 	 1.018780 
1.0939293 	 1.009970 
1.0939448 	 1.002420 
1.0939604 	 0.990926 
1.0939760 	 0.984841 
1.0939915 	 0.977427 
1.0940071 	 0.978758 
1.0940226 	 0.996100 
1.0940382 	 1.006790 
1.0940539 	 1.008480 
1.0940694 	 1.001870 
1.0940850 	 1.001240 
1.0941005 	 1.006620 
1.0941161 	 0.995339 
1.0941317 	 0.978424 
1.0941472 	 0.970637 
1.0941628 	 0.969975 
1.0941784 	 0.972645 
1.0941939 	 0.972660 
1.0942096 	 0.974573 
1.0942250 	 0.984510 
1.0942407 	 0.988025 
1.0942563 	 0.989452 
1.0942718 	 0.994478 
1.0942874 	 0.992361 
1.0943029 	 0.994023 
1.0943185 	 0.998168 
1.0943341 	 1.006700 
1.0943496 	 1.006000 
1.0943652 	 1.007440 
1.0943807 	 1.008200 
1.0943964 	 1.008710 
1.0944120 	 0.993439 
1.0944275 	 0.992410 
1.0944431 	 1.000310 
1.0944587 	 0.992341 
1.0944742 	 1.005240 
1.0944898 	 1.000500 
1.0945053 	 0.998772 
1.0945209 	 1.003230 
1.0945365 	 0.997762 
1.0945520 	 1.000800 
1.0945677 	 1.003500 
1.0945832 	 1.016770 
1.0945988 	 1.014490 
1.0946144 	 1.015500 
1.0946299 	 1.017360 
1.0946455 	 1.004720 
1.0946610 	 1.000990 
1.0946766 	 0.999721 
1.0946922 	 1.001090 
1.0947077 	 1.009050 
1.0947233 	 1.013560 
1.0947390 	 1.009690 
1.0947545 	 1.006900 
1.0947701 	 1.011090 
1.0947856 	 1.004170 
1.0948012 	 0.999543 
1.0948168 	 0.989660 
1.0948323 	 0.990659 
1.0948479 	 0.994478 
1.0948634 	 1.002500 
1.0948790 	 1.009730 
1.0948946 	 1.007530 
1.0949101 	 0.987955 
1.0949258 	 0.978490 
1.0949413 	 0.987158 
1.0949569 	 1.004640 
1.0949725 	 1.018260 
1.0949880 	 1.017300 
1.0950036 	 1.011950 
1.0950192 	 1.021340 
1.0950347 	 1.020080 
1.0950503 	 1.011000 
1.0950658 	 1.000440 
1.0950814 	 0.999593 
1.0950971 	 1.014810 
1.0951126 	 1.012060 
1.0951282 	 1.015610 
1.0951437 	 1.018190 
1.0951593 	 1.018250 
1.0951749 	 1.013710 
1.0951904 	 1.010960 
1.0952060 	 1.010760 
1.0952215 	 1.006100 
1.0952371 	 1.034890 
1.0952528 	 1.031230 
1.0952682 	 1.008510 
1.0952839 	 1.013700 
1.0952995 	 1.007070 
1.0953150 	 1.017820 
1.0953306 	 1.007650 
1.0953461 	 1.007960 
1.0953617 	 1.007250 
1.0953773 	 1.011750 
1.0953928 	 1.013300 
1.0954084 	 1.017060 
1.0954239 	 1.017810 
1.0954396 	 1.026190 
1.0954552 	 1.023220 
1.0954707 	 1.017180 
1.0954863 	 1.015840 
1.0955018 	 1.026550 
1.0955174 	 1.021780 
1.0955330 	 1.017000 
1.0955485 	 1.019050 
1.0955641 	 1.023670 
1.0955797 	 1.031130 
1.0955952 	 1.032710 
1.0956109 	 1.028850 
1.0956264 	 1.016640 
1.0956420 	 1.005580 
1.0956576 	 1.004490 
1.0956731 	 1.010420 
1.0956887 	 0.999108 
1.0957042 	 0.984639 
1.0957198 	 0.957964 
1.0957354 	 0.943731 
1.0957509 	 0.949540 
1.0957665 	 0.981243 
1.0957820 	 1.002680 
1.0957977 	 1.012750 
1.0958133 	 1.010840 
1.0958288 	 1.004550 
1.0958444 	 1.006980 
1.0958600 	 1.007340 
1.0958755 	 1.000570 
1.0958911 	 0.999850 
1.0959066 	 0.999197 
1.0959222 	 1.007400 
1.0959378 	 1.005820 
1.0959533 	 1.008400 
1.0959690 	 1.005010 
1.0959845 	 1.004070 
1.0960001 	 1.003270 
1.0960157 	 0.994715 
1.0960312 	 0.995002 
1.0960468 	 1.002360 
1.0960623 	 1.006150 
1.0960779 	 0.993251 
1.0960935 	 0.979101 
1.0961090 	 0.942276 
1.0961246 	 0.884647 
1.0961401 	 0.853144 
1.0961558 	 0.873653 
1.0961714 	 0.927273 
1.0961869 	 0.974005 


==> anc/HD232979/HD232979_71.dat <==
1.0654771 	 0.992850 
1.0654925 	 0.970147 
1.0655079 	 1.014100 
1.0655233 	 0.988276 
1.0655386 	 0.989333 
1.0655540 	 0.967971 
1.0655694 	 0.982430 
1.0655847 	 0.974152 
1.0656000 	 0.965159 
1.0656154 	 0.961912 
1.0656308 	 0.944624 
1.0656462 	 0.950883 
1.0656615 	 0.960420 
1.0656768 	 0.958745 
1.0656922 	 0.981135 
1.0657076 	 0.981242 
1.0657229 	 0.967954 
1.0657383 	 0.995791 
1.0657537 	 0.986925 
1.0657691 	 0.991104 
1.0657843 	 0.997921 
1.0657997 	 0.979913 
1.0658151 	 0.984969 
1.0658305 	 0.963970 
1.0658458 	 0.999928 
1.0658612 	 1.013000 
1.0658765 	 1.010210 
1.0658919 	 0.977712 
1.0659072 	 0.965038 
1.0659226 	 0.989738 
1.0659380 	 0.977087 
1.0659534 	 0.958854 
1.0659688 	 0.960609 
1.0659840 	 0.974368 
1.0659994 	 0.987888 
1.0660148 	 0.985091 
1.0660301 	 1.001620 
1.0660455 	 1.012360 
1.0660609 	 0.983271 
1.0660763 	 0.987185 
1.0660915 	 1.005720 
1.0661069 	 0.992773 
1.0661223 	 0.983602 
1.0661377 	 0.978360 
1.0661530 	 0.991046 
1.0661684 	 0.994832 
1.0661837 	 0.979061 
1.0661991 	 0.993485 
1.0662144 	 1.002290 
1.0662298 	 1.000320 
1.0662452 	 0.972449 
1.0662606 	 1.013590 
1.0662760 	 1.026670 
1.0662912 	 0.993025 
1.0663066 	 0.983294 
1.0663220 	 0.986386 
1.0663373 	 0.986538 
1.0663527 	 0.987771 
1.0663681 	 0.990492 
1.0663835 	 0.977526 
1.0663987 	 0.971073 
1.0664141 	 0.972933 
1.0664295 	 0.939291 
1.0664449 	 0.902042 
1.0664603 	 0.864626 
1.0664756 	 0.831952 
1.0664909 	 0.832601 
1.0665063 	 0.836675 
1.0665216 	 0.780689 
1.0665370 	 0.696947 
1.0665524 	 0.708137 
1.0665678 	 0.815962 
1.0665832 	 0.899254 
1.0665984 	 0.947701 
1.0666138 	 0.970722 
1.0666292 	 0.977317 
1.0666445 	 0.952831 
1.0666599 	 0.974782 
1.0666753 	 0.967112 
1.0666906 	 0.974202 
1.0667059 	 0.977727 
1.0667213 	 0.981181 
1.0667367 	 0.998949 
1.0667521 	 0.982250 
1.0667675 	 0.988745 
1.0667828 	 0.996756 
1.0667981 	 1.005410 
1.0668135 	 1.005040 
1.0668288 	 1.005840 
1.0668442 	 1.011980 
1.0668596 	 0.981776 
1.0668750 	 0.996195 
1.0668904 	 0.993996 
1.0669056 	 0.989236 
1.0669210 	 0.978716 
1.0669364 	 0.981559 
1.0669518 	 0.982042 
1.0669671 	 0.967153 
1.0669825 	 0.990115 
1.0669978 	 0.999139 
1.0670131 	 1.001330 
1.0670285 	 0.987103 
1.0670439 	 0.975194 
1.0670593 	 0.991289 
1.0670747 	 0.984603 
1.0670900 	 0.975835 
1.0671053 	 0.961101 
1.0671207 	 0.920788 
1.0671360 	 0.917022 
1.0671514 	 0.928281 
1.0671668 	 0.959588 
1.0671822 	 0.999878 
1.0671976 	 0.983255 
1.0672128 	 0.969435 
1.0672282 	 0.963885 
1.0672436 	 0.952448 
1.0672590 	 0.964923 
1.0672743 	 0.979611 
1.0672897 	 1.001740 
1.0673050 	 1.009500 
1.0673203 	 1.010290 
1.0673357 	 0.996898 
1.0673511 	 0.987005 
1.0673665 	 0.983091 
1.0673819 	 0.963695 
1.0673972 	 0.982989 
1.0674125 	 0.998690 
1.0674279 	 1.005700 
1.0674433 	 1.011360 
1.0674586 	 1.020800 
1.0674740 	 1.000540 
1.0674894 	 1.017910 
1.0675046 	 1.020920 
1.0675200 	 0.997146 
1.0675354 	 0.972632 
1.0675508 	 0.965370 
1.0675662 	 0.966220 
1.0675815 	 0.966696 
1.0675969 	 0.920217 
1.0676122 	 0.935254 
1.0676275 	 0.962378 
1.0676429 	 0.990047 
1.0676583 	 0.985877 
1.0676737 	 0.990535 
1.0676891 	 0.982806 
1.0677044 	 0.986620 
1.0677197 	 0.976176 
1.0677351 	 1.009370 
1.0677505 	 1.014450 
1.0677658 	 1.019950 
1.0677812 	 0.998281 
1.0677966 	 0.989722 
1.0678118 	 1.000140 
1.0678272 	 0.989232 
1.0678426 	 0.998910 
1.0678580 	 1.002730 
1.0678734 	 0.993098 
1.0678887 	 0.998830 
1.0679041 	 1.004870 
1.0679194 	 1.007440 
1.0679348 	 0.969087 
1.0679501 	 1.005100 
1.0679655 	 1.008720 
1.0679809 	 1.007550 
1.0679963 	 1.000750 
1.0680116 	 0.995322 
1.0680269 	 0.983090 
1.0680423 	 0.974055 
1.0680577 	 0.949197 
1.0680730 	 0.877133 
1.0680884 	 0.838402 
1.0681038 	 0.851972 
1.0681190 	 0.925506 
1.0681344 	 0.981384 
1.0681498 	 0.996202 
1.0681652 	 1.006040 
1.0681806 	 1.003900 
1.0681959 	 1.014540 
1.0682113 	 1.034970 
1.0682266 	 1.016590 
1.0682420 	 1.030180 
1.0682573 	 1.022940 
1.0682727 	 1.026200 
1.0682881 	 1.027660 
1.0683035 	 1.046900 
1.0683187 	 1.035500 
1.0683341 	 1.020920 
1.0683495 	 1.030410 
1.0683649 	 1.034640 
1.0683802 	 1.034490 
1.0683956 	 1.033280 
1.0684110 	 1.043520 
1.0684263 	 1.029300 
1.0684416 	 1.047200 
1.0684570 	 1.030290 
1.0684724 	 1.013500 
1.0684878 	 1.001830 
1.0685031 	 1.014230 
1.0685185 	 1.022010 
1.0685338 	 1.031710 
1.0685492 	 1.025790 
1.0685645 	 0.997486 
1.0685799 	 1.015260 
1.0685953 	 1.017570 
1.0686107 	 1.027240 
1.0686259 	 1.022700 
1.0686413 	 1.017020 
1.0686567 	 1.039740 
1.0686721 	 1.049180 
1.0686874 	 1.032360 
1.0687028 	 1.032620 
1.0687182 	 1.037710 
1.0687335 	 1.046110 
1.0687488 	 1.031990 
1.0687642 	 1.032390 
1.0687796 	 1.024320 
1.0687950 	 1.020860 
1.0688103 	 1.033790 
1.0688257 	 1.035560 
1.0688410 	 1.036300 
1.0688564 	 1.034370 
1.0688717 	 1.040850 
1.0688871 	 1.038970 
1.0689025 	 1.034970 
1.0689179 	 1.043040 
1.0689331 	 1.017740 
1.0689485 	 0.998620 
1.0689639 	 1.026540 
1.0689793 	 1.019710 
1.0689946 	 1.028890 
1.0690100 	 1.042420 
1.0690254 	 1.051730 
1.0690407 	 1.027410 
1.0690560 	 1.050030 
1.0690714 	 1.053870 
1.0690868 	 1.045970 
1.0691022 	 1.051790 
1.0691175 	 1.035190 
1.0691328 	 1.016700 
1.0691482 	 1.031450 
1.0691636 	 1.036440 
1.0691789 	 1.029840 
1.0691943 	 1.036730 
1.0692097 	 1.048630 
1.0692251 	 1.023570 
1.0692403 	 1.029120 
1.0692557 	 1.038830 
1.0692711 	 1.027940 
1.0692865 	 1.015250 
1.0693018 	 1.006690 
1.0693172 	 0.971696 
1.0693326 	 0.974696 
1.0693479 	 0.986253 
1.0693632 	 0.958547 
1.0693786 	 0.984599 
1.0693940 	 0.990714 
1.0694094 	 0.997472 
1.0694247 	 1.012910 
1.0694400 	 1.005260 
1.0694554 	 1.002130 
1.0694708 	 0.996201 
1.0694861 	 1.026850 
1.0695015 	 1.015340 
1.0695169 	 1.023540 
1.0695323 	 1.008290 
1.0695475 	 1.015020 
1.0695629 	 1.007680 
1.0695783 	 1.014010 
1.0695937 	 1.014820 
1.0696090 	 1.011650 
1.0696244 	 1.017850 
1.0696398 	 1.023000 
1.0696551 	 1.014530 
1.0696704 	 1.019240 
1.0696858 	 1.009740 
1.0697012 	 1.022430 
1.0697166 	 1.023060 
1.0697320 	 1.023810 
1.0697472 	 1.010130 
1.0697626 	 0.998460 
1.0697780 	 0.986429 
1.0697933 	 0.957285 
1.0698087 	 0.948547 
1.0698241 	 0.957194 
1.0698395 	 0.968553 
1.0698547 	 0.992266 
1.0698701 	 0.994234 
1.0698855 	 0.998540 
1.0699009 	 0.997830 
1.0699162 	 1.003820 
1.0699316 	 1.013600 
1.0699469 	 1.004840 
1.0699623 	 1.004700 
1.0699776 	 0.993360 
1.0699930 	 0.993544 
1.0700084 	 1.007600 
1.0700238 	 0.989584 
1.0700392 	 1.001980 
1.0700544 	 1.004490 
1.0700698 	 1.004600 
1.0700852 	 0.998690 
1.0701005 	 0.982828 
1.0701159 	 1.006070 
1.0701313 	 1.013660 
1.0701467 	 1.017600 
1.0701619 	 1.008400 
1.0701773 	 0.995628 
1.0701927 	 0.995375 
1.0702081 	 0.996287 
1.0702235 	 0.997583 
1.0702388 	 1.005990 
1.0702541 	 0.992557 
1.0702695 	 0.991532 
1.0702848 	 0.992124 
1.0703002 	 0.996261 
1.0703156 	 0.984823 
1.0703310 	 1.002520 
1.0703464 	 0.996937 
1.0703616 	 0.990316 
1.0703770 	 0.986574 
1.0703924 	 0.985766 
1.0704077 	 0.991968 
1.0704231 	 0.991998 
1.0704385 	 1.013010 
1.0704539 	 1.000740 
1.0704691 	 1.013860 
1.0704845 	 1.002050 
1.0704999 	 0.995174 
1.0705153 	 0.991680 
1.0705307 	 0.989869 
1.0705460 	 1.002200 
1.0705613 	 1.000510 
1.0705767 	 0.994508 
1.0705920 	 0.997073 
1.0706074 	 0.999898 
1.0706228 	 1.011240 
1.0706382 	 0.996841 
1.0706536 	 1.000080 
1.0706688 	 0.996736 
1.0706842 	 0.994330 
1.0706996 	 0.999209 
1.0707150 	 1.000590 
1.0707303 	 1.009970 
1.0707457 	 0.999588 
1.0707610 	 1.015040 
1.0707763 	 1.022070 
1.0707917 	 1.022090 
1.0708071 	 1.013130 
1.0708225 	 1.017960 
1.0708379 	 1.006050 
1.0708532 	 1.015810 
1.0708685 	 0.997719 
1.0708839 	 0.983865 
1.0708992 	 1.003730 
1.0709146 	 0.980659 
1.0709300 	 0.992870 
1.0709454 	 0.991510 
1.0709608 	 0.998351 
1.0709760 	 1.005600 
1.0709914 	 1.011720 
1.0710068 	 1.008210 
1.0710222 	 1.014640 
1.0710375 	 1.021860 
1.0710529 	 0.997315 
1.0710682 	 1.007860 
1.0710835 	 1.013080 
1.0710989 	 1.022510 
1.0711143 	 1.015980 
1.0711297 	 0.998630 
1.0711451 	 1.008710 
1.0711604 	 0.993707 
1.0711757 	 0.994929 
1.0711911 	 0.998391 
1.0712065 	 0.995359 
1.0712218 	 1.003250 
1.0712372 	 1.024270 
1.0712526 	 1.009860 
1.0712680 	 1.005270 
1.0712832 	 1.009300 
1.0712986 	 1.010400 
1.0713140 	 1.015840 
1.0713294 	 1.014020 
1.0713447 	 1.005300 
1.0713601 	 1.010720 
1.0713754 	 1.005900 
1.0713907 	 0.996884 
1.0714061 	 1.001580 
1.0714215 	 1.011820 
1.0714369 	 1.008400 
1.0714523 	 1.010810 
1.0714676 	 1.005340 
1.0714829 	 1.005780 
1.0714983 	 1.008520 
1.0715137 	 0.999977 
1.0715290 	 0.999538 
1.0715444 	 1.009210 
1.0715598 	 1.005140 
1.0715750 	 1.015720 
1.0715904 	 1.015710 
1.0716058 	 1.006850 
1.0716212 	 1.020340 
1.0716366 	 1.014280 
1.0716519 	 1.011420 
1.0716673 	 1.011730 
1.0716826 	 1.027240 
1.0716980 	 1.016070 
1.0717133 	 1.012610 
1.0717287 	 1.014410 
1.0717441 	 0.998271 
1.0717595 	 0.994004 
1.0717748 	 0.994995 
1.0717901 	 1.002950 
1.0718055 	 1.003020 
1.0718209 	 0.993608 
1.0718362 	 0.993792 
1.0718516 	 1.005870 
1.0718670 	 1.001180 
1.0718822 	 1.009950 
1.0718976 	 1.010400 
1.0719130 	 1.005470 
1.0719284 	 0.995777 
1.0719438 	 0.980915 
1.0719591 	 0.984983 
1.0719745 	 0.993072 
1.0719898 	 1.007280 
1.0720052 	 0.999578 
1.0720205 	 1.001450 
1.0720359 	 1.013790 
1.0720513 	 1.017550 
1.0720667 	 1.015950 
1.0720820 	 1.016780 
1.0720973 	 1.011830 
1.0721127 	 1.007820 
1.0721281 	 1.002360 
1.0721434 	 0.997191 
1.0721588 	 0.999149 
1.0721742 	 1.010160 
1.0721895 	 0.999838 
1.0722048 	 1.015030 
1.0722202 	 1.016050 
1.0722356 	 1.013280 
1.0722510 	 1.016110 
1.0722663 	 1.010460 
1.0722817 	 1.004310 
1.0722970 	 0.994615 
1.0723124 	 0.999199 
1.0723277 	 1.013350 
1.0723431 	 1.007100 
1.0723585 	 1.011600 
1.0723739 	 1.017620 
1.0723891 	 1.021780 
1.0724045 	 1.002270 
1.0724199 	 0.999688 
1.0724353 	 1.004440 
1.0724506 	 1.003530 
1.0724660 	 1.007840 
1.0724814 	 1.002400 
1.0724967 	 1.007460 
1.0725120 	 1.012890 
1.0725274 	 1.004480 
1.0725428 	 0.995244 
1.0725582 	 0.995864 
1.0725735 	 1.004570 
1.0725889 	 1.013710 
1.0726042 	 1.010970 
1.0726196 	 1.005310 
1.0726349 	 0.993254 
1.0726503 	 1.008020 
1.0726657 	 1.018990 
1.0726811 	 1.019910 
1.0726963 	 1.022630 
1.0727117 	 1.012570 
1.0727271 	 1.004640 
1.0727425 	 1.012060 
1.0727578 	 0.996595 
1.0727732 	 0.986637 
1.0727886 	 0.980737 
1.0728039 	 1.005270 
1.0728192 	 1.018260 
1.0728346 	 1.020790 
1.0728500 	 1.020590 
1.0728654 	 1.027270 
1.0728807 	 1.017390 
1.0728960 	 1.000490 
1.0729114 	 0.986387 
1.0729268 	 1.004220 
1.0729421 	 1.004400 
1.0729575 	 1.002940 
1.0729729 	 0.987808 
1.0729883 	 0.940235 
1.0730035 	 0.841148 
1.0730189 	 0.760612 
1.0730343 	 0.777223 
1.0730497 	 0.858965 
1.0730650 	 0.934523 
1.0730804 	 0.961126 
1.0730958 	 0.964287 
1.0731111 	 0.946737 
1.0731264 	 0.936835 
1.0731418 	 0.962245 
1.0731572 	 0.980402 
1.0731726 	 1.006320 
1.0731879 	 1.016960 
1.0732032 	 1.016600 
1.0732186 	 1.021240 
1.0732340 	 1.003540 
1.0732493 	 1.000540 
1.0732647 	 1.001130 
1.0732801 	 0.999598 
1.0732955 	 1.003520 
1.0733107 	 1.012000 
1.0733261 	 1.024730 
1.0733415 	 1.025900 
1.0733569 	 1.028990 
1.0733722 	 1.029330 
1.0733876 	 1.011540 
1.0734030 	 1.010550 
1.0734183 	 0.999528 
1.0734336 	 1.000400 
1.0734490 	 0.991235 
1.0734644 	 0.988878 
1.0734798 	 1.002710 
1.0734951 	 1.016150 
1.0735104 	 1.024850 
1.0735258 	 1.028040 
1.0735412 	 1.021550 
1.0735565 	 1.009470 
1.0735719 	 1.001730 
1.0735873 	 1.000310 
1.0736027 	 1.000950 
1.0736179 	 1.003380 
1.0736333 	 0.984470 
1.0736487 	 0.915374 
1.0736641 	 0.852973 
1.0736794 	 0.845845 
1.0736948 	 0.900265 
1.0737102 	 0.971561 
1.0737255 	 0.988140 
1.0737408 	 0.978396 
1.0737562 	 0.988672 
1.0737716 	 0.992867 
1.0737870 	 1.002440 
1.0738024 	 1.015890 
1.0738176 	 1.015100 
1.0738330 	 1.012910 
1.0738484 	 1.013790 
1.0738637 	 1.012320 
1.0738791 	 1.004040 
1.0738945 	 1.002920 
1.0739099 	 1.003890 
1.0739251 	 0.998341 
1.0739405 	 0.990950 
1.0739559 	 1.000140 
1.0739713 	 1.003400 
1.0739866 	 1.006160 
1.0740020 	 1.006530 
1.0740173 	 0.999987 
1.0740327 	 1.000410 
1.0740480 	 0.988821 
1.0740634 	 0.986724 
1.0740788 	 0.989083 
1.0740942 	 0.987645 
1.0741096 	 0.996904 
1.0741248 	 0.996439 
1.0741402 	 0.998091 
1.0741556 	 1.008300 
1.0741709 	 1.010380 
1.0741863 	 1.003560 
1.0742017 	 1.005400 
1.0742171 	 1.006020 
1.0742323 	 1.010360 
1.0742477 	 1.004790 
1.0742631 	 1.000730 
1.0742785 	 1.002880 
1.0742939 	 1.008310 
1.0743092 	 1.008070 
1.0743245 	 1.007700 
1.0743399 	 1.009270 
1.0743552 	 1.005700 
1.0743706 	 1.002420 
1.0743860 	 1.008270 
1.0744014 	 1.008250 
1.0744168 	 0.999269 
1.0744320 	 0.990470 
1.0744474 	 0.998830 
1.0744628 	 1.007700 
1.0744781 	 1.003860 
1.0744935 	 0.991848 
1.0745089 	 0.986982 
1.0745242 	 0.995084 
1.0745395 	 0.995336 
1.0745549 	 0.997378 
1.0745703 	 0.997305 
1.0745857 	 0.995288 
1.0746011 	 0.994550 
1.0746164 	 0.991807 
1.0746317 	 0.997756 
1.0746471 	 1.003720 
1.0746624 	 1.011090 
1.0746778 	 1.009410 
1.0746932 	 1.005620 
1.0747086 	 0.994988 
1.0747240 	 0.987151 
1.0747392 	 0.992344 
1.0747546 	 0.992950 
1.0747700 	 0.996966 
1.0747854 	 1.002100 
1.0748007 	 1.009560 
1.0748161 	 1.008610 
1.0748314 	 1.000060 
1.0748467 	 1.001700 
1.0748621 	 1.004170 
1.0748775 	 1.008830 
1.0748929 	 1.002650 
1.0749083 	 0.991577 
1.0749236 	 0.989485 
1.0749389 	 0.999389 
1.0749543 	 0.997746 
1.0749696 	 0.999419 
1.0749850 	 0.997783 
1.0750004 	 0.977518 
1.0750158 	 0.964366 
1.0750312 	 0.959901 
1.0750464 	 0.969841 
1.0750618 	 0.987415 
1.0750772 	 0.987074 
1.0750926 	 0.997120 
1.0751079 	 1.000420 
1.0751233 	 1.006160 
1.0751386 	 1.009210 
1.0751539 	 1.011570 
1.0751693 	 1.013790 
1.0751847 	 1.004910 
1.0752001 	 1.005270 
1.0752155 	 0.997033 
1.0752308 	 0.988142 
1.0752461 	 0.985834 
1.0752615 	 0.976024 
1.0752769 	 0.946516 
1.0752922 	 0.907276 
1.0753076 	 0.858797 
1.0753230 	 0.836450 
1.0753382 	 0.864524 
1.0753536 	 0.919993 
1.0753690 	 0.960480 
1.0753844 	 0.964119 
1.0753998 	 0.973965 
1.0754151 	 0.974404 
1.0754305 	 0.978889 
1.0754458 	 0.996514 
1.0754611 	 1.006920 
1.0754765 	 1.007180 
1.0754919 	 1.003850 
1.0755073 	 1.014950 
1.0755227 	 1.018490 
1.0755380 	 1.005570 
1.0755533 	 1.001260 
1.0755687 	 1.001260 
1.0755841 	 0.996682 
1.0755994 	 0.990680 
1.0756148 	 0.990873 
1.0756302 	 1.001210 
1.0756454 	 0.998770 
1.0756608 	 0.984761 
1.0756762 	 0.959409 
1.0756916 	 0.945446 
1.0757070 	 0.965222 
1.0757223 	 0.980445 
1.0757377 	 0.993521 
1.0757530 	 1.014340 
1.0757684 	 1.008330 
1.0757837 	 1.007920 
1.0757991 	 1.009760 
1.0758145 	 1.011460 
1.0758299 	 1.009360 
1.0758452 	 0.994386 
1.0758605 	 0.985050 
1.0758759 	 0.980856 
1.0758913 	 0.996284 
1.0759066 	 1.007600 
1.0759220 	 1.011280 
1.0759374 	 1.004730 
1.0759526 	 1.007140 
1.0759680 	 1.008660 
1.0759834 	 1.002200 
1.0759988 	 1.006430 
1.0760142 	 1.001910 
1.0760295 	 0.993749 
1.0760449 	 0.997364 
1.0760602 	 0.991104 
1.0760756 	 0.997914 
1.0760909 	 1.003350 
1.0761063 	 1.005830 
1.0761217 	 1.016370 
1.0761371 	 1.007590 
1.0761523 	 1.006310 
1.0761677 	 0.999818 
1.0761831 	 0.994191 
1.0761985 	 0.990507 
1.0762138 	 0.995653 
1.0762292 	 1.009060 
1.0762446 	 1.005540 
1.0762599 	 1.005300 
1.0762752 	 1.008310 
1.0762906 	 1.004690 
1.0763060 	 0.995984 
1.0763214 	 0.986941 
1.0763367 	 0.987068 
1.0763521 	 0.996926 
1.0763674 	 1.001440 
1.0763828 	 0.997226 
1.0763981 	 0.999968 
1.0764135 	 1.002930 
1.0764289 	 0.999259 
1.0764443 	 1.007110 
1.0764595 	 1.007270 
1.0764749 	 1.006630 
1.0764903 	 1.007870 
1.0765057 	 1.000770 
1.0765210 	 0.987712 
1.0765364 	 0.988997 
1.0765518 	 0.995022 
1.0765671 	 1.000930 
1.0765824 	 1.006630 
1.0765978 	 0.999329 
1.0766132 	 1.001890 
1.0766286 	 1.003470 
1.0766439 	 1.005840 
1.0766593 	 0.993815 
1.0766746 	 0.988671 
1.0766900 	 0.984903 
1.0767053 	 0.995067 
1.0767207 	 0.986709 
1.0767361 	 1.003600 
1.0767515 	 0.996759 
1.0767667 	 1.001980 
1.0767821 	 1.001240 
1.0767975 	 1.003430 
1.0768129 	 1.011300 
1.0768282 	 1.003540 
1.0768436 	 1.002210 
1.0768590 	 0.997402 
1.0768743 	 0.990167 
1.0768896 	 0.995470 
1.0769050 	 0.993735 
1.0769204 	 0.999588 
1.0769358 	 0.999399 
1.0769511 	 1.003720 
1.0769664 	 1.002990 
1.0769818 	 0.994405 
1.0769972 	 0.998560 
1.0770125 	 1.003060 
1.0770279 	 1.001100 
1.0770433 	 1.001260 
1.0770587 	 1.000250 
1.0770739 	 0.997914 
1.0770893 	 0.993635 
1.0771047 	 0.989026 
1.0771201 	 0.989519 
1.0771354 	 0.990791 
1.0771508 	 0.991957 
1.0771662 	 0.998910 
1.0771815 	 1.004580 
1.0771968 	 1.003600 
1.0772122 	 0.998989 
1.0772276 	 0.999419 
1.0772430 	 1.001750 
1.0772583 	 0.998151 
1.0772736 	 1.003350 
1.0772890 	 0.997935 
1.0773044 	 0.995164 
1.0773197 	 0.998072 
1.0773351 	 0.999478 
1.0773505 	 0.993078 
1.0773659 	 1.004780 
1.0773811 	 1.005640 
1.0773965 	 1.010850 
1.0774119 	 1.012020 
1.0774273 	 1.005790 
1.0774426 	 1.006830 
1.0774580 	 1.009850 
1.0774734 	 0.997445 
1.0774887 	 0.990314 
1.0775040 	 0.980984 
1.0775194 	 0.992540 
1.0775348 	 0.992081 
1.0775502 	 1.006510 
1.0775656 	 1.014610 
1.0775808 	 1.006960 
1.0775962 	 1.007040 
1.0776116 	 0.993706 
1.0776269 	 0.995884 
1.0776423 	 0.991907 
1.0776577 	 0.995899 
1.0776731 	 0.987724 
1.0776883 	 0.983192 
1.0777037 	 0.994056 
1.0777191 	 0.998241 
1.0777345 	 1.004490 
1.0777498 	 1.008470 
1.0777652 	 1.006320 
1.0777805 	 1.005830 
1.0777959 	 1.001220 
1.0778112 	 0.998999 
1.0778266 	 0.988362 
1.0778420 	 0.945106 
1.0778574 	 0.871384 
1.0778728 	 0.830795 
1.0778880 	 0.857444 
1.0779034 	 0.923596 
1.0779188 	 0.977356 
1.0779341 	 0.983842 
1.0779495 	 0.988439 
1.0779649 	 0.998400 
1.0779803 	 0.994691 
1.0779955 	 0.996470 
1.0780109 	 1.001200 
1.0780263 	 0.998920 
1.0780417 	 0.999179 
1.0780571 	 0.990128 
1.0780724 	 0.988596 
1.0780877 	 0.987890 
1.0781031 	 0.994067 
1.0781184 	 0.999009 
1.0781338 	 1.000240 
1.0781492 	 1.002900 
1.0781646 	 1.000540 
1.0781800 	 0.997849 
1.0781952 	 1.004470 
1.0782106 	 0.998321 
1.0782260 	 1.003620 
1.0782413 	 0.997968 
1.0782567 	 0.997157 
1.0782721 	 0.994118 
1.0782874 	 0.984795 
1.0783027 	 0.990016 
1.0783181 	 0.997506 
1.0783335 	 0.994967 
1.0783489 	 0.995461 
1.0783643 	 0.999409 
1.0783796 	 1.001930 
1.0783949 	 0.995045 
1.0784103 	 1.007660 
1.0784256 	 0.991061 
1.0784410 	 0.991827 
1.0784564 	 0.975070 
1.0784718 	 0.972989 
1.0784872 	 0.978118 
1.0785024 	 0.970808 
1.0785178 	 0.975224 
1.0785332 	 0.982223 
1.0785486 	 0.988586 
1.0785639 	 0.987593 
1.0785793 	 0.991289 
1.0785946 	 0.988713 
1.0786099 	 0.985765 
1.0786253 	 0.992228 
1.0786407 	 0.996942 
1.0786561 	 0.984850 
1.0786715 	 0.947012 
1.0786868 	 0.914213 
1.0787021 	 0.924127 
1.0787175 	 0.956736 
1.0787328 	 0.984176 
1.0787482 	 0.996475 
1.0787636 	 0.995499 
1.0787790 	 0.997366 
1.0787944 	 0.977823 
1.0788096 	 0.967309 
1.0788250 	 0.976502 
1.0788404 	 0.977796 
1.0788558 	 0.996324 
1.0788711 	 0.998440 
1.0788865 	 1.006470 
1.0789018 	 0.999818 
1.0789171 	 0.986731 
1.0789325 	 0.987786 
1.0789479 	 0.998321 
1.0789633 	 0.993515 
1.0789787 	 0.994412 
1.0789940 	 0.992449 
1.0790093 	 0.982867 
1.0790247 	 0.970427 
1.0790401 	 0.936678 
1.0790554 	 0.891736 
1.0790708 	 0.857536 
1.0790862 	 0.855604 
1.0791016 	 0.890789 
1.0791168 	 0.927461 
1.0791322 	 0.952187 
1.0791476 	 0.967204 
1.0791630 	 0.968474 
1.0791783 	 0.982699 
1.0791937 	 0.990135 
1.0792090 	 0.992283 
1.0792243 	 0.995994 
1.0792397 	 0.991371 
1.0792551 	 0.995343 
1.0792705 	 0.991183 
1.0792859 	 0.988867 
1.0793012 	 1.004290 
1.0793165 	 0.997404 
1.0793319 	 0.991152 
1.0793473 	 0.978200 
1.0793626 	 0.999029 
1.0793780 	 1.008010 
1.0793934 	 0.995478 
1.0794086 	 1.002700 
1.0794240 	 1.001130 
1.0794394 	 0.989120 
1.0794548 	 0.979719 
1.0794702 	 0.975421 
1.0794855 	 0.981309 
1.0795009 	 0.978245 
1.0795162 	 0.976527 
1.0795316 	 0.971815 
1.0795469 	 0.973445 
1.0795623 	 0.977004 
1.0795777 	 0.990807 
1.0795931 	 0.987955 
1.0796084 	 0.984463 
1.0796237 	 0.977434 
1.0796391 	 0.977677 
1.0796545 	 0.979576 
1.0796698 	 0.972500 
1.0796852 	 0.970600 
1.0797006 	 0.978050 
1.0797158 	 0.990396 
1.0797312 	 0.997277 
1.0797466 	 0.988869 
1.0797620 	 0.979900 
1.0797774 	 0.980973 
1.0797927 	 0.980095 
1.0798081 	 0.979644 
1.0798234 	 0.975994 
1.0798388 	 0.978262 
1.0798541 	 0.979587 
1.0798695 	 0.991749 
1.0798849 	 0.999079 
1.0799003 	 1.002050 
1.0799155 	 0.998331 
1.0799309 	 1.003200 
1.0799463 	 1.004440 
1.0799617 	 0.996475 
1.0799770 	 0.992902 
1.0799924 	 0.993461 
1.0800078 	 0.994695 
1.0800231 	 0.986390 
1.0800384 	 0.987149 
1.0800538 	 0.983507 
1.0800692 	 0.984802 
1.0800846 	 0.972618 
1.0800999 	 0.956503 
1.0801153 	 0.961965 
1.0801306 	 0.961693 
1.0801460 	 0.977401 
1.0801613 	 0.998450 
1.0801767 	 0.993296 
1.0801921 	 0.994785 
1.0802075 	 0.995367 
1.0802227 	 0.997587 
1.0802381 	 0.990638 
1.0802535 	 0.991473 
1.0802689 	 0.990341 
1.0802842 	 0.986282 
1.0802996 	 0.985509 
1.0803150 	 0.995124 
1.0803303 	 0.987248 
1.0803456 	 0.986667 
1.0803610 	 0.981643 
1.0803764 	 0.970236 
1.0803918 	 0.973375 
1.0804071 	 0.989227 
1.0804225 	 0.993098 
1.0804378 	 0.982284 
1.0804532 	 0.972818 
1.0804685 	 0.963066 
1.0804839 	 0.965599 
1.0804993 	 0.970926 
1.0805147 	 0.946572 
1.0805299 	 0.894442 
1.0805453 	 0.935041 
1.0805607 	 0.963502 
1.0805761 	 0.980288 
1.0805914 	 0.990634 
1.0806068 	 0.989922 
1.0806222 	 0.977178 
1.0806375 	 0.978710 
1.0806528 	 0.965643 
1.0806682 	 0.982577 
1.0806836 	 0.985817 
1.0806990 	 0.982781 
1.0807143 	 0.984151 
1.0807296 	 0.997358 
1.0807450 	 1.000710 
1.0807604 	 0.997962 
1.0807757 	 0.990283 
1.0807911 	 0.990848 
1.0808065 	 1.004310 
1.0808219 	 1.013060 


==> anc/HD232979/HD232979_72.dat <==
1.0507601 	 0.983059 
1.0507753 	 0.997116 
1.0507904 	 1.015380 
1.0508056 	 1.026820 
1.0508207 	 0.992566 
1.0508358 	 0.965349 
1.0508510 	 0.962278 
1.0508661 	 0.980350 
1.0508813 	 0.973755 
1.0508964 	 0.969526 
1.0509115 	 1.003740 
1.0509268 	 0.992819 
1.0509419 	 0.987814 
1.0509571 	 0.973228 
1.0509722 	 0.979423 
1.0509874 	 0.999647 
1.0510025 	 0.986268 
1.0510176 	 0.987237 
1.0510328 	 0.991111 
1.0510479 	 0.985799 
1.0510631 	 0.986835 
1.0510782 	 0.981672 
1.0510933 	 0.975729 
1.0511086 	 0.966057 
1.0511237 	 0.970004 
1.0511389 	 0.973261 
1.0511540 	 0.970132 
1.0511692 	 0.976379 
1.0511843 	 0.967500 
1.0511994 	 0.972766 
1.0512146 	 0.984819 
1.0512297 	 0.998923 
1.0512449 	 0.992949 
1.0512600 	 0.969410 
1.0512753 	 0.981214 
1.0512904 	 0.991344 
1.0513055 	 0.988189 
1.0513207 	 0.981775 
1.0513358 	 0.979285 
1.0513510 	 0.955760 
1.0513661 	 0.930030 
1.0513812 	 0.918893 
1.0513964 	 0.941016 
1.0514115 	 0.979212 
1.0514266 	 0.984926 
1.0514418 	 0.992551 
1.0514570 	 0.977065 
1.0514722 	 0.974179 
1.0514873 	 0.981655 
1.0515025 	 0.955370 
1.0515176 	 0.950126 
1.0515327 	 0.952626 
1.0515479 	 0.979765 
1.0515630 	 0.985399 
1.0515782 	 0.979874 
1.0515933 	 0.973109 
1.0516084 	 0.964314 
1.0516237 	 0.958552 
1.0516388 	 0.970339 
1.0516540 	 0.975613 
1.0516691 	 0.976562 
1.0516843 	 0.988839 
1.0516994 	 0.975852 
1.0517145 	 0.959800 
1.0517297 	 0.958906 
1.0517448 	 0.997970 
1.0517600 	 0.993020 
1.0517751 	 0.940289 
1.0517902 	 0.887786 
1.0518055 	 0.944204 
1.0518206 	 0.998649 
1.0518358 	 0.950840 
1.0518509 	 0.991919 
1.0518661 	 0.980927 
1.0518812 	 1.005270 
1.0518963 	 1.010420 
1.0519115 	 1.011950 
1.0519266 	 0.998719 
1.0519418 	 0.984398 
1.0519569 	 0.953283 
1.0519722 	 0.958770 
1.0519873 	 0.943368 
1.0520024 	 0.965885 
1.0520176 	 0.973475 
1.0520327 	 0.984333 
1.0520478 	 1.007840 
1.0520630 	 0.976428 
1.0520781 	 0.990592 
1.0520933 	 0.990527 
1.0521084 	 0.983724 
1.0521235 	 0.974045 
1.0521387 	 0.993448 
1.0521539 	 1.004930 
1.0521691 	 1.025900 
1.0521842 	 1.040470 
1.0521994 	 0.991775 
1.0522145 	 0.979971 
1.0522296 	 0.979839 
1.0522448 	 0.977292 
1.0522599 	 0.999640 
1.0522751 	 1.016860 
1.0522902 	 1.009370 
1.0523053 	 0.981182 
1.0523206 	 0.959797 
1.0523357 	 0.965438 
1.0523509 	 0.978063 
1.0523660 	 0.999019 
1.0523812 	 0.984615 
1.0523963 	 0.997185 
1.0524114 	 1.009260 
1.0524266 	 0.999709 
1.0524417 	 1.005840 
1.0524569 	 0.992224 
1.0524720 	 0.986796 
1.0524873 	 0.971339 
1.0525024 	 0.984776 
1.0525175 	 0.976748 
1.0525327 	 0.978059 
1.0525478 	 1.013560 
1.0525630 	 1.012990 
1.0525781 	 0.999319 
1.0525932 	 0.998057 
1.0526084 	 0.980282 
1.0526235 	 0.977652 
1.0526386 	 0.982173 
1.0526538 	 1.002790 
1.0526690 	 1.014280 
1.0526842 	 1.000330 
1.0526993 	 0.972832 
1.0527145 	 0.969168 
1.0527296 	 0.980356 
1.0527447 	 1.001100 
1.0527599 	 1.020670 
1.0527750 	 1.030290 
1.0527902 	 1.018390 
1.0528053 	 0.980677 
1.0528204 	 0.979647 
1.0528357 	 0.989231 
1.0528508 	 0.985256 
1.0528660 	 0.988678 
1.0528811 	 0.988676 
1.0528963 	 1.007140 
1.0529114 	 1.004610 
1.0529265 	 1.001610 
1.0529417 	 1.007180 
1.0529568 	 1.017280 
1.0529720 	 0.981956 
1.0529871 	 0.979074 
1.0530022 	 0.993118 
1.0530175 	 0.974828 
1.0530326 	 0.968756 
1.0530478 	 0.971484 
1.0530629 	 0.979591 
1.0530781 	 0.988421 
1.0530932 	 0.994774 
1.0531083 	 0.992062 
1.0531235 	 0.998373 
1.0531386 	 1.018540 
1.0531538 	 0.992192 
1.0531689 	 0.983941 
1.0531842 	 0.973784 
1.0531993 	 0.996722 
1.0532144 	 1.006260 
1.0532296 	 1.004640 
1.0532447 	 0.996575 
1.0532598 	 0.997804 
1.0532750 	 0.985337 
1.0532901 	 0.995765 
1.0533053 	 0.996329 
1.0533204 	 0.996079 
1.0533355 	 0.992015 
1.0533507 	 0.993497 
1.0533659 	 0.987987 
1.0533811 	 0.996929 
1.0533962 	 0.990603 
1.0534114 	 0.981472 
1.0534265 	 0.987736 
1.0534416 	 0.978555 
1.0534568 	 0.990101 
1.0534719 	 0.987364 
1.0534871 	 1.002290 
1.0535022 	 1.008870 
1.0535173 	 1.006080 
1.0535326 	 1.011760 
1.0535477 	 1.002770 
1.0535629 	 0.992191 
1.0535780 	 0.965042 
1.0535932 	 0.926609 
1.0536083 	 0.903505 
1.0536234 	 0.924788 
1.0536386 	 0.966077 
1.0536537 	 0.991375 
1.0536689 	 0.993591 
1.0536840 	 0.997342 
1.0536993 	 0.997162 
1.0537144 	 0.980451 
1.0537295 	 0.988783 
1.0537447 	 0.997144 
1.0537598 	 0.998975 
1.0537750 	 1.004680 
1.0537901 	 0.995864 
1.0538052 	 1.006390 
1.0538204 	 1.046100 
1.0538355 	 0.998865 
1.0538507 	 1.008080 
1.0538658 	 0.997539 
1.0538810 	 1.006950 
1.0538962 	 1.001830 
1.0539113 	 0.991471 
1.0539265 	 0.991980 
1.0539416 	 1.005790 
1.0539567 	 0.991470 
1.0539719 	 1.004020 
1.0539870 	 0.988036 
1.0540022 	 0.973383 
1.0540173 	 0.987762 
1.0540324 	 0.995910 
1.0540477 	 0.995685 
1.0540628 	 1.007100 
1.0540780 	 1.014370 
1.0540931 	 1.005380 
1.0541083 	 0.999735 
1.0541234 	 1.011750 
1.0541385 	 1.004880 
1.0541537 	 0.994233 
1.0541688 	 1.009010 
1.0541840 	 1.010680 
1.0541991 	 1.013470 
1.0542142 	 1.015830 
1.0542295 	 1.005150 
1.0542446 	 1.008390 
1.0542598 	 1.001740 
1.0542749 	 0.985584 
1.0542901 	 0.993770 
1.0543052 	 1.005220 
1.0543203 	 0.999744 
1.0543355 	 1.019520 
1.0543506 	 1.014790 
1.0543658 	 0.999565 
1.0543809 	 1.021280 
1.0543962 	 0.979279 
1.0544113 	 0.992660 
1.0544264 	 1.003360 
1.0544416 	 1.011340 
1.0544567 	 1.013480 
1.0544719 	 1.018830 
1.0544870 	 0.989629 
1.0545021 	 0.988090 
1.0545173 	 1.011730 
1.0545324 	 1.010310 
1.0545475 	 1.003930 
1.0545627 	 1.000410 
1.0545779 	 1.012510 
1.0545931 	 1.000660 
1.0546082 	 0.984253 
1.0546234 	 0.987397 
1.0546385 	 0.983405 
1.0546536 	 1.007570 
1.0546688 	 0.998900 
1.0546839 	 0.994201 
1.0546991 	 1.010580 
1.0547142 	 0.975686 
1.0547293 	 0.991892 
1.0547446 	 1.017810 
1.0547597 	 1.015210 
1.0547749 	 1.003030 
1.0547900 	 1.006140 
1.0548052 	 1.013250 
1.0548203 	 1.017340 
1.0548354 	 1.003750 
1.0548506 	 1.000890 
1.0548657 	 1.005880 
1.0548809 	 1.007050 
1.0548960 	 1.015850 
1.0549111 	 0.995251 
1.0549264 	 1.009180 
1.0549415 	 0.998386 
1.0549567 	 1.012750 
1.0549718 	 1.016630 
1.0549870 	 1.007810 
1.0550021 	 1.009620 
1.0550172 	 0.999157 
1.0550324 	 0.973755 
1.0550475 	 0.962503 
1.0550627 	 0.979854 
1.0550778 	 0.998816 
1.0550931 	 1.018870 
1.0551082 	 0.997612 
1.0551233 	 0.994506 
1.0551385 	 1.009190 
1.0551536 	 1.003760 
1.0551687 	 0.983277 
1.0551839 	 0.990666 
1.0551990 	 0.987512 
1.0552142 	 0.999832 
1.0552293 	 1.006310 
1.0552444 	 0.998757 
1.0552597 	 1.016210 
1.0552748 	 1.006660 
1.0552900 	 0.983800 
1.0553051 	 0.993336 
1.0553203 	 0.998236 
1.0553354 	 0.995252 
1.0553505 	 1.002990 
1.0553657 	 1.000750 
1.0553808 	 1.000000 
1.0553960 	 1.015160 
1.0554111 	 1.009650 
1.0554262 	 1.002480 
1.0554415 	 1.005020 
1.0554566 	 1.004800 
1.0554718 	 1.007880 
1.0554869 	 1.006920 
1.0555021 	 1.001730 
1.0555172 	 1.007890 
1.0555323 	 1.015440 
1.0555475 	 1.003690 
1.0555626 	 0.990181 
1.0555778 	 0.997366 
1.0555929 	 1.005770 
1.0556082 	 0.994270 
1.0556233 	 0.999390 
1.0556384 	 0.997680 
1.0556536 	 0.979287 
1.0556687 	 0.971821 
1.0556839 	 0.962291 
1.0556990 	 0.974584 
1.0557141 	 0.988855 
1.0557293 	 0.990446 
1.0557444 	 1.009820 
1.0557595 	 0.998965 
1.0557747 	 1.006620 
1.0557899 	 0.999877 
1.0558051 	 1.003430 
1.0558202 	 1.011690 
1.0558354 	 1.017420 
1.0558505 	 1.021640 
1.0558656 	 0.998549 
1.0558808 	 1.018490 
1.0558959 	 1.001650 
1.0559111 	 1.030290 
1.0559262 	 1.016150 
1.0559413 	 0.974867 
1.0559566 	 0.974668 
1.0559717 	 0.994562 
1.0559869 	 0.986392 
1.0560020 	 1.000400 
1.0560172 	 0.985018 
1.0560323 	 0.993356 
1.0560474 	 0.983781 
1.0560626 	 0.994905 
1.0560777 	 1.005900 
1.0560929 	 1.008450 
1.0561080 	 0.995877 
1.0561231 	 1.013170 
1.0561384 	 1.011940 
1.0561535 	 0.987139 
1.0561687 	 1.014870 
1.0561838 	 0.991988 
1.0561990 	 0.980023 
1.0562141 	 0.966233 
1.0562292 	 0.969295 
1.0562444 	 0.991136 
1.0562595 	 0.996902 
1.0562747 	 1.008510 
1.0562898 	 1.015380 
1.0563051 	 1.007100 
1.0563202 	 0.995446 
1.0563353 	 0.996938 
1.0563505 	 1.036190 
1.0563656 	 1.056270 
1.0563807 	 1.014770 
1.0563959 	 1.012160 
1.0564110 	 0.993019 
1.0564262 	 0.983471 
1.0564413 	 0.972070 
1.0564564 	 0.951148 
1.0564716 	 0.973354 
1.0564868 	 0.973585 
1.0565020 	 0.981524 
1.0565171 	 0.993475 
1.0565323 	 0.997412 
1.0565474 	 0.986381 
1.0565625 	 0.997074 
1.0565777 	 0.997063 
1.0565928 	 0.997236 
1.0566080 	 1.008470 
1.0566231 	 1.006690 
1.0566382 	 1.013700 
1.0566535 	 1.013120 
1.0566686 	 1.003640 
1.0566838 	 1.006330 
1.0566989 	 1.005110 
1.0567141 	 0.995022 
1.0567292 	 0.988579 
1.0567443 	 0.979829 
1.0567595 	 0.976095 
1.0567746 	 0.977618 
1.0567898 	 0.984505 
1.0568049 	 0.988491 
1.0568202 	 1.001890 
1.0568353 	 1.010660 
1.0568504 	 1.012830 
1.0568656 	 1.006750 
1.0568807 	 1.012270 
1.0568959 	 1.011190 
1.0569110 	 0.996511 
1.0569261 	 0.996842 
1.0569413 	 1.006350 
1.0569564 	 1.007820 
1.0569715 	 0.991956 
1.0569867 	 0.992224 
1.0570019 	 1.003110 
1.0570171 	 1.003000 
1.0570322 	 1.016620 
1.0570474 	 1.011880 
1.0570625 	 1.006890 
1.0570776 	 1.015490 
1.0570928 	 1.022710 
1.0571079 	 1.008590 
1.0571231 	 1.004410 
1.0571382 	 0.984085 
1.0571533 	 0.970378 
1.0571686 	 0.992837 
1.0571837 	 0.996363 
1.0571989 	 1.010760 
1.0572140 	 1.005210 
1.0572292 	 1.015040 
1.0572443 	 1.014430 
1.0572594 	 1.022150 
1.0572746 	 1.011060 
1.0572897 	 1.023590 
1.0573049 	 1.008980 
1.0573200 	 1.006280 
1.0573351 	 0.997654 
1.0573504 	 0.993751 
1.0573655 	 0.996473 
1.0573807 	 1.001090 
1.0573958 	 1.004920 
1.0574110 	 1.003230 
1.0574261 	 1.011600 
1.0574412 	 1.006430 
1.0574564 	 1.009400 
1.0574715 	 1.010270 
1.0574867 	 1.006260 
1.0575018 	 1.001180 
1.0575171 	 0.996382 
1.0575322 	 0.992869 
1.0575473 	 0.997569 
1.0575625 	 1.006950 
1.0575776 	 1.013130 
1.0575927 	 0.995535 
1.0576079 	 0.994102 
1.0576230 	 0.988565 
1.0576382 	 0.993158 
1.0576533 	 0.999628 
1.0576684 	 0.998182 
1.0576836 	 1.009730 
1.0576988 	 1.010100 
1.0577140 	 1.007160 
1.0577291 	 1.011700 
1.0577443 	 1.019500 
1.0577594 	 1.015930 
1.0577745 	 1.019130 
1.0577897 	 1.025900 
1.0578048 	 1.006430 
1.0578200 	 1.019900 
1.0578351 	 1.027010 
1.0578502 	 1.012550 
1.0578655 	 0.988615 
1.0578806 	 0.999871 
1.0578958 	 1.006990 
1.0579109 	 1.012530 
1.0579261 	 1.011570 
1.0579412 	 1.003300 
1.0579563 	 1.013150 
1.0579715 	 1.021910 
1.0579866 	 1.015540 
1.0580018 	 1.026700 
1.0580169 	 1.025140 
1.0580320 	 1.019660 
1.0580473 	 1.019210 
1.0580624 	 1.007490 
1.0580776 	 0.997362 
1.0580927 	 0.987037 
1.0581079 	 0.980715 
1.0581230 	 1.003890 
1.0581381 	 1.015570 
1.0581533 	 1.015030 
1.0581684 	 1.013150 
1.0581836 	 1.003360 
1.0581987 	 1.016920 
1.0582139 	 1.008500 
1.0582291 	 1.013180 
1.0582442 	 1.010390 
1.0582594 	 1.012190 
1.0582745 	 1.014100 
1.0582896 	 1.020680 
1.0583048 	 1.010820 
1.0583199 	 1.005090 
1.0583351 	 1.013340 
1.0583502 	 1.008630 
1.0583653 	 1.012460 
1.0583806 	 1.009030 
1.0583957 	 1.013870 
1.0584109 	 1.011140 
1.0584260 	 1.008050 
1.0584412 	 1.007130 
1.0584563 	 1.009110 
1.0584714 	 1.009710 
1.0584866 	 1.011310 
1.0585017 	 1.014630 
1.0585169 	 1.018790 
1.0585320 	 1.025690 
1.0585471 	 1.014520 
1.0585624 	 1.013090 
1.0585775 	 1.012630 
1.0585927 	 1.015990 
1.0586078 	 1.017510 
1.0586230 	 1.017800 
1.0586381 	 1.015040 
1.0586532 	 1.023700 
1.0586684 	 1.024870 
1.0586835 	 1.018580 
1.0586987 	 1.022860 
1.0587138 	 1.023020 
1.0587291 	 1.014450 
1.0587442 	 1.009700 
1.0587593 	 0.997574 
1.0587745 	 0.991903 
1.0587896 	 0.974738 
1.0588048 	 0.939465 
1.0588199 	 0.847594 
1.0588350 	 0.731944 
1.0588502 	 0.679355 
1.0588653 	 0.704753 
1.0588804 	 0.763468 
1.0588956 	 0.796548 
1.0589108 	 0.834150 
1.0589260 	 0.891517 
1.0589411 	 0.947951 
1.0589563 	 0.978866 
1.0589714 	 0.987918 
1.0589865 	 0.991648 
1.0590017 	 0.993998 
1.0590168 	 1.000140 
1.0590320 	 0.998411 
1.0590471 	 1.004480 
1.0590622 	 1.000810 
1.0590775 	 1.009380 
1.0590926 	 1.000910 
1.0591078 	 1.006740 
1.0591229 	 1.013350 
1.0591381 	 1.012480 
1.0591532 	 1.020010 
1.0591683 	 1.018470 
1.0591835 	 1.016440 
1.0591986 	 1.017430 
1.0592138 	 1.004620 
1.0592289 	 1.002360 
1.0592440 	 0.999967 
1.0592593 	 0.997925 
1.0592744 	 1.000330 
1.0592896 	 1.009070 
1.0593047 	 1.014450 
1.0593199 	 1.011460 
1.0593350 	 1.014890 
1.0593501 	 1.008410 
1.0593653 	 1.003960 
1.0593804 	 1.006350 
1.0593956 	 0.990673 
1.0594107 	 0.987712 
1.0594260 	 0.981859 
1.0594411 	 0.980376 
1.0594562 	 0.985062 
1.0594714 	 1.005640 
1.0594865 	 1.005560 
1.0595016 	 0.998437 
1.0595168 	 0.995742 
1.0595319 	 0.997679 
1.0595471 	 0.994037 
1.0595622 	 1.004250 
1.0595773 	 1.001100 
1.0595925 	 1.003890 
1.0596077 	 1.004150 
1.0596229 	 1.012080 
1.0596380 	 1.013240 
1.0596532 	 1.013790 
1.0596683 	 1.012790 
1.0596834 	 1.010030 
1.0596986 	 1.000500 
1.0597137 	 1.000060 
1.0597289 	 0.997958 
1.0597440 	 1.016870 
1.0597591 	 1.020750 
1.0597744 	 1.023810 
1.0597895 	 1.021530 
1.0598047 	 1.016360 
1.0598198 	 1.011690 
1.0598350 	 1.016140 
1.0598501 	 1.015830 
1.0598652 	 1.008480 
1.0598804 	 1.008130 
1.0598955 	 1.009290 
1.0599107 	 1.014450 
1.0599258 	 1.015870 
1.0599411 	 1.018690 
1.0599562 	 1.016040 
1.0599713 	 1.011050 
1.0599865 	 1.015130 
1.0600016 	 1.008270 
1.0600168 	 1.006300 
1.0600319 	 1.002850 
1.0600470 	 0.999223 
1.0600622 	 1.002440 
1.0600773 	 1.000250 
1.0600924 	 0.995650 
1.0601076 	 1.002330 
1.0601228 	 0.999553 
1.0601380 	 1.007740 
1.0601531 	 1.004770 
1.0601683 	 1.007410 
1.0601834 	 1.006410 
1.0601985 	 1.008270 
1.0602137 	 1.014680 
1.0602288 	 1.016600 
1.0602440 	 1.018760 
1.0602591 	 1.015450 
1.0602742 	 1.010800 
1.0602895 	 1.008520 
1.0603046 	 1.004200 
1.0603198 	 1.001720 
1.0603349 	 0.994725 
1.0603501 	 0.991122 
1.0603652 	 0.996539 
1.0603803 	 1.000510 
1.0603955 	 1.004650 
1.0604106 	 1.000030 
1.0604258 	 0.993103 
1.0604409 	 0.987478 
1.0604560 	 1.000820 
1.0604713 	 1.008640 
1.0604864 	 1.009590 
1.0605016 	 1.009410 
1.0605167 	 1.011120 
1.0605319 	 1.015370 
1.0605470 	 1.018600 
1.0605621 	 1.013050 
1.0605773 	 1.022980 
1.0605924 	 1.010930 
1.0606076 	 1.002790 
1.0606227 	 0.994648 
1.0606380 	 0.998315 
1.0606531 	 0.989126 
1.0606682 	 0.980776 
1.0606834 	 0.967164 
1.0606985 	 0.921781 
1.0607136 	 0.876047 
1.0607288 	 0.868369 
1.0607439 	 0.899521 
1.0607591 	 0.940639 
1.0607742 	 0.955720 
1.0607893 	 0.956521 
1.0608046 	 0.966053 
1.0608197 	 0.982540 
1.0608349 	 0.989641 
1.0608500 	 1.002230 
1.0608652 	 1.012180 
1.0608803 	 1.015890 
1.0608954 	 1.015210 
1.0609106 	 1.014660 
1.0609257 	 1.000930 
1.0609409 	 0.985783 
1.0609560 	 0.972498 
1.0609711 	 0.968613 
1.0609864 	 0.987626 
1.0610015 	 0.993111 
1.0610167 	 0.999062 
1.0610318 	 1.000720 
1.0610470 	 0.996986 
1.0610621 	 1.001870 
1.0610772 	 1.000340 
1.0610924 	 1.007910 
1.0611075 	 0.994075 
1.0611227 	 0.957419 
1.0611378 	 0.903245 
1.0611531 	 0.868999 
1.0611682 	 0.883098 
1.0611833 	 0.948984 
1.0611985 	 0.998954 
1.0612136 	 1.007610 
1.0612288 	 1.011590 
1.0612439 	 1.002620 
1.0612590 	 1.004000 
1.0612742 	 1.003550 
1.0612893 	 0.994141 
1.0613045 	 0.997054 
1.0613196 	 0.997059 
1.0613348 	 1.000500 
1.0613500 	 1.001060 
1.0613651 	 1.006290 
1.0613803 	 0.993239 
1.0613954 	 0.995129 
1.0614105 	 0.997259 
1.0614257 	 1.004490 
1.0614408 	 1.007380 
1.0614560 	 1.010200 
1.0614711 	 1.001060 
1.0614862 	 0.992530 
1.0615015 	 0.986644 
1.0615166 	 0.988014 
1.0615318 	 0.984347 
1.0615469 	 0.996010 
1.0615621 	 0.988965 
1.0615772 	 0.996788 
1.0615923 	 1.001850 
1.0616075 	 1.008650 
1.0616226 	 1.010460 
1.0616378 	 1.011340 
1.0616529 	 1.009730 
1.0616680 	 1.011030 
1.0616833 	 1.010320 
1.0616984 	 1.007260 
1.0617136 	 1.013850 
1.0617287 	 1.010320 
1.0617439 	 1.008070 
1.0617590 	 1.007730 
1.0617741 	 1.018000 
1.0617893 	 1.021890 
1.0618044 	 1.022610 
1.0618196 	 1.020130 
1.0618347 	 1.018720 
1.0618500 	 1.015220 
1.0618651 	 1.008140 
1.0618802 	 0.982057 
1.0618954 	 1.001130 
1.0619105 	 1.003040 
1.0619256 	 1.003900 
1.0619408 	 0.995355 
1.0619559 	 0.982394 
1.0619711 	 0.973802 
1.0619862 	 0.982609 
1.0620013 	 0.996916 
1.0620165 	 1.006720 
1.0620317 	 0.995476 
1.0620469 	 0.980977 
1.0620620 	 0.977093 
1.0620772 	 0.982100 
1.0620923 	 0.992343 
1.0621074 	 0.993317 
1.0621226 	 0.978818 
1.0621377 	 0.987738 
1.0621529 	 0.998120 
1.0621680 	 1.005050 
1.0621831 	 1.003400 
1.0621984 	 1.008470 
1.0622135 	 1.008430 
1.0622287 	 0.999959 
1.0622438 	 0.996735 
1.0622590 	 1.006220 
1.0622741 	 1.004420 
1.0622892 	 1.012040 
1.0623044 	 1.008400 
1.0623195 	 0.997429 
1.0623347 	 0.987448 
1.0623498 	 0.993004 
1.0623651 	 0.991500 
1.0623802 	 0.993180 
1.0623953 	 1.002230 
1.0624105 	 1.004400 
1.0624256 	 0.999954 
1.0624408 	 1.005600 
1.0624559 	 0.998743 
1.0624710 	 0.985424 
1.0624862 	 0.984526 
1.0625013 	 0.988108 
1.0625165 	 0.989724 
1.0625316 	 0.996055 
1.0625468 	 1.000680 
1.0625620 	 1.002520 
1.0625771 	 0.989379 
1.0625923 	 0.981369 
1.0626074 	 0.981302 
1.0626225 	 0.990962 
1.0626377 	 0.999644 
1.0626528 	 1.002860 
1.0626680 	 1.004380 
1.0626831 	 1.004580 
1.0626982 	 1.010890 
1.0627135 	 1.009150 
1.0627286 	 1.010770 
1.0627438 	 1.002820 
1.0627589 	 0.999472 
1.0627741 	 0.994676 
1.0627892 	 0.996525 
1.0628043 	 0.996738 
1.0628195 	 1.002870 
1.0628346 	 1.003380 
1.0628498 	 1.001860 
1.0628649 	 1.004260 
1.0628800 	 1.006310 
1.0628953 	 1.009150 
1.0629104 	 1.014130 
1.0629256 	 1.008250 
1.0629407 	 1.012690 
1.0629559 	 1.011240 
1.0629710 	 1.014010 
1.0629861 	 1.006020 
1.0630013 	 0.996794 
1.0630164 	 0.996273 
1.0630316 	 0.992881 
1.0630467 	 0.991627 
1.0630620 	 0.998990 
1.0630771 	 1.006660 
1.0630922 	 1.002250 
1.0631074 	 1.000030 
1.0631225 	 0.997332 
1.0631377 	 0.977065 
1.0631528 	 0.973968 
1.0631679 	 0.977808 
1.0631831 	 0.987742 
1.0631982 	 1.002870 
1.0632133 	 1.006500 
1.0632285 	 1.005880 
1.0632437 	 1.007520 
1.0632589 	 1.007670 
1.0632740 	 1.005520 
1.0632892 	 1.004680 
1.0633043 	 1.001380 
1.0633194 	 1.005690 
1.0633346 	 0.997881 
1.0633497 	 1.000470 
1.0633649 	 1.010060 
1.0633800 	 1.006300 
1.0633951 	 1.009730 
1.0634104 	 1.008770 
1.0634255 	 1.013300 
1.0634407 	 1.017190 
1.0634558 	 0.996941 
1.0634710 	 1.014930 
1.0634861 	 0.983838 
1.0635012 	 0.988241 
1.0635164 	 0.994232 
1.0635315 	 0.997352 
1.0635467 	 1.018390 
1.0635618 	 1.013140 
1.0635769 	 1.004370 
1.0635922 	 0.995877 
1.0636073 	 0.984573 
1.0636225 	 0.981026 
1.0636376 	 0.983274 
1.0636528 	 0.996217 
1.0636679 	 1.011110 
1.0636830 	 1.008420 
1.0636982 	 1.004640 
1.0637133 	 1.005010 
1.0637285 	 1.003000 
1.0637436 	 1.000350 
1.0637589 	 1.001440 
1.0637740 	 0.994179 
1.0637891 	 0.999985 
1.0638043 	 0.999472 
1.0638194 	 1.004860 
1.0638345 	 0.998152 
1.0638497 	 0.997465 
1.0638648 	 1.001800 
1.0638800 	 0.997613 
1.0638951 	 0.991246 
1.0639102 	 0.998551 
1.0639255 	 0.988108 
1.0639406 	 0.992211 
1.0639558 	 0.990764 
1.0639709 	 1.001880 
1.0639861 	 0.999976 
1.0640012 	 0.995165 
1.0640163 	 1.005000 
1.0640315 	 1.008230 
1.0640466 	 0.997605 
1.0640618 	 0.981709 
1.0640769 	 0.982402 
1.0640920 	 0.980581 
1.0641073 	 0.989695 
1.0641224 	 1.001520 
1.0641376 	 1.006750 
1.0641527 	 1.006690 
1.0641679 	 1.007140 
1.0641830 	 1.015630 
1.0641981 	 1.009400 
1.0642133 	 1.015330 
1.0642284 	 1.009910 
1.0642436 	 0.999593 
1.0642587 	 0.999094 
1.0642740 	 1.003940 
1.0642891 	 1.005950 
1.0643042 	 0.999319 
1.0643194 	 1.004300 
1.0643345 	 1.011800 
1.0643497 	 1.011110 
1.0643648 	 1.047070 
1.0643799 	 1.081340 
1.0643951 	 1.001900 
1.0644102 	 0.996088 
1.0644253 	 0.994645 
1.0644405 	 0.992469 
1.0644557 	 0.995732 
1.0644709 	 0.997840 
1.0644860 	 0.999841 
1.0645012 	 0.998004 
1.0645163 	 0.999262 
1.0645314 	 0.996529 
1.0645466 	 0.992262 
1.0645617 	 0.998528 
1.0645769 	 1.006900 
1.0645920 	 1.008500 
1.0646071 	 1.004820 
1.0646224 	 1.004400 
1.0646375 	 1.005360 
1.0646527 	 1.003080 
1.0646678 	 0.997629 
1.0646830 	 0.995744 
1.0646981 	 0.994198 
1.0647132 	 0.991470 
1.0647284 	 0.995082 
1.0647435 	 1.003870 
1.0647587 	 1.004830 
1.0647738 	 1.000490 
1.0647889 	 0.999034 
1.0648042 	 1.003680 
1.0648193 	 1.007490 
1.0648345 	 1.013060 
1.0648496 	 1.006730 
1.0648648 	 1.004880 
1.0648799 	 0.998433 
1.0648950 	 1.000780 
1.0649102 	 1.006280 
1.0649253 	 1.007770 
1.0649405 	 1.007730 
1.0649556 	 0.993802 
1.0649709 	 0.990586 
1.0649860 	 1.000970 
1.0650011 	 0.996553 
1.0650163 	 0.997348 
1.0650314 	 1.000970 
1.0650465 	 0.993642 
1.0650617 	 0.991605 
1.0650768 	 0.982371 
1.0650920 	 0.985764 
1.0651071 	 0.994895 
1.0651222 	 0.982576 
1.0651374 	 0.971773 
1.0651526 	 0.942152 
1.0651678 	 0.932697 
1.0651829 	 0.953210 
1.0651981 	 0.976916 
1.0652132 	 0.984153 
1.0652283 	 1.001070 
1.0652435 	 1.000950 
1.0652586 	 1.001200 
1.0652738 	 1.007360 
1.0652889 	 0.997699 
1.0653040 	 0.999869 
1.0653193 	 1.000920 
1.0653344 	 1.002490 
1.0653496 	 0.988971 
1.0653647 	 0.990414 
1.0653799 	 1.001930 
1.0653950 	 1.005140 
1.0654101 	 0.999141 
1.0654253 	 0.996637 
1.0654404 	 1.008750 
1.0654556 	 1.012070 
1.0654707 	 1.002530 
1.0654860 	 0.993562 
1.0655011 	 0.995951 
1.0655162 	 0.996581 
1.0655314 	 1.001190 
1.0655465 	 0.991487 
1.0655617 	 0.987456 
1.0655768 	 1.000340 
1.0655919 	 0.987351 
1.0656071 	 1.002850 
1.0656222 	 0.994375 
1.0656374 	 0.992047 
1.0656525 	 0.987390 
1.0656677 	 0.979782 
1.0656829 	 0.972819 
1.0656980 	 0.966509 
1.0657132 	 0.979190 
1.0657283 	 0.980453 
1.0657434 	 0.979369 
1.0657586 	 0.988209 
1.0657737 	 0.995215 
1.0657889 	 1.003590 
1.0658040 	 1.004490 
1.0658191 	 0.999144 
1.0658344 	 0.997900 
1.0658495 	 1.001800 
1.0658647 	 1.001670 
1.0658798 	 1.012530 
1.0658950 	 1.036660 


==> anc/HD232979/HD232979_73.dat <==
1.0364394 	 0.942769 
1.0364543 	 0.956202 
1.0364692 	 1.008730 
1.0364841 	 0.988201 
1.0364991 	 0.977268 
1.0365140 	 0.998693 
1.0365289 	 1.000000 
1.0365438 	 0.974672 
1.0365589 	 0.994990 
1.0365738 	 1.019430 
1.0365887 	 0.991389 
1.0366036 	 1.000610 
1.0366186 	 0.970845 
1.0366335 	 0.957759 
1.0366484 	 0.979135 
1.0366633 	 1.004510 
1.0366782 	 0.974445 
1.0366932 	 0.964594 
1.0367081 	 0.977184 
1.0367230 	 0.985277 
1.0367379 	 0.993233 
1.0367529 	 0.972175 
1.0367678 	 0.970361 
1.0367827 	 0.926427 
1.0367976 	 0.955431 
1.0368127 	 0.994051 
1.0368276 	 0.999292 
1.0368425 	 1.013040 
1.0368574 	 1.026490 
1.0368724 	 1.008900 
1.0368873 	 0.980934 
1.0369022 	 1.010110 
1.0369171 	 0.994466 
1.0369321 	 0.996332 
1.0369470 	 1.002270 
1.0369619 	 1.041460 
1.0369768 	 1.009400 
1.0369918 	 0.992785 
1.0370067 	 0.994154 
1.0370216 	 1.002570 
1.0370365 	 1.018420 
1.0370516 	 1.000770 
1.0370665 	 1.013050 
1.0370814 	 1.003400 
1.0370963 	 0.997328 
1.0371113 	 0.986491 
1.0371262 	 0.998392 
1.0371411 	 0.994872 
1.0371560 	 0.980323 
1.0371709 	 0.994421 
1.0371859 	 0.970377 
1.0372008 	 0.971291 
1.0372157 	 0.991583 
1.0372306 	 1.001290 
1.0372456 	 0.995978 
1.0372605 	 0.968949 
1.0372754 	 0.987086 
1.0372903 	 1.015420 
1.0373054 	 0.992383 
1.0373203 	 0.994827 
1.0373352 	 1.006000 
1.0373501 	 0.983651 
1.0373651 	 0.987717 
1.0373800 	 1.010950 
1.0373949 	 0.993823 
1.0374098 	 0.977663 
1.0374248 	 0.981689 
1.0374397 	 0.991361 
1.0374546 	 0.946027 
1.0374695 	 0.925905 
1.0374845 	 0.896409 
1.0374994 	 0.909028 
1.0375143 	 0.928925 
1.0375292 	 0.954522 
1.0375443 	 0.964344 
1.0375592 	 0.953754 
1.0375741 	 0.965731 
1.0375890 	 0.972496 
1.0376039 	 0.991403 
1.0376189 	 0.999178 
1.0376338 	 0.987186 
1.0376487 	 1.000270 
1.0376636 	 0.992533 
1.0376786 	 0.993678 
1.0376935 	 0.986817 
1.0377084 	 1.005610 
1.0377233 	 0.998736 
1.0377383 	 0.976625 
1.0377532 	 0.990019 
1.0377681 	 0.995825 
1.0377830 	 0.989567 
1.0377980 	 1.008330 
1.0378129 	 1.001980 
1.0378278 	 0.988150 
1.0378428 	 1.005000 
1.0378578 	 0.987284 
1.0378727 	 1.008610 
1.0378876 	 0.991839 
1.0379025 	 0.986394 
1.0379175 	 1.000660 
1.0379324 	 0.999773 
1.0379473 	 1.010970 
1.0379622 	 1.009240 
1.0379772 	 0.982649 
1.0379921 	 0.965952 
1.0380070 	 0.978041 
1.0380219 	 0.995241 
1.0380369 	 1.003600 
1.0380518 	 0.998947 
1.0380667 	 1.002330 
1.0380816 	 1.001840 
1.0380965 	 0.985021 
1.0381116 	 1.007990 
1.0381265 	 0.992254 
1.0381414 	 0.967238 
1.0381563 	 0.962712 
1.0381713 	 0.963135 
1.0381862 	 0.963715 
1.0382011 	 0.970841 
1.0382160 	 0.966228 
1.0382310 	 0.957200 
1.0382459 	 0.936916 
1.0382608 	 0.927756 
1.0382757 	 0.913628 
1.0382907 	 0.952250 
1.0383056 	 0.949161 
1.0383205 	 0.974600 
1.0383354 	 0.953313 
1.0383505 	 0.965620 
1.0383654 	 0.947996 
1.0383803 	 0.941427 
1.0383952 	 0.985901 
1.0384102 	 0.983554 
1.0384251 	 0.984574 
1.0384400 	 0.999237 
1.0384549 	 1.006200 
1.0384699 	 0.992946 
1.0384848 	 0.987077 
1.0384997 	 0.985430 
1.0385146 	 0.956251 
1.0385295 	 0.930097 
1.0385445 	 0.945098 
1.0385594 	 0.968833 
1.0385743 	 0.997003 
1.0385892 	 0.985650 
1.0386043 	 0.983138 
1.0386192 	 0.975453 
1.0386341 	 0.988169 
1.0386490 	 1.009590 
1.0386640 	 1.008090 
1.0386789 	 1.011210 
1.0386938 	 1.001820 
1.0387087 	 1.009940 
1.0387237 	 1.008270 
1.0387386 	 1.006650 
1.0387535 	 1.004170 
1.0387684 	 1.033920 
1.0387834 	 1.010400 
1.0387983 	 0.987507 
1.0388132 	 0.996202 
1.0388281 	 1.002980 
1.0388432 	 1.009500 
1.0388581 	 1.046220 
1.0388730 	 0.999148 
1.0388879 	 0.992569 
1.0389029 	 0.985759 
1.0389178 	 0.996178 
1.0389327 	 0.949172 
1.0389476 	 1.005040 
1.0389626 	 0.987813 
1.0389775 	 1.013930 
1.0389924 	 1.013200 
1.0390073 	 1.002760 
1.0390222 	 1.021370 
1.0390372 	 1.021810 
1.0390521 	 0.999109 
1.0390670 	 0.981155 
1.0390819 	 0.996721 
1.0390970 	 0.983896 
1.0391119 	 0.991648 
1.0391268 	 1.019320 
1.0391417 	 1.000020 
1.0391567 	 0.995283 
1.0391716 	 0.977903 
1.0391865 	 0.974326 
1.0392014 	 0.977967 
1.0392164 	 0.998623 
1.0392313 	 0.982627 
1.0392462 	 0.982482 
1.0392611 	 0.973375 
1.0392761 	 0.974764 
1.0392910 	 1.003340 
1.0393059 	 1.007490 
1.0393208 	 1.012700 
1.0393358 	 1.000880 
1.0393507 	 0.987686 
1.0393656 	 0.987969 
1.0393806 	 0.981661 
1.0393956 	 0.979482 
1.0394105 	 0.985965 
1.0394254 	 0.990287 
1.0394403 	 0.994095 
1.0394552 	 0.991901 
1.0394702 	 0.986933 
1.0394851 	 0.998181 
1.0395000 	 0.969652 
1.0395149 	 0.967396 
1.0395299 	 0.975943 
1.0395448 	 0.990090 
1.0395597 	 1.003650 
1.0395746 	 0.978070 
1.0395896 	 0.998676 
1.0396045 	 0.993642 
1.0396194 	 0.988614 
1.0396343 	 0.986475 
1.0396494 	 1.002180 
1.0396643 	 1.002970 
1.0396792 	 0.980036 
1.0396941 	 0.966325 
1.0397091 	 0.972963 
1.0397240 	 0.994918 
1.0397389 	 1.011920 
1.0397538 	 1.024300 
1.0397688 	 1.013390 
1.0397837 	 1.008690 
1.0397986 	 1.016350 
1.0398135 	 0.994306 
1.0398285 	 0.978827 
1.0398434 	 0.975898 
1.0398583 	 0.978066 
1.0398732 	 1.000610 
1.0398883 	 1.019500 
1.0399032 	 1.009210 
1.0399181 	 0.979977 
1.0399330 	 0.926678 
1.0399479 	 0.854722 
1.0399629 	 0.831695 
1.0399778 	 0.861458 
1.0399927 	 0.938379 
1.0400076 	 0.933174 
1.0400226 	 0.896621 
1.0400375 	 0.785777 
1.0400524 	 0.689641 
1.0400673 	 0.685373 
1.0400823 	 0.783298 
1.0400972 	 0.898859 
1.0401121 	 0.958412 
1.0401270 	 0.980779 
1.0401421 	 0.970626 
1.0401570 	 0.974129 
1.0401719 	 0.987786 
1.0401868 	 0.987106 
1.0402018 	 0.997908 
1.0402167 	 1.001500 
1.0402316 	 1.015980 
1.0402465 	 1.005420 
1.0402615 	 0.996725 
1.0402764 	 0.986470 
1.0402913 	 0.984014 
1.0403062 	 0.994489 
1.0403212 	 1.007010 
1.0403361 	 0.999137 
1.0403510 	 1.006080 
1.0403659 	 0.999318 
1.0403808 	 1.003660 
1.0403959 	 0.999624 
1.0404108 	 1.007750 
1.0404257 	 0.994715 
1.0404406 	 0.988127 
1.0404556 	 0.976596 
1.0404705 	 0.989933 
1.0404854 	 1.000110 
1.0405003 	 0.999654 
1.0405153 	 0.996155 
1.0405302 	 0.995224 
1.0405451 	 0.991314 
1.0405600 	 1.002590 
1.0405750 	 0.995335 
1.0405899 	 1.000450 
1.0406048 	 0.993968 
1.0406197 	 1.000420 
1.0406348 	 0.998603 
1.0406497 	 1.011880 
1.0406646 	 1.020490 
1.0406795 	 1.011770 
1.0406945 	 1.006020 
1.0407094 	 1.030960 
1.0407243 	 1.012540 
1.0407392 	 0.998554 
1.0407542 	 0.989013 
1.0407691 	 0.986347 
1.0407840 	 0.983375 
1.0407989 	 1.006900 
1.0408139 	 1.003890 
1.0408288 	 1.012300 
1.0408437 	 1.021820 
1.0408586 	 1.008570 
1.0408735 	 0.985987 
1.0408885 	 0.996994 
1.0409034 	 0.993739 
1.0409184 	 0.987944 
1.0409333 	 0.991260 
1.0409483 	 1.001020 
1.0409632 	 1.010840 
1.0409781 	 1.014030 
1.0409930 	 0.997794 
1.0410080 	 1.002220 
1.0410229 	 0.985660 
1.0410378 	 0.984104 
1.0410527 	 0.999392 
1.0410677 	 1.004040 
1.0410826 	 1.005550 
1.0410975 	 0.992728 
1.0411124 	 1.007090 
1.0411274 	 1.006630 
1.0411423 	 1.016600 
1.0411572 	 1.011820 
1.0411721 	 1.001620 
1.0411872 	 1.003290 
1.0412021 	 0.977200 
1.0412170 	 1.003150 
1.0412319 	 1.008500 
1.0412469 	 1.016280 
1.0412618 	 1.013390 
1.0412767 	 0.996043 
1.0412916 	 1.013800 
1.0413065 	 0.999504 
1.0413215 	 1.028820 
1.0413364 	 1.013820 
1.0413513 	 1.003020 
1.0413662 	 0.990058 
1.0413812 	 0.993997 
1.0413961 	 0.987991 
1.0414110 	 0.988047 
1.0414259 	 0.997760 
1.0414410 	 1.005210 
1.0414559 	 1.000650 
1.0414708 	 1.007350 
1.0414857 	 0.999825 
1.0415007 	 0.979985 
1.0415156 	 0.982705 
1.0415305 	 0.997930 
1.0415454 	 0.997266 
1.0415604 	 0.989114 
1.0415753 	 0.998694 
1.0415902 	 0.981398 
1.0416051 	 0.991269 
1.0416201 	 1.004320 
1.0416350 	 1.030920 
1.0416499 	 1.030450 
1.0416648 	 1.008110 
1.0416799 	 0.995502 
1.0416948 	 1.002900 
1.0417097 	 1.009350 
1.0417246 	 0.997058 
1.0417396 	 0.982864 
1.0417545 	 0.970780 
1.0417694 	 0.978744 
1.0417843 	 0.983995 
1.0417992 	 0.990672 
1.0418142 	 1.005010 
1.0418291 	 1.006870 
1.0418440 	 1.005980 
1.0418589 	 1.005320 
1.0418739 	 1.011750 
1.0418888 	 1.006270 
1.0419037 	 0.994996 
1.0419186 	 0.996218 
1.0419337 	 0.991235 
1.0419486 	 0.993192 
1.0419635 	 0.974159 
1.0419784 	 0.980491 
1.0419934 	 1.000830 
1.0420083 	 1.011080 
1.0420232 	 0.996569 
1.0420381 	 0.994658 
1.0420531 	 1.001380 
1.0420680 	 1.014560 
1.0420829 	 1.008460 
1.0420978 	 1.010550 
1.0421128 	 1.002940 
1.0421277 	 1.010490 
1.0421426 	 1.015040 
1.0421575 	 1.026130 
1.0421726 	 1.009320 
1.0421875 	 1.003370 
1.0422024 	 1.012090 
1.0422173 	 1.005230 
1.0422322 	 1.012760 
1.0422472 	 1.010000 
1.0422621 	 1.018940 
1.0422770 	 1.016790 
1.0422919 	 1.007460 
1.0423069 	 0.991511 
1.0423218 	 1.008990 
1.0423367 	 1.020320 
1.0423516 	 1.017430 
1.0423666 	 1.018570 
1.0423815 	 1.011750 
1.0423964 	 1.019420 
1.0424113 	 1.007300 
1.0424263 	 1.014880 
1.0424412 	 1.020510 
1.0424562 	 1.018180 
1.0424711 	 1.015580 
1.0424861 	 1.001190 
1.0425010 	 0.985461 
1.0425159 	 0.993577 
1.0425308 	 1.005990 
1.0425458 	 1.011470 
1.0425607 	 1.006470 
1.0425756 	 0.986337 
1.0425905 	 1.001180 
1.0426055 	 0.996647 
1.0426204 	 1.005110 
1.0426353 	 1.019070 
1.0426502 	 0.997915 
1.0426652 	 0.952585 
1.0426801 	 0.941708 
1.0426950 	 0.947596 
1.0427099 	 0.959537 
1.0427248 	 0.978012 
1.0427399 	 0.961940 
1.0427548 	 0.937158 
1.0427697 	 0.935403 
1.0427846 	 0.964612 
1.0427996 	 0.989011 
1.0428145 	 1.000550 
1.0428294 	 1.006100 
1.0428443 	 0.996244 
1.0428593 	 0.988280 
1.0428742 	 1.001410 
1.0428891 	 1.000540 
1.0429040 	 0.988269 
1.0429190 	 0.967390 
1.0429339 	 0.963389 
1.0429488 	 0.981611 
1.0429637 	 0.993484 
1.0429788 	 0.984770 
1.0429937 	 0.974488 
1.0430086 	 0.975479 
1.0430235 	 0.977362 
1.0430385 	 0.994347 
1.0430534 	 0.978395 
1.0430683 	 0.983341 
1.0430832 	 0.978518 
1.0430982 	 0.987554 
1.0431131 	 0.972312 
1.0431280 	 0.978661 
1.0431429 	 0.982835 
1.0431578 	 1.004730 
1.0431728 	 0.985049 
1.0431877 	 0.960022 
1.0432026 	 0.961071 
1.0432175 	 0.973204 
1.0432326 	 0.983012 
1.0432475 	 1.007100 
1.0432624 	 1.019520 
1.0432773 	 1.006720 
1.0432923 	 1.005910 
1.0433072 	 1.001670 
1.0433221 	 1.012720 
1.0433370 	 1.023010 
1.0433520 	 1.026850 
1.0433669 	 1.024710 
1.0433818 	 1.017790 
1.0433967 	 1.008240 
1.0434117 	 0.999937 
1.0434266 	 0.992523 
1.0434415 	 0.991184 
1.0434564 	 0.987933 
1.0434715 	 1.011590 
1.0434864 	 1.025070 
1.0435013 	 1.030900 
1.0435162 	 1.013610 
1.0435312 	 0.996136 
1.0435461 	 1.031540 
1.0435610 	 1.023410 
1.0435759 	 1.011300 
1.0435908 	 1.023520 
1.0436058 	 1.005870 
1.0436207 	 1.033730 
1.0436356 	 1.007460 
1.0436505 	 1.013940 
1.0436655 	 0.997190 
1.0436804 	 1.019450 
1.0436953 	 1.013900 
1.0437102 	 1.021290 
1.0437253 	 1.015490 
1.0437402 	 1.016850 
1.0437551 	 1.018490 
1.0437700 	 1.021970 
1.0437850 	 1.020760 
1.0437999 	 1.023890 
1.0438148 	 1.002890 
1.0438297 	 1.010840 
1.0438447 	 1.021370 
1.0438596 	 1.012060 
1.0438745 	 1.017540 
1.0438894 	 0.994626 
1.0439044 	 0.971286 
1.0439193 	 0.974048 
1.0439342 	 0.978636 
1.0439491 	 0.995558 
1.0439641 	 1.011450 
1.0439790 	 1.005460 
1.0439939 	 1.006140 
1.0440089 	 1.003750 
1.0440239 	 1.009480 
1.0440388 	 1.010090 
1.0440537 	 1.013490 
1.0440686 	 1.000610 
1.0440835 	 1.001020 
1.0440985 	 1.005690 
1.0441134 	 1.004230 
1.0441283 	 1.011590 
1.0441432 	 1.007730 
1.0441582 	 1.013200 
1.0441731 	 1.014180 
1.0441880 	 1.017120 
1.0442029 	 1.013770 
1.0442179 	 1.003340 
1.0442328 	 1.001930 
1.0442477 	 1.017350 
1.0442626 	 1.008480 
1.0442777 	 1.008720 
1.0442926 	 0.998971 
1.0443075 	 0.997718 
1.0443224 	 1.010790 
1.0443374 	 1.018200 
1.0443523 	 1.010460 
1.0443672 	 1.013150 
1.0443821 	 1.012900 
1.0443971 	 1.012150 
1.0444120 	 1.010360 
1.0444269 	 1.011990 
1.0444418 	 1.013360 
1.0444568 	 1.009240 
1.0444717 	 1.012630 
1.0444866 	 1.018020 
1.0445015 	 1.022280 
1.0445166 	 1.019440 
1.0445315 	 1.016550 
1.0445464 	 1.014250 
1.0445613 	 1.008570 
1.0445762 	 1.013750 
1.0445912 	 1.016100 
1.0446061 	 1.012600 
1.0446210 	 1.025780 
1.0446359 	 1.021570 
1.0446509 	 1.022080 
1.0446658 	 1.031650 
1.0446807 	 1.022840 
1.0446956 	 1.022600 
1.0447106 	 1.026470 
1.0447255 	 1.018120 
1.0447404 	 1.017540 
1.0447553 	 1.014030 
1.0447704 	 1.016650 
1.0447853 	 1.018920 
1.0448002 	 1.019320 
1.0448151 	 1.015440 
1.0448301 	 1.011890 
1.0448450 	 1.017450 
1.0448599 	 1.019350 
1.0448748 	 1.014240 
1.0448898 	 1.015020 
1.0449047 	 0.996484 
1.0449196 	 0.978447 
1.0449345 	 0.978408 
1.0449495 	 0.991522 
1.0449644 	 1.010340 
1.0449793 	 1.017760 
1.0449942 	 1.011270 
1.0450091 	 1.015520 
1.0450242 	 1.008350 
1.0450391 	 1.004330 
1.0450540 	 1.012970 
1.0450689 	 1.008210 
1.0450839 	 1.005430 
1.0450988 	 1.009600 
1.0451137 	 1.009480 
1.0451286 	 1.008090 
1.0451436 	 1.000110 
1.0451585 	 0.997802 
1.0451734 	 1.000830 
1.0451883 	 1.008060 
1.0452033 	 1.016540 
1.0452182 	 1.011920 
1.0452331 	 1.003290 
1.0452480 	 0.999901 
1.0452631 	 1.003160 
1.0452780 	 1.009760 
1.0452929 	 1.004930 
1.0453078 	 1.006480 
1.0453228 	 1.016230 
1.0453377 	 1.020440 
1.0453526 	 1.020030 
1.0453675 	 1.013830 
1.0453825 	 1.018230 
1.0453974 	 1.014910 
1.0454123 	 1.009650 
1.0454272 	 1.010770 
1.0454421 	 1.017000 
1.0454571 	 1.020290 
1.0454720 	 1.024570 
1.0454869 	 1.020830 
1.0455018 	 1.023850 
1.0455168 	 1.023810 
1.0455317 	 1.025190 
1.0455467 	 1.020240 
1.0455616 	 1.014520 
1.0455766 	 1.019540 
1.0455915 	 1.022200 
1.0456064 	 1.032400 
1.0456213 	 1.022710 
1.0456363 	 1.007330 
1.0456512 	 0.999770 
1.0456661 	 1.001970 
1.0456810 	 1.006890 
1.0456960 	 1.016280 
1.0457109 	 1.024660 
1.0457258 	 1.035200 
1.0457407 	 1.036320 
1.0457557 	 1.035760 
1.0457706 	 1.032720 
1.0457855 	 1.042040 
1.0458004 	 1.040060 
1.0458155 	 1.032610 
1.0458304 	 1.035850 
1.0458453 	 1.037830 
1.0458602 	 1.027280 
1.0458752 	 1.034800 
1.0458901 	 1.025680 
1.0459050 	 1.027400 
1.0459199 	 1.020870 
1.0459348 	 1.021650 
1.0459498 	 1.036090 
1.0459647 	 1.031150 
1.0459796 	 1.022410 
1.0459945 	 1.014820 
1.0460095 	 1.011000 
1.0460244 	 1.012300 
1.0460393 	 1.008260 
1.0460542 	 1.019630 
1.0460693 	 1.020090 
1.0460842 	 1.025870 
1.0460991 	 1.023460 
1.0461140 	 1.024160 
1.0461290 	 1.029700 
1.0461439 	 1.024020 
1.0461588 	 1.023000 
1.0461737 	 1.016800 
1.0461887 	 1.015810 
1.0462036 	 1.029820 
1.0462185 	 1.025670 
1.0462334 	 1.019240 
1.0462484 	 1.020460 
1.0462633 	 1.020800 
1.0462782 	 1.027610 
1.0462931 	 1.041460 
1.0463082 	 1.084020 
1.0463231 	 1.007470 
1.0463380 	 1.009220 
1.0463529 	 0.995893 
1.0463679 	 0.974065 
1.0463828 	 0.954601 
1.0463977 	 0.960887 
1.0464126 	 0.983740 
1.0464275 	 1.003840 
1.0464425 	 1.011630 
1.0464574 	 1.013090 
1.0464723 	 0.997447 
1.0464872 	 0.996013 
1.0465022 	 0.991620 
1.0465171 	 0.992809 
1.0465320 	 0.992820 
1.0465469 	 1.010570 
1.0465620 	 1.020150 
1.0465769 	 1.019600 
1.0465918 	 1.003860 
1.0466067 	 0.998883 
1.0466217 	 1.010220 
1.0466366 	 1.016980 
1.0466515 	 1.017470 
1.0466664 	 1.009950 
1.0466814 	 1.018360 
1.0466963 	 1.020590 
1.0467112 	 1.014890 
1.0467261 	 1.011710 
1.0467411 	 1.017870 
1.0467560 	 1.019930 
1.0467709 	 1.018250 
1.0467858 	 1.007650 
1.0468009 	 1.010290 
1.0468158 	 1.008400 
1.0468307 	 1.003050 
1.0468456 	 1.011960 
1.0468605 	 1.016580 
1.0468755 	 1.010060 
1.0468904 	 1.018360 
1.0469053 	 1.014190 
1.0469202 	 0.987326 
1.0469352 	 0.977970 
1.0469501 	 0.972794 
1.0469650 	 0.990143 
1.0469799 	 1.003180 
1.0469949 	 1.006510 
1.0470098 	 1.004820 
1.0470247 	 0.987242 
1.0470396 	 0.981631 
1.0470546 	 0.986277 
1.0470695 	 0.996809 
1.0470845 	 1.000010 
1.0470994 	 0.994313 
1.0471144 	 0.979593 
1.0471293 	 0.967152 
1.0471442 	 0.973099 
1.0471591 	 0.986448 
1.0471741 	 0.998505 
1.0471890 	 1.004370 
1.0472039 	 1.003310 
1.0472188 	 0.999120 
1.0472338 	 0.995164 
1.0472487 	 0.989674 
1.0472636 	 0.986723 
1.0472785 	 0.985764 
1.0472934 	 0.979667 
1.0473084 	 0.955516 
1.0473233 	 0.904200 
1.0473382 	 0.856418 
1.0473531 	 0.858872 
1.0473682 	 0.895771 
1.0473831 	 0.937419 
1.0473980 	 0.957807 
1.0474129 	 0.974611 
1.0474279 	 0.987478 
1.0474428 	 0.991390 
1.0474577 	 0.988551 
1.0474726 	 0.989928 
1.0474876 	 0.973799 
1.0475025 	 0.978556 
1.0475174 	 0.974971 
1.0475323 	 0.974819 
1.0475473 	 0.996003 
1.0475622 	 0.994930 
1.0475771 	 0.999216 
1.0475920 	 0.990259 
1.0476071 	 0.987258 
1.0476220 	 0.987136 
1.0476369 	 0.994927 
1.0476518 	 1.006040 
1.0476668 	 1.008560 
1.0476817 	 1.013520 
1.0476966 	 1.022870 
1.0477115 	 1.018430 
1.0477265 	 0.998454 
1.0477414 	 1.001160 
1.0477563 	 1.005770 
1.0477712 	 1.016600 
1.0477861 	 1.015090 
1.0478011 	 1.006860 
1.0478160 	 1.006570 
1.0478309 	 0.997087 
1.0478458 	 0.992764 
1.0478609 	 0.983530 
1.0478758 	 0.981169 
1.0478907 	 0.992494 
1.0479056 	 1.005600 
1.0479206 	 1.013250 
1.0479355 	 1.011900 
1.0479504 	 1.016560 
1.0479653 	 1.007050 
1.0479803 	 1.005400 
1.0479952 	 1.004140 
1.0480101 	 0.991344 
1.0480250 	 0.982861 
1.0480400 	 0.984199 
1.0480549 	 0.978341 
1.0480698 	 0.978215 
1.0480847 	 0.979697 
1.0480998 	 0.970298 
1.0481147 	 0.967894 
1.0481296 	 0.967281 
1.0481445 	 0.974146 
1.0481595 	 0.989891 
1.0481744 	 0.994377 
1.0481893 	 1.005650 
1.0482042 	 1.005550 
1.0482192 	 1.007160 
1.0482341 	 1.007860 
1.0482490 	 1.005050 
1.0482639 	 0.997088 
1.0482788 	 0.993372 
1.0482938 	 0.992539 
1.0483087 	 0.989524 
1.0483236 	 0.993031 
1.0483385 	 0.996005 
1.0483536 	 0.992983 
1.0483685 	 1.008750 
1.0483834 	 1.006580 
1.0483983 	 1.009880 
1.0484133 	 1.009770 
1.0484282 	 1.005560 
1.0484431 	 0.999021 
1.0484580 	 0.992371 
1.0484730 	 0.984746 
1.0484879 	 0.961918 
1.0485028 	 0.961032 
1.0485177 	 0.959207 
1.0485327 	 0.985113 
1.0485476 	 1.001670 
1.0485625 	 1.003150 
1.0485774 	 1.006530 
1.0485924 	 1.008780 
1.0486073 	 1.002400 
1.0486223 	 0.997922 
1.0486372 	 1.005400 
1.0486522 	 1.004850 
1.0486671 	 0.997585 
1.0486820 	 1.008660 
1.0486969 	 1.004590 
1.0487118 	 1.005080 
1.0487268 	 1.000090 
1.0487417 	 0.996570 
1.0487566 	 0.996280 
1.0487715 	 0.998898 
1.0487865 	 0.990476 
1.0488014 	 1.002320 
1.0488163 	 1.003410 
1.0488312 	 0.999207 
1.0488462 	 1.007130 
1.0488611 	 1.008690 
1.0488760 	 0.997674 
1.0488909 	 1.000500 
1.0489060 	 1.000240 
1.0489209 	 0.999252 
1.0489358 	 1.003940 
1.0489507 	 0.992547 
1.0489657 	 0.964266 
1.0489806 	 0.907299 
1.0489955 	 0.872249 
1.0490104 	 0.867645 
1.0490254 	 0.916760 
1.0490403 	 0.970367 
1.0490552 	 0.989900 
1.0490701 	 0.992445 
1.0490851 	 0.997721 
1.0491000 	 1.002160 
1.0491149 	 1.001520 
1.0491298 	 0.999125 
1.0491447 	 1.004890 
1.0491598 	 0.999809 
1.0491747 	 0.992550 
1.0491896 	 0.995288 
1.0492045 	 0.992510 
1.0492195 	 0.989697 
1.0492344 	 1.006770 
1.0492493 	 1.016510 
1.0492642 	 1.014870 
1.0492792 	 1.006420 
1.0492941 	 1.011280 
1.0493090 	 1.009460 
1.0493239 	 1.004550 
1.0493389 	 1.000150 
1.0493538 	 1.011000 
1.0493687 	 1.012810 
1.0493836 	 1.011330 
1.0493987 	 1.014940 
1.0494136 	 1.010280 
1.0494285 	 0.998577 
1.0494434 	 1.004920 
1.0494584 	 0.996255 
1.0494733 	 0.990669 
1.0494882 	 0.992992 
1.0495031 	 0.996896 
1.0495181 	 1.003740 
1.0495330 	 1.014620 
1.0495479 	 1.009060 
1.0495628 	 1.003970 
1.0495778 	 0.999326 
1.0495927 	 0.993548 
1.0496076 	 0.999753 
1.0496225 	 0.996928 
1.0496374 	 0.986840 
1.0496525 	 0.993793 
1.0496674 	 0.999879 
1.0496823 	 1.006830 
1.0496972 	 1.012540 
1.0497122 	 1.003360 
1.0497271 	 1.004270 
1.0497420 	 0.989752 
1.0497569 	 0.985125 
1.0497719 	 0.988729 
1.0497868 	 0.989301 
1.0498017 	 1.006580 
1.0498166 	 1.002860 
1.0498316 	 1.000070 
1.0498465 	 1.008010 
1.0498614 	 1.004040 
1.0498763 	 1.005230 
1.0498914 	 1.000530 
1.0499063 	 0.993137 
1.0499212 	 0.978819 
1.0499361 	 0.965440 
1.0499511 	 0.917389 
1.0499660 	 0.817998 
1.0499809 	 0.708583 
1.0499958 	 0.684294 
1.0500108 	 0.774222 
1.0500257 	 0.885339 
1.0500406 	 0.939571 
1.0500555 	 0.960627 
1.0500704 	 0.969893 
1.0500854 	 0.969529 
1.0501003 	 0.982213 
1.0501152 	 0.988420 
1.0501301 	 0.994014 
1.0501451 	 1.002190 
1.0501601 	 1.000160 
1.0501750 	 0.985688 
1.0501899 	 0.984623 
1.0502049 	 0.979425 
1.0502198 	 0.979446 
1.0502347 	 0.985429 
1.0502496 	 0.998104 
1.0502646 	 1.003170 
1.0502795 	 1.008850 
1.0502944 	 1.016250 
1.0503093 	 1.008840 
1.0503243 	 0.999215 
1.0503392 	 0.994657 
1.0503541 	 0.992814 
1.0503690 	 0.984945 
1.0503840 	 0.983268 
1.0503989 	 0.992375 
1.0504138 	 1.005400 
1.0504287 	 1.001870 
1.0504438 	 1.010570 
1.0504587 	 1.016960 
1.0504736 	 1.007700 
1.0504885 	 0.998192 
1.0505035 	 0.995884 
1.0505184 	 0.995165 
1.0505333 	 0.990942 
1.0505482 	 0.990297 
1.0505631 	 0.992070 
1.0505781 	 0.990701 
1.0505930 	 0.998352 
1.0506079 	 1.001920 
1.0506228 	 0.997413 
1.0506378 	 0.986136 
1.0506527 	 0.996856 
1.0506676 	 0.994502 
1.0506825 	 0.998475 
1.0506976 	 1.002900 
1.0507125 	 0.993943 
1.0507274 	 1.009620 
1.0507423 	 1.014890 
1.0507573 	 1.012830 
1.0507722 	 1.014280 
1.0507871 	 1.007310 
1.0508020 	 1.003280 
1.0508170 	 1.001520 
1.0508319 	 1.006030 
1.0508468 	 0.997677 
1.0508617 	 0.983046 
1.0508767 	 0.983145 
1.0508916 	 0.989406 
1.0509065 	 0.996881 
1.0509214 	 0.999373 
1.0509365 	 1.004820 
1.0509514 	 0.991394 
1.0509663 	 0.997871 
1.0509812 	 0.989336 
1.0509961 	 0.986475 
1.0510111 	 0.996228 
1.0510260 	 1.008080 
1.0510409 	 0.998093 
1.0510558 	 1.002720 
1.0510708 	 1.002800 
1.0510857 	 0.999070 
1.0511006 	 0.992986 
1.0511155 	 0.994893 
1.0511305 	 0.994059 
1.0511454 	 0.992683 
1.0511603 	 0.990259 
1.0511752 	 0.996452 
1.0511903 	 1.008850 
1.0512052 	 1.006530 
1.0512201 	 1.005660 
1.0512350 	 1.003040 
1.0512500 	 1.000440 
1.0512649 	 0.994648 
1.0512798 	 0.990400 
1.0512947 	 0.984221 
1.0513097 	 0.999898 
1.0513246 	 1.005110 
1.0513395 	 1.010890 
1.0513544 	 0.995351 


==> anc/HD232979/HD232979_74.dat <==
1.0225366 	 0.958983 
1.0225513 	 0.945668 
1.0225660 	 0.998595 
1.0225807 	 0.974666 
1.0225954 	 0.990751 
1.0226102 	 0.986977 
1.0226249 	 0.986581 
1.0226395 	 0.978207 
1.0226543 	 0.986475 
1.0226690 	 1.002070 
1.0226837 	 0.991336 
1.0226984 	 0.990875 
1.0227131 	 1.011430 
1.0227278 	 1.007110 
1.0227425 	 0.997252 
1.0227573 	 0.983191 
1.0227720 	 1.012540 
1.0227866 	 1.026270 
1.0228014 	 1.017840 
1.0228161 	 1.003480 
1.0228308 	 1.003900 
1.0228455 	 0.994480 
1.0228602 	 0.961458 
1.0228750 	 0.981032 
1.0228896 	 0.947631 
1.0229044 	 0.953397 
1.0229191 	 0.961220 
1.0229337 	 0.992694 
1.0229485 	 0.948598 
1.0229632 	 0.942802 
1.0229779 	 0.957810 
1.0229926 	 0.948168 
1.0230073 	 0.987649 
1.0230221 	 0.977682 
1.0230367 	 0.960207 
1.0230515 	 0.949959 
1.0230662 	 0.950943 
1.0230808 	 0.967530 
1.0230956 	 0.951689 
1.0231103 	 0.967769 
1.0231251 	 0.954481 
1.0231397 	 0.939934 
1.0231544 	 0.933711 
1.0231692 	 0.979748 
1.0231838 	 1.005780 
1.0231986 	 0.973592 
1.0232133 	 0.996916 
1.0232279 	 1.006060 
1.0232427 	 0.978872 
1.0232574 	 0.997270 
1.0232722 	 0.972682 
1.0232868 	 0.978217 
1.0233015 	 0.998513 
1.0233163 	 1.007390 
1.0233309 	 0.994470 
1.0233457 	 0.990829 
1.0233604 	 0.995517 
1.0233750 	 0.978090 
1.0233898 	 0.976407 
1.0234045 	 0.976519 
1.0234191 	 0.984116 
1.0234339 	 0.975024 
1.0234486 	 0.990564 
1.0234634 	 0.997301 
1.0234780 	 0.999555 
1.0234927 	 1.000500 
1.0235075 	 1.005710 
1.0235221 	 0.987233 
1.0235369 	 0.971379 
1.0235516 	 0.975307 
1.0235662 	 0.956223 
1.0235810 	 0.974179 
1.0235957 	 0.959180 
1.0236105 	 0.964729 
1.0236251 	 0.960379 
1.0236398 	 0.979706 
1.0236546 	 0.980471 
1.0236692 	 0.991148 
1.0236840 	 0.997511 
1.0236987 	 1.000990 
1.0237134 	 0.990702 
1.0237281 	 0.998968 
1.0237428 	 0.981142 
1.0237576 	 0.989572 
1.0237722 	 0.976145 
1.0237869 	 0.975995 
1.0238017 	 1.007910 
1.0238163 	 1.019840 
1.0238311 	 1.010470 
1.0238458 	 0.996485 
1.0238605 	 1.000000 
1.0238752 	 0.990614 
1.0238899 	 0.988400 
1.0239047 	 0.985656 
1.0239193 	 0.986578 
1.0239340 	 0.992065 
1.0239488 	 0.991170 
1.0239635 	 0.993193 
1.0239782 	 1.007980 
1.0239929 	 1.012340 
1.0240076 	 0.997978 
1.0240223 	 0.993385 
1.0240370 	 1.010990 
1.0240518 	 0.988868 
1.0240664 	 0.988826 
1.0240811 	 0.983417 
1.0240959 	 0.995963 
1.0241106 	 0.969025 
1.0241253 	 0.961585 
1.0241400 	 0.963143 
1.0241547 	 0.968964 
1.0241694 	 1.010900 
1.0241841 	 1.013190 
1.0241988 	 0.982415 
1.0242136 	 1.001240 
1.0242282 	 0.996105 
1.0242430 	 0.992083 
1.0242577 	 0.991685 
1.0242723 	 0.990987 
1.0242871 	 0.985710 
1.0243018 	 1.002180 
1.0243165 	 1.003320 
1.0243312 	 0.995353 
1.0243459 	 0.987783 
1.0243607 	 0.991813 
1.0243753 	 0.992002 
1.0243901 	 0.995786 
1.0244048 	 1.002170 
1.0244194 	 1.007710 
1.0244342 	 1.001400 
1.0244489 	 1.000830 
1.0244637 	 1.007490 
1.0244783 	 1.006520 
1.0244930 	 1.015220 
1.0245078 	 1.016370 
1.0245224 	 1.008660 
1.0245372 	 1.003920 
1.0245519 	 1.005060 
1.0245665 	 1.004730 
1.0245813 	 1.014870 
1.0245960 	 1.028520 
1.0246108 	 1.004470 
1.0246254 	 1.000450 
1.0246401 	 1.011330 
1.0246549 	 0.997939 
1.0246695 	 1.001310 
1.0246843 	 1.013450 
1.0246990 	 1.011120 
1.0247136 	 1.011440 
1.0247284 	 1.009230 
1.0247431 	 0.999888 
1.0247579 	 0.998928 
1.0247725 	 1.026580 
1.0247872 	 1.001780 
1.0248020 	 0.965675 
1.0248166 	 0.973947 
1.0248314 	 0.972615 
1.0248461 	 0.976941 
1.0248607 	 0.987398 
1.0248755 	 0.979317 
1.0248902 	 0.956977 
1.0249050 	 0.978137 
1.0249196 	 1.011330 
1.0249343 	 1.007680 
1.0249491 	 0.992515 
1.0249637 	 0.999169 
1.0249785 	 0.999175 
1.0249932 	 1.016720 
1.0250078 	 1.025950 
1.0250226 	 1.013800 
1.0250373 	 0.992103 
1.0250520 	 0.994829 
1.0250667 	 0.996950 
1.0250814 	 0.990861 
1.0250962 	 0.975896 
1.0251108 	 1.039980 
1.0251255 	 1.013290 
1.0251403 	 0.996466 
1.0251549 	 1.009910 
1.0251697 	 1.014000 
1.0251844 	 0.992198 
1.0251991 	 1.009770 
1.0252138 	 1.018550 
1.0252285 	 1.021130 
1.0252433 	 1.000810 
1.0252579 	 0.985758 
1.0252726 	 0.973312 
1.0252874 	 0.984042 
1.0253021 	 1.005240 
1.0253168 	 0.953363 
1.0253315 	 0.979433 
1.0253462 	 0.971488 
1.0253609 	 0.978748 
1.0253756 	 0.953111 
1.0253904 	 0.936945 
1.0254050 	 0.961315 
1.0254197 	 0.997159 
1.0254345 	 0.991369 
1.0254492 	 0.979240 
1.0254639 	 0.970883 
1.0254786 	 0.974502 
1.0254933 	 1.003250 
1.0255080 	 0.990352 
1.0255227 	 0.991448 
1.0255375 	 1.003930 
1.0255522 	 1.016590 
1.0255668 	 1.005050 
1.0255816 	 0.973835 
1.0255963 	 0.927718 
1.0256110 	 0.947081 
1.0256257 	 0.978661 
1.0256404 	 1.002090 
1.0256552 	 1.010500 
1.0256698 	 1.008770 
1.0256846 	 1.037240 
1.0256993 	 1.036910 
1.0257139 	 1.002290 
1.0257287 	 0.996848 
1.0257434 	 1.006240 
1.0257581 	 1.022440 
1.0257728 	 1.026050 
1.0257875 	 1.010770 
1.0258023 	 0.999944 
1.0258169 	 0.984546 
1.0258316 	 0.974576 
1.0258464 	 0.958778 
1.0258610 	 0.976445 
1.0258758 	 0.991084 
1.0258905 	 0.999153 
1.0259051 	 1.013000 
1.0259199 	 0.982764 
1.0259346 	 0.997102 
1.0259494 	 0.987935 
1.0259640 	 1.005420 
1.0259787 	 1.020080 
1.0259935 	 1.003850 
1.0260081 	 1.001000 
1.0260229 	 1.019970 
1.0260376 	 1.005680 
1.0260522 	 1.010710 
1.0260670 	 0.993231 
1.0260817 	 0.992786 
1.0260965 	 0.992469 
1.0261111 	 1.009380 
1.0261258 	 0.997900 
1.0261406 	 1.002340 
1.0261552 	 0.976642 
1.0261700 	 1.022430 
1.0261847 	 1.013020 
1.0261993 	 0.987932 
1.0262141 	 0.982222 
1.0262288 	 0.951378 
1.0262436 	 0.971028 
1.0262582 	 0.955202 
1.0262729 	 0.941363 
1.0262877 	 0.948439 
1.0263023 	 0.959102 
1.0263171 	 0.987006 
1.0263318 	 0.975359 
1.0263464 	 0.992269 
1.0263612 	 0.990658 
1.0263759 	 0.972177 
1.0263907 	 0.947347 
1.0264053 	 0.958735 
1.0264200 	 0.981065 
1.0264348 	 0.991875 
1.0264494 	 1.005950 
1.0264642 	 1.017460 
1.0264789 	 1.013660 
1.0264935 	 1.001600 
1.0265083 	 1.000110 
1.0265230 	 0.997913 
1.0265378 	 0.991292 
1.0265524 	 0.993054 
1.0265671 	 0.992329 
1.0265819 	 0.990981 
1.0265965 	 0.980862 
1.0266113 	 0.976808 
1.0266260 	 0.972354 
1.0266407 	 0.962974 
1.0266554 	 0.955189 
1.0266701 	 0.958120 
1.0266848 	 0.978808 
1.0266995 	 1.007430 
1.0267142 	 1.000850 
1.0267290 	 1.013450 
1.0267437 	 0.990951 
1.0267583 	 1.005440 
1.0267731 	 1.016660 
1.0267878 	 1.002280 
1.0268025 	 1.008550 
1.0268172 	 1.005270 
1.0268319 	 0.992079 
1.0268466 	 1.002620 
1.0268613 	 1.004490 
1.0268761 	 0.969948 
1.0268908 	 0.954966 
1.0269054 	 0.958717 
1.0269202 	 0.965339 
1.0269349 	 0.974663 
1.0269496 	 1.004580 
1.0269643 	 1.011600 
1.0269790 	 1.012240 
1.0269938 	 1.010970 
1.0270084 	 1.013140 
1.0270232 	 0.997900 
1.0270379 	 1.010190 
1.0270525 	 1.001640 
1.0270673 	 0.992331 
1.0270820 	 1.023240 
1.0270967 	 1.016960 
1.0271114 	 1.012270 
1.0271261 	 1.029530 
1.0271409 	 1.001920 
1.0271555 	 1.010240 
1.0271703 	 1.042420 
1.0271850 	 1.010830 
1.0271996 	 1.019330 
1.0272144 	 1.019820 
1.0272291 	 0.994196 
1.0272439 	 1.021790 
1.0272585 	 1.013390 
1.0272732 	 1.008740 
1.0272880 	 1.014600 
1.0273026 	 1.009720 
1.0273174 	 1.012900 
1.0273321 	 1.004070 
1.0273467 	 1.017150 
1.0273615 	 1.005350 
1.0273762 	 0.993329 
1.0273910 	 1.002930 
1.0274056 	 1.001760 
1.0274203 	 0.989523 
1.0274351 	 1.004900 
1.0274497 	 1.006050 
1.0274644 	 1.000510 
1.0274792 	 1.007620 
1.0274938 	 0.974388 
1.0275086 	 0.979144 
1.0275233 	 0.991959 
1.0275379 	 1.003130 
1.0275527 	 0.991357 
1.0275674 	 0.989855 
1.0275822 	 1.001950 
1.0275968 	 0.989770 
1.0276115 	 0.996434 
1.0276263 	 1.005160 
1.0276409 	 0.996728 
1.0276557 	 1.002630 
1.0276704 	 0.991953 
1.0276850 	 1.000940 
1.0276998 	 0.992005 
1.0277145 	 0.982813 
1.0277293 	 0.965346 
1.0277439 	 0.942233 
1.0277586 	 0.927993 
1.0277734 	 0.935730 
1.0277880 	 0.961881 
1.0278028 	 0.984643 
1.0278175 	 1.005560 
1.0278322 	 0.998882 
1.0278469 	 1.007830 
1.0278616 	 0.993900 
1.0278764 	 1.003260 
1.0278910 	 0.993121 
1.0279057 	 0.986609 
1.0279205 	 1.013990 
1.0279351 	 1.008090 
1.0279499 	 1.006100 
1.0279646 	 0.998763 
1.0279793 	 0.986367 
1.0279940 	 0.983202 
1.0280087 	 0.992662 
1.0280235 	 1.003860 
1.0280381 	 0.994746 
1.0280528 	 0.998736 
1.0280676 	 1.010630 
1.0280823 	 1.013390 
1.0280970 	 1.025700 
1.0281117 	 1.012330 
1.0281264 	 1.000580 
1.0281411 	 1.005310 
1.0281558 	 1.010600 
1.0281706 	 0.997459 
1.0281852 	 1.011750 
1.0281999 	 1.018870 
1.0282147 	 1.017190 
1.0282294 	 1.002510 
1.0282441 	 1.002020 
1.0282588 	 1.028220 
1.0282735 	 1.021170 
1.0282882 	 1.011040 
1.0283029 	 1.021270 
1.0283176 	 1.006870 
1.0283324 	 1.014830 
1.0283470 	 1.024690 
1.0283618 	 1.026380 
1.0283765 	 1.025660 
1.0283911 	 1.006940 
1.0284059 	 0.994871 
1.0284206 	 0.977501 
1.0284353 	 0.989119 
1.0284500 	 1.010320 
1.0284647 	 1.021490 
1.0284795 	 1.011980 
1.0284941 	 1.012440 
1.0285089 	 1.024860 
1.0285236 	 1.022820 
1.0285382 	 1.014410 
1.0285530 	 1.004480 
1.0285677 	 0.985311 
1.0285825 	 0.976460 
1.0285971 	 0.977977 
1.0286118 	 0.974179 
1.0286266 	 0.978676 
1.0286412 	 0.977683 
1.0286560 	 0.994670 
1.0286707 	 0.995206 
1.0286853 	 1.007250 
1.0287001 	 1.013650 
1.0287148 	 1.022010 
1.0287296 	 1.026090 
1.0287442 	 1.025780 
1.0287589 	 1.005690 
1.0287737 	 1.002120 
1.0287883 	 0.983840 
1.0288031 	 1.000100 
1.0288178 	 0.998206 
1.0288324 	 0.974550 
1.0288472 	 0.973912 
1.0288619 	 0.970493 
1.0288767 	 0.955469 
1.0288913 	 0.976224 
1.0289060 	 0.995011 
1.0289208 	 1.009970 
1.0289354 	 1.006000 
1.0289502 	 1.013680 
1.0289649 	 0.992755 
1.0289795 	 1.015020 
1.0289943 	 1.018020 
1.0290090 	 1.003180 
1.0290238 	 1.001680 
1.0290384 	 1.009820 
1.0290531 	 1.012480 
1.0290679 	 1.018960 
1.0290825 	 1.015210 
1.0290973 	 1.006960 
1.0291120 	 1.012070 
1.0291266 	 1.010850 
1.0291414 	 1.002530 
1.0291561 	 1.011130 
1.0291708 	 1.013800 
1.0291855 	 1.006000 
1.0292002 	 1.015500 
1.0292150 	 1.009460 
1.0292296 	 1.003640 
1.0292443 	 0.996200 
1.0292591 	 0.994142 
1.0292737 	 0.978390 
1.0292885 	 0.991552 
1.0293032 	 0.987682 
1.0293179 	 0.971801 
1.0293326 	 1.006290 
1.0293473 	 1.010840 
1.0293621 	 1.003180 
1.0293767 	 1.004160 
1.0293914 	 1.001930 
1.0294062 	 0.989668 
1.0294209 	 0.992995 
1.0294356 	 1.006240 
1.0294503 	 1.006440 
1.0294650 	 1.011500 
1.0294797 	 1.013680 
1.0294944 	 1.009670 
1.0295092 	 1.000100 
1.0295238 	 1.021710 
1.0295385 	 1.016840 
1.0295533 	 1.021330 
1.0295680 	 1.013300 
1.0295827 	 1.004060 
1.0295974 	 1.007870 
1.0296121 	 0.983450 
1.0296268 	 0.996696 
1.0296415 	 1.006080 
1.0296563 	 1.008250 
1.0296710 	 1.005750 
1.0296856 	 1.000450 
1.0297004 	 1.001870 
1.0297151 	 1.012950 
1.0297298 	 1.012490 
1.0297445 	 1.031820 
1.0297592 	 1.022990 
1.0297740 	 1.035120 
1.0297886 	 1.009500 
1.0298034 	 1.000580 
1.0298181 	 0.990213 
1.0298327 	 1.001580 
1.0298475 	 1.019240 
1.0298622 	 1.025030 
1.0298769 	 1.028980 
1.0298916 	 1.033380 
1.0299063 	 1.026250 
1.0299211 	 1.008800 
1.0299357 	 1.016150 
1.0299504 	 1.014720 
1.0299652 	 1.013950 
1.0299798 	 1.010900 
1.0299946 	 1.004720 
1.0300093 	 1.011780 
1.0300239 	 1.020750 
1.0300387 	 1.022150 
1.0300534 	 1.022770 
1.0300682 	 1.011020 
1.0300828 	 1.019210 
1.0300975 	 1.019740 
1.0301123 	 1.002840 
1.0301269 	 0.968698 
1.0301417 	 0.950369 
1.0301564 	 0.955137 
1.0301710 	 0.986514 
1.0301858 	 1.011610 
1.0302005 	 1.021490 
1.0302153 	 1.020450 
1.0302299 	 1.022710 
1.0302446 	 1.021100 
1.0302594 	 1.026590 
1.0302740 	 1.022650 
1.0302888 	 1.026370 
1.0303035 	 1.026600 
1.0303181 	 1.023440 
1.0303329 	 1.020810 
1.0303476 	 1.019910 
1.0303624 	 1.003070 
1.0303770 	 0.990290 
1.0303917 	 0.995267 
1.0304065 	 1.011640 
1.0304211 	 1.012840 
1.0304359 	 1.016750 
1.0304506 	 1.007560 
1.0304652 	 0.995972 
1.0304800 	 0.987810 
1.0304947 	 0.973872 
1.0305095 	 0.979360 
1.0305241 	 0.976451 
1.0305388 	 0.986874 
1.0305536 	 0.998775 
1.0305682 	 1.004110 
1.0305830 	 1.016420 
1.0305977 	 1.007770 
1.0306123 	 0.996233 
1.0306271 	 0.994120 
1.0306418 	 0.984809 
1.0306566 	 0.984666 
1.0306712 	 1.000220 
1.0306859 	 1.005100 
1.0307007 	 1.013820 
1.0307153 	 1.015280 
1.0307301 	 1.018030 
1.0307448 	 1.022180 
1.0307595 	 1.017900 
1.0307742 	 1.022360 
1.0307889 	 1.012970 
1.0308036 	 1.016970 
1.0308183 	 1.018370 
1.0308330 	 1.008440 
1.0308478 	 1.017650 
1.0308625 	 1.019480 
1.0308771 	 1.015760 
1.0308919 	 1.012790 
1.0309066 	 1.017440 
1.0309213 	 1.019980 
1.0309360 	 1.007070 
1.0309507 	 1.008950 
1.0309654 	 1.017600 
1.0309801 	 1.022910 
1.0309949 	 1.025830 
1.0310096 	 1.025240 
1.0310242 	 1.020850 
1.0310390 	 1.024080 
1.0310537 	 1.016040 
1.0310684 	 1.015210 
1.0310831 	 1.012770 
1.0310978 	 1.012350 
1.0311126 	 1.010600 
1.0311272 	 1.005820 
1.0311420 	 1.009020 
1.0311567 	 0.999924 
1.0311713 	 0.997536 
1.0311861 	 0.994250 
1.0312008 	 0.977772 
1.0312155 	 0.972642 
1.0312302 	 0.983666 
1.0312449 	 0.992269 
1.0312597 	 0.998459 
1.0312743 	 0.999152 
1.0312891 	 1.000100 
1.0313038 	 0.996759 
1.0313184 	 0.994727 
1.0313332 	 1.000310 
1.0313479 	 1.016700 
1.0313627 	 1.017040 
1.0313773 	 1.013870 
1.0313920 	 1.013380 
1.0314068 	 1.014970 
1.0314214 	 1.013870 
1.0314362 	 1.015580 
1.0314509 	 1.012840 
1.0314655 	 1.017620 
1.0314803 	 1.008400 
1.0314950 	 1.019530 
1.0315098 	 1.026540 
1.0315244 	 1.017830 
1.0315391 	 1.017900 
1.0315539 	 0.998035 
1.0315685 	 1.007790 
1.0315833 	 1.012730 
1.0315980 	 1.008350 
1.0316126 	 1.012600 
1.0316274 	 1.014380 
1.0316421 	 1.018200 
1.0316567 	 1.014690 
1.0316715 	 1.013300 
1.0316862 	 1.009340 
1.0317010 	 1.009230 
1.0317156 	 1.013680 
1.0317303 	 1.018450 
1.0317451 	 1.024800 
1.0317597 	 1.034510 
1.0317745 	 1.028920 
1.0317892 	 1.015040 
1.0318038 	 1.009110 
1.0318186 	 1.000690 
1.0318333 	 1.003350 
1.0318481 	 1.010640 
1.0318627 	 1.009190 
1.0318774 	 1.012040 
1.0318922 	 1.012300 
1.0319068 	 1.002460 
1.0319216 	 0.987280 
1.0319363 	 0.983601 
1.0319510 	 0.990686 
1.0319657 	 1.000340 
1.0319804 	 1.008070 
1.0319952 	 1.008160 
1.0320098 	 1.010540 
1.0320245 	 1.006900 
1.0320393 	 1.003740 
1.0320539 	 1.010670 
1.0320687 	 1.011910 
1.0320834 	 0.993092 
1.0320981 	 0.980311 
1.0321128 	 0.993341 
1.0321275 	 1.000530 
1.0321423 	 0.990744 
1.0321569 	 0.994094 
1.0321716 	 0.993460 
1.0321864 	 0.996026 
1.0322011 	 1.006510 
1.0322158 	 1.018700 
1.0322305 	 1.024160 
1.0322452 	 1.016130 
1.0322599 	 1.013090 
1.0322746 	 1.007360 
1.0322894 	 1.002780 
1.0323040 	 1.003200 
1.0323187 	 1.003370 
1.0323335 	 1.014340 
1.0323482 	 0.999980 
1.0323629 	 1.006380 
1.0323776 	 1.005750 
1.0323923 	 1.009080 
1.0324070 	 1.015850 
1.0324217 	 1.009880 
1.0324364 	 1.016730 
1.0324512 	 1.007730 
1.0324658 	 1.011680 
1.0324806 	 1.014970 
1.0324953 	 1.016550 
1.0325099 	 1.022340 
1.0325247 	 1.026520 
1.0325394 	 1.027840 
1.0325541 	 1.016740 
1.0325688 	 1.005340 
1.0325835 	 0.985029 
1.0325983 	 0.977821 
1.0326129 	 0.976223 
1.0326277 	 0.989621 
1.0326424 	 1.009580 
1.0326570 	 1.001740 
1.0326718 	 0.992982 
1.0326865 	 0.981633 
1.0327013 	 0.994303 
1.0327159 	 1.004730 
1.0327306 	 1.005050 
1.0327454 	 0.999727 
1.0327600 	 1.004190 
1.0327748 	 1.012040 
1.0327895 	 1.020890 
1.0328041 	 1.024790 
1.0328189 	 1.020920 
1.0328336 	 1.016810 
1.0328484 	 1.006540 
1.0328630 	 0.998609 
1.0328777 	 0.997407 
1.0328925 	 0.989503 
1.0329071 	 0.995163 
1.0329219 	 0.997646 
1.0329366 	 1.015520 
1.0329512 	 1.023710 
1.0329660 	 1.018300 
1.0329807 	 1.009110 
1.0329955 	 1.016410 
1.0330101 	 1.001910 
1.0330248 	 1.004990 
1.0330396 	 1.000430 
1.0330542 	 0.992098 
1.0330690 	 0.941837 
1.0330837 	 0.857879 
1.0330983 	 0.786305 
1.0331131 	 0.800372 
1.0331278 	 0.889912 
1.0331426 	 0.974383 
1.0331572 	 0.994049 
1.0331719 	 0.994451 
1.0331867 	 0.998935 
1.0332013 	 0.998593 
1.0332160 	 1.007780 
1.0332308 	 1.022550 
1.0332454 	 1.023010 
1.0332602 	 1.027660 
1.0332749 	 1.019710 
1.0332896 	 1.017770 
1.0333043 	 1.013390 
1.0333190 	 0.999210 
1.0333338 	 1.002050 
1.0333484 	 0.990326 
1.0333631 	 1.009780 
1.0333779 	 1.007700 
1.0333925 	 1.000300 
1.0334073 	 1.004830 
1.0334220 	 1.014780 
1.0334367 	 1.013830 
1.0334514 	 1.009170 
1.0334661 	 1.000660 
1.0334809 	 0.993291 
1.0334955 	 0.991907 
1.0335102 	 0.995330 
1.0335250 	 1.005540 
1.0335397 	 1.011730 
1.0335544 	 1.004530 
1.0335691 	 1.004260 
1.0335838 	 1.008980 
1.0335985 	 0.980217 
1.0336132 	 0.975009 
1.0336280 	 0.987723 
1.0336426 	 0.990894 
1.0336573 	 0.999835 
1.0336721 	 1.003450 
1.0336868 	 1.002440 
1.0337015 	 1.006870 
1.0337162 	 1.020710 
1.0337309 	 1.011090 
1.0337456 	 1.010350 
1.0337603 	 1.024930 
1.0337751 	 0.999724 
1.0337898 	 0.988099 
1.0338044 	 0.988363 
1.0338192 	 0.991516 
1.0338339 	 0.998188 
1.0338486 	 1.008570 
1.0338633 	 1.005920 
1.0338780 	 1.003070 
1.0338928 	 0.990106 
1.0339074 	 0.991045 
1.0339222 	 0.981570 
1.0339369 	 0.970911 
1.0339515 	 0.961166 
1.0339663 	 0.958402 
1.0339810 	 0.968331 
1.0339957 	 0.978591 
1.0340104 	 0.979700 
1.0340251 	 0.959077 
1.0340399 	 0.953212 
1.0340545 	 0.959951 
1.0340692 	 0.974976 
1.0340840 	 0.983525 
1.0340986 	 0.992805 
1.0341134 	 1.006060 
1.0341281 	 1.016880 
1.0341427 	 1.018220 
1.0341575 	 1.016470 
1.0341722 	 1.008080 
1.0341870 	 1.004240 
1.0342016 	 0.998248 
1.0342163 	 0.983905 
1.0342311 	 0.958418 
1.0342457 	 0.955183 
1.0342605 	 0.966588 
1.0342752 	 1.001240 
1.0342898 	 1.017890 
1.0343046 	 1.011920 
1.0343193 	 1.019580 
1.0343341 	 0.992072 
1.0343487 	 0.965519 
1.0343634 	 0.962814 
1.0343782 	 0.972071 
1.0343928 	 0.985901 
1.0344076 	 0.986171 
1.0344223 	 0.974494 
1.0344369 	 0.915464 
1.0344517 	 0.879458 
1.0344664 	 0.879749 
1.0344812 	 0.916896 
1.0344958 	 0.956005 
1.0345105 	 0.963572 
1.0345253 	 0.969657 
1.0345399 	 0.971806 
1.0345547 	 0.976509 
1.0345694 	 0.981901 
1.0345840 	 0.987621 
1.0345988 	 0.980646 
1.0346135 	 0.965388 
1.0346283 	 0.952027 
1.0346429 	 0.928293 
1.0346576 	 0.900950 
1.0346724 	 0.864049 
1.0346870 	 0.820497 
1.0347018 	 0.766303 
1.0347165 	 0.696395 
1.0347311 	 0.600723 
1.0347459 	 0.530226 
1.0347606 	 0.533184 
1.0347754 	 0.613620 
1.0347900 	 0.704668 
1.0348047 	 0.781618 
1.0348195 	 0.830735 
1.0348341 	 0.863114 
1.0348489 	 0.902279 
1.0348636 	 0.930592 
1.0348783 	 0.943926 
1.0348930 	 0.954966 
1.0349077 	 0.977337 
1.0349224 	 0.978206 
1.0349371 	 0.971047 
1.0349518 	 0.972904 
1.0349666 	 0.973360 
1.0349813 	 0.981046 
1.0349959 	 0.986375 
1.0350107 	 0.994851 
1.0350254 	 1.005700 
1.0350401 	 1.009240 
1.0350548 	 1.004610 
1.0350695 	 0.985980 
1.0350842 	 0.977254 
1.0350989 	 0.977182 
1.0351137 	 0.982467 
1.0351284 	 0.985495 
1.0351430 	 0.987543 
1.0351578 	 0.990440 
1.0351725 	 1.001860 
1.0351872 	 1.003820 
1.0352019 	 1.002690 
1.0352166 	 0.999263 
1.0352314 	 0.991975 
1.0352460 	 0.995853 
1.0352608 	 0.995999 
1.0352755 	 0.998112 
1.0352901 	 0.999739 
1.0353049 	 0.995069 
1.0353196 	 0.990398 
1.0353343 	 0.985335 
1.0353490 	 0.971142 
1.0353637 	 0.968369 
1.0353785 	 0.968160 
1.0353931 	 0.977704 
1.0354079 	 0.969748 
1.0354226 	 0.948418 
1.0354372 	 0.942805 
1.0354520 	 0.934894 
1.0354667 	 0.965776 
1.0354815 	 0.985392 
1.0354961 	 0.993605 
1.0355108 	 0.997464 
1.0355256 	 0.993582 
1.0355402 	 0.980889 
1.0355550 	 0.982850 
1.0355697 	 0.992679 
1.0355843 	 1.002950 
1.0355991 	 1.005060 
1.0356138 	 1.012500 
1.0356286 	 1.012850 
1.0356432 	 1.005730 
1.0356579 	 1.002730 
1.0356727 	 0.995527 
1.0356873 	 0.994411 
1.0357020 	 0.985265 
1.0357168 	 0.982129 
1.0357314 	 0.986797 
1.0357462 	 0.986592 
1.0357609 	 0.983503 
1.0357755 	 0.985453 
1.0357903 	 0.992968 
1.0358050 	 0.990521 
1.0358198 	 0.985142 
1.0358344 	 0.984153 
1.0358491 	 0.983790 
1.0358639 	 0.974633 
1.0358785 	 0.961620 
1.0358933 	 0.962858 
1.0359080 	 0.964134 
1.0359226 	 0.983403 
1.0359374 	 0.981465 
1.0359521 	 0.980806 
1.0359669 	 0.982472 
1.0359815 	 0.981188 
1.0359962 	 0.976901 
1.0360110 	 0.971504 
1.0360256 	 0.970687 
1.0360404 	 0.985411 
1.0360551 	 0.994807 
1.0360698 	 1.003490 
1.0360845 	 1.005770 
1.0360992 	 0.995859 
1.0361140 	 0.991822 
1.0361286 	 0.992765 
1.0361433 	 0.999128 
1.0361581 	 0.997245 
1.0361727 	 0.992780 
1.0361875 	 0.993346 
1.0362022 	 1.002150 
1.0362169 	 0.991115 
1.0362316 	 0.960825 
1.0362463 	 0.978711 
1.0362611 	 1.000630 
1.0362757 	 0.996607 
1.0362904 	 0.997014 
1.0363052 	 0.983374 
1.0363199 	 0.989395 
1.0363346 	 0.995461 
1.0363493 	 0.996938 
1.0363640 	 1.004360 
1.0363787 	 1.004890 
1.0363934 	 1.002660 
1.0364082 	 1.002830 
1.0364228 	 0.996563 
1.0364375 	 0.990269 
1.0364523 	 0.993870 
1.0364670 	 0.988432 
1.0364817 	 0.989185 
1.0364964 	 1.002770 
1.0365111 	 1.007270 
1.0365258 	 1.008000 
1.0365405 	 1.018300 
1.0365552 	 1.003020 
1.0365700 	 1.001830 
1.0365846 	 1.014940 
1.0365994 	 0.991708 
1.0366141 	 0.993908 
1.0366287 	 0.995780 
1.0366435 	 0.992126 
1.0366582 	 0.990133 
1.0366729 	 1.005880 
1.0366876 	 1.015730 
1.0367023 	 1.014010 
1.0367171 	 1.003370 
1.0367317 	 1.002580 
1.0367465 	 1.004860 
1.0367612 	 0.995386 
1.0367758 	 0.982294 
1.0367906 	 0.985373 
1.0368053 	 0.998859 
1.0368201 	 1.005970 
1.0368347 	 1.002720 
1.0368494 	 1.010900 
1.0368642 	 1.010570 
1.0368788 	 1.007520 
1.0368936 	 0.999466 
1.0369083 	 1.008520 
1.0369229 	 0.996444 
1.0369377 	 1.000710 
1.0369524 	 1.001800 
1.0369672 	 1.008790 
1.0369818 	 0.994753 
1.0369965 	 1.000030 
1.0370113 	 1.002370 
1.0370259 	 1.018290 
1.0370407 	 1.000540 
1.0370554 	 1.014540 
1.0370700 	 1.015420 
1.0370848 	 1.008020 
1.0370995 	 1.000430 
1.0371143 	 1.006770 
1.0371289 	 1.013560 
1.0371436 	 1.002880 
1.0371584 	 0.998825 
1.0371730 	 0.994032 
1.0371878 	 0.986451 
1.0372025 	 0.983045 
1.0372171 	 0.990048 
1.0372319 	 1.016670 


==> anc/HD232979/HD232979_75.dat <==
1.0090033 	 1.009250 
1.0090178 	 1.039960 
1.0090324 	 1.084460 
1.0090469 	 1.121060 
1.0090613 	 1.049850 
1.0090759 	 1.048360 
1.0090904 	 1.018420 
1.0091050 	 1.033720 
1.0091195 	 1.060410 
1.0091341 	 1.044270 
1.0091486 	 1.058880 
1.0091631 	 1.071840 
1.0091777 	 1.026030 
1.0091921 	 0.985034 
1.0092067 	 1.058540 
1.0092212 	 0.985229 
1.0092357 	 0.998724 
1.0092503 	 0.988058 
1.0092648 	 0.993305 
1.0092794 	 1.040910 
1.0092939 	 1.040880 
1.0093085 	 1.009320 
1.0093229 	 1.011620 
1.0093374 	 1.025500 
1.0093520 	 1.051080 
1.0093665 	 1.020670 
1.0093811 	 1.044410 
1.0093956 	 1.026800 
1.0094101 	 1.049220 
1.0094247 	 1.063600 
1.0094392 	 1.018990 
1.0094537 	 1.027410 
1.0094682 	 1.020120 
1.0094827 	 1.023990 
1.0094973 	 1.029230 
1.0095118 	 1.059690 
1.0095264 	 1.002410 
1.0095409 	 1.022000 
1.0095555 	 1.008920 
1.0095700 	 1.038630 
1.0095844 	 1.042160 
1.0095990 	 1.037130 
1.0096135 	 1.037020 
1.0096281 	 1.003230 
1.0096426 	 1.004060 
1.0096571 	 0.993184 
1.0096717 	 0.991768 
1.0096862 	 0.995375 
1.0097007 	 0.998900 
1.0097152 	 1.028650 
1.0097297 	 1.051810 
1.0097443 	 1.022680 
1.0097588 	 1.027460 
1.0097734 	 1.012400 
1.0097879 	 1.000760 
1.0098025 	 1.013030 
1.0098170 	 1.046750 
1.0098314 	 0.994871 
1.0098460 	 1.033180 
1.0098605 	 1.039470 
1.0098751 	 1.028680 
1.0098896 	 0.998995 
1.0099041 	 1.043040 
1.0099187 	 1.045250 
1.0099332 	 1.067610 
1.0099478 	 0.995763 
1.0099622 	 1.031010 
1.0099767 	 1.052320 
1.0099913 	 1.023030 
1.0100058 	 1.015700 
1.0100204 	 0.993019 
1.0100349 	 0.991484 
1.0100495 	 0.984495 
1.0100640 	 0.997270 
1.0100785 	 1.013270 
1.0100930 	 1.007210 
1.0101075 	 1.029510 
1.0101221 	 1.029650 
1.0101366 	 1.023420 
1.0101511 	 1.040900 
1.0101657 	 1.025830 
1.0101802 	 1.029700 
1.0101948 	 1.040040 
1.0102093 	 1.041290 
1.0102237 	 1.061240 
1.0102383 	 1.001000 
1.0102528 	 1.045120 
1.0102674 	 0.983998 
1.0102819 	 1.026290 
1.0102965 	 1.039370 
1.0103110 	 1.042380 
1.0103256 	 1.025800 
1.0103400 	 0.998542 
1.0103545 	 1.002460 
1.0103691 	 1.010420 
1.0103836 	 1.010560 
1.0103981 	 1.016220 
1.0104127 	 1.026720 
1.0104272 	 1.010630 
1.0104418 	 1.031080 
1.0104563 	 1.021450 
1.0104707 	 1.013270 
1.0104853 	 1.020430 
1.0104998 	 1.013440 
1.0105144 	 1.013570 
1.0105289 	 1.017880 
1.0105435 	 1.014180 
1.0105580 	 1.018300 
1.0105726 	 1.008330 
1.0105871 	 1.017300 
1.0106015 	 1.035190 
1.0106161 	 1.020090 
1.0106306 	 0.969747 
1.0106452 	 1.002030 
1.0106597 	 1.012460 
1.0106742 	 0.966177 
1.0106888 	 1.019920 
1.0107033 	 1.024440 
1.0107179 	 1.025410 
1.0107323 	 1.013300 
1.0107468 	 1.014340 
1.0107614 	 1.005980 
1.0107759 	 1.019980 
1.0107905 	 1.007940 
1.0108050 	 0.988010 
1.0108196 	 1.006180 
1.0108341 	 1.014400 
1.0108486 	 1.011230 
1.0108631 	 1.000270 
1.0108776 	 1.007700 
1.0108922 	 1.002660 
1.0109067 	 1.012540 
1.0109212 	 1.019860 
1.0109358 	 1.015030 
1.0109503 	 1.021530 
1.0109649 	 0.981160 
1.0109794 	 0.997603 
1.0109938 	 1.014000 
1.0110084 	 1.014450 
1.0110229 	 1.026550 
1.0110375 	 1.009820 
1.0110520 	 1.007070 
1.0110666 	 1.036080 
1.0110811 	 1.014840 
1.0110956 	 1.030300 
1.0111101 	 1.051460 
1.0111246 	 1.046830 
1.0111392 	 1.028760 
1.0111537 	 1.016940 
1.0111682 	 1.011380 
1.0111828 	 1.010650 
1.0111973 	 1.028460 
1.0112119 	 1.011380 
1.0112264 	 1.028450 
1.0112408 	 1.012080 
1.0112554 	 1.026880 
1.0112699 	 1.017490 
1.0112845 	 1.025490 
1.0112990 	 1.049930 
1.0113136 	 1.044520 
1.0113281 	 1.036290 
1.0113426 	 1.039650 
1.0113572 	 1.029020 
1.0113716 	 1.027950 
1.0113862 	 1.025750 
1.0114007 	 1.016120 
1.0114152 	 1.014830 
1.0114298 	 0.975144 
1.0114443 	 0.976593 
1.0114589 	 0.964380 
1.0114734 	 0.991493 
1.0114880 	 1.015250 
1.0115024 	 1.003790 
1.0115169 	 1.021770 
1.0115315 	 1.028410 
1.0115460 	 1.029680 
1.0115606 	 1.008390 
1.0115751 	 1.006500 
1.0115896 	 0.992753 
1.0116042 	 1.025940 
1.0116187 	 1.020060 
1.0116332 	 1.036970 
1.0116477 	 1.032650 
1.0116622 	 1.010480 
1.0116768 	 1.027360 
1.0116913 	 1.034500 
1.0117059 	 1.026580 
1.0117204 	 1.032510 
1.0117350 	 1.025610 
1.0117494 	 0.975550 
1.0117639 	 0.947189 
1.0117785 	 0.950702 
1.0117930 	 0.984098 
1.0118076 	 1.007780 
1.0118221 	 1.028210 
1.0118366 	 1.027660 
1.0118512 	 1.004990 
1.0118657 	 0.993188 
1.0118802 	 1.008290 
1.0118947 	 1.002440 
1.0119092 	 1.027960 
1.0119238 	 1.033580 
1.0119383 	 1.020970 
1.0119529 	 1.025860 
1.0119674 	 1.011120 
1.0119820 	 0.983845 
1.0119965 	 0.973917 
1.0120109 	 0.972858 
1.0120255 	 0.976870 
1.0120400 	 1.001500 
1.0120546 	 1.002130 
1.0120691 	 0.990217 
1.0120836 	 0.994493 
1.0120982 	 0.984206 
1.0121127 	 0.963735 
1.0121273 	 0.974483 
1.0121417 	 1.007100 
1.0121562 	 1.013990 
1.0121708 	 1.014700 
1.0121853 	 1.010090 
1.0121999 	 1.013220 
1.0122144 	 1.009470 
1.0122290 	 0.979991 
1.0122435 	 0.961479 
1.0122581 	 0.968720 
1.0122725 	 0.996669 
1.0122870 	 1.011680 
1.0123016 	 1.027630 
1.0123161 	 1.020560 
1.0123307 	 1.025200 
1.0123452 	 1.019570 
1.0123597 	 1.016610 
1.0123743 	 1.016660 
1.0123887 	 1.003140 
1.0124032 	 1.017120 
1.0124178 	 1.012540 
1.0124323 	 0.984736 
1.0124469 	 0.994628 
1.0124614 	 0.986517 
1.0124760 	 1.015880 
1.0124905 	 1.013470 
1.0125051 	 1.026600 
1.0125195 	 1.010120 
1.0125340 	 1.040080 
1.0125486 	 1.020890 
1.0125631 	 1.031190 
1.0125777 	 1.022270 
1.0125922 	 1.010410 
1.0126067 	 1.007810 
1.0126213 	 1.019680 
1.0126358 	 1.022680 
1.0126503 	 1.017180 
1.0126648 	 1.040190 
1.0126793 	 1.063570 
1.0126939 	 1.032190 
1.0127084 	 1.022380 
1.0127230 	 1.005910 
1.0127375 	 0.991393 
1.0127521 	 0.975092 
1.0127666 	 0.974326 
1.0127810 	 0.981238 
1.0127956 	 0.994265 
1.0128101 	 0.996620 
1.0128247 	 0.982247 
1.0128392 	 0.985034 
1.0128537 	 1.033730 
1.0128683 	 1.038150 
1.0128828 	 1.011710 
1.0128974 	 1.024130 
1.0129118 	 1.014240 
1.0129263 	 1.019600 
1.0129409 	 1.022010 
1.0129554 	 1.015410 
1.0129700 	 1.023270 
1.0129845 	 1.017770 
1.0129991 	 1.015910 
1.0130136 	 1.018140 
1.0130280 	 1.024830 
1.0130426 	 1.022740 
1.0130571 	 1.032880 
1.0130717 	 0.985018 
1.0130862 	 0.964377 
1.0131007 	 0.950642 
1.0131153 	 0.970913 
1.0131298 	 0.994929 
1.0131444 	 0.998455 
1.0131588 	 0.999965 
1.0131733 	 1.002150 
1.0131879 	 1.011780 
1.0132024 	 1.017260 
1.0132170 	 1.010240 
1.0132315 	 1.018270 
1.0132461 	 1.016960 
1.0132606 	 1.025840 
1.0132751 	 1.010380 
1.0132896 	 1.018690 
1.0133041 	 1.001820 
1.0133187 	 1.012820 
1.0133332 	 1.021390 
1.0133477 	 1.011620 
1.0133623 	 0.997591 
1.0133768 	 1.000320 
1.0133914 	 0.997501 
1.0134059 	 1.012700 
1.0134203 	 1.018580 
1.0134349 	 1.003540 
1.0134494 	 1.011760 
1.0134640 	 1.009480 
1.0134785 	 1.006260 
1.0134931 	 1.012370 
1.0135076 	 1.006840 
1.0135221 	 1.010360 
1.0135367 	 1.009190 
1.0135511 	 1.010690 
1.0135657 	 0.998634 
1.0135802 	 0.987294 
1.0135947 	 0.984528 
1.0136093 	 0.978682 
1.0136238 	 0.970276 
1.0136384 	 0.991545 
1.0136529 	 0.992040 
1.0136673 	 0.991849 
1.0136819 	 1.006920 
1.0136964 	 0.992730 
1.0137110 	 0.973505 
1.0137255 	 0.984618 
1.0137401 	 0.997272 
1.0137546 	 1.008870 
1.0137691 	 1.009270 
1.0137837 	 1.008610 
1.0137981 	 1.008570 
1.0138127 	 1.015750 
1.0138272 	 1.001700 
1.0138417 	 0.983256 
1.0138563 	 0.979487 
1.0138708 	 0.986000 
1.0138854 	 0.990723 
1.0138999 	 1.002610 
1.0139145 	 0.996033 
1.0139289 	 0.982343 
1.0139434 	 0.992509 
1.0139580 	 1.009280 
1.0139725 	 1.004730 
1.0139871 	 0.967695 
1.0140016 	 0.957547 
1.0140162 	 0.953033 
1.0140307 	 0.964295 
1.0140452 	 0.988402 
1.0140597 	 1.004790 
1.0140742 	 1.018560 
1.0140887 	 1.019060 
1.0141033 	 1.008920 
1.0141178 	 1.002910 
1.0141324 	 0.989960 
1.0141469 	 1.002150 
1.0141615 	 0.983256 
1.0141760 	 0.974529 
1.0141904 	 0.978998 
1.0142050 	 0.987013 
1.0142195 	 0.978922 
1.0142341 	 0.974834 
1.0142486 	 0.970635 
1.0142632 	 0.985175 
1.0142777 	 0.983130 
1.0142922 	 1.007840 
1.0143068 	 1.019500 
1.0143212 	 1.008220 
1.0143358 	 1.005500 
1.0143503 	 1.008060 
1.0143648 	 0.978943 
1.0143794 	 0.982224 
1.0143939 	 0.995947 
1.0144085 	 1.004520 
1.0144230 	 1.017790 
1.0144374 	 1.017510 
1.0144520 	 1.017800 
1.0144665 	 1.018750 
1.0144811 	 1.026640 
1.0144956 	 1.005020 
1.0145102 	 1.003140 
1.0145247 	 0.999570 
1.0145392 	 0.987349 
1.0145538 	 1.002450 
1.0145682 	 1.029890 
1.0145828 	 1.007890 
1.0145973 	 1.014360 
1.0146118 	 1.011410 
1.0146264 	 1.018870 
1.0146409 	 0.999838 
1.0146555 	 0.999913 
1.0146700 	 1.001620 
1.0146846 	 1.002070 
1.0146990 	 1.014810 
1.0147135 	 1.018330 
1.0147281 	 1.009840 
1.0147426 	 1.002480 
1.0147572 	 0.999632 
1.0147717 	 0.991701 
1.0147862 	 1.003920 
1.0148008 	 1.004780 
1.0148153 	 0.999074 
1.0148298 	 0.995306 
1.0148443 	 0.997425 
1.0148588 	 0.992193 
1.0148734 	 0.981054 
1.0148879 	 0.944029 
1.0149025 	 0.907349 
1.0149170 	 0.868227 
1.0149316 	 0.889293 
1.0149461 	 0.923616 
1.0149605 	 0.937662 
1.0149751 	 0.941423 
1.0149896 	 0.930056 
1.0150042 	 0.935588 
1.0150187 	 0.953080 
1.0150332 	 0.964755 
1.0150478 	 0.960602 
1.0150623 	 0.968923 
1.0150768 	 0.980616 
1.0150913 	 0.975225 
1.0151058 	 0.984476 
1.0151204 	 1.004250 
1.0151349 	 1.008010 
1.0151495 	 1.018440 
1.0151640 	 1.010560 
1.0151786 	 1.017120 
1.0151931 	 1.015150 
1.0152075 	 1.013900 
1.0152221 	 1.023100 
1.0152366 	 1.011080 
1.0152512 	 1.006560 
1.0152657 	 0.992101 
1.0152802 	 0.996041 
1.0152948 	 0.992192 
1.0153093 	 1.000080 
1.0153239 	 1.017690 
1.0153383 	 1.018280 
1.0153528 	 1.011600 
1.0153674 	 1.008980 
1.0153819 	 1.002270 
1.0153965 	 1.009960 
1.0154110 	 1.010730 
1.0154256 	 1.006030 
1.0154401 	 1.022220 
1.0154546 	 1.033990 
1.0154691 	 1.005080 
1.0154836 	 1.010900 
1.0154982 	 1.009920 
1.0155127 	 1.009830 
1.0155272 	 1.013290 
1.0155418 	 1.021840 
1.0155563 	 1.019560 
1.0155709 	 1.020480 
1.0155854 	 1.012240 
1.0155998 	 1.020860 
1.0156144 	 1.009870 
1.0156289 	 0.996517 
1.0156435 	 0.996964 
1.0156580 	 1.011060 
1.0156726 	 0.994915 
1.0156871 	 0.973900 
1.0157017 	 0.960472 
1.0157161 	 0.982089 
1.0157306 	 0.994528 
1.0157452 	 0.986587 
1.0157597 	 0.982804 
1.0157743 	 0.981828 
1.0157888 	 0.996509 
1.0158033 	 1.008190 
1.0158179 	 1.012280 
1.0158324 	 1.000270 
1.0158468 	 0.982752 
1.0158614 	 0.963281 
1.0158759 	 0.936491 
1.0158905 	 0.943073 
1.0159050 	 0.980809 
1.0159196 	 0.997214 
1.0159341 	 1.007110 
1.0159487 	 0.998341 
1.0159632 	 0.974677 
1.0159776 	 0.975299 
1.0159922 	 0.985354 
1.0160067 	 0.988283 
1.0160213 	 0.993116 
1.0160358 	 1.007950 
1.0160503 	 1.002720 
1.0160649 	 0.996090 
1.0160794 	 0.984897 
1.0160940 	 0.973262 
1.0161084 	 0.974167 
1.0161229 	 1.000690 
1.0161375 	 1.008430 
1.0161520 	 0.984510 
1.0161666 	 0.971657 
1.0161811 	 0.975075 
1.0161957 	 0.981451 
1.0162102 	 1.001020 
1.0162247 	 1.006060 
1.0162392 	 1.012860 
1.0162537 	 1.009030 
1.0162683 	 1.015070 
1.0162828 	 1.015240 
1.0162973 	 1.021730 
1.0163119 	 1.015020 
1.0163264 	 1.009120 
1.0163410 	 1.006870 
1.0163555 	 1.021230 
1.0163699 	 1.017990 
1.0163845 	 1.014640 
1.0163990 	 1.016120 
1.0164136 	 1.010310 
1.0164281 	 1.011830 
1.0164427 	 0.999305 
1.0164572 	 0.987037 
1.0164717 	 0.983059 
1.0164862 	 0.988766 
1.0165007 	 0.993265 
1.0165153 	 1.001550 
1.0165298 	 0.997145 
1.0165443 	 0.976518 
1.0165589 	 0.960619 
1.0165734 	 0.968517 
1.0165880 	 0.987843 
1.0166025 	 1.002470 
1.0166169 	 1.004840 
1.0166315 	 1.013570 
1.0166460 	 1.006530 
1.0166606 	 1.007580 
1.0166751 	 1.012360 
1.0166897 	 1.014240 
1.0167042 	 1.015640 
1.0167187 	 1.013900 
1.0167333 	 1.020190 
1.0167477 	 1.024200 
1.0167623 	 1.012870 
1.0167768 	 0.994219 
1.0167913 	 0.961943 
1.0168059 	 0.942703 
1.0168204 	 0.979115 
1.0168350 	 1.002200 
1.0168495 	 1.000620 
1.0168641 	 0.992694 
1.0168785 	 0.977384 
1.0168930 	 0.977773 
1.0169076 	 0.998708 
1.0169221 	 1.002220 
1.0169367 	 1.002220 
1.0169512 	 1.007980 
1.0169657 	 1.015730 
1.0169803 	 1.010580 
1.0169948 	 1.020190 
1.0170093 	 1.018460 
1.0170238 	 1.016760 
1.0170383 	 1.011110 
1.0170529 	 1.013510 
1.0170674 	 1.002560 
1.0170820 	 0.982074 
1.0170965 	 0.949189 
1.0171111 	 0.926042 
1.0171255 	 0.936675 
1.0171400 	 1.044060 
1.0171546 	 1.000930 
1.0171691 	 1.002440 
1.0171837 	 1.015630 
1.0171982 	 1.015880 
1.0172127 	 1.009470 
1.0172273 	 1.002710 
1.0172418 	 1.007620 
1.0172563 	 1.049640 
1.0172708 	 1.011550 
1.0172853 	 0.988760 
1.0172999 	 0.968334 
1.0173144 	 0.956523 
1.0173290 	 0.980684 
1.0173435 	 1.000170 
1.0173581 	 1.003560 
1.0173726 	 1.004290 
1.0173870 	 0.999524 
1.0174016 	 0.982186 
1.0174161 	 0.967380 
1.0174307 	 0.958179 
1.0174452 	 0.943891 
1.0174598 	 0.962902 
1.0174743 	 0.971392 
1.0174888 	 0.982460 
1.0175034 	 1.000360 
1.0175178 	 1.006390 
1.0175323 	 1.006970 
1.0175469 	 1.000810 
1.0175614 	 0.986601 
1.0175760 	 0.987668 
1.0175905 	 0.991610 
1.0176051 	 1.005060 
1.0176196 	 1.007890 
1.0176342 	 1.006640 
1.0176486 	 1.006980 
1.0176631 	 1.013970 
1.0176777 	 1.010270 
1.0176922 	 1.012360 
1.0177068 	 1.017980 
1.0177213 	 1.019380 
1.0177358 	 1.021270 
1.0177504 	 1.019670 
1.0177648 	 1.011550 
1.0177794 	 1.008920 
1.0177939 	 1.007060 
1.0178084 	 1.008700 
1.0178230 	 1.004730 
1.0178375 	 1.004920 
1.0178521 	 1.015410 
1.0178666 	 1.020950 
1.0178812 	 1.019160 
1.0178956 	 1.018310 
1.0179101 	 0.995876 
1.0179247 	 0.997622 
1.0179392 	 1.005610 
1.0179538 	 1.008010 
1.0179683 	 1.009720 
1.0179828 	 1.007990 
1.0179974 	 1.006380 
1.0180119 	 1.013750 
1.0180264 	 1.006480 
1.0180409 	 1.012840 
1.0180554 	 1.002000 
1.0180700 	 0.996362 
1.0180845 	 1.004750 
1.0180991 	 1.004360 
1.0181136 	 0.988199 
1.0181282 	 0.985692 
1.0181427 	 0.983773 
1.0181571 	 1.000840 
1.0181717 	 1.004820 
1.0181862 	 0.990991 
1.0182008 	 0.970519 
1.0182153 	 0.968389 
1.0182298 	 0.981047 
1.0182444 	 0.981496 
1.0182589 	 0.995421 
1.0182735 	 0.992016 
1.0182879 	 0.998878 
1.0183024 	 0.997426 
1.0183170 	 0.982504 
1.0183315 	 0.969422 
1.0183461 	 0.950479 
1.0183606 	 0.955889 
1.0183752 	 0.973534 
1.0183897 	 0.990911 
1.0184041 	 1.004330 
1.0184187 	 1.010580 
1.0184332 	 1.011350 
1.0184478 	 1.010110 
1.0184623 	 1.005720 
1.0184768 	 1.006280 
1.0184914 	 1.001690 
1.0185059 	 0.998674 
1.0185205 	 1.002560 
1.0185349 	 1.003260 
1.0185494 	 1.014390 
1.0185640 	 1.017420 
1.0185785 	 1.015350 
1.0185931 	 1.017270 
1.0186076 	 1.008030 
1.0186222 	 0.994978 
1.0186367 	 0.972249 
1.0186512 	 0.958181 
1.0186657 	 0.962275 
1.0186802 	 0.978381 
1.0186948 	 0.999876 
1.0187093 	 1.008320 
1.0187238 	 1.006920 
1.0187384 	 1.011160 
1.0187529 	 1.005690 
1.0187675 	 0.995880 
1.0187820 	 0.991067 
1.0187964 	 0.993105 
1.0188110 	 0.985261 
1.0188255 	 0.989201 
1.0188401 	 0.982441 
1.0188546 	 0.958067 
1.0188692 	 0.945010 
1.0188837 	 0.967613 
1.0188982 	 0.988029 
1.0189128 	 1.007030 
1.0189272 	 0.997660 
1.0189418 	 0.987004 
1.0189563 	 0.983475 
1.0189708 	 0.988762 
1.0189854 	 1.005130 
1.0189999 	 0.993139 
1.0190145 	 0.989267 
1.0190290 	 0.976109 
1.0190434 	 0.973169 
1.0190580 	 0.996993 
1.0190725 	 1.009510 
1.0190871 	 1.000030 
1.0191016 	 1.002510 
1.0191162 	 1.007540 
1.0191307 	 1.002880 
1.0191453 	 1.006300 
1.0191598 	 1.017140 
1.0191742 	 1.011820 
1.0191888 	 1.006350 
1.0192033 	 1.000440 
1.0192178 	 1.000000 
1.0192324 	 0.996080 
1.0192469 	 0.993345 
1.0192615 	 0.972834 
1.0192760 	 0.963193 
1.0192906 	 0.965065 
1.0193050 	 0.982241 
1.0193195 	 1.006070 
1.0193341 	 1.006880 
1.0193486 	 1.007950 
1.0193632 	 1.001090 
1.0193777 	 0.988524 
1.0193923 	 0.995442 
1.0194068 	 0.996012 
1.0194213 	 1.005830 
1.0194358 	 1.006070 
1.0194503 	 1.008700 
1.0194649 	 1.002260 
1.0194794 	 0.999155 
1.0194939 	 1.011900 
1.0195085 	 1.008390 
1.0195230 	 0.999302 
1.0195376 	 0.986498 
1.0195521 	 0.966354 
1.0195665 	 0.973158 
1.0195811 	 0.988336 
1.0195956 	 1.002220 
1.0196102 	 1.018000 
1.0196247 	 1.014200 
1.0196393 	 1.004470 
1.0196538 	 0.998967 
1.0196683 	 0.991027 
1.0196829 	 0.969210 
1.0196973 	 0.947717 
1.0197119 	 0.959642 
1.0197264 	 0.962764 
1.0197409 	 0.994142 
1.0197555 	 1.014550 
1.0197700 	 1.012510 
1.0197846 	 1.001250 
1.0197991 	 0.998075 
1.0198135 	 0.999691 
1.0198281 	 0.995400 
1.0198426 	 0.998725 
1.0198572 	 0.980823 
1.0198717 	 0.946825 
1.0198863 	 0.931351 
1.0199008 	 0.938956 
1.0199153 	 0.966563 
1.0199299 	 0.986343 
1.0199443 	 0.995652 
1.0199589 	 0.997982 
1.0199734 	 1.001710 
1.0199879 	 1.009090 
1.0200025 	 1.021190 
1.0200170 	 1.013750 
1.0200316 	 1.009680 
1.0200461 	 1.007440 
1.0200607 	 0.996698 
1.0200751 	 0.986036 
1.0200896 	 0.988575 
1.0201042 	 0.994449 
1.0201187 	 0.997029 
1.0201333 	 0.982171 
1.0201478 	 0.967118 
1.0201623 	 0.964640 
1.0201769 	 0.981449 
1.0201914 	 0.998211 
1.0202059 	 1.000050 
1.0202204 	 0.998166 
1.0202349 	 0.997932 
1.0202495 	 0.994795 
1.0202640 	 0.990974 
1.0202786 	 0.994020 
1.0202931 	 1.001070 
1.0203077 	 1.007460 
1.0203222 	 1.001840 
1.0203366 	 0.998154 
1.0203512 	 0.996702 
1.0203657 	 0.994005 
1.0203803 	 0.989765 
1.0203948 	 0.990387 
1.0204093 	 0.989295 
1.0204239 	 0.976376 
1.0204384 	 0.957732 
1.0204529 	 0.953176 
1.0204674 	 0.976325 
1.0204819 	 1.002530 
1.0204965 	 1.011180 
1.0205110 	 1.009810 
1.0205256 	 1.002030 
1.0205401 	 0.998927 
1.0205547 	 1.001400 
1.0205692 	 0.998382 
1.0205836 	 0.993575 
1.0205982 	 0.984050 
1.0206127 	 0.986369 
1.0206273 	 0.981531 
1.0206418 	 0.994746 
1.0206563 	 0.987687 
1.0206709 	 0.992291 
1.0206854 	 1.001070 
1.0207000 	 0.988501 
1.0207144 	 0.995968 
1.0207289 	 0.997690 
1.0207435 	 0.995671 
1.0207580 	 0.996254 
1.0207726 	 1.001190 
1.0207871 	 0.992693 
1.0208017 	 0.992255 
1.0208162 	 0.990565 
1.0208308 	 0.992325 
1.0208452 	 1.001880 
1.0208597 	 0.995243 
1.0208743 	 0.976777 
1.0208888 	 0.961092 
1.0209033 	 0.969678 
1.0209179 	 0.984859 
1.0209324 	 0.996411 
1.0209470 	 0.996768 
1.0209615 	 0.981449 
1.0209759 	 0.987616 
1.0209905 	 0.983912 
1.0210050 	 0.989183 
1.0210196 	 0.996006 
1.0210341 	 1.001800 
1.0210487 	 0.995204 
1.0210632 	 0.989125 
1.0210778 	 0.987089 
1.0210922 	 0.989778 
1.0211067 	 0.978988 
1.0211213 	 0.986974 
1.0211358 	 0.992734 
1.0211504 	 0.984708 
1.0211649 	 0.993292 
1.0211794 	 0.988391 
1.0211940 	 0.968956 
1.0212085 	 0.962210 
1.0212229 	 0.968670 
1.0212375 	 0.974361 
1.0212520 	 0.982130 
1.0212666 	 0.985972 
1.0212811 	 0.995951 
1.0212957 	 1.002500 
1.0213102 	 0.998974 
1.0213248 	 0.993272 
1.0213393 	 0.988541 
1.0213537 	 0.999705 
1.0213683 	 0.997599 
1.0213828 	 0.995274 
1.0213974 	 0.983618 
1.0214119 	 0.991443 
1.0214264 	 0.978357 
1.0214410 	 0.981493 
1.0214555 	 0.988677 
1.0214701 	 0.975400 
1.0214845 	 0.937299 
1.0214990 	 0.934856 
1.0215136 	 0.931661 
1.0215281 	 0.956282 
1.0215427 	 0.970542 
1.0215572 	 0.974240 
1.0215718 	 0.985687 
1.0215863 	 0.989919 
1.0216008 	 0.990381 
1.0216153 	 0.995744 
1.0216298 	 0.989627 
1.0216444 	 0.990856 
1.0216589 	 0.985827 
1.0216734 	 0.973626 
1.0216880 	 0.972018 
1.0217025 	 0.968272 
1.0217171 	 0.975823 
1.0217315 	 0.981782 
1.0217460 	 0.981896 
1.0217606 	 0.976867 
1.0217751 	 0.975472 
1.0217897 	 0.963136 
1.0218042 	 0.938328 
1.0218188 	 0.936592 
1.0218333 	 0.946258 
1.0218478 	 0.972973 
1.0218623 	 0.980631 
1.0218768 	 0.977708 
1.0218914 	 0.975796 
1.0219059 	 0.969856 
1.0219204 	 0.981336 
1.0219350 	 0.982486 
1.0219495 	 0.964176 
1.0219641 	 0.964745 
1.0219786 	 0.933018 
1.0219930 	 0.885602 
1.0220076 	 0.832948 
1.0220221 	 0.813754 
1.0220367 	 0.848050 
1.0220512 	 0.902882 
1.0220658 	 0.942003 
1.0220803 	 0.964034 
1.0220948 	 0.970181 
1.0221094 	 0.979581 
1.0221238 	 0.980312 
1.0221384 	 0.977761 
1.0221529 	 0.975865 
1.0221674 	 0.976687 
1.0221820 	 0.962995 
1.0221965 	 0.941146 
1.0222111 	 0.889364 
1.0222256 	 0.870955 
1.0222402 	 0.898979 
1.0222546 	 0.945501 
1.0222691 	 0.960305 
1.0222837 	 0.948363 
1.0222982 	 0.936769 
1.0223128 	 0.935190 
1.0223273 	 0.952039 
1.0223418 	 0.970616 
1.0223564 	 0.978516 
1.0223708 	 0.985899 
1.0223854 	 0.992097 
1.0223999 	 0.986239 
1.0224144 	 0.970698 
1.0224290 	 0.956911 
1.0224435 	 0.966433 
1.0224581 	 0.978204 
1.0224726 	 0.976064 
1.0224872 	 0.978561 
1.0225016 	 0.983038 
1.0225161 	 0.981564 
1.0225307 	 0.959293 
1.0225452 	 0.964303 
1.0225598 	 0.955255 
1.0225743 	 0.958841 
1.0225888 	 0.976855 
1.0226034 	 0.975840 
1.0226179 	 0.993644 
1.0226324 	 1.005990 
1.0226469 	 1.000510 
1.0226614 	 1.003220 
1.0226760 	 0.990129 
1.0226905 	 0.984572 
1.0227051 	 0.979842 
1.0227196 	 0.984077 
1.0227342 	 0.992914 
1.0227487 	 0.993708 
1.0227631 	 0.982171 
1.0227777 	 0.976810 
1.0227922 	 0.966287 
1.0228068 	 0.976966 
1.0228213 	 0.979282 
1.0228359 	 0.991479 
1.0228504 	 0.994579 
1.0228649 	 0.997670 
1.0228795 	 0.992110 
1.0228939 	 0.972216 
1.0229084 	 0.971237 
1.0229230 	 0.966824 
1.0229375 	 0.968769 
1.0229521 	 0.978920 
1.0229666 	 0.973461 
1.0229812 	 0.995968 
1.0229957 	 0.995009 
1.0230103 	 0.995291 
1.0230247 	 0.993116 
1.0230392 	 0.989115 
1.0230538 	 0.995743 
1.0230683 	 0.977572 
1.0230829 	 0.961018 
1.0230974 	 0.966015 
1.0231119 	 0.969049 
1.0231265 	 0.972641 
1.0231409 	 0.979742 
1.0231555 	 0.975795 
1.0231700 	 0.947336 
1.0231845 	 0.935413 
1.0231991 	 0.948950 
1.0232136 	 0.964043 
1.0232282 	 0.977656 
1.0232427 	 0.985566 
1.0232573 	 0.986629 
1.0232717 	 0.984304 
1.0232862 	 1.003560 
1.0233008 	 0.985714 
1.0233153 	 0.992208 
1.0233299 	 0.987901 
1.0233444 	 0.982785 
1.0233589 	 0.991670 
1.0233735 	 0.993910 
1.0233880 	 0.993326 
1.0234025 	 0.984308 
1.0234170 	 0.983362 
1.0234315 	 0.982400 
1.0234461 	 0.977505 
1.0234606 	 0.973294 
1.0234752 	 0.971135 
1.0234897 	 0.983677 
1.0235043 	 1.015250 
1.0235188 	 1.025670 


==> anc/HD232979/HD232979_76.dat <==
0.9958122 	 0.967564 
0.9958265 	 1.015120 
0.9958408 	 1.033690 
0.9958551 	 1.024600 
0.9958694 	 1.026340 
0.9958837 	 1.031920 
0.9958981 	 1.032760 
0.9959124 	 1.001200 
0.9959267 	 0.984642 
0.9959410 	 1.017500 
0.9959553 	 1.076950 
0.9959696 	 1.018610 
0.9959839 	 1.017840 
0.9959982 	 0.985768 
0.9960125 	 0.942027 
0.9960268 	 0.934594 
0.9960411 	 0.963020 
0.9960554 	 0.956938 
0.9960698 	 0.945854 
0.9960841 	 0.960303 
0.9960984 	 0.996530 
0.9961127 	 0.979563 
0.9961270 	 1.027450 
0.9961413 	 1.040430 
0.9961556 	 0.952708 
0.9961699 	 0.961767 
0.9961842 	 0.970321 
0.9961985 	 0.986654 
0.9962128 	 1.022150 
0.9962271 	 0.984173 
0.9962414 	 1.006890 
0.9962558 	 1.047610 
0.9962701 	 1.007590 
0.9962844 	 0.990306 
0.9962987 	 0.999773 
0.9963130 	 0.994328 
0.9963273 	 0.997970 
0.9963416 	 0.974978 
0.9963559 	 0.981716 
0.9963703 	 0.987229 
0.9963846 	 0.974039 
0.9963989 	 0.984485 
0.9964132 	 0.972825 
0.9964275 	 1.005290 
0.9964418 	 0.988715 
0.9964561 	 0.945735 
0.9964705 	 0.921203 
0.9964848 	 0.963764 
0.9964991 	 0.957920 
0.9965134 	 0.960971 
0.9965277 	 0.980456 
0.9965420 	 0.978727 
0.9965563 	 0.996983 
0.9965706 	 0.950235 
0.9965849 	 0.971363 
0.9965993 	 0.974602 
0.9966136 	 0.998538 
0.9966279 	 0.998203 
0.9966422 	 0.997566 
0.9966565 	 1.002870 
0.9966708 	 1.045640 
0.9966851 	 1.036110 
0.9966994 	 0.997687 
0.9967137 	 0.996477 
0.9967280 	 0.998114 
0.9967423 	 1.021910 
0.9967566 	 1.024510 
0.9967710 	 1.007080 
0.9967853 	 1.060660 
0.9967996 	 1.007660 
0.9968139 	 1.000000 
0.9968282 	 1.005830 
0.9968425 	 1.002560 
0.9968568 	 0.989610 
0.9968711 	 0.994527 
0.9968854 	 1.002980 
0.9968997 	 1.033310 
0.9969140 	 1.040260 
0.9969283 	 1.030430 
0.9969427 	 1.053540 
0.9969570 	 1.028230 
0.9969713 	 0.993376 
0.9969856 	 0.994599 
0.9969999 	 1.026480 
0.9970142 	 1.023450 
0.9970285 	 1.008630 
0.9970428 	 1.028060 
0.9970571 	 1.024490 
0.9970714 	 1.035970 
0.9970857 	 0.985572 
0.9971001 	 0.988678 
0.9971144 	 1.002480 
0.9971287 	 0.996599 
0.9971430 	 0.978687 
0.9971573 	 0.981641 
0.9971716 	 1.013960 
0.9971859 	 0.990017 
0.9972003 	 1.002210 
0.9972146 	 1.038610 
0.9972289 	 1.010670 
0.9972432 	 1.021950 
0.9972575 	 1.023160 
0.9972718 	 1.005650 
0.9972861 	 1.002780 
0.9973005 	 0.997212 
0.9973148 	 0.976969 
0.9973291 	 0.956652 
0.9973434 	 0.910670 
0.9973577 	 0.929256 
0.9973720 	 0.938906 
0.9973863 	 0.954059 
0.9974006 	 0.983423 
0.9974149 	 0.985930 
0.9974292 	 1.002540 
0.9974435 	 0.988292 
0.9974578 	 0.984802 
0.9974722 	 0.973842 
0.9974865 	 0.978597 
0.9975008 	 0.991983 
0.9975151 	 1.005880 
0.9975294 	 0.982558 
0.9975437 	 0.952554 
0.9975580 	 0.980519 
0.9975723 	 0.996085 
0.9975866 	 1.001090 
0.9976009 	 0.999632 
0.9976152 	 0.971593 
0.9976295 	 0.981533 
0.9976439 	 0.971069 
0.9976582 	 0.966984 
0.9976725 	 1.001310 
0.9976868 	 0.990801 
0.9977011 	 1.012130 
0.9977154 	 0.989220 
0.9977297 	 1.005600 
0.9977440 	 0.982413 
0.9977583 	 0.961046 
0.9977726 	 0.985560 
0.9977869 	 1.022370 
0.9978012 	 1.019830 
0.9978156 	 0.993559 
0.9978299 	 1.009360 
0.9978442 	 1.059870 
0.9978585 	 1.022190 
0.9978728 	 0.997564 
0.9978871 	 0.992501 
0.9979014 	 0.977599 
0.9979157 	 0.949292 
0.9979301 	 0.972552 
0.9979444 	 0.994621 
0.9979587 	 0.988920 
0.9979730 	 0.977737 
0.9979873 	 1.004360 
0.9980016 	 0.995037 
0.9980159 	 0.997324 
0.9980303 	 0.975933 
0.9980446 	 1.020090 
0.9980589 	 1.009150 
0.9980732 	 1.012350 
0.9980875 	 1.043240 
0.9981018 	 1.054000 
0.9981161 	 1.032930 
0.9981304 	 0.995271 
0.9981447 	 1.009080 
0.9981590 	 1.001610 
0.9981734 	 1.021070 
0.9981877 	 1.021640 
0.9982020 	 1.020690 
0.9982163 	 0.981262 
0.9982306 	 0.974672 
0.9982449 	 0.972447 
0.9982592 	 0.985373 
0.9982735 	 1.023820 
0.9982878 	 1.018950 
0.9983021 	 1.028460 
0.9983164 	 1.007460 
0.9983307 	 0.995651 
0.9983451 	 0.990425 
0.9983594 	 0.966245 
0.9983737 	 0.984722 
0.9983880 	 0.990076 
0.9984023 	 1.006210 
0.9984166 	 1.018770 
0.9984309 	 1.028390 
0.9984452 	 1.030080 
0.9984595 	 1.012710 
0.9984738 	 1.014360 
0.9984881 	 1.021650 
0.9985024 	 1.015020 
0.9985168 	 1.004830 
0.9985311 	 1.017860 
0.9985454 	 1.031680 
0.9985597 	 1.022820 
0.9985740 	 1.038260 
0.9985883 	 1.032710 
0.9986026 	 1.032260 
0.9986169 	 1.033980 
0.9986312 	 1.010070 
0.9986455 	 1.002800 
0.9986599 	 0.993990 
0.9986742 	 0.963643 
0.9986885 	 0.912125 
0.9987028 	 0.908440 
0.9987171 	 0.896249 
0.9987314 	 0.913986 
0.9987457 	 0.938599 
0.9987600 	 0.992194 
0.9987744 	 0.984644 
0.9987886 	 1.010250 
0.9988030 	 1.010320 
0.9988173 	 1.011970 
0.9988316 	 1.024220 
0.9988459 	 1.040400 
0.9988602 	 1.033910 
0.9988746 	 1.011460 
0.9988889 	 0.979265 
0.9989032 	 0.952159 
0.9989175 	 0.977877 
0.9989318 	 0.989037 
0.9989461 	 0.984038 
0.9989604 	 0.967524 
0.9989747 	 0.972937 
0.9989890 	 0.964749 
0.9990033 	 0.970689 
0.9990176 	 0.993731 
0.9990319 	 1.003650 
0.9990463 	 1.011250 
0.9990606 	 1.024880 
0.9990749 	 1.032440 
0.9990892 	 1.032580 
0.9991035 	 1.010350 
0.9991178 	 1.030260 
0.9991321 	 1.059070 
0.9991464 	 1.032180 
0.9991607 	 1.013580 
0.9991750 	 1.023140 
0.9991893 	 1.023360 
0.9992036 	 1.004270 
0.9992180 	 1.016040 
0.9992323 	 1.009960 
0.9992466 	 0.980641 
0.9992609 	 0.964421 
0.9992752 	 0.963567 
0.9992895 	 0.996216 
0.9993038 	 1.013350 
0.9993181 	 1.030030 
0.9993324 	 1.000100 
0.9993467 	 0.992263 
0.9993610 	 0.949662 
0.9993753 	 0.948781 
0.9993897 	 0.968533 
0.9994040 	 0.982749 
0.9994183 	 0.991908 
0.9994326 	 1.005960 
0.9994469 	 1.020100 
0.9994612 	 1.000420 
0.9994755 	 0.994217 
0.9994898 	 1.014300 
0.9995042 	 1.017360 
0.9995184 	 1.030610 
0.9995328 	 1.047450 
0.9995471 	 1.035180 
0.9995614 	 1.043910 
0.9995757 	 1.041560 
0.9995900 	 1.036040 
0.9996043 	 1.031020 
0.9996187 	 1.023550 
0.9996329 	 1.005800 
0.9996473 	 0.999900 
0.9996616 	 1.010460 
0.9996759 	 1.011810 
0.9996902 	 1.016340 
0.9997045 	 1.027860 
0.9997188 	 1.024650 
0.9997331 	 1.037310 
0.9997475 	 1.028860 
0.9997618 	 1.018570 
0.9997761 	 1.013200 
0.9997904 	 1.019690 
0.9998047 	 1.032300 
0.9998190 	 1.025300 
0.9998333 	 1.000680 
0.9998476 	 1.012050 
0.9998619 	 0.995069 
0.9998762 	 1.002560 
0.9998905 	 1.014990 
0.9999048 	 1.020410 
0.9999192 	 1.007790 
0.9999335 	 1.002370 
0.9999478 	 0.989788 
0.9999621 	 0.985483 
0.9999764 	 0.995154 
0.9999907 	 1.016110 
1.0000050 	 1.008290 
1.0000193 	 1.004510 
1.0000336 	 0.990809 
1.0000479 	 0.995509 
1.0000622 	 1.001830 
1.0000765 	 0.995546 
1.0000908 	 1.006480 
1.0001051 	 1.016320 
1.0001194 	 1.002490 
1.0001338 	 0.943491 
1.0001481 	 0.883977 
1.0001624 	 0.860049 
1.0001768 	 0.893499 
1.0001911 	 0.958120 
1.0002054 	 1.003360 
1.0002197 	 1.017460 
1.0002340 	 1.029480 
1.0002483 	 1.026230 
1.0002626 	 1.036540 
1.0002769 	 1.043320 
1.0002912 	 1.037130 
1.0003055 	 1.037860 
1.0003198 	 1.031110 
1.0003341 	 1.019720 
1.0003484 	 1.011390 
1.0003628 	 1.013880 
1.0003771 	 1.005540 
1.0003914 	 1.021150 
1.0004057 	 1.014060 
1.0004200 	 1.003280 
1.0004343 	 0.990628 
1.0004486 	 0.985551 
1.0004629 	 1.011200 
1.0004772 	 1.024790 
1.0004915 	 1.020960 
1.0005058 	 1.018790 
1.0005202 	 1.009620 
1.0005345 	 1.024760 
1.0005488 	 1.022710 
1.0005631 	 1.021460 
1.0005774 	 1.027330 
1.0005918 	 0.996308 
1.0006061 	 0.998026 
1.0006204 	 0.990415 
1.0006347 	 0.988011 
1.0006490 	 0.975633 
1.0006633 	 0.924590 
1.0006776 	 0.921200 
1.0006919 	 0.947401 
1.0007062 	 0.980004 
1.0007205 	 1.012800 
1.0007348 	 1.029440 
1.0007491 	 1.029000 
1.0007634 	 1.013890 
1.0007777 	 0.987124 
1.0007920 	 0.984972 
1.0008063 	 1.018420 
1.0008206 	 1.038090 
1.0008349 	 1.030130 
1.0008492 	 1.038660 
1.0008636 	 1.027120 
1.0008780 	 1.014400 
1.0008923 	 1.020540 
1.0009066 	 1.014610 
1.0009209 	 1.011950 
1.0009352 	 1.009880 
1.0009495 	 1.022060 
1.0009638 	 1.029000 
1.0009781 	 1.048360 
1.0009924 	 1.022060 
1.0010067 	 1.023600 
1.0010210 	 1.022570 
1.0010353 	 1.014610 
1.0010496 	 1.025330 
1.0010639 	 1.022150 
1.0010782 	 1.015840 
1.0010926 	 0.984330 
1.0011069 	 0.966997 
1.0011212 	 0.962758 
1.0011355 	 0.965707 
1.0011498 	 0.965728 
1.0011641 	 0.987788 
1.0011784 	 1.019140 
1.0011927 	 1.016220 
1.0012070 	 1.012940 
1.0012214 	 1.019550 
1.0012357 	 1.021260 
1.0012500 	 1.009590 
1.0012643 	 0.983651 
1.0012786 	 0.984484 
1.0012929 	 0.985172 
1.0013072 	 1.000430 
1.0013216 	 0.985490 
1.0013359 	 0.977322 
1.0013502 	 0.970279 
1.0013645 	 0.993688 
1.0013788 	 1.027360 
1.0013931 	 1.032490 
1.0014074 	 1.018120 
1.0014217 	 1.017350 
1.0014360 	 1.006750 
1.0014503 	 1.003740 
1.0014646 	 0.980353 
1.0014789 	 0.990811 
1.0014932 	 1.019480 
1.0015075 	 1.014510 
1.0015218 	 0.977029 
1.0015361 	 0.936248 
1.0015504 	 0.927145 
1.0015647 	 0.950346 
1.0015792 	 0.974046 
1.0015935 	 0.985312 
1.0016078 	 1.003980 
1.0016221 	 1.025990 
1.0016364 	 1.025490 
1.0016507 	 1.037540 
1.0016650 	 1.026890 
1.0016793 	 1.032290 
1.0016936 	 1.017870 
1.0017079 	 1.020290 
1.0017222 	 1.028660 
1.0017365 	 1.012570 
1.0017508 	 1.031200 
1.0017651 	 1.014970 
1.0017794 	 1.008030 
1.0017937 	 1.000960 
1.0018080 	 1.023980 
1.0018224 	 1.014030 
1.0018367 	 1.019990 
1.0018510 	 1.026070 
1.0018653 	 1.012540 
1.0018796 	 1.022200 
1.0018939 	 1.025160 
1.0019082 	 1.026260 
1.0019226 	 1.018100 
1.0019369 	 1.021400 
1.0019512 	 1.014130 
1.0019655 	 1.017270 
1.0019798 	 1.028560 
1.0019941 	 1.023590 
1.0020084 	 1.016860 
1.0020227 	 1.013580 
1.0020370 	 1.009150 
1.0020514 	 1.014230 
1.0020657 	 1.012030 
1.0020800 	 1.018400 
1.0020943 	 1.028500 
1.0021086 	 1.048350 
1.0021229 	 1.029330 
1.0021372 	 1.026570 
1.0021515 	 1.030980 
1.0021658 	 1.024340 
1.0021801 	 1.010310 
1.0021944 	 1.017810 
1.0022087 	 1.017190 
1.0022230 	 1.024330 
1.0022373 	 1.018920 
1.0022516 	 1.020510 
1.0022659 	 1.023810 
1.0022804 	 1.032470 
1.0022947 	 1.011170 
1.0023090 	 0.995626 
1.0023233 	 0.987334 
1.0023376 	 0.978317 
1.0023519 	 0.979051 
1.0023662 	 0.978790 
1.0023805 	 1.000640 
1.0023948 	 1.030830 
1.0024091 	 1.025290 
1.0024234 	 1.028870 
1.0024377 	 1.018090 
1.0024520 	 1.011850 
1.0024663 	 1.018650 
1.0024806 	 1.022310 
1.0024949 	 1.016420 
1.0025092 	 0.993578 
1.0025235 	 0.981368 
1.0025378 	 0.968745 
1.0025522 	 0.961597 
1.0025665 	 0.981655 
1.0025808 	 0.990351 
1.0025951 	 1.007020 
1.0026094 	 1.007760 
1.0026238 	 1.018400 
1.0026381 	 1.019340 
1.0026524 	 1.002680 
1.0026667 	 1.013230 
1.0026810 	 1.016290 
1.0026953 	 1.024770 
1.0027096 	 1.030920 
1.0027239 	 1.031810 
1.0027382 	 1.018130 
1.0027525 	 1.007270 
1.0027668 	 1.015880 
1.0027812 	 1.016920 
1.0027955 	 1.034510 
1.0028098 	 1.014530 
1.0028241 	 1.021950 
1.0028384 	 1.031000 
1.0028527 	 1.024100 
1.0028670 	 1.021310 
1.0028813 	 1.014270 
1.0028956 	 1.035950 
1.0029099 	 1.012270 
1.0029242 	 1.023980 
1.0029385 	 1.010200 
1.0029528 	 1.013260 
1.0029672 	 1.012820 
1.0029815 	 1.020380 
1.0029958 	 1.001350 
1.0030102 	 1.004540 
1.0030245 	 0.989756 
1.0030388 	 0.964920 
1.0030531 	 0.953217 
1.0030674 	 0.957957 
1.0030817 	 0.983807 
1.0030960 	 1.017190 
1.0031103 	 1.015300 
1.0031246 	 1.024410 
1.0031389 	 1.014650 
1.0031532 	 1.015690 
1.0031675 	 1.018760 
1.0031818 	 1.017270 
1.0031961 	 1.022680 
1.0032104 	 1.028590 
1.0032247 	 1.022710 
1.0032390 	 1.006680 
1.0032533 	 0.994049 
1.0032676 	 0.994983 
1.0032820 	 0.992092 
1.0032963 	 0.999587 
1.0033106 	 1.006580 
1.0033250 	 1.014400 
1.0033393 	 1.020430 
1.0033536 	 1.016040 
1.0033679 	 1.010530 
1.0033822 	 1.006340 
1.0033965 	 0.993681 
1.0034108 	 0.999144 
1.0034251 	 0.996342 
1.0034394 	 1.008260 
1.0034537 	 1.010230 
1.0034680 	 1.007210 
1.0034823 	 1.017030 
1.0034966 	 1.012490 
1.0035110 	 1.019900 
1.0035253 	 1.017860 
1.0035396 	 1.015260 
1.0035539 	 1.009320 
1.0035682 	 1.006830 
1.0035825 	 1.012040 
1.0035968 	 1.002950 
1.0036111 	 1.004760 
1.0036254 	 0.985893 
1.0036397 	 0.974787 
1.0036540 	 0.965268 
1.0036684 	 0.974856 
1.0036827 	 1.000030 
1.0036970 	 1.003300 
1.0037113 	 0.997495 
1.0037256 	 0.998377 
1.0037400 	 1.005470 
1.0037543 	 1.005930 
1.0037686 	 1.005310 
1.0037829 	 0.962219 
1.0037972 	 0.888823 
1.0038115 	 0.847293 
1.0038258 	 0.862287 
1.0038401 	 0.927286 
1.0038544 	 0.983780 
1.0038687 	 1.001880 
1.0038830 	 1.000900 
1.0038973 	 1.003970 
1.0039116 	 0.990502 
1.0039259 	 0.974393 
1.0039402 	 0.970351 
1.0039545 	 0.984313 
1.0039688 	 0.989551 
1.0039831 	 0.986395 
1.0039974 	 0.969609 
1.0040119 	 0.939629 
1.0040262 	 0.909506 
1.0040405 	 0.910259 
1.0040548 	 0.935733 
1.0040691 	 0.959184 
1.0040834 	 0.969001 
1.0040977 	 0.970932 
1.0041120 	 0.982660 
1.0041263 	 0.995880 
1.0041406 	 1.002320 
1.0041549 	 1.005660 
1.0041692 	 0.996288 
1.0041835 	 0.999346 
1.0041978 	 1.005970 
1.0042121 	 1.008800 
1.0042264 	 1.004620 
1.0042408 	 0.997953 
1.0042551 	 0.991289 
1.0042694 	 0.988974 
1.0042837 	 0.999794 
1.0042980 	 0.998538 
1.0043123 	 1.004120 
1.0043266 	 1.010240 
1.0043409 	 1.014210 
1.0043552 	 1.015360 
1.0043696 	 1.011050 
1.0043839 	 1.010420 
1.0043982 	 0.999789 
1.0044125 	 0.989874 
1.0044268 	 0.989316 
1.0044411 	 0.992933 
1.0044554 	 0.985316 
1.0044698 	 0.974317 
1.0044841 	 0.970916 
1.0044984 	 0.966827 
1.0045127 	 0.983990 
1.0045270 	 0.998213 
1.0045413 	 1.009960 
1.0045556 	 1.008380 
1.0045699 	 0.996897 
1.0045842 	 0.990278 
1.0045985 	 0.998986 
1.0046128 	 1.006060 
1.0046271 	 1.019470 
1.0046414 	 1.014470 
1.0046557 	 1.012130 
1.0046700 	 1.018250 
1.0046843 	 1.019210 
1.0046986 	 1.017290 
1.0047131 	 1.003380 
1.0047274 	 1.011020 
1.0047417 	 1.012350 
1.0047560 	 1.007580 
1.0047703 	 1.019240 
1.0047846 	 1.025470 
1.0047989 	 1.013760 
1.0048132 	 1.009330 
1.0048275 	 1.004800 
1.0048418 	 0.984676 
1.0048561 	 0.980867 
1.0048704 	 0.983269 
1.0048847 	 0.998879 
1.0048990 	 1.005140 
1.0049133 	 1.006780 
1.0049276 	 1.010270 
1.0049419 	 1.015340 
1.0049562 	 1.011700 
1.0049706 	 1.010030 
1.0049849 	 1.002620 
1.0049992 	 1.004320 
1.0050135 	 1.002430 
1.0050278 	 1.005950 
1.0050421 	 1.004290 
1.0050564 	 0.997932 
1.0050708 	 0.999006 
1.0050851 	 1.004740 
1.0050994 	 1.005010 
1.0051137 	 0.998056 
1.0051280 	 0.997866 
1.0051423 	 0.987580 
1.0051566 	 0.966475 
1.0051709 	 0.955074 
1.0051852 	 0.961093 
1.0051996 	 0.975058 
1.0052139 	 0.960263 
1.0052282 	 0.904771 
1.0052425 	 0.867656 
1.0052568 	 0.871806 
1.0052711 	 0.915194 
1.0052854 	 0.960374 
1.0052997 	 0.973060 
1.0053140 	 0.975824 
1.0053283 	 0.967959 
1.0053426 	 0.977292 
1.0053569 	 0.978292 
1.0053712 	 0.960718 
1.0053855 	 0.952802 
1.0053998 	 0.957498 
1.0054142 	 0.962326 
1.0054286 	 0.987680 
1.0054429 	 1.008330 
1.0054572 	 0.999293 
1.0054715 	 0.972481 
1.0054858 	 0.934782 
1.0055001 	 0.917870 
1.0055144 	 0.926318 
1.0055287 	 0.956397 
1.0055430 	 0.976727 
1.0055573 	 0.999448 
1.0055716 	 1.007660 
1.0055859 	 0.998451 
1.0056002 	 0.988125 
1.0056145 	 0.994752 
1.0056288 	 0.994688 
1.0056431 	 1.000430 
1.0056574 	 1.000450 
1.0056717 	 1.001570 
1.0056860 	 0.997203 
1.0057003 	 0.983673 
1.0057147 	 0.946461 
1.0057290 	 0.917917 
1.0057433 	 0.909365 
1.0057576 	 0.931769 
1.0057720 	 0.955828 
1.0057863 	 0.978756 
1.0058006 	 0.987524 
1.0058149 	 0.981913 
1.0058292 	 0.953042 
1.0058435 	 0.962893 
1.0058578 	 0.981794 
1.0058721 	 0.995688 
1.0058864 	 0.996573 
1.0059007 	 0.986422 
1.0059150 	 0.981440 
1.0059294 	 0.974307 
1.0059437 	 0.980024 
1.0059580 	 0.978699 
1.0059723 	 0.951459 
1.0059866 	 0.925828 
1.0060009 	 0.931747 
1.0060152 	 0.943111 
1.0060295 	 0.974037 
1.0060438 	 0.991562 
1.0060581 	 0.999463 
1.0060724 	 0.985121 
1.0060867 	 0.979681 
1.0061010 	 0.956399 
1.0061154 	 0.908593 
1.0061297 	 0.851631 
1.0061440 	 0.846871 
1.0061584 	 0.900785 
1.0061727 	 0.940441 
1.0061870 	 0.953326 
1.0062013 	 0.960597 
1.0062156 	 0.974888 
1.0062299 	 0.986098 
1.0062442 	 0.986506 
1.0062585 	 0.975648 
1.0062728 	 0.979610 
1.0062871 	 0.965015 
1.0063014 	 0.929438 
1.0063157 	 0.913303 
1.0063300 	 0.884907 
1.0063443 	 0.871376 
1.0063586 	 0.872510 
1.0063729 	 0.911913 
1.0063872 	 0.950762 
1.0064015 	 0.984773 
1.0064158 	 0.993411 
1.0064301 	 0.994423 
1.0064445 	 0.984819 
1.0064589 	 0.986681 
1.0064732 	 0.981482 
1.0064875 	 0.984631 
1.0065018 	 0.977302 
1.0065161 	 0.988085 
1.0065304 	 0.998966 
1.0065447 	 1.000040 
1.0065590 	 0.995964 
1.0065733 	 0.995982 
1.0065876 	 0.992076 
1.0066019 	 0.977848 
1.0066162 	 0.941678 
1.0066305 	 0.915683 
1.0066448 	 0.910810 
1.0066592 	 0.934397 
1.0066735 	 0.953872 
1.0066878 	 0.958671 
1.0067021 	 0.970282 
1.0067164 	 0.975619 
1.0067307 	 0.988844 
1.0067450 	 0.988965 
1.0067593 	 0.982094 
1.0067736 	 0.981614 
1.0067879 	 0.965982 
1.0068022 	 0.941400 
1.0068166 	 0.928661 
1.0068309 	 0.921775 
1.0068452 	 0.900683 
1.0068595 	 0.880398 
1.0068738 	 0.881043 
1.0068882 	 0.911796 
1.0069025 	 0.952908 
1.0069168 	 0.980099 
1.0069311 	 0.979179 
1.0069454 	 0.975554 
1.0069597 	 0.978030 
1.0069740 	 0.976922 
1.0069883 	 0.969333 
1.0070026 	 0.960382 
1.0070169 	 0.951969 
1.0070312 	 0.958440 
1.0070455 	 0.979727 
1.0070598 	 0.996777 
1.0070741 	 0.994523 
1.0070884 	 1.004650 
1.0071027 	 0.989364 
1.0071170 	 0.998674 
1.0071313 	 1.006900 
1.0071456 	 1.009930 
1.0071601 	 0.998657 
1.0071744 	 0.993466 
1.0071887 	 0.989104 
1.0072030 	 0.992691 
1.0072173 	 0.995007 
1.0072316 	 0.993580 
1.0072459 	 0.998659 
1.0072602 	 0.976120 
1.0072745 	 0.973519 
1.0072888 	 0.975786 
1.0073031 	 0.992111 
1.0073174 	 1.001520 
1.0073317 	 0.999935 
1.0073460 	 1.001480 
1.0073603 	 0.999141 
1.0073746 	 0.999522 
1.0073889 	 1.000840 
1.0074033 	 0.994843 
1.0074176 	 0.997312 
1.0074319 	 0.998682 
1.0074462 	 0.992235 
1.0074605 	 0.972834 
1.0074748 	 0.946817 
1.0074891 	 0.937304 
1.0075035 	 0.959702 
1.0075178 	 0.980432 
1.0075321 	 0.989290 
1.0075464 	 0.978640 
1.0075607 	 0.973612 
1.0075750 	 1.004820 
1.0075893 	 1.006220 
1.0076036 	 0.953161 
1.0076180 	 0.953718 
1.0076323 	 0.962947 
1.0076466 	 0.981738 
1.0076609 	 0.993298 
1.0076752 	 0.991952 
1.0076895 	 1.004420 
1.0077038 	 1.010010 
1.0077181 	 1.017690 
1.0077324 	 1.012350 
1.0077467 	 1.009750 
1.0077610 	 1.007850 
1.0077753 	 1.007010 
1.0077896 	 1.001210 
1.0078039 	 1.006900 
1.0078182 	 1.005320 
1.0078325 	 1.011440 
1.0078468 	 1.003230 
1.0078613 	 0.998153 
1.0078756 	 0.991602 
1.0078899 	 0.995707 
1.0079042 	 1.003800 
1.0079185 	 1.000650 
1.0079328 	 0.988160 
1.0079471 	 0.982319 
1.0079614 	 0.985218 
1.0079757 	 0.990779 
1.0079900 	 0.991508 
1.0080043 	 1.000250 
1.0080186 	 1.001840 
1.0080329 	 1.010600 
1.0080472 	 1.004940 
1.0080615 	 1.003420 
1.0080758 	 1.000580 
1.0080901 	 0.992361 
1.0081044 	 0.997668 
1.0081187 	 0.997130 
1.0081331 	 0.996193 
1.0081474 	 0.997313 
1.0081617 	 0.992306 
1.0081760 	 0.996022 
1.0081903 	 1.012440 
1.0082047 	 1.002270 
1.0082190 	 0.999352 
1.0082333 	 1.000610 
1.0082476 	 0.990826 
1.0082619 	 0.993814 
1.0082762 	 1.008340 
1.0082905 	 0.996741 
1.0083048 	 0.995752 
1.0083191 	 0.987121 
1.0083334 	 0.964602 
1.0083477 	 0.969388 
1.0083621 	 0.976956 
1.0083764 	 0.981999 
1.0083907 	 0.976858 
1.0084050 	 0.978669 
1.0084193 	 0.995794 
1.0084336 	 0.989805 
1.0084479 	 0.989137 
1.0084622 	 0.981654 
1.0084765 	 0.975319 
1.0084908 	 0.974473 
1.0085051 	 0.979795 
1.0085194 	 0.987840 
1.0085337 	 0.996476 
1.0085480 	 1.011690 
1.0085624 	 1.002410 
1.0085768 	 1.020580 
1.0085911 	 1.010490 
1.0086054 	 1.021350 
1.0086197 	 1.022190 
1.0086340 	 1.007170 
1.0086483 	 1.015310 
1.0086626 	 0.999117 
1.0086769 	 1.008680 
1.0086912 	 0.998627 
1.0087055 	 0.995270 
1.0087198 	 1.005920 
1.0087341 	 0.991858 
1.0087484 	 0.979155 
1.0087627 	 0.981388 
1.0087770 	 0.990050 
1.0087913 	 1.001060 
1.0088056 	 0.998973 
1.0088199 	 1.000630 
1.0088342 	 0.987149 
1.0088485 	 0.987416 
1.0088629 	 0.993589 
1.0088772 	 0.994862 
1.0088915 	 1.008290 
1.0089059 	 1.014820 
1.0089202 	 1.017060 
1.0089345 	 1.021900 
1.0089488 	 1.014750 
1.0089631 	 0.990588 
1.0089774 	 0.978767 
1.0089917 	 0.975349 
1.0090060 	 0.990187 
1.0090203 	 1.015090 
1.0090346 	 1.014390 
1.0090489 	 1.012730 
1.0090632 	 1.002480 
1.0090775 	 1.017260 
1.0090919 	 1.028120 
1.0091062 	 1.019450 
1.0091205 	 0.996395 
1.0091348 	 1.013870 
1.0091491 	 1.027120 
1.0091634 	 1.017220 
1.0091777 	 1.007070 
1.0091920 	 0.987050 
1.0092063 	 0.979155 
1.0092206 	 0.998614 
1.0092349 	 1.005220 
1.0092492 	 0.976259 
1.0092636 	 0.972316 
1.0092779 	 0.985497 
1.0092922 	 0.983659 
1.0093066 	 0.980755 
1.0093209 	 0.969170 
1.0093352 	 0.980594 
1.0093495 	 0.983171 
1.0093638 	 0.996809 
1.0093781 	 1.005420 
1.0093924 	 1.009530 
1.0094067 	 1.021240 
1.0094210 	 1.021920 
1.0094353 	 1.030240 
1.0094496 	 1.026880 
1.0094639 	 1.029400 
1.0094782 	 1.032140 
1.0094925 	 1.023580 
1.0095068 	 1.008890 
1.0095211 	 1.009710 
1.0095354 	 0.991750 
1.0095497 	 0.985408 
1.0095640 	 0.986364 
1.0095783 	 1.013750 
1.0095927 	 1.023420 
1.0096071 	 1.037180 
1.0096214 	 1.033100 
1.0096357 	 1.017830 
1.0096500 	 1.004740 
1.0096643 	 0.989659 
1.0096786 	 0.983651 
1.0096929 	 0.982503 
1.0097072 	 1.005170 
1.0097215 	 1.021860 
1.0097358 	 1.027940 
1.0097501 	 1.005830 
1.0097644 	 0.982135 
1.0097787 	 0.989333 
1.0097930 	 1.013450 
1.0098073 	 1.011900 
1.0098217 	 1.025990 
1.0098360 	 1.019080 
1.0098503 	 1.033830 
1.0098646 	 1.028550 
1.0098789 	 1.018130 
1.0098932 	 1.013290 
1.0099075 	 1.020740 
1.0099218 	 1.007130 
1.0099361 	 0.999144 
1.0099505 	 1.008880 
1.0099648 	 1.007670 
1.0099791 	 1.005100 
1.0099934 	 1.026460 
1.0100077 	 1.015350 
1.0100220 	 0.988501 
1.0100363 	 0.964678 
1.0100507 	 0.964040 
1.0100650 	 0.983689 
1.0100793 	 1.012980 
1.0100936 	 1.040320 
1.0101079 	 1.064080 


==> anc/HD232979/HD232979_77.dat <==
0.9829530 	 1.005180 
0.9829671 	 0.980050 
0.9829813 	 1.054980 
0.9829954 	 0.975924 
0.9830096 	 0.965498 
0.9830237 	 0.950246 
0.9830378 	 0.944764 
0.9830520 	 0.942243 
0.9830661 	 0.951518 
0.9830803 	 1.003680 
0.9830944 	 1.047400 
0.9831085 	 1.060960 
0.9831226 	 0.999135 
0.9831368 	 0.939510 
0.9831510 	 0.924212 
0.9831651 	 0.982350 
0.9831792 	 0.977858 
0.9831934 	 0.977662 
0.9832075 	 0.991678 
0.9832216 	 0.991811 
0.9832358 	 0.981707 
0.9832499 	 0.967800 
0.9832641 	 0.927434 
0.9832782 	 1.014950 
0.9832923 	 0.969431 
0.9833065 	 0.961355 
0.9833207 	 0.951162 
0.9833348 	 0.947750 
0.9833489 	 0.961408 
0.9833630 	 0.966062 
0.9833772 	 1.005050 
0.9833913 	 1.011840 
0.9834055 	 1.027770 
0.9834196 	 1.013360 
0.9834337 	 1.032380 
0.9834479 	 0.957192 
0.9834620 	 0.936794 
0.9834762 	 0.991502 
0.9834903 	 1.003970 
0.9835045 	 0.949209 
0.9835186 	 0.905365 
0.9835327 	 0.867234 
0.9835468 	 0.804628 
0.9835610 	 0.854880 
0.9835752 	 0.916714 
0.9835893 	 0.951346 
0.9836034 	 0.950527 
0.9836175 	 0.997945 
0.9836317 	 0.972582 
0.9836459 	 1.006760 
0.9836600 	 1.014300 
0.9836741 	 1.013820 
0.9836883 	 0.991149 
0.9837024 	 0.995853 
0.9837166 	 0.981073 
0.9837307 	 0.976210 
0.9837448 	 0.963550 
0.9837590 	 0.944977 
0.9837731 	 0.999022 
0.9837872 	 1.016250 
0.9838014 	 1.020810 
0.9838155 	 1.014900 
0.9838297 	 1.004420 
0.9838438 	 0.987089 
0.9838579 	 0.980674 
0.9838721 	 0.989769 
0.9838862 	 0.967992 
0.9839004 	 1.014080 
0.9839145 	 1.050510 
0.9839286 	 1.032750 
0.9839428 	 1.008130 
0.9839569 	 1.013030 
0.9839711 	 0.995830 
0.9839852 	 1.006400 
0.9839994 	 0.973647 
0.9840135 	 0.993222 
0.9840276 	 1.004110 
0.9840418 	 0.995119 
0.9840559 	 1.031400 
0.9840701 	 0.995196 
0.9840842 	 0.991727 
0.9840983 	 0.977464 
0.9841124 	 1.000780 
0.9841266 	 0.960253 
0.9841408 	 0.985466 
0.9841549 	 0.990380 
0.9841690 	 1.007460 
0.9841832 	 0.975147 
0.9841973 	 1.018410 
0.9842114 	 1.059580 
0.9842256 	 0.992391 
0.9842398 	 1.000580 
0.9842539 	 0.991895 
0.9842680 	 0.988334 
0.9842821 	 0.981624 
0.9842963 	 0.965959 
0.9843104 	 0.998820 
0.9843246 	 0.987074 
0.9843387 	 1.017110 
0.9843528 	 1.029400 
0.9843670 	 1.037120 
0.9843811 	 0.971351 
0.9843953 	 0.996942 
0.9844094 	 0.995786 
0.9844236 	 1.016700 
0.9844377 	 1.024530 
0.9844518 	 1.001320 
0.9844660 	 1.030540 
0.9844801 	 1.015170 
0.9844943 	 0.981216 
0.9845084 	 0.993714 
0.9845225 	 1.008840 
0.9845367 	 0.985952 
0.9845508 	 1.002720 
0.9845650 	 0.967212 
0.9845791 	 0.982641 
0.9845932 	 1.009840 
0.9846074 	 0.999261 
0.9846215 	 0.979957 
0.9846356 	 0.991831 
0.9846498 	 1.019730 
0.9846639 	 1.008560 
0.9846781 	 1.009580 
0.9846922 	 1.003630 
0.9847063 	 0.984887 
0.9847205 	 1.040730 
0.9847347 	 1.024310 
0.9847488 	 0.985641 
0.9847629 	 1.026630 
0.9847770 	 1.000560 
0.9847912 	 1.005940 
0.9848054 	 1.023040 
0.9848195 	 1.039100 
0.9848336 	 0.985168 
0.9848477 	 0.988949 
0.9848619 	 0.985086 
0.9848760 	 0.993868 
0.9848902 	 0.964668 
0.9849043 	 0.979959 
0.9849185 	 1.004710 
0.9849326 	 1.034730 
0.9849467 	 1.006750 
0.9849608 	 0.993583 
0.9849750 	 0.977167 
0.9849892 	 0.986168 
0.9850033 	 0.964504 
0.9850174 	 0.986834 
0.9850315 	 0.980475 
0.9850457 	 0.986273 
0.9850599 	 0.979442 
0.9850740 	 0.983282 
0.9850881 	 0.995769 
0.9851023 	 0.991920 
0.9851164 	 1.027260 
0.9851306 	 1.017180 
0.9851447 	 0.977800 
0.9851588 	 1.013500 
0.9851730 	 1.004930 
0.9851871 	 0.995631 
0.9852012 	 1.013170 
0.9852154 	 0.999668 
0.9852296 	 0.994362 
0.9852437 	 0.995921 
0.9852578 	 1.005120 
0.9852719 	 0.993237 
0.9852861 	 1.032240 
0.9853002 	 1.022220 
0.9853144 	 0.978550 
0.9853285 	 0.996337 
0.9853426 	 1.016940 
0.9853568 	 0.995957 
0.9853709 	 1.002070 
0.9853851 	 1.025180 
0.9853992 	 1.041270 
0.9854134 	 1.024080 
0.9854275 	 0.987190 
0.9854416 	 1.017130 
0.9854557 	 1.029500 
0.9854699 	 1.012680 
0.9854841 	 1.003290 
0.9854982 	 0.991055 
0.9855123 	 1.006750 
0.9855264 	 0.959974 
0.9855406 	 0.972031 
0.9855548 	 1.005790 
0.9855689 	 1.003300 
0.9855830 	 0.976328 
0.9855972 	 0.990646 
0.9856113 	 1.023660 
0.9856255 	 1.002800 
0.9856396 	 1.005220 
0.9856538 	 0.978779 
0.9856679 	 0.985205 
0.9856820 	 1.017450 
0.9856961 	 1.054370 
0.9857103 	 1.021900 
0.9857244 	 1.043570 
0.9857386 	 1.008790 
0.9857527 	 1.017040 
0.9857668 	 1.011980 
0.9857810 	 0.995801 
0.9857951 	 0.982240 
0.9858093 	 1.013410 
0.9858234 	 1.015420 
0.9858376 	 0.991432 
0.9858517 	 0.996216 
0.9858658 	 0.986329 
0.9858800 	 1.001630 
0.9858941 	 1.005650 
0.9859083 	 1.000470 
0.9859224 	 0.989676 
0.9859365 	 0.979276 
0.9859507 	 0.990626 
0.9859648 	 1.042680 
0.9859790 	 1.021390 
0.9859931 	 1.018280 
0.9860072 	 1.017670 
0.9860213 	 1.015260 
0.9860355 	 1.024000 
0.9860496 	 1.007570 
0.9860638 	 1.006160 
0.9860779 	 1.023340 
0.9860921 	 1.009120 
0.9861062 	 1.012120 
0.9861203 	 0.993802 
0.9861345 	 1.016980 
0.9861487 	 1.011920 
0.9861628 	 1.005760 
0.9861769 	 0.997760 
0.9861910 	 1.010610 
0.9862052 	 1.016670 
0.9862194 	 1.020730 
0.9862335 	 1.014650 
0.9862476 	 0.999844 
0.9862617 	 0.989546 
0.9862759 	 1.002820 
0.9862900 	 1.013730 
0.9863042 	 1.007910 
0.9863183 	 1.017950 
0.9863325 	 1.042980 
0.9863466 	 1.032280 
0.9863607 	 1.048690 
0.9863749 	 1.020240 
0.9863890 	 1.007870 
0.9864032 	 1.013280 
0.9864173 	 0.991666 
0.9864314 	 1.026580 
0.9864456 	 1.022150 
0.9864597 	 1.025450 
0.9864739 	 1.027710 
0.9864880 	 1.002490 
0.9865021 	 0.970038 
0.9865163 	 0.926390 
0.9865304 	 0.919942 
0.9865445 	 0.954997 
0.9865587 	 0.966700 
0.9865728 	 0.992729 
0.9865870 	 1.018380 
0.9866011 	 0.999857 
0.9866152 	 1.011000 
0.9866294 	 1.002800 
0.9866436 	 1.007160 
0.9866577 	 1.002490 
0.9866718 	 0.985577 
0.9866859 	 1.030990 
0.9867001 	 1.023820 
0.9867142 	 1.011010 
0.9867284 	 1.006220 
0.9867425 	 1.015700 
0.9867566 	 1.009980 
0.9867708 	 1.023940 
0.9867849 	 1.001980 
0.9867991 	 1.016190 
0.9868132 	 1.015400 
0.9868274 	 1.016840 
0.9868415 	 0.990750 
0.9868556 	 0.946983 
0.9868697 	 0.960752 
0.9868839 	 0.992118 
0.9868981 	 1.006220 
0.9869122 	 1.033040 
0.9869263 	 1.026030 
0.9869404 	 1.016210 
0.9869546 	 1.018960 
0.9869688 	 1.005640 
0.9869829 	 1.031870 
0.9869970 	 1.046410 
0.9870112 	 1.024160 
0.9870253 	 1.007650 
0.9870395 	 1.013950 
0.9870536 	 1.009520 
0.9870677 	 1.032400 
0.9870819 	 1.051010 
0.9870960 	 1.017840 
0.9871101 	 1.016170 
0.9871243 	 1.030470 
0.9871385 	 1.011740 
0.9871526 	 0.993659 
0.9871667 	 0.985074 
0.9871808 	 1.004230 
0.9871950 	 1.007230 
0.9872091 	 0.986344 
0.9872233 	 0.980446 
0.9872374 	 1.005850 
0.9872515 	 1.018590 
0.9872657 	 1.015150 
0.9872798 	 0.991539 
0.9872940 	 1.016940 
0.9873081 	 1.008090 
0.9873223 	 1.021520 
0.9873364 	 1.007390 
0.9873505 	 1.010180 
0.9873646 	 1.017290 
0.9873788 	 1.020130 
0.9873930 	 1.008330 
0.9874071 	 1.005310 
0.9874212 	 1.009220 
0.9874353 	 1.025420 
0.9874495 	 1.017380 
0.9874637 	 1.008810 
0.9874778 	 1.011570 
0.9874919 	 1.000800 
0.9875061 	 1.004050 
0.9875202 	 1.020580 
0.9875343 	 1.017990 
0.9875485 	 1.016140 
0.9875627 	 1.030350 
0.9875768 	 1.005170 
0.9875909 	 1.013470 
0.9876050 	 1.006970 
0.9876192 	 1.027670 
0.9876333 	 1.026710 
0.9876475 	 1.022190 
0.9876616 	 1.014810 
0.9876757 	 1.009450 
0.9876899 	 1.011990 
0.9877040 	 1.022610 
0.9877182 	 1.007530 
0.9877323 	 1.016550 
0.9877465 	 1.008970 
0.9877606 	 1.011220 
0.9877747 	 1.012740 
0.9877889 	 1.005420 
0.9878030 	 1.012590 
0.9878172 	 1.011090 
0.9878313 	 1.023760 
0.9878454 	 1.011230 
0.9878596 	 1.027400 
0.9878737 	 1.033800 
0.9878879 	 1.014920 
0.9879020 	 1.016890 
0.9879161 	 1.001880 
0.9879303 	 1.012790 
0.9879444 	 1.005160 
0.9879585 	 1.000050 
0.9879727 	 1.013440 
0.9879868 	 1.007050 
0.9880010 	 1.022840 
0.9880151 	 1.021010 
0.9880292 	 1.032140 
0.9880434 	 1.021910 
0.9880575 	 1.024160 
0.9880717 	 1.027960 
0.9880858 	 1.011930 
0.9880999 	 1.005930 
0.9881141 	 1.033060 
0.9881282 	 1.027380 
0.9881424 	 1.050700 
0.9881565 	 1.028710 
0.9881706 	 1.020560 
0.9881848 	 1.031960 
0.9881989 	 1.016770 
0.9882131 	 0.996032 
0.9882272 	 1.007520 
0.9882414 	 1.009600 
0.9882555 	 1.002570 
0.9882696 	 1.014750 
0.9882838 	 0.982143 
0.9882979 	 0.980976 
0.9883121 	 0.976100 
0.9883262 	 0.982120 
0.9883403 	 0.993856 
0.9883544 	 0.999233 
0.9883686 	 1.000870 
0.9883828 	 1.012590 
0.9883969 	 1.004020 
0.9884110 	 0.996371 
0.9884252 	 0.992567 
0.9884393 	 0.992319 
0.9884534 	 1.019040 
0.9884676 	 1.007330 
0.9884817 	 1.013190 
0.9884959 	 1.017370 
0.9885100 	 1.011460 
0.9885241 	 1.007010 
0.9885383 	 1.010550 
0.9885525 	 1.014170 
0.9885666 	 1.000250 
0.9885807 	 0.998620 
0.9885948 	 1.009560 
0.9886090 	 1.008900 
0.9886231 	 1.023550 
0.9886373 	 1.004940 
0.9886514 	 1.019880 
0.9886655 	 1.029970 
0.9886797 	 1.037230 
0.9886938 	 1.036510 
0.9887080 	 1.023550 
0.9887221 	 1.016460 
0.9887363 	 1.046870 
0.9887504 	 1.025270 
0.9887645 	 1.023370 
0.9887786 	 1.018380 
0.9887928 	 1.041390 
0.9888070 	 1.028080 
0.9888211 	 1.006300 
0.9888352 	 1.031140 
0.9888493 	 1.024290 
0.9888635 	 1.017380 
0.9888777 	 1.015940 
0.9888918 	 1.019060 
0.9889059 	 1.010850 
0.9889201 	 1.011810 
0.9889342 	 1.039820 
0.9889484 	 1.033560 
0.9889625 	 1.019580 
0.9889767 	 1.016630 
0.9889908 	 1.008620 
0.9890049 	 1.004530 
0.9890190 	 1.021570 
0.9890332 	 1.017230 
0.9890473 	 1.011930 
0.9890615 	 1.018230 
0.9890756 	 1.021100 
0.9890897 	 1.015000 
0.9891039 	 1.027970 
0.9891180 	 1.025790 
0.9891322 	 1.020560 
0.9891463 	 1.012980 
0.9891605 	 1.016790 
0.9891746 	 1.024440 
0.9891887 	 1.017910 
0.9892029 	 1.035810 
0.9892170 	 1.016090 
0.9892312 	 0.986997 
0.9892453 	 0.943046 
0.9892594 	 0.949962 
0.9892735 	 0.949805 
0.9892877 	 0.975676 
0.9893019 	 1.009060 
0.9893160 	 1.015620 
0.9893301 	 1.022730 
0.9893442 	 1.037100 
0.9893584 	 1.024460 
0.9893726 	 1.025100 
0.9893867 	 1.031250 
0.9894008 	 1.011560 
0.9894150 	 1.021020 
0.9894291 	 1.012510 
0.9894432 	 1.006970 
0.9894574 	 1.004770 
0.9894715 	 1.011600 
0.9894857 	 1.024310 
0.9894998 	 1.052060 
0.9895139 	 1.021490 
0.9895281 	 1.020010 
0.9895422 	 1.035410 
0.9895564 	 1.030550 
0.9895705 	 1.033100 
0.9895846 	 1.040380 
0.9895988 	 1.034940 
0.9896129 	 1.030930 
0.9896271 	 1.029730 
0.9896412 	 1.024110 
0.9896554 	 1.001150 
0.9896695 	 1.006590 
0.9896836 	 1.024560 
0.9896978 	 1.037350 
0.9897119 	 1.006920 
0.9897261 	 1.020160 
0.9897402 	 1.037060 
0.9897543 	 1.026030 
0.9897685 	 1.015710 
0.9897826 	 1.018980 
0.9897968 	 1.023650 
0.9898109 	 1.018280 
0.9898250 	 1.006600 
0.9898392 	 0.992407 
0.9898533 	 1.010690 
0.9898674 	 1.022380 
0.9898816 	 1.037410 
0.9898957 	 1.021400 
0.9899099 	 1.019870 
0.9899240 	 1.031030 
0.9899381 	 1.010060 
0.9899523 	 0.983211 
0.9899665 	 0.958616 
0.9899806 	 0.953738 
0.9899947 	 0.930505 
0.9900088 	 0.948405 
0.9900230 	 0.956924 
0.9900371 	 1.000780 
0.9900513 	 1.009840 
0.9900654 	 1.020580 
0.9900795 	 0.997875 
0.9900937 	 1.003680 
0.9901078 	 0.995690 
0.9901220 	 0.965041 
0.9901361 	 0.958823 
0.9901503 	 0.971687 
0.9901644 	 0.983626 
0.9901785 	 0.980433 
0.9901927 	 0.956548 
0.9902068 	 0.965558 
0.9902210 	 0.967088 
0.9902351 	 0.971316 
0.9902492 	 0.992352 
0.9902633 	 1.009980 
0.9902775 	 1.015650 
0.9902917 	 1.025610 
0.9903058 	 1.026230 
0.9903199 	 1.029110 
0.9903341 	 1.020550 
0.9903482 	 1.003810 
0.9903623 	 0.997279 
0.9903765 	 1.007110 
0.9903907 	 1.019950 
0.9904048 	 1.027270 
0.9904189 	 1.034750 
0.9904330 	 1.001800 
0.9904472 	 0.971361 
0.9904614 	 0.954196 
0.9904755 	 0.941374 
0.9904896 	 0.948903 
0.9905037 	 0.958623 
0.9905179 	 0.992193 
0.9905320 	 1.002200 
0.9905462 	 1.008840 
0.9905603 	 1.000440 
0.9905744 	 0.976479 
0.9905886 	 0.968064 
0.9906027 	 0.980244 
0.9906169 	 1.003280 
0.9906310 	 1.000000 
0.9906452 	 0.994397 
0.9906593 	 0.968410 
0.9906734 	 0.954014 
0.9906875 	 0.951956 
0.9907017 	 0.965015 
0.9907159 	 0.970526 
0.9907300 	 0.965161 
0.9907441 	 0.984807 
0.9907582 	 1.002760 
0.9907724 	 1.005970 
0.9907866 	 0.992419 
0.9908007 	 0.993526 
0.9908148 	 0.999735 
0.9908290 	 1.008290 
0.9908431 	 0.990373 
0.9908572 	 0.970542 
0.9908714 	 0.989319 
0.9908856 	 0.989247 
0.9908997 	 1.005330 
0.9909138 	 1.013910 
0.9909279 	 1.005210 
0.9909421 	 0.977602 
0.9909562 	 0.949431 
0.9909704 	 0.911828 
0.9909845 	 0.900158 
0.9909986 	 0.915039 
0.9910128 	 0.956373 
0.9910269 	 0.966495 
0.9910411 	 0.955565 
0.9910552 	 0.926145 
0.9910694 	 0.929880 
0.9910835 	 0.935624 
0.9910976 	 0.964512 
0.9911118 	 0.978650 
0.9911259 	 0.950084 
0.9911401 	 0.923249 
0.9911542 	 0.941283 
0.9911683 	 0.979922 
0.9911825 	 1.008300 
0.9911966 	 1.022540 
0.9912108 	 1.017270 
0.9912249 	 1.023360 
0.9912390 	 1.030060 
0.9912532 	 1.020960 
0.9912673 	 0.997581 
0.9912815 	 0.986428 
0.9912956 	 0.984961 
0.9913097 	 0.998328 
0.9913239 	 0.997886 
0.9913380 	 0.985930 
0.9913521 	 0.974870 
0.9913663 	 0.956981 
0.9913804 	 0.945164 
0.9913946 	 0.925239 
0.9914087 	 0.935581 
0.9914228 	 0.963696 
0.9914370 	 0.988788 
0.9914511 	 1.007640 
0.9914653 	 1.011990 
0.9914794 	 1.006950 
0.9914935 	 1.011440 
0.9915077 	 1.027150 
0.9915218 	 1.021430 
0.9915360 	 0.998416 
0.9915501 	 0.973848 
0.9915643 	 0.967671 
0.9915784 	 0.987467 
0.9915925 	 0.983585 
0.9916067 	 0.979615 
0.9916208 	 0.948124 
0.9916350 	 0.933075 
0.9916491 	 0.948566 
0.9916632 	 0.962172 
0.9916773 	 0.969963 
0.9916915 	 0.978528 
0.9917057 	 0.987884 
0.9917198 	 0.978724 
0.9917339 	 0.959107 
0.9917481 	 0.944673 
0.9917622 	 0.946607 
0.9917763 	 0.972518 
0.9917905 	 0.968902 
0.9918046 	 0.960424 
0.9918188 	 0.934364 
0.9918329 	 0.889975 
0.9918470 	 0.885632 
0.9918612 	 0.921221 
0.9918754 	 0.931549 
0.9918895 	 0.929407 
0.9919036 	 0.945533 
0.9919177 	 0.977206 
0.9919319 	 1.003640 
0.9919460 	 1.007210 
0.9919602 	 1.010460 
0.9919743 	 1.007580 
0.9919884 	 1.009590 
0.9920026 	 0.985565 
0.9920167 	 0.956139 
0.9920309 	 0.929361 
0.9920450 	 0.909375 
0.9920592 	 0.895981 
0.9920733 	 0.919299 
0.9920874 	 0.951949 
0.9921015 	 0.963305 
0.9921157 	 0.969095 
0.9921299 	 0.957777 
0.9921440 	 0.933802 
0.9921581 	 0.942789 
0.9921722 	 0.953319 
0.9921864 	 0.941839 
0.9922005 	 0.926310 
0.9922147 	 0.917995 
0.9922288 	 0.950994 
0.9922430 	 0.983842 
0.9922571 	 0.995743 
0.9922712 	 0.994729 
0.9922854 	 0.994539 
0.9922996 	 0.998638 
0.9923137 	 1.004920 
0.9923278 	 1.007950 
0.9923419 	 1.001340 
0.9923561 	 1.004150 
0.9923703 	 1.005600 
0.9923844 	 1.002380 
0.9923985 	 0.984748 
0.9924126 	 0.952441 
0.9924268 	 0.938076 
0.9924409 	 0.950573 
0.9924551 	 0.969020 
0.9924692 	 0.943185 
0.9924834 	 0.940656 
0.9924975 	 0.943905 
0.9925116 	 0.930599 
0.9925258 	 0.954891 
0.9925399 	 0.963820 
0.9925541 	 0.975850 
0.9925682 	 0.955792 
0.9925823 	 0.968035 
0.9925964 	 0.972395 
0.9926106 	 0.986159 
0.9926248 	 0.978952 
0.9926389 	 0.964878 
0.9926530 	 0.939117 
0.9926672 	 0.908382 
0.9926813 	 0.879768 
0.9926955 	 0.879475 
0.9927096 	 0.886135 
0.9927237 	 0.916234 
0.9927379 	 0.946166 
0.9927520 	 0.964934 
0.9927661 	 0.991511 
0.9927803 	 0.983724 
0.9927944 	 0.949658 
0.9928086 	 0.917133 
0.9928227 	 0.903836 
0.9928368 	 0.928915 
0.9928510 	 0.970217 
0.9928651 	 0.981437 
0.9928793 	 0.984197 
0.9928934 	 0.988739 
0.9929075 	 0.974236 
0.9929217 	 0.947056 
0.9929358 	 0.943857 
0.9929500 	 0.960292 
0.9929641 	 0.964942 
0.9929783 	 0.971392 
0.9929924 	 0.972301 
0.9930065 	 0.984761 
0.9930206 	 0.979553 
0.9930348 	 0.970214 
0.9930490 	 0.967498 
0.9930631 	 0.947216 
0.9930772 	 0.891147 
0.9930913 	 0.839645 
0.9931055 	 0.832723 
0.9931197 	 0.895491 
0.9931338 	 0.966712 
0.9931479 	 0.987225 
0.9931621 	 1.002210 
0.9931762 	 1.005220 
0.9931903 	 1.008300 
0.9932045 	 1.011860 
0.9932186 	 0.996994 
0.9932328 	 0.968320 
0.9932469 	 0.957699 
0.9932610 	 0.966116 
0.9932752 	 0.977806 
0.9932893 	 1.004500 
0.9933035 	 0.995406 
0.9933176 	 0.998321 
0.9933317 	 0.995961 
0.9933459 	 0.984414 
0.9933600 	 1.008250 
0.9933742 	 1.011650 
0.9933883 	 1.007190 
0.9934024 	 0.975474 
0.9934166 	 0.958313 
0.9934307 	 0.962693 
0.9934449 	 0.996487 
0.9934590 	 1.000500 
0.9934732 	 1.004950 
0.9934873 	 1.010220 
0.9935014 	 1.004190 
0.9935156 	 1.034150 
0.9935297 	 1.019560 
0.9935439 	 1.014120 
0.9935580 	 1.023530 
0.9935721 	 1.007740 
0.9935862 	 0.993565 
0.9936004 	 0.987143 
0.9936145 	 0.991961 
0.9936287 	 1.008970 
0.9936428 	 1.020540 
0.9936570 	 1.003790 
0.9936711 	 0.981716 
0.9936852 	 0.955066 
0.9936994 	 0.960020 
0.9937136 	 0.969685 
0.9937277 	 0.957346 
0.9937418 	 0.948152 
0.9937559 	 0.945040 
0.9937701 	 0.952695 
0.9937843 	 0.966630 
0.9937984 	 0.959306 
0.9938125 	 0.920139 
0.9938266 	 0.908253 
0.9938408 	 0.927687 
0.9938549 	 0.949044 
0.9938691 	 0.982615 
0.9938832 	 1.002400 
0.9938973 	 1.021120 
0.9939115 	 1.027940 
0.9939256 	 1.028040 
0.9939398 	 1.019590 
0.9939539 	 1.001050 
0.9939681 	 0.983255 
0.9939822 	 0.986989 
0.9939963 	 0.999855 
0.9940104 	 1.014570 
0.9940246 	 1.023030 
0.9940388 	 1.034170 
0.9940529 	 1.026280 
0.9940670 	 1.020160 
0.9940811 	 1.027830 
0.9940953 	 1.018560 
0.9941094 	 1.002490 
0.9941236 	 1.001040 
0.9941377 	 1.014040 
0.9941519 	 0.997667 
0.9941660 	 1.015100 
0.9941801 	 1.014250 
0.9941943 	 1.004020 
0.9942085 	 0.990238 
0.9942226 	 0.987862 
0.9942367 	 0.975819 
0.9942508 	 0.960025 
0.9942650 	 0.970009 
0.9942792 	 0.992136 
0.9942933 	 0.999206 
0.9943074 	 0.985390 
0.9943215 	 0.965874 
0.9943357 	 0.960988 
0.9943498 	 0.989087 
0.9943640 	 1.009730 
0.9943781 	 1.000090 
0.9943923 	 1.008610 
0.9944064 	 1.000250 
0.9944205 	 1.010090 
0.9944346 	 1.015540 
0.9944488 	 1.023380 
0.9944630 	 1.022250 
0.9944771 	 0.995608 
0.9944912 	 0.968373 
0.9945053 	 0.960052 
0.9945195 	 0.968034 
0.9945337 	 0.963538 
0.9945478 	 0.964985 
0.9945619 	 0.980061 
0.9945761 	 1.004450 
0.9945902 	 1.018500 
0.9946044 	 1.015720 
0.9946185 	 1.017380 
0.9946326 	 0.997192 
0.9946468 	 0.994427 
0.9946609 	 0.978410 
0.9946750 	 0.961889 
0.9946892 	 0.968148 
0.9947033 	 0.996465 
0.9947175 	 1.005060 
0.9947316 	 1.020600 
0.9947457 	 1.022370 
0.9947599 	 0.999603 
0.9947740 	 0.985322 
0.9947882 	 0.969846 
0.9948023 	 0.945841 
0.9948164 	 0.951535 
0.9948306 	 0.936582 
0.9948447 	 0.951396 
0.9948589 	 0.959339 
0.9948730 	 0.963021 
0.9948872 	 0.956204 
0.9949013 	 0.948218 
0.9949154 	 0.970912 
0.9949296 	 0.991722 
0.9949437 	 1.003560 
0.9949579 	 1.029650 
0.9949720 	 1.008450 
0.9949861 	 1.000650 
0.9950002 	 0.999366 
0.9950144 	 1.011840 
0.9950286 	 0.996905 
0.9950427 	 1.009080 
0.9950568 	 0.992677 
0.9950710 	 0.994612 
0.9950851 	 0.998329 
0.9950992 	 1.008820 
0.9951134 	 1.015190 
0.9951276 	 1.008180 
0.9951417 	 1.002470 
0.9951558 	 0.975486 
0.9951699 	 0.967228 
0.9951841 	 0.974545 
0.9951982 	 0.992379 
0.9952124 	 0.992335 
0.9952265 	 1.000050 
0.9952406 	 0.972319 
0.9952548 	 0.919467 
0.9952689 	 0.895471 
0.9952831 	 0.917731 
0.9952972 	 0.970444 
0.9953113 	 0.979550 
0.9953255 	 0.997377 
0.9953396 	 1.012260 
0.9953538 	 1.000810 
0.9953679 	 0.990359 
0.9953821 	 0.967359 
0.9953962 	 0.964602 
0.9954103 	 0.974721 
0.9954245 	 1.005480 
0.9954386 	 1.002460 
0.9954528 	 0.995874 
0.9954669 	 0.992650 
0.9954810 	 0.985523 
0.9954951 	 1.000520 
0.9955093 	 1.007670 
0.9955234 	 1.002170 
0.9955376 	 0.992603 
0.9955517 	 0.985419 
0.9955659 	 0.995256 
0.9955800 	 1.006720 
0.9955941 	 0.994785 
0.9956083 	 1.012300 
0.9956225 	 1.021520 
0.9956366 	 1.017190 
0.9956507 	 1.005920 
0.9956648 	 1.001060 
0.9956790 	 1.002210 
0.9956932 	 1.003620 
0.9957073 	 1.000180 
0.9957214 	 1.007570 
0.9957355 	 0.982869 
0.9957497 	 0.966227 
0.9957638 	 0.972362 
0.9957780 	 0.980001 
0.9957921 	 0.976402 
0.9958063 	 0.975025 
0.9958204 	 0.961930 
0.9958345 	 0.967738 
0.9958487 	 0.996487 
0.9958628 	 1.006580 
0.9958770 	 1.013900 
0.9958911 	 1.021330 
0.9959052 	 1.024540 
0.9959193 	 1.005310 
0.9959335 	 0.973054 
0.9959477 	 0.982154 
0.9959618 	 0.993736 
0.9959759 	 1.014930 
0.9959901 	 0.995886 
0.9960042 	 0.997780 
0.9960184 	 0.963946 
0.9960325 	 0.936365 
0.9960466 	 0.929349 
0.9960608 	 0.928040 
0.9960749 	 0.942180 
0.9960890 	 0.969827 
0.9961032 	 0.980182 
0.9961174 	 0.978523 
0.9961315 	 0.994102 
0.9961456 	 1.011750 
0.9961597 	 1.007690 
0.9961739 	 0.978995 
0.9961880 	 0.958812 
0.9962022 	 0.965091 
0.9962163 	 0.957550 
0.9962304 	 0.975147 
0.9962446 	 0.982238 
0.9962587 	 0.995722 
0.9962729 	 1.006480 
0.9962870 	 1.010630 
0.9963012 	 1.008000 
0.9963153 	 1.015140 
0.9963294 	 1.010070 
0.9963435 	 0.989483 
0.9963577 	 0.964389 
0.9963719 	 0.953386 
0.9963860 	 0.942277 
0.9964001 	 0.972255 
0.9964142 	 1.005150 
0.9964284 	 1.006390 
0.9964426 	 0.980160 
0.9964567 	 0.957998 
0.9964708 	 0.925370 
0.9964850 	 0.920396 
0.9964991 	 0.933332 
0.9965133 	 0.934617 
0.9965274 	 0.958446 
0.9965415 	 0.968490 
0.9965557 	 0.977990 
0.9965698 	 0.990088 
0.9965839 	 0.993383 
0.9965981 	 0.971520 
0.9966122 	 0.945839 
0.9966264 	 0.970209 
0.9966405 	 0.976327 
0.9966546 	 0.985688 
0.9966688 	 1.009900 
0.9966829 	 1.018720 
0.9966971 	 1.026390 
0.9967112 	 1.020600 
0.9967253 	 1.002360 
0.9967395 	 1.001550 
0.9967536 	 0.999316 
0.9967678 	 1.019340 
0.9967819 	 1.034580 
0.9967961 	 0.994968 
0.9968102 	 0.991824 
0.9968243 	 0.985792 
0.9968385 	 0.982148 
0.9968526 	 0.991878 
0.9968668 	 0.998987 
0.9968809 	 0.995553 
0.9968950 	 0.969657 
0.9969091 	 0.999567 
0.9969233 	 0.987558 
0.9969375 	 0.980517 
0.9969516 	 1.018850 
0.9969657 	 0.997910 
0.9969799 	 0.985618 
0.9969940 	 0.970574 
0.9970081 	 0.986253 
0.9970223 	 0.993385 
0.9970365 	 0.999865 
0.9970506 	 1.023890 
0.9970647 	 1.033750 
0.9970788 	 1.057580 


==> anc/HD232979/HD232979_78.dat <==
0.9704865 	 1.085200 
0.9705005 	 1.086780 
0.9705144 	 0.949351 
0.9705284 	 0.953045 
0.9705423 	 0.956392 
0.9705563 	 0.947946 
0.9705702 	 0.906942 
0.9705841 	 0.901863 
0.9705981 	 0.982696 
0.9706120 	 0.947633 
0.9706260 	 0.901635 
0.9706399 	 0.898201 
0.9706539 	 1.025330 
0.9706679 	 1.000370 
0.9706818 	 0.974030 
0.9706958 	 0.927676 
0.9707097 	 0.869456 
0.9707237 	 0.894116 
0.9707376 	 0.983236 
0.9707516 	 0.956034 
0.9707655 	 0.983542 
0.9707795 	 1.031180 
0.9707934 	 1.054800 
0.9708074 	 0.983062 
0.9708213 	 0.944589 
0.9708353 	 0.929286 
0.9708492 	 0.921002 
0.9708632 	 0.905906 
0.9708771 	 0.843031 
0.9708911 	 0.694714 
0.9709050 	 0.584723 
0.9709189 	 0.548665 
0.9709329 	 0.662135 
0.9709469 	 0.749187 
0.9709608 	 0.833570 
0.9709747 	 0.903056 
0.9709887 	 0.988654 
0.9710027 	 0.947121 
0.9710167 	 0.966854 
0.9710306 	 0.948408 
0.9710445 	 0.946156 
0.9710585 	 0.973048 
0.9710724 	 0.960534 
0.9710864 	 0.986131 
0.9711003 	 1.005340 
0.9711143 	 0.948310 
0.9711282 	 0.955245 
0.9711422 	 0.992949 
0.9711561 	 1.030280 
0.9711701 	 0.936397 
0.9711840 	 0.995888 
0.9711980 	 1.036440 
0.9712119 	 0.996565 
0.9712259 	 0.956149 
0.9712398 	 0.958158 
0.9712538 	 0.976746 
0.9712677 	 0.992673 
0.9712816 	 1.002120 
0.9712956 	 1.064580 
0.9713096 	 1.039390 
0.9713236 	 0.977687 
0.9713375 	 0.989169 
0.9713514 	 0.987563 
0.9713654 	 0.975416 
0.9713793 	 0.978349 
0.9713933 	 1.024910 
0.9714072 	 0.950122 
0.9714212 	 0.990800 
0.9714351 	 1.049400 
0.9714491 	 1.041790 
0.9714630 	 1.003260 
0.9714770 	 1.005950 
0.9714909 	 0.996804 
0.9715049 	 1.000160 
0.9715188 	 0.980613 
0.9715328 	 1.036010 
0.9715467 	 0.966516 
0.9715607 	 1.051260 
0.9715746 	 1.034300 
0.9715885 	 0.971116 
0.9716025 	 1.029210 
0.9716164 	 1.001560 
0.9716304 	 1.005890 
0.9716444 	 0.997778 
0.9716584 	 0.989543 
0.9716723 	 0.961947 
0.9716862 	 1.026060 
0.9717002 	 1.046070 
0.9717141 	 1.047990 
0.9717281 	 1.007360 
0.9717420 	 0.989509 
0.9717560 	 0.961500 
0.9717699 	 0.938593 
0.9717839 	 0.951798 
0.9717978 	 1.031740 
0.9718118 	 1.015300 
0.9718257 	 1.007860 
0.9718397 	 0.990238 
0.9718536 	 1.044070 
0.9718676 	 1.032690 
0.9718815 	 1.005330 
0.9718955 	 1.007290 
0.9719094 	 0.981932 
0.9719233 	 0.968396 
0.9719373 	 1.018510 
0.9719513 	 0.999026 
0.9719652 	 1.021460 
0.9719792 	 0.987701 
0.9719931 	 1.039760 
0.9720071 	 1.008580 
0.9720210 	 0.984796 
0.9720350 	 1.064200 
0.9720489 	 0.949446 
0.9720629 	 0.935345 
0.9720768 	 0.986238 
0.9720908 	 1.013330 
0.9721047 	 1.002550 
0.9721187 	 0.959030 
0.9721326 	 0.959726 
0.9721466 	 1.011900 
0.9721605 	 1.046860 
0.9721745 	 0.975489 
0.9721884 	 0.954180 
0.9722024 	 0.912329 
0.9722163 	 0.868518 
0.9722303 	 0.779216 
0.9722442 	 0.756475 
0.9722582 	 0.815656 
0.9722721 	 0.909233 
0.9722861 	 0.980201 
0.9723000 	 0.956056 
0.9723140 	 0.968030 
0.9723280 	 0.971732 
0.9723419 	 0.994554 
0.9723558 	 0.974955 
0.9723698 	 0.986910 
0.9723837 	 1.023120 
0.9723977 	 0.997713 
0.9724116 	 1.020860 
0.9724256 	 1.004790 
0.9724395 	 0.996541 
0.9724535 	 0.967447 
0.9724674 	 0.971035 
0.9724814 	 0.969916 
0.9724953 	 0.991762 
0.9725093 	 0.979600 
0.9725232 	 0.964104 
0.9725372 	 1.039630 
0.9725511 	 0.964851 
0.9725651 	 0.952570 
0.9725790 	 1.034510 
0.9725930 	 1.016150 
0.9726069 	 0.964487 
0.9726208 	 1.019900 
0.9726349 	 1.050870 
0.9726488 	 0.972161 
0.9726628 	 0.981736 
0.9726767 	 0.984354 
0.9726906 	 0.960091 
0.9727046 	 0.960669 
0.9727185 	 0.949495 
0.9727325 	 0.981823 
0.9727464 	 0.985510 
0.9727604 	 1.000670 
0.9727743 	 1.094780 
0.9727883 	 1.027220 
0.9728022 	 1.011330 
0.9728162 	 1.002350 
0.9728301 	 0.969125 
0.9728441 	 0.998033 
0.9728580 	 1.001530 
0.9728720 	 1.000420 
0.9728859 	 1.037240 
0.9728999 	 1.012690 
0.9729138 	 1.015110 
0.9729277 	 0.992056 
0.9729417 	 1.014850 
0.9729556 	 1.041340 
0.9729697 	 1.006800 
0.9729836 	 0.997178 
0.9729975 	 0.996198 
0.9730115 	 0.960878 
0.9730254 	 0.992870 
0.9730394 	 1.000940 
0.9730533 	 0.994181 
0.9730673 	 1.013650 
0.9730812 	 0.973557 
0.9730952 	 0.969902 
0.9731091 	 0.962284 
0.9731231 	 0.959035 
0.9731370 	 0.913643 
0.9731510 	 0.809037 
0.9731649 	 0.707908 
0.9731789 	 0.614356 
0.9731928 	 0.601485 
0.9732068 	 0.710492 
0.9732207 	 0.814633 
0.9732346 	 0.886451 
0.9732486 	 0.957750 
0.9732625 	 0.979325 
0.9732765 	 0.989976 
0.9732904 	 1.016930 
0.9733044 	 1.013070 
0.9733184 	 1.013450 
0.9733323 	 0.994766 
0.9733463 	 0.984459 
0.9733602 	 0.937847 
0.9733742 	 0.941226 
0.9733881 	 0.911251 
0.9734021 	 0.935221 
0.9734160 	 0.984553 
0.9734300 	 0.985216 
0.9734439 	 0.986270 
0.9734579 	 1.001510 
0.9734718 	 0.984893 
0.9734858 	 1.006280 
0.9734997 	 1.057120 
0.9735137 	 1.025130 
0.9735276 	 1.052060 
0.9735416 	 1.002810 
0.9735555 	 0.984562 
0.9735694 	 1.055870 
0.9735834 	 1.020650 
0.9735974 	 1.016230 
0.9736113 	 1.005370 
0.9736253 	 1.043110 
0.9736392 	 1.021170 
0.9736532 	 1.021840 
0.9736671 	 1.007870 
0.9736811 	 1.012500 
0.9736950 	 1.039930 
0.9737090 	 1.025700 
0.9737229 	 1.003140 
0.9737369 	 1.022780 
0.9737508 	 1.013970 
0.9737648 	 1.014990 
0.9737787 	 0.943655 
0.9737927 	 0.891389 
0.9738066 	 0.840439 
0.9738206 	 0.871788 
0.9738345 	 0.921274 
0.9738485 	 0.977147 
0.9738624 	 0.973098 
0.9738764 	 0.950558 
0.9738903 	 0.989685 
0.9739043 	 0.984606 
0.9739182 	 1.002740 
0.9739321 	 1.017210 
0.9739461 	 0.998599 
0.9739601 	 1.033740 
0.9739741 	 1.012470 
0.9739880 	 0.976014 
0.9740019 	 1.002680 
0.9740159 	 1.008190 
0.9740298 	 0.992480 
0.9740438 	 1.010920 
0.9740577 	 1.044090 
0.9740717 	 1.015090 
0.9740856 	 0.998661 
0.9740996 	 0.992783 
0.9741135 	 0.966273 
0.9741275 	 0.964192 
0.9741414 	 0.960553 
0.9741554 	 0.965471 
0.9741693 	 0.970436 
0.9741833 	 0.917263 
0.9741972 	 0.862198 
0.9742112 	 0.857485 
0.9742251 	 0.868087 
0.9742390 	 0.941405 
0.9742530 	 0.971159 
0.9742669 	 0.994117 
0.9742809 	 1.008250 
0.9742949 	 1.007590 
0.9743089 	 1.022300 
0.9743228 	 1.029830 
0.9743367 	 1.021240 
0.9743507 	 1.023450 
0.9743646 	 1.023550 
0.9743786 	 1.024000 
0.9743925 	 0.985512 
0.9744065 	 1.000100 
0.9744204 	 0.988120 
0.9744344 	 0.992346 
0.9744483 	 1.023870 
0.9744623 	 1.047680 
0.9744762 	 0.987646 
0.9744902 	 1.002320 
0.9745041 	 1.019460 
0.9745181 	 0.979579 
0.9745320 	 0.985853 
0.9745460 	 0.980427 
0.9745599 	 0.972948 
0.9745738 	 1.001300 
0.9745878 	 0.957535 
0.9746018 	 1.015600 
0.9746157 	 1.030050 
0.9746297 	 0.984952 
0.9746436 	 0.985880 
0.9746576 	 0.960372 
0.9746715 	 0.910859 
0.9746855 	 0.810323 
0.9746994 	 0.668635 
0.9747134 	 0.653944 
0.9747273 	 0.740634 
0.9747413 	 0.863604 
0.9747552 	 0.942221 
0.9747692 	 0.941845 
0.9747831 	 0.979334 
0.9747971 	 0.986694 
0.9748110 	 1.018960 
0.9748250 	 1.047950 
0.9748389 	 1.042550 
0.9748529 	 1.037100 
0.9748668 	 1.020930 
0.9748807 	 0.993684 
0.9748947 	 0.995521 
0.9749087 	 0.982960 
0.9749226 	 0.984961 
0.9749365 	 0.995688 
0.9749505 	 0.982307 
0.9749645 	 0.991242 
0.9749785 	 1.036180 
0.9749924 	 1.019660 
0.9750063 	 0.982826 
0.9750203 	 0.933468 
0.9750342 	 0.895046 
0.9750482 	 0.891605 
0.9750621 	 0.967456 
0.9750761 	 1.033090 
0.9750900 	 0.999283 
0.9751040 	 1.011960 
0.9751179 	 1.021100 
0.9751319 	 0.998463 
0.9751458 	 0.974446 
0.9751598 	 0.972205 
0.9751737 	 0.961734 
0.9751877 	 0.981432 
0.9752016 	 1.017790 
0.9752156 	 1.040370 
0.9752295 	 1.022620 
0.9752435 	 1.006100 
0.9752574 	 1.004790 
0.9752713 	 0.972392 
0.9752854 	 0.974310 
0.9752993 	 0.951702 
0.9753133 	 0.981193 
0.9753272 	 0.978057 
0.9753411 	 0.990472 
0.9753551 	 1.016610 
0.9753690 	 1.035280 
0.9753830 	 0.983894 
0.9753969 	 0.996365 
0.9754109 	 0.979317 
0.9754248 	 0.957385 
0.9754388 	 0.999151 
0.9754527 	 1.010020 
0.9754667 	 0.983961 
0.9754806 	 0.993003 
0.9754946 	 0.975252 
0.9755085 	 0.992541 
0.9755225 	 0.987428 
0.9755364 	 0.999518 
0.9755504 	 0.993156 
0.9755643 	 0.958244 
0.9755782 	 0.972061 
0.9755922 	 0.995244 
0.9756061 	 0.969772 
0.9756202 	 0.933368 
0.9756341 	 0.921134 
0.9756480 	 0.917224 
0.9756620 	 0.957779 
0.9756759 	 0.960414 
0.9756899 	 0.995655 
0.9757038 	 0.994045 
0.9757178 	 1.050240 
0.9757317 	 1.042840 
0.9757457 	 0.972625 
0.9757596 	 0.986780 
0.9757736 	 1.005940 
0.9757875 	 1.022360 
0.9758015 	 1.002330 
0.9758154 	 1.003270 
0.9758294 	 1.000220 
0.9758433 	 1.027810 
0.9758573 	 1.013690 
0.9758712 	 1.026540 
0.9758851 	 1.028470 
0.9758991 	 0.997618 
0.9759130 	 1.001200 
0.9759270 	 1.026370 
0.9759410 	 0.969933 
0.9759549 	 0.989147 
0.9759689 	 1.004320 
0.9759828 	 1.008570 
0.9759968 	 0.993719 
0.9760107 	 1.006650 
0.9760247 	 0.997976 
0.9760386 	 1.056520 
0.9760526 	 1.068370 
0.9760665 	 1.031690 
0.9760805 	 1.032170 
0.9760944 	 1.011440 
0.9761084 	 1.000020 
0.9761223 	 1.026260 
0.9761363 	 0.999840 
0.9761502 	 1.057210 
0.9761642 	 0.978700 
0.9761781 	 0.996314 
0.9761921 	 1.007370 
0.9762060 	 1.002000 
0.9762199 	 1.001320 
0.9762339 	 1.014910 
0.9762479 	 1.002500 
0.9762618 	 1.021690 
0.9762758 	 1.017030 
0.9762897 	 1.023100 
0.9763037 	 1.022180 
0.9763176 	 1.019450 
0.9763316 	 1.011500 
0.9763455 	 1.027530 
0.9763595 	 1.004580 
0.9763734 	 0.986549 
0.9763874 	 1.034450 
0.9764013 	 1.035580 
0.9764153 	 1.007620 
0.9764292 	 1.013030 
0.9764432 	 0.987170 
0.9764571 	 0.972761 
0.9764711 	 1.007020 
0.9764850 	 1.021380 
0.9764990 	 0.987971 
0.9765129 	 1.006960 
0.9765269 	 1.001590 
0.9765408 	 0.980559 
0.9765548 	 1.009340 
0.9765687 	 1.029090 
0.9765826 	 1.065700 
0.9765966 	 1.048640 
0.9766106 	 1.013420 
0.9766246 	 1.013920 
0.9766385 	 1.023060 
0.9766524 	 1.013050 
0.9766664 	 0.997719 
0.9766803 	 0.977787 
0.9766943 	 0.968014 
0.9767082 	 0.984708 
0.9767222 	 0.950755 
0.9767361 	 0.936188 
0.9767501 	 0.951261 
0.9767640 	 0.969659 
0.9767780 	 1.007340 
0.9767919 	 0.997002 
0.9768059 	 0.991561 
0.9768198 	 1.024710 
0.9768338 	 1.064040 
0.9768477 	 1.042060 
0.9768617 	 1.053260 
0.9768756 	 1.095280 
0.9768895 	 1.002470 
0.9769035 	 1.023790 
0.9769174 	 1.038120 
0.9769315 	 1.050490 
0.9769454 	 1.037610 
0.9769594 	 1.015240 
0.9769733 	 1.004530 
0.9769872 	 1.004420 
0.9770012 	 1.019470 
0.9770151 	 0.992337 
0.9770291 	 0.993834 
0.9770430 	 1.019470 
0.9770570 	 1.045030 
0.9770709 	 1.032830 
0.9770849 	 1.034410 
0.9770988 	 1.026670 
0.9771128 	 1.014090 
0.9771267 	 1.015780 
0.9771407 	 1.021590 
0.9771546 	 0.980874 
0.9771686 	 0.986953 
0.9771825 	 0.990469 
0.9771965 	 0.993905 
0.9772104 	 1.002980 
0.9772243 	 1.017840 
0.9772383 	 1.023660 
0.9772522 	 1.012290 
0.9772663 	 1.013210 
0.9772802 	 1.025480 
0.9772941 	 1.029730 
0.9773081 	 1.014140 
0.9773220 	 1.000550 
0.9773360 	 0.955653 
0.9773499 	 0.891664 
0.9773639 	 0.758066 
0.9773778 	 0.678448 
0.9773918 	 0.727337 
0.9774057 	 0.845767 
0.9774197 	 0.945864 
0.9774336 	 0.970390 
0.9774476 	 0.966457 
0.9774615 	 0.975355 
0.9774755 	 1.010510 
0.9774894 	 1.023550 
0.9775034 	 1.028220 
0.9775173 	 1.014540 
0.9775312 	 1.009010 
0.9775452 	 0.993253 
0.9775592 	 0.995167 
0.9775731 	 0.994127 
0.9775870 	 1.001950 
0.9776010 	 1.009610 
0.9776150 	 1.024670 
0.9776290 	 1.014530 
0.9776429 	 1.043420 
0.9776568 	 1.022780 
0.9776708 	 0.987624 
0.9776847 	 0.974995 
0.9776987 	 0.977214 
0.9777126 	 0.981908 
0.9777266 	 1.001300 
0.9777405 	 1.013300 
0.9777545 	 1.034640 
0.9777684 	 1.027640 
0.9777824 	 1.030520 
0.9777963 	 0.998963 
0.9778103 	 1.009970 
0.9778242 	 1.003000 
0.9778382 	 0.985474 
0.9778521 	 0.979418 
0.9778661 	 0.994888 
0.9778800 	 1.004060 
0.9778940 	 1.015940 
0.9779079 	 1.027500 
0.9779218 	 1.022550 
0.9779359 	 1.007630 
0.9779498 	 0.995682 
0.9779638 	 0.984753 
0.9779777 	 0.986441 
0.9779916 	 1.003980 
0.9780056 	 1.020390 
0.9780195 	 1.042640 
0.9780335 	 1.023880 
0.9780474 	 1.019530 
0.9780614 	 0.997168 
0.9780753 	 1.004970 
0.9780893 	 0.993028 
0.9781032 	 0.986293 
0.9781172 	 0.987187 
0.9781311 	 1.003740 
0.9781451 	 1.006650 
0.9781590 	 1.017650 
0.9781730 	 1.008200 
0.9781869 	 1.018480 
0.9782009 	 1.001050 
0.9782148 	 0.998655 
0.9782287 	 1.002340 
0.9782427 	 0.986800 
0.9782567 	 0.990008 
0.9782707 	 0.994664 
0.9782846 	 1.015830 
0.9782985 	 1.024410 
0.9783125 	 1.031480 
0.9783264 	 1.018660 
0.9783404 	 1.013840 
0.9783543 	 0.986731 
0.9783683 	 0.984862 
0.9783822 	 0.980272 
0.9783962 	 0.991869 
0.9784101 	 1.002820 
0.9784241 	 1.032610 
0.9784380 	 1.032050 
0.9784520 	 1.023600 
0.9784659 	 0.989530 
0.9784799 	 0.963497 
0.9784938 	 0.948713 
0.9785078 	 0.969074 
0.9785217 	 0.993823 
0.9785356 	 1.006070 
0.9785496 	 1.025240 
0.9785635 	 1.038790 
0.9785775 	 1.032790 
0.9785915 	 1.023790 
0.9786054 	 1.000110 
0.9786194 	 0.965969 
0.9786333 	 0.929019 
0.9786473 	 0.884281 
0.9786612 	 0.791337 
0.9786752 	 0.665003 
0.9786891 	 0.556536 
0.9787031 	 0.523615 
0.9787170 	 0.593926 
0.9787310 	 0.720419 
0.9787449 	 0.835325 
0.9787589 	 0.893308 
0.9787728 	 0.912153 
0.9787868 	 0.944808 
0.9788007 	 0.965328 
0.9788147 	 1.000910 
0.9788286 	 1.008550 
0.9788426 	 1.022530 
0.9788565 	 1.035770 
0.9788704 	 1.013920 
0.9788844 	 0.999088 
0.9788984 	 0.991155 
0.9789123 	 0.988036 
0.9789263 	 0.986345 
0.9789402 	 1.006980 
0.9789542 	 1.017100 
0.9789681 	 1.024590 
0.9789821 	 1.045330 
0.9789960 	 1.029460 
0.9790100 	 0.984818 
0.9790239 	 0.978893 
0.9790379 	 0.974801 
0.9790518 	 0.956448 
0.9790658 	 0.973008 
0.9790797 	 0.964939 
0.9790937 	 0.876115 
0.9791076 	 0.737530 
0.9791216 	 0.633092 
0.9791355 	 0.681461 
0.9791495 	 0.779522 
0.9791634 	 0.882750 
0.9791774 	 0.936653 
0.9791913 	 0.969107 
0.9792053 	 0.995696 
0.9792192 	 1.006050 
0.9792331 	 1.018290 
0.9792471 	 1.036120 
0.9792611 	 1.027960 
0.9792751 	 1.020510 
0.9792890 	 0.993365 
0.9793029 	 0.990548 
0.9793169 	 0.998766 
0.9793308 	 0.992568 
0.9793448 	 0.995256 
0.9793587 	 1.025060 
0.9793727 	 1.030600 
0.9793866 	 1.050110 
0.9794006 	 1.019780 
0.9794145 	 1.012280 
0.9794285 	 0.991747 
0.9794424 	 0.983051 
0.9794564 	 0.989894 
0.9794703 	 1.008530 
0.9794843 	 1.021930 
0.9794982 	 1.021550 
0.9795122 	 1.039960 
0.9795261 	 1.014350 
0.9795400 	 1.016360 
0.9795540 	 1.009910 
0.9795679 	 0.987123 
0.9795820 	 0.963584 
0.9795959 	 0.984036 
0.9796099 	 1.019940 
0.9796238 	 1.037910 
0.9796377 	 1.025790 
0.9796517 	 1.023900 
0.9796656 	 1.013580 
0.9796796 	 0.993150 
0.9796935 	 0.999329 
0.9797075 	 0.990017 
0.9797214 	 0.998863 
0.9797354 	 1.003850 
0.9797493 	 1.007010 
0.9797633 	 1.017150 
0.9797772 	 1.018860 
0.9797912 	 1.011670 
0.9798051 	 0.994446 
0.9798191 	 0.993862 
0.9798330 	 0.987426 
0.9798469 	 0.987928 
0.9798609 	 0.995118 
0.9798748 	 1.000950 
0.9798888 	 1.007160 
0.9799027 	 1.010410 
0.9799168 	 1.014270 
0.9799307 	 1.004040 
0.9799446 	 1.011390 
0.9799586 	 1.003790 
0.9799725 	 0.991382 
0.9799865 	 1.000190 
0.9800004 	 0.986418 
0.9800144 	 1.000350 
0.9800283 	 1.018430 
0.9800423 	 1.015750 
0.9800562 	 1.029230 
0.9800702 	 1.000160 
0.9800841 	 0.999544 
0.9800981 	 0.978860 
0.9801120 	 0.991450 
0.9801260 	 0.999048 
0.9801399 	 1.011600 
0.9801539 	 0.994209 
0.9801678 	 0.990346 
0.9801817 	 0.998351 
0.9801957 	 0.988074 
0.9802097 	 0.972925 
0.9802236 	 1.001380 
0.9802375 	 1.006440 
0.9802515 	 1.008990 
0.9802655 	 0.990617 
0.9802795 	 1.003830 
0.9802934 	 1.004570 
0.9803073 	 1.000610 
0.9803213 	 0.998481 
0.9803352 	 0.984522 
0.9803492 	 0.979537 
0.9803631 	 0.989417 
0.9803771 	 0.951519 
0.9803910 	 0.939503 
0.9804050 	 0.946025 
0.9804189 	 0.960408 
0.9804329 	 0.964878 
0.9804468 	 0.982960 
0.9804608 	 0.997302 
0.9804747 	 0.992950 
0.9804887 	 0.992769 
0.9805026 	 0.991787 
0.9805166 	 0.998658 
0.9805305 	 0.992405 
0.9805445 	 1.008520 
0.9805584 	 0.998246 
0.9805723 	 1.000100 
0.9805864 	 0.985577 
0.9806003 	 0.987338 
0.9806142 	 0.996698 
0.9806282 	 0.980200 
0.9806421 	 0.997201 
0.9806561 	 1.004330 
0.9806700 	 1.006610 
0.9806840 	 1.001650 
0.9806979 	 1.000370 
0.9807119 	 1.007660 
0.9807258 	 1.004410 
0.9807398 	 0.995213 
0.9807537 	 1.000160 
0.9807677 	 1.009610 
0.9807816 	 0.993581 
0.9807956 	 0.978300 
0.9808095 	 1.009620 
0.9808235 	 1.003750 
0.9808374 	 1.011750 
0.9808514 	 1.025810 
0.9808653 	 1.010120 
0.9808792 	 0.995236 
0.9808932 	 1.001270 
0.9809072 	 1.003540 
0.9809212 	 0.990539 
0.9809351 	 1.009980 
0.9809490 	 1.011400 
0.9809630 	 1.006660 
0.9809769 	 0.987046 
0.9809909 	 0.981793 
0.9810048 	 0.999893 
0.9810188 	 1.005250 
0.9810327 	 1.001710 
0.9810467 	 1.012440 
0.9810606 	 1.014480 
0.9810746 	 1.001800 
0.9810885 	 1.007120 
0.9811025 	 0.996815 
0.9811164 	 0.984059 
0.9811304 	 0.992025 
0.9811443 	 0.992615 
0.9811583 	 0.997191 
0.9811722 	 0.986745 
0.9811861 	 0.995446 
0.9812001 	 1.001920 
0.9812140 	 1.005240 
0.9812280 	 1.003930 
0.9812420 	 1.009440 
0.9812559 	 1.013010 
0.9812699 	 1.016340 
0.9812838 	 1.005050 
0.9812978 	 0.996701 
0.9813117 	 0.986091 
0.9813257 	 1.009740 
0.9813396 	 1.010430 
0.9813536 	 1.005700 
0.9813675 	 1.005160 
0.9813815 	 1.010480 
0.9813954 	 1.008040 
0.9814094 	 0.996318 
0.9814233 	 1.000940 
0.9814373 	 1.018250 
0.9814512 	 1.008600 
0.9814652 	 1.000710 
0.9814791 	 1.001430 
0.9814931 	 0.987065 
0.9815070 	 0.997535 
0.9815209 	 0.993375 
0.9815349 	 0.995954 
0.9815489 	 0.987086 
0.9815628 	 1.006010 
0.9815768 	 1.006480 
0.9815907 	 0.994561 
0.9816047 	 0.993889 
0.9816186 	 1.007230 
0.9816326 	 1.000090 
0.9816465 	 1.001800 
0.9816605 	 1.002430 
0.9816744 	 1.008030 
0.9816884 	 1.007620 
0.9817023 	 0.994040 
0.9817163 	 0.968423 
0.9817302 	 0.970159 
0.9817442 	 0.982734 
0.9817581 	 0.997139 
0.9817721 	 0.998611 
0.9817860 	 0.999774 
0.9818000 	 1.018030 
0.9818139 	 1.013190 
0.9818279 	 1.003660 
0.9818418 	 1.014570 
0.9818558 	 1.006650 
0.9818697 	 1.001260 
0.9818836 	 1.006500 
0.9818976 	 1.008240 
0.9819116 	 1.013360 
0.9819256 	 1.005360 
0.9819395 	 0.998053 
0.9819534 	 1.006640 
0.9819674 	 1.014030 
0.9819813 	 1.003800 
0.9819953 	 1.002940 
0.9820092 	 1.005360 
0.9820232 	 1.014280 
0.9820371 	 1.009320 
0.9820511 	 1.015960 
0.9820650 	 1.011210 
0.9820790 	 1.021390 
0.9820929 	 1.007040 
0.9821069 	 1.009520 
0.9821208 	 1.017160 
0.9821348 	 0.999894 
0.9821487 	 1.000970 
0.9821627 	 1.004270 
0.9821766 	 1.004200 
0.9821905 	 1.012040 
0.9822045 	 1.006060 
0.9822184 	 1.022360 
0.9822325 	 1.013000 
0.9822464 	 1.011630 
0.9822604 	 1.029680 
0.9822743 	 1.022300 
0.9822882 	 1.020770 
0.9823022 	 1.013800 
0.9823161 	 1.014360 
0.9823301 	 1.024980 
0.9823440 	 1.008000 
0.9823580 	 1.012710 
0.9823719 	 1.019020 
0.9823859 	 1.007850 
0.9823998 	 1.010560 
0.9824138 	 1.005980 
0.9824277 	 1.008110 
0.9824417 	 1.006770 
0.9824556 	 0.986895 
0.9824696 	 1.017960 
0.9824835 	 1.012620 
0.9824974 	 1.021410 
0.9825114 	 1.024330 
0.9825253 	 1.007090 
0.9825393 	 1.014130 
0.9825532 	 1.012700 
0.9825673 	 1.002020 
0.9825812 	 1.010580 
0.9825951 	 1.020000 
0.9826091 	 1.003500 
0.9826230 	 1.006950 
0.9826370 	 0.975226 
0.9826509 	 0.990708 
0.9826649 	 1.011110 
0.9826788 	 1.021440 
0.9826928 	 1.001690 
0.9827067 	 1.018840 
0.9827207 	 1.022070 
0.9827346 	 1.006530 
0.9827486 	 0.999063 
0.9827625 	 1.014320 
0.9827765 	 1.022720 
0.9827904 	 1.028720 
0.9828044 	 1.014940 
0.9828183 	 1.009330 
0.9828322 	 0.986911 
0.9828462 	 0.998323 
0.9828602 	 1.004280 
0.9828741 	 1.016390 
0.9828881 	 1.009840 
0.9829020 	 0.991562 
0.9829160 	 1.003240 
0.9829299 	 1.021930 
0.9829439 	 1.026450 
0.9829578 	 1.020630 
0.9829718 	 1.005510 
0.9829857 	 0.987945 
0.9829997 	 1.011720 
0.9830136 	 1.005120 
0.9830276 	 0.996932 
0.9830415 	 1.005640 
0.9830555 	 1.018150 
0.9830694 	 1.031870 
0.9830834 	 1.002340 
0.9830973 	 0.992315 
0.9831113 	 0.987442 
0.9831252 	 0.983868 
0.9831392 	 0.982537 
0.9831531 	 0.991704 
0.9831671 	 0.997421 
0.9831810 	 0.997630 
0.9831950 	 1.026720 
0.9832089 	 1.009520 
0.9832229 	 1.004370 
0.9832369 	 0.996140 
0.9832508 	 0.991828 
0.9832647 	 0.984649 
0.9832787 	 0.984244 
0.9832926 	 0.987024 
0.9833066 	 0.978692 
0.9833205 	 1.004410 
0.9833345 	 1.009140 
0.9833484 	 1.005300 
0.9833624 	 1.009740 
0.9833763 	 1.007210 
0.9833903 	 0.986088 
0.9834042 	 0.991321 
0.9834182 	 0.979550 
0.9834321 	 0.986829 
0.9834461 	 1.009530 
0.9834600 	 1.018720 
0.9834740 	 0.991309 
0.9834879 	 1.000600 
0.9835019 	 0.998231 
0.9835158 	 0.994671 
0.9835297 	 1.001940 
0.9835437 	 0.999367 
0.9835577 	 0.981121 
0.9835717 	 0.957677 
0.9835856 	 0.917192 
0.9835995 	 0.848843 
0.9836135 	 0.824464 
0.9836274 	 0.856334 
0.9836414 	 0.918996 
0.9836553 	 0.969953 
0.9836693 	 0.984393 
0.9836832 	 0.959573 
0.9836972 	 0.976974 
0.9837111 	 0.991039 
0.9837251 	 0.985467 
0.9837390 	 1.007510 
0.9837530 	 0.987532 
0.9837669 	 0.980510 
0.9837809 	 0.999643 
0.9837948 	 0.981403 
0.9838088 	 0.968103 
0.9838227 	 0.954375 
0.9838366 	 0.952773 
0.9838506 	 0.987136 
0.9838645 	 0.998251 
0.9838785 	 1.007360 
0.9838925 	 0.985671 
0.9839064 	 1.010470 
0.9839204 	 0.997736 
0.9839343 	 0.974212 
0.9839483 	 0.983303 
0.9839622 	 0.974124 
0.9839762 	 0.994241 
0.9839901 	 1.000000 
0.9840041 	 1.013080 
0.9840180 	 1.034320 
0.9840320 	 1.020280 
0.9840459 	 1.005410 
0.9840599 	 0.987397 
0.9840738 	 0.999152 
0.9840878 	 0.996734 
0.9841017 	 0.976971 
0.9841157 	 0.988521 
0.9841296 	 0.997471 
0.9841436 	 1.003650 
0.9841575 	 1.034400 
0.9841714 	 1.018530 
0.9841854 	 1.014730 
0.9841994 	 0.984613 
0.9842133 	 0.989228 
0.9842273 	 0.984290 
0.9842412 	 0.997277 
0.9842552 	 1.020040 
0.9842691 	 1.034870 
0.9842831 	 1.045010 
0.9842970 	 1.030200 
0.9843110 	 1.026380 
0.9843249 	 0.988188 
0.9843389 	 0.970003 
0.9843528 	 0.965607 
0.9843668 	 0.984464 
0.9843807 	 1.007530 
0.9843947 	 1.035600 
0.9844086 	 1.045490 
0.9844226 	 1.099120 


==> anc/HD232979/HD232979_79.dat <==
0.9583000 	 1.472540 
0.9583138 	 1.188370 
0.9583275 	 1.069470 
0.9583412 	 1.031610 
0.9583550 	 1.011510 
0.9583687 	 1.054890 
0.9583824 	 1.134660 
0.9583961 	 1.106810 
0.9584099 	 1.029580 
0.9584236 	 1.026390 
0.9584373 	 1.104710 
0.9584510 	 1.239560 
0.9584647 	 1.065300 
0.9584784 	 1.066630 
0.9584922 	 1.085680 
0.9585059 	 1.054880 
0.9585196 	 1.056530 
0.9585333 	 1.042350 
0.9585470 	 1.114550 
0.9585608 	 1.089790 
0.9585745 	 1.000610 
0.9585882 	 1.067500 
0.9586019 	 1.126030 
0.9586156 	 1.174130 
0.9586293 	 1.052690 
0.9586431 	 1.059440 
0.9586568 	 1.058250 
0.9586705 	 1.174280 
0.9586842 	 1.085320 
0.9586979 	 1.158270 
0.9587117 	 0.997691 
0.9587254 	 1.208000 
0.9587391 	 1.128810 
0.9587528 	 1.081960 
0.9587665 	 0.994646 
0.9587803 	 0.989243 
0.9587940 	 1.016210 
0.9588077 	 1.036660 
0.9588214 	 1.051570 
0.9588351 	 1.047750 
0.9588488 	 1.106440 
0.9588626 	 1.059530 
0.9588763 	 1.019840 
0.9588900 	 1.041250 
0.9589037 	 1.080550 
0.9589174 	 1.018000 
0.9589312 	 1.072280 
0.9589449 	 1.048110 
0.9589586 	 0.950020 
0.9589723 	 1.000840 
0.9589860 	 1.199710 
0.9589998 	 1.163740 
0.9590135 	 1.126700 
0.9590272 	 1.116250 
0.9590409 	 1.054690 
0.9590547 	 1.042680 
0.9590684 	 0.996205 
0.9590821 	 1.043410 
0.9590958 	 1.056200 
0.9591095 	 1.175620 
0.9591232 	 0.995877 
0.9591370 	 1.091180 
0.9591507 	 0.970177 
0.9591644 	 0.970868 
0.9591781 	 1.044880 
0.9591919 	 1.035470 
0.9592056 	 1.069570 
0.9592193 	 0.999804 
0.9592331 	 1.028360 
0.9592468 	 1.092730 
0.9592605 	 0.938621 
0.9592742 	 0.968166 
0.9592879 	 1.005630 
0.9593016 	 1.050640 
0.9593154 	 1.084270 
0.9593291 	 1.047250 
0.9593428 	 0.996241 
0.9593565 	 1.121480 
0.9593702 	 1.103000 
0.9593840 	 1.037580 
0.9593977 	 1.107020 
0.9594114 	 1.109050 
0.9594251 	 1.079690 
0.9594388 	 1.001310 
0.9594525 	 0.990716 
0.9594663 	 0.965871 
0.9594800 	 1.160480 
0.9594937 	 1.056560 
0.9595074 	 1.150150 
0.9595211 	 1.061130 
0.9595349 	 1.043600 
0.9595486 	 1.048910 
0.9595623 	 1.120610 
0.9595760 	 1.075470 
0.9595897 	 1.093370 
0.9596035 	 1.052340 
0.9596172 	 1.079910 
0.9596309 	 1.015860 
0.9596446 	 1.001970 
0.9596583 	 1.065690 
0.9596720 	 1.028540 
0.9596858 	 1.001250 
0.9596995 	 1.051320 
0.9597132 	 1.020350 
0.9597269 	 1.020520 
0.9597406 	 0.931419 
0.9597544 	 0.989527 
0.9597681 	 1.009260 
0.9597818 	 1.032530 
0.9597955 	 1.011200 
0.9598092 	 1.038080 
0.9598229 	 1.017990 
0.9598367 	 1.061630 
0.9598504 	 1.036390 
0.9598641 	 1.026600 
0.9598779 	 1.051850 
0.9598916 	 1.010550 
0.9599053 	 1.034360 
0.9599190 	 1.046680 
0.9599327 	 1.065230 
0.9599465 	 1.077300 
0.9599602 	 1.111290 
0.9599739 	 0.984930 
0.9599876 	 0.975484 
0.9600013 	 0.984700 
0.9600151 	 1.028990 
0.9600288 	 1.067500 
0.9600425 	 1.015970 
0.9600563 	 1.032820 
0.9600699 	 1.005810 
0.9600837 	 1.054850 
0.9600974 	 1.063830 
0.9601111 	 1.019430 
0.9601248 	 0.974534 
0.9601386 	 0.889785 
0.9601523 	 0.881182 
0.9601660 	 1.012710 
0.9601797 	 1.035430 
0.9601934 	 1.040630 
0.9602072 	 1.038710 
0.9602209 	 1.045640 
0.9602346 	 0.968123 
0.9602483 	 0.938751 
0.9602620 	 0.920712 
0.9602758 	 0.873486 
0.9602895 	 0.758089 
0.9603032 	 0.666331 
0.9603169 	 0.645636 
0.9603306 	 0.736824 
0.9603443 	 0.821381 
0.9603581 	 0.935715 
0.9603718 	 0.938711 
0.9603855 	 0.943711 
0.9603992 	 1.000380 
0.9604129 	 1.023690 
0.9604267 	 0.980439 
0.9604404 	 1.040480 
0.9604541 	 0.992930 
0.9604678 	 1.007970 
0.9604815 	 1.126200 
0.9604952 	 0.996468 
0.9605090 	 0.976095 
0.9605227 	 1.002250 
0.9605364 	 1.043800 
0.9605501 	 0.957145 
0.9605638 	 1.006830 
0.9605776 	 1.039210 
0.9605913 	 1.109610 
0.9606050 	 1.063010 
0.9606187 	 1.025040 
0.9606324 	 1.017890 
0.9606461 	 0.984804 
0.9606599 	 0.999367 
0.9606736 	 1.003730 
0.9606873 	 0.998928 
0.9607010 	 1.034060 
0.9607148 	 1.032970 
0.9607285 	 0.996320 
0.9607422 	 1.008030 
0.9607559 	 1.022260 
0.9607697 	 0.910069 
0.9607834 	 1.002410 
0.9607971 	 1.021400 
0.9608108 	 1.008660 
0.9608245 	 1.024210 
0.9608383 	 1.034770 
0.9608520 	 1.015960 
0.9608657 	 0.985653 
0.9608794 	 1.032780 
0.9608931 	 1.040430 
0.9609069 	 1.057200 
0.9609206 	 1.024680 
0.9609343 	 1.005390 
0.9609480 	 1.043730 
0.9609618 	 1.028250 
0.9609755 	 1.020440 
0.9609892 	 1.022830 
0.9610029 	 1.005400 
0.9610166 	 0.992238 
0.9610304 	 0.970216 
0.9610441 	 0.942902 
0.9610578 	 0.980768 
0.9610715 	 0.942416 
0.9610852 	 0.978152 
0.9610990 	 0.975897 
0.9611127 	 0.995352 
0.9611264 	 1.021830 
0.9611401 	 0.997635 
0.9611538 	 0.985842 
0.9611675 	 1.024530 
0.9611813 	 1.019980 
0.9611950 	 0.971126 
0.9612087 	 0.983421 
0.9612224 	 0.976040 
0.9612361 	 0.993875 
0.9612499 	 0.980867 
0.9612636 	 1.023770 
0.9612773 	 1.024090 
0.9612910 	 1.081070 
0.9613047 	 1.047940 
0.9613184 	 1.041240 
0.9613322 	 1.073110 
0.9613459 	 1.017530 
0.9613596 	 1.027690 
0.9613733 	 1.047590 
0.9613870 	 0.996456 
0.9614008 	 1.043160 
0.9614145 	 0.973132 
0.9614282 	 0.966029 
0.9614419 	 0.986608 
0.9614556 	 0.979460 
0.9614694 	 1.043650 
0.9614831 	 1.002140 
0.9614968 	 1.013120 
0.9615105 	 1.023860 
0.9615242 	 1.003730 
0.9615380 	 0.954980 
0.9615517 	 0.936508 
0.9615654 	 0.943349 
0.9615791 	 0.933788 
0.9615929 	 0.987988 
0.9616066 	 1.020800 
0.9616203 	 1.011410 
0.9616340 	 1.007530 
0.9616478 	 0.970700 
0.9616615 	 0.978008 
0.9616752 	 0.992652 
0.9616889 	 0.988517 
0.9617026 	 0.910378 
0.9617163 	 0.980687 
0.9617301 	 1.006290 
0.9617438 	 1.010350 
0.9617575 	 0.992072 
0.9617712 	 1.037660 
0.9617850 	 0.995963 
0.9617987 	 1.006330 
0.9618124 	 0.976369 
0.9618261 	 0.993955 
0.9618398 	 0.982679 
0.9618536 	 0.994338 
0.9618673 	 1.023990 
0.9618810 	 1.094270 
0.9618947 	 1.013500 
0.9619084 	 0.998466 
0.9619222 	 0.994858 
0.9619359 	 0.994844 
0.9619496 	 1.002100 
0.9619633 	 1.062640 
0.9619770 	 1.026240 
0.9619907 	 1.015400 
0.9620045 	 1.039820 
0.9620182 	 1.029210 
0.9620319 	 1.014000 
0.9620456 	 0.996548 
0.9620593 	 0.996804 
0.9620731 	 1.043990 
0.9620868 	 1.004950 
0.9621005 	 0.998079 
0.9621142 	 1.059430 
0.9621279 	 1.002130 
0.9621416 	 1.022520 
0.9621554 	 1.004620 
0.9621691 	 1.012000 
0.9621828 	 1.021100 
0.9621965 	 1.028920 
0.9622102 	 1.034680 
0.9622240 	 0.984171 
0.9622377 	 0.996056 
0.9622514 	 0.991462 
0.9622651 	 1.000280 
0.9622788 	 1.019920 
0.9622926 	 1.019850 
0.9623063 	 1.073190 
0.9623200 	 1.055590 
0.9623337 	 1.036000 
0.9623474 	 1.022770 
0.9623612 	 0.992519 
0.9623749 	 0.988085 
0.9623886 	 0.987047 
0.9624023 	 1.039720 
0.9624160 	 1.048060 
0.9624298 	 1.033940 
0.9624435 	 1.041490 
0.9624572 	 0.986894 
0.9624710 	 0.981772 
0.9624847 	 0.998213 
0.9624984 	 1.008480 
0.9625121 	 0.962321 
0.9625258 	 0.953147 
0.9625396 	 1.009370 
0.9625533 	 1.032690 
0.9625670 	 1.009910 
0.9625807 	 1.004530 
0.9625944 	 1.024130 
0.9626082 	 1.018430 
0.9626219 	 1.022960 
0.9626356 	 1.053320 
0.9626493 	 1.032460 
0.9626630 	 1.044270 
0.9626768 	 0.992867 
0.9626905 	 0.987972 
0.9627042 	 1.052630 
0.9627179 	 0.993460 
0.9627316 	 0.998487 
0.9627454 	 0.998028 
0.9627591 	 1.002320 
0.9627728 	 1.005210 
0.9627865 	 1.042690 
0.9628002 	 1.027100 
0.9628139 	 0.996239 
0.9628277 	 0.989621 
0.9628414 	 0.978423 
0.9628551 	 1.051310 
0.9628688 	 1.012100 
0.9628825 	 0.985311 
0.9628963 	 0.911484 
0.9629100 	 0.997069 
0.9629237 	 1.011020 
0.9629374 	 1.008660 
0.9629511 	 1.056130 
0.9629648 	 0.977422 
0.9629786 	 0.959691 
0.9629923 	 0.880629 
0.9630060 	 0.911809 
0.9630197 	 0.923895 
0.9630334 	 0.980341 
0.9630472 	 1.033430 
0.9630609 	 1.006800 
0.9630746 	 1.011760 
0.9630883 	 0.982966 
0.9631020 	 1.028130 
0.9631158 	 1.001180 
0.9631295 	 1.016210 
0.9631432 	 1.037250 
0.9631569 	 1.045880 
0.9631707 	 1.032270 
0.9631844 	 1.016180 
0.9631981 	 1.035030 
0.9632118 	 1.021160 
0.9632255 	 1.050180 
0.9632392 	 1.007180 
0.9632530 	 1.001040 
0.9632667 	 1.079960 
0.9632804 	 1.035790 
0.9632941 	 1.046760 
0.9633079 	 1.040440 
0.9633216 	 1.054220 
0.9633353 	 0.997373 
0.9633490 	 0.987231 
0.9633628 	 1.019990 
0.9633765 	 1.027680 
0.9633902 	 1.071230 
0.9634039 	 1.036190 
0.9634177 	 1.075970 
0.9634314 	 1.072220 
0.9634451 	 1.060420 
0.9634588 	 0.993583 
0.9634725 	 1.002750 
0.9634862 	 0.989492 
0.9635000 	 1.005120 
0.9635137 	 1.023390 
0.9635274 	 1.000820 
0.9635411 	 1.047290 
0.9635548 	 1.073980 
0.9635686 	 1.052790 
0.9635823 	 1.034360 
0.9635960 	 0.993032 
0.9636097 	 1.007280 
0.9636234 	 1.016630 
0.9636371 	 1.050000 
0.9636509 	 1.019760 
0.9636646 	 1.004100 
0.9636783 	 1.020300 
0.9636920 	 1.031080 
0.9637057 	 1.037320 
0.9637195 	 1.006810 
0.9637332 	 1.001690 
0.9637469 	 0.999959 
0.9637606 	 0.997595 
0.9637743 	 0.964511 
0.9637880 	 0.966794 
0.9638018 	 0.987155 
0.9638155 	 1.015740 
0.9638292 	 1.024020 
0.9638429 	 1.015040 
0.9638566 	 0.979206 
0.9638704 	 0.929806 
0.9638841 	 1.018640 
0.9638978 	 0.972942 
0.9639115 	 1.010150 
0.9639252 	 1.025370 
0.9639389 	 1.011160 
0.9639527 	 1.043150 
0.9639664 	 0.968285 
0.9639801 	 0.943694 
0.9639939 	 0.909920 
0.9640076 	 0.949560 
0.9640213 	 0.995347 
0.9640350 	 1.034490 
0.9640487 	 1.005020 
0.9640625 	 0.999590 
0.9640762 	 0.985128 
0.9640899 	 1.032420 
0.9641036 	 0.933898 
0.9641173 	 0.886782 
0.9641311 	 0.818375 
0.9641448 	 0.786076 
0.9641585 	 0.671294 
0.9641722 	 0.573201 
0.9641859 	 0.535930 
0.9641997 	 0.590834 
0.9642134 	 0.692939 
0.9642271 	 0.781460 
0.9642409 	 0.854825 
0.9642546 	 0.914454 
0.9642683 	 1.011300 
0.9642820 	 0.963087 
0.9642957 	 0.976828 
0.9643094 	 0.995107 
0.9643232 	 1.008500 
0.9643369 	 1.012310 
0.9643506 	 0.993714 
0.9643643 	 1.004090 
0.9643780 	 1.056370 
0.9643918 	 1.036140 
0.9644055 	 1.033820 
0.9644192 	 1.040850 
0.9644329 	 1.018940 
0.9644466 	 1.029040 
0.9644603 	 1.039590 
0.9644741 	 1.020100 
0.9644878 	 1.001600 
0.9645015 	 1.002780 
0.9645152 	 0.982469 
0.9645289 	 0.974773 
0.9645427 	 0.987249 
0.9645564 	 1.003740 
0.9645701 	 1.017090 
0.9645838 	 1.020490 
0.9645975 	 1.079050 
0.9646112 	 1.051350 
0.9646250 	 0.996051 
0.9646387 	 0.996874 
0.9646524 	 0.955716 
0.9646661 	 0.960561 
0.9646798 	 0.988719 
0.9646936 	 1.026990 
0.9647073 	 1.015080 
0.9647210 	 1.018130 
0.9647347 	 1.005530 
0.9647484 	 0.970113 
0.9647621 	 0.958745 
0.9647759 	 0.958628 
0.9647896 	 0.956865 
0.9648033 	 0.969418 
0.9648170 	 0.989192 
0.9648308 	 1.029260 
0.9648445 	 1.060230 
0.9648582 	 1.038550 
0.9648719 	 0.977322 
0.9648857 	 0.956821 
0.9648994 	 0.938181 
0.9649131 	 0.964995 
0.9649268 	 1.021570 
0.9649406 	 1.007110 
0.9649543 	 1.008840 
0.9649680 	 1.035850 
0.9649817 	 1.091390 
0.9649954 	 1.011720 
0.9650091 	 0.977900 
0.9650229 	 0.983380 
0.9650366 	 0.958448 
0.9650503 	 0.912411 
0.9650640 	 0.859343 
0.9650778 	 0.716911 
0.9650915 	 0.677178 
0.9651052 	 0.703976 
0.9651189 	 0.800382 
0.9651326 	 0.922301 
0.9651464 	 0.980114 
0.9651601 	 1.012870 
0.9651738 	 0.968678 
0.9651875 	 0.993612 
0.9652012 	 1.001980 
0.9652150 	 1.015400 
0.9652287 	 1.040000 
0.9652424 	 1.013240 
0.9652561 	 1.014730 
0.9652698 	 0.990741 
0.9652835 	 1.007120 
0.9652973 	 0.986038 
0.9653110 	 0.975690 
0.9653247 	 0.997166 
0.9653384 	 0.994244 
0.9653521 	 1.000260 
0.9653659 	 1.021000 
0.9653796 	 1.024750 
0.9653933 	 0.990032 
0.9654070 	 0.995806 
0.9654207 	 0.966578 
0.9654344 	 0.984399 
0.9654482 	 0.984624 
0.9654619 	 0.996709 
0.9654756 	 1.017190 
0.9654893 	 1.001370 
0.9655030 	 0.997997 
0.9655168 	 0.979367 
0.9655305 	 0.977979 
0.9655442 	 0.975684 
0.9655579 	 0.962646 
0.9655716 	 0.977196 
0.9655854 	 0.978445 
0.9655991 	 0.975854 
0.9656128 	 0.986541 
0.9656265 	 0.990483 
0.9656402 	 0.985662 
0.9656540 	 0.934706 
0.9656677 	 0.917449 
0.9656814 	 0.941392 
0.9656951 	 0.975401 
0.9657088 	 0.989453 
0.9657226 	 1.000630 
0.9657363 	 0.987280 
0.9657500 	 0.997535 
0.9657638 	 1.015900 
0.9657775 	 1.013980 
0.9657912 	 0.999683 
0.9658049 	 0.986061 
0.9658186 	 0.989599 
0.9658324 	 0.990692 
0.9658461 	 0.995951 
0.9658598 	 1.005230 
0.9658735 	 0.998986 
0.9658872 	 1.009650 
0.9659010 	 1.025050 
0.9659147 	 1.005040 
0.9659284 	 0.995965 
0.9659421 	 1.006630 
0.9659558 	 1.006990 
0.9659696 	 0.977312 
0.9659833 	 0.977033 
0.9659970 	 0.991489 
0.9660107 	 0.993805 
0.9660244 	 1.005170 
0.9660382 	 1.010090 
0.9660519 	 0.999319 
0.9660656 	 0.995843 
0.9660793 	 0.980780 
0.9660930 	 0.981502 
0.9661067 	 0.976924 
0.9661205 	 1.006630 
0.9661342 	 1.004810 
0.9661479 	 1.009080 
0.9661616 	 0.999410 
0.9661753 	 1.012630 
0.9661891 	 1.021590 
0.9662028 	 1.004870 
0.9662165 	 1.011230 
0.9662302 	 0.998480 
0.9662439 	 0.969062 
0.9662576 	 0.966903 
0.9662714 	 0.964926 
0.9662851 	 1.012800 
0.9662988 	 1.013500 
0.9663125 	 0.992228 
0.9663262 	 0.953170 
0.9663400 	 0.970149 
0.9663537 	 1.009920 
0.9663674 	 1.000780 
0.9663811 	 0.982864 
0.9663948 	 1.010630 
0.9664086 	 0.997189 
0.9664223 	 0.998455 
0.9664360 	 1.013270 
0.9664497 	 1.017090 
0.9664635 	 0.943204 
0.9664772 	 0.916675 
0.9664909 	 0.936347 
0.9665046 	 1.008160 
0.9665183 	 1.028860 
0.9665320 	 1.065950 
0.9665458 	 1.023430 
0.9665595 	 1.019410 
0.9665732 	 1.011780 
0.9665869 	 1.071430 
0.9666007 	 1.029850 
0.9666144 	 1.002380 
0.9666281 	 0.978030 
0.9666418 	 1.002710 
0.9666556 	 0.996622 
0.9666693 	 0.997812 
0.9666830 	 0.980601 
0.9666967 	 0.965711 
0.9667104 	 0.943664 
0.9667242 	 0.977706 
0.9667379 	 0.990493 
0.9667516 	 0.994581 
0.9667653 	 0.968183 
0.9667790 	 0.951944 
0.9667928 	 0.962431 
0.9668065 	 0.962323 
0.9668202 	 0.955517 
0.9668339 	 0.962351 
0.9668476 	 0.972308 
0.9668614 	 0.992366 
0.9668751 	 1.007660 
0.9668888 	 0.988697 
0.9669025 	 0.990183 
0.9669162 	 1.003750 
0.9669299 	 1.012100 
0.9669437 	 1.021570 
0.9669574 	 1.001450 
0.9669711 	 1.012800 
0.9669848 	 1.006320 
0.9669985 	 1.006160 
0.9670123 	 0.985511 
0.9670260 	 0.978764 
0.9670397 	 0.984254 
0.9670534 	 0.958980 
0.9670671 	 0.935641 
0.9670808 	 0.916121 
0.9670946 	 0.922015 
0.9671083 	 0.990333 
0.9671220 	 0.997071 
0.9671357 	 1.003090 
0.9671494 	 1.010200 
0.9671632 	 1.011000 
0.9671769 	 1.008950 
0.9671906 	 0.995533 
0.9672043 	 1.008320 
0.9672180 	 0.992487 
0.9672317 	 0.984695 
0.9672455 	 0.982828 
0.9672592 	 1.023440 
0.9672729 	 1.000350 
0.9672867 	 0.993648 
0.9673004 	 0.971352 
0.9673141 	 0.944918 
0.9673278 	 0.992872 
0.9673415 	 1.015750 
0.9673552 	 1.005280 
0.9673690 	 0.971510 
0.9673827 	 0.898969 
0.9673964 	 0.828445 
0.9674101 	 0.810129 
0.9674239 	 0.839333 
0.9674376 	 0.913993 
0.9674513 	 0.957341 
0.9674650 	 0.996788 
0.9674788 	 1.022760 
0.9674925 	 1.028890 
0.9675062 	 1.037110 
0.9675199 	 1.019420 
0.9675337 	 1.021390 
0.9675474 	 1.008970 
0.9675611 	 0.993863 
0.9675748 	 0.973279 
0.9675885 	 0.967844 
0.9676022 	 0.979194 
0.9676160 	 0.969265 
0.9676297 	 0.995581 
0.9676434 	 0.986641 
0.9676571 	 1.000990 
0.9676708 	 1.009050 
0.9676846 	 1.011190 
0.9676983 	 0.998692 
0.9677120 	 0.978312 
0.9677257 	 0.977512 
0.9677394 	 0.985685 
0.9677531 	 1.005570 
0.9677669 	 1.015090 
0.9677806 	 1.013740 
0.9677943 	 0.979149 
0.9678080 	 0.980933 
0.9678217 	 0.972123 
0.9678355 	 0.950261 
0.9678492 	 0.909487 
0.9678629 	 0.858708 
0.9678766 	 0.746165 
0.9678903 	 0.562691 
0.9679040 	 0.480273 
0.9679178 	 0.541814 
0.9679315 	 0.676357 
0.9679452 	 0.804017 
0.9679589 	 0.872783 
0.9679726 	 0.898753 
0.9679864 	 0.936040 
0.9680001 	 0.978822 
0.9680138 	 0.979273 
0.9680275 	 0.985447 
0.9680412 	 1.020900 
0.9680550 	 1.011560 
0.9680687 	 1.008250 
0.9680824 	 1.005880 
0.9680961 	 0.986030 
0.9681099 	 0.984875 
0.9681236 	 0.995990 
0.9681373 	 1.020800 
0.9681510 	 1.015460 
0.9681647 	 0.981037 
0.9681785 	 1.026310 
0.9681922 	 1.021250 
0.9682059 	 1.013490 
0.9682196 	 1.015010 
0.9682333 	 0.993883 
0.9682471 	 0.989408 
0.9682608 	 0.967630 
0.9682745 	 0.964248 
0.9682882 	 1.006990 
0.9683019 	 1.049330 
0.9683157 	 1.025960 
0.9683294 	 1.005650 
0.9683431 	 1.005090 
0.9683569 	 0.997503 
0.9683706 	 1.007570 
0.9683843 	 1.003770 
0.9683980 	 1.016130 
0.9684117 	 1.026410 
0.9684254 	 1.024010 
0.9684392 	 1.005070 
0.9684529 	 1.018580 
0.9684666 	 1.008550 
0.9684803 	 1.000000 
0.9684940 	 1.005910 
0.9685078 	 1.007030 
0.9685215 	 1.009350 
0.9685352 	 0.984749 
0.9685489 	 0.999076 
0.9685626 	 0.989708 
0.9685763 	 0.978651 
0.9685901 	 0.983721 
0.9686038 	 0.987859 
0.9686175 	 0.975848 
0.9686312 	 0.983395 
0.9686449 	 0.988662 
0.9686587 	 1.014940 
0.9686724 	 1.014220 
0.9686861 	 1.003510 
0.9686998 	 0.982070 
0.9687135 	 0.987508 
0.9687272 	 0.988661 
0.9687410 	 0.991639 
0.9687547 	 0.979023 
0.9687684 	 0.966035 
0.9687821 	 0.966312 
0.9687958 	 0.983830 
0.9688096 	 0.979949 
0.9688233 	 0.993891 
0.9688370 	 1.016120 
0.9688507 	 1.018240 
0.9688644 	 1.010540 
0.9688781 	 0.981881 
0.9688919 	 0.987477 
0.9689056 	 1.000300 
0.9689193 	 1.008660 
0.9689330 	 0.980746 
0.9689467 	 0.970746 
0.9689605 	 1.001530 
0.9689742 	 1.020890 
0.9689879 	 1.009980 
0.9690017 	 0.994274 
0.9690154 	 0.964101 
0.9690291 	 0.977437 
0.9690428 	 0.965784 
0.9690566 	 1.001490 
0.9690703 	 0.993406 
0.9690840 	 0.986788 
0.9690977 	 0.978568 
0.9691114 	 1.003720 
0.9691251 	 1.017690 
0.9691389 	 1.005700 
0.9691526 	 0.985542 
0.9691663 	 0.971211 
0.9691800 	 0.960110 
0.9691938 	 0.912335 
0.9692075 	 0.825691 
0.9692212 	 0.699978 
0.9692349 	 0.602181 
0.9692486 	 0.664747 
0.9692624 	 0.775276 
0.9692761 	 0.885057 
0.9692898 	 0.954697 
0.9693035 	 0.977377 
0.9693172 	 0.986015 
0.9693310 	 1.009840 
0.9693447 	 1.014010 
0.9693584 	 0.983106 
0.9693721 	 0.990366 
0.9693858 	 0.998357 
0.9693995 	 0.987843 
0.9694133 	 0.962828 
0.9694270 	 0.969841 
0.9694407 	 0.993652 
0.9694544 	 1.007860 
0.9694681 	 0.982807 
0.9694819 	 1.019330 
0.9694956 	 1.037160 
0.9695093 	 1.018860 
0.9695230 	 0.995821 
0.9695367 	 0.997159 
0.9695504 	 1.009590 
0.9695642 	 0.998662 
0.9695779 	 0.999339 
0.9695916 	 1.029400 
0.9696053 	 1.005470 
0.9696190 	 0.998571 
0.9696328 	 1.000370 
0.9696465 	 0.989578 
0.9696602 	 1.002050 
0.9696739 	 1.016490 
0.9696876 	 0.992565 
0.9697014 	 0.983742 
0.9697151 	 0.992555 
0.9697288 	 1.014200 
0.9697425 	 1.006790 
0.9697562 	 1.004760 
0.9697699 	 1.012470 
0.9697837 	 1.000670 
0.9697974 	 1.005750 
0.9698111 	 0.995147 
0.9698248 	 0.992072 
0.9698386 	 0.998505 
0.9698523 	 1.012950 
0.9698660 	 1.006590 
0.9698798 	 0.983542 
0.9698935 	 1.027030 
0.9699072 	 1.000670 
0.9699209 	 0.996951 
0.9699346 	 0.966626 
0.9699484 	 0.959674 
0.9699621 	 0.991200 
0.9699758 	 0.974816 
0.9699895 	 0.993415 
0.9700032 	 0.990194 
0.9700170 	 1.003050 
0.9700307 	 0.962437 
0.9700444 	 0.968978 
0.9700581 	 0.978170 
0.9700718 	 0.946009 
0.9700856 	 0.958125 
0.9700993 	 0.977370 
0.9701130 	 1.004660 
0.9701267 	 0.999004 
0.9701404 	 1.009300 
0.9701542 	 1.013680 
0.9701679 	 1.031760 
0.9701816 	 0.999930 
0.9701953 	 0.971378 
0.9702090 	 0.977338 
0.9702227 	 0.967885 
0.9702365 	 1.006840 
0.9702502 	 0.993771 
0.9702639 	 1.022740 
0.9702776 	 0.981925 
0.9702913 	 0.989854 
0.9703051 	 0.965414 
0.9703188 	 0.963845 
0.9703325 	 0.947772 
0.9703462 	 0.909095 
0.9703599 	 0.921819 
0.9703736 	 0.960213 
0.9703874 	 0.963148 
0.9704011 	 0.992219 
0.9704148 	 1.010280 
0.9704285 	 1.025960 
0.9704422 	 0.978776 
0.9704560 	 0.958634 
0.9704697 	 0.944040 
0.9704834 	 0.970868 
0.9704971 	 0.967037 
0.9705108 	 0.970877 
0.9705246 	 0.948880 
0.9705383 	 0.942318 
0.9705520 	 0.934358 
0.9705657 	 0.968697 
0.9705795 	 0.994351 
0.9705932 	 0.979779 
0.9706069 	 0.978821 
0.9706206 	 0.984052 
0.9706343 	 1.005370 
0.9706480 	 1.008760 
0.9706618 	 1.010550 
0.9706755 	 0.997674 
0.9706892 	 0.966848 
0.9707029 	 0.961060 
0.9707167 	 0.958646 
0.9707304 	 0.976542 
0.9707441 	 1.003100 
0.9707578 	 0.968536 
0.9707716 	 1.001780 
0.9707853 	 1.012220 
0.9707990 	 0.993020 
0.9708127 	 0.985316 
0.9708265 	 0.968206 
0.9708402 	 0.956816 
0.9708539 	 0.938958 
0.9708676 	 0.940078 
0.9708813 	 0.847601 
0.9708950 	 0.715804 
0.9709088 	 0.582293 
0.9709225 	 0.533271 
0.9709362 	 0.627106 
0.9709499 	 0.744171 
0.9709636 	 0.846877 
0.9709774 	 0.899083 
0.9709911 	 0.939172 
0.9710048 	 0.955948 
0.9710185 	 0.977549 
0.9710322 	 0.985996 
0.9710459 	 0.981173 
0.9710597 	 1.046770 
0.9710734 	 1.006790 
0.9710871 	 0.967130 
0.9711008 	 0.975028 
0.9711145 	 0.956343 
0.9711283 	 0.947498 
0.9711420 	 0.993038 
0.9711557 	 0.986417 
0.9711694 	 1.017180 
0.9711831 	 1.023170 
0.9711969 	 1.013610 
0.9712106 	 0.965534 
0.9712243 	 0.949963 
0.9712380 	 0.947398 
0.9712517 	 0.956474 
0.9712654 	 0.987730 
0.9712792 	 1.001260 
0.9712929 	 0.993867 
0.9713066 	 0.997939 
0.9713203 	 1.003120 
0.9713340 	 1.026320 
0.9713478 	 1.005880 
0.9713615 	 0.986614 
0.9713752 	 0.957380 
0.9713889 	 0.953206 
0.9714027 	 0.998512 
0.9714164 	 1.004030 
0.9714301 	 0.950305 
0.9714438 	 1.005030 
0.9714575 	 0.996737 
0.9714713 	 1.005000 
0.9714850 	 1.001370 
0.9714987 	 1.016370 
0.9715124 	 0.973854 
0.9715261 	 0.970057 
0.9715399 	 0.974449 
0.9715536 	 0.968765 
0.9715673 	 1.002490 
0.9715810 	 1.047570 
0.9715947 	 1.003340 
0.9716085 	 0.982745 
0.9716222 	 0.980004 
0.9716359 	 0.987015 
0.9716497 	 0.970776 
0.9716634 	 0.995272 
0.9716771 	 0.956116 
0.9716908 	 0.951641 
0.9717045 	 0.987165 
0.9717182 	 0.965067 
0.9717320 	 0.981450 
0.9717457 	 0.991580 
0.9717594 	 0.964264 
0.9717731 	 0.935791 
0.9717868 	 0.938901 
0.9718006 	 0.976606 
0.9718143 	 1.035060 
0.9718280 	 1.010710 
0.9718417 	 1.034360 
0.9718554 	 0.968346 
0.9718691 	 0.969185 
0.9718829 	 0.968072 
0.9718966 	 0.959478 
0.9719103 	 0.962136 
0.9719240 	 0.975474 
0.9719377 	 1.003460 
0.9719515 	 1.050390 
0.9719652 	 1.061310 
0.9719789 	 1.097530 
0.9719926 	 1.076030 
0.9720063 	 1.047170 


==> anc/HD232979/HD232979_80.dat <==
0.9464222 	 0.826227 
0.9464357 	 0.783893 
0.9464492 	 0.941204 
0.9464628 	 0.771503 
0.9464763 	 1.032620 
0.9464898 	 0.917597 
0.9465033 	 0.846478 
0.9465169 	 0.938605 
0.9465304 	 0.701506 
0.9465439 	 0.757733 
0.9465575 	 0.737310 
0.9465710 	 0.809394 
0.9465845 	 0.842098 
0.9465980 	 0.908023 
0.9466116 	 1.194230 
0.9466251 	 1.041350 
0.9466386 	 0.874926 
0.9466522 	 0.857740 
0.9466657 	 0.762574 
0.9466792 	 0.723026 
0.9466928 	 1.030700 
0.9467063 	 0.989151 
0.9467198 	 0.942615 
0.9467334 	 0.874826 
0.9467469 	 0.790430 
0.9467604 	 0.816215 
0.9467739 	 0.908092 
0.9467875 	 1.014350 
0.9468010 	 0.824807 
0.9468145 	 0.792365 
0.9468281 	 1.087120 
0.9468416 	 0.850976 
0.9468551 	 0.851738 
0.9468687 	 0.979110 
0.9468822 	 0.904081 
0.9468957 	 0.758424 
0.9469093 	 0.791142 
0.9469228 	 0.936302 
0.9469363 	 0.721288 
0.9469498 	 0.731947 
0.9469634 	 0.849445 
0.9469769 	 0.934134 
0.9469904 	 0.996321 
0.9470040 	 1.099850 
0.9470175 	 0.842512 
0.9470310 	 0.927803 
0.9470445 	 1.062730 
0.9470581 	 1.143990 
0.9470716 	 0.893285 
0.9470851 	 0.978594 
0.9470987 	 1.006990 
0.9471122 	 1.021120 
0.9471257 	 0.906522 
0.9471393 	 0.910004 
0.9471528 	 0.971312 
0.9471663 	 0.922818 
0.9471799 	 0.760902 
0.9471934 	 0.893112 
0.9472069 	 1.237990 
0.9472204 	 0.886478 
0.9472340 	 0.870741 
0.9472475 	 0.829244 
0.9472610 	 0.719489 
0.9472746 	 1.026190 
0.9472881 	 1.019930 
0.9473016 	 1.176490 
0.9473152 	 1.015310 
0.9473287 	 1.147410 
0.9473422 	 1.055450 
0.9473558 	 1.036560 
0.9473693 	 1.009270 
0.9473828 	 0.948971 
0.9473963 	 1.039870 
0.9474099 	 0.960604 
0.9474234 	 0.911480 
0.9474369 	 0.708431 
0.9474505 	 0.802481 
0.9474640 	 0.868125 
0.9474775 	 0.973205 
0.9474911 	 0.997854 
0.9475046 	 0.938644 
0.9475181 	 1.040950 
0.9475316 	 1.110780 
0.9475452 	 0.957655 
0.9475587 	 1.017300 
0.9475722 	 1.011040 
0.9475858 	 0.864086 
0.9475993 	 1.003220 
0.9476128 	 0.884489 
0.9476263 	 1.005430 
0.9476399 	 0.970873 
0.9476534 	 0.877412 
0.9476669 	 0.796645 
0.9476805 	 0.670974 
0.9476940 	 1.014990 
0.9477075 	 1.205790 
0.9477211 	 1.195930 
0.9477346 	 0.999003 
0.9477481 	 1.020520 
0.9477617 	 0.956485 
0.9477752 	 1.035290 
0.9477887 	 0.885949 
0.9478022 	 0.809493 
0.9478158 	 0.983140 
0.9478293 	 0.983223 
0.9478428 	 0.866410 
0.9478564 	 1.065780 
0.9478699 	 1.110540 
0.9478834 	 1.049020 
0.9478970 	 1.020990 
0.9479105 	 1.040270 
0.9479240 	 0.912515 
0.9479376 	 0.895060 
0.9479511 	 0.924408 
0.9479646 	 1.077210 
0.9479781 	 0.887070 
0.9479917 	 0.885126 
0.9480052 	 0.946018 
0.9480187 	 1.014730 
0.9480323 	 1.074140 
0.9480458 	 1.075220 
0.9480593 	 1.118110 
0.9480728 	 0.942231 
0.9480864 	 0.984200 
0.9480999 	 1.110250 
0.9481134 	 1.106670 
0.9481270 	 0.989160 
0.9481405 	 0.957100 
0.9481540 	 1.026460 
0.9481676 	 1.012780 
0.9481811 	 0.970153 
0.9481946 	 1.003380 
0.9482082 	 0.928503 
0.9482217 	 1.084560 
0.9482352 	 0.901539 
0.9482487 	 0.803887 
0.9482623 	 0.954148 
0.9482758 	 0.913447 
0.9482893 	 1.207930 
0.9483029 	 1.144980 
0.9483164 	 0.900753 
0.9483299 	 0.892821 
0.9483435 	 0.992039 
0.9483570 	 0.891836 
0.9483705 	 0.813514 
0.9483841 	 0.813954 
0.9483976 	 0.832478 
0.9484111 	 0.699345 
0.9484246 	 0.986009 
0.9484382 	 0.941546 
0.9484517 	 0.906645 
0.9484652 	 0.977918 
0.9484788 	 1.067930 
0.9484923 	 0.975672 
0.9485058 	 0.953466 
0.9485193 	 0.979073 
0.9485329 	 1.019930 
0.9485464 	 0.840478 
0.9485599 	 0.855212 
0.9485735 	 0.968446 
0.9485870 	 0.950479 
0.9486005 	 0.977938 
0.9486141 	 0.901334 
0.9486276 	 0.880402 
0.9486411 	 1.004920 
0.9486547 	 0.948648 
0.9486682 	 0.966432 
0.9486817 	 1.020410 
0.9486952 	 0.985664 
0.9487088 	 1.144720 
0.9487223 	 1.146110 
0.9487358 	 1.119170 
0.9487494 	 1.020100 
0.9487629 	 1.013250 
0.9487764 	 0.951908 
0.9487899 	 0.928842 
0.9488035 	 1.166780 
0.9488170 	 1.114150 
0.9488305 	 0.932813 
0.9488441 	 0.969252 
0.9488576 	 0.961716 
0.9488711 	 1.057900 
0.9488847 	 0.989973 
0.9488982 	 1.114200 
0.9489117 	 1.011560 
0.9489253 	 1.149990 
0.9489388 	 1.046410 
0.9489523 	 0.981162 
0.9489658 	 0.969657 
0.9489794 	 0.949918 
0.9489929 	 1.016910 
0.9490064 	 0.976635 
0.9490200 	 1.016060 
0.9490335 	 1.047720 
0.9490470 	 1.034810 
0.9490606 	 0.953729 
0.9490741 	 0.985222 
0.9490876 	 1.046720 
0.9491011 	 1.079400 
0.9491147 	 0.986299 
0.9491282 	 0.955793 
0.9491417 	 1.018490 
0.9491553 	 1.094720 
0.9491688 	 1.042270 
0.9491823 	 0.979264 
0.9491959 	 1.022940 
0.9492094 	 0.933973 
0.9492229 	 0.963043 
0.9492365 	 0.933956 
0.9492500 	 0.974217 
0.9492635 	 0.961819 
0.9492770 	 1.013550 
0.9492906 	 1.047990 
0.9493041 	 1.082290 
0.9493176 	 1.136280 
0.9493312 	 1.120520 
0.9493447 	 0.969251 
0.9493582 	 0.968531 
0.9493718 	 0.998111 
0.9493853 	 0.960478 
0.9493988 	 0.976680 
0.9494124 	 0.931572 
0.9494259 	 0.965132 
0.9494394 	 1.092270 
0.9494529 	 1.039500 
0.9494665 	 0.945481 
0.9494800 	 0.944072 
0.9494935 	 1.024810 
0.9495071 	 1.046960 
0.9495206 	 1.005200 
0.9495341 	 0.976935 
0.9495476 	 1.039770 
0.9495612 	 0.999617 
0.9495747 	 0.885095 
0.9495882 	 0.872361 
0.9496017 	 1.060040 
0.9496152 	 1.106240 
0.9496288 	 1.010710 
0.9496423 	 0.948870 
0.9496558 	 0.870614 
0.9496694 	 0.760633 
0.9496829 	 0.860833 
0.9496964 	 1.130070 
0.9497100 	 1.143760 
0.9497235 	 1.078460 
0.9497370 	 1.020460 
0.9497505 	 0.944110 
0.9497641 	 0.986713 
0.9497776 	 1.036470 
0.9497911 	 1.043550 
0.9498047 	 1.010930 
0.9498182 	 1.017640 
0.9498317 	 0.954175 
0.9498452 	 0.959978 
0.9498588 	 0.894563 
0.9498723 	 0.963304 
0.9498859 	 1.002680 
0.9498994 	 1.135530 
0.9499129 	 1.066170 
0.9499264 	 1.085560 
0.9499400 	 1.062020 
0.9499535 	 1.068610 
0.9499670 	 1.041140 
0.9499806 	 0.943328 
0.9499941 	 0.928639 
0.9500076 	 1.023050 
0.9500211 	 1.237870 
0.9500347 	 1.078880 
0.9500482 	 1.157350 
0.9500617 	 1.099600 
0.9500753 	 0.979269 
0.9500888 	 1.089830 
0.9501023 	 1.034540 
0.9501159 	 1.062770 
0.9501294 	 1.044630 
0.9501429 	 1.076450 
0.9501565 	 1.029260 
0.9501700 	 0.981998 
0.9501835 	 1.053580 
0.9501970 	 1.028800 
0.9502106 	 0.940217 
0.9502241 	 1.012730 
0.9502376 	 0.991346 
0.9502512 	 1.038010 
0.9502647 	 1.068800 
0.9502782 	 1.038620 
0.9502917 	 0.958000 
0.9503053 	 0.969972 
0.9503188 	 0.841083 
0.9503323 	 0.786510 
0.9503459 	 0.906010 
0.9503594 	 1.152440 
0.9503729 	 1.026900 
0.9503865 	 0.971078 
0.9504000 	 0.933353 
0.9504135 	 1.069950 
0.9504271 	 0.890309 
0.9504406 	 1.046480 
0.9504541 	 1.036510 
0.9504676 	 1.066140 
0.9504812 	 1.011340 
0.9504947 	 0.930476 
0.9505082 	 0.911130 
0.9505218 	 0.989872 
0.9505353 	 1.066910 
0.9505488 	 1.080090 
0.9505624 	 1.094650 
0.9505759 	 1.124290 
0.9505894 	 1.087110 
0.9506029 	 1.070210 
0.9506165 	 1.177600 
0.9506300 	 1.210530 
0.9506435 	 0.995143 
0.9506571 	 1.029970 
0.9506706 	 1.040010 
0.9506841 	 1.002770 
0.9506977 	 1.054290 
0.9507112 	 1.012260 
0.9507247 	 0.937315 
0.9507383 	 0.950674 
0.9507518 	 1.008360 
0.9507653 	 0.998349 
0.9507788 	 1.001860 
0.9507924 	 1.079410 
0.9508059 	 1.051960 
0.9508194 	 1.012780 
0.9508330 	 1.081120 
0.9508465 	 1.067550 
0.9508600 	 1.027940 
0.9508735 	 1.008160 
0.9508871 	 0.975700 
0.9509006 	 1.045620 
0.9509141 	 1.090540 
0.9509277 	 1.116550 
0.9509412 	 1.098710 
0.9509547 	 1.068870 
0.9509683 	 1.024530 
0.9509818 	 1.028460 
0.9509953 	 1.043160 
0.9510089 	 1.065900 
0.9510224 	 1.066930 
0.9510359 	 1.080490 
0.9510494 	 1.132330 
0.9510630 	 1.171980 
0.9510765 	 1.013230 
0.9510900 	 1.113320 
0.9511036 	 1.118530 
0.9511171 	 1.002200 
0.9511306 	 1.014490 
0.9511442 	 1.006170 
0.9511577 	 1.042570 
0.9511712 	 1.082160 
0.9511848 	 1.070870 
0.9511983 	 0.996225 
0.9512118 	 1.081980 
0.9512253 	 1.052840 
0.9512389 	 1.113770 
0.9512524 	 1.037930 
0.9512659 	 1.009350 
0.9512795 	 1.082570 
0.9512930 	 1.092990 
0.9513065 	 1.075200 
0.9513200 	 1.050520 
0.9513336 	 1.004230 
0.9513471 	 0.972280 
0.9513606 	 1.019870 
0.9513742 	 1.007670 
0.9513877 	 0.993642 
0.9514012 	 1.016270 
0.9514148 	 1.019410 
0.9514283 	 1.016270 
0.9514418 	 1.048310 
0.9514554 	 1.070170 
0.9514689 	 1.065510 
0.9514824 	 1.008550 
0.9514959 	 0.969511 
0.9515095 	 0.951723 
0.9515230 	 0.990683 
0.9515365 	 0.991685 
0.9515501 	 1.006510 
0.9515636 	 1.146590 
0.9515771 	 1.218560 
0.9515907 	 1.172170 
0.9516042 	 1.178980 
0.9516177 	 1.278180 
0.9516313 	 1.206410 
0.9516448 	 1.243160 
0.9516583 	 1.114980 
0.9516718 	 0.993002 
0.9516854 	 1.015820 
0.9516989 	 0.959091 
0.9517124 	 0.969123 
0.9517260 	 1.005930 
0.9517395 	 1.015630 
0.9517530 	 0.992822 
0.9517665 	 0.978267 
0.9517801 	 1.018890 
0.9517936 	 1.069430 
0.9518071 	 1.061720 
0.9518207 	 1.051150 
0.9518342 	 1.090700 
0.9518477 	 1.070760 
0.9518613 	 1.049330 
0.9518748 	 0.957009 
0.9518883 	 1.008670 
0.9519019 	 0.976196 
0.9519154 	 1.016890 
0.9519289 	 0.927457 
0.9519424 	 0.889780 
0.9519560 	 0.940587 
0.9519695 	 0.922882 
0.9519830 	 0.959341 
0.9519966 	 0.950448 
0.9520101 	 0.946012 
0.9520236 	 1.028500 
0.9520372 	 1.021880 
0.9520507 	 1.030150 
0.9520642 	 1.100640 
0.9520777 	 1.092580 
0.9520913 	 1.108390 
0.9521048 	 1.002350 
0.9521183 	 0.950042 
0.9521319 	 0.975017 
0.9521454 	 0.914307 
0.9521589 	 0.992673 
0.9521725 	 0.956909 
0.9521860 	 0.954868 
0.9521995 	 0.997659 
0.9522131 	 1.042140 
0.9522266 	 1.072760 
0.9522401 	 1.017550 
0.9522536 	 0.930818 
0.9522672 	 1.024530 
0.9522807 	 1.040400 
0.9522942 	 1.051040 
0.9523078 	 1.029900 
0.9523213 	 1.032510 
0.9523348 	 1.000650 
0.9523483 	 0.955440 
0.9523619 	 0.948929 
0.9523754 	 0.952152 
0.9523889 	 0.953053 
0.9524025 	 0.979030 
0.9524160 	 1.004760 
0.9524295 	 0.974636 
0.9524431 	 0.910605 
0.9524566 	 0.775279 
0.9524701 	 0.699396 
0.9524837 	 0.909811 
0.9524972 	 0.995901 
0.9525107 	 0.993705 
0.9525242 	 0.998905 
0.9525378 	 1.002140 
0.9525513 	 1.034490 
0.9525648 	 1.029340 
0.9525784 	 1.015420 
0.9525919 	 1.014940 
0.9526054 	 0.961650 
0.9526190 	 0.943002 
0.9526325 	 0.980271 
0.9526460 	 0.977732 
0.9526596 	 0.988600 
0.9526731 	 1.063650 
0.9526866 	 1.075420 
0.9527001 	 1.032100 
0.9527137 	 0.993135 
0.9527272 	 0.898907 
0.9527407 	 0.932788 
0.9527543 	 0.857682 
0.9527677 	 0.923732 
0.9527813 	 0.905871 
0.9527948 	 0.999865 
0.9528083 	 1.039430 
0.9528218 	 1.027790 
0.9528354 	 1.010750 
0.9528489 	 1.018520 
0.9528624 	 1.016370 
0.9528760 	 1.007140 
0.9528895 	 0.976065 
0.9529030 	 1.002510 
0.9529166 	 0.984664 
0.9529301 	 1.010140 
0.9529436 	 0.999480 
0.9529572 	 1.009790 
0.9529707 	 1.019440 
0.9529842 	 0.986007 
0.9529977 	 0.973042 
0.9530113 	 0.959896 
0.9530248 	 0.965203 
0.9530383 	 0.970760 
0.9530519 	 0.984172 
0.9530654 	 0.974504 
0.9530789 	 0.935824 
0.9530925 	 0.921602 
0.9531060 	 0.995213 
0.9531195 	 0.998407 
0.9531331 	 0.991090 
0.9531466 	 0.990623 
0.9531601 	 0.984946 
0.9531736 	 0.990427 
0.9531872 	 0.984095 
0.9532007 	 1.005590 
0.9532142 	 1.033780 
0.9532278 	 1.039680 
0.9532413 	 1.028410 
0.9532548 	 0.999207 
0.9532683 	 0.985330 
0.9532819 	 0.968086 
0.9532954 	 0.988146 
0.9533089 	 1.027090 
0.9533225 	 1.027630 
0.9533360 	 1.037120 
0.9533495 	 1.048820 
0.9533631 	 1.038800 
0.9533766 	 1.037590 
0.9533901 	 1.002780 
0.9534037 	 0.973788 
0.9534172 	 0.970403 
0.9534307 	 1.009490 
0.9534442 	 1.043350 
0.9534578 	 1.059850 
0.9534713 	 1.038960 
0.9534848 	 1.045510 
0.9534984 	 1.028460 
0.9535119 	 1.005640 
0.9535254 	 0.991560 
0.9535389 	 1.007270 
0.9535525 	 1.019710 
0.9535660 	 1.045250 
0.9535796 	 1.029770 
0.9535931 	 1.034690 
0.9536066 	 1.031890 
0.9536201 	 1.037640 
0.9536337 	 1.012320 
0.9536472 	 1.001190 
0.9536607 	 0.996548 
0.9536743 	 0.975938 
0.9536878 	 0.995662 
0.9537013 	 1.021330 
0.9537149 	 1.018920 
0.9537284 	 1.042260 
0.9537419 	 1.035220 
0.9537554 	 1.017090 
0.9537690 	 0.985964 
0.9537825 	 0.997787 
0.9537960 	 0.998454 
0.9538096 	 0.968767 
0.9538231 	 0.904377 
0.9538366 	 0.860567 
0.9538501 	 0.876114 
0.9538637 	 0.956991 
0.9538772 	 0.980703 
0.9538907 	 1.003120 
0.9539043 	 0.998968 
0.9539178 	 1.001710 
0.9539313 	 1.036040 
0.9539449 	 1.059100 
0.9539584 	 1.059700 
0.9539719 	 1.029990 
0.9539855 	 1.014560 
0.9539990 	 0.994410 
0.9540125 	 1.013910 
0.9540260 	 1.003960 
0.9540396 	 1.000670 
0.9540531 	 1.006340 
0.9540666 	 1.021410 
0.9540802 	 1.029300 
0.9540937 	 1.025440 
0.9541072 	 1.009920 
0.9541208 	 1.067490 
0.9541343 	 1.052080 
0.9541478 	 1.019120 
0.9541614 	 1.042340 
0.9541749 	 1.043360 
0.9541884 	 1.059010 
0.9542019 	 1.060940 
0.9542155 	 1.086670 
0.9542290 	 1.058220 
0.9542425 	 1.041770 
0.9542561 	 1.030700 
0.9542696 	 1.012410 
0.9542831 	 1.024530 
0.9542966 	 1.041340 
0.9543102 	 1.021090 
0.9543237 	 0.993666 
0.9543372 	 0.975498 
0.9543508 	 0.996035 
0.9543643 	 1.025830 
0.9543778 	 1.033940 
0.9543914 	 1.018680 
0.9544049 	 1.023240 
0.9544184 	 1.060040 
0.9544320 	 1.076850 
0.9544455 	 1.054470 
0.9544590 	 1.074310 
0.9544725 	 1.059300 
0.9544861 	 1.036230 
0.9544996 	 1.030160 
0.9545131 	 1.008720 
0.9545267 	 1.014480 
0.9545402 	 1.030170 
0.9545537 	 1.049900 
0.9545672 	 1.049300 
0.9545808 	 1.057210 
0.9545943 	 1.031190 
0.9546078 	 0.936509 
0.9546214 	 0.792454 
0.9546349 	 0.672559 
0.9546484 	 0.665498 
0.9546620 	 0.673718 
0.9546755 	 0.733323 
0.9546890 	 0.851217 
0.9547026 	 0.961244 
0.9547161 	 1.032050 
0.9547296 	 1.033990 
0.9547431 	 1.039890 
0.9547567 	 1.020840 
0.9547702 	 0.997616 
0.9547837 	 1.005160 
0.9547973 	 1.005150 
0.9548108 	 1.015850 
0.9548243 	 1.000330 
0.9548379 	 1.027390 
0.9548514 	 1.045920 
0.9548649 	 1.044560 
0.9548785 	 1.007570 
0.9548920 	 0.978945 
0.9549055 	 0.923241 
0.9549190 	 0.907665 
0.9549326 	 0.832401 
0.9549461 	 0.786399 
0.9549596 	 0.767221 
0.9549732 	 0.836135 
0.9549867 	 0.920680 
0.9550002 	 0.979553 
0.9550137 	 1.012460 
0.9550273 	 1.017480 
0.9550408 	 1.028010 
0.9550543 	 1.044390 
0.9550679 	 1.045380 
0.9550814 	 1.047250 
0.9550949 	 1.008580 
0.9551085 	 0.996582 
0.9551220 	 0.981748 
0.9551355 	 1.016680 
0.9551491 	 1.017170 
0.9551626 	 1.013770 
0.9551761 	 1.028920 
0.9551897 	 1.024540 
0.9552032 	 1.062230 
0.9552167 	 1.057360 
0.9552302 	 1.027960 
0.9552438 	 1.018240 
0.9552573 	 1.030690 
0.9552708 	 1.043990 
0.9552844 	 1.033320 
0.9552979 	 1.028390 
0.9553114 	 1.053260 
0.9553249 	 1.068670 
0.9553385 	 1.072040 
0.9553520 	 1.060090 
0.9553655 	 1.047410 
0.9553791 	 1.018030 
0.9553926 	 0.983534 
0.9554061 	 0.991768 
0.9554197 	 1.007270 
0.9554332 	 1.016380 
0.9554467 	 1.038090 
0.9554603 	 1.061490 
0.9554738 	 1.070710 
0.9554873 	 1.047160 
0.9555008 	 1.033260 
0.9555144 	 1.003900 
0.9555279 	 0.987383 
0.9555414 	 0.965932 
0.9555550 	 0.948397 
0.9555685 	 0.932848 
0.9555820 	 0.890101 
0.9555955 	 0.902367 
0.9556091 	 0.974978 
0.9556226 	 0.991632 
0.9556361 	 0.969296 
0.9556497 	 0.951750 
0.9556632 	 0.953425 
0.9556767 	 0.966843 
0.9556903 	 0.960662 
0.9557038 	 0.993180 
0.9557173 	 1.026480 
0.9557309 	 1.031050 
0.9557444 	 1.032380 
0.9557579 	 1.020830 
0.9557714 	 0.983595 
0.9557850 	 0.981548 
0.9557985 	 1.001470 
0.9558120 	 1.013630 
0.9558256 	 1.004880 
0.9558391 	 1.022060 
0.9558526 	 1.004420 
0.9558662 	 1.033910 
0.9558797 	 1.051730 
0.9558932 	 0.980758 
0.9559068 	 0.976460 
0.9559202 	 0.944836 
0.9559338 	 0.955799 
0.9559473 	 0.951068 
0.9559608 	 0.928975 
0.9559743 	 0.896840 
0.9559879 	 0.922082 
0.9560014 	 0.987093 
0.9560149 	 1.014510 
0.9560285 	 0.988589 
0.9560420 	 0.983903 
0.9560555 	 0.983387 
0.9560690 	 0.980237 
0.9560826 	 0.990029 
0.9560961 	 1.027160 
0.9561096 	 1.034140 
0.9561232 	 1.053150 
0.9561367 	 1.051440 
0.9561502 	 1.010880 
0.9561638 	 1.002960 
0.9561773 	 1.006050 
0.9561908 	 0.989714 
0.9562044 	 0.999560 
0.9562179 	 1.038370 
0.9562314 	 1.075970 
0.9562449 	 1.047700 
0.9562585 	 1.029100 
0.9562720 	 1.030880 
0.9562855 	 1.003990 
0.9562991 	 0.987493 
0.9563126 	 0.962695 
0.9563261 	 1.003790 
0.9563397 	 1.024980 
0.9563532 	 1.041670 
0.9563667 	 1.020620 
0.9563803 	 1.026780 
0.9563938 	 1.048120 
0.9564073 	 0.988697 
0.9564208 	 0.978764 
0.9564344 	 0.975765 
0.9564479 	 0.981058 
0.9564614 	 0.980038 
0.9564750 	 0.991373 
0.9564885 	 0.983558 
0.9565020 	 0.974000 
0.9565155 	 0.948398 
0.9565291 	 1.003000 
0.9565426 	 1.022150 
0.9565561 	 0.998883 
0.9565697 	 0.978267 
0.9565832 	 1.024180 
0.9565967 	 1.014660 
0.9566103 	 0.999965 
0.9566238 	 0.992426 
0.9566373 	 0.976094 
0.9566509 	 0.958529 
0.9566644 	 0.998122 
0.9566779 	 0.991970 
0.9566914 	 0.950218 
0.9567050 	 0.966500 
0.9567185 	 0.980681 
0.9567320 	 0.972857 
0.9567456 	 0.938939 
0.9567591 	 0.963127 
0.9567726 	 1.000360 
0.9567862 	 0.986733 
0.9567997 	 0.979221 
0.9568132 	 0.990459 
0.9568267 	 0.963655 
0.9568403 	 0.977512 
0.9568538 	 1.011480 
0.9568673 	 1.039340 
0.9568809 	 0.974419 
0.9568944 	 0.878758 
0.9569079 	 0.880870 
0.9569215 	 0.940991 
0.9569350 	 1.000000 
0.9569485 	 1.001290 
0.9569621 	 0.997696 
0.9569756 	 0.997408 
0.9569891 	 1.034650 
0.9570026 	 1.032640 
0.9570162 	 1.038540 
0.9570297 	 1.005390 
0.9570432 	 0.996070 
0.9570568 	 1.003130 
0.9570703 	 0.983167 
0.9570838 	 0.975276 
0.9570973 	 1.000840 
0.9571109 	 1.004920 
0.9571244 	 1.002820 
0.9571379 	 0.989878 
0.9571515 	 1.037700 
0.9571650 	 1.014440 
0.9571785 	 0.981882 
0.9571921 	 1.001750 
0.9572056 	 0.971243 
0.9572191 	 0.980945 
0.9572327 	 1.002740 
0.9572462 	 1.034850 
0.9572597 	 1.033540 
0.9572732 	 1.007770 
0.9572868 	 0.995157 
0.9573003 	 0.959484 
0.9573138 	 0.926608 
0.9573274 	 0.895814 
0.9573409 	 0.866085 
0.9573544 	 0.894483 
0.9573680 	 0.922363 
0.9573815 	 0.970787 
0.9573950 	 0.976378 
0.9574086 	 1.005100 
0.9574221 	 0.982476 
0.9574356 	 0.975090 
0.9574491 	 0.962360 
0.9574627 	 0.995597 
0.9574762 	 0.991369 
0.9574897 	 1.005830 
0.9575033 	 0.984621 
0.9575168 	 0.937415 
0.9575303 	 0.944879 
0.9575438 	 0.933397 
0.9575574 	 0.945970 
0.9575709 	 0.979242 
0.9575844 	 0.969947 
0.9575980 	 0.994206 
0.9576115 	 1.013420 
0.9576250 	 1.029110 
0.9576386 	 1.033340 
0.9576521 	 1.055360 
0.9576656 	 1.055590 
0.9576792 	 1.006630 
0.9576927 	 0.980886 
0.9577062 	 0.968199 
0.9577197 	 0.955480 
0.9577333 	 0.959729 
0.9577468 	 0.971911 
0.9577603 	 0.918046 
0.9577739 	 0.864447 
0.9577874 	 0.842438 
0.9578009 	 0.844353 
0.9578145 	 0.929776 
0.9578280 	 0.964133 
0.9578415 	 0.964754 
0.9578551 	 0.986927 
0.9578686 	 1.014180 
0.9578821 	 1.029580 
0.9578956 	 1.039490 
0.9579092 	 1.040920 
0.9579227 	 1.018280 
0.9579362 	 0.974328 
0.9579498 	 0.935706 
0.9579633 	 0.933996 
0.9579768 	 0.942816 
0.9579903 	 0.989141 
0.9580039 	 0.997876 
0.9580174 	 1.012160 
0.9580309 	 1.022110 
0.9580445 	 1.006690 
0.9580580 	 0.990322 
0.9580715 	 1.005040 
0.9580851 	 0.997353 
0.9580986 	 1.000990 
0.9581121 	 0.991357 
0.9581257 	 0.974728 
0.9581392 	 0.988630 
0.9581527 	 1.024130 
0.9581662 	 1.038310 
0.9581798 	 0.982197 
0.9581933 	 0.995126 
0.9582068 	 0.985058 
0.9582204 	 0.917544 
0.9582339 	 0.930021 
0.9582474 	 0.915713 
0.9582610 	 0.952743 
0.9582745 	 1.014560 
0.9582880 	 1.005850 
0.9583015 	 1.012360 
0.9583151 	 1.000790 
0.9583286 	 0.970926 
0.9583421 	 0.909751 
0.9583557 	 0.898106 
0.9583692 	 0.918043 
0.9583827 	 0.963249 
0.9583963 	 0.992065 
0.9584098 	 0.964098 
0.9584233 	 0.945020 
0.9584369 	 0.944006 
0.9584504 	 0.988664 
0.9584639 	 0.989671 
0.9584774 	 1.047030 
0.9584910 	 1.028570 
0.9585045 	 0.992526 
0.9585180 	 1.026720 
0.9585316 	 1.016560 
0.9585451 	 1.033380 
0.9585586 	 1.001780 
0.9585721 	 0.983699 
0.9585857 	 0.972462 
0.9585992 	 0.964616 
0.9586127 	 0.949314 
0.9586263 	 0.976962 
0.9586398 	 0.989362 
0.9586533 	 0.990484 
0.9586669 	 1.011850 
0.9586804 	 1.041150 
0.9586939 	 0.986598 
0.9587075 	 0.987455 
0.9587210 	 0.974410 
0.9587345 	 0.991942 
0.9587480 	 1.008700 
0.9587616 	 1.012990 
0.9587751 	 1.003130 
0.9587886 	 1.069840 
0.9588022 	 1.023090 
0.9588157 	 1.021930 
0.9588292 	 1.014170 
0.9588427 	 1.004500 
0.9588563 	 0.963857 
0.9588698 	 0.977241 
0.9588834 	 1.010390 
0.9588969 	 1.008930 
0.9589104 	 0.999121 
0.9589239 	 0.998474 
0.9589375 	 0.968886 
0.9589510 	 0.990431 
0.9589645 	 1.024130 
0.9589781 	 1.008770 
0.9589916 	 1.020340 
0.9590051 	 1.018130 
0.9590186 	 1.023670 
0.9590322 	 1.002230 
0.9590457 	 0.986188 
0.9590592 	 0.992068 
0.9590727 	 1.000580 
0.9590863 	 1.003630 
0.9590998 	 1.005550 
0.9591133 	 0.989860 
0.9591268 	 0.992043 
0.9591404 	 1.003900 
0.9591539 	 0.974602 
0.9591674 	 0.937998 
0.9591810 	 0.935609 
0.9591945 	 0.976049 
0.9592080 	 1.000430 
0.9592215 	 1.046840 
0.9592351 	 0.970567 
0.9592486 	 0.988800 
0.9592621 	 1.016310 
0.9592757 	 0.997561 
0.9592892 	 0.966705 
0.9593027 	 0.965431 
0.9593162 	 0.964952 
0.9593298 	 0.959299 
0.9593433 	 0.990978 
0.9593568 	 0.976586 
0.9593704 	 0.990679 
0.9593839 	 0.990187 
0.9593974 	 0.981488 
0.9594110 	 0.986030 
0.9594245 	 0.950835 
0.9594380 	 0.932094 
0.9594516 	 0.939506 
0.9594651 	 1.025270 
0.9594786 	 1.015750 
0.9594921 	 0.945384 
0.9595057 	 0.973211 
0.9595192 	 0.976124 
0.9595327 	 0.996617 
0.9595463 	 0.995055 
0.9595598 	 0.966803 
0.9595733 	 0.952901 
0.9595869 	 0.996672 
0.9596004 	 1.064960 
0.9596139 	 1.047180 
0.9596275 	 0.992302 
0.9596410 	 1.006920 
0.9596545 	 1.015080 
0.9596680 	 0.986923 
0.9596816 	 0.956392 
0.9596951 	 0.937138 
0.9597086 	 0.943044 
0.9597222 	 0.965466 
0.9597357 	 1.007870 
0.9597492 	 0.989195 
0.9597627 	 1.050990 
0.9597763 	 1.013090 
0.9597898 	 0.993278 
0.9598033 	 0.991714 
0.9598169 	 0.994355 
0.9598304 	 1.002540 
0.9598439 	 0.978454 
0.9598575 	 1.035050 
0.9598710 	 1.004540 
0.9598845 	 0.996769 
0.9598980 	 0.970507 
0.9599116 	 1.011020 
0.9599251 	 1.021010 
0.9599387 	 1.047810 


==> anc/HD37536/HD37536_69.dat <==
1.0962840 	 1.100270 
1.0962990 	 1.101740 
1.0963150 	 1.086950 
1.0963310 	 1.056460 
1.0963470 	 1.044770 
1.0963630 	 1.055150 
1.0963790 	 1.083290 
1.0963940 	 1.118380 
1.0964100 	 1.144660 
1.0964260 	 1.155440 
1.0964420 	 1.152570 
1.0964580 	 1.139190 
1.0964740 	 1.105510 
1.0964890 	 1.049750 
1.0965050 	 1.001040 
1.0965210 	 0.923852 
1.0965370 	 0.841944 
1.0965530 	 0.771376 
1.0965690 	 0.738672 
1.0965840 	 0.745950 
1.0966000 	 0.785727 
1.0966160 	 0.837795 
1.0966320 	 0.881945 
1.0966480 	 0.887780 
1.0966630 	 0.866542 
1.0966790 	 0.822041 
1.0966950 	 0.775122 
1.0967110 	 0.747979 
1.0967270 	 0.738030 
1.0967430 	 0.741753 
1.0967580 	 0.768818 
1.0967740 	 0.812900 
1.0967900 	 0.864565 
1.0968060 	 0.871215 
1.0968220 	 0.843783 
1.0968380 	 0.780803 
1.0968530 	 0.719172 
1.0968690 	 0.688811 
1.0968850 	 0.700959 
1.0969010 	 0.738194 
1.0969170 	 0.792556 
1.0969330 	 0.860192 
1.0969490 	 0.892494 
1.0969640 	 0.877557 
1.0969800 	 0.822998 
1.0969960 	 0.768481 
1.0970120 	 0.732042 
1.0970280 	 0.720320 
1.0970430 	 0.728361 
1.0970590 	 0.751259 
1.0970750 	 0.783679 
1.0970910 	 0.825069 
1.0971070 	 0.836700 
1.0971230 	 0.816700 
1.0971380 	 0.775216 
1.0971540 	 0.723912 
1.0971700 	 0.697924 
1.0971860 	 0.688596 
1.0972020 	 0.710975 
1.0972180 	 0.751352 
1.0972330 	 0.813753 
1.0972490 	 0.887310 
1.0972650 	 0.956151 
1.0972810 	 1.012680 
1.0972970 	 1.030900 
1.0973130 	 1.026090 
1.0973290 	 1.017190 
1.0973440 	 1.002760 
1.0973600 	 0.994797 
1.0973760 	 0.979773 
1.0973920 	 0.956715 
1.0974080 	 0.924681 
1.0974230 	 0.886092 
1.0974390 	 0.849155 
1.0974550 	 0.830353 
1.0974710 	 0.824248 
1.0974870 	 0.841270 
1.0975030 	 0.866518 
1.0975180 	 0.898601 
1.0975340 	 0.917474 
1.0975500 	 0.908133 
1.0975660 	 0.874757 
1.0975820 	 0.847932 
1.0975980 	 0.827543 
1.0976130 	 0.831678 
1.0976290 	 0.877741 
1.0976450 	 0.941188 
1.0976610 	 0.975693 
1.0976770 	 0.972048 
1.0976930 	 0.921559 
1.0977080 	 0.845102 
1.0977240 	 0.770869 
1.0977400 	 0.715986 
1.0977560 	 0.702955 
1.0977720 	 0.731633 
1.0977880 	 0.775233 
1.0978030 	 0.823853 
1.0978190 	 0.879759 
1.0978350 	 0.935666 
1.0978510 	 0.982280 
1.0978670 	 1.019830 
1.0978830 	 1.045140 
1.0978980 	 1.053710 
1.0979140 	 1.034950 
1.0979300 	 1.013150 
1.0979460 	 0.983238 
1.0979620 	 0.959936 
1.0979780 	 0.952243 
1.0979930 	 0.962753 
1.0980090 	 0.967546 
1.0980250 	 0.945566 
1.0980410 	 0.913817 
1.0980570 	 0.881997 
1.0980730 	 0.867245 
1.0980880 	 0.874304 
1.0981040 	 0.919976 
1.0981200 	 0.961416 
1.0981360 	 0.970121 
1.0981520 	 0.937483 
1.0981680 	 0.870856 
1.0981830 	 0.812158 
1.0981990 	 0.794287 
1.0982150 	 0.812354 
1.0982310 	 0.827686 
1.0982470 	 0.820944 
1.0982620 	 0.787667 
1.0982780 	 0.744546 
1.0982940 	 0.717039 
1.0983100 	 0.721131 
1.0983260 	 0.735897 
1.0983420 	 0.760715 
1.0983570 	 0.770277 
1.0983730 	 0.770588 
1.0983890 	 0.756117 
1.0984050 	 0.733562 
1.0984210 	 0.728673 
1.0984370 	 0.748423 
1.0984520 	 0.774164 
1.0984680 	 0.807153 
1.0984840 	 0.860276 
1.0985000 	 0.915387 
1.0985160 	 0.942038 
1.0985320 	 0.934897 
1.0985470 	 0.911656 
1.0985630 	 0.876729 
1.0985790 	 0.855799 
1.0985950 	 0.850344 
1.0986110 	 0.865267 
1.0986270 	 0.902603 
1.0986420 	 0.957374 
1.0986580 	 0.997618 
1.0986740 	 1.029210 
1.0986900 	 1.044920 
1.0987060 	 1.039950 
1.0987220 	 1.024740 
1.0987370 	 1.014900 
1.0987530 	 0.998227 
1.0987690 	 0.961976 
1.0987850 	 0.898806 
1.0988010 	 0.835440 
1.0988170 	 0.798185 
1.0988320 	 0.795900 
1.0988480 	 0.810999 
1.0988640 	 0.815063 
1.0988800 	 0.801748 
1.0988960 	 0.782663 
1.0989120 	 0.792773 
1.0989270 	 0.834683 
1.0989430 	 0.890198 
1.0989590 	 0.942609 
1.0989750 	 0.994383 
1.0989910 	 1.026070 
1.0990070 	 1.024570 
1.0990220 	 0.992080 
1.0990380 	 0.923904 
1.0990540 	 0.831761 
1.0990700 	 0.755447 
1.0990860 	 0.715927 
1.0991010 	 0.732805 
1.0991170 	 0.793204 
1.0991330 	 0.877564 
1.0991490 	 0.951845 
1.0991650 	 1.002970 
1.0991810 	 1.025950 
1.0991970 	 1.030060 
1.0992120 	 1.024950 
1.0992280 	 1.020560 
1.0992440 	 1.026400 
1.0992600 	 1.040940 
1.0992760 	 1.049950 
1.0992920 	 1.052520 
1.0993070 	 1.041500 
1.0993230 	 1.004710 
1.0993390 	 0.958338 
1.0993550 	 0.897156 
1.0993710 	 0.833973 
1.0993870 	 0.791317 
1.0994020 	 0.782260 
1.0994180 	 0.788939 
1.0994340 	 0.785943 
1.0994500 	 0.766380 
1.0994660 	 0.744771 
1.0994810 	 0.735904 
1.0994970 	 0.762724 
1.0995130 	 0.821065 
1.0995290 	 0.881180 
1.0995450 	 0.909763 
1.0995610 	 0.928257 
1.0995760 	 0.934917 
1.0995920 	 0.935330 
1.0996080 	 0.923810 
1.0996240 	 0.912122 
1.0996400 	 0.896808 
1.0996560 	 0.892934 
1.0996710 	 0.875089 
1.0996870 	 0.855036 
1.0997030 	 0.820253 
1.0997190 	 0.804274 
1.0997350 	 0.806954 
1.0997510 	 0.820880 
1.0997660 	 0.827246 
1.0997820 	 0.836354 
1.0997980 	 0.836749 
1.0998140 	 0.818124 
1.0998300 	 0.795593 
1.0998460 	 0.790287 
1.0998610 	 0.802071 
1.0998770 	 0.810684 
1.0998930 	 0.795254 
1.0999090 	 0.775621 
1.0999250 	 0.766091 
1.0999410 	 0.773345 
1.0999560 	 0.784155 
1.0999720 	 0.786804 
1.0999880 	 0.772579 
1.1000040 	 0.753681 
1.1000200 	 0.755770 
1.1000360 	 0.772638 
1.1000510 	 0.774771 
1.1000670 	 0.760650 
1.1000830 	 0.736268 
1.1000990 	 0.721146 
1.1001150 	 0.728211 
1.1001310 	 0.741141 
1.1001460 	 0.742563 
1.1001620 	 0.741977 
1.1001780 	 0.745610 
1.1001940 	 0.753079 
1.1002100 	 0.757468 
1.1002260 	 0.771274 
1.1002410 	 0.797996 
1.1002570 	 0.848921 
1.1002730 	 0.912816 
1.1002890 	 0.957926 
1.1003050 	 0.980634 
1.1003200 	 0.978497 
1.1003360 	 0.965801 
1.1003520 	 0.958361 
1.1003680 	 0.934274 
1.1003840 	 0.896906 
1.1004000 	 0.853776 
1.1004150 	 0.813415 
1.1004310 	 0.806474 
1.1004470 	 0.831773 
1.1004630 	 0.858568 
1.1004790 	 0.861880 
1.1004950 	 0.843498 
1.1005100 	 0.827045 
1.1005260 	 0.828996 
1.1005420 	 0.841671 
1.1005580 	 0.846681 
1.1005740 	 0.825501 
1.1005900 	 0.785955 
1.1006050 	 0.739249 
1.1006210 	 0.700085 
1.1006370 	 0.687659 
1.1006530 	 0.702997 
1.1006690 	 0.738858 
1.1006850 	 0.786005 
1.1007000 	 0.832337 
1.1007160 	 0.877929 
1.1007320 	 0.914839 
1.1007480 	 0.950423 
1.1007640 	 0.986837 
1.1007800 	 1.019090 
1.1007950 	 1.042160 
1.1008110 	 1.052800 
1.1008270 	 1.042690 
1.1008430 	 0.992993 
1.1008590 	 0.911570 
1.1008750 	 0.822765 
1.1008900 	 0.743824 
1.1009060 	 0.693653 
1.1009220 	 0.673203 
1.1009380 	 0.679117 
1.1009540 	 0.701560 
1.1009700 	 0.737358 
1.1009860 	 0.787328 
1.1010010 	 0.829527 
1.1010170 	 0.869218 
1.1010330 	 0.887653 
1.1010490 	 0.899226 
1.1010650 	 0.889446 
1.1010800 	 0.866288 
1.1010960 	 0.840186 
1.1011120 	 0.826854 
1.1011280 	 0.828629 
1.1011440 	 0.860723 
1.1011600 	 0.913024 
1.1011750 	 0.972797 
1.1011910 	 1.006690 
1.1012070 	 1.020410 
1.1012230 	 1.014540 
1.1012390 	 0.995798 
1.1012550 	 0.964071 
1.1012700 	 0.925770 
1.1012860 	 0.868412 
1.1013020 	 0.825003 
1.1013180 	 0.804619 
1.1013340 	 0.825191 
1.1013500 	 0.848403 
1.1013650 	 0.817613 
1.1013810 	 0.800100 
1.1013970 	 0.773864 
1.1014130 	 0.743808 
1.1014290 	 0.731723 
1.1014440 	 0.755421 
1.1014600 	 0.816526 
1.1014760 	 0.896870 
1.1014920 	 0.977605 
1.1015080 	 1.034950 
1.1015240 	 1.057990 
1.1015390 	 1.052510 
1.1015550 	 1.030350 
1.1015710 	 0.993878 
1.1015870 	 0.939155 
1.1016030 	 0.881460 
1.1016190 	 0.832118 
1.1016350 	 0.790252 
1.1016500 	 0.751268 
1.1016660 	 0.710630 
1.1016820 	 0.674457 
1.1016980 	 0.655992 
1.1017140 	 0.658771 
1.1017300 	 0.684192 
1.1017450 	 0.727537 
1.1017610 	 0.758234 
1.1017770 	 0.770073 
1.1017930 	 0.759173 
1.1018090 	 0.742814 
1.1018240 	 0.744049 
1.1018400 	 0.754763 
1.1018560 	 0.759390 
1.1018720 	 0.745023 
1.1018880 	 0.715033 
1.1019040 	 0.697174 
1.1019190 	 0.728686 
1.1019350 	 0.802595 
1.1019510 	 0.883174 
1.1019670 	 0.950269 
1.1019830 	 0.998243 
1.1019990 	 1.032290 
1.1020140 	 1.047240 
1.1020300 	 1.036850 
1.1020460 	 1.013670 
1.1020620 	 0.987721 
1.1020780 	 0.965195 
1.1020940 	 0.943804 
1.1021090 	 0.914956 
1.1021250 	 0.868030 
1.1021410 	 0.807205 
1.1021570 	 0.759862 
1.1021730 	 0.754399 
1.1021890 	 0.780551 
1.1022040 	 0.824102 
1.1022200 	 0.853466 
1.1022360 	 0.863635 
1.1022520 	 0.855838 
1.1022680 	 0.823204 
1.1022830 	 0.775352 
1.1022990 	 0.750017 
1.1023150 	 0.759645 
1.1023310 	 0.813235 
1.1023470 	 0.882073 
1.1023630 	 0.934716 
1.1023780 	 0.959472 
1.1023940 	 0.963025 
1.1024100 	 0.949427 
1.1024260 	 0.931704 
1.1024420 	 0.904952 
1.1024580 	 0.857260 
1.1024730 	 0.799579 
1.1024890 	 0.743745 
1.1025050 	 0.704769 
1.1025210 	 0.699045 
1.1025370 	 0.718993 
1.1025530 	 0.762401 
1.1025690 	 0.800419 
1.1025840 	 0.817313 
1.1026000 	 0.801618 
1.1026160 	 0.779064 
1.1026320 	 0.753448 
1.1026480 	 0.736274 
1.1026630 	 0.731151 
1.1026790 	 0.751823 
1.1026950 	 0.799645 
1.1027110 	 0.857807 
1.1027270 	 0.892681 
1.1027430 	 0.899759 
1.1027590 	 0.890878 
1.1027740 	 0.880890 
1.1027900 	 0.873019 
1.1028060 	 0.870351 
1.1028220 	 0.867330 
1.1028380 	 0.874379 
1.1028540 	 0.895392 
1.1028690 	 0.927643 
1.1028850 	 0.959299 
1.1029010 	 0.986440 
1.1029170 	 1.005450 
1.1029330 	 0.995255 
1.1029490 	 0.968224 
1.1029640 	 0.954398 
1.1029800 	 0.949426 
1.1029960 	 0.944668 
1.1030120 	 0.933672 
1.1030280 	 0.923377 
1.1030430 	 0.925339 
1.1030590 	 0.940597 
1.1030750 	 0.963807 
1.1030910 	 0.989481 
1.1031070 	 1.011160 
1.1031230 	 1.019470 
1.1031380 	 1.016830 
1.1031540 	 0.999511 
1.1031700 	 0.956230 
1.1031860 	 0.882295 
1.1032020 	 0.792115 
1.1032180 	 0.720389 
1.1032330 	 0.692579 
1.1032490 	 0.700581 
1.1032650 	 0.716411 
1.1032810 	 0.719569 
1.1032970 	 0.705730 
1.1033130 	 0.692205 
1.1033280 	 0.680746 
1.1033440 	 0.683084 
1.1033600 	 0.726425 
1.1033760 	 0.779322 
1.1033920 	 0.816339 
1.1034080 	 0.829259 
1.1034230 	 0.821731 
1.1034390 	 0.813547 
1.1034550 	 0.822750 
1.1034710 	 0.856318 
1.1034870 	 0.896090 
1.1035030 	 0.933492 
1.1035180 	 0.951077 
1.1035340 	 0.945966 
1.1035500 	 0.921806 
1.1035660 	 0.897461 
1.1035820 	 0.876779 
1.1035980 	 0.868083 
1.1036130 	 0.866939 
1.1036290 	 0.866135 
1.1036450 	 0.857765 
1.1036610 	 0.853523 
1.1036770 	 0.860815 
1.1036930 	 0.883249 
1.1037080 	 0.920346 
1.1037240 	 0.956148 
1.1037400 	 0.973853 
1.1037560 	 0.969877 
1.1037720 	 0.944567 
1.1037880 	 0.904068 
1.1038030 	 0.850313 
1.1038190 	 0.796166 
1.1038350 	 0.777670 
1.1038510 	 0.805774 
1.1038670 	 0.866249 
1.1038820 	 0.925356 
1.1038980 	 0.959120 
1.1039140 	 0.971119 
1.1039300 	 0.963343 
1.1039460 	 0.951757 
1.1039620 	 0.937351 
1.1039770 	 0.933378 
1.1039930 	 0.947664 
1.1040090 	 0.965042 
1.1040250 	 0.972057 
1.1040410 	 0.958000 
1.1040570 	 0.907036 
1.1040720 	 0.830320 
1.1040880 	 0.749599 
1.1041040 	 0.691263 
1.1041200 	 0.662773 
1.1041360 	 0.660880 
1.1041520 	 0.673984 
1.1041670 	 0.692501 
1.1041830 	 0.721862 
1.1041990 	 0.754309 
1.1042150 	 0.778288 
1.1042310 	 0.780114 
1.1042470 	 0.753800 
1.1042620 	 0.740580 
1.1042780 	 0.774127 
1.1042940 	 0.832002 
1.1043100 	 0.896171 
1.1043260 	 0.951288 
1.1043420 	 0.991145 
1.1043570 	 1.010130 
1.1043730 	 1.007550 
1.1043890 	 0.981947 
1.1044050 	 0.948996 
1.1044210 	 0.906744 
1.1044370 	 0.857553 
1.1044520 	 0.801458 
1.1044680 	 0.748051 
1.1044840 	 0.723780 
1.1045000 	 0.749276 
1.1045160 	 0.813087 
1.1045320 	 0.883414 
1.1045480 	 0.923863 
1.1045630 	 0.938616 
1.1045790 	 0.936041 
1.1045950 	 0.928394 
1.1046110 	 0.917682 
1.1046270 	 0.912728 
1.1046420 	 0.918573 
1.1046580 	 0.941922 
1.1046740 	 0.970249 
1.1046900 	 0.993294 
1.1047060 	 0.994303 
1.1047220 	 0.963260 
1.1047370 	 0.899402 
1.1047530 	 0.823686 
1.1047690 	 0.754997 
1.1047850 	 0.710223 
1.1048010 	 0.704314 
1.1048170 	 0.743332 
1.1048320 	 0.814925 
1.1048480 	 0.897404 
1.1048640 	 0.965680 
1.1048800 	 1.003400 
1.1048960 	 1.006410 
1.1049120 	 0.991186 
1.1049270 	 0.965884 
1.1049430 	 0.929284 
1.1049590 	 0.877474 
1.1049750 	 0.830098 
1.1049910 	 0.798742 
1.1050070 	 0.806354 
1.1050220 	 0.844287 
1.1050380 	 0.893387 
1.1050540 	 0.928108 
1.1050700 	 0.947700 
1.1050860 	 0.956837 
1.1051010 	 0.949633 
1.1051170 	 0.923778 
1.1051330 	 0.877561 
1.1051490 	 0.808523 
1.1051650 	 0.727434 
1.1051810 	 0.666306 
1.1051960 	 0.646865 
1.1052120 	 0.682340 
1.1052280 	 0.768971 
1.1052440 	 0.842060 
1.1052600 	 0.893911 
1.1052760 	 0.922384 
1.1052910 	 0.935905 
1.1053070 	 0.939660 
1.1053230 	 0.942092 
1.1053390 	 0.941308 
1.1053550 	 0.937811 
1.1053710 	 0.938500 
1.1053860 	 0.941742 
1.1054020 	 0.942421 
1.1054180 	 0.945996 
1.1054340 	 0.945649 
1.1054500 	 0.949674 
1.1054660 	 0.947194 
1.1054810 	 0.942569 
1.1054970 	 0.937730 
1.1055130 	 0.929971 
1.1055290 	 0.903829 
1.1055450 	 0.872685 
1.1055610 	 0.852864 
1.1055760 	 0.869453 
1.1055920 	 0.922331 
1.1056080 	 0.973606 
1.1056240 	 0.997882 
1.1056400 	 1.003010 
1.1056560 	 0.997697 
1.1056710 	 0.994721 
1.1056870 	 0.988570 
1.1057030 	 0.990146 
1.1057190 	 0.997452 
1.1057350 	 1.000630 
1.1057510 	 1.013910 
1.1057660 	 1.003870 
1.1057820 	 0.990111 
1.1057980 	 0.968071 
1.1058140 	 0.955686 
1.1058300 	 0.935145 
1.1058460 	 0.894198 
1.1058610 	 0.841018 
1.1058770 	 0.776848 
1.1058930 	 0.722996 
1.1059090 	 0.687273 
1.1059250 	 0.677163 
1.1059400 	 0.678049 
1.1059560 	 0.696516 
1.1059720 	 0.743222 
1.1059880 	 0.809951 
1.1060040 	 0.875747 
1.1060200 	 0.921294 
1.1060350 	 0.945924 
1.1060510 	 0.955131 
1.1060670 	 0.958581 
1.1060830 	 0.952122 
1.1060990 	 0.941625 
1.1061150 	 0.916479 
1.1061300 	 0.870178 
1.1061460 	 0.808063 
1.1061620 	 0.745081 
1.1061780 	 0.690043 
1.1061940 	 0.656167 
1.1062100 	 0.654492 
1.1062250 	 0.686948 
1.1062410 	 0.750394 
1.1062570 	 0.834709 
1.1062730 	 0.908991 
1.1062890 	 0.955427 
1.1063050 	 0.965839 
1.1063210 	 0.956597 
1.1063360 	 0.920588 
1.1063520 	 0.865406 
1.1063680 	 0.817062 
1.1063840 	 0.803660 
1.1064000 	 0.826072 
1.1064160 	 0.883941 
1.1064310 	 0.950305 
1.1064470 	 0.995592 
1.1064630 	 1.008780 
1.1064790 	 1.000770 
1.1064950 	 0.980056 
1.1065110 	 0.963218 
1.1065260 	 0.963271 
1.1065420 	 0.977278 
1.1065580 	 0.996343 
1.1065740 	 1.015010 
1.1065900 	 1.025350 
1.1066060 	 1.025930 
1.1066210 	 1.017870 
1.1066370 	 1.011860 
1.1066530 	 1.012390 
1.1066690 	 1.009850 
1.1066850 	 0.995527 
1.1067000 	 0.972527 
1.1067160 	 0.932802 
1.1067320 	 0.884221 
1.1067480 	 0.832971 
1.1067640 	 0.809293 
1.1067800 	 0.820619 
1.1067950 	 0.850268 
1.1068110 	 0.875122 
1.1068270 	 0.879279 
1.1068430 	 0.851512 
1.1068590 	 0.815703 
1.1068750 	 0.807024 
1.1068900 	 0.832274 
1.1069060 	 0.876856 
1.1069220 	 0.921534 
1.1069380 	 0.945734 
1.1069540 	 0.964373 
1.1069700 	 0.976287 
1.1069850 	 0.973844 
1.1070010 	 0.956795 
1.1070170 	 0.914996 
1.1070330 	 0.868959 
1.1070490 	 0.842253 
1.1070650 	 0.844856 
1.1070800 	 0.874747 
1.1070960 	 0.912197 
1.1071120 	 0.926816 
1.1071280 	 0.916922 
1.1071440 	 0.893964 
1.1071590 	 0.861421 
1.1071750 	 0.815940 
1.1071910 	 0.757168 
1.1072070 	 0.695403 
1.1072230 	 0.655829 
1.1072390 	 0.652139 
1.1072550 	 0.691123 
1.1072700 	 0.741534 
1.1072860 	 0.776501 
1.1073020 	 0.781301 
1.1073180 	 0.774716 
1.1073340 	 0.770159 
1.1073500 	 0.786894 
1.1073650 	 0.821328 
1.1073810 	 0.861718 
1.1073970 	 0.895358 
1.1074130 	 0.920769 
1.1074290 	 0.943104 
1.1074450 	 0.961642 
1.1074600 	 0.966991 
1.1074760 	 0.955956 
1.1074920 	 0.923609 
1.1075080 	 0.876126 
1.1075240 	 0.837582 
1.1075390 	 0.825811 
1.1075550 	 0.833309 
1.1075710 	 0.836612 
1.1075870 	 0.813840 
1.1076030 	 0.778699 
1.1076190 	 0.763725 
1.1076340 	 0.787869 
1.1076500 	 0.847998 
1.1076660 	 0.915250 
1.1076820 	 0.966496 
1.1076980 	 0.994385 
1.1077140 	 1.009000 
1.1077290 	 1.016120 
1.1077450 	 1.021040 
1.1077610 	 1.028410 
1.1077770 	 1.020720 
1.1077930 	 1.009240 
1.1078090 	 0.980334 
1.1078240 	 0.946823 
1.1078400 	 0.911426 
1.1078560 	 0.872197 
1.1078720 	 0.836571 
1.1078880 	 0.824034 
1.1079030 	 0.851244 
1.1079190 	 0.907453 
1.1079350 	 0.972358 
1.1079510 	 1.023610 
1.1079670 	 1.054720 
1.1079830 	 1.064420 
1.1079980 	 1.065030 
1.1080140 	 1.056210 
1.1080300 	 1.048440 
1.1080460 	 1.039550 
1.1080620 	 1.031760 
1.1080780 	 1.017330 
1.1080940 	 1.004710 
1.1081090 	 0.995412 
1.1081250 	 0.972629 
1.1081410 	 0.924542 
1.1081570 	 0.867564 
1.1081730 	 0.824878 
1.1081890 	 0.807222 
1.1082040 	 0.814584 
1.1082200 	 0.823503 
1.1082360 	 0.800692 
1.1082520 	 0.752585 
1.1082680 	 0.708316 
1.1082840 	 0.689626 
1.1082990 	 0.707168 
1.1083150 	 0.758424 
1.1083310 	 0.831352 
1.1083470 	 0.890890 
1.1083630 	 0.925012 
1.1083790 	 0.925521 
1.1083940 	 0.919733 
1.1084100 	 0.906992 
1.1084260 	 0.875730 
1.1084420 	 0.834875 
1.1084580 	 0.786511 
1.1084740 	 0.744451 
1.1084890 	 0.708204 
1.1085050 	 0.687179 
1.1085210 	 0.684173 
1.1085370 	 0.721585 
1.1085530 	 0.789116 
1.1085690 	 0.855802 
1.1085840 	 0.903554 
1.1086000 	 0.952537 
1.1086160 	 1.002020 
1.1086320 	 1.039810 
1.1086480 	 1.066850 
1.1086630 	 1.065370 
1.1086790 	 1.042920 
1.1086950 	 1.009550 
1.1087110 	 0.967757 
1.1087270 	 0.928318 
1.1087430 	 0.918605 
1.1087580 	 0.933484 
1.1087740 	 0.966156 
1.1087900 	 1.017490 
1.1088060 	 1.080920 
1.1088220 	 1.111520 
1.1088380 	 1.104100 
1.1088530 	 1.070950 
1.1088690 	 1.040560 
1.1088850 	 1.002150 
1.1089010 	 0.952416 
1.1089170 	 0.895389 
1.1089330 	 0.848246 
1.1089480 	 0.831846 
1.1089640 	 0.863960 
1.1089800 	 0.923789 
1.1089960 	 0.980248 
1.1090120 	 1.017340 
1.1090280 	 1.033120 
1.1090430 	 1.032220 
1.1090590 	 1.014710 
1.1090750 	 0.985849 
1.1090910 	 0.944418 
1.1091070 	 0.886121 
1.1091230 	 0.820508 
1.1091380 	 0.774464 
1.1091540 	 0.763842 
1.1091700 	 0.800197 
1.1091860 	 0.854313 
1.1092020 	 0.895498 
1.1092180 	 0.913247 
1.1092330 	 0.918175 
1.1092490 	 0.926929 
1.1092650 	 0.951043 
1.1092810 	 0.982010 
1.1092970 	 1.015710 
1.1093130 	 1.045310 
1.1093280 	 1.060050 
1.1093440 	 1.048030 
1.1093600 	 1.016190 
1.1093760 	 0.958344 
1.1093920 	 0.878041 
1.1094080 	 0.781518 
1.1094230 	 0.700289 
1.1094390 	 0.654037 
1.1094550 	 0.638423 
1.1094710 	 0.640743 
1.1094870 	 0.656842 
1.1095020 	 0.679919 
1.1095180 	 0.729927 
1.1095340 	 0.791363 
1.1095500 	 0.855800 
1.1095660 	 0.908586 
1.1095820 	 0.930600 
1.1095970 	 0.924790 
1.1096130 	 0.892136 
1.1096290 	 0.846664 
1.1096450 	 0.813129 
1.1096610 	 0.798935 
1.1096770 	 0.807196 
1.1096920 	 0.841663 
1.1097080 	 0.894066 
1.1097240 	 0.944492 
1.1097400 	 0.978630 
1.1097560 	 0.994334 
1.1097720 	 0.996212 
1.1097870 	 0.997225 
1.1098030 	 1.004980 
1.1098190 	 1.023680 
1.1098350 	 1.042380 
1.1098510 	 1.064540 
1.1098670 	 1.071660 
1.1098820 	 1.056350 
1.1098980 	 1.028180 
1.1099140 	 0.990567 
1.1099300 	 0.948857 
1.1099460 	 0.924588 
1.1099620 	 0.921761 
1.1099770 	 0.944963 
1.1099930 	 0.971860 
1.1100090 	 0.988983 
1.1100250 	 0.968390 
1.1100410 	 0.922154 
1.1100570 	 0.872346 
1.1100720 	 0.847809 
1.1100880 	 0.855564 
1.1101040 	 0.876157 
1.1101200 	 0.900108 
1.1101360 	 0.908341 
1.1101520 	 0.891512 
1.1101680 	 0.867720 
1.1101830 	 0.855414 
1.1101990 	 0.863393 
1.1102150 	 0.903831 
1.1102310 	 0.954002 
1.1102470 	 0.992047 
1.1102620 	 1.002220 
1.1102780 	 1.000270 
1.1102940 	 1.000800 
1.1103100 	 1.003600 
1.1103260 	 1.006790 
1.1103420 	 1.020320 
1.1103570 	 1.034320 
1.1103730 	 1.051660 
1.1103890 	 1.045100 
1.1104050 	 1.028150 
1.1104210 	 0.985750 
1.1104370 	 0.923619 
1.1104520 	 0.846618 
1.1104680 	 0.776696 
1.1104840 	 0.735593 
1.1105000 	 0.745546 
1.1105160 	 0.792080 
1.1105320 	 0.857314 
1.1105470 	 0.887957 
1.1105630 	 0.868134 
1.1105790 	 0.809938 
1.1105950 	 0.749333 
1.1106110 	 0.722965 
1.1106270 	 0.726264 
1.1106420 	 0.773401 
1.1106580 	 0.836896 
1.1106740 	 0.876837 
1.1106900 	 0.908698 
1.1107060 	 0.956762 
1.1107210 	 0.993212 
1.1107370 	 1.012220 
1.1107530 	 0.998395 
1.1107690 	 0.957960 
1.1107850 	 0.887529 
1.1108010 	 0.819436 
1.1108160 	 0.782639 
1.1108320 	 0.792511 
1.1108480 	 0.833143 
1.1108640 	 0.877741 
1.1108800 	 0.896882 
1.1108960 	 0.872465 
1.1109110 	 0.822097 
1.1109270 	 0.781569 
1.1109430 	 0.771030 
1.1109590 	 0.802265 
1.1109750 	 0.859372 
1.1109910 	 0.920564 
1.1110060 	 0.971207 
1.1110220 	 1.021840 
1.1110380 	 1.059280 
1.1110540 	 1.083990 
1.1110700 	 1.087830 
1.1110860 	 1.064120 
1.1111010 	 1.023220 
1.1111170 	 0.978054 
1.1111330 	 0.943934 
1.1111490 	 0.919755 
1.1111650 	 0.905245 
1.1111810 	 0.891406 
1.1111960 	 0.871573 
1.1112120 	 0.836358 
1.1112280 	 0.803691 
1.1112440 	 0.769495 
1.1112600 	 0.746664 
1.1112760 	 0.737909 
1.1112910 	 0.769464 
1.1113070 	 0.840359 
1.1113230 	 0.922913 
1.1113390 	 0.976534 
1.1113550 	 1.019960 
1.1113710 	 1.051460 
1.1113860 	 1.075990 
1.1114020 	 1.087850 
1.1114180 	 1.080870 
1.1114340 	 1.056660 
1.1114500 	 1.028110 
1.1114660 	 1.004380 
1.1114810 	 0.968914 
1.1114970 	 0.925274 
1.1115130 	 0.870978 
1.1115290 	 0.824870 
1.1115450 	 0.801221 
1.1115600 	 0.841770 
1.1115760 	 0.923631 
1.1115920 	 0.980137 
1.1116080 	 1.006620 
1.1116240 	 1.021810 
1.1116400 	 1.028520 
1.1116560 	 1.031720 
1.1116710 	 1.030580 
1.1116870 	 1.034890 
1.1117030 	 1.025200 
1.1117190 	 1.009610 
1.1117350 	 0.974541 
1.1117510 	 0.929850 
1.1117660 	 0.878786 
1.1117820 	 0.825237 
1.1117980 	 0.769824 
1.1118140 	 0.742678 
1.1118300 	 0.752274 
1.1118460 	 0.799381 
1.1118610 	 0.872833 
1.1118770 	 0.947295 
1.1118930 	 1.006250 
1.1119090 	 1.035680 
1.1119250 	 1.034750 
1.1119410 	 1.012450 
1.1119560 	 0.989643 
1.1119720 	 0.949310 
1.1119880 	 0.923021 
1.1120040 	 0.911191 
1.1120200 	 0.924444 
1.1120360 	 0.950385 
1.1120510 	 0.986483 
1.1120670 	 1.028740 
1.1120830 	 1.070470 
1.1120990 	 1.112460 


==> anc/HD37536/HD37536_70.dat <==
1.0806552 	 1.008061 
1.0806709 	 1.008088 
1.0806866 	 1.008077 
1.0807023 	 1.008217 
1.0807180 	 1.008041 
1.0807337 	 1.008356 
1.0807494 	 1.009786 
1.0807652 	 1.016133 
1.0807809 	 1.020266 
1.0807966 	 1.016526 
1.0808123 	 1.018759 
1.0808280 	 1.006818 
1.0808437 	 0.997962 
1.0808595 	 0.995202 
1.0808752 	 0.995736 
1.0808909 	 0.989054 
1.0809066 	 0.987347 
1.0809223 	 0.990246 
1.0809380 	 0.992748 
1.0809537 	 0.997655 
1.0809695 	 1.012269 
1.0809852 	 1.004972 
1.0810009 	 1.009837 
1.0810166 	 0.989313 
1.0810323 	 0.997340 
1.0810480 	 0.999902 
1.0810638 	 1.000388 
1.0810795 	 0.998456 
1.0810952 	 1.008516 
1.0811109 	 1.004684 
1.0811266 	 1.006309 
1.0811423 	 1.005934 
1.0811581 	 0.994091 
1.0811738 	 0.994562 
1.0811895 	 0.991419 
1.0812052 	 0.988895 
1.0812209 	 0.997554 
1.0812366 	 1.012781 
1.0812523 	 0.992643 
1.0812681 	 1.002575 
1.0812838 	 0.991254 
1.0812995 	 0.992878 
1.0813152 	 0.974808 
1.0813309 	 0.982977 
1.0813466 	 0.951681 
1.0813624 	 0.921883 
1.0813781 	 0.882494 
1.0813938 	 0.809854 
1.0814095 	 0.754760 
1.0814252 	 0.719048 
1.0814409 	 0.700272 
1.0814566 	 0.705248 
1.0814724 	 0.731476 
1.0814881 	 0.785332 
1.0815038 	 0.842687 
1.0815195 	 0.902763 
1.0815352 	 0.952314 
1.0815509 	 0.982678 
1.0815667 	 1.004773 
1.0815824 	 1.002222 
1.0815981 	 0.995668 
1.0816138 	 1.002558 
1.0816295 	 0.992960 
1.0816452 	 0.966377 
1.0816609 	 0.964591 
1.0816767 	 0.952770 
1.0816924 	 0.964695 
1.0817081 	 0.978836 
1.0817238 	 0.988081 
1.0817395 	 0.990148 
1.0817552 	 0.995733 
1.0817710 	 0.990980 
1.0817867 	 0.987061 
1.0818024 	 0.987627 
1.0818181 	 0.993049 
1.0818338 	 1.001038 
1.0818495 	 1.003393 
1.0818652 	 1.003646 
1.0818810 	 1.018603 
1.0818967 	 1.010357 
1.0819124 	 0.986437 
1.0819281 	 0.993713 
1.0819438 	 0.980727 
1.0819595 	 0.956885 
1.0819753 	 0.918594 
1.0819910 	 0.889726 
1.0820067 	 0.867881 
1.0820224 	 0.881737 
1.0820381 	 0.899569 
1.0820538 	 0.937384 
1.0820695 	 0.954924 
1.0820853 	 0.962795 
1.0821010 	 0.925863 
1.0821167 	 0.891955 
1.0821324 	 0.852596 
1.0821481 	 0.826195 
1.0821638 	 0.853667 
1.0821796 	 0.881634 
1.0821953 	 0.933731 
1.0822110 	 0.959115 
1.0822267 	 0.991962 
1.0822424 	 0.995058 
1.0822581 	 1.000800 
1.0822739 	 0.995379 
1.0822896 	 0.999944 
1.0823053 	 0.975490 
1.0823210 	 0.961506 
1.0823367 	 0.949880 
1.0823524 	 0.928415 
1.0823681 	 0.897991 
1.0823839 	 0.856900 
1.0823996 	 0.809539 
1.0824153 	 0.753631 
1.0824310 	 0.712613 
1.0824467 	 0.685161 
1.0824624 	 0.705490 
1.0824782 	 0.728736 
1.0824939 	 0.796308 
1.0825096 	 0.861053 
1.0825253 	 0.919785 
1.0825410 	 0.944678 
1.0825567 	 0.975348 
1.0825724 	 0.975423 
1.0825882 	 0.993502 
1.0826039 	 0.984248 
1.0826196 	 0.986902 
1.0826353 	 0.993918 
1.0826510 	 0.988783 
1.0826667 	 0.995203 
1.0826825 	 0.989187 
1.0826982 	 0.980893 
1.0827139 	 0.975060 
1.0827296 	 0.985191 
1.0827453 	 0.976303 
1.0827610 	 0.986589 
1.0827767 	 0.979477 
1.0827925 	 0.992623 
1.0828082 	 0.970239 
1.0828239 	 0.992709 
1.0828396 	 0.976674 
1.0828553 	 0.983228 
1.0828710 	 0.990218 
1.0828868 	 0.984940 
1.0829025 	 0.969301 
1.0829182 	 0.944539 
1.0829339 	 0.914665 
1.0829496 	 0.861696 
1.0829653 	 0.796818 
1.0829810 	 0.700655 
1.0829968 	 0.607408 
1.0830125 	 0.544778 
1.0830282 	 0.548857 
1.0830439 	 0.605433 
1.0830596 	 0.677302 
1.0830753 	 0.735444 
1.0830911 	 0.788132 
1.0831068 	 0.832981 
1.0831225 	 0.888082 
1.0831382 	 0.927569 
1.0831539 	 0.954218 
1.0831696 	 0.969323 
1.0831853 	 0.978789 
1.0832011 	 0.973318 
1.0832168 	 0.971810 
1.0832325 	 0.980255 
1.0832482 	 0.978889 
1.0832639 	 0.989881 
1.0832796 	 0.996395 
1.0832954 	 1.004084 
1.0833111 	 1.003281 
1.0833268 	 1.007469 
1.0833425 	 0.992434 
1.0833582 	 1.001669 
1.0833739 	 0.994867 
1.0833896 	 0.993873 
1.0834054 	 0.986997 
1.0834211 	 0.980424 
1.0834368 	 0.965233 
1.0834525 	 0.974609 
1.0834682 	 0.974554 
1.0834839 	 0.994305 
1.0834997 	 1.005789 
1.0835154 	 1.006280 
1.0835311 	 1.011295 
1.0835468 	 1.001448 
1.0835625 	 1.003117 
1.0835782 	 1.003729 
1.0835940 	 0.998469 
1.0836097 	 0.981876 
1.0836254 	 0.969394 
1.0836411 	 0.952593 
1.0836568 	 0.943453 
1.0836725 	 0.953455 
1.0836882 	 0.962831 
1.0837040 	 0.955020 
1.0837197 	 0.949430 
1.0837354 	 0.930466 
1.0837511 	 0.901972 
1.0837668 	 0.854576 
1.0837825 	 0.830998 
1.0837983 	 0.836858 
1.0838140 	 0.880004 
1.0838297 	 0.926709 
1.0838454 	 0.958444 
1.0838611 	 0.982583 
1.0838768 	 0.989258 
1.0838925 	 0.986111 
1.0839083 	 0.980670 
1.0839240 	 0.998263 
1.0839397 	 1.004040 
1.0839554 	 1.006801 
1.0839711 	 1.009296 
1.0839868 	 1.008563 
1.0840026 	 1.008472 
1.0840183 	 1.019661 
1.0840340 	 1.010416 
1.0840497 	 1.007846 
1.0840654 	 1.002295 
1.0840811 	 1.006424 
1.0840968 	 1.003766 
1.0841126 	 1.010340 
1.0841283 	 0.997873 
1.0841440 	 0.992281 
1.0841597 	 0.973057 
1.0841754 	 0.942618 
1.0841911 	 0.925647 
1.0842069 	 0.930650 
1.0842226 	 0.945750 
1.0842383 	 0.972557 
1.0842540 	 0.984346 
1.0842697 	 0.996459 
1.0842854 	 1.007883 
1.0843011 	 1.012190 
1.0843169 	 1.014247 
1.0843326 	 1.010961 
1.0843483 	 1.011318 
1.0843640 	 1.004278 
1.0843797 	 1.008263 
1.0843954 	 1.007641 
1.0844112 	 1.007689 
1.0844269 	 1.003843 
1.0844426 	 1.006065 
1.0844583 	 1.000667 
1.0844740 	 1.009046 
1.0844897 	 1.002515 
1.0845054 	 1.009515 
1.0845212 	 1.009210 
1.0845369 	 1.014007 
1.0845526 	 1.012711 
1.0845683 	 1.013758 
1.0845840 	 1.011694 
1.0845997 	 1.005273 
1.0846155 	 0.984256 
1.0846312 	 0.963665 
1.0846469 	 0.914316 
1.0846626 	 0.853488 
1.0846783 	 0.811539 
1.0846940 	 0.806480 
1.0847097 	 0.836265 
1.0847255 	 0.892069 
1.0847412 	 0.943286 
1.0847569 	 0.964085 
1.0847726 	 0.972583 
1.0847883 	 0.971125 
1.0848040 	 0.974332 
1.0848198 	 0.991649 
1.0848355 	 1.003701 
1.0848512 	 1.003775 
1.0848669 	 1.013074 
1.0848826 	 1.008273 
1.0848983 	 1.003736 
1.0849141 	 1.001568 
1.0849298 	 0.994976 
1.0849455 	 0.985811 
1.0849612 	 0.974485 
1.0849769 	 0.958275 
1.0849926 	 0.955306 
1.0850083 	 0.950774 
1.0850241 	 0.937492 
1.0850398 	 0.897894 
1.0850555 	 0.874165 
1.0850712 	 0.868133 
1.0850869 	 0.898828 
1.0851026 	 0.928916 
1.0851184 	 0.955257 
1.0851341 	 0.975431 
1.0851498 	 0.986581 
1.0851655 	 0.988086 
1.0851812 	 0.996839 
1.0851969 	 0.983658 
1.0852126 	 0.966027 
1.0852284 	 0.940751 
1.0852441 	 0.929188 
1.0852598 	 0.931076 
1.0852755 	 0.956711 
1.0852912 	 0.977324 
1.0853069 	 0.992559 
1.0853227 	 0.998339 
1.0853384 	 0.996281 
1.0853541 	 0.993657 
1.0853698 	 0.991543 
1.0853855 	 0.997002 
1.0854012 	 0.999633 
1.0854169 	 1.003861 
1.0854327 	 1.009806 
1.0854484 	 1.011273 
1.0854641 	 1.007473 
1.0854798 	 1.013052 
1.0854955 	 1.013101 
1.0855112 	 1.001061 
1.0855270 	 0.999836 
1.0855427 	 0.995864 
1.0855584 	 0.978668 
1.0855741 	 0.957710 
1.0855898 	 0.936323 
1.0856055 	 0.934811 
1.0856212 	 0.942796 
1.0856370 	 0.967205 
1.0856527 	 0.992643 
1.0856684 	 1.000978 
1.0856841 	 1.005623 
1.0856998 	 1.006033 
1.0857155 	 1.008209 
1.0857313 	 1.004942 
1.0857470 	 0.992846 
1.0857627 	 1.002734 
1.0857784 	 0.994786 
1.0857941 	 0.996637 
1.0858098 	 0.995728 
1.0858255 	 0.993461 
1.0858413 	 1.001128 
1.0858570 	 1.012910 
1.0858727 	 1.000703 
1.0858884 	 1.006405 
1.0859041 	 1.007657 
1.0859198 	 0.996723 
1.0859356 	 1.008666 
1.0859513 	 1.008085 
1.0859670 	 1.000330 
1.0859827 	 1.004580 
1.0859984 	 1.004210 
1.0860141 	 1.010143 
1.0860299 	 1.005976 
1.0860456 	 0.995745 
1.0860613 	 1.001644 
1.0860770 	 1.006636 
1.0860927 	 1.001456 
1.0861084 	 0.989764 
1.0861241 	 0.984543 
1.0861399 	 0.992042 
1.0861556 	 0.993957 
1.0861713 	 0.995910 
1.0861870 	 0.993651 
1.0862027 	 0.994371 
1.0862184 	 0.983750 
1.0862342 	 0.987854 
1.0862499 	 0.996447 
1.0862656 	 0.999556 
1.0862813 	 1.006614 
1.0862970 	 0.999988 
1.0863127 	 1.005490 
1.0863284 	 1.005332 
1.0863442 	 1.002103 
1.0863599 	 1.002444 
1.0863756 	 0.990410 
1.0863913 	 0.979202 
1.0864070 	 0.974513 
1.0864227 	 0.961347 
1.0864385 	 0.966004 
1.0864542 	 0.961787 
1.0864699 	 0.973427 
1.0864856 	 0.976873 
1.0865013 	 0.993710 
1.0865170 	 0.992159 
1.0865327 	 0.993792 
1.0865485 	 0.980960 
1.0865642 	 0.976229 
1.0865799 	 0.957689 
1.0865956 	 0.937857 
1.0866113 	 0.899902 
1.0866270 	 0.861404 
1.0866428 	 0.814278 
1.0866585 	 0.816253 
1.0866742 	 0.841178 
1.0866899 	 0.884231 
1.0867056 	 0.927521 
1.0867213 	 0.956418 
1.0867370 	 0.973549 
1.0867528 	 0.990469 
1.0867685 	 0.985656 
1.0867842 	 0.993848 
1.0867999 	 0.992945 
1.0868156 	 0.999784 
1.0868313 	 1.008079 
1.0868471 	 1.011159 
1.0868628 	 1.001480 
1.0868785 	 1.009505 
1.0868942 	 1.005988 
1.0869099 	 1.009813 
1.0869256 	 1.009578 
1.0869413 	 1.009834 
1.0869571 	 1.002562 
1.0869728 	 1.005067 
1.0869885 	 1.002215 
1.0870042 	 0.998167 
1.0870199 	 0.997866 
1.0870356 	 1.002271 
1.0870514 	 1.003201 
1.0870671 	 0.998817 
1.0870828 	 1.003136 
1.0870985 	 0.999109 
1.0871142 	 0.984683 
1.0871299 	 0.964391 
1.0871456 	 0.924344 
1.0871614 	 0.866696 
1.0871771 	 0.816577 
1.0871928 	 0.761977 
1.0872085 	 0.703641 
1.0872242 	 0.625142 
1.0872399 	 0.572111 
1.0872557 	 0.560392 
1.0872714 	 0.615190 
1.0872871 	 0.710230 
1.0873028 	 0.789080 
1.0873185 	 0.846047 
1.0873342 	 0.885723 
1.0873500 	 0.915763 
1.0873657 	 0.938029 
1.0873814 	 0.946547 
1.0873971 	 0.941503 
1.0874128 	 0.917394 
1.0874285 	 0.878479 
1.0874442 	 0.836828 
1.0874600 	 0.805975 
1.0874757 	 0.793191 
1.0874914 	 0.801679 
1.0875071 	 0.814083 
1.0875228 	 0.818164 
1.0875385 	 0.824233 
1.0875543 	 0.837217 
1.0875700 	 0.834425 
1.0875857 	 0.832557 
1.0876014 	 0.831869 
1.0876171 	 0.843065 
1.0876328 	 0.861627 
1.0876485 	 0.877569 
1.0876643 	 0.891779 
1.0876800 	 0.907628 
1.0876957 	 0.912560 
1.0877114 	 0.907837 
1.0877271 	 0.892683 
1.0877428 	 0.889612 
1.0877586 	 0.900207 
1.0877743 	 0.917590 
1.0877900 	 0.915078 
1.0878057 	 0.916835 
1.0878214 	 0.915774 
1.0878371 	 0.928207 
1.0878528 	 0.934399 
1.0878686 	 0.928207 
1.0878843 	 0.910488 
1.0879000 	 0.897087 
1.0879157 	 0.894568 
1.0879314 	 0.907815 
1.0879471 	 0.917158 
1.0879629 	 0.921576 
1.0879786 	 0.901693 
1.0879943 	 0.892418 
1.0880100 	 0.898554 
1.0880257 	 0.922080 
1.0880414 	 0.935396 
1.0880571 	 0.961348 
1.0880729 	 0.956838 
1.0880886 	 0.946515 
1.0881043 	 0.922118 
1.0881200 	 0.913151 
1.0881357 	 0.917430 
1.0881514 	 0.940449 
1.0881672 	 0.959958 
1.0881829 	 0.973763 
1.0881986 	 0.965470 
1.0882143 	 0.949286 
1.0882300 	 0.935606 
1.0882457 	 0.923453 
1.0882614 	 0.924456 
1.0882772 	 0.932676 
1.0882929 	 0.940976 
1.0883086 	 0.949750 
1.0883243 	 0.940300 
1.0883400 	 0.927342 
1.0883557 	 0.906842 
1.0883715 	 0.897779 
1.0883872 	 0.900980 
1.0884029 	 0.923038 
1.0884186 	 0.910048 
1.0884343 	 0.871837 
1.0884500 	 0.814162 
1.0884658 	 0.760367 
1.0884815 	 0.741541 
1.0884972 	 0.767459 
1.0885129 	 0.811646 
1.0885286 	 0.850385 
1.0885443 	 0.875579 
1.0885600 	 0.882712 
1.0885758 	 0.879970 
1.0885915 	 0.884860 
1.0886072 	 0.895220 
1.0886229 	 0.895412 
1.0886386 	 0.875503 
1.0886543 	 0.862707 
1.0886701 	 0.852251 
1.0886858 	 0.837604 
1.0887015 	 0.812744 
1.0887172 	 0.793029 
1.0887329 	 0.801078 
1.0887486 	 0.838409 
1.0887643 	 0.881598 
1.0887801 	 0.904417 
1.0887958 	 0.891392 
1.0888115 	 0.859929 
1.0888272 	 0.835226 
1.0888429 	 0.840917 
1.0888586 	 0.862927 
1.0888744 	 0.897816 
1.0888901 	 0.932355 
1.0889058 	 0.949910 
1.0889215 	 0.954850 
1.0889372 	 0.945589 
1.0889529 	 0.927550 
1.0889686 	 0.909752 
1.0889844 	 0.905313 
1.0890001 	 0.919578 
1.0890158 	 0.948155 
1.0890315 	 0.972360 
1.0890472 	 0.984420 
1.0890629 	 0.986223 
1.0890787 	 0.983275 
1.0890944 	 0.973785 
1.0891101 	 0.958186 
1.0891258 	 0.929494 
1.0891415 	 0.891198 
1.0891572 	 0.863861 
1.0891729 	 0.862198 
1.0891887 	 0.866539 
1.0892044 	 0.883522 
1.0892201 	 0.902231 
1.0892358 	 0.924311 
1.0892515 	 0.940850 
1.0892672 	 0.952889 
1.0892830 	 0.959370 
1.0892987 	 0.946858 
1.0893144 	 0.918782 
1.0893301 	 0.901084 
1.0893458 	 0.909077 
1.0893615 	 0.915707 
1.0893772 	 0.920388 
1.0893930 	 0.916483 
1.0894087 	 0.895537 
1.0894244 	 0.874108 
1.0894401 	 0.850546 
1.0894558 	 0.840405 
1.0894715 	 0.856855 
1.0894873 	 0.888837 
1.0895030 	 0.928036 
1.0895187 	 0.951933 
1.0895344 	 0.964352 
1.0895501 	 0.964891 
1.0895658 	 0.954925 
1.0895815 	 0.942228 
1.0895973 	 0.931958 
1.0896130 	 0.930558 
1.0896287 	 0.941541 
1.0896444 	 0.954156 
1.0896601 	 0.963003 
1.0896758 	 0.963890 
1.0896916 	 0.950125 
1.0897073 	 0.925194 
1.0897230 	 0.900538 
1.0897387 	 0.903516 
1.0897544 	 0.917757 
1.0897701 	 0.938397 
1.0897859 	 0.957630 
1.0898016 	 0.971629 
1.0898173 	 0.983284 
1.0898330 	 0.980724 
1.0898487 	 0.968939 
1.0898644 	 0.947467 
1.0898801 	 0.896852 
1.0898959 	 0.822692 
1.0899116 	 0.755632 
1.0899273 	 0.729785 
1.0899430 	 0.754964 
1.0899587 	 0.821763 
1.0899744 	 0.882665 
1.0899902 	 0.925210 
1.0900059 	 0.950826 
1.0900216 	 0.950894 
1.0900373 	 0.946248 
1.0900530 	 0.939244 
1.0900687 	 0.947274 
1.0900844 	 0.961039 
1.0901002 	 0.969518 
1.0901159 	 0.965543 
1.0901316 	 0.944262 
1.0901473 	 0.921660 
1.0901630 	 0.913400 
1.0901787 	 0.921905 
1.0901945 	 0.937618 
1.0902102 	 0.957844 
1.0902259 	 0.976845 
1.0902416 	 0.991851 
1.0902573 	 1.002364 
1.0902730 	 1.006709 
1.0902887 	 1.006874 
1.0903045 	 1.002599 
1.0903202 	 1.001380 
1.0903359 	 1.005641 
1.0903516 	 1.004858 
1.0903673 	 1.009158 
1.0903830 	 1.017101 
1.0903988 	 1.017756 
1.0904145 	 1.015459 
1.0904302 	 1.002677 
1.0904459 	 0.997140 
1.0904616 	 0.993326 
1.0904773 	 0.991421 
1.0904930 	 0.988147 
1.0905088 	 0.974803 
1.0905245 	 0.959983 
1.0905402 	 0.941729 
1.0905559 	 0.938781 
1.0905716 	 0.934504 
1.0905873 	 0.924192 
1.0906031 	 0.910623 
1.0906188 	 0.906973 
1.0906345 	 0.906669 
1.0906502 	 0.931393 
1.0906659 	 0.959140 
1.0906816 	 0.974278 
1.0906973 	 0.978370 
1.0907131 	 0.981019 
1.0907288 	 0.985681 
1.0907445 	 0.985969 
1.0907602 	 0.985766 
1.0907759 	 0.984053 
1.0907916 	 0.972821 
1.0908074 	 0.954719 
1.0908231 	 0.908568 
1.0908388 	 0.827663 
1.0908545 	 0.755366 
1.0908702 	 0.737755 
1.0908859 	 0.773371 
1.0909017 	 0.841345 
1.0909174 	 0.898273 
1.0909331 	 0.936184 
1.0909488 	 0.961116 
1.0909645 	 0.977714 
1.0909802 	 0.985370 
1.0909959 	 0.984852 
1.0910117 	 0.975732 
1.0910274 	 0.980176 
1.0910431 	 0.973646 
1.0910588 	 0.948110 
1.0910745 	 0.913806 
1.0910902 	 0.886261 
1.0911060 	 0.866570 
1.0911217 	 0.862186 
1.0911374 	 0.853604 
1.0911531 	 0.844246 
1.0911688 	 0.853769 
1.0911845 	 0.877857 
1.0912002 	 0.923326 
1.0912160 	 0.963371 
1.0912317 	 0.976959 
1.0912474 	 0.992643 
1.0912631 	 0.993804 
1.0912788 	 0.991363 
1.0912945 	 0.987928 
1.0913103 	 0.990489 
1.0913260 	 0.987334 
1.0913417 	 0.990945 
1.0913574 	 1.000538 
1.0913731 	 1.008062 
1.0913888 	 1.006757 
1.0914045 	 1.006861 
1.0914203 	 1.003023 
1.0914360 	 1.011126 
1.0914517 	 1.006570 
1.0914674 	 1.012697 
1.0914831 	 1.012418 
1.0914988 	 1.017790 
1.0915146 	 1.014004 
1.0915303 	 1.009660 
1.0915460 	 1.004410 
1.0915617 	 1.003905 
1.0915774 	 0.995291 
1.0915931 	 0.982422 
1.0916088 	 0.961183 
1.0916246 	 0.935158 
1.0916403 	 0.907096 
1.0916560 	 0.890343 
1.0916717 	 0.883241 
1.0916874 	 0.895501 
1.0917031 	 0.880767 
1.0917189 	 0.830714 
1.0917346 	 0.738046 
1.0917503 	 0.612772 
1.0917660 	 0.498004 
1.0917817 	 0.448660 
1.0917974 	 0.477480 
1.0918131 	 0.580793 
1.0918289 	 0.708295 
1.0918446 	 0.828199 
1.0918603 	 0.910964 
1.0918760 	 0.966524 
1.0918917 	 0.993622 
1.0919074 	 1.001642 
1.0919232 	 1.007320 
1.0919389 	 1.007777 
1.0919546 	 1.006254 
1.0919703 	 1.006200 
1.0919860 	 1.018153 
1.0920017 	 1.016287 
1.0920174 	 1.007902 
1.0920332 	 1.007088 
1.0920489 	 1.011328 
1.0920646 	 1.010664 
1.0920803 	 1.007294 
1.0920960 	 1.006631 
1.0921117 	 1.003843 
1.0921275 	 0.992680 
1.0921432 	 0.986020 
1.0921589 	 0.980752 
1.0921746 	 0.971371 
1.0921903 	 0.952243 
1.0922060 	 0.936198 
1.0922218 	 0.924541 
1.0922375 	 0.929463 
1.0922532 	 0.936685 
1.0922689 	 0.940861 
1.0922846 	 0.949258 
1.0923003 	 0.955941 
1.0923160 	 0.968129 
1.0923318 	 0.989657 
1.0923475 	 0.995645 
1.0923632 	 0.998050 
1.0923789 	 0.998538 
1.0923946 	 0.998057 
1.0924103 	 0.997858 
1.0924261 	 0.994614 
1.0924418 	 0.988904 
1.0924575 	 0.990723 
1.0924732 	 0.978901 
1.0924889 	 0.973648 
1.0925046 	 0.968622 
1.0925203 	 0.967536 
1.0925361 	 0.961433 
1.0925518 	 0.963447 
1.0925675 	 0.956129 
1.0925832 	 0.937599 
1.0925989 	 0.911123 
1.0926146 	 0.895148 
1.0926304 	 0.885592 
1.0926461 	 0.889771 
1.0926618 	 0.896069 
1.0926775 	 0.912022 
1.0926932 	 0.918775 
1.0927089 	 0.938981 
1.0927246 	 0.934936 
1.0927404 	 0.939880 
1.0927561 	 0.929232 
1.0927718 	 0.918977 
1.0927875 	 0.900796 
1.0928032 	 0.865441 
1.0928189 	 0.806636 
1.0928347 	 0.737452 
1.0928504 	 0.669866 
1.0928661 	 0.633120 
1.0928818 	 0.627196 
1.0928975 	 0.636925 
1.0929132 	 0.644896 
1.0929289 	 0.664129 
1.0929447 	 0.698590 
1.0929604 	 0.731673 
1.0929761 	 0.737505 
1.0929918 	 0.713462 
1.0930075 	 0.696213 
1.0930232 	 0.718916 
1.0930390 	 0.771011 
1.0930547 	 0.822099 
1.0930704 	 0.853681 
1.0930861 	 0.843020 
1.0931018 	 0.795701 
1.0931175 	 0.749582 
1.0931332 	 0.724862 
1.0931490 	 0.749076 
1.0931647 	 0.804649 
1.0931804 	 0.865806 
1.0931961 	 0.904402 
1.0932118 	 0.899872 
1.0932275 	 0.866412 
1.0932433 	 0.808590 
1.0932590 	 0.740246 
1.0932747 	 0.689565 
1.0932904 	 0.677108 
1.0933061 	 0.700413 
1.0933218 	 0.773474 
1.0933376 	 0.845905 
1.0933533 	 0.906171 
1.0933690 	 0.941133 
1.0933847 	 0.956042 
1.0934004 	 0.948796 
1.0934161 	 0.930184 
1.0934318 	 0.892951 
1.0934476 	 0.862016 
1.0934633 	 0.814492 
1.0934790 	 0.778278 
1.0934947 	 0.752824 
1.0935104 	 0.773406 
1.0935261 	 0.820672 
1.0935419 	 0.893247 
1.0935576 	 0.935363 
1.0935733 	 0.978940 
1.0935890 	 0.992165 
1.0936047 	 1.011814 
1.0936204 	 1.002808 
1.0936361 	 0.996315 
1.0936519 	 0.978111 
1.0936676 	 0.969057 
1.0936833 	 0.941595 
1.0936990 	 0.904702 
1.0937147 	 0.857024 
1.0937304 	 0.806060 
1.0937462 	 0.793053 
1.0937619 	 0.823428 
1.0937776 	 0.878861 
1.0937933 	 0.944269 
1.0938090 	 0.976340 
1.0938247 	 0.980988 
1.0938404 	 0.970099 
1.0938562 	 0.951916 
1.0938719 	 0.932445 
1.0938876 	 0.921141 
1.0939033 	 0.928278 
1.0939190 	 0.952977 
1.0939347 	 0.976299 
1.0939505 	 0.978603 
1.0939662 	 0.959035 
1.0939819 	 0.910230 
1.0939976 	 0.842427 
1.0940133 	 0.780397 
1.0940290 	 0.759537 
1.0940447 	 0.786150 
1.0940605 	 0.839330 
1.0940762 	 0.884638 
1.0940919 	 0.915832 
1.0941076 	 0.918140 
1.0941233 	 0.916983 
1.0941390 	 0.888328 
1.0941548 	 0.871023 
1.0941705 	 0.859184 
1.0941862 	 0.889065 
1.0942019 	 0.928516 
1.0942176 	 0.962920 
1.0942333 	 0.976028 
1.0942490 	 0.983920 
1.0942648 	 0.979738 
1.0942805 	 0.967514 
1.0942962 	 0.909965 
1.0943119 	 0.841170 
1.0943276 	 0.776287 
1.0943433 	 0.752977 
1.0943591 	 0.769207 
1.0943748 	 0.809273 
1.0943905 	 0.834350 
1.0944062 	 0.842988 
1.0944219 	 0.845232 
1.0944376 	 0.845691 
1.0944533 	 0.837373 
1.0944691 	 0.837148 
1.0944848 	 0.848280 
1.0945005 	 0.883049 
1.0945162 	 0.923188 
1.0945319 	 0.960660 
1.0945476 	 0.984882 
1.0945634 	 0.995711 
1.0945791 	 0.998644 
1.0945948 	 0.999238 
1.0946105 	 0.989875 
1.0946262 	 0.974240 
1.0946419 	 0.941453 
1.0946577 	 0.878942 
1.0946734 	 0.812972 
1.0946891 	 0.765819 
1.0947048 	 0.765131 
1.0947205 	 0.796311 
1.0947362 	 0.845149 
1.0947519 	 0.866296 
1.0947677 	 0.861873 
1.0947834 	 0.824683 
1.0947991 	 0.800622 
1.0948148 	 0.797013 
1.0948305 	 0.827909 
1.0948462 	 0.881043 
1.0948620 	 0.939920 
1.0948777 	 0.966472 
1.0948934 	 0.996427 
1.0949091 	 1.006911 
1.0949248 	 1.016872 
1.0949405 	 0.999594 
1.0949562 	 0.997366 
1.0949720 	 0.984880 
1.0949877 	 0.985965 
1.0950034 	 0.973596 
1.0950191 	 0.972708 
1.0950348 	 0.938753 
1.0950505 	 0.888075 
1.0950663 	 0.824777 
1.0950820 	 0.773517 
1.0950977 	 0.737901 
1.0951134 	 0.752485 
1.0951291 	 0.783578 
1.0951448 	 0.808310 
1.0951605 	 0.795247 
1.0951763 	 0.772753 
1.0951920 	 0.770008 
1.0952077 	 0.794143 
1.0952234 	 0.839428 
1.0952391 	 0.893705 
1.0952548 	 0.941459 
1.0952706 	 0.972896 
1.0952863 	 0.982710 
1.0953020 	 0.996011 
1.0953177 	 1.008547 
1.0953334 	 1.013261 
1.0953491 	 1.023748 
1.0953648 	 1.020293 
1.0953806 	 1.012966 
1.0953963 	 0.996652 
1.0954120 	 1.001376 
1.0954277 	 0.994036 
1.0954434 	 0.988292 
1.0954591 	 0.969915 
1.0954749 	 0.958184 
1.0954906 	 0.900225 
1.0955063 	 0.831595 
1.0955220 	 0.757505 
1.0955377 	 0.714260 
1.0955534 	 0.707563 
1.0955691 	 0.714874 
1.0955849 	 0.711944 
1.0956006 	 0.716206 
1.0956163 	 0.725053 
1.0956320 	 0.749699 
1.0956477 	 0.785869 
1.0956634 	 0.847541 
1.0956792 	 0.904316 
1.0956949 	 0.949339 
1.0957106 	 0.972920 
1.0957263 	 0.982334 
1.0957420 	 0.975963 
1.0957577 	 0.960108 
1.0957735 	 0.930492 
1.0957892 	 0.917466 
1.0958049 	 0.941384 
1.0958206 	 0.963709 
1.0958363 	 0.984323 
1.0958520 	 0.988790 
1.0958677 	 0.999864 
1.0958835 	 0.999581 
1.0958992 	 1.007124 
1.0959149 	 1.010868 
1.0959306 	 1.009714 
1.0959463 	 0.979365 
1.0959620 	 0.953698 
1.0959778 	 0.888667 
1.0959935 	 0.792775 
1.0960092 	 0.745759 
1.0960249 	 0.738628 
1.0960406 	 0.738677 


==> anc/HD37536/HD37536_71.dat <==
1.0655334 	 0.997388 
1.0655489 	 0.998599 
1.0655643 	 0.999642 
1.0655797 	 0.995574 
1.0655952 	 1.007772 
1.0656106 	 0.987429 
1.0656260 	 1.008390 
1.0656415 	 0.992613 
1.0656569 	 1.003235 
1.0656723 	 0.988373 
1.0656878 	 0.977579 
1.0657032 	 0.979243 
1.0657186 	 0.994281 
1.0657341 	 0.974602 
1.0657495 	 1.004247 
1.0657649 	 0.995142 
1.0657804 	 0.995671 
1.0657958 	 0.989897 
1.0658112 	 0.990253 
1.0658267 	 0.995799 
1.0658421 	 0.997844 
1.0658576 	 0.989384 
1.0658730 	 0.991054 
1.0658884 	 0.983204 
1.0659039 	 0.985023 
1.0659193 	 0.978375 
1.0659347 	 0.977911 
1.0659502 	 0.989755 
1.0659656 	 0.998139 
1.0659810 	 1.007289 
1.0659965 	 0.992712 
1.0660119 	 0.984060 
1.0660273 	 0.975390 
1.0660428 	 0.972193 
1.0660582 	 0.979672 
1.0660736 	 0.997219 
1.0660891 	 1.000126 
1.0661045 	 1.004506 
1.0661199 	 0.992287 
1.0661354 	 1.002542 
1.0661508 	 0.994489 
1.0661663 	 0.998835 
1.0661817 	 0.999131 
1.0661971 	 1.010364 
1.0662126 	 1.006304 
1.0662280 	 1.008356 
1.0662434 	 0.997035 
1.0662589 	 1.005716 
1.0662743 	 0.986316 
1.0662897 	 0.978420 
1.0663052 	 0.962112 
1.0663206 	 0.925239 
1.0663360 	 0.874214 
1.0663515 	 0.791701 
1.0663669 	 0.698150 
1.0663823 	 0.602032 
1.0663978 	 0.539864 
1.0664132 	 0.495064 
1.0664287 	 0.454724 
1.0664441 	 0.431770 
1.0664595 	 0.459796 
1.0664750 	 0.551617 
1.0664904 	 0.680915 
1.0665058 	 0.793860 
1.0665213 	 0.897145 
1.0665367 	 0.942286 
1.0665521 	 0.974805 
1.0665676 	 0.983609 
1.0665830 	 0.991186 
1.0665984 	 0.985216 
1.0666139 	 0.986638 
1.0666293 	 0.976369 
1.0666447 	 0.987851 
1.0666602 	 0.988458 
1.0666756 	 0.999950 
1.0666910 	 0.989390 
1.0667065 	 0.988921 
1.0667219 	 0.985272 
1.0667374 	 0.981686 
1.0667528 	 1.006443 
1.0667682 	 1.012370 
1.0667837 	 1.025361 
1.0667991 	 0.996518 
1.0668145 	 1.028507 
1.0668300 	 1.024256 
1.0668454 	 1.030029 
1.0668608 	 1.010899 
1.0668763 	 1.018592 
1.0668917 	 1.013990 
1.0669071 	 1.023312 
1.0669226 	 1.013953 
1.0669380 	 1.019875 
1.0669534 	 1.003055 
1.0669689 	 1.003399 
1.0669843 	 0.971934 
1.0669998 	 0.937288 
1.0670152 	 0.871201 
1.0670306 	 0.819464 
1.0670461 	 0.804793 
1.0670615 	 0.834814 
1.0670769 	 0.881622 
1.0670924 	 0.924713 
1.0671078 	 0.976816 
1.0671232 	 1.000098 
1.0671387 	 1.001823 
1.0671541 	 0.994039 
1.0671695 	 1.002486 
1.0671850 	 1.005784 
1.0672004 	 1.012413 
1.0672158 	 1.007884 
1.0672313 	 1.017139 
1.0672467 	 1.007063 
1.0672621 	 1.008405 
1.0672776 	 1.005026 
1.0672930 	 1.004289 
1.0673085 	 1.010753 
1.0673239 	 1.013466 
1.0673393 	 1.002096 
1.0673548 	 1.023618 
1.0673702 	 1.013665 
1.0673856 	 1.018195 
1.0674011 	 1.006812 
1.0674165 	 1.014344 
1.0674319 	 0.989775 
1.0674474 	 0.969853 
1.0674628 	 0.924224 
1.0674782 	 0.866200 
1.0674937 	 0.808317 
1.0675091 	 0.788394 
1.0675245 	 0.820395 
1.0675400 	 0.891290 
1.0675554 	 0.945586 
1.0675709 	 0.978238 
1.0675863 	 1.016559 
1.0676017 	 1.016407 
1.0676172 	 1.019210 
1.0676326 	 1.020461 
1.0676480 	 0.999171 
1.0676635 	 0.979498 
1.0676789 	 0.985205 
1.0676943 	 0.970155 
1.0677098 	 0.980322 
1.0677252 	 0.973985 
1.0677406 	 0.970280 
1.0677561 	 0.951475 
1.0677715 	 0.963625 
1.0677869 	 0.974761 
1.0678024 	 0.996325 
1.0678178 	 0.997270 
1.0678332 	 1.022433 
1.0678487 	 1.013816 
1.0678641 	 1.010453 
1.0678796 	 1.006750 
1.0678950 	 1.020457 
1.0679104 	 1.002364 
1.0679259 	 0.967124 
1.0679413 	 0.907677 
1.0679567 	 0.830054 
1.0679722 	 0.714207 
1.0679876 	 0.625948 
1.0680030 	 0.614453 
1.0680185 	 0.671903 
1.0680339 	 0.778733 
1.0680493 	 0.880426 
1.0680648 	 0.952003 
1.0680802 	 0.984886 
1.0680956 	 1.010777 
1.0681111 	 1.009809 
1.0681265 	 1.024248 
1.0681419 	 1.022671 
1.0681574 	 1.028323 
1.0681728 	 1.015247 
1.0681883 	 1.020031 
1.0682037 	 1.018069 
1.0682191 	 1.032572 
1.0682346 	 1.022853 
1.0682500 	 1.020808 
1.0682654 	 1.015958 
1.0682809 	 1.009892 
1.0682963 	 1.005680 
1.0683117 	 0.998600 
1.0683272 	 0.984920 
1.0683426 	 0.980675 
1.0683580 	 0.977509 
1.0683735 	 1.006293 
1.0683889 	 1.011866 
1.0684043 	 1.010873 
1.0684198 	 1.008664 
1.0684352 	 1.017057 
1.0684507 	 1.013612 
1.0684661 	 0.999126 
1.0684815 	 0.989577 
1.0684970 	 0.991846 
1.0685124 	 0.986766 
1.0685278 	 0.990022 
1.0685433 	 0.997869 
1.0685587 	 0.989483 
1.0685741 	 0.982412 
1.0685896 	 0.956445 
1.0686050 	 0.942617 
1.0686204 	 0.943389 
1.0686359 	 0.956957 
1.0686513 	 0.972712 
1.0686667 	 0.988857 
1.0686822 	 0.997262 
1.0686976 	 1.013355 
1.0687130 	 1.012485 
1.0687285 	 1.013806 
1.0687439 	 1.013744 
1.0687594 	 1.019590 
1.0687748 	 1.004178 
1.0687902 	 1.004980 
1.0688057 	 0.990232 
1.0688211 	 0.975667 
1.0688365 	 0.969106 
1.0688520 	 0.978782 
1.0688674 	 0.980265 
1.0688828 	 0.995159 
1.0688983 	 1.001179 
1.0689137 	 1.018566 
1.0689291 	 1.014056 
1.0689446 	 1.019025 
1.0689600 	 1.019501 
1.0689754 	 1.011149 
1.0689909 	 1.008350 
1.0690063 	 1.008939 
1.0690218 	 0.998598 
1.0690372 	 0.995530 
1.0690526 	 0.987791 
1.0690681 	 0.979064 
1.0690835 	 0.985858 
1.0690989 	 1.000381 
1.0691144 	 1.008756 
1.0691298 	 1.006464 
1.0691452 	 1.020565 
1.0691607 	 1.002202 
1.0691761 	 0.981542 
1.0691915 	 0.952817 
1.0692070 	 0.914554 
1.0692224 	 0.866647 
1.0692378 	 0.829301 
1.0692533 	 0.807635 
1.0692687 	 0.812830 
1.0692841 	 0.841266 
1.0692996 	 0.899679 
1.0693150 	 0.946005 
1.0693305 	 0.966827 
1.0693459 	 0.963798 
1.0693613 	 0.944724 
1.0693768 	 0.910755 
1.0693922 	 0.897060 
1.0694076 	 0.889343 
1.0694231 	 0.910396 
1.0694385 	 0.925378 
1.0694539 	 0.941915 
1.0694694 	 0.955854 
1.0694848 	 0.972089 
1.0695002 	 0.971309 
1.0695157 	 0.974492 
1.0695311 	 0.965658 
1.0695465 	 0.949289 
1.0695620 	 0.943046 
1.0695774 	 0.958284 
1.0695929 	 0.964868 
1.0696083 	 0.988475 
1.0696237 	 1.001820 
1.0696392 	 1.002649 
1.0696546 	 0.988189 
1.0696700 	 0.959762 
1.0696855 	 0.917824 
1.0697009 	 0.859795 
1.0697163 	 0.819303 
1.0697318 	 0.830066 
1.0697472 	 0.871834 
1.0697626 	 0.919973 
1.0697781 	 0.949412 
1.0697935 	 0.971446 
1.0698089 	 0.984453 
1.0698244 	 0.973873 
1.0698398 	 0.969299 
1.0698552 	 0.962800 
1.0698707 	 0.954079 
1.0698861 	 0.936523 
1.0699016 	 0.909102 
1.0699170 	 0.875888 
1.0699324 	 0.851888 
1.0699479 	 0.828321 
1.0699633 	 0.849049 
1.0699787 	 0.867309 
1.0699942 	 0.902980 
1.0700096 	 0.924149 
1.0700250 	 0.958419 
1.0700405 	 0.967754 
1.0700559 	 0.990063 
1.0700713 	 0.994250 
1.0700868 	 1.008230 
1.0701022 	 0.996166 
1.0701176 	 0.997795 
1.0701331 	 0.997724 
1.0701485 	 0.999862 
1.0701639 	 0.995044 
1.0701794 	 1.001483 
1.0701948 	 0.989284 
1.0702103 	 0.986475 
1.0702257 	 0.974618 
1.0702411 	 0.979179 
1.0702566 	 0.977561 
1.0702720 	 0.987581 
1.0702874 	 0.987690 
1.0703029 	 0.986584 
1.0703183 	 0.987233 
1.0703337 	 0.997413 
1.0703492 	 0.991204 
1.0703646 	 0.996616 
1.0703800 	 1.002301 
1.0703955 	 1.004593 
1.0704109 	 1.000490 
1.0704263 	 1.002082 
1.0704418 	 1.001993 
1.0704572 	 1.004857 
1.0704727 	 1.008090 
1.0704881 	 1.007505 
1.0705035 	 1.011208 
1.0705190 	 1.004647 
1.0705344 	 1.003294 
1.0705498 	 0.993831 
1.0705653 	 0.993641 
1.0705807 	 0.986394 
1.0705961 	 0.980436 
1.0706116 	 0.973126 
1.0706270 	 0.979622 
1.0706424 	 0.979682 
1.0706579 	 0.992020 
1.0706733 	 0.985293 
1.0706887 	 0.983943 
1.0707042 	 0.982200 
1.0707196 	 0.988785 
1.0707350 	 0.996770 
1.0707505 	 1.002156 
1.0707659 	 0.998227 
1.0707814 	 0.995492 
1.0707968 	 0.990015 
1.0708122 	 0.989583 
1.0708277 	 0.979441 
1.0708431 	 0.975005 
1.0708585 	 0.967287 
1.0708740 	 0.968628 
1.0708894 	 0.964368 
1.0709048 	 0.981719 
1.0709203 	 0.980893 
1.0709357 	 0.998776 
1.0709511 	 0.999909 
1.0709666 	 1.007013 
1.0709820 	 1.006458 
1.0709974 	 0.995071 
1.0710129 	 0.971024 
1.0710283 	 0.974585 
1.0710438 	 0.964941 
1.0710592 	 0.961084 
1.0710746 	 0.974320 
1.0710901 	 0.980098 
1.0711055 	 0.977215 
1.0711209 	 0.985186 
1.0711364 	 0.996680 
1.0711518 	 1.005760 
1.0711672 	 1.009934 
1.0711827 	 1.006078 
1.0711981 	 1.011384 
1.0712135 	 1.022552 
1.0712290 	 1.016840 
1.0712444 	 1.012251 
1.0712598 	 0.996407 
1.0712753 	 0.983235 
1.0712907 	 0.968030 
1.0713061 	 0.958287 
1.0713216 	 0.951071 
1.0713370 	 0.945788 
1.0713525 	 0.948360 
1.0713679 	 0.946143 
1.0713833 	 0.951730 
1.0713988 	 0.956659 
1.0714142 	 0.986113 
1.0714296 	 0.995604 
1.0714451 	 1.009186 
1.0714605 	 1.016264 
1.0714759 	 1.019349 
1.0714914 	 1.025436 
1.0715068 	 1.021468 
1.0715222 	 1.019404 
1.0715377 	 1.024350 
1.0715531 	 1.015548 
1.0715685 	 1.016583 
1.0715840 	 1.009193 
1.0715994 	 1.011691 
1.0716149 	 1.004203 
1.0716303 	 1.002992 
1.0716457 	 0.993146 
1.0716612 	 0.999050 
1.0716766 	 0.986498 
1.0716920 	 0.987501 
1.0717075 	 0.979143 
1.0717229 	 0.977689 
1.0717383 	 0.975132 
1.0717538 	 0.993005 
1.0717692 	 0.999961 
1.0717846 	 1.006098 
1.0718001 	 0.992331 
1.0718155 	 0.999647 
1.0718309 	 0.989960 
1.0718464 	 0.983276 
1.0718618 	 0.979769 
1.0718772 	 0.989694 
1.0718927 	 0.999502 
1.0719081 	 1.010232 
1.0719236 	 1.005792 
1.0719390 	 1.012909 
1.0719544 	 1.008294 
1.0719699 	 1.016162 
1.0719853 	 1.015983 
1.0720007 	 1.017251 
1.0720162 	 1.011667 
1.0720316 	 1.009042 
1.0720470 	 0.992030 
1.0720625 	 0.993288 
1.0720779 	 0.980980 
1.0720933 	 0.985349 
1.0721088 	 0.978678 
1.0721242 	 0.984938 
1.0721396 	 0.981634 
1.0721551 	 0.987204 
1.0721705 	 0.986518 
1.0721859 	 0.993652 
1.0722014 	 0.981899 
1.0722168 	 0.987826 
1.0722323 	 0.990092 
1.0722477 	 1.006840 
1.0722631 	 1.002998 
1.0722786 	 1.014946 
1.0722940 	 1.005078 
1.0723094 	 1.005668 
1.0723249 	 0.998907 
1.0723403 	 1.005427 
1.0723557 	 1.005062 
1.0723712 	 1.011826 
1.0723866 	 1.011522 
1.0724020 	 1.013863 
1.0724175 	 1.006825 
1.0724329 	 0.994245 
1.0724483 	 0.990288 
1.0724638 	 0.996461 
1.0724792 	 1.000039 
1.0724947 	 1.007752 
1.0725101 	 1.009030 
1.0725255 	 1.012462 
1.0725410 	 1.009572 
1.0725564 	 1.014166 
1.0725718 	 1.016394 
1.0725873 	 1.008545 
1.0726027 	 1.000916 
1.0726181 	 0.999400 
1.0726336 	 0.988850 
1.0726490 	 0.992892 
1.0726644 	 0.995327 
1.0726799 	 0.992193 
1.0726953 	 0.993848 
1.0727107 	 1.002589 
1.0727262 	 0.988837 
1.0727416 	 0.978334 
1.0727570 	 0.956260 
1.0727725 	 0.925903 
1.0727879 	 0.883235 
1.0728034 	 0.859328 
1.0728188 	 0.858355 
1.0728342 	 0.883234 
1.0728497 	 0.889151 
1.0728651 	 0.860838 
1.0728805 	 0.770173 
1.0728960 	 0.649304 
1.0729114 	 0.538564 
1.0729268 	 0.496344 
1.0729423 	 0.532464 
1.0729577 	 0.625414 
1.0729731 	 0.727116 
1.0729886 	 0.793631 
1.0730040 	 0.805721 
1.0730194 	 0.777350 
1.0730349 	 0.773835 
1.0730503 	 0.810990 
1.0730658 	 0.860201 
1.0730812 	 0.909106 
1.0730966 	 0.949493 
1.0731121 	 0.968920 
1.0731275 	 0.977598 
1.0731429 	 0.988713 
1.0731584 	 0.989005 
1.0731738 	 1.000779 
1.0731892 	 0.994618 
1.0732047 	 0.995121 
1.0732201 	 0.986895 
1.0732355 	 0.979423 
1.0732510 	 0.984144 
1.0732664 	 0.984786 
1.0732818 	 0.995448 
1.0732973 	 0.997465 
1.0733127 	 1.002716 
1.0733281 	 0.999345 
1.0733436 	 0.988706 
1.0733590 	 0.972236 
1.0733745 	 0.966851 
1.0733899 	 0.972275 
1.0734053 	 0.983400 
1.0734208 	 0.997130 
1.0734362 	 1.000547 
1.0734516 	 0.991527 
1.0734671 	 0.985856 
1.0734825 	 0.972243 
1.0734979 	 0.948210 
1.0735134 	 0.898243 
1.0735288 	 0.812130 
1.0735442 	 0.702065 
1.0735597 	 0.606029 
1.0735751 	 0.579698 
1.0735905 	 0.628808 
1.0736060 	 0.730848 
1.0736214 	 0.839715 
1.0736369 	 0.918881 
1.0736523 	 0.966961 
1.0736677 	 0.988853 
1.0736832 	 1.004237 
1.0736986 	 1.006246 
1.0737140 	 1.006633 
1.0737295 	 1.004947 
1.0737449 	 1.006093 
1.0737603 	 1.008515 
1.0737758 	 0.993997 
1.0737912 	 0.984457 
1.0738066 	 0.971334 
1.0738221 	 0.957800 
1.0738375 	 0.945981 
1.0738529 	 0.935521 
1.0738684 	 0.937838 
1.0738838 	 0.930054 
1.0738992 	 0.926370 
1.0739147 	 0.925575 
1.0739301 	 0.942736 
1.0739456 	 0.959430 
1.0739610 	 0.969473 
1.0739764 	 0.980425 
1.0739919 	 0.987826 
1.0740073 	 0.984836 
1.0740227 	 0.982733 
1.0740382 	 0.980605 
1.0740536 	 0.982641 
1.0740690 	 0.989181 
1.0740845 	 1.005076 
1.0740999 	 1.006576 
1.0741153 	 1.013399 
1.0741308 	 1.003298 
1.0741462 	 1.001635 
1.0741616 	 0.978629 
1.0741771 	 0.962632 
1.0741925 	 0.959448 
1.0742079 	 0.970860 
1.0742234 	 0.985652 
1.0742388 	 0.997073 
1.0742543 	 0.999044 
1.0742697 	 1.001540 
1.0742851 	 1.000284 
1.0743006 	 0.996236 
1.0743160 	 0.995461 
1.0743314 	 0.993354 
1.0743469 	 0.994704 
1.0743623 	 1.005900 
1.0743777 	 0.996073 
1.0743932 	 0.997407 
1.0744086 	 0.983753 
1.0744240 	 0.969667 
1.0744395 	 0.955036 
1.0744549 	 0.952874 
1.0744703 	 0.961558 
1.0744858 	 0.979345 
1.0745012 	 0.973918 
1.0745167 	 0.974008 
1.0745321 	 0.966272 
1.0745475 	 0.962969 
1.0745630 	 0.976021 
1.0745784 	 0.985888 
1.0745938 	 0.992463 
1.0746093 	 1.004295 
1.0746247 	 1.000415 
1.0746401 	 1.000231 
1.0746556 	 0.984880 
1.0746710 	 0.992697 
1.0746864 	 0.993726 
1.0747019 	 0.984713 
1.0747173 	 0.971835 
1.0747327 	 0.960524 
1.0747482 	 0.949880 
1.0747636 	 0.957483 
1.0747790 	 0.961275 
1.0747945 	 0.987540 
1.0748099 	 0.991981 
1.0748254 	 1.003299 
1.0748408 	 1.005080 
1.0748562 	 1.006919 
1.0748717 	 0.999646 
1.0748871 	 0.988621 
1.0749025 	 0.963094 
1.0749180 	 0.936896 
1.0749334 	 0.923013 
1.0749488 	 0.935303 
1.0749643 	 0.956184 
1.0749797 	 0.978937 
1.0749951 	 0.987621 
1.0750106 	 0.991187 
1.0750260 	 0.993090 
1.0750414 	 0.991617 
1.0750569 	 0.987611 
1.0750723 	 0.987393 
1.0750878 	 0.981175 
1.0751032 	 0.988792 
1.0751186 	 0.993208 
1.0751341 	 0.986008 
1.0751495 	 0.965154 
1.0751649 	 0.929614 
1.0751804 	 0.856080 
1.0751958 	 0.763063 
1.0752112 	 0.667267 
1.0752267 	 0.625868 
1.0752421 	 0.653943 
1.0752575 	 0.731954 
1.0752730 	 0.824716 
1.0752884 	 0.907424 
1.0753038 	 0.954851 
1.0753193 	 0.990786 
1.0753347 	 1.003735 
1.0753501 	 1.010114 
1.0753656 	 1.009693 
1.0753810 	 1.017134 
1.0753965 	 1.005145 
1.0754119 	 1.002747 
1.0754273 	 1.005688 
1.0754428 	 1.008640 
1.0754582 	 1.004487 
1.0754736 	 1.005635 
1.0754891 	 0.999133 
1.0755045 	 0.987798 
1.0755199 	 0.976124 
1.0755354 	 0.966307 
1.0755508 	 0.926442 
1.0755662 	 0.873366 
1.0755817 	 0.826529 
1.0755971 	 0.819216 
1.0756125 	 0.857972 
1.0756280 	 0.913547 
1.0756434 	 0.959349 
1.0756589 	 0.983525 
1.0756743 	 0.998019 
1.0756897 	 0.989442 
1.0757052 	 0.976585 
1.0757206 	 0.951144 
1.0757360 	 0.919031 
1.0757515 	 0.887590 
1.0757669 	 0.880873 
1.0757823 	 0.896965 
1.0757978 	 0.935421 
1.0758132 	 0.960028 
1.0758286 	 0.979742 
1.0758441 	 0.992858 
1.0758595 	 1.004590 
1.0758749 	 1.000496 
1.0758904 	 1.006092 
1.0759058 	 0.996311 
1.0759212 	 0.998777 
1.0759367 	 0.971434 
1.0759521 	 0.965265 
1.0759676 	 0.973172 
1.0759830 	 0.976213 
1.0759984 	 0.977395 
1.0760139 	 0.990780 
1.0760293 	 0.986833 
1.0760447 	 0.978980 
1.0760602 	 0.958304 
1.0760756 	 0.960229 
1.0760910 	 0.966285 
1.0761065 	 0.986309 
1.0761219 	 0.997242 
1.0761373 	 1.008909 
1.0761528 	 1.015993 
1.0761682 	 1.015749 
1.0761836 	 1.004198 
1.0761991 	 1.010194 
1.0762145 	 1.000763 
1.0762299 	 1.009915 
1.0762454 	 1.008065 
1.0762608 	 1.014562 
1.0762763 	 1.012326 
1.0762917 	 1.021596 
1.0763071 	 1.014154 
1.0763226 	 1.011854 
1.0763380 	 1.005998 
1.0763534 	 1.006064 
1.0763689 	 1.001866 
1.0763843 	 1.007624 
1.0763997 	 1.008492 
1.0764152 	 1.016341 
1.0764306 	 1.009083 
1.0764460 	 1.011971 
1.0764615 	 1.007539 
1.0764769 	 1.001415 
1.0764923 	 0.982271 
1.0765078 	 0.981981 
1.0765232 	 0.975411 
1.0765387 	 0.979016 
1.0765541 	 0.987075 
1.0765695 	 0.995844 
1.0765850 	 0.996543 
1.0766004 	 0.998576 
1.0766158 	 0.996161 
1.0766313 	 1.005977 
1.0766467 	 1.005829 
1.0766621 	 1.007836 
1.0766776 	 1.018593 
1.0766930 	 1.021156 
1.0767084 	 1.022077 
1.0767239 	 1.024158 
1.0767393 	 1.025107 
1.0767547 	 1.018182 
1.0767702 	 1.022471 
1.0767856 	 1.016981 
1.0768010 	 1.019733 
1.0768165 	 1.021411 
1.0768319 	 1.025077 
1.0768474 	 1.023341 
1.0768628 	 1.030205 
1.0768782 	 1.028224 
1.0768937 	 1.025087 
1.0769091 	 1.021961 
1.0769245 	 1.023536 
1.0769400 	 1.017451 
1.0769554 	 1.018133 
1.0769708 	 1.013416 
1.0769863 	 1.016307 
1.0770017 	 1.010557 
1.0770171 	 1.010311 
1.0770326 	 1.011757 
1.0770480 	 1.013331 
1.0770634 	 1.018611 
1.0770789 	 1.019553 
1.0770943 	 1.006284 
1.0771098 	 1.007805 
1.0771252 	 0.990243 
1.0771406 	 0.991386 
1.0771561 	 0.985645 
1.0771715 	 0.985212 
1.0771869 	 0.984108 
1.0772024 	 0.999348 
1.0772178 	 1.003980 
1.0772332 	 1.011232 
1.0772487 	 1.011137 
1.0772641 	 1.018756 
1.0772795 	 1.009567 
1.0772950 	 1.011396 
1.0773104 	 1.007222 
1.0773258 	 1.007876 
1.0773413 	 1.005763 
1.0773567 	 1.009888 
1.0773721 	 1.003075 
1.0773876 	 0.998163 
1.0774030 	 0.995563 
1.0774185 	 0.990690 
1.0774339 	 0.994403 
1.0774493 	 0.998919 
1.0774648 	 1.009376 
1.0774802 	 1.012248 
1.0774956 	 1.010594 
1.0775111 	 0.999916 
1.0775265 	 1.001558 
1.0775419 	 0.997620 
1.0775574 	 1.003774 
1.0775728 	 1.007750 
1.0775882 	 1.003973 
1.0776037 	 1.000676 
1.0776191 	 0.994730 
1.0776345 	 0.997626 
1.0776500 	 0.994413 
1.0776654 	 0.980933 
1.0776809 	 0.984939 
1.0776963 	 0.969372 
1.0777117 	 0.937363 
1.0777272 	 0.872378 
1.0777426 	 0.784587 
1.0777580 	 0.670735 
1.0777735 	 0.614048 
1.0777889 	 0.617026 
1.0778043 	 0.692847 
1.0778198 	 0.789014 
1.0778352 	 0.884900 
1.0778506 	 0.934846 
1.0778661 	 0.977193 
1.0778815 	 0.986108 
1.0778969 	 1.004162 
1.0779124 	 1.002792 
1.0779278 	 1.005828 
1.0779432 	 1.000745 
1.0779587 	 0.999818 
1.0779741 	 0.990614 
1.0779896 	 0.986291 
1.0780050 	 0.989860 
1.0780204 	 1.004928 
1.0780359 	 1.009743 
1.0780513 	 1.004694 
1.0780667 	 1.005601 
1.0780822 	 1.018864 
1.0780976 	 1.020946 
1.0781130 	 1.018310 
1.0781285 	 1.007558 
1.0781439 	 0.998860 
1.0781593 	 0.986476 
1.0781748 	 0.976920 
1.0781902 	 0.980647 
1.0782056 	 0.981843 
1.0782211 	 0.983930 
1.0782365 	 0.991957 
1.0782519 	 0.994443 
1.0782674 	 0.994472 
1.0782828 	 1.001742 
1.0782983 	 0.989868 
1.0783137 	 0.973565 
1.0783291 	 0.919791 
1.0783446 	 0.883750 
1.0783600 	 0.846571 
1.0783754 	 0.840472 
1.0783909 	 0.859904 
1.0784063 	 0.895040 
1.0784217 	 0.908633 
1.0784372 	 0.930370 
1.0784526 	 0.941657 
1.0784680 	 0.949091 
1.0784835 	 0.941052 
1.0784989 	 0.942569 
1.0785143 	 0.933766 
1.0785298 	 0.934415 
1.0785452 	 0.919156 
1.0785607 	 0.873341 
1.0785761 	 0.800537 
1.0785915 	 0.755762 
1.0786070 	 0.740132 
1.0786224 	 0.796658 
1.0786378 	 0.869177 
1.0786533 	 0.922428 
1.0786687 	 0.956846 
1.0786841 	 0.980345 
1.0786996 	 0.975653 
1.0787150 	 0.959001 
1.0787304 	 0.931663 
1.0787459 	 0.910364 
1.0787613 	 0.913862 
1.0787767 	 0.932067 
1.0787922 	 0.950801 
1.0788076 	 0.956425 
1.0788230 	 0.954837 
1.0788385 	 0.940829 
1.0788539 	 0.943461 
1.0788694 	 0.957450 
1.0788848 	 0.962450 
1.0789002 	 0.951169 
1.0789157 	 0.936349 
1.0789311 	 0.887415 
1.0789465 	 0.807981 
1.0789620 	 0.707977 
1.0789774 	 0.647931 
1.0789928 	 0.644826 
1.0790083 	 0.721345 
1.0790237 	 0.806014 
1.0790391 	 0.884829 
1.0790546 	 0.941680 
1.0790700 	 0.980622 
1.0790854 	 0.984534 
1.0791009 	 0.995788 
1.0791163 	 0.999215 
1.0791318 	 1.005730 
1.0791472 	 1.005241 
1.0791626 	 1.006668 
1.0791781 	 1.005253 
1.0791935 	 1.007493 
1.0792089 	 1.003784 
1.0792244 	 1.008241 
1.0792398 	 1.004078 
1.0792552 	 1.000577 
1.0792707 	 1.007990 
1.0792861 	 1.013025 
1.0793015 	 1.016466 
1.0793170 	 1.017294 
1.0793324 	 1.008435 
1.0793478 	 1.008167 
1.0793633 	 1.011719 
1.0793787 	 1.003753 
1.0793941 	 0.997462 
1.0794096 	 0.976691 
1.0794250 	 0.982715 
1.0794405 	 0.970344 
1.0794559 	 0.969722 
1.0794713 	 0.966533 
1.0794868 	 0.973972 
1.0795022 	 0.958517 
1.0795176 	 0.952172 
1.0795331 	 0.926970 
1.0795485 	 0.917999 
1.0795639 	 0.910517 
1.0795794 	 0.920728 
1.0795948 	 0.939587 
1.0796102 	 0.966039 
1.0796257 	 0.980042 
1.0796411 	 0.979346 
1.0796565 	 0.974684 
1.0796720 	 0.968791 
1.0796874 	 0.968913 
1.0797029 	 0.976814 
1.0797183 	 0.976591 
1.0797337 	 0.983385 
1.0797492 	 0.986074 
1.0797646 	 0.987189 
1.0797800 	 0.984776 
1.0797955 	 0.974221 
1.0798109 	 0.967029 
1.0798263 	 0.967966 
1.0798418 	 0.985473 
1.0798572 	 0.983928 
1.0798726 	 0.985394 
1.0798881 	 0.978638 
1.0799035 	 0.981700 
1.0799189 	 0.979454 
1.0799344 	 0.991086 
1.0799498 	 0.991498 
1.0799652 	 0.998865 
1.0799807 	 1.001901 
1.0799961 	 1.001834 
1.0800116 	 0.995320 
1.0800270 	 1.008450 
1.0800424 	 1.003541 
1.0800579 	 1.017683 
1.0800733 	 1.010200 
1.0800887 	 1.010030 
1.0801042 	 1.013432 
1.0801196 	 1.011851 
1.0801350 	 1.011528 
1.0801505 	 1.013333 
1.0801659 	 1.013750 
1.0801813 	 1.017269 
1.0801968 	 1.016538 
1.0802122 	 1.011822 
1.0802276 	 1.010314 
1.0802431 	 1.014035 
1.0802585 	 1.003126 
1.0802739 	 0.999071 
1.0802894 	 0.997284 
1.0803048 	 0.994483 
1.0803203 	 0.998773 
1.0803357 	 0.993116 
1.0803511 	 0.991691 
1.0803666 	 0.975283 
1.0803820 	 0.964174 
1.0803974 	 0.925697 
1.0804129 	 0.878725 
1.0804283 	 0.825743 
1.0804437 	 0.821404 
1.0804592 	 0.853006 
1.0804746 	 0.903479 
1.0804900 	 0.952722 
1.0805055 	 0.979825 
1.0805209 	 0.985649 
1.0805363 	 0.996358 
1.0805518 	 0.999965 
1.0805672 	 1.001204 
1.0805827 	 0.994710 
1.0805981 	 0.990200 
1.0806135 	 0.995434 
1.0806290 	 0.993425 
1.0806444 	 0.992614 


==> anc/HD37536/HD37536_72.dat <==
1.0508137 	 0.909271 
1.0508290 	 0.909448 
1.0508443 	 0.912685 
1.0508596 	 0.906307 
1.0508749 	 0.930720 
1.0508902 	 0.958440 
1.0509055 	 0.981217 
1.0509208 	 0.973670 
1.0509360 	 0.993405 
1.0509513 	 0.986425 
1.0509666 	 0.991146 
1.0509819 	 0.988323 
1.0509972 	 0.993320 
1.0510125 	 0.988942 
1.0510278 	 0.992988 
1.0510431 	 0.995396 
1.0510584 	 1.005249 
1.0510737 	 1.005589 
1.0510890 	 1.008179 
1.0511043 	 1.002187 
1.0511195 	 0.996489 
1.0511348 	 0.995393 
1.0511501 	 0.975054 
1.0511654 	 0.972943 
1.0511807 	 0.955410 
1.0511960 	 0.956219 
1.0512113 	 0.960319 
1.0512266 	 0.944048 
1.0512419 	 0.905377 
1.0512572 	 0.869702 
1.0512725 	 0.819984 
1.0512878 	 0.810007 
1.0513030 	 0.829939 
1.0513183 	 0.893766 
1.0513336 	 0.901040 
1.0513489 	 0.904750 
1.0513642 	 0.904086 
1.0513795 	 0.896432 
1.0513948 	 0.908160 
1.0514101 	 0.926287 
1.0514254 	 0.942744 
1.0514407 	 0.964084 
1.0514560 	 0.972725 
1.0514713 	 0.972719 
1.0514865 	 0.977126 
1.0515018 	 0.966385 
1.0515171 	 0.951513 
1.0515324 	 0.947463 
1.0515477 	 0.945787 
1.0515630 	 0.922988 
1.0515783 	 0.945187 
1.0515936 	 0.951856 
1.0516089 	 0.980883 
1.0516242 	 0.982020 
1.0516395 	 0.997339 
1.0516548 	 0.985345 
1.0516700 	 1.000450 
1.0516853 	 0.979789 
1.0517006 	 0.979626 
1.0517159 	 0.972327 
1.0517312 	 0.989102 
1.0517465 	 0.990455 
1.0517618 	 0.993621 
1.0517771 	 1.003986 
1.0517924 	 1.005499 
1.0518077 	 1.001161 
1.0518230 	 0.994976 
1.0518383 	 0.999569 
1.0518536 	 0.990600 
1.0518688 	 0.971271 
1.0518841 	 0.952515 
1.0518994 	 0.953326 
1.0519147 	 0.955697 
1.0519300 	 0.962789 
1.0519453 	 0.985218 
1.0519606 	 1.000683 
1.0519759 	 0.992872 
1.0519912 	 1.002199 
1.0520065 	 1.000008 
1.0520218 	 1.010841 
1.0520371 	 1.002229 
1.0520523 	 1.010008 
1.0520676 	 0.999458 
1.0520829 	 1.009023 
1.0520982 	 0.988800 
1.0521135 	 0.976923 
1.0521288 	 0.963090 
1.0521441 	 1.005064 
1.0521594 	 0.991998 
1.0521747 	 0.998443 
1.0521900 	 0.993757 
1.0522053 	 0.992183 
1.0522206 	 0.993988 
1.0522358 	 0.992467 
1.0522511 	 1.004480 
1.0522664 	 0.992389 
1.0522817 	 1.009871 
1.0522970 	 1.009881 
1.0523123 	 1.016211 
1.0523276 	 1.008193 
1.0523429 	 1.008255 
1.0523582 	 1.013894 
1.0523735 	 1.025884 
1.0523888 	 0.995305 
1.0524041 	 1.003863 
1.0524193 	 0.998144 
1.0524346 	 1.002132 
1.0524499 	 0.991716 
1.0524652 	 1.003446 
1.0524805 	 0.995317 
1.0524958 	 0.997815 
1.0525111 	 0.991745 
1.0525264 	 0.994751 
1.0525417 	 0.986229 
1.0525570 	 0.996196 
1.0525723 	 1.004600 
1.0525876 	 0.983163 
1.0526028 	 0.985008 
1.0526181 	 0.969357 
1.0526334 	 0.977452 
1.0526487 	 0.980154 
1.0526640 	 1.001679 
1.0526793 	 0.996420 
1.0526946 	 1.005256 
1.0527099 	 0.994805 
1.0527252 	 0.997629 
1.0527405 	 0.982841 
1.0527558 	 0.990523 
1.0527711 	 0.975090 
1.0527863 	 0.981819 
1.0528016 	 0.976403 
1.0528169 	 0.980371 
1.0528322 	 0.972747 
1.0528475 	 0.988571 
1.0528628 	 0.997345 
1.0528781 	 1.007640 
1.0528934 	 1.012249 
1.0529087 	 1.002268 
1.0529240 	 1.015365 
1.0529393 	 1.017249 
1.0529546 	 1.011194 
1.0529699 	 1.006774 
1.0529851 	 1.014109 
1.0530004 	 1.001978 
1.0530157 	 1.015351 
1.0530310 	 1.004850 
1.0530463 	 1.018426 
1.0530616 	 1.012349 
1.0530769 	 1.014778 
1.0530922 	 1.003999 
1.0531075 	 1.008170 
1.0531228 	 0.998203 
1.0531381 	 1.005665 
1.0531534 	 0.993332 
1.0531686 	 0.992737 
1.0531839 	 0.985248 
1.0531992 	 0.987484 
1.0532145 	 0.980954 
1.0532298 	 0.991207 
1.0532451 	 0.990887 
1.0532604 	 0.993665 
1.0532757 	 0.984326 
1.0532910 	 0.964488 
1.0533063 	 0.942155 
1.0533216 	 0.913555 
1.0533369 	 0.887698 
1.0533521 	 0.893494 
1.0533674 	 0.924481 
1.0533827 	 0.952475 
1.0533980 	 0.988146 
1.0534133 	 0.979808 
1.0534286 	 0.989061 
1.0534439 	 0.966768 
1.0534592 	 0.938374 
1.0534745 	 0.877394 
1.0534898 	 0.814307 
1.0535051 	 0.751745 
1.0535204 	 0.751056 
1.0535356 	 0.787898 
1.0535509 	 0.867348 
1.0535662 	 0.916020 
1.0535815 	 0.969635 
1.0535968 	 0.981495 
1.0536121 	 1.000074 
1.0536274 	 0.993638 
1.0536427 	 0.984767 
1.0536580 	 0.967444 
1.0536733 	 0.955229 
1.0536886 	 0.944152 
1.0537039 	 0.937670 
1.0537191 	 0.950340 
1.0537344 	 0.960087 
1.0537497 	 0.982946 
1.0537650 	 0.996701 
1.0537803 	 1.010672 
1.0537956 	 1.008084 
1.0538109 	 1.003088 
1.0538262 	 0.987574 
1.0538415 	 0.971973 
1.0538568 	 0.948369 
1.0538721 	 0.942433 
1.0538874 	 0.943974 
1.0539026 	 0.943583 
1.0539179 	 0.958440 
1.0539332 	 0.981503 
1.0539485 	 0.984196 
1.0539638 	 1.006753 
1.0539791 	 1.008061 
1.0539944 	 1.014730 
1.0540097 	 1.007016 
1.0540250 	 1.013085 
1.0540403 	 1.000954 
1.0540556 	 1.004026 
1.0540709 	 0.997825 
1.0540861 	 1.001211 
1.0541014 	 1.004960 
1.0541167 	 1.004023 
1.0541320 	 1.002630 
1.0541473 	 1.007266 
1.0541626 	 1.005498 
1.0541779 	 1.007761 
1.0541932 	 1.004139 
1.0542085 	 1.004080 
1.0542238 	 1.006651 
1.0542391 	 1.009200 
1.0542544 	 1.004896 
1.0542697 	 1.002432 
1.0542849 	 0.998012 
1.0543002 	 1.003851 
1.0543155 	 1.005561 
1.0543308 	 0.995606 
1.0543461 	 1.008623 
1.0543614 	 1.003020 
1.0543767 	 1.000428 
1.0543920 	 0.996771 
1.0544073 	 1.005084 
1.0544226 	 0.991554 
1.0544379 	 0.985896 
1.0544532 	 0.975778 
1.0544684 	 0.968249 
1.0544837 	 0.947079 
1.0544990 	 0.954846 
1.0545143 	 0.950500 
1.0545296 	 0.951444 
1.0545449 	 0.941207 
1.0545602 	 0.950006 
1.0545755 	 0.944828 
1.0545908 	 0.952835 
1.0546061 	 0.968784 
1.0546214 	 0.969602 
1.0546367 	 0.965795 
1.0546519 	 0.973278 
1.0546672 	 0.979244 
1.0546825 	 0.992885 
1.0546978 	 0.995597 
1.0547131 	 1.007251 
1.0547284 	 1.002215 
1.0547437 	 1.004254 
1.0547590 	 1.006078 
1.0547743 	 1.003863 
1.0547896 	 0.997604 
1.0548049 	 0.993317 
1.0548202 	 1.001448 
1.0548354 	 1.002855 
1.0548507 	 1.001696 
1.0548660 	 0.999945 
1.0548813 	 1.003731 
1.0548966 	 1.000194 
1.0549119 	 0.994890 
1.0549272 	 0.981706 
1.0549425 	 0.984095 
1.0549578 	 0.990322 
1.0549731 	 1.005153 
1.0549884 	 0.991943 
1.0550037 	 1.009754 
1.0550189 	 1.000458 
1.0550342 	 1.004942 
1.0550495 	 1.006580 
1.0550648 	 1.013368 
1.0550801 	 1.002715 
1.0550954 	 1.013641 
1.0551107 	 1.000939 
1.0551260 	 1.005858 
1.0551413 	 1.000401 
1.0551566 	 1.003750 
1.0551719 	 0.991089 
1.0551872 	 0.993989 
1.0552024 	 0.984334 
1.0552177 	 0.973425 
1.0552330 	 0.963626 
1.0552483 	 0.963134 
1.0552636 	 0.948078 
1.0552789 	 0.934931 
1.0552942 	 0.939827 
1.0553095 	 0.947750 
1.0553248 	 0.965483 
1.0553401 	 0.982271 
1.0553554 	 0.988183 
1.0553707 	 0.983657 
1.0553860 	 0.982617 
1.0554012 	 0.979597 
1.0554165 	 0.972427 
1.0554318 	 0.950687 
1.0554471 	 0.926917 
1.0554624 	 0.896804 
1.0554777 	 0.912387 
1.0554930 	 0.928625 
1.0555083 	 0.964647 
1.0555236 	 0.964076 
1.0555389 	 0.957965 
1.0555542 	 0.926291 
1.0555695 	 0.900541 
1.0555847 	 0.878289 
1.0556000 	 0.900971 
1.0556153 	 0.926076 
1.0556306 	 0.963853 
1.0556459 	 0.984322 
1.0556612 	 1.006378 
1.0556765 	 0.994025 
1.0556918 	 1.000118 
1.0557071 	 0.995865 
1.0557224 	 1.008240 
1.0557377 	 0.997723 
1.0557530 	 0.996694 
1.0557682 	 0.992013 
1.0557835 	 0.998649 
1.0557988 	 0.986154 
1.0558141 	 0.991567 
1.0558294 	 0.975565 
1.0558447 	 0.969903 
1.0558600 	 0.966484 
1.0558753 	 0.963893 
1.0558906 	 0.972083 
1.0559059 	 0.971818 
1.0559212 	 0.968543 
1.0559365 	 0.972166 
1.0559517 	 0.971122 
1.0559670 	 0.968228 
1.0559823 	 0.969248 
1.0559976 	 0.964847 
1.0560129 	 0.962656 
1.0560282 	 0.967308 
1.0560435 	 0.967796 
1.0560588 	 0.967718 
1.0560741 	 0.977539 
1.0560894 	 0.968772 
1.0561047 	 0.965335 
1.0561200 	 0.945759 
1.0561352 	 0.953171 
1.0561505 	 0.953132 
1.0561658 	 0.960791 
1.0561811 	 0.953529 
1.0561964 	 0.969972 
1.0562117 	 0.981498 
1.0562270 	 0.991828 
1.0562423 	 1.000546 
1.0562576 	 1.012447 
1.0562729 	 1.008822 
1.0562882 	 1.009761 
1.0563035 	 0.998507 
1.0563187 	 1.001649 
1.0563340 	 0.993706 
1.0563493 	 0.991364 
1.0563646 	 0.980013 
1.0563799 	 0.983954 
1.0563952 	 0.980018 
1.0564105 	 0.998730 
1.0564258 	 0.998414 
1.0564411 	 1.011406 
1.0564564 	 1.010860 
1.0564717 	 1.010718 
1.0564870 	 1.003098 
1.0565023 	 1.001989 
1.0565175 	 1.000887 
1.0565328 	 1.003178 
1.0565481 	 1.001761 
1.0565634 	 1.001291 
1.0565787 	 0.999647 
1.0565940 	 1.002407 
1.0566093 	 0.991728 
1.0566246 	 0.989718 
1.0566399 	 0.976144 
1.0566552 	 0.982009 
1.0566705 	 0.979918 
1.0566858 	 0.984746 
1.0567010 	 0.988998 
1.0567163 	 0.999873 
1.0567316 	 1.000949 
1.0567469 	 1.000641 
1.0567622 	 0.984408 
1.0567775 	 0.983404 
1.0567928 	 0.981150 
1.0568081 	 0.982699 
1.0568234 	 0.984718 
1.0568387 	 0.986437 
1.0568540 	 0.951024 
1.0568693 	 0.931312 
1.0568845 	 0.914800 
1.0568998 	 0.926294 
1.0569151 	 0.956874 
1.0569304 	 0.982213 
1.0569457 	 0.993512 
1.0569610 	 0.992780 
1.0569763 	 0.998019 
1.0569916 	 0.991410 
1.0570069 	 0.987230 
1.0570222 	 0.978858 
1.0570375 	 0.968353 
1.0570528 	 0.958580 
1.0570680 	 0.968504 
1.0570833 	 0.971973 
1.0570986 	 0.981462 
1.0571139 	 0.988947 
1.0571292 	 0.992444 
1.0571445 	 0.988274 
1.0571598 	 0.995654 
1.0571751 	 0.990176 
1.0571904 	 0.998616 
1.0572057 	 0.999569 
1.0572210 	 0.989827 
1.0572363 	 0.961393 
1.0572515 	 0.945891 
1.0572668 	 0.934809 
1.0572821 	 0.944419 
1.0572974 	 0.962021 
1.0573127 	 0.986535 
1.0573280 	 0.992264 
1.0573433 	 1.003197 
1.0573586 	 1.002566 
1.0573739 	 1.005293 
1.0573892 	 0.987588 
1.0574045 	 0.979358 
1.0574198 	 0.967416 
1.0574350 	 0.966093 
1.0574503 	 0.969261 
1.0574656 	 0.982125 
1.0574809 	 0.976074 
1.0574962 	 0.971527 
1.0575115 	 0.962388 
1.0575268 	 0.960104 
1.0575421 	 0.962321 
1.0575574 	 0.975523 
1.0575727 	 0.983665 
1.0575880 	 0.999984 
1.0576033 	 0.993363 
1.0576185 	 1.004753 
1.0576338 	 0.997285 
1.0576491 	 1.005589 
1.0576644 	 0.993230 
1.0576797 	 0.997744 
1.0576950 	 0.993888 
1.0577103 	 0.998593 
1.0577256 	 0.996916 
1.0577409 	 0.999539 
1.0577562 	 0.999093 
1.0577715 	 1.006830 
1.0577868 	 0.997626 
1.0578021 	 1.000319 
1.0578173 	 0.996707 
1.0578326 	 0.996698 
1.0578479 	 0.998520 
1.0578632 	 1.010272 
1.0578785 	 1.005099 
1.0578938 	 1.007972 
1.0579091 	 1.003382 
1.0579244 	 1.001466 
1.0579397 	 0.980665 
1.0579550 	 0.958496 
1.0579703 	 0.911676 
1.0579856 	 0.865772 
1.0580008 	 0.823662 
1.0580161 	 0.836839 
1.0580314 	 0.880706 
1.0580467 	 0.934757 
1.0580620 	 0.962912 
1.0580773 	 0.990262 
1.0580926 	 0.996745 
1.0581079 	 1.004340 
1.0581232 	 1.004150 
1.0581385 	 0.998561 
1.0581538 	 1.002090 
1.0581691 	 0.998588 
1.0581843 	 0.990911 
1.0581996 	 0.978782 
1.0582149 	 0.964967 
1.0582302 	 0.956206 
1.0582455 	 0.949297 
1.0582608 	 0.954905 
1.0582761 	 0.953122 
1.0582914 	 0.947295 
1.0583067 	 0.939084 
1.0583220 	 0.950562 
1.0583373 	 0.959841 
1.0583526 	 0.971173 
1.0583678 	 0.984406 
1.0583831 	 0.990171 
1.0583984 	 0.991669 
1.0584137 	 0.991956 
1.0584290 	 0.999246 
1.0584443 	 0.991363 
1.0584596 	 0.991623 
1.0584749 	 0.990181 
1.0584902 	 0.985178 
1.0585055 	 0.977750 
1.0585208 	 0.980625 
1.0585361 	 0.987411 
1.0585513 	 1.000142 
1.0585666 	 1.002943 
1.0585819 	 1.010970 
1.0585972 	 1.008315 
1.0586125 	 1.007159 
1.0586278 	 1.006382 
1.0586431 	 0.993071 
1.0586584 	 0.967895 
1.0586737 	 0.927300 
1.0586890 	 0.856024 
1.0587043 	 0.743451 
1.0587196 	 0.611692 
1.0587348 	 0.492875 
1.0587501 	 0.419880 
1.0587654 	 0.395814 
1.0587807 	 0.414027 
1.0587960 	 0.461740 
1.0588113 	 0.534672 
1.0588266 	 0.636282 
1.0588419 	 0.746010 
1.0588572 	 0.838365 
1.0588725 	 0.903577 
1.0588878 	 0.943619 
1.0589031 	 0.965136 
1.0589184 	 0.970875 
1.0589336 	 0.974785 
1.0589489 	 0.984257 
1.0589642 	 0.976494 
1.0589795 	 0.967810 
1.0589948 	 0.966152 
1.0590101 	 0.969543 
1.0590254 	 0.977935 
1.0590407 	 0.987405 
1.0590560 	 0.994305 
1.0590713 	 0.995782 
1.0590866 	 0.995795 
1.0591019 	 0.999780 
1.0591171 	 1.007749 
1.0591324 	 1.002208 
1.0591477 	 0.997085 
1.0591630 	 0.996232 
1.0591783 	 0.997632 
1.0591936 	 0.994690 
1.0592089 	 0.999572 
1.0592242 	 0.999708 
1.0592395 	 0.998777 
1.0592548 	 0.994143 
1.0592701 	 0.994559 
1.0592854 	 0.992652 
1.0593006 	 0.987478 
1.0593159 	 0.981141 
1.0593312 	 0.978325 
1.0593465 	 0.973342 
1.0593618 	 0.972194 
1.0593771 	 0.973661 
1.0593924 	 0.976172 
1.0594077 	 0.982496 
1.0594230 	 0.985107 
1.0594383 	 0.985573 
1.0594536 	 0.994363 
1.0594689 	 0.997641 
1.0594841 	 1.001165 
1.0594994 	 1.001573 
1.0595147 	 0.999674 
1.0595300 	 0.996286 
1.0595453 	 0.988186 
1.0595606 	 0.979035 
1.0595759 	 0.965919 
1.0595912 	 0.954488 
1.0596065 	 0.959387 
1.0596218 	 0.964270 
1.0596371 	 0.964964 
1.0596524 	 0.976193 
1.0596676 	 0.985904 
1.0596829 	 0.995091 
1.0596982 	 0.999013 
1.0597135 	 1.004308 
1.0597288 	 1.005371 
1.0597441 	 1.002209 
1.0597594 	 0.998681 
1.0597747 	 1.000780 
1.0597900 	 0.998064 
1.0598053 	 1.001026 
1.0598206 	 1.005117 
1.0598359 	 0.999979 
1.0598511 	 1.002267 
1.0598664 	 1.007507 
1.0598817 	 1.008414 
1.0598970 	 1.004872 
1.0599123 	 1.005981 
1.0599276 	 1.008292 
1.0599429 	 1.000740 
1.0599582 	 1.000823 
1.0599735 	 1.002355 
1.0599888 	 0.998389 
1.0600041 	 0.997823 
1.0600194 	 1.002372 
1.0600346 	 1.003510 
1.0600499 	 1.005962 
1.0600652 	 1.008162 
1.0600805 	 1.011768 
1.0600958 	 1.010868 
1.0601111 	 1.012186 
1.0601264 	 1.008696 
1.0601417 	 1.012051 
1.0601570 	 0.999971 
1.0601723 	 0.998101 
1.0601876 	 0.996694 
1.0602029 	 0.998451 
1.0602182 	 1.000358 
1.0602334 	 1.002671 
1.0602487 	 1.003259 
1.0602640 	 1.000633 
1.0602793 	 1.002939 
1.0602946 	 1.006067 
1.0603099 	 0.999425 
1.0603252 	 1.000211 
1.0603405 	 0.999447 
1.0603558 	 1.002916 
1.0603711 	 0.994933 
1.0603864 	 0.999694 
1.0604017 	 0.993602 
1.0604169 	 0.993676 
1.0604322 	 0.981769 
1.0604475 	 0.979423 
1.0604628 	 0.976425 
1.0604781 	 0.971347 
1.0604934 	 0.968213 
1.0605087 	 0.974640 
1.0605240 	 0.975120 
1.0605393 	 0.974229 
1.0605546 	 0.952158 
1.0605699 	 0.920886 
1.0605852 	 0.867034 
1.0606004 	 0.783365 
1.0606157 	 0.692608 
1.0606310 	 0.645841 
1.0606463 	 0.655609 
1.0606616 	 0.722820 
1.0606769 	 0.804476 
1.0606922 	 0.868279 
1.0607075 	 0.902494 
1.0607228 	 0.945760 
1.0607381 	 0.970055 
1.0607534 	 0.982444 
1.0607687 	 0.972801 
1.0607839 	 0.958997 
1.0607992 	 0.940068 
1.0608145 	 0.936614 
1.0608298 	 0.933990 
1.0608451 	 0.952402 
1.0608604 	 0.961101 
1.0608757 	 0.972776 
1.0608910 	 0.977333 
1.0609063 	 0.995296 
1.0609216 	 0.997792 
1.0609369 	 1.003621 
1.0609522 	 0.999271 
1.0609674 	 0.998500 
1.0609827 	 0.977970 
1.0609980 	 0.952312 
1.0610133 	 0.886562 
1.0610286 	 0.793554 
1.0610439 	 0.692839 
1.0610592 	 0.647757 
1.0610745 	 0.667712 
1.0610898 	 0.753654 
1.0611051 	 0.850448 
1.0611204 	 0.925830 
1.0611357 	 0.964376 
1.0611509 	 0.987184 
1.0611662 	 0.987290 
1.0611815 	 0.990790 
1.0611968 	 0.972283 
1.0612121 	 0.965726 
1.0612274 	 0.960130 
1.0612427 	 0.960853 
1.0612580 	 0.970973 
1.0612733 	 0.985683 
1.0612886 	 0.990374 
1.0613039 	 0.998562 
1.0613192 	 1.004372 
1.0613345 	 1.006443 
1.0613497 	 1.005252 
1.0613650 	 0.999951 
1.0613803 	 0.982495 
1.0613956 	 0.964789 
1.0614109 	 0.944199 
1.0614262 	 0.930508 
1.0614415 	 0.905507 
1.0614568 	 0.906099 
1.0614721 	 0.926812 
1.0614874 	 0.952182 
1.0615027 	 0.965179 
1.0615180 	 0.969659 
1.0615332 	 0.971714 
1.0615485 	 0.979550 
1.0615638 	 0.982553 
1.0615791 	 0.994324 
1.0615944 	 1.004846 
1.0616097 	 1.009143 
1.0616250 	 1.011245 
1.0616403 	 1.015264 
1.0616556 	 1.012493 
1.0616709 	 1.014888 
1.0616862 	 1.014755 
1.0617015 	 1.009434 
1.0617167 	 1.014079 
1.0617320 	 1.012650 
1.0617473 	 1.017135 
1.0617626 	 1.012219 
1.0617779 	 1.007395 
1.0617932 	 0.984674 
1.0618085 	 0.974869 
1.0618238 	 0.974224 
1.0618391 	 0.975670 
1.0618544 	 0.978266 
1.0618697 	 0.984375 
1.0618850 	 0.987705 
1.0619002 	 0.979413 
1.0619155 	 0.962982 
1.0619308 	 0.920750 
1.0619461 	 0.873984 
1.0619614 	 0.847925 
1.0619767 	 0.846326 
1.0619920 	 0.886559 
1.0620073 	 0.918055 
1.0620226 	 0.939498 
1.0620379 	 0.951462 
1.0620532 	 0.963491 
1.0620685 	 0.975178 
1.0620837 	 0.991432 
1.0620990 	 0.986127 
1.0621143 	 0.986193 
1.0621296 	 0.981815 
1.0621449 	 0.974020 
1.0621602 	 0.965518 
1.0621755 	 0.955492 
1.0621908 	 0.943066 
1.0622061 	 0.932120 
1.0622214 	 0.927844 
1.0622367 	 0.945888 
1.0622520 	 0.973382 
1.0622672 	 0.993121 
1.0622825 	 0.996402 
1.0622978 	 1.002691 
1.0623131 	 0.993756 
1.0623284 	 0.987626 
1.0623437 	 0.986211 
1.0623590 	 0.982486 
1.0623743 	 0.993702 
1.0623896 	 0.916721 
1.0624049 	 0.959896 
1.0624202 	 1.008471 
1.0624355 	 1.002541 
1.0624508 	 1.007735 
1.0624660 	 1.000982 
1.0624813 	 0.998287 
1.0624966 	 0.989331 
1.0625119 	 0.982034 
1.0625272 	 0.986640 
1.0625425 	 0.990633 
1.0625578 	 0.993962 
1.0625731 	 1.003314 
1.0625884 	 1.012765 
1.0626037 	 1.014122 
1.0626190 	 1.008241 
1.0626343 	 1.012585 
1.0626495 	 1.011108 
1.0626648 	 1.004394 
1.0626801 	 0.995963 
1.0626954 	 0.990692 
1.0627107 	 0.986250 
1.0627260 	 0.982653 
1.0627413 	 0.994530 
1.0627566 	 0.995840 
1.0627719 	 0.998270 
1.0627872 	 0.990788 
1.0628025 	 0.990118 
1.0628178 	 0.980931 
1.0628330 	 0.974804 
1.0628483 	 0.978495 
1.0628636 	 0.991719 
1.0628789 	 0.994135 
1.0628942 	 0.994205 
1.0629095 	 0.988938 
1.0629248 	 0.988441 
1.0629401 	 0.989861 
1.0629554 	 0.999875 
1.0629707 	 0.991854 
1.0629860 	 0.994630 
1.0630013 	 0.973566 
1.0630165 	 0.949102 
1.0630318 	 0.898640 
1.0630471 	 0.864112 
1.0630624 	 0.839904 
1.0630777 	 0.858748 
1.0630930 	 0.898863 
1.0631083 	 0.952132 
1.0631236 	 0.976297 
1.0631389 	 0.997031 
1.0631542 	 1.001152 
1.0631695 	 1.003875 
1.0631848 	 0.998493 
1.0632000 	 1.000140 
1.0632153 	 0.994139 
1.0632306 	 0.988660 
1.0632459 	 0.996208 
1.0632612 	 1.001897 
1.0632765 	 1.010318 
1.0632918 	 1.012777 
1.0633071 	 1.016332 
1.0633224 	 1.017361 
1.0633377 	 1.015655 
1.0633530 	 1.011636 
1.0633683 	 1.008324 
1.0633835 	 1.009518 
1.0633988 	 1.007620 
1.0634141 	 1.009084 
1.0634294 	 1.011748 
1.0634447 	 1.008174 
1.0634600 	 1.004294 
1.0634753 	 1.004083 
1.0634906 	 0.998130 
1.0635059 	 0.984608 
1.0635212 	 0.980979 
1.0635365 	 0.973358 
1.0635518 	 0.981780 
1.0635670 	 0.992453 
1.0635823 	 1.000826 
1.0635976 	 1.000565 
1.0636129 	 1.002640 
1.0636282 	 0.999131 
1.0636435 	 1.003879 
1.0636588 	 0.992164 
1.0636741 	 0.997446 
1.0636894 	 0.996071 
1.0637047 	 1.000785 
1.0637200 	 1.007935 
1.0637353 	 1.010888 
1.0637506 	 1.003581 
1.0637658 	 1.002653 
1.0637811 	 1.003751 
1.0637964 	 1.010785 
1.0638117 	 1.002743 
1.0638270 	 1.011794 
1.0638423 	 1.003446 
1.0638576 	 1.003227 
1.0638729 	 1.002405 
1.0638882 	 1.002329 
1.0639035 	 0.992818 
1.0639188 	 0.987343 
1.0639341 	 0.973970 
1.0639493 	 0.975186 
1.0639646 	 0.973812 
1.0639799 	 0.972693 
1.0639952 	 0.983311 
1.0640105 	 0.997361 
1.0640258 	 0.997880 
1.0640411 	 1.000421 
1.0640564 	 1.002270 
1.0640717 	 1.002197 
1.0640870 	 0.999848 
1.0641023 	 0.998583 
1.0641176 	 1.003921 
1.0641328 	 1.002017 
1.0641481 	 1.002967 
1.0641634 	 0.988721 
1.0641787 	 0.983509 
1.0641940 	 0.982049 
1.0642093 	 0.991281 
1.0642246 	 0.994182 
1.0642399 	 0.999592 
1.0642552 	 1.001914 
1.0642705 	 1.007520 
1.0642858 	 0.999861 
1.0643011 	 0.999356 
1.0643163 	 0.996445 
1.0643316 	 1.001084 
1.0643469 	 0.993900 
1.0643622 	 0.990010 
1.0643775 	 0.986647 
1.0643928 	 0.980896 
1.0644081 	 0.987647 
1.0644234 	 0.992562 
1.0644387 	 0.996211 
1.0644540 	 1.005758 
1.0644693 	 0.998887 
1.0644846 	 0.999898 
1.0644998 	 0.990253 
1.0645151 	 0.996951 
1.0645304 	 0.989333 
1.0645457 	 0.983396 
1.0645610 	 0.981797 
1.0645763 	 0.984424 
1.0645916 	 0.993960 
1.0646069 	 0.995979 
1.0646222 	 0.995647 
1.0646375 	 1.003160 
1.0646528 	 1.008111 
1.0646681 	 1.010417 
1.0646833 	 1.008986 
1.0646986 	 1.008412 
1.0647139 	 1.014123 
1.0647292 	 1.009709 
1.0647445 	 1.005423 
1.0647598 	 0.996366 
1.0647751 	 0.998674 
1.0647904 	 0.998800 
1.0648057 	 1.005230 
1.0648210 	 1.002896 
1.0648363 	 1.011405 
1.0648516 	 1.002869 
1.0648669 	 0.996063 
1.0648821 	 0.987024 
1.0648974 	 0.978449 
1.0649127 	 0.963087 
1.0649280 	 0.952230 
1.0649433 	 0.936184 
1.0649586 	 0.939497 
1.0649739 	 0.952252 
1.0649892 	 0.972255 
1.0650045 	 0.969027 
1.0650198 	 0.940998 
1.0650351 	 0.894686 
1.0650504 	 0.842658 
1.0650656 	 0.825573 
1.0650809 	 0.849120 
1.0650962 	 0.885383 
1.0651115 	 0.927218 
1.0651268 	 0.946611 
1.0651421 	 0.963097 
1.0651574 	 0.971626 
1.0651727 	 0.983963 
1.0651880 	 0.989180 
1.0652033 	 0.997958 
1.0652186 	 1.006086 
1.0652339 	 1.005354 
1.0652491 	 1.015897 
1.0652644 	 1.012849 
1.0652797 	 1.013628 
1.0652950 	 1.013300 
1.0653103 	 1.012459 
1.0653256 	 1.003908 
1.0653409 	 1.005907 
1.0653562 	 0.998672 
1.0653715 	 1.002917 
1.0653868 	 0.995981 
1.0654021 	 0.992165 
1.0654174 	 0.987634 
1.0654326 	 0.998131 
1.0654479 	 0.984353 
1.0654632 	 0.986128 
1.0654785 	 0.968316 
1.0654938 	 0.978388 
1.0655091 	 0.983714 
1.0655244 	 0.984283 
1.0655397 	 0.983500 
1.0655550 	 0.975724 
1.0655703 	 0.975139 
1.0655856 	 0.985039 
1.0656009 	 0.993518 
1.0656161 	 0.999836 
1.0656314 	 1.014083 
1.0656467 	 1.004646 
1.0656620 	 1.010695 
1.0656773 	 1.002966 
1.0656926 	 0.998262 
1.0657079 	 0.980076 
1.0657232 	 0.981591 
1.0657385 	 0.987510 
1.0657538 	 0.988682 
1.0657691 	 0.988323 
1.0657844 	 0.988419 


==> anc/HD37536/HD37536_73.dat <==
1.0364320 	 0.988059 
1.0364469 	 0.986437 
1.0364618 	 1.003303 
1.0364768 	 1.006809 
1.0364917 	 0.993869 
1.0365066 	 1.014259 
1.0365215 	 0.990927 
1.0365364 	 0.970093 
1.0365514 	 0.972378 
1.0365663 	 0.971097 
1.0365812 	 0.989123 
1.0365961 	 0.994973 
1.0366110 	 0.996034 
1.0366260 	 1.000790 
1.0366409 	 0.983987 
1.0366558 	 0.960588 
1.0366707 	 0.948870 
1.0366856 	 0.948519 
1.0367006 	 0.950228 
1.0367155 	 0.942950 
1.0367304 	 0.921602 
1.0367453 	 0.919350 
1.0367602 	 0.912577 
1.0367752 	 0.898007 
1.0367901 	 0.929933 
1.0368050 	 0.946780 
1.0368199 	 0.981065 
1.0368348 	 0.998041 
1.0368498 	 1.005166 
1.0368647 	 1.009517 
1.0368796 	 1.008711 
1.0368945 	 0.994252 
1.0369094 	 0.982424 
1.0369244 	 0.981995 
1.0369393 	 0.978217 
1.0369542 	 0.981369 
1.0369691 	 0.979902 
1.0369840 	 0.966572 
1.0369990 	 0.991017 
1.0370139 	 0.991336 
1.0370288 	 1.001395 
1.0370437 	 0.995143 
1.0370586 	 0.988048 
1.0370736 	 1.001300 
1.0370885 	 0.985051 
1.0371034 	 0.983099 
1.0371183 	 0.988025 
1.0371332 	 1.005538 
1.0371482 	 1.009330 
1.0371631 	 1.000837 
1.0371780 	 0.994704 
1.0371929 	 0.995784 
1.0372078 	 0.979661 
1.0372228 	 0.993320 
1.0372377 	 0.994181 
1.0372526 	 1.009647 
1.0372675 	 1.011805 
1.0372824 	 1.003704 
1.0372974 	 0.990765 
1.0373123 	 0.989093 
1.0373272 	 0.960758 
1.0373421 	 0.949058 
1.0373570 	 0.897659 
1.0373720 	 0.837142 
1.0373869 	 0.754606 
1.0374018 	 0.724171 
1.0374167 	 0.731511 
1.0374316 	 0.770074 
1.0374466 	 0.817549 
1.0374615 	 0.866923 
1.0374764 	 0.886717 
1.0374913 	 0.919128 
1.0375062 	 0.951446 
1.0375212 	 0.964633 
1.0375361 	 0.965877 
1.0375510 	 0.987525 
1.0375659 	 1.007019 
1.0375808 	 1.004016 
1.0375958 	 1.003842 
1.0376107 	 1.017459 
1.0376256 	 1.004217 
1.0376405 	 0.985901 
1.0376554 	 0.999686 
1.0376704 	 1.018623 
1.0376853 	 1.017433 
1.0377002 	 1.004382 
1.0377151 	 1.011612 
1.0377300 	 1.008545 
1.0377450 	 1.022046 
1.0377599 	 1.015165 
1.0377748 	 1.015598 
1.0377897 	 1.000012 
1.0378046 	 0.999274 
1.0378196 	 0.995655 
1.0378345 	 1.004839 
1.0378494 	 0.983424 
1.0378643 	 0.979400 
1.0378792 	 0.974282 
1.0378942 	 0.964635 
1.0379091 	 0.959748 
1.0379240 	 0.966846 
1.0379389 	 0.972979 
1.0379538 	 0.966030 
1.0379688 	 0.978181 
1.0379837 	 0.970909 
1.0379986 	 0.971004 
1.0380135 	 0.962271 
1.0380284 	 0.968920 
1.0380434 	 0.976750 
1.0380583 	 0.980220 
1.0380732 	 0.961602 
1.0380881 	 0.946451 
1.0381030 	 0.903822 
1.0381180 	 0.846355 
1.0381329 	 0.776782 
1.0381478 	 0.718890 
1.0381627 	 0.674513 
1.0381776 	 0.669567 
1.0381926 	 0.703201 
1.0382075 	 0.768821 
1.0382224 	 0.842676 
1.0382373 	 0.889772 
1.0382522 	 0.913417 
1.0382672 	 0.934175 
1.0382821 	 0.946490 
1.0382970 	 0.963676 
1.0383119 	 0.986269 
1.0383268 	 1.006692 
1.0383417 	 1.007849 
1.0383567 	 1.014540 
1.0383716 	 1.003536 
1.0383865 	 0.993137 
1.0384014 	 0.973178 
1.0384163 	 0.961781 
1.0384313 	 0.949913 
1.0384462 	 0.953172 
1.0384611 	 0.960345 
1.0384760 	 0.974584 
1.0384909 	 0.973501 
1.0385059 	 0.964827 
1.0385208 	 0.957554 
1.0385357 	 0.955906 
1.0385506 	 0.955035 
1.0385655 	 0.970623 
1.0385805 	 0.978545 
1.0385954 	 1.000100 
1.0386103 	 1.016394 
1.0386252 	 1.016858 
1.0386401 	 1.024155 
1.0386551 	 1.015165 
1.0386700 	 1.012228 
1.0386849 	 0.993112 
1.0386998 	 0.985808 
1.0387147 	 0.965116 
1.0387297 	 0.947289 
1.0387446 	 0.938739 
1.0387595 	 0.957203 
1.0387744 	 0.973471 
1.0387893 	 0.996922 
1.0388043 	 1.000708 
1.0388192 	 1.014816 
1.0388341 	 1.006551 
1.0388490 	 0.999869 
1.0388639 	 0.996695 
1.0388789 	 1.001978 
1.0388938 	 1.003515 
1.0389087 	 1.006807 
1.0389236 	 1.011418 
1.0389385 	 1.013128 
1.0389535 	 0.988214 
1.0389684 	 0.950611 
1.0389833 	 0.901569 
1.0389982 	 0.877902 
1.0390131 	 0.864794 
1.0390281 	 0.897482 
1.0390430 	 0.937642 
1.0390579 	 0.963799 
1.0390728 	 0.979581 
1.0390877 	 1.012316 
1.0391027 	 1.001416 
1.0391176 	 1.008275 
1.0391325 	 0.997311 
1.0391474 	 0.988615 
1.0391623 	 0.972599 
1.0391773 	 0.980901 
1.0391922 	 0.990827 
1.0392071 	 1.003902 
1.0392220 	 1.009243 
1.0392369 	 1.019111 
1.0392519 	 1.024362 
1.0392668 	 1.015158 
1.0392817 	 1.021013 
1.0392966 	 1.002831 
1.0393115 	 0.992837 
1.0393265 	 0.974727 
1.0393414 	 0.957694 
1.0393563 	 0.933680 
1.0393712 	 0.920184 
1.0393861 	 0.932410 
1.0394011 	 0.940399 
1.0394160 	 0.941860 
1.0394309 	 0.957952 
1.0394458 	 0.950175 
1.0394607 	 0.958525 
1.0394757 	 0.959941 
1.0394906 	 0.961399 
1.0395055 	 0.968149 
1.0395204 	 0.981613 
1.0395353 	 0.987338 
1.0395503 	 0.985818 
1.0395652 	 0.991136 
1.0395801 	 0.992913 
1.0395950 	 0.988071 
1.0396099 	 0.991454 
1.0396249 	 0.988433 
1.0396398 	 0.991097 
1.0396547 	 0.995103 
1.0396696 	 1.004819 
1.0396845 	 1.009144 
1.0396995 	 1.016802 
1.0397144 	 1.001352 
1.0397293 	 0.997174 
1.0397442 	 0.982657 
1.0397591 	 0.970650 
1.0397741 	 0.962128 
1.0397890 	 0.955308 
1.0398039 	 0.919659 
1.0398188 	 0.868884 
1.0398337 	 0.778563 
1.0398487 	 0.671728 
1.0398636 	 0.599996 
1.0398785 	 0.590978 
1.0398934 	 0.613764 
1.0399083 	 0.629349 
1.0399233 	 0.592024 
1.0399382 	 0.521812 
1.0399531 	 0.440509 
1.0399680 	 0.409987 
1.0399829 	 0.444595 
1.0399979 	 0.548288 
1.0400128 	 0.669861 
1.0400277 	 0.778702 
1.0400426 	 0.863151 
1.0400575 	 0.905364 
1.0400725 	 0.948384 
1.0400874 	 0.977013 
1.0401023 	 0.988034 
1.0401172 	 0.997912 
1.0401321 	 1.006820 
1.0401471 	 1.002566 
1.0401620 	 0.985752 
1.0401769 	 0.963207 
1.0401918 	 0.946447 
1.0402067 	 0.930281 
1.0402217 	 0.937772 
1.0402366 	 0.953239 
1.0402515 	 0.979927 
1.0402664 	 0.996070 
1.0402813 	 1.008798 
1.0402963 	 1.015537 
1.0403112 	 1.018012 
1.0403261 	 1.000037 
1.0403410 	 0.989360 
1.0403559 	 0.977895 
1.0403709 	 0.969087 
1.0403858 	 0.968222 
1.0404007 	 0.971697 
1.0404156 	 0.970793 
1.0404305 	 0.966742 
1.0404455 	 0.951517 
1.0404604 	 0.940533 
1.0404753 	 0.935824 
1.0404902 	 0.958313 
1.0405051 	 0.973268 
1.0405201 	 0.987797 
1.0405350 	 0.991901 
1.0405499 	 1.005901 
1.0405648 	 1.014481 
1.0405797 	 1.024736 
1.0405947 	 1.021586 
1.0406096 	 1.026622 
1.0406245 	 1.021025 
1.0406394 	 1.017449 
1.0406543 	 1.015635 
1.0406693 	 1.000773 
1.0406842 	 0.982774 
1.0406991 	 0.971839 
1.0407140 	 0.967321 
1.0407289 	 0.976379 
1.0407439 	 0.984748 
1.0407588 	 0.998800 
1.0407737 	 1.000064 
1.0407886 	 0.993575 
1.0408035 	 0.981395 
1.0408185 	 0.983543 
1.0408334 	 0.974588 
1.0408483 	 0.977973 
1.0408632 	 0.969824 
1.0408781 	 0.967468 
1.0408931 	 0.964751 
1.0409080 	 0.952222 
1.0409229 	 0.940190 
1.0409378 	 0.935904 
1.0409527 	 0.935645 
1.0409677 	 0.939378 
1.0409826 	 0.945765 
1.0409975 	 0.962793 
1.0410124 	 0.970850 
1.0410273 	 0.979787 
1.0410423 	 0.986259 
1.0410572 	 0.980464 
1.0410721 	 0.955811 
1.0410870 	 0.951247 
1.0411019 	 0.951689 
1.0411169 	 0.961410 
1.0411318 	 0.979547 
1.0411467 	 0.989257 
1.0411616 	 0.999740 
1.0411765 	 1.002000 
1.0411915 	 1.001513 
1.0412064 	 1.003221 
1.0412213 	 1.006875 
1.0412362 	 1.006210 
1.0412511 	 1.003724 
1.0412661 	 1.003129 
1.0412810 	 1.007665 
1.0412959 	 1.003057 
1.0413108 	 0.999268 
1.0413257 	 0.997130 
1.0413407 	 1.002033 
1.0413556 	 1.004130 
1.0413705 	 0.998829 
1.0413854 	 0.983944 
1.0414003 	 0.985873 
1.0414153 	 0.985672 
1.0414302 	 0.991152 
1.0414451 	 0.996135 
1.0414600 	 1.007015 
1.0414749 	 1.011131 
1.0414899 	 1.016659 
1.0415048 	 1.014004 
1.0415197 	 1.016961 
1.0415346 	 1.015829 
1.0415495 	 1.015512 
1.0415645 	 1.010404 
1.0415794 	 1.011496 
1.0415943 	 1.003646 
1.0416092 	 1.008569 
1.0416241 	 1.009456 
1.0416391 	 1.013736 
1.0416540 	 1.011726 
1.0416689 	 1.015354 
1.0416838 	 1.015703 
1.0416987 	 1.022016 
1.0417137 	 1.013358 
1.0417286 	 1.010267 
1.0417435 	 1.006860 
1.0417584 	 1.003067 
1.0417733 	 0.999787 
1.0417883 	 0.998605 
1.0418032 	 0.994062 
1.0418181 	 0.994941 
1.0418330 	 0.979349 
1.0418479 	 0.964212 
1.0418629 	 0.953396 
1.0418778 	 0.956490 
1.0418927 	 0.955766 
1.0419076 	 0.963294 
1.0419225 	 0.964563 
1.0419375 	 0.963832 
1.0419524 	 0.952899 
1.0419673 	 0.965201 
1.0419822 	 0.978383 
1.0419971 	 0.990704 
1.0420121 	 0.991479 
1.0420270 	 0.992726 
1.0420419 	 0.993140 
1.0420568 	 1.000222 
1.0420717 	 1.004588 
1.0420866 	 1.013879 
1.0421016 	 1.003095 
1.0421165 	 1.004691 
1.0421314 	 1.008304 
1.0421463 	 1.006879 
1.0421612 	 0.999564 
1.0421762 	 1.003222 
1.0421911 	 0.995443 
1.0422060 	 1.004035 
1.0422209 	 0.997258 
1.0422358 	 0.989496 
1.0422508 	 0.985605 
1.0422657 	 0.999065 
1.0422806 	 1.001419 
1.0422955 	 1.004151 
1.0423104 	 1.005010 
1.0423254 	 1.008132 
1.0423403 	 1.004644 
1.0423552 	 0.999656 
1.0423701 	 0.995163 
1.0423850 	 0.996577 
1.0424000 	 0.990984 
1.0424149 	 0.999127 
1.0424298 	 0.997942 
1.0424447 	 0.997659 
1.0424596 	 0.995839 
1.0424746 	 0.995291 
1.0424895 	 0.990956 
1.0425044 	 0.996338 
1.0425193 	 0.982195 
1.0425342 	 0.979352 
1.0425492 	 0.941084 
1.0425641 	 0.873676 
1.0425790 	 0.795044 
1.0425939 	 0.749587 
1.0426088 	 0.735417 
1.0426238 	 0.749351 
1.0426387 	 0.751704 
1.0426536 	 0.748930 
1.0426685 	 0.748620 
1.0426834 	 0.780370 
1.0426984 	 0.842290 
1.0427133 	 0.910949 
1.0427282 	 0.954764 
1.0427431 	 0.976816 
1.0427580 	 0.985648 
1.0427730 	 0.989654 
1.0427879 	 0.982482 
1.0428028 	 0.981846 
1.0428177 	 0.970603 
1.0428326 	 0.964369 
1.0428476 	 0.953030 
1.0428625 	 0.955583 
1.0428774 	 0.959640 
1.0428923 	 0.963005 
1.0429072 	 0.960365 
1.0429222 	 0.972382 
1.0429371 	 0.967810 
1.0429520 	 0.973299 
1.0429669 	 0.978733 
1.0429818 	 0.985989 
1.0429968 	 0.984356 
1.0430117 	 0.982585 
1.0430266 	 0.983476 
1.0430415 	 0.984448 
1.0430564 	 0.989082 
1.0430714 	 0.987665 
1.0430863 	 0.965201 
1.0431012 	 0.948801 
1.0431161 	 0.942892 
1.0431310 	 0.931902 
1.0431460 	 0.932687 
1.0431609 	 0.941702 
1.0431758 	 0.952015 
1.0431907 	 0.970640 
1.0432056 	 0.974354 
1.0432206 	 0.979929 
1.0432355 	 0.981548 
1.0432504 	 0.986712 
1.0432653 	 0.986065 
1.0432802 	 0.997415 
1.0432952 	 1.007797 
1.0433101 	 1.006479 
1.0433250 	 0.995671 
1.0433399 	 0.990799 
1.0433548 	 0.974676 
1.0433698 	 0.974194 
1.0433847 	 0.977211 
1.0433996 	 0.988537 
1.0434145 	 0.990658 
1.0434294 	 1.000886 
1.0434444 	 0.996892 
1.0434593 	 0.992205 
1.0434742 	 0.992081 
1.0434891 	 0.997702 
1.0435040 	 0.994187 
1.0435190 	 0.990917 
1.0435339 	 0.989425 
1.0435488 	 0.995396 
1.0435637 	 0.993355 
1.0435786 	 1.004157 
1.0435936 	 1.009864 
1.0436085 	 1.010807 
1.0436234 	 1.006032 
1.0436383 	 0.990826 
1.0436532 	 0.962451 
1.0436682 	 0.934450 
1.0436831 	 0.912983 
1.0436980 	 0.919421 
1.0437129 	 0.944753 
1.0437278 	 0.975281 
1.0437428 	 0.976820 
1.0437577 	 0.993020 
1.0437726 	 0.998617 
1.0437875 	 0.987157 
1.0438024 	 0.961828 
1.0438174 	 0.946160 
1.0438323 	 0.938510 
1.0438472 	 0.942967 
1.0438621 	 0.958416 
1.0438770 	 0.979850 
1.0438920 	 0.990987 
1.0439069 	 1.000033 
1.0439218 	 1.003930 
1.0439367 	 1.009015 
1.0439516 	 1.008421 
1.0439666 	 1.006395 
1.0439815 	 1.000324 
1.0439964 	 0.986265 
1.0440113 	 0.970216 
1.0440262 	 0.955063 
1.0440412 	 0.946468 
1.0440561 	 0.941825 
1.0440710 	 0.950300 
1.0440859 	 0.965328 
1.0441008 	 0.974354 
1.0441158 	 0.979603 
1.0441307 	 0.976697 
1.0441456 	 0.969136 
1.0441605 	 0.974963 
1.0441754 	 0.975461 
1.0441904 	 0.961355 
1.0442053 	 0.963972 
1.0442202 	 0.978957 
1.0442351 	 0.989475 
1.0442500 	 1.004203 
1.0442650 	 1.007979 
1.0442799 	 1.002963 
1.0442948 	 0.989627 
1.0443097 	 0.987219 
1.0443246 	 0.979879 
1.0443396 	 0.985576 
1.0443545 	 0.978648 
1.0443694 	 0.972187 
1.0443843 	 0.962229 
1.0443992 	 0.961039 
1.0444142 	 0.959033 
1.0444291 	 0.963023 
1.0444440 	 0.965699 
1.0444589 	 0.968561 
1.0444738 	 0.974585 
1.0444888 	 0.983661 
1.0445037 	 0.985483 
1.0445186 	 0.991102 
1.0445335 	 0.996409 
1.0445484 	 1.004689 
1.0445634 	 1.004297 
1.0445783 	 1.006198 
1.0445932 	 0.999445 
1.0446081 	 0.997062 
1.0446230 	 0.995938 
1.0446380 	 0.995652 
1.0446529 	 1.002570 
1.0446678 	 1.009763 
1.0446827 	 1.010566 
1.0446976 	 1.014075 
1.0447126 	 1.008774 
1.0447275 	 1.002029 
1.0447424 	 0.994526 
1.0447573 	 0.999777 
1.0447722 	 0.998608 
1.0447872 	 1.005352 
1.0448021 	 1.006045 
1.0448170 	 1.008023 
1.0448319 	 1.003549 
1.0448468 	 1.006904 
1.0448618 	 1.009540 
1.0448767 	 1.007267 
1.0448916 	 0.998433 
1.0449065 	 0.992081 
1.0449214 	 0.986501 
1.0449364 	 0.979825 
1.0449513 	 0.969957 
1.0449662 	 0.976376 
1.0449811 	 0.990016 
1.0449960 	 0.999441 
1.0450110 	 1.005529 
1.0450259 	 1.007753 
1.0450408 	 1.002582 
1.0450557 	 0.993388 
1.0450706 	 0.983679 
1.0450856 	 0.981743 
1.0451005 	 0.986721 
1.0451154 	 0.996929 
1.0451303 	 1.000596 
1.0451452 	 0.997510 
1.0451602 	 1.001095 
1.0451751 	 1.001572 
1.0451900 	 0.995374 
1.0452049 	 0.996936 
1.0452198 	 0.993224 
1.0452348 	 0.998614 
1.0452497 	 1.005072 
1.0452646 	 1.007792 
1.0452795 	 1.002605 
1.0452944 	 0.979040 
1.0453094 	 0.985391 
1.0453243 	 0.983105 
1.0453392 	 0.980477 
1.0453541 	 0.987050 
1.0453690 	 0.998138 
1.0453840 	 1.001774 
1.0453989 	 1.012129 
1.0454138 	 1.015272 
1.0454287 	 1.021796 
1.0454436 	 1.025380 
1.0454586 	 1.022490 
1.0454735 	 1.006252 
1.0454884 	 0.994613 
1.0455033 	 0.980849 
1.0455182 	 0.955951 
1.0455332 	 0.925830 
1.0455481 	 0.893709 
1.0455630 	 0.879513 
1.0455779 	 0.891062 
1.0455928 	 0.918527 
1.0456078 	 0.953777 
1.0456227 	 0.981886 
1.0456376 	 0.997295 
1.0456525 	 1.002246 
1.0456674 	 1.006403 
1.0456824 	 1.007710 
1.0456973 	 1.014057 
1.0457122 	 1.024043 
1.0457271 	 1.026439 
1.0457420 	 1.027725 
1.0457569 	 1.027874 
1.0457719 	 1.012226 
1.0457868 	 0.991030 
1.0458017 	 0.964645 
1.0458166 	 0.936291 
1.0458315 	 0.916264 
1.0458465 	 0.927844 
1.0458614 	 0.949422 
1.0458763 	 0.980013 
1.0458912 	 0.998770 
1.0459061 	 1.009008 
1.0459211 	 1.006013 
1.0459360 	 0.989220 
1.0459509 	 0.970064 
1.0459658 	 0.962814 
1.0459807 	 0.957499 
1.0459957 	 0.965432 
1.0460106 	 0.979564 
1.0460255 	 0.996739 
1.0460404 	 1.006492 
1.0460553 	 1.008780 
1.0460703 	 1.002952 
1.0460852 	 0.987803 
1.0461001 	 0.976643 
1.0461150 	 0.970409 
1.0461299 	 0.969891 
1.0461449 	 0.977590 
1.0461598 	 0.987179 
1.0461747 	 0.991655 
1.0461896 	 0.991379 
1.0462045 	 0.982899 
1.0462195 	 0.967844 
1.0462344 	 0.944061 
1.0462493 	 0.916157 
1.0462642 	 0.882863 
1.0462791 	 0.851117 
1.0462941 	 0.836993 
1.0463090 	 0.856456 
1.0463239 	 0.895479 
1.0463388 	 0.937900 
1.0463537 	 0.968181 
1.0463687 	 0.980791 
1.0463836 	 0.976755 
1.0463985 	 0.964170 
1.0464134 	 0.958230 
1.0464283 	 0.966656 
1.0464433 	 0.976520 
1.0464582 	 0.989998 
1.0464731 	 0.999816 
1.0464880 	 1.006035 
1.0465029 	 1.006486 
1.0465179 	 1.010501 
1.0465328 	 1.004169 
1.0465477 	 1.001396 
1.0465626 	 1.003705 
1.0465775 	 1.004292 
1.0465925 	 1.005771 
1.0466074 	 1.006776 
1.0466223 	 1.011203 
1.0466372 	 1.019708 
1.0466521 	 1.014743 
1.0466671 	 1.008389 
1.0466820 	 1.000902 
1.0466969 	 0.998187 
1.0467118 	 0.992332 
1.0467267 	 0.991073 
1.0467417 	 0.992144 
1.0467566 	 0.991677 
1.0467715 	 0.981920 
1.0467864 	 0.983079 
1.0468013 	 0.990362 
1.0468163 	 0.991959 
1.0468312 	 0.994480 
1.0468461 	 0.999800 
1.0468610 	 0.992467 
1.0468759 	 0.995671 
1.0468909 	 0.995758 
1.0469058 	 0.999611 
1.0469207 	 0.998122 
1.0469356 	 0.999810 
1.0469505 	 1.000884 
1.0469655 	 1.006368 
1.0469804 	 1.008266 
1.0469953 	 1.006570 
1.0470102 	 0.998395 
1.0470251 	 0.993964 
1.0470401 	 0.986612 
1.0470550 	 0.985109 
1.0470699 	 0.995415 
1.0470848 	 1.009921 
1.0470997 	 1.019745 
1.0471147 	 1.019130 
1.0471296 	 1.006423 
1.0471445 	 0.995140 
1.0471594 	 0.966797 
1.0471743 	 0.931187 
1.0471893 	 0.892104 
1.0472042 	 0.834249 
1.0472191 	 0.769178 
1.0472340 	 0.712488 
1.0472489 	 0.686852 
1.0472639 	 0.716061 
1.0472788 	 0.779980 
1.0472937 	 0.850987 
1.0473086 	 0.908847 
1.0473235 	 0.939566 
1.0473385 	 0.950051 
1.0473534 	 0.954167 
1.0473683 	 0.959835 
1.0473832 	 0.963527 
1.0473981 	 0.976063 
1.0474131 	 0.983022 
1.0474280 	 0.984783 
1.0474429 	 0.982013 
1.0474578 	 0.976575 
1.0474727 	 0.971767 
1.0474877 	 0.973386 
1.0475026 	 0.970082 
1.0475175 	 0.980660 
1.0475324 	 0.992548 
1.0475473 	 1.008333 
1.0475623 	 1.014182 
1.0475772 	 1.018228 
1.0475921 	 1.016741 
1.0476070 	 1.007944 
1.0476219 	 1.003314 
1.0476369 	 1.007115 
1.0476518 	 1.005194 
1.0476667 	 1.008418 
1.0476816 	 1.010132 
1.0476965 	 1.016122 
1.0477115 	 1.014570 
1.0477264 	 1.014386 
1.0477413 	 1.010442 
1.0477562 	 1.008122 
1.0477711 	 1.000285 
1.0477861 	 0.994493 
1.0478010 	 0.986687 
1.0478159 	 0.987888 
1.0478308 	 0.994629 
1.0478457 	 0.992670 
1.0478607 	 1.005351 
1.0478756 	 1.006058 
1.0478905 	 0.996129 
1.0479054 	 0.988602 
1.0479203 	 0.973551 
1.0479353 	 0.952925 
1.0479502 	 0.951676 
1.0479651 	 0.957758 
1.0479800 	 0.972622 
1.0479949 	 0.983603 
1.0480099 	 0.994561 
1.0480248 	 0.992575 
1.0480397 	 0.985012 
1.0480546 	 0.980624 
1.0480695 	 0.974637 
1.0480845 	 0.966991 
1.0480994 	 0.962487 
1.0481143 	 0.959617 
1.0481292 	 0.961698 
1.0481441 	 0.967580 
1.0481591 	 0.980970 
1.0481740 	 0.991019 
1.0481889 	 0.998264 
1.0482038 	 1.003006 
1.0482187 	 0.997352 
1.0482337 	 0.983594 
1.0482486 	 0.975942 
1.0482635 	 0.964902 
1.0482784 	 0.959851 
1.0482933 	 0.958933 
1.0483083 	 0.975822 
1.0483232 	 0.988311 
1.0483381 	 1.000618 
1.0483530 	 1.005317 
1.0483679 	 0.994736 
1.0483829 	 0.977046 
1.0483978 	 0.963730 
1.0484127 	 0.955489 
1.0484276 	 0.955516 
1.0484425 	 0.967995 
1.0484575 	 0.985047 
1.0484724 	 1.002610 
1.0484873 	 1.015513 
1.0485022 	 1.019950 
1.0485171 	 1.020434 
1.0485321 	 1.016568 
1.0485470 	 1.005316 
1.0485619 	 1.004734 
1.0485768 	 1.002332 
1.0485917 	 1.010989 
1.0486067 	 1.015695 
1.0486216 	 1.017594 
1.0486365 	 1.014995 
1.0486514 	 1.011982 
1.0486663 	 1.014172 
1.0486813 	 1.014479 
1.0486962 	 1.008192 
1.0487111 	 1.008187 
1.0487260 	 1.011209 
1.0487409 	 1.011266 
1.0487559 	 1.008205 
1.0487708 	 1.009965 
1.0487857 	 1.012870 
1.0488006 	 1.015563 
1.0488155 	 1.002733 
1.0488305 	 0.992772 
1.0488454 	 0.964303 
1.0488603 	 0.917588 
1.0488752 	 0.847594 
1.0488901 	 0.768756 
1.0489051 	 0.715562 
1.0489200 	 0.722307 
1.0489349 	 0.783026 
1.0489498 	 0.861927 
1.0489647 	 0.922607 
1.0489797 	 0.957728 
1.0489946 	 0.978743 
1.0490095 	 0.992006 
1.0490244 	 0.998617 
1.0490393 	 1.000997 
1.0490543 	 0.999652 
1.0490692 	 1.002367 
1.0490841 	 1.005702 
1.0490990 	 1.006961 
1.0491139 	 1.008369 
1.0491289 	 1.006668 
1.0491438 	 1.002193 
1.0491587 	 0.993777 
1.0491736 	 1.000051 
1.0491885 	 0.993160 
1.0492035 	 0.984639 
1.0492184 	 0.986415 
1.0492333 	 0.999606 
1.0492482 	 1.002437 
1.0492631 	 1.011080 
1.0492781 	 1.007026 
1.0492930 	 1.008055 
1.0493079 	 1.006046 
1.0493228 	 1.004579 
1.0493377 	 0.998760 
1.0493527 	 0.999879 
1.0493676 	 0.999557 
1.0493825 	 1.000936 
1.0493974 	 1.002920 
1.0494123 	 1.013356 
1.0494273 	 1.010747 
1.0494422 	 1.004533 
1.0494571 	 0.989387 
1.0494720 	 0.980357 
1.0494869 	 0.975597 
1.0495018 	 0.971879 
1.0495168 	 0.975577 
1.0495317 	 0.980403 
1.0495466 	 0.978403 
1.0495615 	 0.981644 
1.0495764 	 0.992092 
1.0495914 	 0.990631 
1.0496063 	 0.992900 
1.0496212 	 0.985545 
1.0496361 	 0.990681 
1.0496510 	 0.999863 
1.0496660 	 1.005487 
1.0496809 	 1.010907 
1.0496958 	 1.014968 
1.0497107 	 1.011395 
1.0497256 	 1.016268 
1.0497406 	 1.006436 
1.0497555 	 1.002533 
1.0497704 	 0.995635 
1.0497853 	 0.993773 
1.0498002 	 0.982381 
1.0498152 	 0.949590 
1.0498301 	 0.879991 
1.0498450 	 0.778475 
1.0498599 	 0.645397 
1.0498748 	 0.523397 
1.0498898 	 0.445835 
1.0499047 	 0.440924 
1.0499196 	 0.509159 
1.0499345 	 0.619202 
1.0499494 	 0.724218 
1.0499644 	 0.812857 
1.0499793 	 0.867318 
1.0499942 	 0.897164 
1.0500091 	 0.921483 
1.0500240 	 0.946465 
1.0500390 	 0.963026 
1.0500539 	 0.977276 
1.0500688 	 0.981483 
1.0500837 	 0.977533 
1.0500986 	 0.968388 
1.0501136 	 0.961342 
1.0501285 	 0.969031 
1.0501434 	 0.979941 
1.0501583 	 1.003239 
1.0501732 	 1.010976 
1.0501882 	 1.014593 
1.0502031 	 1.007879 
1.0502180 	 1.008295 
1.0502329 	 1.010061 
1.0502478 	 1.009524 
1.0502628 	 0.997661 
1.0502777 	 1.006327 
1.0502926 	 1.008612 
1.0503075 	 1.011858 
1.0503224 	 1.012357 
1.0503374 	 1.011793 
1.0503523 	 1.009369 
1.0503672 	 1.010614 
1.0503821 	 0.995930 
1.0503970 	 0.981233 
1.0504120 	 0.967116 
1.0504269 	 0.960441 
1.0504418 	 0.966470 
1.0504567 	 0.980497 
1.0504716 	 0.992618 
1.0504866 	 1.004905 
1.0505015 	 1.007800 
1.0505164 	 1.004777 
1.0505313 	 0.995872 
1.0505462 	 0.984068 
1.0505612 	 0.987070 
1.0505761 	 0.977758 
1.0505910 	 0.962290 
1.0506059 	 0.964136 
1.0506208 	 0.969796 
1.0506358 	 0.970681 
1.0506507 	 0.989157 
1.0506656 	 0.994185 
1.0506805 	 0.999053 
1.0506954 	 0.995986 
1.0507104 	 0.998947 
1.0507253 	 0.994580 
1.0507402 	 0.991078 
1.0507551 	 0.986139 
1.0507700 	 0.979707 
1.0507850 	 0.957125 
1.0507999 	 0.947835 
1.0508148 	 0.929422 
1.0508297 	 0.916192 
1.0508446 	 0.899864 
1.0508596 	 0.898746 
1.0508745 	 0.913320 
1.0508894 	 0.947163 
1.0509043 	 0.970505 
1.0509192 	 0.990095 
1.0509342 	 0.991424 
1.0509491 	 0.990862 
1.0509640 	 0.999259 
1.0509789 	 0.984211 
1.0509938 	 0.983200 
1.0510088 	 0.985811 
1.0510237 	 0.993045 
1.0510386 	 0.994646 
1.0510535 	 1.009869 
1.0510684 	 1.016632 
1.0510834 	 1.009701 
1.0510983 	 1.007419 
1.0511132 	 1.012676 
1.0511281 	 1.006039 
1.0511430 	 0.996132 
1.0511580 	 0.983301 
1.0511729 	 0.975867 
1.0511878 	 0.974131 
1.0512027 	 0.977015 
1.0512176 	 0.976618 
1.0512326 	 0.958500 
1.0512475 	 0.939106 
1.0512624 	 0.884807 
1.0512773 	 0.834527 
1.0512922 	 0.813519 
1.0513072 	 0.834425 
1.0513221 	 0.875014 
1.0513370 	 0.901148 


==> anc/HD37536/HD37536_74.dat <==
1.0225443 	 0.968340 
1.0225591 	 0.968335 
1.0225740 	 0.967801 
1.0225888 	 0.969771 
1.0226037 	 0.970983 
1.0226186 	 0.969213 
1.0226334 	 0.961791 
1.0226483 	 0.968963 
1.0226631 	 0.973272 
1.0226780 	 0.991254 
1.0226928 	 1.001524 
1.0227077 	 1.010114 
1.0227226 	 1.016216 
1.0227374 	 1.018824 
1.0227523 	 1.005480 
1.0227671 	 1.001854 
1.0227820 	 0.987028 
1.0227968 	 0.989327 
1.0228117 	 0.981263 
1.0228265 	 0.977621 
1.0228414 	 0.954078 
1.0228563 	 0.957963 
1.0228711 	 0.952412 
1.0228860 	 0.966102 
1.0229008 	 0.947415 
1.0229157 	 0.931433 
1.0229305 	 0.909078 
1.0229454 	 0.921928 
1.0229603 	 0.924620 
1.0229751 	 0.935430 
1.0229900 	 0.936349 
1.0230048 	 0.958229 
1.0230197 	 0.961010 
1.0230345 	 0.950724 
1.0230494 	 0.952027 
1.0230643 	 0.950568 
1.0230791 	 0.937935 
1.0230940 	 0.953210 
1.0231088 	 0.986956 
1.0231237 	 0.992445 
1.0231385 	 1.007908 
1.0231534 	 1.008544 
1.0231683 	 1.019196 
1.0231831 	 1.031146 
1.0231980 	 1.029849 
1.0232128 	 1.013001 
1.0232277 	 1.010244 
1.0232425 	 1.006695 
1.0232574 	 1.012418 
1.0232723 	 0.998942 
1.0232871 	 1.006852 
1.0233020 	 1.005276 
1.0233168 	 0.995113 
1.0233317 	 0.979310 
1.0233465 	 0.971401 
1.0233614 	 0.975168 
1.0233763 	 0.967380 
1.0233911 	 0.982166 
1.0234060 	 0.990987 
1.0234208 	 1.008819 
1.0234357 	 1.001001 
1.0234505 	 1.010155 
1.0234654 	 1.003570 
1.0234803 	 1.006289 
1.0234951 	 0.982915 
1.0235100 	 0.979642 
1.0235248 	 0.972087 
1.0235397 	 0.975592 
1.0235545 	 0.942629 
1.0235694 	 0.937567 
1.0235843 	 0.934134 
1.0235991 	 0.927344 
1.0236140 	 0.932490 
1.0236288 	 0.936190 
1.0236437 	 0.948576 
1.0236585 	 0.946398 
1.0236734 	 0.957715 
1.0236883 	 0.930615 
1.0237031 	 0.927494 
1.0237180 	 0.914145 
1.0237328 	 0.915193 
1.0237477 	 0.906371 
1.0237625 	 0.932577 
1.0237774 	 0.923565 
1.0237923 	 0.948800 
1.0238071 	 0.962051 
1.0238220 	 0.990345 
1.0238368 	 1.001286 
1.0238517 	 1.006366 
1.0238665 	 1.017769 
1.0238814 	 1.009417 
1.0238963 	 1.006787 
1.0239111 	 1.007089 
1.0239260 	 1.006634 
1.0239408 	 0.977382 
1.0239557 	 0.997602 
1.0239705 	 0.994132 
1.0239854 	 0.998197 
1.0240003 	 0.991748 
1.0240151 	 0.995426 
1.0240300 	 0.971876 
1.0240448 	 0.972707 
1.0240597 	 0.973322 
1.0240745 	 0.992581 
1.0240894 	 0.988067 
1.0241042 	 1.022481 
1.0241191 	 1.018411 
1.0241340 	 1.024285 
1.0241488 	 1.015666 
1.0241637 	 1.019695 
1.0241785 	 1.003619 
1.0241934 	 1.010621 
1.0242082 	 1.021931 
1.0242231 	 1.015259 
1.0242380 	 1.015444 
1.0242528 	 1.019586 
1.0242677 	 1.014705 
1.0242825 	 1.007975 
1.0242974 	 1.017539 
1.0243122 	 0.999565 
1.0243271 	 1.007039 
1.0243420 	 1.006506 
1.0243568 	 1.008011 
1.0243717 	 0.981675 
1.0243865 	 0.964479 
1.0244014 	 0.924285 
1.0244162 	 0.923055 
1.0244311 	 0.904893 
1.0244460 	 0.931023 
1.0244608 	 0.947883 
1.0244757 	 0.976269 
1.0244905 	 0.992853 
1.0245054 	 1.007538 
1.0245202 	 1.002159 
1.0245351 	 0.982714 
1.0245500 	 0.972765 
1.0245648 	 0.977036 
1.0245797 	 0.985578 
1.0245945 	 0.985536 
1.0246094 	 1.002584 
1.0246242 	 1.004811 
1.0246391 	 0.995497 
1.0246540 	 0.980142 
1.0246688 	 0.992960 
1.0246837 	 1.001932 
1.0246985 	 1.018742 
1.0247134 	 0.996478 
1.0247282 	 0.995034 
1.0247431 	 0.978856 
1.0247580 	 0.973166 
1.0247728 	 0.932781 
1.0247877 	 0.909053 
1.0248025 	 0.890804 
1.0248174 	 0.909378 
1.0248322 	 0.924591 
1.0248471 	 0.958588 
1.0248620 	 0.971244 
1.0248768 	 0.982173 
1.0248917 	 0.995842 
1.0249065 	 1.015017 
1.0249214 	 1.017390 
1.0249362 	 1.016331 
1.0249511 	 1.025519 
1.0249660 	 1.013162 
1.0249808 	 1.011755 
1.0249957 	 1.009172 
1.0250105 	 1.017171 
1.0250254 	 1.008801 
1.0250402 	 1.031683 
1.0250551 	 1.013793 
1.0250700 	 1.026396 
1.0250848 	 1.023792 
1.0250997 	 1.016335 
1.0251145 	 1.009508 
1.0251294 	 1.009540 
1.0251442 	 0.991229 
1.0251591 	 0.993593 
1.0251740 	 0.977290 
1.0251888 	 0.971309 
1.0252037 	 0.975214 
1.0252185 	 0.978510 
1.0252334 	 0.969866 
1.0252482 	 0.977745 
1.0252631 	 0.955933 
1.0252780 	 0.953884 
1.0252928 	 0.945752 
1.0253077 	 0.948720 
1.0253225 	 0.945746 
1.0253374 	 0.949327 
1.0253522 	 0.957697 
1.0253671 	 0.955787 
1.0253819 	 0.952526 
1.0253968 	 0.941264 
1.0254117 	 0.959328 
1.0254265 	 0.973827 
1.0254414 	 1.000324 
1.0254562 	 1.001491 
1.0254711 	 1.002274 
1.0254859 	 0.982603 
1.0255008 	 0.975912 
1.0255157 	 0.963266 
1.0255305 	 0.975608 
1.0255454 	 0.969271 
1.0255602 	 0.999902 
1.0255751 	 0.993784 
1.0255899 	 1.016526 
1.0256048 	 0.997043 
1.0256197 	 1.001507 
1.0256345 	 0.984937 
1.0256494 	 0.997653 
1.0256642 	 0.989764 
1.0256791 	 1.001275 
1.0256939 	 0.991677 
1.0257088 	 0.992810 
1.0257237 	 0.979524 
1.0257385 	 0.978838 
1.0257534 	 0.968260 
1.0257682 	 0.958638 
1.0257831 	 0.968633 
1.0257979 	 0.977032 
1.0258128 	 0.968839 
1.0258277 	 0.965976 
1.0258425 	 0.975802 
1.0258574 	 0.980918 
1.0258722 	 1.011593 
1.0258871 	 0.999858 
1.0259019 	 1.009013 
1.0259168 	 0.995771 
1.0259317 	 0.997373 
1.0259465 	 0.989192 
1.0259614 	 0.989084 
1.0259762 	 0.977457 
1.0259911 	 0.992844 
1.0260059 	 0.982384 
1.0260208 	 0.982720 
1.0260357 	 0.971992 
1.0260505 	 0.983790 
1.0260654 	 0.964878 
1.0260802 	 0.956484 
1.0260951 	 0.932153 
1.0261099 	 0.926595 
1.0261248 	 0.922598 
1.0261397 	 0.936990 
1.0261545 	 0.942389 
1.0261694 	 0.948857 
1.0261842 	 0.949468 
1.0261991 	 0.958394 
1.0262139 	 0.969008 
1.0262288 	 0.986422 
1.0262437 	 0.995766 
1.0262585 	 0.994130 
1.0262734 	 0.985738 
1.0262882 	 0.968277 
1.0263031 	 0.957534 
1.0263179 	 0.936786 
1.0263328 	 0.936929 
1.0263477 	 0.928730 
1.0263625 	 0.940297 
1.0263774 	 0.935546 
1.0263922 	 0.948350 
1.0264071 	 0.955491 
1.0264219 	 0.974358 
1.0264368 	 0.993229 
1.0264517 	 1.004429 
1.0264665 	 1.000362 
1.0264814 	 1.000578 
1.0264962 	 0.978456 
1.0265111 	 0.981379 
1.0265259 	 0.959727 
1.0265408 	 0.955380 
1.0265557 	 0.947780 
1.0265705 	 0.955664 
1.0265854 	 0.964726 
1.0266002 	 0.977516 
1.0266151 	 0.979787 
1.0266299 	 0.994584 
1.0266448 	 0.983469 
1.0266597 	 0.995371 
1.0266745 	 0.994204 
1.0266894 	 0.992620 
1.0267042 	 0.999390 
1.0267191 	 1.003385 
1.0267339 	 0.987021 
1.0267488 	 0.962350 
1.0267636 	 0.910071 
1.0267785 	 0.849845 
1.0267934 	 0.798080 
1.0268082 	 0.788220 
1.0268231 	 0.824479 
1.0268379 	 0.869411 
1.0268528 	 0.909268 
1.0268676 	 0.922972 
1.0268825 	 0.922957 
1.0268974 	 0.905537 
1.0269122 	 0.918103 
1.0269271 	 0.923343 
1.0269419 	 0.938673 
1.0269568 	 0.951356 
1.0269716 	 0.982676 
1.0269865 	 0.994933 
1.0270014 	 1.014033 
1.0270162 	 1.017958 
1.0270311 	 1.023679 
1.0270459 	 1.021769 
1.0270608 	 1.021884 
1.0270756 	 1.018282 
1.0270905 	 1.024619 
1.0271054 	 1.017070 
1.0271202 	 1.014683 
1.0271351 	 0.995647 
1.0271499 	 0.984788 
1.0271648 	 0.955865 
1.0271796 	 0.966063 
1.0271945 	 0.966478 
1.0272094 	 0.990519 
1.0272242 	 0.995297 
1.0272391 	 1.010452 
1.0272539 	 1.007993 
1.0272688 	 1.005057 
1.0272836 	 0.998738 
1.0272985 	 0.995811 
1.0273134 	 0.975918 
1.0273282 	 0.988394 
1.0273431 	 0.982921 
1.0273579 	 0.976646 
1.0273728 	 0.950272 
1.0273876 	 0.919202 
1.0274025 	 0.893017 
1.0274174 	 0.890237 
1.0274322 	 0.904292 
1.0274471 	 0.934442 
1.0274619 	 0.946815 
1.0274768 	 0.969760 
1.0274916 	 0.994276 
1.0275065 	 1.001331 
1.0275214 	 1.005489 
1.0275362 	 0.997346 
1.0275511 	 0.975722 
1.0275659 	 0.949013 
1.0275808 	 0.930148 
1.0275956 	 0.920343 
1.0276105 	 0.926538 
1.0276254 	 0.928046 
1.0276402 	 0.927873 
1.0276551 	 0.916574 
1.0276699 	 0.937305 
1.0276848 	 0.952606 
1.0276996 	 0.967091 
1.0277145 	 0.974838 
1.0277294 	 0.998911 
1.0277442 	 0.999925 
1.0277591 	 1.013040 
1.0277739 	 1.011947 
1.0277888 	 1.011128 
1.0278036 	 0.998777 
1.0278185 	 0.996627 
1.0278334 	 0.976920 
1.0278482 	 0.986595 
1.0278631 	 0.979037 
1.0278779 	 0.989905 
1.0278928 	 0.977336 
1.0279076 	 0.991800 
1.0279225 	 0.996823 
1.0279374 	 1.011536 
1.0279522 	 0.995152 
1.0279671 	 1.007766 
1.0279819 	 0.991233 
1.0279968 	 0.999707 
1.0280116 	 0.981323 
1.0280265 	 0.994100 
1.0280413 	 0.994685 
1.0280562 	 1.004087 
1.0280711 	 1.005734 
1.0280859 	 1.008489 
1.0281008 	 1.005486 
1.0281156 	 1.015224 
1.0281305 	 1.004097 
1.0281453 	 1.003845 
1.0281602 	 0.973991 
1.0281751 	 0.941089 
1.0281899 	 0.912971 
1.0282048 	 0.906052 
1.0282196 	 0.918720 
1.0282345 	 0.953059 
1.0282493 	 0.975060 
1.0282642 	 0.996018 
1.0282791 	 1.001769 
1.0282939 	 1.001693 
1.0283088 	 0.995994 
1.0283236 	 1.004330 
1.0283385 	 1.003782 
1.0283533 	 1.006081 
1.0283682 	 1.007299 
1.0283831 	 1.014768 
1.0283979 	 1.009437 
1.0284128 	 1.009211 
1.0284276 	 1.004986 
1.0284425 	 0.993786 
1.0284573 	 0.974629 
1.0284722 	 0.955378 
1.0284871 	 0.950599 
1.0285019 	 0.943701 
1.0285168 	 0.951071 
1.0285316 	 0.955984 
1.0285465 	 0.964358 
1.0285613 	 0.968931 
1.0285762 	 0.970785 
1.0285911 	 0.973355 
1.0286059 	 0.987526 
1.0286208 	 0.989076 
1.0286356 	 0.995913 
1.0286505 	 0.985346 
1.0286653 	 0.986045 
1.0286802 	 0.987474 
1.0286951 	 0.991932 
1.0287099 	 0.976677 
1.0287248 	 0.979913 
1.0287396 	 0.975064 
1.0287545 	 0.986969 
1.0287693 	 0.977318 
1.0287842 	 0.991344 
1.0287991 	 0.994910 
1.0288139 	 1.011392 
1.0288288 	 1.003170 
1.0288436 	 1.003149 
1.0288585 	 1.001992 
1.0288733 	 1.010440 
1.0288882 	 1.006641 
1.0289031 	 1.011580 
1.0289179 	 1.006606 
1.0289328 	 1.009706 
1.0289476 	 1.006678 
1.0289625 	 1.010849 
1.0289773 	 1.006196 
1.0289922 	 1.018045 
1.0290071 	 1.008443 
1.0290219 	 1.014354 
1.0290368 	 1.007075 
1.0290516 	 1.021294 
1.0290665 	 1.008754 
1.0290813 	 0.999055 
1.0290962 	 0.978371 
1.0291111 	 0.962957 
1.0291259 	 0.921696 
1.0291408 	 0.892925 
1.0291556 	 0.857259 
1.0291705 	 0.838267 
1.0291853 	 0.825337 
1.0292002 	 0.850935 
1.0292151 	 0.871078 
1.0292299 	 0.905744 
1.0292448 	 0.907712 
1.0292596 	 0.920846 
1.0292745 	 0.917203 
1.0292893 	 0.912546 
1.0293042 	 0.886416 
1.0293190 	 0.871871 
1.0293339 	 0.867105 
1.0293488 	 0.886714 
1.0293636 	 0.905079 
1.0293785 	 0.927969 
1.0293933 	 0.939464 
1.0294082 	 0.967395 
1.0294230 	 0.982971 
1.0294379 	 1.000207 
1.0294528 	 1.011223 
1.0294676 	 1.011508 
1.0294825 	 1.014159 
1.0294973 	 1.017232 
1.0295122 	 1.005802 
1.0295270 	 1.005320 
1.0295419 	 1.002034 
1.0295568 	 1.003245 
1.0295716 	 0.997598 
1.0295865 	 1.003854 
1.0296013 	 0.990344 
1.0296162 	 0.995046 
1.0296310 	 0.997039 
1.0296459 	 1.007187 
1.0296608 	 1.009065 
1.0296756 	 1.019557 
1.0296905 	 1.008019 
1.0297053 	 1.014044 
1.0297202 	 1.017309 
1.0297350 	 1.020949 
1.0297499 	 1.013879 
1.0297648 	 1.017343 
1.0297796 	 1.004259 
1.0297945 	 0.996593 
1.0298093 	 0.985041 
1.0298242 	 0.985555 
1.0298390 	 0.983573 
1.0298539 	 0.994286 
1.0298688 	 0.992931 
1.0298836 	 0.996683 
1.0298985 	 0.993644 
1.0299133 	 0.998439 
1.0299282 	 0.984523 
1.0299430 	 0.968076 
1.0299579 	 0.945162 
1.0299728 	 0.925808 
1.0299876 	 0.920367 
1.0300025 	 0.918482 
1.0300173 	 0.928136 
1.0300322 	 0.942465 
1.0300470 	 0.951248 
1.0300619 	 0.955580 
1.0300768 	 0.963677 
1.0300916 	 0.958927 
1.0301065 	 0.944759 
1.0301213 	 0.923695 
1.0301362 	 0.909945 
1.0301510 	 0.912944 
1.0301659 	 0.930781 
1.0301808 	 0.957326 
1.0301956 	 0.975623 
1.0302105 	 0.983665 
1.0302253 	 1.001839 
1.0302402 	 1.008672 
1.0302550 	 1.011228 
1.0302699 	 1.010464 
1.0302848 	 1.009332 
1.0302996 	 1.003303 
1.0303145 	 1.010159 
1.0303293 	 1.013811 
1.0303442 	 1.009469 
1.0303590 	 1.003899 
1.0303739 	 0.995860 
1.0303888 	 0.984887 
1.0304036 	 0.983606 
1.0304185 	 0.977505 
1.0304333 	 0.990071 
1.0304482 	 0.995160 
1.0304630 	 1.001375 
1.0304779 	 1.003078 
1.0304928 	 0.987776 
1.0305076 	 0.959615 
1.0305225 	 0.928474 
1.0305373 	 0.901094 
1.0305522 	 0.898744 
1.0305670 	 0.916372 
1.0305819 	 0.945919 
1.0305968 	 0.967935 
1.0306116 	 0.990069 
1.0306265 	 0.998592 
1.0306413 	 1.004166 
1.0306562 	 1.006111 
1.0306710 	 1.012956 
1.0306859 	 1.008275 
1.0307007 	 1.008681 
1.0307156 	 1.009287 
1.0307305 	 1.003246 
1.0307453 	 0.996196 
1.0307602 	 0.990500 
1.0307750 	 0.976168 
1.0307899 	 0.962139 
1.0308047 	 0.938703 
1.0308196 	 0.931377 
1.0308345 	 0.930044 
1.0308493 	 0.941782 
1.0308642 	 0.957569 
1.0308790 	 0.974925 
1.0308939 	 0.993602 
1.0309087 	 1.002671 
1.0309236 	 1.007450 
1.0309385 	 1.014290 
1.0309533 	 1.007018 
1.0309682 	 1.011723 
1.0309830 	 1.001745 
1.0309979 	 0.983674 
1.0310127 	 0.970635 
1.0310276 	 0.968156 
1.0310425 	 0.956547 
1.0310573 	 0.950242 
1.0310722 	 0.948148 
1.0310870 	 0.952354 
1.0311019 	 0.951259 
1.0311167 	 0.954630 
1.0311316 	 0.958758 
1.0311465 	 0.966792 
1.0311613 	 0.973470 
1.0311762 	 0.986920 
1.0311910 	 0.996636 
1.0312059 	 1.005673 
1.0312207 	 1.003688 
1.0312356 	 1.007108 
1.0312505 	 1.007902 
1.0312653 	 1.014340 
1.0312802 	 1.008316 
1.0312950 	 1.004846 
1.0313099 	 0.997173 
1.0313247 	 0.998998 
1.0313396 	 0.989413 
1.0313545 	 0.986223 
1.0313693 	 0.983255 
1.0313842 	 0.988612 
1.0313990 	 0.995454 
1.0314139 	 1.006829 
1.0314287 	 1.000020 
1.0314436 	 1.004626 
1.0314585 	 1.011711 
1.0314733 	 1.018416 
1.0314882 	 1.016269 
1.0315030 	 1.029395 
1.0315179 	 1.014621 
1.0315327 	 0.994919 
1.0315476 	 0.980356 
1.0315625 	 0.986399 
1.0315773 	 0.992846 
1.0315922 	 0.987877 
1.0316070 	 0.994497 
1.0316219 	 1.008757 
1.0316367 	 1.011277 
1.0316516 	 1.022295 
1.0316665 	 1.020250 
1.0316813 	 1.017261 
1.0316962 	 1.016470 
1.0317110 	 1.014534 
1.0317259 	 1.003893 
1.0317407 	 1.009604 
1.0317556 	 1.000039 
1.0317705 	 1.012871 
1.0317853 	 1.009002 
1.0318002 	 1.006493 
1.0318150 	 0.980496 
1.0318299 	 0.984107 
1.0318447 	 0.967295 
1.0318596 	 0.975885 
1.0318745 	 0.974897 
1.0318893 	 0.984198 
1.0319042 	 0.981742 
1.0319190 	 0.990267 
1.0319339 	 0.994818 
1.0319487 	 0.994148 
1.0319636 	 0.977972 
1.0319784 	 0.971399 
1.0319933 	 0.957315 
1.0320082 	 0.957603 
1.0320230 	 0.966674 
1.0320379 	 0.982137 
1.0320527 	 0.975497 
1.0320676 	 0.972381 
1.0320824 	 0.956481 
1.0320973 	 0.963971 
1.0321122 	 0.954087 
1.0321270 	 0.989542 
1.0321419 	 0.995864 
1.0321567 	 1.003521 
1.0321716 	 1.002942 
1.0321864 	 1.004347 
1.0322013 	 0.996287 
1.0322162 	 0.996631 
1.0322310 	 0.987190 
1.0322459 	 0.990744 
1.0322607 	 0.996155 
1.0322756 	 1.001216 
1.0322904 	 1.006629 
1.0323053 	 1.014843 
1.0323202 	 1.010877 
1.0323350 	 1.011729 
1.0323499 	 0.992718 
1.0323647 	 0.992680 
1.0323796 	 0.988310 
1.0323944 	 0.993712 
1.0324093 	 0.994936 
1.0324242 	 1.001306 
1.0324390 	 0.996609 
1.0324539 	 1.007083 
1.0324687 	 1.005155 
1.0324836 	 1.003159 
1.0324984 	 0.994969 
1.0325133 	 0.998165 
1.0325282 	 0.996762 
1.0325430 	 0.994154 
1.0325579 	 0.989142 
1.0325727 	 0.971222 
1.0325876 	 0.948327 
1.0326024 	 0.933606 
1.0326173 	 0.919283 
1.0326322 	 0.925113 
1.0326470 	 0.942380 
1.0326619 	 0.967154 
1.0326767 	 0.985534 
1.0326916 	 0.996825 
1.0327064 	 0.996714 
1.0327213 	 0.998216 
1.0327362 	 0.995039 
1.0327510 	 0.999554 
1.0327659 	 1.000167 
1.0327807 	 0.996112 
1.0327956 	 0.991857 
1.0328104 	 0.988345 
1.0328253 	 0.981987 
1.0328402 	 0.972309 
1.0328550 	 0.960028 
1.0328699 	 0.948259 
1.0328847 	 0.952758 
1.0328996 	 0.962909 
1.0329144 	 0.967809 
1.0329293 	 0.942458 
1.0329442 	 0.897197 
1.0329590 	 0.808654 
1.0329739 	 0.683203 
1.0329887 	 0.544163 
1.0330036 	 0.443615 
1.0330184 	 0.405762 
1.0330333 	 0.456303 
1.0330482 	 0.568764 
1.0330630 	 0.704745 
1.0330779 	 0.814662 
1.0330927 	 0.904287 
1.0331076 	 0.954925 
1.0331224 	 0.983009 
1.0331373 	 0.994982 
1.0331522 	 1.013672 
1.0331670 	 1.014195 
1.0331819 	 1.014543 
1.0331967 	 1.000818 
1.0332116 	 0.988142 
1.0332264 	 0.948883 
1.0332413 	 0.920574 
1.0332561 	 0.879099 
1.0332710 	 0.861838 
1.0332859 	 0.843267 
1.0333007 	 0.842181 
1.0333156 	 0.855632 
1.0333304 	 0.899567 
1.0333453 	 0.942832 
1.0333601 	 0.974603 
1.0333750 	 0.971873 
1.0333899 	 0.961996 
1.0334047 	 0.920713 
1.0334196 	 0.905187 
1.0334344 	 0.894382 
1.0334493 	 0.905031 
1.0334641 	 0.924087 
1.0334790 	 0.926525 
1.0334939 	 0.902730 
1.0335087 	 0.885294 
1.0335236 	 0.875432 
1.0335384 	 0.896263 
1.0335533 	 0.921216 
1.0335681 	 0.938494 
1.0335830 	 0.939544 
1.0335979 	 0.937696 
1.0336127 	 0.938848 
1.0336276 	 0.959842 
1.0336424 	 0.976825 
1.0336573 	 1.001165 
1.0336721 	 1.002063 
1.0336870 	 1.009604 
1.0337019 	 1.006572 
1.0337167 	 1.009506 
1.0337316 	 1.005559 
1.0337464 	 1.007320 
1.0337613 	 1.008030 
1.0337761 	 1.013792 
1.0337910 	 1.002495 
1.0338059 	 1.004996 
1.0338207 	 1.007051 
1.0338356 	 1.007383 
1.0338504 	 1.002709 
1.0338653 	 0.998247 
1.0338801 	 0.990372 
1.0338950 	 0.992671 
1.0339099 	 0.982923 
1.0339247 	 0.968929 
1.0339396 	 0.965579 
1.0339544 	 0.970161 
1.0339693 	 0.972515 
1.0339841 	 0.967996 
1.0339990 	 0.968390 
1.0340139 	 0.967277 
1.0340287 	 0.975253 
1.0340436 	 0.989627 
1.0340584 	 1.003380 
1.0340733 	 1.003573 
1.0340881 	 0.994092 
1.0341030 	 0.975217 
1.0341179 	 0.962313 
1.0341327 	 0.946571 
1.0341476 	 0.944300 
1.0341624 	 0.958500 
1.0341773 	 0.989354 
1.0341921 	 0.994560 
1.0342070 	 1.003944 
1.0342219 	 1.004541 
1.0342367 	 0.999020 
1.0342516 	 0.984078 
1.0342664 	 0.986972 
1.0342813 	 0.969785 
1.0342961 	 0.962511 
1.0343110 	 0.914093 
1.0343259 	 0.853760 
1.0343407 	 0.751662 
1.0343556 	 0.662450 
1.0343704 	 0.617939 
1.0343853 	 0.648150 
1.0344001 	 0.730801 
1.0344150 	 0.834443 
1.0344299 	 0.902116 
1.0344447 	 0.958582 
1.0344596 	 0.985561 
1.0344744 	 1.004588 
1.0344893 	 1.006162 
1.0345041 	 1.026450 
1.0345190 	 1.012395 
1.0345339 	 1.017803 
1.0345487 	 1.011947 
1.0345636 	 1.009482 
1.0345784 	 0.991822 
1.0345933 	 0.957841 
1.0346081 	 0.899316 
1.0346230 	 0.819122 
1.0346378 	 0.715354 
1.0346527 	 0.628655 
1.0346676 	 0.603480 
1.0346824 	 0.641653 
1.0346973 	 0.737718 
1.0347121 	 0.846561 
1.0347270 	 0.916406 
1.0347418 	 0.967340 
1.0347567 	 0.980197 
1.0347716 	 0.979954 
1.0347864 	 0.982677 
1.0348013 	 0.985796 
1.0348161 	 0.986382 
1.0348310 	 0.980972 
1.0348458 	 0.979275 
1.0348607 	 0.977861 
1.0348756 	 0.980323 
1.0348904 	 0.974569 
1.0349053 	 0.971798 
1.0349201 	 0.961068 
1.0349350 	 0.965158 
1.0349498 	 0.968067 
1.0349647 	 0.971611 
1.0349796 	 0.961102 
1.0349944 	 0.954588 
1.0350093 	 0.940352 
1.0350241 	 0.937999 
1.0350390 	 0.924921 
1.0350538 	 0.925139 
1.0350687 	 0.908870 
1.0350836 	 0.911454 
1.0350984 	 0.920837 
1.0351133 	 0.948229 
1.0351281 	 0.958325 
1.0351430 	 0.975888 
1.0351578 	 0.979244 
1.0351727 	 1.000045 
1.0351876 	 0.993358 
1.0352024 	 0.995473 
1.0352173 	 0.991279 
1.0352321 	 1.001563 
1.0352470 	 0.991133 
1.0352618 	 0.983170 
1.0352767 	 0.970218 
1.0352916 	 0.986711 
1.0353064 	 0.974682 
1.0353213 	 0.983614 
1.0353361 	 0.964896 
1.0353510 	 0.961944 
1.0353658 	 0.957094 
1.0353807 	 0.978170 
1.0353956 	 0.983294 
1.0354104 	 1.001193 
1.0354253 	 1.000515 
1.0354401 	 1.014220 
1.0354550 	 1.011890 
1.0354698 	 1.013645 
1.0354847 	 1.012976 
1.0354996 	 1.020330 
1.0355144 	 1.016337 
1.0355293 	 1.014447 
1.0355441 	 1.018565 
1.0355590 	 1.011857 
1.0355738 	 1.011082 
1.0355887 	 1.012112 
1.0356036 	 1.004723 
1.0356184 	 0.988069 
1.0356333 	 0.971659 
1.0356481 	 0.950603 
1.0356630 	 0.944649 
1.0356778 	 0.950930 
1.0356927 	 0.968447 
1.0357076 	 0.973659 
1.0357224 	 0.980379 
1.0357373 	 0.973912 
1.0357521 	 0.967090 
1.0357670 	 0.956751 
1.0357818 	 0.951330 
1.0357967 	 0.937349 
1.0358116 	 0.950864 
1.0358264 	 0.972188 
1.0358413 	 0.991082 
1.0358561 	 1.001160 
1.0358710 	 1.011167 
1.0358858 	 1.001200 
1.0359007 	 1.006037 
1.0359155 	 0.995073 
1.0359304 	 0.992107 
1.0359453 	 0.964858 
1.0359601 	 0.944994 
1.0359750 	 0.930974 
1.0359898 	 0.951601 
1.0360047 	 0.952734 
1.0360195 	 0.980966 
1.0360344 	 0.992221 
1.0360493 	 1.007297 
1.0360641 	 1.008668 
1.0360790 	 1.018859 
1.0360938 	 1.006792 
1.0361087 	 1.010996 
1.0361235 	 0.997536 
1.0361384 	 0.983798 
1.0361533 	 0.985360 
1.0361681 	 1.003627 
1.0361830 	 1.006109 
1.0361978 	 1.008974 
1.0362127 	 1.002311 
1.0362275 	 1.005998 
1.0362424 	 1.005631 
1.0362573 	 1.007221 
1.0362721 	 1.005451 
1.0362870 	 1.001944 
1.0363018 	 1.004361 
1.0363167 	 1.000255 
1.0363315 	 0.996748 
1.0363464 	 0.992532 
1.0363613 	 0.993596 
1.0363761 	 0.991352 
1.0363910 	 1.002825 
1.0364058 	 1.005252 
1.0364207 	 1.007577 
1.0364355 	 0.998189 
1.0364504 	 1.004640 
1.0364653 	 1.009156 
1.0364801 	 1.013112 
1.0364950 	 1.016185 
1.0365098 	 1.001650 
1.0365247 	 0.978135 
1.0365395 	 0.975483 
1.0365544 	 0.961790 
1.0365693 	 0.973052 
1.0365841 	 0.980319 
1.0365990 	 0.998341 
1.0366138 	 0.998446 
1.0366287 	 1.002131 
1.0366435 	 0.990019 
1.0366584 	 0.985029 
1.0366733 	 0.961002 
1.0366881 	 0.951033 
1.0367030 	 0.951944 
1.0367178 	 0.963292 
1.0367327 	 0.953388 
1.0367475 	 0.950433 
1.0367624 	 0.919805 
1.0367773 	 0.911486 
1.0367921 	 0.912921 
1.0368070 	 0.944983 
1.0368218 	 0.965778 
1.0368367 	 0.989627 
1.0368515 	 0.988586 
1.0368664 	 0.997417 
1.0368813 	 1.004957 
1.0368961 	 1.004385 
1.0369110 	 1.002320 
1.0369258 	 1.004476 
1.0369407 	 1.003443 
1.0369555 	 0.992333 
1.0369704 	 0.978927 
1.0369853 	 0.966145 
1.0370001 	 0.973814 
1.0370150 	 0.969140 
1.0370298 	 0.993626 
1.0370447 	 0.997684 
1.0370595 	 1.008638 
1.0370744 	 1.002830 
1.0370893 	 1.003297 


==> anc/HD37536/HD37536_75.dat <==
1.0090570 	 0.981505 
1.0090716 	 0.981782 
1.0090861 	 0.976217 
1.0091007 	 0.988759 
1.0091153 	 0.986500 
1.0091298 	 1.002885 
1.0091444 	 0.966926 
1.0091590 	 0.965318 
1.0091736 	 0.936759 
1.0091881 	 0.972827 
1.0092027 	 0.962018 
1.0092173 	 0.961509 
1.0092318 	 0.955918 
1.0092464 	 0.962713 
1.0092610 	 0.981772 
1.0092756 	 1.005988 
1.0092901 	 1.015962 
1.0093047 	 1.014755 
1.0093193 	 1.019567 
1.0093338 	 0.992976 
1.0093484 	 1.000151 
1.0093630 	 0.978182 
1.0093776 	 0.981301 
1.0093921 	 0.950412 
1.0094067 	 0.947864 
1.0094213 	 0.914778 
1.0094359 	 0.910070 
1.0094504 	 0.914851 
1.0094650 	 0.937667 
1.0094796 	 0.954355 
1.0094941 	 0.982873 
1.0095087 	 0.981605 
1.0095233 	 0.970896 
1.0095379 	 0.954534 
1.0095524 	 0.957058 
1.0095670 	 0.952094 
1.0095816 	 0.953755 
1.0095961 	 0.938386 
1.0096107 	 0.928130 
1.0096253 	 0.930107 
1.0096399 	 0.946012 
1.0096544 	 0.967647 
1.0096690 	 0.983739 
1.0096836 	 0.985943 
1.0096981 	 0.988559 
1.0097127 	 1.012503 
1.0097273 	 1.017660 
1.0097419 	 1.026182 
1.0097564 	 1.011373 
1.0097710 	 1.025319 
1.0097856 	 0.992018 
1.0098002 	 0.997777 
1.0098147 	 0.968206 
1.0098293 	 0.990309 
1.0098439 	 0.981431 
1.0098584 	 1.001485 
1.0098730 	 0.998457 
1.0098876 	 1.006132 
1.0099022 	 0.989037 
1.0099167 	 0.995049 
1.0099313 	 0.967881 
1.0099459 	 0.963796 
1.0099604 	 0.963310 
1.0099750 	 0.979069 
1.0099896 	 0.984766 
1.0100042 	 1.003676 
1.0100187 	 1.024924 
1.0100333 	 1.019913 
1.0100479 	 1.017216 
1.0100624 	 1.011713 
1.0100770 	 1.000975 
1.0100916 	 1.008860 
1.0101062 	 1.018141 
1.0101207 	 0.996710 
1.0101353 	 1.013464 
1.0101499 	 0.999245 
1.0101645 	 1.020962 
1.0101790 	 0.998177 
1.0101936 	 1.017655 
1.0102082 	 1.008599 
1.0102227 	 1.023837 
1.0102373 	 0.990312 
1.0102519 	 1.006018 
1.0102665 	 0.994895 
1.0102810 	 1.015246 
1.0102956 	 1.009148 
1.0103102 	 1.018261 
1.0103247 	 1.005305 
1.0103393 	 1.014962 
1.0103539 	 1.016875 
1.0103685 	 1.016680 
1.0103830 	 0.999314 
1.0103976 	 0.986870 
1.0104122 	 0.975235 
1.0104267 	 0.961975 
1.0104413 	 0.951407 
1.0104559 	 0.955047 
1.0104705 	 0.969880 
1.0104850 	 0.987812 
1.0104996 	 1.005381 
1.0105142 	 0.993496 
1.0105288 	 1.011275 
1.0105433 	 0.988998 
1.0105579 	 0.992332 
1.0105725 	 0.950586 
1.0105870 	 0.928404 
1.0106016 	 0.886165 
1.0106162 	 0.883624 
1.0106308 	 0.887155 
1.0106453 	 0.914716 
1.0106599 	 0.908315 
1.0106745 	 0.946669 
1.0106890 	 0.954220 
1.0107036 	 0.983202 
1.0107182 	 0.978774 
1.0107328 	 0.994229 
1.0107473 	 0.973381 
1.0107619 	 0.953845 
1.0107765 	 0.916787 
1.0107911 	 0.890476 
1.0108056 	 0.855759 
1.0108202 	 0.847190 
1.0108348 	 0.847299 
1.0108493 	 0.874817 
1.0108639 	 0.914049 
1.0108785 	 0.944871 
1.0108931 	 0.976372 
1.0109076 	 0.986310 
1.0109222 	 1.009292 
1.0109368 	 1.013319 
1.0109513 	 1.027996 
1.0109659 	 1.007270 
1.0109805 	 1.020643 
1.0109951 	 1.018187 
1.0110096 	 1.028889 
1.0110242 	 1.011491 
1.0110388 	 1.021774 
1.0110533 	 0.994337 
1.0110679 	 1.009894 
1.0110825 	 0.989388 
1.0110971 	 1.000765 
1.0111116 	 0.993015 
1.0111262 	 1.006461 
1.0111408 	 0.982586 
1.0111554 	 0.988848 
1.0111699 	 0.964547 
1.0111845 	 0.988128 
1.0111991 	 0.998745 
1.0112136 	 1.012509 
1.0112282 	 1.007271 
1.0112428 	 1.021342 
1.0112574 	 1.019935 
1.0112719 	 1.015471 
1.0112865 	 1.012007 
1.0113011 	 1.009973 
1.0113156 	 0.997797 
1.0113302 	 0.987986 
1.0113448 	 0.977608 
1.0113594 	 0.966020 
1.0113739 	 0.981993 
1.0113885 	 0.985476 
1.0114031 	 0.977230 
1.0114176 	 0.961311 
1.0114322 	 0.950321 
1.0114468 	 0.917789 
1.0114614 	 0.919374 
1.0114759 	 0.908291 
1.0114905 	 0.946594 
1.0115051 	 0.948062 
1.0115197 	 0.975239 
1.0115342 	 0.953247 
1.0115488 	 0.960005 
1.0115634 	 0.938794 
1.0115779 	 0.934178 
1.0115925 	 0.909552 
1.0116071 	 0.916153 
1.0116217 	 0.901052 
1.0116362 	 0.881839 
1.0116508 	 0.834322 
1.0116654 	 0.793811 
1.0116799 	 0.753967 
1.0116945 	 0.788261 
1.0117091 	 0.839245 
1.0117237 	 0.902785 
1.0117382 	 0.947295 
1.0117528 	 0.981887 
1.0117674 	 0.975279 
1.0117819 	 0.984932 
1.0117965 	 0.978110 
1.0118111 	 0.997893 
1.0118257 	 1.001357 
1.0118402 	 1.006248 
1.0118548 	 1.007857 
1.0118694 	 1.007586 
1.0118840 	 1.001106 
1.0118985 	 0.993583 
1.0119131 	 0.982271 
1.0119277 	 0.953602 
1.0119422 	 0.943243 
1.0119568 	 0.939581 
1.0119714 	 0.967865 
1.0119860 	 0.978542 
1.0120005 	 0.994587 
1.0120151 	 0.989452 
1.0120297 	 1.008001 
1.0120442 	 0.996457 
1.0120588 	 1.012367 
1.0120734 	 0.996381 
1.0120880 	 0.994145 
1.0121025 	 0.963970 
1.0121171 	 0.957693 
1.0121317 	 0.930591 
1.0121462 	 0.954383 
1.0121608 	 0.950771 
1.0121754 	 0.984012 
1.0121900 	 0.982904 
1.0122045 	 0.994861 
1.0122191 	 0.983251 
1.0122337 	 0.998959 
1.0122483 	 0.995200 
1.0122628 	 0.999024 
1.0122774 	 0.987499 
1.0122920 	 0.964934 
1.0123065 	 0.927121 
1.0123211 	 0.896137 
1.0123357 	 0.852633 
1.0123503 	 0.822961 
1.0123648 	 0.809994 
1.0123794 	 0.833565 
1.0123940 	 0.862739 
1.0124085 	 0.900131 
1.0124231 	 0.939894 
1.0124377 	 0.973028 
1.0124523 	 0.990729 
1.0124668 	 0.996283 
1.0124814 	 0.996793 
1.0124960 	 0.992801 
1.0125105 	 0.994494 
1.0125251 	 0.991625 
1.0125397 	 0.997438 
1.0125543 	 0.994529 
1.0125688 	 0.989615 
1.0125834 	 0.982406 
1.0125980 	 0.978275 
1.0126126 	 0.948623 
1.0126271 	 0.966344 
1.0126417 	 0.951317 
1.0126563 	 0.973781 
1.0126708 	 0.968633 
1.0126854 	 0.984793 
1.0127000 	 0.991034 
1.0127146 	 1.001344 
1.0127291 	 1.002477 
1.0127437 	 1.006223 
1.0127583 	 0.998278 
1.0127728 	 1.012436 
1.0127874 	 1.008836 
1.0128020 	 1.026073 
1.0128166 	 1.010861 
1.0128311 	 1.025445 
1.0128457 	 1.012472 
1.0128603 	 1.017879 
1.0128748 	 1.002344 
1.0128894 	 1.008224 
1.0129040 	 0.975255 
1.0129186 	 0.985042 
1.0129331 	 0.972579 
1.0129477 	 1.004271 
1.0129623 	 1.001714 
1.0129769 	 1.013843 
1.0129914 	 0.995049 
1.0130060 	 0.999432 
1.0130206 	 0.991131 
1.0130351 	 0.994113 
1.0130497 	 0.978837 
1.0130643 	 0.974296 
1.0130789 	 0.938465 
1.0130934 	 0.921341 
1.0131080 	 0.909017 
1.0131226 	 0.911068 
1.0131371 	 0.928750 
1.0131517 	 0.968971 
1.0131663 	 0.980451 
1.0131809 	 0.988939 
1.0131954 	 0.991181 
1.0132100 	 0.995183 
1.0132246 	 1.008621 
1.0132391 	 1.011831 
1.0132537 	 1.017166 
1.0132683 	 1.020012 
1.0132829 	 1.029265 
1.0132974 	 1.030808 
1.0133120 	 1.033822 
1.0133266 	 1.027811 
1.0133412 	 1.035557 
1.0133557 	 1.028549 
1.0133703 	 1.024672 
1.0133849 	 1.005955 
1.0133994 	 0.991969 
1.0134140 	 0.976656 
1.0134286 	 0.980592 
1.0134432 	 0.974867 
1.0134577 	 0.992220 
1.0134723 	 0.985528 
1.0134869 	 0.991738 
1.0135014 	 0.981812 
1.0135160 	 0.987884 
1.0135306 	 0.975619 
1.0135452 	 0.985811 
1.0135597 	 0.972479 
1.0135743 	 0.983274 
1.0135889 	 0.965864 
1.0136034 	 0.958769 
1.0136180 	 0.940821 
1.0136326 	 0.922720 
1.0136472 	 0.929893 
1.0136617 	 0.975251 
1.0136763 	 0.987969 
1.0136909 	 1.018631 
1.0137055 	 1.013619 
1.0137200 	 1.026040 
1.0137346 	 0.997005 
1.0137492 	 0.980883 
1.0137637 	 0.937580 
1.0137783 	 0.921963 
1.0137929 	 0.905955 
1.0138075 	 0.928316 
1.0138220 	 0.944171 
1.0138366 	 0.984071 
1.0138512 	 0.985265 
1.0138657 	 1.001155 
1.0138803 	 0.987975 
1.0138949 	 0.986796 
1.0139095 	 0.952574 
1.0139240 	 0.931175 
1.0139386 	 0.909773 
1.0139532 	 0.928093 
1.0139678 	 0.929747 
1.0139823 	 0.953056 
1.0139969 	 0.961668 
1.0140115 	 0.977461 
1.0140260 	 0.990469 
1.0140406 	 1.007311 
1.0140552 	 0.998867 
1.0140698 	 0.997871 
1.0140843 	 0.980429 
1.0140989 	 0.981818 
1.0141135 	 0.966709 
1.0141280 	 0.973768 
1.0141426 	 0.973312 
1.0141572 	 0.982863 
1.0141718 	 0.978767 
1.0141863 	 0.990968 
1.0142009 	 0.999174 
1.0142155 	 1.010048 
1.0142300 	 1.013958 
1.0142446 	 1.009070 
1.0142592 	 0.996821 
1.0142738 	 0.996649 
1.0142883 	 0.992546 
1.0143029 	 1.002727 
1.0143175 	 1.006815 
1.0143321 	 1.009240 
1.0143466 	 1.023238 
1.0143612 	 1.011032 
1.0143758 	 0.995520 
1.0143903 	 0.987017 
1.0144049 	 0.963386 
1.0144195 	 0.953503 
1.0144341 	 0.956076 
1.0144486 	 0.957877 
1.0144632 	 0.976355 
1.0144778 	 0.987584 
1.0144923 	 0.983827 
1.0145069 	 0.964861 
1.0145215 	 0.945790 
1.0145361 	 0.908372 
1.0145506 	 0.881690 
1.0145652 	 0.876906 
1.0145798 	 0.895123 
1.0145943 	 0.902058 
1.0146089 	 0.921895 
1.0146235 	 0.907091 
1.0146381 	 0.900365 
1.0146526 	 0.892745 
1.0146672 	 0.908755 
1.0146818 	 0.914109 
1.0146964 	 0.947280 
1.0147109 	 0.954069 
1.0147255 	 0.969962 
1.0147401 	 0.965349 
1.0147546 	 0.957696 
1.0147692 	 0.941752 
1.0147838 	 0.921135 
1.0147984 	 0.867895 
1.0148129 	 0.808230 
1.0148275 	 0.748399 
1.0148421 	 0.738584 
1.0148566 	 0.772384 
1.0148712 	 0.834603 
1.0148858 	 0.866645 
1.0149004 	 0.909129 
1.0149149 	 0.927598 
1.0149295 	 0.952171 
1.0149441 	 0.952045 
1.0149586 	 0.961879 
1.0149732 	 0.956268 
1.0149878 	 0.967346 
1.0150024 	 0.971886 
1.0150169 	 0.992112 
1.0150315 	 0.992396 
1.0150461 	 1.015210 
1.0150607 	 1.003939 
1.0150752 	 1.021405 
1.0150898 	 1.019995 
1.0151044 	 1.024416 
1.0151189 	 1.015347 
1.0151335 	 1.013492 
1.0151481 	 0.998854 
1.0151627 	 1.000871 
1.0151772 	 0.973698 
1.0151918 	 0.978184 
1.0152064 	 0.971695 
1.0152209 	 0.978494 
1.0152355 	 0.953601 
1.0152501 	 0.944760 
1.0152647 	 0.927878 
1.0152792 	 0.941579 
1.0152938 	 0.954068 
1.0153084 	 0.993110 
1.0153229 	 0.998442 
1.0153375 	 1.021734 
1.0153521 	 1.016486 
1.0153667 	 1.026193 
1.0153812 	 1.007107 
1.0153958 	 1.002786 
1.0154104 	 0.980571 
1.0154250 	 0.979441 
1.0154395 	 0.967506 
1.0154541 	 0.981075 
1.0154687 	 0.985384 
1.0154832 	 1.005753 
1.0154978 	 0.998650 
1.0155124 	 1.011965 
1.0155270 	 0.993834 
1.0155415 	 0.997330 
1.0155561 	 0.975611 
1.0155707 	 0.974314 
1.0155852 	 0.953554 
1.0155998 	 0.935285 
1.0156144 	 0.912723 
1.0156290 	 0.897827 
1.0156435 	 0.874838 
1.0156581 	 0.883273 
1.0156727 	 0.891323 
1.0156872 	 0.938147 
1.0157018 	 0.956562 
1.0157164 	 0.981571 
1.0157310 	 0.974493 
1.0157455 	 0.950658 
1.0157601 	 0.877644 
1.0157747 	 0.808071 
1.0157893 	 0.739441 
1.0158038 	 0.722836 
1.0158184 	 0.763629 
1.0158330 	 0.846209 
1.0158475 	 0.906622 
1.0158621 	 0.941309 
1.0158767 	 0.940866 
1.0158913 	 0.945527 
1.0159058 	 0.935125 
1.0159204 	 0.935979 
1.0159350 	 0.923516 
1.0159495 	 0.944596 
1.0159641 	 0.958801 
1.0159787 	 0.976253 
1.0159933 	 0.979182 
1.0160078 	 0.998339 
1.0160224 	 0.997913 
1.0160370 	 1.013552 
1.0160515 	 0.998760 
1.0160661 	 1.011113 
1.0160807 	 0.997148 
1.0160953 	 0.994972 
1.0161098 	 0.988601 
1.0161244 	 1.000785 
1.0161390 	 0.995283 
1.0161536 	 1.015271 
1.0161681 	 1.012031 
1.0161827 	 1.033785 
1.0161973 	 1.020697 
1.0162118 	 1.026414 
1.0162264 	 1.028367 
1.0162410 	 1.028333 
1.0162556 	 1.007455 
1.0162701 	 1.019290 
1.0162847 	 1.018625 
1.0162993 	 1.015715 
1.0163138 	 1.017236 
1.0163284 	 1.013780 
1.0163430 	 1.012842 
1.0163576 	 1.000598 
1.0163721 	 1.002401 
1.0163867 	 0.985157 
1.0164013 	 0.981941 
1.0164158 	 0.961758 
1.0164304 	 0.954448 
1.0164450 	 0.925637 
1.0164596 	 0.902344 
1.0164741 	 0.876848 
1.0164887 	 0.889443 
1.0165033 	 0.909140 
1.0165179 	 0.946378 
1.0165324 	 0.972775 
1.0165470 	 1.000938 
1.0165616 	 1.004599 
1.0165761 	 1.016723 
1.0165907 	 1.008760 
1.0166053 	 0.999800 
1.0166199 	 0.989894 
1.0166344 	 0.984779 
1.0166490 	 0.978302 
1.0166636 	 0.984826 
1.0166781 	 0.976253 
1.0166927 	 0.974637 
1.0167073 	 0.962214 
1.0167219 	 0.957339 
1.0167364 	 0.956830 
1.0167510 	 0.946894 
1.0167656 	 0.930110 
1.0167801 	 0.925262 
1.0167947 	 0.922037 
1.0168093 	 0.955210 
1.0168239 	 0.976945 
1.0168384 	 0.994683 
1.0168530 	 1.004183 
1.0168676 	 1.023167 
1.0168822 	 1.021490 
1.0168967 	 1.028349 
1.0169113 	 1.011965 
1.0169259 	 1.023352 
1.0169404 	 1.006100 
1.0169550 	 0.993218 
1.0169696 	 0.961381 
1.0169842 	 0.914520 
1.0169987 	 0.826648 
1.0170133 	 0.758897 
1.0170279 	 0.712120 
1.0170424 	 0.742913 
1.0170570 	 0.805214 
1.0170716 	 0.891097 
1.0170862 	 0.939582 
1.0171007 	 0.973465 
1.0171153 	 0.989891 
1.0171299 	 1.004570 
1.0171444 	 0.994334 
1.0171590 	 0.998432 
1.0171736 	 0.996309 
1.0171882 	 0.999449 
1.0172027 	 0.990752 
1.0172173 	 0.987089 
1.0172319 	 0.968633 
1.0172465 	 0.959592 
1.0172610 	 0.938419 
1.0172756 	 0.918446 
1.0172902 	 0.895931 
1.0173047 	 0.881529 
1.0173193 	 0.851227 
1.0173339 	 0.856779 
1.0173485 	 0.867876 
1.0173630 	 0.910794 
1.0173776 	 0.934229 
1.0173922 	 0.957727 
1.0174067 	 0.969061 
1.0174213 	 0.988669 
1.0174359 	 0.978294 
1.0174505 	 0.972321 
1.0174650 	 0.942458 
1.0174796 	 0.940158 
1.0174942 	 0.929449 
1.0175088 	 0.939391 
1.0175233 	 0.927500 
1.0175379 	 0.930806 
1.0175525 	 0.921583 
1.0175670 	 0.938784 
1.0175816 	 0.937777 
1.0175962 	 0.945257 
1.0176108 	 0.928849 
1.0176253 	 0.940216 
1.0176399 	 0.948612 
1.0176545 	 0.959696 
1.0176690 	 0.965801 
1.0176836 	 0.980792 
1.0176982 	 0.975163 
1.0177128 	 0.970131 
1.0177273 	 0.952536 
1.0177419 	 0.950438 
1.0177565 	 0.969391 
1.0177710 	 0.993112 
1.0177856 	 1.007732 
1.0178002 	 1.021517 
1.0178148 	 1.015093 
1.0178293 	 1.021061 
1.0178439 	 1.015569 
1.0178585 	 1.017425 
1.0178731 	 1.015234 
1.0178876 	 1.020683 
1.0179022 	 1.023138 
1.0179168 	 1.019432 
1.0179313 	 1.004053 
1.0179459 	 0.998957 
1.0179605 	 0.994264 
1.0179751 	 0.993287 
1.0179896 	 0.998123 
1.0180042 	 1.008254 
1.0180188 	 1.011061 
1.0180333 	 1.011016 
1.0180479 	 1.016552 
1.0180625 	 1.023641 
1.0180771 	 1.019688 
1.0180916 	 1.013091 
1.0181062 	 1.012837 
1.0181208 	 1.001688 
1.0181353 	 1.004233 
1.0181499 	 1.007777 
1.0181645 	 1.008368 
1.0181791 	 0.997110 
1.0181936 	 0.980196 
1.0182082 	 0.952707 
1.0182228 	 0.920765 
1.0182374 	 0.884234 
1.0182519 	 0.868658 
1.0182665 	 0.870620 
1.0182811 	 0.904761 
1.0182956 	 0.947502 
1.0183102 	 0.988138 
1.0183248 	 1.000868 
1.0183394 	 1.002709 
1.0183539 	 1.002912 
1.0183685 	 1.003395 
1.0183831 	 0.993010 
1.0183976 	 1.005688 
1.0184122 	 1.003060 
1.0184268 	 1.015716 
1.0184414 	 1.011199 
1.0184559 	 1.017303 
1.0184705 	 1.013175 
1.0184851 	 1.020241 
1.0184996 	 1.005142 
1.0185142 	 1.003304 
1.0185288 	 0.977425 
1.0185434 	 0.963041 
1.0185579 	 0.947023 
1.0185725 	 0.955137 
1.0185871 	 0.961960 
1.0186017 	 0.977333 
1.0186162 	 0.978776 
1.0186308 	 0.994588 
1.0186454 	 0.996520 
1.0186599 	 1.009059 
1.0186745 	 1.004904 
1.0186891 	 1.013866 
1.0187037 	 1.007961 
1.0187182 	 1.008939 
1.0187328 	 0.989382 
1.0187474 	 0.995256 
1.0187619 	 0.971663 
1.0187765 	 0.964196 
1.0187911 	 0.954222 
1.0188057 	 0.941690 
1.0188202 	 0.901472 
1.0188348 	 0.901769 
1.0188494 	 0.911049 
1.0188639 	 0.955522 
1.0188785 	 0.973458 
1.0188931 	 0.982221 
1.0189077 	 0.972851 
1.0189222 	 0.967583 
1.0189368 	 0.964458 
1.0189514 	 0.984265 
1.0189660 	 0.987722 
1.0189805 	 0.996456 
1.0189951 	 0.983390 
1.0190097 	 0.984186 
1.0190242 	 0.975571 
1.0190388 	 0.973512 
1.0190534 	 0.962963 
1.0190680 	 0.960599 
1.0190825 	 0.959288 
1.0190971 	 0.978567 
1.0191117 	 0.984029 
1.0191262 	 1.003750 
1.0191408 	 0.981880 
1.0191554 	 0.952639 
1.0191700 	 0.911714 
1.0191845 	 0.877001 
1.0191991 	 0.876559 
1.0192137 	 0.905968 
1.0192282 	 0.938843 
1.0192428 	 0.965966 
1.0192574 	 0.973298 
1.0192720 	 0.983309 
1.0192865 	 0.984828 
1.0193011 	 0.988583 
1.0193157 	 0.995996 
1.0193303 	 0.985708 
1.0193448 	 0.981786 
1.0193594 	 0.977419 
1.0193740 	 0.982416 
1.0193885 	 0.984029 
1.0194031 	 0.998530 
1.0194177 	 1.008102 
1.0194323 	 1.015264 
1.0194468 	 1.008129 
1.0194614 	 1.016108 
1.0194760 	 1.007990 
1.0194905 	 1.010636 
1.0195051 	 1.002537 
1.0195197 	 0.995978 
1.0195343 	 0.972974 
1.0195488 	 0.946917 
1.0195634 	 0.897914 
1.0195780 	 0.855468 
1.0195925 	 0.820593 
1.0196071 	 0.820376 
1.0196217 	 0.850052 
1.0196363 	 0.903856 
1.0196508 	 0.934767 
1.0196654 	 0.967933 
1.0196800 	 0.975584 
1.0196946 	 0.990100 
1.0197091 	 0.973208 
1.0197237 	 0.972653 
1.0197383 	 0.943052 
1.0197528 	 0.894887 
1.0197674 	 0.817598 
1.0197820 	 0.758475 
1.0197966 	 0.735319 
1.0198111 	 0.771225 
1.0198257 	 0.824976 
1.0198403 	 0.893916 
1.0198548 	 0.929706 
1.0198694 	 0.977666 
1.0198840 	 0.981071 
1.0198986 	 0.982355 
1.0199131 	 0.959930 
1.0199277 	 0.947584 
1.0199423 	 0.936554 
1.0199568 	 0.930536 
1.0199714 	 0.925517 
1.0199860 	 0.946424 
1.0200006 	 0.964888 
1.0200151 	 0.986568 
1.0200297 	 0.988740 
1.0200443 	 0.990463 
1.0200589 	 0.992179 
1.0200734 	 0.995510 
1.0200880 	 0.997745 
1.0201026 	 0.983340 
1.0201171 	 0.968192 
1.0201317 	 0.963366 
1.0201463 	 0.953633 
1.0201609 	 0.966836 
1.0201754 	 0.986900 
1.0201900 	 0.996704 
1.0202046 	 0.993897 
1.0202191 	 0.991990 
1.0202337 	 0.990587 
1.0202483 	 0.987702 
1.0202629 	 0.993416 
1.0202774 	 0.996154 
1.0202920 	 1.003469 
1.0203066 	 1.002499 
1.0203211 	 0.998858 
1.0203357 	 0.994644 
1.0203503 	 0.997125 
1.0203649 	 1.002492 
1.0203794 	 1.019623 
1.0203940 	 1.020178 
1.0204086 	 1.028726 
1.0204232 	 1.022161 
1.0204377 	 1.032479 
1.0204523 	 1.020371 
1.0204669 	 1.024821 
1.0204814 	 1.020105 
1.0204960 	 1.023152 
1.0205106 	 1.014028 
1.0205252 	 1.017090 
1.0205397 	 0.999766 
1.0205543 	 0.989862 
1.0205689 	 0.950328 
1.0205834 	 0.927815 
1.0205980 	 0.899751 
1.0206126 	 0.896458 
1.0206272 	 0.893102 
1.0206417 	 0.903056 
1.0206563 	 0.906663 
1.0206709 	 0.927162 
1.0206855 	 0.943515 
1.0207000 	 0.966229 
1.0207146 	 0.976606 
1.0207292 	 0.992718 
1.0207437 	 0.979572 
1.0207583 	 0.987298 
1.0207729 	 0.974217 
1.0207875 	 0.976499 
1.0208020 	 0.990785 
1.0208166 	 1.002887 
1.0208312 	 0.989391 
1.0208457 	 0.984030 
1.0208603 	 0.951586 
1.0208749 	 0.935863 
1.0208895 	 0.934074 
1.0209040 	 0.937814 
1.0209186 	 0.941643 
1.0209332 	 0.957225 
1.0209477 	 0.981177 
1.0209623 	 0.998403 
1.0209769 	 1.005276 
1.0209915 	 1.008789 
1.0210060 	 1.012019 
1.0210206 	 1.011668 
1.0210352 	 1.020149 
1.0210498 	 1.015025 
1.0210643 	 1.023803 
1.0210789 	 1.017757 
1.0210935 	 1.014703 
1.0211080 	 1.011746 
1.0211226 	 1.023835 
1.0211372 	 1.015777 
1.0211518 	 1.017710 
1.0211663 	 1.010599 
1.0211809 	 1.002132 
1.0211955 	 0.983694 
1.0212100 	 0.981628 
1.0212246 	 0.981643 
1.0212392 	 0.991590 
1.0212538 	 0.983879 
1.0212683 	 0.971091 
1.0212829 	 0.934486 
1.0212975 	 0.917239 
1.0213120 	 0.893717 
1.0213266 	 0.908298 
1.0213412 	 0.932501 
1.0213558 	 0.958018 
1.0213703 	 0.956570 
1.0213849 	 0.967952 
1.0213995 	 0.981480 
1.0214141 	 0.992715 
1.0214286 	 1.000123 
1.0214432 	 1.011591 
1.0214578 	 1.000095 
1.0214723 	 0.998589 
1.0214869 	 0.989575 
1.0215015 	 0.989807 
1.0215161 	 0.984767 
1.0215306 	 0.996494 
1.0215452 	 0.999740 
1.0215598 	 0.995455 
1.0215743 	 1.006595 
1.0215889 	 1.014766 
1.0216035 	 1.013537 
1.0216181 	 1.014190 
1.0216326 	 1.014771 
1.0216472 	 0.996328 
1.0216618 	 0.993727 
1.0216763 	 0.950385 
1.0216909 	 0.944266 
1.0217055 	 0.916936 
1.0217201 	 0.920244 
1.0217346 	 0.920835 
1.0217492 	 0.942037 
1.0217638 	 0.961371 
1.0217784 	 0.978292 
1.0217929 	 0.986764 
1.0218075 	 0.999032 
1.0218221 	 0.993446 
1.0218366 	 0.977551 
1.0218512 	 0.934532 
1.0218658 	 0.884761 
1.0218804 	 0.802419 
1.0218949 	 0.746740 
1.0219095 	 0.741117 
1.0219241 	 0.785714 
1.0219386 	 0.852700 
1.0219532 	 0.927294 
1.0219678 	 0.966672 
1.0219824 	 0.989995 
1.0219969 	 1.006474 
1.0220115 	 1.006916 
1.0220261 	 0.992692 
1.0220406 	 0.987600 
1.0220552 	 0.957993 
1.0220698 	 0.897075 
1.0220844 	 0.816569 
1.0220989 	 0.752447 
1.0221135 	 0.730882 
1.0221281 	 0.758605 
1.0221427 	 0.819724 
1.0221572 	 0.885401 
1.0221718 	 0.912829 
1.0221864 	 0.945324 
1.0222009 	 0.971451 
1.0222155 	 0.982105 
1.0222301 	 0.987681 
1.0222447 	 0.989219 
1.0222592 	 0.992838 
1.0222738 	 0.995906 
1.0222884 	 0.996973 
1.0223029 	 0.992982 
1.0223175 	 0.984619 
1.0223321 	 0.996403 
1.0223467 	 0.992250 
1.0223612 	 0.993112 
1.0223758 	 0.998741 
1.0223904 	 0.993876 
1.0224049 	 1.003163 
1.0224195 	 0.997611 
1.0224341 	 1.004392 
1.0224487 	 1.013671 
1.0224632 	 1.006787 
1.0224778 	 1.004277 
1.0224924 	 1.010085 
1.0225070 	 1.010361 
1.0225215 	 1.011299 
1.0225361 	 1.012355 
1.0225507 	 1.007764 
1.0225652 	 1.001428 
1.0225798 	 0.981777 
1.0225944 	 0.976701 
1.0226090 	 0.973293 
1.0226235 	 0.963386 
1.0226381 	 0.965016 
1.0226527 	 0.976973 
1.0226672 	 0.989427 
1.0226818 	 0.995934 
1.0226964 	 1.000177 
1.0227110 	 1.013852 
1.0227255 	 1.005230 
1.0227401 	 1.014087 
1.0227547 	 1.004760 
1.0227692 	 0.985819 
1.0227838 	 0.979901 
1.0227984 	 0.975438 
1.0228130 	 0.962725 
1.0228275 	 0.961817 
1.0228421 	 0.952212 
1.0228567 	 0.950584 
1.0228713 	 0.950754 
1.0228858 	 0.939540 
1.0229004 	 0.932391 
1.0229150 	 0.914030 
1.0229295 	 0.920981 
1.0229441 	 0.932711 
1.0229587 	 0.932413 
1.0229733 	 0.937054 
1.0229878 	 0.935401 
1.0230024 	 0.946266 
1.0230170 	 0.950248 
1.0230315 	 0.946706 
1.0230461 	 0.953892 
1.0230607 	 0.953761 
1.0230753 	 0.969388 
1.0230898 	 0.979703 
1.0231044 	 0.999322 
1.0231190 	 1.003947 
1.0231335 	 1.014867 
1.0231481 	 1.009486 
1.0231627 	 1.024498 
1.0231773 	 1.015491 
1.0231918 	 1.019212 
1.0232064 	 1.023913 
1.0232210 	 1.023012 
1.0232356 	 1.015424 
1.0232501 	 1.022516 
1.0232647 	 1.005618 
1.0232793 	 1.002698 
1.0232938 	 0.985976 
1.0233084 	 0.975699 
1.0233230 	 0.974364 


==> anc/HD37536/HD37536_76.dat <==
0.9959002 	 0.883780 
0.9959145 	 0.878049 
0.9959289 	 0.884212 
0.9959433 	 0.875688 
0.9959577 	 0.877617 
0.9959720 	 0.894633 
0.9959864 	 0.911182 
0.9960008 	 0.923747 
0.9960152 	 0.936760 
0.9960295 	 0.927097 
0.9960439 	 0.928342 
0.9960583 	 0.933288 
0.9960727 	 0.954396 
0.9960870 	 0.949244 
0.9961014 	 0.976859 
0.9961158 	 0.979900 
0.9961302 	 0.987039 
0.9961445 	 0.996901 
0.9961589 	 1.000414 
0.9961733 	 0.996042 
0.9961877 	 0.994378 
0.9962020 	 0.991525 
0.9962164 	 0.990801 
0.9962308 	 1.003819 
0.9962452 	 0.991077 
0.9962595 	 1.007001 
0.9962739 	 0.981269 
0.9962883 	 0.992364 
0.9963027 	 0.965679 
0.9963170 	 0.980536 
0.9963314 	 0.959572 
0.9963458 	 0.945662 
0.9963602 	 0.900039 
0.9963745 	 0.877742 
0.9963889 	 0.857902 
0.9964033 	 0.861430 
0.9964177 	 0.878848 
0.9964320 	 0.903805 
0.9964464 	 0.924319 
0.9964608 	 0.945558 
0.9964752 	 0.945707 
0.9964895 	 0.942421 
0.9965039 	 0.958008 
0.9965183 	 0.952148 
0.9965327 	 0.982524 
0.9965470 	 0.993151 
0.9965614 	 1.017374 
0.9965758 	 1.002920 
0.9965902 	 1.009052 
0.9966045 	 1.013612 
0.9966189 	 1.010935 
0.9966333 	 0.989692 
0.9966477 	 0.975595 
0.9966620 	 0.957135 
0.9966764 	 0.961514 
0.9966908 	 0.941811 
0.9967052 	 0.901494 
0.9967195 	 0.873514 
0.9967339 	 0.827340 
0.9967483 	 0.798938 
0.9967627 	 0.807008 
0.9967770 	 0.839754 
0.9967914 	 0.874848 
0.9968058 	 0.950811 
0.9968202 	 0.972342 
0.9968346 	 1.003844 
0.9968489 	 1.016143 
0.9968633 	 1.029399 
0.9968777 	 1.009321 
0.9968921 	 1.015656 
0.9969064 	 1.006595 
0.9969208 	 0.996857 
0.9969352 	 0.978710 
0.9969496 	 0.946298 
0.9969639 	 0.925869 
0.9969783 	 0.906134 
0.9969927 	 0.908077 
0.9970071 	 0.927062 
0.9970214 	 0.957334 
0.9970358 	 0.969925 
0.9970502 	 0.991867 
0.9970646 	 0.987325 
0.9970789 	 0.996684 
0.9970933 	 0.988813 
0.9971077 	 0.998614 
0.9971221 	 1.006722 
0.9971364 	 1.025612 
0.9971508 	 0.991339 
0.9971652 	 1.010322 
0.9971796 	 1.000858 
0.9971939 	 1.003324 
0.9972083 	 0.977615 
0.9972227 	 0.977504 
0.9972371 	 0.947033 
0.9972514 	 0.937959 
0.9972658 	 0.916989 
0.9972802 	 0.892916 
0.9972946 	 0.890098 
0.9973089 	 0.895552 
0.9973233 	 0.921375 
0.9973377 	 0.954827 
0.9973521 	 0.964715 
0.9973664 	 0.963216 
0.9973808 	 0.976460 
0.9973952 	 0.969564 
0.9974096 	 0.984611 
0.9974239 	 0.981263 
0.9974383 	 0.997365 
0.9974527 	 0.990703 
0.9974671 	 0.994361 
0.9974814 	 0.971913 
0.9974958 	 0.964696 
0.9975102 	 0.931638 
0.9975246 	 0.948558 
0.9975389 	 0.940940 
0.9975533 	 0.929469 
0.9975677 	 0.912679 
0.9975821 	 0.902481 
0.9975964 	 0.877752 
0.9976108 	 0.910907 
0.9976252 	 0.938928 
0.9976396 	 0.946914 
0.9976539 	 0.967962 
0.9976683 	 0.972778 
0.9976827 	 0.973582 
0.9976971 	 0.960583 
0.9977114 	 0.941106 
0.9977258 	 0.921469 
0.9977402 	 0.920880 
0.9977546 	 0.945342 
0.9977690 	 0.968606 
0.9977833 	 0.964974 
0.9977977 	 0.978521 
0.9978121 	 0.956968 
0.9978265 	 0.939546 
0.9978408 	 0.906274 
0.9978552 	 0.903154 
0.9978696 	 0.902865 
0.9978840 	 0.912490 
0.9978983 	 0.895708 
0.9979127 	 0.890973 
0.9979271 	 0.899855 
0.9979415 	 0.932351 
0.9979558 	 0.949709 
0.9979702 	 0.987989 
0.9979846 	 0.987540 
0.9979990 	 0.995613 
0.9980133 	 0.990176 
0.9980277 	 0.981569 
0.9980421 	 0.953304 
0.9980565 	 0.941266 
0.9980708 	 0.938559 
0.9980852 	 0.929998 
0.9980996 	 0.939190 
0.9981140 	 0.946374 
0.9981283 	 0.965268 
0.9981427 	 0.979390 
0.9981571 	 0.999456 
0.9981715 	 1.013223 
0.9981858 	 1.023792 
0.9982002 	 1.018849 
0.9982146 	 1.022310 
0.9982290 	 1.013762 
0.9982433 	 1.023728 
0.9982577 	 0.995447 
0.9982721 	 0.993847 
0.9982865 	 0.954622 
0.9983008 	 0.949886 
0.9983152 	 0.926279 
0.9983296 	 0.941890 
0.9983440 	 0.959846 
0.9983583 	 0.982453 
0.9983727 	 0.983268 
0.9983871 	 0.987158 
0.9984015 	 0.978893 
0.9984158 	 0.985258 
0.9984302 	 0.984895 
0.9984446 	 0.964470 
0.9984590 	 0.925217 
0.9984733 	 0.912307 
0.9984877 	 0.918582 
0.9985021 	 0.940621 
0.9985165 	 0.969209 
0.9985308 	 0.994352 
0.9985452 	 1.006235 
0.9985596 	 0.995211 
0.9985740 	 0.984461 
0.9985883 	 0.954431 
0.9986027 	 0.945086 
0.9986171 	 0.934306 
0.9986315 	 0.956622 
0.9986458 	 0.960459 
0.9986602 	 0.988699 
0.9986746 	 0.980408 
0.9986890 	 0.992325 
0.9987033 	 0.980558 
0.9987177 	 0.997809 
0.9987321 	 0.986699 
0.9987465 	 1.017234 
0.9987609 	 1.021642 
0.9987752 	 1.033621 
0.9987896 	 1.008415 
0.9988040 	 1.013653 
0.9988184 	 1.007865 
0.9988327 	 1.019260 
0.9988471 	 0.995518 
0.9988615 	 0.994617 
0.9988759 	 0.963544 
0.9988902 	 0.929923 
0.9989046 	 0.894757 
0.9989190 	 0.884839 
0.9989334 	 0.881580 
0.9989477 	 0.901185 
0.9989621 	 0.913891 
0.9989765 	 0.944896 
0.9989909 	 0.966272 
0.9990052 	 0.973364 
0.9990196 	 0.950037 
0.9990340 	 0.924672 
0.9990484 	 0.901975 
0.9990627 	 0.895231 
0.9990771 	 0.907902 
0.9990915 	 0.933760 
0.9991059 	 0.966202 
0.9991202 	 0.982343 
0.9991346 	 0.993976 
0.9991490 	 0.991082 
0.9991634 	 1.002179 
0.9991777 	 0.989629 
0.9991921 	 1.010273 
0.9992065 	 0.998045 
0.9992209 	 1.014463 
0.9992352 	 1.001106 
0.9992496 	 1.002432 
0.9992640 	 0.991625 
0.9992784 	 0.999793 
0.9992927 	 1.001112 
0.9993071 	 1.019702 
0.9993215 	 1.016889 
0.9993359 	 1.026743 
0.9993502 	 1.020442 
0.9993646 	 1.032678 
0.9993790 	 1.014950 
0.9993934 	 0.996955 
0.9994077 	 0.984945 
0.9994221 	 0.976718 
0.9994365 	 0.972881 
0.9994509 	 0.997064 
0.9994652 	 1.009064 
0.9994796 	 1.020973 
0.9994940 	 1.021540 
0.9995084 	 1.026554 
0.9995227 	 0.990531 
0.9995371 	 0.964058 
0.9995515 	 0.936480 
0.9995659 	 0.913563 
0.9995802 	 0.882704 
0.9995946 	 0.873717 
0.9996090 	 0.879521 
0.9996234 	 0.884734 
0.9996377 	 0.896164 
0.9996521 	 0.910690 
0.9996665 	 0.938104 
0.9996809 	 0.945992 
0.9996952 	 0.953002 
0.9997096 	 0.943767 
0.9997240 	 0.952829 
0.9997384 	 0.923549 
0.9997528 	 0.919203 
0.9997671 	 0.903136 
0.9997815 	 0.913282 
0.9997959 	 0.921680 
0.9998103 	 0.965186 
0.9998246 	 0.978975 
0.9998390 	 0.986755 
0.9998534 	 0.982630 
0.9998678 	 0.994738 
0.9998821 	 0.984837 
0.9998965 	 0.993203 
0.9999109 	 0.980923 
0.9999253 	 1.001704 
0.9999396 	 0.998756 
0.9999540 	 1.012583 
0.9999684 	 1.004676 
0.9999828 	 0.995678 
0.9999971 	 0.972577 
1.0000115 	 0.939058 
1.0000259 	 0.881659 
1.0000403 	 0.814974 
1.0000546 	 0.750049 
1.0000690 	 0.739808 
1.0000834 	 0.783623 
1.0000978 	 0.857087 
1.0001121 	 0.902711 
1.0001265 	 0.944275 
1.0001409 	 0.947790 
1.0001553 	 0.957111 
1.0001696 	 0.970943 
1.0001840 	 0.993316 
1.0001984 	 1.010277 
1.0002128 	 1.011769 
1.0002271 	 1.004420 
1.0002415 	 0.987389 
1.0002559 	 0.978946 
1.0002703 	 0.979056 
1.0002846 	 0.982522 
1.0002990 	 0.992791 
1.0003134 	 0.984734 
1.0003278 	 0.974415 
1.0003421 	 0.951425 
1.0003565 	 0.938971 
1.0003709 	 0.923935 
1.0003853 	 0.917320 
1.0003996 	 0.915059 
1.0004140 	 0.938261 
1.0004284 	 0.961453 
1.0004428 	 0.978260 
1.0004571 	 0.968612 
1.0004715 	 0.942360 
1.0004859 	 0.887464 
1.0005003 	 0.824722 
1.0005146 	 0.796194 
1.0005290 	 0.789545 
1.0005434 	 0.800516 
1.0005578 	 0.777898 
1.0005721 	 0.767442 
1.0005865 	 0.783655 
1.0006009 	 0.839812 
1.0006153 	 0.908506 
1.0006296 	 0.959549 
1.0006440 	 0.978257 
1.0006584 	 0.990871 
1.0006728 	 0.981626 
1.0006871 	 0.966127 
1.0007015 	 0.958406 
1.0007159 	 0.967701 
1.0007303 	 0.976100 
1.0007447 	 1.006902 
1.0007590 	 1.005525 
1.0007734 	 1.012257 
1.0007878 	 0.993047 
1.0008022 	 0.961495 
1.0008165 	 0.897209 
1.0008309 	 0.888404 
1.0008453 	 0.888989 
1.0008597 	 0.946774 
1.0008740 	 0.981006 
1.0008884 	 1.007803 
1.0009028 	 1.006791 
1.0009172 	 1.011690 
1.0009315 	 0.987708 
1.0009459 	 0.969243 
1.0009603 	 0.938905 
1.0009747 	 0.938502 
1.0009890 	 0.924897 
1.0010034 	 0.937711 
1.0010178 	 0.946475 
1.0010322 	 0.977987 
1.0010465 	 0.981353 
1.0010609 	 1.004403 
1.0010753 	 1.007827 
1.0010897 	 0.991886 
1.0011040 	 0.951649 
1.0011184 	 0.919852 
1.0011328 	 0.867785 
1.0011472 	 0.846717 
1.0011615 	 0.840758 
1.0011759 	 0.868018 
1.0011903 	 0.884945 
1.0012047 	 0.915949 
1.0012190 	 0.930535 
1.0012334 	 0.960757 
1.0012478 	 0.959336 
1.0012622 	 0.971768 
1.0012765 	 0.978174 
1.0012909 	 0.985931 
1.0013053 	 0.980557 
1.0013197 	 0.989158 
1.0013340 	 0.989037 
1.0013484 	 0.981712 
1.0013628 	 0.959996 
1.0013772 	 0.956355 
1.0013915 	 0.928913 
1.0014059 	 0.886792 
1.0014203 	 0.828954 
1.0014347 	 0.787457 
1.0014490 	 0.763858 
1.0014634 	 0.800368 
1.0014778 	 0.862045 
1.0014922 	 0.923453 
1.0015065 	 0.963458 
1.0015209 	 0.997591 
1.0015353 	 1.018207 
1.0015497 	 1.023933 
1.0015640 	 1.027107 
1.0015784 	 1.029798 
1.0015928 	 1.012418 
1.0016072 	 1.006235 
1.0016215 	 0.996508 
1.0016359 	 0.993366 
1.0016503 	 0.991034 
1.0016647 	 0.996700 
1.0016791 	 0.984044 
1.0016934 	 0.992755 
1.0017078 	 1.000741 
1.0017222 	 1.006049 
1.0017366 	 0.997413 
1.0017509 	 0.994463 
1.0017653 	 0.996245 
1.0017797 	 0.998227 
1.0017941 	 0.995379 
1.0018084 	 0.992742 
1.0018228 	 0.981649 
1.0018372 	 0.972554 
1.0018516 	 0.974298 
1.0018659 	 0.982089 
1.0018803 	 0.989186 
1.0018947 	 1.007642 
1.0019091 	 1.019875 
1.0019234 	 1.016176 
1.0019378 	 1.010395 
1.0019522 	 1.007356 
1.0019666 	 0.996650 
1.0019809 	 0.984088 
1.0019953 	 0.962840 
1.0020097 	 0.951368 
1.0020241 	 0.951311 
1.0020384 	 0.963561 
1.0020528 	 0.980729 
1.0020672 	 0.997710 
1.0020816 	 1.011181 
1.0020959 	 1.014135 
1.0021103 	 1.008559 
1.0021247 	 1.004459 
1.0021391 	 0.997762 
1.0021534 	 0.976765 
1.0021678 	 0.971739 
1.0021822 	 0.971584 
1.0021966 	 0.969859 
1.0022109 	 0.965817 
1.0022253 	 0.960440 
1.0022397 	 0.949832 
1.0022541 	 0.957012 
1.0022684 	 0.974345 
1.0022828 	 0.988256 
1.0022972 	 0.995718 
1.0023116 	 0.998303 
1.0023259 	 0.976642 
1.0023403 	 0.949283 
1.0023547 	 0.916498 
1.0023691 	 0.894697 
1.0023834 	 0.898271 
1.0023978 	 0.913808 
1.0024122 	 0.926728 
1.0024266 	 0.924373 
1.0024409 	 0.909334 
1.0024553 	 0.905482 
1.0024697 	 0.912231 
1.0024841 	 0.940489 
1.0024984 	 0.957192 
1.0025128 	 0.984162 
1.0025272 	 1.011262 
1.0025416 	 1.026188 
1.0025559 	 1.029790 
1.0025703 	 1.026750 
1.0025847 	 1.015344 
1.0025991 	 1.005236 
1.0026134 	 0.991522 
1.0026278 	 0.985674 
1.0026422 	 0.987270 
1.0026566 	 0.998566 
1.0026710 	 1.003180 
1.0026853 	 1.013453 
1.0026997 	 1.011841 
1.0027141 	 1.011913 
1.0027285 	 1.005581 
1.0027428 	 0.991919 
1.0027572 	 0.983859 
1.0027716 	 0.975437 
1.0027860 	 0.975469 
1.0028003 	 0.986367 
1.0028147 	 0.999606 
1.0028291 	 0.995801 
1.0028435 	 0.986764 
1.0028578 	 0.980592 
1.0028722 	 0.977340 
1.0028866 	 0.974646 
1.0029010 	 0.983480 
1.0029153 	 0.989396 
1.0029297 	 0.987087 
1.0029441 	 0.988222 
1.0029585 	 0.981688 
1.0029728 	 0.978280 
1.0029872 	 0.977815 
1.0030016 	 0.965231 
1.0030160 	 0.965644 
1.0030303 	 0.965488 
1.0030447 	 0.970881 
1.0030591 	 0.976033 
1.0030735 	 0.965101 
1.0030878 	 0.940533 
1.0031022 	 0.916354 
1.0031166 	 0.907451 
1.0031310 	 0.918462 
1.0031453 	 0.937079 
1.0031597 	 0.955349 
1.0031741 	 0.970765 
1.0031885 	 0.962407 
1.0032028 	 0.937535 
1.0032172 	 0.924808 
1.0032316 	 0.913360 
1.0032460 	 0.913596 
1.0032603 	 0.932364 
1.0032747 	 0.953159 
1.0032891 	 0.978904 
1.0033035 	 0.991988 
1.0033178 	 1.007905 
1.0033322 	 1.011109 
1.0033466 	 1.016822 
1.0033610 	 1.010882 
1.0033753 	 1.004359 
1.0033897 	 0.993629 
1.0034041 	 0.973063 
1.0034185 	 0.944044 
1.0034328 	 0.910806 
1.0034472 	 0.883356 
1.0034616 	 0.874332 
1.0034760 	 0.878347 
1.0034903 	 0.908588 
1.0035047 	 0.931594 
1.0035191 	 0.940623 
1.0035335 	 0.939158 
1.0035478 	 0.941310 
1.0035622 	 0.943140 
1.0035766 	 0.959933 
1.0035910 	 0.983634 
1.0036053 	 1.004768 
1.0036197 	 1.008839 
1.0036341 	 1.013392 
1.0036485 	 0.988092 
1.0036629 	 0.955898 
1.0036772 	 0.886150 
1.0036916 	 0.793150 
1.0037060 	 0.685106 
1.0037204 	 0.633132 
1.0037347 	 0.650117 
1.0037491 	 0.737250 
1.0037635 	 0.833909 
1.0037779 	 0.913853 
1.0037922 	 0.954730 
1.0038066 	 0.959550 
1.0038210 	 0.943147 
1.0038354 	 0.913666 
1.0038497 	 0.887886 
1.0038641 	 0.882835 
1.0038785 	 0.860175 
1.0038929 	 0.809222 
1.0039072 	 0.723456 
1.0039216 	 0.642371 
1.0039360 	 0.582237 
1.0039504 	 0.606052 
1.0039647 	 0.677296 
1.0039791 	 0.781440 
1.0039935 	 0.859148 
1.0040079 	 0.921056 
1.0040222 	 0.952223 
1.0040366 	 0.983246 
1.0040510 	 0.986474 
1.0040654 	 0.988998 
1.0040797 	 0.970591 
1.0040941 	 0.964084 
1.0041085 	 0.936482 
1.0041229 	 0.938921 
1.0041372 	 0.939312 
1.0041516 	 0.943955 
1.0041660 	 0.941940 
1.0041804 	 0.936288 
1.0041947 	 0.925908 
1.0042091 	 0.924660 
1.0042235 	 0.916919 
1.0042379 	 0.928338 
1.0042522 	 0.930908 
1.0042666 	 0.938004 
1.0042810 	 0.918744 
1.0042954 	 0.911003 
1.0043097 	 0.915289 
1.0043241 	 0.943685 
1.0043385 	 0.958845 
1.0043529 	 0.981981 
1.0043672 	 0.978740 
1.0043816 	 0.975048 
1.0043960 	 0.958202 
1.0044104 	 0.944681 
1.0044247 	 0.935805 
1.0044391 	 0.951602 
1.0044535 	 0.959203 
1.0044679 	 0.981995 
1.0044822 	 0.988126 
1.0044966 	 0.987255 
1.0045110 	 0.998137 
1.0045254 	 1.000148 
1.0045397 	 0.994004 
1.0045541 	 1.002126 
1.0045685 	 1.002963 
1.0045829 	 1.012296 
1.0045973 	 1.008674 
1.0046116 	 1.009048 
1.0046260 	 1.001623 
1.0046404 	 1.011767 
1.0046548 	 1.005584 
1.0046691 	 1.002038 
1.0046835 	 0.987599 
1.0046979 	 0.989081 
1.0047123 	 0.992697 
1.0047266 	 0.979610 
1.0047410 	 0.965096 
1.0047554 	 0.936172 
1.0047698 	 0.901267 
1.0047841 	 0.874762 
1.0047985 	 0.863657 
1.0048129 	 0.875753 
1.0048273 	 0.896564 
1.0048416 	 0.927444 
1.0048560 	 0.939338 
1.0048704 	 0.943986 
1.0048848 	 0.936608 
1.0048991 	 0.908456 
1.0049135 	 0.884987 
1.0049279 	 0.879051 
1.0049423 	 0.898047 
1.0049566 	 0.918406 
1.0049710 	 0.936621 
1.0049854 	 0.955531 
1.0049998 	 0.968294 
1.0050141 	 0.982103 
1.0050285 	 0.998957 
1.0050429 	 0.992663 
1.0050573 	 0.987136 
1.0050716 	 0.970373 
1.0050860 	 0.948591 
1.0051004 	 0.904274 
1.0051148 	 0.834457 
1.0051291 	 0.726530 
1.0051435 	 0.648739 
1.0051579 	 0.622032 
1.0051723 	 0.667472 
1.0051866 	 0.749989 
1.0052010 	 0.843468 
1.0052154 	 0.893851 
1.0052298 	 0.932040 
1.0052441 	 0.942673 
1.0052585 	 0.944826 
1.0052729 	 0.935403 
1.0052873 	 0.934854 
1.0053016 	 0.926603 
1.0053160 	 0.943013 
1.0053304 	 0.955045 
1.0053448 	 0.975864 
1.0053591 	 0.969167 
1.0053735 	 0.957354 
1.0053879 	 0.944663 
1.0054023 	 0.950534 
1.0054166 	 0.950946 
1.0054310 	 0.970392 
1.0054454 	 0.971451 
1.0054598 	 1.002503 
1.0054741 	 1.007341 
1.0054885 	 1.018022 
1.0055029 	 1.009293 
1.0055173 	 1.019604 
1.0055316 	 1.009376 
1.0055460 	 1.021668 
1.0055604 	 1.016362 
1.0055748 	 1.027628 
1.0055892 	 1.023802 
1.0056035 	 1.008575 
1.0056179 	 0.981893 
1.0056323 	 0.973834 
1.0056467 	 0.970114 
1.0056610 	 0.977480 
1.0056754 	 0.973175 
1.0056898 	 0.976631 
1.0057042 	 0.973984 
1.0057185 	 0.975921 
1.0057329 	 0.967555 
1.0057473 	 0.956032 
1.0057617 	 0.929355 
1.0057760 	 0.899846 
1.0057904 	 0.878043 
1.0058048 	 0.871847 
1.0058192 	 0.883737 
1.0058335 	 0.900767 
1.0058479 	 0.912755 
1.0058623 	 0.904092 
1.0058767 	 0.879487 
1.0058910 	 0.861309 
1.0059054 	 0.872649 
1.0059198 	 0.896150 
1.0059342 	 0.923995 
1.0059485 	 0.942535 
1.0059629 	 0.941901 
1.0059773 	 0.919377 
1.0059917 	 0.878599 
1.0060060 	 0.821739 
1.0060204 	 0.770549 
1.0060348 	 0.711068 
1.0060492 	 0.690472 
1.0060635 	 0.704987 
1.0060779 	 0.747834 
1.0060923 	 0.781992 
1.0061067 	 0.819114 
1.0061210 	 0.841985 
1.0061354 	 0.867360 
1.0061498 	 0.860255 
1.0061642 	 0.854282 
1.0061785 	 0.848834 
1.0061929 	 0.868820 
1.0062073 	 0.864681 
1.0062217 	 0.841761 
1.0062360 	 0.776896 
1.0062504 	 0.709712 
1.0062648 	 0.665963 
1.0062792 	 0.710515 
1.0062935 	 0.783435 
1.0063079 	 0.878708 
1.0063223 	 0.935069 
1.0063367 	 0.978953 
1.0063510 	 0.989682 
1.0063654 	 1.000705 
1.0063798 	 0.988419 
1.0063942 	 0.995017 
1.0064085 	 0.986155 
1.0064229 	 0.993062 
1.0064373 	 0.994338 
1.0064517 	 1.004287 
1.0064660 	 1.002786 
1.0064804 	 1.007134 
1.0064948 	 1.000022 
1.0065092 	 0.994504 
1.0065235 	 0.973890 
1.0065379 	 0.961534 
1.0065523 	 0.938027 
1.0065667 	 0.928355 
1.0065811 	 0.909923 
1.0065954 	 0.875798 
1.0066098 	 0.850451 
1.0066242 	 0.832566 
1.0066386 	 0.842650 
1.0066529 	 0.831031 
1.0066673 	 0.865511 
1.0066817 	 0.907730 
1.0066961 	 0.890012 
1.0067104 	 0.887251 
1.0067248 	 0.889332 
1.0067392 	 0.870328 
1.0067536 	 0.835473 
1.0067679 	 0.786875 
1.0067823 	 0.772445 
1.0067967 	 0.782176 
1.0068111 	 0.846584 
1.0068254 	 0.908202 
1.0068398 	 0.954785 
1.0068542 	 0.961515 
1.0068686 	 0.966912 
1.0068829 	 0.940158 
1.0068973 	 0.908201 
1.0069117 	 0.856683 
1.0069261 	 0.845010 
1.0069404 	 0.851156 
1.0069548 	 0.890078 
1.0069692 	 0.923203 
1.0069836 	 0.954002 
1.0069979 	 0.963943 
1.0070123 	 0.976468 
1.0070267 	 0.971542 
1.0070411 	 0.979992 
1.0070554 	 0.961963 
1.0070698 	 0.953005 
1.0070842 	 0.942662 
1.0070986 	 0.952452 
1.0071129 	 0.950453 
1.0071273 	 0.959823 
1.0071417 	 0.960963 
1.0071561 	 0.960020 
1.0071704 	 0.938583 
1.0071848 	 0.924238 
1.0071992 	 0.920519 
1.0072136 	 0.942130 
1.0072279 	 0.960155 
1.0072423 	 0.970864 
1.0072567 	 0.968292 
1.0072711 	 0.960578 
1.0072854 	 0.952990 
1.0072998 	 0.936528 
1.0073142 	 0.907817 
1.0073286 	 0.890060 
1.0073429 	 0.892431 
1.0073573 	 0.893567 
1.0073717 	 0.906235 
1.0073861 	 0.899763 
1.0074004 	 0.917757 
1.0074148 	 0.927567 
1.0074292 	 0.930498 
1.0074436 	 0.919171 
1.0074579 	 0.914116 
1.0074723 	 0.907179 
1.0074867 	 0.929024 
1.0075011 	 0.951934 
1.0075154 	 0.970710 
1.0075298 	 0.970401 
1.0075442 	 0.988060 
1.0075586 	 0.994654 
1.0075730 	 1.006163 
1.0075873 	 1.004500 
1.0076017 	 1.017653 
1.0076161 	 1.003824 
1.0076305 	 0.998892 
1.0076448 	 0.986042 
1.0076592 	 0.984722 
1.0076736 	 0.963031 
1.0076880 	 0.963793 
1.0077023 	 0.954778 
1.0077167 	 0.970126 
1.0077311 	 0.968688 
1.0077455 	 0.967372 
1.0077598 	 0.935531 
1.0077742 	 0.907213 
1.0077886 	 0.896707 
1.0078030 	 0.908982 
1.0078173 	 0.929183 
1.0078317 	 0.950784 
1.0078461 	 0.956406 
1.0078605 	 0.962002 
1.0078748 	 0.962742 
1.0078892 	 0.961398 
1.0079036 	 0.959083 
1.0079180 	 0.948188 
1.0079323 	 0.928446 
1.0079467 	 0.897742 
1.0079611 	 0.872113 
1.0079755 	 0.844477 
1.0079898 	 0.844319 
1.0080042 	 0.866047 
1.0080186 	 0.906149 
1.0080330 	 0.935660 
1.0080473 	 0.951016 
1.0080617 	 0.958858 
1.0080761 	 0.974582 
1.0080905 	 0.965777 
1.0081048 	 0.952652 
1.0081192 	 0.907611 
1.0081336 	 0.901122 
1.0081480 	 0.859703 
1.0081623 	 0.853354 
1.0081767 	 0.843009 
1.0081911 	 0.868370 
1.0082055 	 0.891404 
1.0082198 	 0.927988 
1.0082342 	 0.939929 
1.0082486 	 0.957080 
1.0082630 	 0.944113 
1.0082773 	 0.944722 
1.0082917 	 0.912905 
1.0083061 	 0.902735 
1.0083205 	 0.893154 
1.0083348 	 0.915625 
1.0083492 	 0.927222 
1.0083636 	 0.943983 
1.0083780 	 0.909558 
1.0083923 	 0.856189 
1.0084067 	 0.814353 
1.0084211 	 0.813432 
1.0084355 	 0.838334 
1.0084498 	 0.888937 
1.0084642 	 0.929036 
1.0084786 	 0.946211 
1.0084930 	 0.946835 
1.0085074 	 0.937510 
1.0085217 	 0.932426 
1.0085361 	 0.921637 
1.0085505 	 0.937478 
1.0085649 	 0.935796 
1.0085792 	 0.937442 
1.0085936 	 0.926622 
1.0086080 	 0.941357 
1.0086224 	 0.943526 
1.0086367 	 0.963115 
1.0086511 	 0.958330 
1.0086655 	 0.959128 
1.0086799 	 0.937240 
1.0086942 	 0.923610 
1.0087086 	 0.887506 
1.0087230 	 0.861453 
1.0087374 	 0.813887 
1.0087517 	 0.802523 
1.0087661 	 0.797574 
1.0087805 	 0.817124 
1.0087949 	 0.835570 
1.0088092 	 0.853261 
1.0088236 	 0.870443 
1.0088380 	 0.906103 
1.0088524 	 0.907253 
1.0088667 	 0.918978 
1.0088811 	 0.882475 
1.0088955 	 0.855835 
1.0089099 	 0.850099 
1.0089242 	 0.879112 
1.0089386 	 0.908267 
1.0089530 	 0.945922 
1.0089674 	 0.957868 
1.0089817 	 0.951694 
1.0089961 	 0.931934 
1.0090105 	 0.911002 
1.0090249 	 0.901903 
1.0090392 	 0.912174 
1.0090536 	 0.947561 
1.0090680 	 0.964432 
1.0090824 	 0.979284 
1.0090967 	 0.978210 
1.0091111 	 0.983366 
1.0091255 	 0.971417 
1.0091399 	 0.977333 
1.0091542 	 0.966195 
1.0091686 	 0.965461 
1.0091830 	 0.953823 
1.0091974 	 0.950299 
1.0092117 	 0.943288 
1.0092261 	 0.946112 
1.0092405 	 0.935457 
1.0092549 	 0.958955 
1.0092692 	 0.962936 
1.0092836 	 0.987129 
1.0092980 	 0.987991 
1.0093124 	 1.006398 
1.0093267 	 0.997248 
1.0093411 	 1.004209 
1.0093555 	 0.988434 
1.0093699 	 0.981237 
1.0093842 	 0.959036 
1.0093986 	 0.954243 
1.0094130 	 0.927442 
1.0094274 	 0.923166 
1.0094417 	 0.907007 
1.0094561 	 0.896833 
1.0094705 	 0.916974 
1.0094849 	 0.946535 
1.0094993 	 0.966477 
1.0095136 	 0.974843 
1.0095280 	 0.963847 
1.0095424 	 0.949996 
1.0095568 	 0.950001 
1.0095711 	 0.939305 
1.0095855 	 0.947026 
1.0095999 	 0.930678 
1.0096143 	 0.922077 
1.0096286 	 0.911076 
1.0096430 	 0.926849 
1.0096574 	 0.933182 
1.0096718 	 0.963313 
1.0096861 	 0.968523 
1.0097005 	 0.989272 
1.0097149 	 0.999163 
1.0097293 	 1.014316 
1.0097436 	 1.010501 
1.0097580 	 1.015335 
1.0097724 	 1.003451 
1.0097868 	 1.006302 
1.0098011 	 0.988749 
1.0098155 	 0.968233 
1.0098299 	 0.968148 
1.0098443 	 0.989971 
1.0098586 	 0.986064 
1.0098730 	 0.998399 
1.0098874 	 1.005298 
1.0099018 	 1.002942 
1.0099161 	 1.002410 
1.0099305 	 0.972677 
1.0099449 	 0.960048 
1.0099593 	 0.961924 
1.0099736 	 0.965476 


==> anc/HD37536/HD37536_77.dat <==
0.9830419 	 0.994612 
0.9830561 	 0.994578 
0.9830703 	 0.994097 
0.9830845 	 0.996179 
0.9830987 	 0.995286 
0.9831129 	 0.974639 
0.9831271 	 0.996836 
0.9831413 	 0.983484 
0.9831556 	 0.969509 
0.9831698 	 0.947510 
0.9831840 	 0.964751 
0.9831982 	 0.969074 
0.9832124 	 0.990289 
0.9832266 	 0.997416 
0.9832408 	 0.995544 
0.9832550 	 1.006552 
0.9832692 	 1.017315 
0.9832835 	 0.998404 
0.9832977 	 0.999895 
0.9833119 	 0.999175 
0.9833261 	 1.004043 
0.9833403 	 0.999272 
0.9833545 	 1.007403 
0.9833687 	 1.013011 
0.9833829 	 1.016266 
0.9833971 	 1.029805 
0.9834114 	 0.979869 
0.9834256 	 0.999288 
0.9834398 	 0.955062 
0.9834540 	 0.935711 
0.9834682 	 0.865802 
0.9834824 	 0.798784 
0.9834966 	 0.718603 
0.9835108 	 0.656623 
0.9835250 	 0.659563 
0.9835393 	 0.692166 
0.9835535 	 0.753633 
0.9835677 	 0.811981 
0.9835819 	 0.834647 
0.9835961 	 0.841120 
0.9836103 	 0.844838 
0.9836245 	 0.827518 
0.9836387 	 0.832037 
0.9836529 	 0.827731 
0.9836672 	 0.832578 
0.9836814 	 0.811603 
0.9836956 	 0.815980 
0.9837098 	 0.824538 
0.9837240 	 0.843353 
0.9837382 	 0.876282 
0.9837524 	 0.914901 
0.9837666 	 0.939125 
0.9837808 	 0.972932 
0.9837950 	 0.963454 
0.9838093 	 0.949928 
0.9838235 	 0.928766 
0.9838377 	 0.914166 
0.9838519 	 0.919226 
0.9838661 	 0.938342 
0.9838803 	 0.945544 
0.9838945 	 0.951629 
0.9839087 	 0.971909 
0.9839229 	 0.981561 
0.9839372 	 0.986606 
0.9839514 	 0.991789 
0.9839656 	 1.008972 
0.9839798 	 0.996717 
0.9839940 	 1.027299 
0.9840082 	 1.009717 
0.9840224 	 1.011047 
0.9840366 	 1.006160 
0.9840508 	 1.012768 
0.9840651 	 1.008780 
0.9840793 	 0.990262 
0.9840935 	 0.972645 
0.9841077 	 0.957604 
0.9841219 	 0.943809 
0.9841361 	 0.942253 
0.9841503 	 0.964136 
0.9841645 	 0.971296 
0.9841787 	 0.963113 
0.9841930 	 0.954574 
0.9842072 	 0.941270 
0.9842214 	 0.912751 
0.9842356 	 0.921198 
0.9842498 	 0.939550 
0.9842640 	 0.952562 
0.9842782 	 0.963237 
0.9842924 	 0.975974 
0.9843066 	 0.972637 
0.9843209 	 0.974156 
0.9843351 	 0.982012 
0.9843493 	 0.994156 
0.9843635 	 0.975549 
0.9843777 	 0.977122 
0.9843919 	 0.966352 
0.9844061 	 0.952499 
0.9844203 	 0.919633 
0.9844345 	 0.904150 
0.9844488 	 0.902938 
0.9844630 	 0.903765 
0.9844772 	 0.934894 
0.9844914 	 0.952570 
0.9845056 	 0.973686 
0.9845198 	 0.963216 
0.9845340 	 0.983071 
0.9845482 	 0.962294 
0.9845624 	 0.956585 
0.9845767 	 0.922384 
0.9845909 	 0.912662 
0.9846051 	 0.893813 
0.9846193 	 0.920342 
0.9846335 	 0.924970 
0.9846477 	 0.935078 
0.9846619 	 0.936208 
0.9846761 	 0.927038 
0.9846903 	 0.905288 
0.9847046 	 0.888885 
0.9847188 	 0.892016 
0.9847330 	 0.910314 
0.9847472 	 0.942669 
0.9847614 	 0.959098 
0.9847756 	 0.975933 
0.9847898 	 0.970427 
0.9848040 	 0.980515 
0.9848182 	 0.970106 
0.9848325 	 0.974785 
0.9848467 	 0.947704 
0.9848609 	 0.929861 
0.9848751 	 0.915364 
0.9848893 	 0.922696 
0.9849035 	 0.941601 
0.9849177 	 0.955989 
0.9849319 	 0.959602 
0.9849461 	 0.965767 
0.9849604 	 0.966252 
0.9849746 	 0.999687 
0.9849888 	 0.996859 
0.9850030 	 0.992690 
0.9850172 	 0.988564 
0.9850314 	 0.969360 
0.9850456 	 0.946430 
0.9850598 	 0.931652 
0.9850740 	 0.924988 
0.9850882 	 0.934507 
0.9851025 	 0.960603 
0.9851167 	 0.966701 
0.9851309 	 0.982924 
0.9851451 	 0.972325 
0.9851593 	 0.965358 
0.9851735 	 0.946090 
0.9851877 	 0.913361 
0.9852019 	 0.878480 
0.9852161 	 0.887778 
0.9852304 	 0.887437 
0.9852446 	 0.908166 
0.9852588 	 0.909822 
0.9852730 	 0.918100 
0.9852872 	 0.916322 
0.9853014 	 0.908393 
0.9853156 	 0.888372 
0.9853298 	 0.893930 
0.9853440 	 0.868207 
0.9853583 	 0.863695 
0.9853725 	 0.877049 
0.9853867 	 0.910020 
0.9854009 	 0.932994 
0.9854151 	 0.955331 
0.9854293 	 0.954279 
0.9854435 	 0.921583 
0.9854577 	 0.894032 
0.9854719 	 0.877094 
0.9854862 	 0.881890 
0.9855004 	 0.882351 
0.9855146 	 0.892686 
0.9855288 	 0.877027 
0.9855430 	 0.892117 
0.9855572 	 0.901032 
0.9855714 	 0.920427 
0.9855856 	 0.951383 
0.9855998 	 0.980844 
0.9856141 	 0.971607 
0.9856283 	 0.996594 
0.9856425 	 0.991440 
0.9856567 	 1.010931 
0.9856709 	 0.993113 
0.9856851 	 0.991851 
0.9856993 	 0.965492 
0.9857135 	 0.950318 
0.9857277 	 0.952614 
0.9857420 	 0.978810 
0.9857562 	 0.975082 
0.9857704 	 0.988832 
0.9857846 	 0.997068 
0.9857988 	 1.009334 
0.9858130 	 1.014003 
0.9858272 	 0.995822 
0.9858414 	 0.989110 
0.9858556 	 0.983423 
0.9858699 	 0.966716 
0.9858841 	 0.941475 
0.9858983 	 0.940287 
0.9859125 	 0.924854 
0.9859267 	 0.931666 
0.9859409 	 0.909548 
0.9859551 	 0.893496 
0.9859693 	 0.861955 
0.9859835 	 0.868992 
0.9859978 	 0.897474 
0.9860120 	 0.946965 
0.9860262 	 0.965776 
0.9860404 	 0.993220 
0.9860546 	 0.990497 
0.9860688 	 1.010357 
0.9860830 	 1.001334 
0.9860972 	 1.011777 
0.9861114 	 0.995432 
0.9861257 	 0.983452 
0.9861399 	 0.968112 
0.9861541 	 0.968806 
0.9861683 	 0.969084 
0.9861825 	 0.984257 
0.9861967 	 0.985221 
0.9862109 	 0.979757 
0.9862251 	 0.977371 
0.9862393 	 0.978218 
0.9862536 	 0.959895 
0.9862678 	 0.956412 
0.9862820 	 0.960150 
0.9862962 	 0.947758 
0.9863104 	 0.947986 
0.9863246 	 0.936405 
0.9863388 	 0.937019 
0.9863530 	 0.941658 
0.9863672 	 0.956640 
0.9863814 	 0.964007 
0.9863957 	 0.971712 
0.9864099 	 0.953365 
0.9864241 	 0.914770 
0.9864383 	 0.862553 
0.9864525 	 0.813729 
0.9864667 	 0.750296 
0.9864809 	 0.741302 
0.9864951 	 0.757200 
0.9865093 	 0.816469 
0.9865236 	 0.865417 
0.9865378 	 0.905415 
0.9865520 	 0.929759 
0.9865662 	 0.939903 
0.9865804 	 0.917583 
0.9865946 	 0.893731 
0.9866088 	 0.868513 
0.9866230 	 0.874846 
0.9866372 	 0.899353 
0.9866515 	 0.927400 
0.9866657 	 0.947604 
0.9866799 	 0.962788 
0.9866941 	 0.960243 
0.9867083 	 0.963328 
0.9867225 	 0.957820 
0.9867367 	 0.970064 
0.9867509 	 0.975516 
0.9867651 	 0.979685 
0.9867794 	 0.970014 
0.9867936 	 0.931553 
0.9868078 	 0.903421 
0.9868220 	 0.867447 
0.9868362 	 0.836739 
0.9868504 	 0.837103 
0.9868646 	 0.860888 
0.9868788 	 0.916445 
0.9868930 	 0.948217 
0.9869073 	 0.976773 
0.9869215 	 0.992083 
0.9869357 	 0.997663 
0.9869499 	 1.007326 
0.9869641 	 1.000656 
0.9869783 	 0.998833 
0.9869925 	 0.991839 
0.9870067 	 1.002748 
0.9870209 	 1.002416 
0.9870352 	 1.004506 
0.9870494 	 0.976203 
0.9870636 	 0.977211 
0.9870778 	 0.930400 
0.9870920 	 0.901648 
0.9871062 	 0.864601 
0.9871204 	 0.881940 
0.9871346 	 0.890228 
0.9871488 	 0.928647 
0.9871631 	 0.960735 
0.9871773 	 0.982549 
0.9871915 	 0.980713 
0.9872057 	 0.991576 
0.9872199 	 0.985455 
0.9872341 	 0.986926 
0.9872483 	 0.976538 
0.9872625 	 0.985953 
0.9872767 	 0.984537 
0.9872910 	 0.995577 
0.9873052 	 0.999828 
0.9873194 	 0.997077 
0.9873336 	 0.993354 
0.9873478 	 0.999744 
0.9873620 	 0.978915 
0.9873762 	 0.967919 
0.9873904 	 0.948752 
0.9874046 	 0.916551 
0.9874189 	 0.879541 
0.9874331 	 0.860937 
0.9874473 	 0.857172 
0.9874615 	 0.876267 
0.9874757 	 0.900732 
0.9874899 	 0.913516 
0.9875041 	 0.930308 
0.9875183 	 0.942208 
0.9875325 	 0.965051 
0.9875468 	 0.968787 
0.9875610 	 0.975364 
0.9875752 	 0.966179 
0.9875894 	 0.919830 
0.9876036 	 0.861482 
0.9876178 	 0.835473 
0.9876320 	 0.813532 
0.9876462 	 0.825558 
0.9876604 	 0.824666 
0.9876746 	 0.842756 
0.9876889 	 0.849515 
0.9877031 	 0.880689 
0.9877173 	 0.875004 
0.9877315 	 0.898032 
0.9877457 	 0.884303 
0.9877599 	 0.882567 
0.9877741 	 0.894412 
0.9877883 	 0.938034 
0.9878025 	 0.968252 
0.9878168 	 1.004824 
0.9878310 	 0.998384 
0.9878452 	 1.014248 
0.9878594 	 1.003432 
0.9878736 	 1.012367 
0.9878878 	 1.002651 
0.9879020 	 1.001735 
0.9879162 	 0.993783 
0.9879304 	 0.994195 
0.9879447 	 0.976155 
0.9879589 	 0.977846 
0.9879731 	 0.974348 
0.9879873 	 0.966994 
0.9880015 	 0.966227 
0.9880157 	 0.991791 
0.9880299 	 0.992676 
0.9880441 	 1.009731 
0.9880583 	 1.004106 
0.9880726 	 1.011335 
0.9880868 	 0.999031 
0.9881010 	 0.988105 
0.9881152 	 0.974742 
0.9881294 	 0.987447 
0.9881436 	 0.986767 
0.9881578 	 0.989063 
0.9881720 	 0.997035 
0.9881862 	 0.993007 
0.9882005 	 0.979561 
0.9882147 	 0.957995 
0.9882289 	 0.927678 
0.9882431 	 0.891500 
0.9882573 	 0.885126 
0.9882715 	 0.901655 
0.9882857 	 0.935889 
0.9882999 	 0.947531 
0.9883141 	 0.948613 
0.9883284 	 0.935550 
0.9883426 	 0.906394 
0.9883568 	 0.862590 
0.9883710 	 0.843949 
0.9883852 	 0.850135 
0.9883994 	 0.867425 
0.9884136 	 0.870140 
0.9884278 	 0.876495 
0.9884420 	 0.872786 
0.9884563 	 0.863078 
0.9884705 	 0.881380 
0.9884847 	 0.911050 
0.9884989 	 0.928632 
0.9885131 	 0.932296 
0.9885273 	 0.915353 
0.9885415 	 0.911133 
0.9885557 	 0.891143 
0.9885699 	 0.914966 
0.9885842 	 0.941251 
0.9885984 	 0.988677 
0.9886126 	 1.002568 
0.9886268 	 1.017309 
0.9886410 	 1.021929 
0.9886552 	 1.018485 
0.9886694 	 1.018924 
0.9886836 	 1.026024 
0.9886978 	 1.016423 
0.9887121 	 1.009983 
0.9887263 	 1.011382 
0.9887405 	 1.017325 
0.9887547 	 1.010549 
0.9887689 	 1.010920 
0.9887831 	 1.000874 
0.9887973 	 0.994704 
0.9888115 	 0.968731 
0.9888257 	 0.959766 
0.9888400 	 0.945510 
0.9888542 	 0.951141 
0.9888684 	 0.945616 
0.9888826 	 0.952378 
0.9888968 	 0.947816 
0.9889110 	 0.948491 
0.9889252 	 0.946209 
0.9889394 	 0.935001 
0.9889536 	 0.922487 
0.9889678 	 0.905721 
0.9889821 	 0.898446 
0.9889963 	 0.899004 
0.9890105 	 0.902385 
0.9890247 	 0.921086 
0.9890389 	 0.924794 
0.9890531 	 0.944740 
0.9890673 	 0.937749 
0.9890815 	 0.942727 
0.9890957 	 0.952941 
0.9891100 	 0.969766 
0.9891242 	 0.974925 
0.9891384 	 0.982411 
0.9891526 	 0.949756 
0.9891668 	 0.904394 
0.9891810 	 0.838646 
0.9891952 	 0.798761 
0.9892094 	 0.800310 
0.9892236 	 0.838325 
0.9892379 	 0.880636 
0.9892521 	 0.911949 
0.9892663 	 0.922706 
0.9892805 	 0.909814 
0.9892947 	 0.877383 
0.9893089 	 0.862362 
0.9893231 	 0.860929 
0.9893373 	 0.872679 
0.9893515 	 0.857707 
0.9893658 	 0.862773 
0.9893800 	 0.852649 
0.9893942 	 0.861796 
0.9894084 	 0.875476 
0.9894226 	 0.888363 
0.9894368 	 0.888993 
0.9894510 	 0.905798 
0.9894652 	 0.922609 
0.9894794 	 0.946527 
0.9894937 	 0.976730 
0.9895079 	 0.988937 
0.9895221 	 1.001366 
0.9895363 	 1.012092 
0.9895505 	 1.008737 
0.9895647 	 1.011408 
0.9895789 	 1.011601 
0.9895931 	 1.011724 
0.9896073 	 1.005064 
0.9896216 	 0.994839 
0.9896358 	 0.975777 
0.9896500 	 0.970084 
0.9896642 	 0.966861 
0.9896784 	 0.975873 
0.9896926 	 0.982953 
0.9897068 	 0.996902 
0.9897210 	 1.000226 
0.9897352 	 0.999300 
0.9897495 	 0.987379 
0.9897637 	 0.986604 
0.9897779 	 0.980521 
0.9897921 	 0.985015 
0.9898063 	 0.989351 
0.9898205 	 1.001171 
0.9898347 	 1.006227 
0.9898489 	 1.001976 
0.9898631 	 0.993719 
0.9898774 	 0.974683 
0.9898916 	 0.957418 
0.9899058 	 0.936850 
0.9899200 	 0.926903 
0.9899342 	 0.915374 
0.9899484 	 0.937019 
0.9899626 	 0.949130 
0.9899768 	 0.961979 
0.9899910 	 0.955962 
0.9900053 	 0.959425 
0.9900195 	 0.949379 
0.9900337 	 0.923435 
0.9900479 	 0.885104 
0.9900621 	 0.843731 
0.9900763 	 0.836227 
0.9900905 	 0.834669 
0.9901047 	 0.866733 
0.9901189 	 0.880351 
0.9901332 	 0.893448 
0.9901474 	 0.905200 
0.9901616 	 0.890034 
0.9901758 	 0.863252 
0.9901900 	 0.848784 
0.9902042 	 0.843383 
0.9902184 	 0.858863 
0.9902326 	 0.873739 
0.9902468 	 0.901282 
0.9902611 	 0.896103 
0.9902753 	 0.910529 
0.9902895 	 0.901150 
0.9903037 	 0.923381 
0.9903179 	 0.944043 
0.9903321 	 0.946980 
0.9903463 	 0.917075 
0.9903605 	 0.873054 
0.9903747 	 0.837622 
0.9903889 	 0.831626 
0.9904032 	 0.845234 
0.9904174 	 0.872763 
0.9904316 	 0.880352 
0.9904458 	 0.870622 
0.9904600 	 0.864722 
0.9904742 	 0.864688 
0.9904884 	 0.878368 
0.9905026 	 0.884747 
0.9905168 	 0.885014 
0.9905311 	 0.885232 
0.9905453 	 0.896396 
0.9905595 	 0.928584 
0.9905737 	 0.936700 
0.9905879 	 0.948718 
0.9906021 	 0.946757 
0.9906163 	 0.936985 
0.9906305 	 0.929149 
0.9906447 	 0.930784 
0.9906590 	 0.936675 
0.9906732 	 0.949089 
0.9906874 	 0.959007 
0.9907016 	 0.955676 
0.9907158 	 0.946634 
0.9907300 	 0.941832 
0.9907442 	 0.935269 
0.9907584 	 0.941150 
0.9907726 	 0.926899 
0.9907869 	 0.909062 
0.9908011 	 0.877211 
0.9908153 	 0.864671 
0.9908295 	 0.841595 
0.9908437 	 0.842154 
0.9908579 	 0.842966 
0.9908721 	 0.844448 
0.9908863 	 0.851652 
0.9909005 	 0.852139 
0.9909148 	 0.877452 
0.9909290 	 0.884321 
0.9909432 	 0.880475 
0.9909574 	 0.873239 
0.9909716 	 0.876457 
0.9909858 	 0.897549 
0.9910000 	 0.909419 
0.9910142 	 0.936467 
0.9910284 	 0.946154 
0.9910427 	 0.940822 
0.9910569 	 0.932107 
0.9910711 	 0.941058 
0.9910853 	 0.950720 
0.9910995 	 0.976597 
0.9911137 	 0.979506 
0.9911279 	 0.998430 
0.9911421 	 0.995491 
0.9911563 	 1.005341 
0.9911706 	 1.001142 
0.9911848 	 1.007417 
0.9911990 	 1.001823 
0.9912132 	 0.991782 
0.9912274 	 0.991250 
0.9912416 	 0.995228 
0.9912558 	 0.984484 
0.9912700 	 0.978807 
0.9912842 	 0.954710 
0.9912985 	 0.942994 
0.9913127 	 0.917037 
0.9913269 	 0.890486 
0.9913411 	 0.869221 
0.9913553 	 0.855745 
0.9913695 	 0.854529 
0.9913837 	 0.881689 
0.9913979 	 0.912550 
0.9914121 	 0.950150 
0.9914264 	 0.957216 
0.9914406 	 0.955933 
0.9914548 	 0.940124 
0.9914690 	 0.915385 
0.9914832 	 0.896034 
0.9914974 	 0.894969 
0.9915116 	 0.901050 
0.9915258 	 0.914475 
0.9915400 	 0.907338 
0.9915543 	 0.881542 
0.9915685 	 0.857440 
0.9915827 	 0.844424 
0.9915969 	 0.839819 
0.9916111 	 0.844394 
0.9916253 	 0.855906 
0.9916395 	 0.877278 
0.9916537 	 0.905041 
0.9916679 	 0.907975 
0.9916821 	 0.913309 
0.9916964 	 0.911702 
0.9917106 	 0.905819 
0.9917248 	 0.894064 
0.9917390 	 0.886156 
0.9917532 	 0.867501 
0.9917674 	 0.854951 
0.9917816 	 0.852952 
0.9917958 	 0.848966 
0.9918100 	 0.838335 
0.9918243 	 0.843602 
0.9918385 	 0.881301 
0.9918527 	 0.924759 
0.9918669 	 0.962302 
0.9918811 	 0.978183 
0.9918953 	 0.983239 
0.9919095 	 0.986274 
0.9919237 	 0.970329 
0.9919379 	 0.944321 
0.9919522 	 0.926508 
0.9919664 	 0.923285 
0.9919806 	 0.911850 
0.9919948 	 0.921025 
0.9920090 	 0.928313 
0.9920232 	 0.942737 
0.9920374 	 0.937963 
0.9920516 	 0.941770 
0.9920658 	 0.939304 
0.9920801 	 0.947250 
0.9920943 	 0.951398 
0.9921085 	 0.963351 
0.9921227 	 0.962601 
0.9921369 	 0.965586 
0.9921511 	 0.969028 
0.9921653 	 0.986952 
0.9921795 	 0.997114 
0.9921937 	 1.010683 
0.9922080 	 1.001313 
0.9922222 	 1.015488 
0.9922364 	 1.015545 
0.9922506 	 1.021647 
0.9922648 	 1.010465 
0.9922790 	 1.022520 
0.9922932 	 1.010155 
0.9923074 	 1.010273 
0.9923216 	 0.992575 
0.9923359 	 0.985822 
0.9923501 	 0.967293 
0.9923643 	 0.970260 
0.9923785 	 0.963041 
0.9923927 	 0.968034 
0.9924069 	 0.958129 
0.9924211 	 0.957970 
0.9924353 	 0.951540 
0.9924495 	 0.960416 
0.9924638 	 0.941550 
0.9924780 	 0.930096 
0.9924922 	 0.899267 
0.9925064 	 0.886286 
0.9925206 	 0.885819 
0.9925348 	 0.891634 
0.9925490 	 0.863284 
0.9925632 	 0.853467 
0.9925774 	 0.823443 
0.9925917 	 0.833120 
0.9926059 	 0.841843 
0.9926201 	 0.879545 
0.9926343 	 0.888104 
0.9926485 	 0.903181 
0.9926627 	 0.894318 
0.9926769 	 0.884071 
0.9926911 	 0.839620 
0.9927053 	 0.804338 
0.9927196 	 0.781601 
0.9927338 	 0.783739 
0.9927480 	 0.807695 
0.9927622 	 0.866351 
0.9927764 	 0.904374 
0.9927906 	 0.932944 
0.9928048 	 0.929781 
0.9928190 	 0.937655 
0.9928332 	 0.926580 
0.9928475 	 0.936082 
0.9928617 	 0.930997 
0.9928759 	 0.950381 
0.9928901 	 0.942594 
0.9929043 	 0.959419 
0.9929185 	 0.968311 
0.9929327 	 0.960362 
0.9929469 	 0.935897 
0.9929611 	 0.916872 
0.9929753 	 0.867490 
0.9929896 	 0.810297 
0.9930038 	 0.745212 
0.9930180 	 0.693537 
0.9930322 	 0.690616 
0.9930464 	 0.749338 
0.9930606 	 0.825793 
0.9930748 	 0.902505 
0.9930890 	 0.943912 
0.9931032 	 0.984146 
0.9931175 	 0.996057 
0.9931317 	 0.995307 
0.9931459 	 0.988472 
0.9931601 	 0.976414 
0.9931743 	 0.964192 
0.9931885 	 0.959701 
0.9932027 	 0.964439 
0.9932169 	 0.975884 
0.9932311 	 0.975171 
0.9932454 	 0.957125 
0.9932596 	 0.942936 
0.9932738 	 0.919730 
0.9932880 	 0.903915 
0.9933022 	 0.880551 
0.9933164 	 0.856228 
0.9933306 	 0.833108 
0.9933448 	 0.848730 
0.9933590 	 0.869452 
0.9933733 	 0.890598 
0.9933875 	 0.884914 
0.9934017 	 0.883251 
0.9934159 	 0.876447 
0.9934301 	 0.886974 
0.9934443 	 0.898158 
0.9934585 	 0.923326 
0.9934727 	 0.919854 
0.9934869 	 0.939168 
0.9935012 	 0.947740 
0.9935154 	 0.973011 
0.9935296 	 0.976760 
0.9935438 	 0.979283 
0.9935580 	 0.955211 
0.9935722 	 0.945064 
0.9935864 	 0.914374 
0.9936006 	 0.925640 
0.9936148 	 0.928149 
0.9936291 	 0.954079 
0.9936433 	 0.959435 
0.9936575 	 0.968000 
0.9936717 	 0.966809 
0.9936859 	 0.970010 
0.9937001 	 0.947965 
0.9937143 	 0.960545 
0.9937285 	 0.937553 
0.9937427 	 0.939360 
0.9937570 	 0.924980 
0.9937712 	 0.945412 
0.9937854 	 0.940465 
0.9937996 	 0.960804 
0.9938138 	 0.961532 
0.9938280 	 0.991506 
0.9938422 	 0.987526 
0.9938564 	 1.004608 
0.9938706 	 0.995077 
0.9938849 	 1.002908 
0.9938991 	 0.997507 
0.9939133 	 0.996917 
0.9939275 	 0.989737 
0.9939417 	 0.997767 
0.9939559 	 0.996295 
0.9939701 	 0.993006 
0.9939843 	 0.985649 
0.9939985 	 0.990018 
0.9940128 	 0.993251 
0.9940270 	 1.009357 
0.9940412 	 1.009361 
0.9940554 	 1.016650 
0.9940696 	 1.012329 
0.9940838 	 1.006850 
0.9940980 	 1.008398 
0.9941122 	 0.989720 
0.9941264 	 0.965406 
0.9941407 	 0.943495 
0.9941549 	 0.924339 
0.9941691 	 0.919910 
0.9941833 	 0.947145 
0.9941975 	 0.963232 
0.9942117 	 0.985213 
0.9942259 	 0.992347 
0.9942401 	 0.993828 
0.9942543 	 0.980017 
0.9942685 	 0.979722 
0.9942828 	 0.971736 
0.9942970 	 0.982238 
0.9943112 	 0.973330 
0.9943254 	 0.986170 
0.9943396 	 0.960667 
0.9943538 	 0.942366 
0.9943680 	 0.902009 
0.9943822 	 0.886639 
0.9943964 	 0.835811 
0.9944107 	 0.832998 
0.9944249 	 0.828634 
0.9944391 	 0.851978 
0.9944533 	 0.872790 
0.9944675 	 0.914583 
0.9944817 	 0.919316 
0.9944959 	 0.953902 
0.9945101 	 0.963892 
0.9945243 	 0.985159 
0.9945386 	 0.983592 
0.9945528 	 0.983994 
0.9945670 	 0.944269 
0.9945812 	 0.918688 
0.9945954 	 0.889343 
0.9946096 	 0.886925 
0.9946238 	 0.883046 
0.9946380 	 0.896985 
0.9946522 	 0.887135 
0.9946665 	 0.890455 
0.9946807 	 0.882868 
0.9946949 	 0.878422 
0.9947091 	 0.868333 
0.9947233 	 0.887234 
0.9947375 	 0.907209 
0.9947517 	 0.927678 
0.9947659 	 0.925564 
0.9947801 	 0.913208 
0.9947944 	 0.895129 
0.9948086 	 0.901200 
0.9948228 	 0.917449 
0.9948370 	 0.942887 
0.9948512 	 0.960062 
0.9948654 	 0.965951 
0.9948796 	 0.971817 
0.9948938 	 0.954630 
0.9949080 	 0.948540 
0.9949223 	 0.949170 
0.9949365 	 0.956759 
0.9949507 	 0.955235 
0.9949649 	 0.972917 
0.9949791 	 0.971683 
0.9949933 	 0.977593 
0.9950075 	 0.977351 
0.9950217 	 0.986410 
0.9950359 	 0.968021 
0.9950502 	 0.963964 
0.9950644 	 0.942922 
0.9950786 	 0.935965 
0.9950928 	 0.902396 
0.9951070 	 0.879872 
0.9951212 	 0.850115 
0.9951354 	 0.848552 
0.9951496 	 0.832851 
0.9951638 	 0.823234 
0.9951781 	 0.783666 
0.9951923 	 0.781235 
0.9952065 	 0.802812 
0.9952207 	 0.854597 
0.9952349 	 0.867780 
0.9952491 	 0.873136 
0.9952633 	 0.886401 
0.9952775 	 0.912300 
0.9952917 	 0.931066 
0.9953060 	 0.972382 
0.9953202 	 0.974805 
0.9953344 	 0.996432 
0.9953486 	 0.995742 
0.9953628 	 1.005801 
0.9953770 	 0.988118 
0.9953912 	 0.973080 
0.9954054 	 0.957153 
0.9954196 	 0.963419 
0.9954339 	 0.956396 
0.9954481 	 0.947848 
0.9954623 	 0.932359 
0.9954765 	 0.911135 
0.9954907 	 0.912030 
0.9955049 	 0.928307 
0.9955191 	 0.965332 
0.9955333 	 0.984831 
0.9955475 	 1.005825 
0.9955617 	 1.015607 
0.9955760 	 1.020645 
0.9955902 	 1.009046 
0.9956044 	 1.005788 
0.9956186 	 0.978829 
0.9956328 	 0.968368 
0.9956470 	 0.958176 
0.9956612 	 0.965458 
0.9956754 	 0.957492 
0.9956896 	 0.967584 
0.9957039 	 0.951181 
0.9957181 	 0.942472 
0.9957323 	 0.913756 
0.9957465 	 0.927792 
0.9957607 	 0.937233 
0.9957749 	 0.966591 
0.9957891 	 0.962530 
0.9958033 	 0.966168 
0.9958175 	 0.955621 
0.9958318 	 0.956018 
0.9958460 	 0.925180 
0.9958602 	 0.906364 
0.9958744 	 0.885731 
0.9958886 	 0.887483 
0.9959028 	 0.886754 
0.9959170 	 0.896352 
0.9959312 	 0.891997 
0.9959454 	 0.894152 
0.9959597 	 0.888680 
0.9959739 	 0.905009 
0.9959881 	 0.920055 
0.9960023 	 0.941907 
0.9960165 	 0.939618 
0.9960307 	 0.942508 
0.9960449 	 0.945954 
0.9960591 	 0.947903 
0.9960733 	 0.959841 
0.9960876 	 0.965682 
0.9961018 	 0.974341 
0.9961160 	 0.980074 
0.9961302 	 0.991528 
0.9961444 	 0.994437 
0.9961586 	 1.013629 
0.9961728 	 0.999355 
0.9961870 	 1.003769 
0.9962012 	 0.992403 
0.9962155 	 1.004292 
0.9962297 	 1.001596 
0.9962439 	 1.009522 
0.9962581 	 1.009416 
0.9962723 	 1.003311 
0.9962865 	 0.980572 
0.9963007 	 0.987536 
0.9963149 	 0.972596 
0.9963291 	 0.970440 
0.9963434 	 0.944200 
0.9963576 	 0.930399 
0.9963718 	 0.900624 
0.9963860 	 0.881745 
0.9964002 	 0.851639 
0.9964144 	 0.860699 
0.9964286 	 0.880431 
0.9964428 	 0.914400 
0.9964570 	 0.917341 
0.9964713 	 0.940072 
0.9964855 	 0.941211 
0.9964997 	 0.937960 
0.9965139 	 0.943331 
0.9965281 	 0.959242 
0.9965423 	 0.977578 
0.9965565 	 0.998228 
0.9965707 	 1.005835 
0.9965849 	 1.006872 
0.9965992 	 1.008044 
0.9966134 	 1.003905 
0.9966276 	 0.997759 
0.9966418 	 0.981392 
0.9966560 	 0.981726 
0.9966702 	 0.964524 
0.9966844 	 0.955782 
0.9966986 	 0.935008 
0.9967128 	 0.907621 
0.9967271 	 0.864278 
0.9967413 	 0.825420 
0.9967555 	 0.790921 
0.9967697 	 0.797161 
0.9967839 	 0.815953 
0.9967981 	 0.867138 
0.9968123 	 0.912473 
0.9968265 	 0.967120 
0.9968407 	 0.987911 
0.9968549 	 1.001586 
0.9968692 	 1.005842 
0.9968834 	 1.011004 
0.9968976 	 1.010934 
0.9969118 	 1.002130 
0.9969260 	 1.003011 
0.9969402 	 0.995775 
0.9969544 	 0.993169 


==> anc/HD37536/HD37536_78.dat <==
0.9705380 	 0.927261 
0.9705522 	 0.924444 
0.9705665 	 0.916240 
0.9705808 	 0.924517 
0.9705951 	 0.946233 
0.9706094 	 0.950753 
0.9706237 	 0.977747 
0.9706380 	 0.973021 
0.9706523 	 1.009867 
0.9706665 	 1.001745 
0.9706808 	 0.999786 
0.9706951 	 0.977984 
0.9707094 	 0.972158 
0.9707237 	 0.930573 
0.9707380 	 0.890436 
0.9707523 	 0.830463 
0.9707665 	 0.723525 
0.9707808 	 0.618962 
0.9707951 	 0.507011 
0.9708094 	 0.388167 
0.9708237 	 0.336836 
0.9708380 	 0.333293 
0.9708523 	 0.376369 
0.9708666 	 0.515609 
0.9708808 	 0.624290 
0.9708951 	 0.738419 
0.9709094 	 0.796184 
0.9709237 	 0.833031 
0.9709380 	 0.833192 
0.9709523 	 0.881324 
0.9709666 	 0.898307 
0.9709809 	 0.955998 
0.9709951 	 0.943576 
0.9710094 	 0.970256 
0.9710237 	 0.963624 
0.9710380 	 0.966305 
0.9710523 	 0.969349 
0.9710666 	 0.940122 
0.9710809 	 0.908533 
0.9710952 	 0.890001 
0.9711094 	 0.891568 
0.9711237 	 0.921725 
0.9711380 	 0.966944 
0.9711523 	 0.957651 
0.9711666 	 0.983300 
0.9711809 	 0.995390 
0.9711952 	 0.993168 
0.9712095 	 1.005465 
0.9712237 	 1.016578 
0.9712380 	 1.013307 
0.9712523 	 1.011112 
0.9712666 	 0.995053 
0.9712809 	 0.988393 
0.9712952 	 0.950783 
0.9713095 	 0.924418 
0.9713238 	 0.893029 
0.9713380 	 0.910524 
0.9713523 	 0.948772 
0.9713666 	 0.970014 
0.9713809 	 0.980148 
0.9713952 	 1.003805 
0.9714095 	 0.977072 
0.9714238 	 0.938283 
0.9714381 	 0.934194 
0.9714523 	 0.916825 
0.9714666 	 0.920156 
0.9714809 	 0.920573 
0.9714952 	 0.948044 
0.9715095 	 0.954631 
0.9715238 	 0.988023 
0.9715381 	 1.003246 
0.9715524 	 0.997344 
0.9715666 	 1.019547 
0.9715809 	 1.015860 
0.9715952 	 1.039770 
0.9716095 	 1.034470 
0.9716238 	 1.022280 
0.9716381 	 0.996710 
0.9716524 	 1.005489 
0.9716667 	 0.986059 
0.9716809 	 0.991105 
0.9716952 	 0.963861 
0.9717095 	 0.941199 
0.9717238 	 0.890863 
0.9717381 	 0.861769 
0.9717524 	 0.821324 
0.9717667 	 0.834746 
0.9717810 	 0.869972 
0.9717952 	 0.912421 
0.9718095 	 0.912793 
0.9718238 	 0.903266 
0.9718381 	 0.920641 
0.9718524 	 0.930071 
0.9718667 	 0.965636 
0.9718810 	 0.945824 
0.9718953 	 0.909323 
0.9719095 	 0.869049 
0.9719238 	 0.828596 
0.9719381 	 0.746206 
0.9719524 	 0.734242 
0.9719667 	 0.746369 
0.9719810 	 0.805253 
0.9719953 	 0.867008 
0.9720096 	 0.929086 
0.9720238 	 0.977778 
0.9720381 	 0.987773 
0.9720524 	 0.992043 
0.9720667 	 0.982353 
0.9720810 	 0.962205 
0.9720953 	 0.945168 
0.9721096 	 0.873820 
0.9721239 	 0.788726 
0.9721381 	 0.692773 
0.9721524 	 0.593619 
0.9721667 	 0.557124 
0.9721810 	 0.587996 
0.9721953 	 0.680640 
0.9722096 	 0.785959 
0.9722239 	 0.878615 
0.9722382 	 0.935782 
0.9722524 	 0.975778 
0.9722667 	 0.980465 
0.9722810 	 0.994821 
0.9722953 	 0.994366 
0.9723096 	 1.002157 
0.9723239 	 1.004360 
0.9723382 	 1.001454 
0.9723525 	 1.015713 
0.9723667 	 1.016447 
0.9723810 	 1.004308 
0.9723953 	 0.981678 
0.9724096 	 0.937667 
0.9724239 	 0.873661 
0.9724382 	 0.841651 
0.9724525 	 0.823592 
0.9724668 	 0.847309 
0.9724810 	 0.893816 
0.9724953 	 0.920599 
0.9725096 	 0.915071 
0.9725239 	 0.929320 
0.9725382 	 0.913831 
0.9725525 	 0.882395 
0.9725668 	 0.845230 
0.9725811 	 0.848241 
0.9725953 	 0.878261 
0.9726096 	 0.875865 
0.9726239 	 0.903171 
0.9726382 	 0.891920 
0.9726525 	 0.904691 
0.9726668 	 0.920851 
0.9726811 	 0.956273 
0.9726954 	 0.985548 
0.9727096 	 1.030590 
0.9727239 	 1.004112 
0.9727382 	 0.989670 
0.9727525 	 0.987603 
0.9727668 	 0.971707 
0.9727811 	 0.971664 
0.9727954 	 1.006134 
0.9728097 	 1.017873 
0.9728239 	 1.009125 
0.9728382 	 0.990035 
0.9728525 	 0.945990 
0.9728668 	 0.926572 
0.9728811 	 0.876185 
0.9728954 	 0.881578 
0.9729097 	 0.869888 
0.9729240 	 0.874729 
0.9729382 	 0.864271 
0.9729525 	 0.860368 
0.9729668 	 0.873008 
0.9729811 	 0.888408 
0.9729954 	 0.887810 
0.9730097 	 0.906172 
0.9730240 	 0.874168 
0.9730383 	 0.811169 
0.9730525 	 0.720950 
0.9730668 	 0.599839 
0.9730811 	 0.480410 
0.9730954 	 0.387304 
0.9731097 	 0.354761 
0.9731240 	 0.409821 
0.9731383 	 0.547541 
0.9731526 	 0.697483 
0.9731668 	 0.839057 
0.9731811 	 0.918439 
0.9731954 	 0.976867 
0.9732097 	 0.988357 
0.9732240 	 0.986015 
0.9732383 	 0.952965 
0.9732526 	 0.926344 
0.9732669 	 0.868165 
0.9732811 	 0.830791 
0.9732954 	 0.801927 
0.9733097 	 0.801118 
0.9733240 	 0.846811 
0.9733383 	 0.881228 
0.9733526 	 0.927797 
0.9733669 	 0.956472 
0.9733812 	 0.984542 
0.9733954 	 0.987609 
0.9734097 	 1.007190 
0.9734240 	 0.982728 
0.9734383 	 0.977740 
0.9734526 	 0.946706 
0.9734669 	 0.922505 
0.9734812 	 0.887818 
0.9734955 	 0.879887 
0.9735097 	 0.901904 
0.9735240 	 0.934181 
0.9735383 	 0.963991 
0.9735526 	 0.983002 
0.9735669 	 0.994952 
0.9735812 	 0.973629 
0.9735955 	 0.971930 
0.9736098 	 0.953689 
0.9736240 	 0.967757 
0.9736383 	 0.953414 
0.9736526 	 0.960814 
0.9736669 	 0.913434 
0.9736812 	 0.852712 
0.9736955 	 0.754402 
0.9737098 	 0.679527 
0.9737241 	 0.638997 
0.9737383 	 0.680398 
0.9737526 	 0.778338 
0.9737669 	 0.865089 
0.9737812 	 0.897869 
0.9737955 	 0.918113 
0.9738098 	 0.932864 
0.9738241 	 0.918835 
0.9738384 	 0.890625 
0.9738526 	 0.859828 
0.9738669 	 0.860359 
0.9738812 	 0.896749 
0.9738955 	 0.955576 
0.9739098 	 0.973181 
0.9739241 	 1.003437 
0.9739384 	 0.996300 
0.9739527 	 0.991243 
0.9739669 	 0.968390 
0.9739812 	 0.951696 
0.9739955 	 0.905002 
0.9740098 	 0.859731 
0.9740241 	 0.795203 
0.9740384 	 0.752008 
0.9740527 	 0.746502 
0.9740670 	 0.751938 
0.9740812 	 0.741381 
0.9740955 	 0.702888 
0.9741098 	 0.683183 
0.9741241 	 0.687447 
0.9741384 	 0.743294 
0.9741527 	 0.803409 
0.9741670 	 0.881595 
0.9741812 	 0.906055 
0.9741955 	 0.919354 
0.9742098 	 0.894946 
0.9742241 	 0.878467 
0.9742384 	 0.869733 
0.9742527 	 0.881864 
0.9742670 	 0.878777 
0.9742813 	 0.908185 
0.9742955 	 0.924391 
0.9743098 	 0.941101 
0.9743241 	 0.976167 
0.9743384 	 0.997779 
0.9743527 	 1.001414 
0.9743670 	 1.011929 
0.9743813 	 1.020380 
0.9743956 	 1.025644 
0.9744098 	 1.033809 
0.9744241 	 1.024301 
0.9744384 	 1.021668 
0.9744527 	 1.005060 
0.9744670 	 1.007829 
0.9744813 	 0.994455 
0.9744956 	 0.996362 
0.9745099 	 0.973446 
0.9745241 	 0.972219 
0.9745384 	 0.922324 
0.9745527 	 0.865102 
0.9745670 	 0.753452 
0.9745813 	 0.605823 
0.9745956 	 0.422160 
0.9746099 	 0.335435 
0.9746242 	 0.361720 
0.9746384 	 0.423552 
0.9746527 	 0.534762 
0.9746670 	 0.663716 
0.9746813 	 0.793476 
0.9746956 	 0.878992 
0.9747099 	 0.939628 
0.9747242 	 0.952760 
0.9747385 	 0.951512 
0.9747527 	 0.938678 
0.9747670 	 0.951592 
0.9747813 	 0.953556 
0.9747956 	 0.967689 
0.9748099 	 0.955487 
0.9748242 	 0.955511 
0.9748385 	 0.931022 
0.9748528 	 0.926710 
0.9748670 	 0.919253 
0.9748813 	 0.930042 
0.9748956 	 0.905378 
0.9749099 	 0.865040 
0.9749242 	 0.796798 
0.9749385 	 0.744210 
0.9749528 	 0.725736 
0.9749671 	 0.753651 
0.9749813 	 0.803411 
0.9749956 	 0.822514 
0.9750099 	 0.837587 
0.9750242 	 0.817173 
0.9750385 	 0.795064 
0.9750528 	 0.786679 
0.9750671 	 0.822474 
0.9750814 	 0.861774 
0.9750956 	 0.924631 
0.9751099 	 0.944665 
0.9751242 	 0.984607 
0.9751385 	 0.997806 
0.9751528 	 1.014232 
0.9751671 	 1.003759 
0.9751814 	 1.002956 
0.9751957 	 0.958604 
0.9752099 	 0.912485 
0.9752242 	 0.889221 
0.9752385 	 0.895962 
0.9752528 	 0.932215 
0.9752671 	 0.965985 
0.9752814 	 0.991998 
0.9752957 	 1.004966 
0.9753100 	 0.994185 
0.9753242 	 0.992374 
0.9753385 	 0.998238 
0.9753528 	 1.007730 
0.9753671 	 1.008309 
0.9753814 	 1.017432 
0.9753957 	 1.016085 
0.9754100 	 0.995480 
0.9754243 	 0.975524 
0.9754385 	 0.940223 
0.9754528 	 0.930382 
0.9754671 	 0.930523 
0.9754814 	 0.937897 
0.9754957 	 0.935950 
0.9755100 	 0.930400 
0.9755243 	 0.880096 
0.9755386 	 0.842318 
0.9755528 	 0.803932 
0.9755671 	 0.804418 
0.9755814 	 0.824445 
0.9755957 	 0.862208 
0.9756100 	 0.871519 
0.9756243 	 0.884249 
0.9756386 	 0.868385 
0.9756529 	 0.842344 
0.9756671 	 0.845839 
0.9756814 	 0.867922 
0.9756957 	 0.893241 
0.9757100 	 0.894680 
0.9757243 	 0.914530 
0.9757386 	 0.919408 
0.9757529 	 0.944852 
0.9757672 	 0.956648 
0.9757814 	 0.983212 
0.9757957 	 0.967156 
0.9758100 	 0.966593 
0.9758243 	 0.920344 
0.9758386 	 0.921712 
0.9758529 	 0.903319 
0.9758672 	 0.924082 
0.9758815 	 0.927404 
0.9758957 	 0.969071 
0.9759100 	 0.970948 
0.9759243 	 0.981965 
0.9759386 	 0.990583 
0.9759529 	 0.994485 
0.9759672 	 0.988629 
0.9759815 	 0.968502 
0.9759958 	 0.945636 
0.9760100 	 0.922052 
0.9760243 	 0.911039 
0.9760386 	 0.930916 
0.9760529 	 0.967924 
0.9760672 	 0.983257 
0.9760815 	 1.013076 
0.9760958 	 1.010654 
0.9761101 	 1.016695 
0.9761243 	 0.999257 
0.9761386 	 0.968876 
0.9761529 	 0.923393 
0.9761672 	 0.903905 
0.9761815 	 0.873082 
0.9761958 	 0.894018 
0.9762101 	 0.912568 
0.9762244 	 0.936950 
0.9762386 	 0.936420 
0.9762529 	 0.920089 
0.9762672 	 0.899707 
0.9762815 	 0.911870 
0.9762958 	 0.909420 
0.9763101 	 0.926585 
0.9763244 	 0.917416 
0.9763387 	 0.915766 
0.9763529 	 0.921314 
0.9763672 	 0.923946 
0.9763815 	 0.921008 
0.9763958 	 0.937134 
0.9764101 	 0.945455 
0.9764244 	 0.954096 
0.9764387 	 0.968284 
0.9764530 	 0.978732 
0.9764672 	 0.968234 
0.9764815 	 0.957299 
0.9764958 	 0.944619 
0.9765101 	 0.949796 
0.9765244 	 0.952535 
0.9765387 	 0.926679 
0.9765530 	 0.879043 
0.9765673 	 0.835349 
0.9765815 	 0.797105 
0.9765958 	 0.778697 
0.9766101 	 0.771637 
0.9766244 	 0.751584 
0.9766387 	 0.773188 
0.9766530 	 0.783440 
0.9766673 	 0.812668 
0.9766816 	 0.832291 
0.9766958 	 0.864605 
0.9767101 	 0.876673 
0.9767244 	 0.913367 
0.9767387 	 0.931993 
0.9767530 	 0.944690 
0.9767673 	 0.939697 
0.9767816 	 0.936061 
0.9767959 	 0.889425 
0.9768101 	 0.873424 
0.9768244 	 0.872909 
0.9768387 	 0.907488 
0.9768530 	 0.928817 
0.9768673 	 0.945099 
0.9768816 	 0.934404 
0.9768959 	 0.986274 
0.9769102 	 0.999446 
0.9769244 	 1.016820 
0.9769387 	 1.008700 
0.9769530 	 1.010726 
0.9769673 	 1.012990 
0.9769816 	 1.019476 
0.9769959 	 0.999605 
0.9770102 	 0.986326 
0.9770245 	 0.964759 
0.9770387 	 0.935196 
0.9770530 	 0.885427 
0.9770673 	 0.858742 
0.9770816 	 0.864956 
0.9770959 	 0.909691 
0.9771102 	 0.956135 
0.9771245 	 0.992411 
0.9771388 	 1.004034 
0.9771530 	 0.989609 
0.9771673 	 0.976365 
0.9771816 	 0.940632 
0.9771959 	 0.884963 
0.9772102 	 0.805067 
0.9772245 	 0.706328 
0.9772388 	 0.592712 
0.9772531 	 0.487328 
0.9772673 	 0.415353 
0.9772816 	 0.398443 
0.9772959 	 0.442281 
0.9773102 	 0.533133 
0.9773245 	 0.635991 
0.9773388 	 0.710966 
0.9773531 	 0.757388 
0.9773674 	 0.800003 
0.9773816 	 0.850789 
0.9773959 	 0.893385 
0.9774102 	 0.902124 
0.9774245 	 0.893743 
0.9774388 	 0.865479 
0.9774531 	 0.845751 
0.9774674 	 0.848394 
0.9774817 	 0.865942 
0.9774959 	 0.881776 
0.9775102 	 0.884810 
0.9775245 	 0.901657 
0.9775388 	 0.913248 
0.9775531 	 0.935756 
0.9775674 	 0.947529 
0.9775817 	 0.956425 
0.9775960 	 0.970293 
0.9776102 	 0.988666 
0.9776245 	 1.008260 
0.9776388 	 1.029866 
0.9776531 	 1.023300 
0.9776674 	 1.028883 
0.9776817 	 1.011662 
0.9776960 	 1.019369 
0.9777102 	 1.001460 
0.9777245 	 1.004169 
0.9777388 	 1.000098 
0.9777531 	 1.000965 
0.9777674 	 0.997330 
0.9777817 	 0.998171 
0.9777960 	 0.986331 
0.9778103 	 0.987488 
0.9778245 	 0.988782 
0.9778388 	 0.990485 
0.9778531 	 1.003675 
0.9778674 	 1.002129 
0.9778817 	 0.991038 
0.9778960 	 0.990480 
0.9779103 	 0.986017 
0.9779246 	 1.004028 
0.9779388 	 0.999240 
0.9779531 	 0.998012 
0.9779674 	 0.986368 
0.9779817 	 0.977660 
0.9779960 	 0.954184 
0.9780103 	 0.933990 
0.9780246 	 0.914708 
0.9780389 	 0.923658 
0.9780531 	 0.923728 
0.9780674 	 0.923022 
0.9780817 	 0.927561 
0.9780960 	 0.930769 
0.9781103 	 0.936704 
0.9781246 	 0.973641 
0.9781389 	 0.974906 
0.9781532 	 0.959963 
0.9781674 	 0.955223 
0.9781817 	 0.977041 
0.9781960 	 0.967486 
0.9782103 	 0.940631 
0.9782246 	 0.912211 
0.9782389 	 0.886167 
0.9782532 	 0.885263 
0.9782675 	 0.893277 
0.9782817 	 0.897822 
0.9782960 	 0.900219 
0.9783103 	 0.882887 
0.9783246 	 0.874785 
0.9783389 	 0.863790 
0.9783532 	 0.842268 
0.9783675 	 0.818047 
0.9783818 	 0.811683 
0.9783960 	 0.809043 
0.9784103 	 0.840306 
0.9784246 	 0.890988 
0.9784389 	 0.939412 
0.9784532 	 0.972655 
0.9784675 	 1.009546 
0.9784818 	 1.038780 
0.9784961 	 1.056893 
0.9785103 	 1.022743 
0.9785246 	 0.957057 
0.9785389 	 0.852353 
0.9785532 	 0.700739 
0.9785675 	 0.536944 
0.9785818 	 0.409343 
0.9785961 	 0.324868 
0.9786104 	 0.298968 
0.9786246 	 0.321179 
0.9786389 	 0.386678 
0.9786532 	 0.490422 
0.9786675 	 0.625016 
0.9786818 	 0.747957 
0.9786961 	 0.839723 
0.9787104 	 0.906063 
0.9787247 	 0.948266 
0.9787389 	 0.968882 
0.9787532 	 0.971027 
0.9787675 	 0.959817 
0.9787818 	 0.954387 
0.9787961 	 0.963461 
0.9788104 	 0.987514 
0.9788247 	 0.990966 
0.9788390 	 1.010597 
0.9788532 	 1.013242 
0.9788675 	 1.007819 
0.9788818 	 0.985873 
0.9788961 	 0.968483 
0.9789104 	 0.944035 
0.9789247 	 0.918513 
0.9789390 	 0.888312 
0.9789533 	 0.869693 
0.9789675 	 0.840191 
0.9789818 	 0.764686 
0.9789961 	 0.658289 
0.9790104 	 0.552321 
0.9790247 	 0.444775 
0.9790390 	 0.395363 
0.9790533 	 0.395510 
0.9790676 	 0.468070 
0.9790818 	 0.583589 
0.9790961 	 0.697469 
0.9791104 	 0.781587 
0.9791247 	 0.840813 
0.9791390 	 0.870943 
0.9791533 	 0.915042 
0.9791676 	 0.938508 
0.9791819 	 0.952113 
0.9791961 	 0.975034 
0.9792104 	 0.985709 
0.9792247 	 0.972095 
0.9792390 	 0.953832 
0.9792533 	 0.932844 
0.9792676 	 0.897557 
0.9792819 	 0.905515 
0.9792962 	 0.932183 
0.9793104 	 0.947476 
0.9793247 	 0.957218 
0.9793390 	 0.961378 
0.9793533 	 0.955260 
0.9793676 	 0.963713 
0.9793819 	 0.969441 
0.9793962 	 0.987824 
0.9794105 	 0.985263 
0.9794247 	 0.967854 
0.9794390 	 0.948436 
0.9794533 	 0.941398 
0.9794676 	 0.926197 
0.9794819 	 0.937771 
0.9794962 	 0.956148 
0.9795105 	 0.963490 
0.9795248 	 0.942107 
0.9795390 	 0.933072 
0.9795533 	 0.921611 
0.9795676 	 0.938355 
0.9795819 	 0.945772 
0.9795962 	 0.962519 
0.9796105 	 0.982336 
0.9796248 	 1.004364 
0.9796391 	 1.014276 
0.9796533 	 1.022303 
0.9796676 	 1.018855 
0.9796819 	 1.018831 
0.9796962 	 1.013534 
0.9797105 	 1.002536 
0.9797248 	 0.972626 
0.9797391 	 0.936242 
0.9797534 	 0.892861 
0.9797676 	 0.874364 
0.9797819 	 0.887577 
0.9797962 	 0.917578 
0.9798105 	 0.952776 
0.9798248 	 0.960568 
0.9798391 	 0.945483 
0.9798534 	 0.936794 
0.9798677 	 0.946136 
0.9798819 	 0.957835 
0.9798962 	 0.984142 
0.9799105 	 0.999842 
0.9799248 	 1.001134 
0.9799391 	 0.985084 
0.9799534 	 0.962648 
0.9799677 	 0.952899 
0.9799820 	 0.951014 
0.9799962 	 0.952924 
0.9800105 	 0.974079 
0.9800248 	 0.977786 
0.9800391 	 0.983415 
0.9800534 	 0.969060 
0.9800677 	 0.962058 
0.9800820 	 0.942736 
0.9800963 	 0.927123 
0.9801105 	 0.903749 
0.9801248 	 0.895390 
0.9801391 	 0.875616 
0.9801534 	 0.871416 
0.9801677 	 0.875631 
0.9801820 	 0.901783 
0.9801963 	 0.921912 
0.9802106 	 0.951503 
0.9802248 	 0.955371 
0.9802391 	 0.978197 
0.9802534 	 1.006732 
0.9802677 	 1.024847 
0.9802820 	 1.032055 
0.9802963 	 1.013355 
0.9803106 	 0.988249 
0.9803249 	 0.945366 
0.9803391 	 0.883598 
0.9803534 	 0.842305 
0.9803677 	 0.838963 
0.9803820 	 0.843051 
0.9803963 	 0.860074 
0.9804106 	 0.875946 
0.9804249 	 0.894583 
0.9804392 	 0.905417 
0.9804534 	 0.927150 
0.9804677 	 0.945935 
0.9804820 	 0.975585 
0.9804963 	 0.983762 
0.9805106 	 0.992315 
0.9805249 	 0.999374 
0.9805392 	 0.982953 
0.9805535 	 0.946229 
0.9805677 	 0.920198 
0.9805820 	 0.904483 
0.9805963 	 0.921474 
0.9806106 	 0.953375 
0.9806249 	 0.988395 
0.9806392 	 1.011609 
0.9806535 	 1.021481 
0.9806678 	 1.018429 
0.9806820 	 1.014114 
0.9806963 	 1.008095 
0.9807106 	 0.978737 
0.9807249 	 0.947297 
0.9807392 	 0.916456 
0.9807535 	 0.910976 
0.9807678 	 0.936172 
0.9807821 	 0.973501 
0.9807963 	 0.993490 
0.9808106 	 1.015149 
0.9808249 	 1.028322 
0.9808392 	 1.036989 
0.9808535 	 1.024000 
0.9808678 	 1.019726 
0.9808821 	 1.002259 
0.9808964 	 0.992018 
0.9809106 	 0.970320 
0.9809249 	 0.958158 
0.9809392 	 0.925699 
0.9809535 	 0.888966 
0.9809678 	 0.873499 
0.9809821 	 0.879847 
0.9809964 	 0.906826 
0.9810107 	 0.931859 
0.9810249 	 0.962232 
0.9810392 	 0.976823 
0.9810535 	 0.966374 
0.9810678 	 0.944622 
0.9810821 	 0.921946 
0.9810964 	 0.899966 
0.9811107 	 0.899246 
0.9811249 	 0.901584 
0.9811392 	 0.919751 
0.9811535 	 0.899871 
0.9811678 	 0.904281 
0.9811821 	 0.892915 
0.9811964 	 0.904321 
0.9812107 	 0.920566 
0.9812250 	 0.954177 
0.9812392 	 0.969476 
0.9812535 	 0.985812 
0.9812678 	 0.988181 
0.9812821 	 0.979785 
0.9812964 	 0.979201 
0.9813107 	 0.982727 
0.9813250 	 0.983224 
0.9813393 	 0.974386 
0.9813535 	 0.957222 
0.9813678 	 0.925190 
0.9813821 	 0.919078 
0.9813964 	 0.893922 
0.9814107 	 0.897540 
0.9814250 	 0.913108 
0.9814393 	 0.945213 
0.9814536 	 0.962172 
0.9814678 	 0.982605 
0.9814821 	 0.982927 
0.9814964 	 0.977395 
0.9815107 	 0.962911 
0.9815250 	 0.943188 
0.9815393 	 0.934488 
0.9815536 	 0.950096 
0.9815679 	 0.974792 
0.9815821 	 0.974639 
0.9815964 	 0.975926 
0.9816107 	 0.965346 
0.9816250 	 0.947570 
0.9816393 	 0.941830 
0.9816536 	 0.962802 
0.9816679 	 0.963160 
0.9816822 	 0.976818 
0.9816964 	 0.974596 
0.9817107 	 0.971946 
0.9817250 	 0.946240 
0.9817393 	 0.916464 
0.9817536 	 0.877826 
0.9817679 	 0.854604 
0.9817822 	 0.859782 
0.9817965 	 0.866186 
0.9818107 	 0.902604 
0.9818250 	 0.932426 
0.9818393 	 0.977471 
0.9818536 	 1.003283 
0.9818679 	 1.023026 
0.9818822 	 1.016976 
0.9818965 	 1.007140 
0.9819108 	 0.998168 
0.9819250 	 0.993572 
0.9819393 	 0.973502 
0.9819536 	 0.956071 
0.9819679 	 0.931745 
0.9819822 	 0.907336 
0.9819965 	 0.896897 
0.9820108 	 0.884737 
0.9820251 	 0.892234 
0.9820393 	 0.895061 
0.9820536 	 0.912656 
0.9820679 	 0.900321 
0.9820822 	 0.903828 
0.9820965 	 0.903912 
0.9821108 	 0.923600 
0.9821251 	 0.942360 
0.9821394 	 0.966056 
0.9821536 	 0.972592 
0.9821679 	 0.953398 
0.9821822 	 0.929293 
0.9821965 	 0.888444 
0.9822108 	 0.876016 
0.9822251 	 0.871842 
0.9822394 	 0.904418 
0.9822537 	 0.939198 
0.9822679 	 0.985663 
0.9822822 	 1.007213 
0.9822965 	 1.027818 
0.9823108 	 1.026075 
0.9823251 	 1.016848 
0.9823394 	 1.017061 
0.9823537 	 1.007302 
0.9823680 	 1.009698 
0.9823822 	 1.014020 
0.9823965 	 1.025913 
0.9824108 	 1.021784 
0.9824251 	 1.028714 
0.9824394 	 1.004436 
0.9824537 	 0.974245 
0.9824680 	 0.927327 
0.9824823 	 0.890830 
0.9824965 	 0.869865 
0.9825108 	 0.872047 
0.9825251 	 0.884454 
0.9825394 	 0.893197 
0.9825537 	 0.922859 
0.9825680 	 0.937103 
0.9825823 	 0.956637 
0.9825966 	 0.963504 
0.9826108 	 0.971222 
0.9826251 	 0.960453 
0.9826394 	 0.964846 
0.9826537 	 0.969090 
0.9826680 	 0.965551 
0.9826823 	 0.946499 
0.9826966 	 0.914958 
0.9827109 	 0.900906 
0.9827251 	 0.886224 
0.9827394 	 0.895234 
0.9827537 	 0.907782 
0.9827680 	 0.929994 
0.9827823 	 0.947774 
0.9827966 	 0.966852 
0.9828109 	 0.974483 
0.9828252 	 0.982343 
0.9828394 	 0.988667 
0.9828537 	 0.991480 
0.9828680 	 0.981857 
0.9828823 	 0.963376 
0.9828966 	 0.952099 
0.9829109 	 0.920925 
0.9829252 	 0.895080 
0.9829395 	 0.878931 
0.9829537 	 0.892458 
0.9829680 	 0.904331 
0.9829823 	 0.947449 
0.9829966 	 0.981254 
0.9830109 	 0.961626 
0.9830252 	 0.924126 
0.9830395 	 0.877425 
0.9830538 	 0.863888 
0.9830680 	 0.853261 
0.9830823 	 0.861123 
0.9830966 	 0.872677 
0.9831109 	 0.889859 
0.9831252 	 0.922223 
0.9831395 	 0.955017 
0.9831538 	 0.957448 
0.9831681 	 0.949610 
0.9831823 	 0.934274 
0.9831966 	 0.893258 
0.9832109 	 0.860918 
0.9832252 	 0.839757 
0.9832395 	 0.841880 
0.9832538 	 0.848349 
0.9832681 	 0.871952 
0.9832824 	 0.923426 
0.9832966 	 0.963169 
0.9833109 	 0.990901 
0.9833252 	 0.999911 
0.9833395 	 0.998494 
0.9833538 	 0.980679 
0.9833681 	 0.963719 
0.9833824 	 0.945570 
0.9833967 	 0.938878 
0.9834109 	 0.946424 
0.9834252 	 0.972585 
0.9834395 	 0.999816 
0.9834538 	 1.007501 
0.9834681 	 1.003171 
0.9834824 	 1.001313 
0.9834967 	 1.006234 
0.9835110 	 0.989532 
0.9835252 	 0.980155 
0.9835395 	 0.979593 
0.9835538 	 0.983888 
0.9835681 	 0.995239 
0.9835824 	 1.010915 
0.9835967 	 1.018882 
0.9836110 	 1.027128 
0.9836253 	 1.024198 
0.9836395 	 1.012453 
0.9836538 	 1.000587 
0.9836681 	 0.984011 
0.9836824 	 0.982141 
0.9836967 	 0.973821 
0.9837110 	 0.960518 
0.9837253 	 0.935623 
0.9837396 	 0.901134 
0.9837538 	 0.844178 
0.9837681 	 0.786611 
0.9837824 	 0.746307 
0.9837967 	 0.712782 
0.9838110 	 0.691952 
0.9838253 	 0.686169 
0.9838396 	 0.705987 
0.9838539 	 0.747140 
0.9838681 	 0.789708 
0.9838824 	 0.827433 
0.9838967 	 0.852422 
0.9839110 	 0.867416 
0.9839253 	 0.859216 
0.9839396 	 0.848255 
0.9839539 	 0.821372 
0.9839682 	 0.807938 
0.9839824 	 0.791880 
0.9839967 	 0.797221 
0.9840110 	 0.819996 
0.9840253 	 0.840625 
0.9840396 	 0.875259 
0.9840539 	 0.907882 
0.9840682 	 0.935840 
0.9840825 	 0.937209 
0.9840967 	 0.942549 
0.9841110 	 0.930029 
0.9841253 	 0.914713 
0.9841396 	 0.907259 
0.9841539 	 0.906038 
0.9841682 	 0.919077 
0.9841825 	 0.923991 
0.9841968 	 0.950703 
0.9842110 	 0.969262 
0.9842253 	 0.968684 
0.9842396 	 0.965559 
0.9842539 	 0.963181 
0.9842682 	 0.960218 
0.9842825 	 0.949676 
0.9842968 	 0.958950 
0.9843111 	 0.969278 
0.9843253 	 0.984372 
0.9843396 	 1.013614 
0.9843539 	 1.039589 
0.9843682 	 1.044471 
0.9843825 	 1.029593 
0.9843968 	 1.008933 
0.9844111 	 0.984887 
0.9844254 	 0.959318 
0.9844396 	 0.941258 
0.9844539 	 0.940807 
0.9844682 	 0.947115 
0.9844825 	 0.958352 
0.9844968 	 0.984146 
0.9845111 	 0.991827 
0.9845254 	 0.987407 


==> anc/HD37536/HD37536_79.dat <==
0.9583495 	 0.893509 
0.9583634 	 0.876011 
0.9583773 	 0.891281 
0.9583911 	 0.889336 
0.9584050 	 0.885559 
0.9584189 	 0.957210 
0.9584327 	 0.991976 
0.9584466 	 1.002236 
0.9584605 	 0.956857 
0.9584743 	 0.940701 
0.9584882 	 0.887814 
0.9585021 	 0.889380 
0.9585159 	 0.858722 
0.9585298 	 0.847468 
0.9585437 	 0.859449 
0.9585575 	 0.903010 
0.9585714 	 0.936198 
0.9585853 	 0.911328 
0.9585991 	 0.884939 
0.9586130 	 0.885014 
0.9586269 	 0.875131 
0.9586407 	 0.851831 
0.9586546 	 0.847679 
0.9586685 	 0.827993 
0.9586823 	 0.861367 
0.9586962 	 0.873054 
0.9587101 	 0.912564 
0.9587239 	 0.972053 
0.9587378 	 1.004736 
0.9587517 	 1.001050 
0.9587655 	 1.016064 
0.9587794 	 0.990810 
0.9587933 	 0.970392 
0.9588071 	 0.935797 
0.9588210 	 0.880863 
0.9588349 	 0.840357 
0.9588487 	 0.860881 
0.9588626 	 0.864326 
0.9588765 	 0.922889 
0.9588903 	 0.947429 
0.9589042 	 0.973785 
0.9589181 	 0.997249 
0.9589319 	 0.978838 
0.9589458 	 0.994476 
0.9589597 	 0.990726 
0.9589735 	 0.977079 
0.9589874 	 0.963687 
0.9590013 	 0.953409 
0.9590151 	 0.896267 
0.9590290 	 0.855448 
0.9590429 	 0.804570 
0.9590567 	 0.792900 
0.9590706 	 0.807160 
0.9590845 	 0.805120 
0.9590983 	 0.825002 
0.9591122 	 0.804046 
0.9591261 	 0.854272 
0.9591399 	 0.853700 
0.9591538 	 0.922843 
0.9591677 	 0.992557 
0.9591815 	 1.039155 
0.9591954 	 0.987447 
0.9592093 	 1.012430 
0.9592231 	 1.026916 
0.9592370 	 1.019893 
0.9592509 	 0.999034 
0.9592647 	 1.020361 
0.9592786 	 1.018541 
0.9592925 	 1.036589 
0.9593063 	 1.003139 
0.9593202 	 0.979310 
0.9593341 	 0.956904 
0.9593479 	 0.958358 
0.9593618 	 0.959917 
0.9593757 	 0.931431 
0.9593895 	 0.947758 
0.9594034 	 0.939506 
0.9594173 	 0.957517 
0.9594311 	 0.974816 
0.9594450 	 0.994525 
0.9594589 	 0.993350 
0.9594727 	 0.989184 
0.9594866 	 1.000245 
0.9595005 	 1.001275 
0.9595143 	 0.992036 
0.9595282 	 0.977133 
0.9595421 	 0.913209 
0.9595559 	 0.923987 
0.9595698 	 0.916873 
0.9595837 	 0.961498 
0.9595975 	 0.958175 
0.9596114 	 0.985998 
0.9596253 	 0.991148 
0.9596391 	 0.995799 
0.9596530 	 1.017359 
0.9596669 	 1.000666 
0.9596807 	 1.016429 
0.9596946 	 0.998333 
0.9597085 	 1.002184 
0.9597223 	 0.986630 
0.9597362 	 1.008869 
0.9597501 	 1.007026 
0.9597639 	 1.008124 
0.9597778 	 0.994225 
0.9597917 	 1.006729 
0.9598055 	 0.980434 
0.9598194 	 0.962632 
0.9598333 	 0.910086 
0.9598471 	 0.853501 
0.9598610 	 0.833297 
0.9598749 	 0.847750 
0.9598887 	 0.888426 
0.9599026 	 0.922751 
0.9599165 	 0.917813 
0.9599303 	 0.889633 
0.9599442 	 0.836059 
0.9599581 	 0.796110 
0.9599719 	 0.828225 
0.9599858 	 0.856380 
0.9599997 	 0.930529 
0.9600135 	 0.944777 
0.9600274 	 0.984008 
0.9600413 	 0.964205 
0.9600551 	 0.933413 
0.9600690 	 0.894490 
0.9600829 	 0.882100 
0.9600967 	 0.863080 
0.9601106 	 0.916392 
0.9601245 	 0.889705 
0.9601383 	 0.841365 
0.9601522 	 0.765119 
0.9601661 	 0.679679 
0.9601799 	 0.552100 
0.9601938 	 0.450517 
0.9602077 	 0.372685 
0.9602215 	 0.370360 
0.9602354 	 0.450180 
0.9602493 	 0.568955 
0.9602631 	 0.667223 
0.9602770 	 0.747748 
0.9602909 	 0.829586 
0.9603047 	 0.880755 
0.9603186 	 0.922889 
0.9603325 	 0.931549 
0.9603463 	 0.925824 
0.9603602 	 0.900845 
0.9603741 	 0.929941 
0.9603879 	 0.931837 
0.9604018 	 0.985840 
0.9604157 	 0.974119 
0.9604295 	 0.972173 
0.9604434 	 0.934971 
0.9604573 	 0.944978 
0.9604711 	 0.943128 
0.9604850 	 0.954835 
0.9604989 	 0.959288 
0.9605127 	 0.986595 
0.9605266 	 0.973477 
0.9605405 	 0.979017 
0.9605543 	 0.958908 
0.9605682 	 0.938679 
0.9605821 	 0.929669 
0.9605959 	 0.936057 
0.9606098 	 0.947988 
0.9606237 	 0.977844 
0.9606375 	 1.001456 
0.9606514 	 0.977518 
0.9606653 	 0.983618 
0.9606791 	 0.958203 
0.9606930 	 0.954064 
0.9607069 	 0.961554 
0.9607207 	 1.004540 
0.9607346 	 1.007939 
0.9607485 	 0.980220 
0.9607623 	 0.981450 
0.9607762 	 0.944479 
0.9607901 	 0.902962 
0.9608039 	 0.862943 
0.9608178 	 0.811618 
0.9608317 	 0.786090 
0.9608455 	 0.768756 
0.9608594 	 0.822947 
0.9608733 	 0.860439 
0.9608871 	 0.868988 
0.9609010 	 0.912243 
0.9609149 	 0.938998 
0.9609287 	 0.918630 
0.9609426 	 0.886559 
0.9609565 	 0.854928 
0.9609703 	 0.865875 
0.9609842 	 0.896052 
0.9609981 	 0.917359 
0.9610119 	 0.953838 
0.9610258 	 0.978653 
0.9610397 	 0.981580 
0.9610535 	 0.942250 
0.9610674 	 0.927570 
0.9610813 	 0.862161 
0.9610951 	 0.825759 
0.9611090 	 0.773759 
0.9611229 	 0.751639 
0.9611367 	 0.752244 
0.9611506 	 0.798095 
0.9611645 	 0.833895 
0.9611783 	 0.911539 
0.9611922 	 0.953139 
0.9612061 	 0.976455 
0.9612199 	 0.994421 
0.9612338 	 1.014592 
0.9612477 	 0.993044 
0.9612615 	 1.015024 
0.9612754 	 1.017708 
0.9612893 	 1.005674 
0.9613031 	 0.993954 
0.9613170 	 0.998563 
0.9613309 	 1.008308 
0.9613447 	 1.010974 
0.9613586 	 1.005513 
0.9613725 	 1.020972 
0.9613863 	 0.990360 
0.9614002 	 0.947206 
0.9614141 	 0.938296 
0.9614279 	 0.897139 
0.9614418 	 0.899354 
0.9614557 	 0.877292 
0.9614695 	 0.868681 
0.9614834 	 0.872904 
0.9614973 	 0.917983 
0.9615111 	 0.941786 
0.9615250 	 0.983368 
0.9615389 	 0.976440 
0.9615527 	 0.988869 
0.9615666 	 0.985099 
0.9615805 	 0.991439 
0.9615943 	 0.973054 
0.9616082 	 1.001953 
0.9616221 	 0.970121 
0.9616359 	 1.021804 
0.9616498 	 1.011904 
0.9616637 	 1.004475 
0.9616775 	 0.970329 
0.9616914 	 0.972083 
0.9617053 	 0.954715 
0.9617191 	 0.956676 
0.9617330 	 0.941002 
0.9617469 	 0.949691 
0.9617607 	 0.926189 
0.9617746 	 0.908605 
0.9617885 	 0.830020 
0.9618023 	 0.798311 
0.9618162 	 0.797223 
0.9618301 	 0.822695 
0.9618439 	 0.868932 
0.9618578 	 0.916332 
0.9618717 	 0.978150 
0.9618855 	 0.995603 
0.9618994 	 1.006529 
0.9619133 	 0.993935 
0.9619271 	 0.978058 
0.9619410 	 0.953119 
0.9619549 	 0.927823 
0.9619687 	 0.887733 
0.9619826 	 0.860422 
0.9619965 	 0.834875 
0.9620103 	 0.833141 
0.9620242 	 0.840744 
0.9620381 	 0.874291 
0.9620519 	 0.891657 
0.9620658 	 0.930364 
0.9620797 	 0.919418 
0.9620935 	 0.923932 
0.9621074 	 0.896123 
0.9621213 	 0.919736 
0.9621351 	 0.931211 
0.9621490 	 0.976510 
0.9621629 	 0.973282 
0.9621767 	 1.000048 
0.9621906 	 1.001215 
0.9622044 	 1.036719 
0.9622183 	 1.037734 
0.9622322 	 1.042367 
0.9622460 	 1.014963 
0.9622599 	 0.982788 
0.9622738 	 0.946490 
0.9622876 	 0.907357 
0.9623015 	 0.865617 
0.9623154 	 0.832082 
0.9623292 	 0.801893 
0.9623431 	 0.802983 
0.9623570 	 0.815404 
0.9623708 	 0.863602 
0.9623847 	 0.896934 
0.9623986 	 0.944950 
0.9624124 	 0.962666 
0.9624263 	 0.975031 
0.9624402 	 0.986168 
0.9624540 	 0.959743 
0.9624679 	 0.941894 
0.9624818 	 0.922501 
0.9624956 	 0.924853 
0.9625095 	 0.958043 
0.9625234 	 1.008365 
0.9625372 	 1.006238 
0.9625511 	 0.992018 
0.9625650 	 0.982577 
0.9625788 	 0.991630 
0.9625927 	 0.998154 
0.9626066 	 1.011059 
0.9626204 	 0.993357 
0.9626343 	 0.971253 
0.9626482 	 0.923689 
0.9626620 	 0.865788 
0.9626759 	 0.824176 
0.9626898 	 0.811492 
0.9627036 	 0.818002 
0.9627175 	 0.828022 
0.9627314 	 0.812111 
0.9627452 	 0.841430 
0.9627591 	 0.847151 
0.9627730 	 0.885026 
0.9627868 	 0.895750 
0.9628007 	 0.916784 
0.9628146 	 0.893795 
0.9628284 	 0.866395 
0.9628423 	 0.845460 
0.9628562 	 0.832685 
0.9628700 	 0.792640 
0.9628839 	 0.754451 
0.9628978 	 0.719294 
0.9629116 	 0.759646 
0.9629255 	 0.784089 
0.9629394 	 0.838746 
0.9629532 	 0.891609 
0.9629671 	 0.954681 
0.9629810 	 0.990792 
0.9629948 	 1.024718 
0.9630087 	 1.020752 
0.9630226 	 1.040819 
0.9630364 	 1.023008 
0.9630503 	 1.012188 
0.9630642 	 0.996165 
0.9630780 	 0.982384 
0.9630919 	 0.971313 
0.9631058 	 0.952528 
0.9631196 	 0.953411 
0.9631335 	 0.958480 
0.9631474 	 0.981445 
0.9631612 	 0.985930 
0.9631751 	 1.005813 
0.9631890 	 0.983291 
0.9632028 	 0.968278 
0.9632167 	 0.964926 
0.9632306 	 0.953046 
0.9632444 	 0.969121 
0.9632583 	 0.997520 
0.9632722 	 0.994446 
0.9632860 	 1.016915 
0.9632999 	 1.009301 
0.9633138 	 1.019332 
0.9633276 	 1.002393 
0.9633415 	 1.018290 
0.9633554 	 1.013664 
0.9633692 	 1.031026 
0.9633831 	 1.020267 
0.9633970 	 1.015615 
0.9634108 	 0.997189 
0.9634247 	 0.988282 
0.9634386 	 0.949644 
0.9634524 	 0.935400 
0.9634663 	 0.912616 
0.9634802 	 0.932593 
0.9634940 	 0.949974 
0.9635079 	 0.982102 
0.9635218 	 0.974484 
0.9635356 	 0.985910 
0.9635495 	 0.948452 
0.9635634 	 0.927560 
0.9635772 	 0.885757 
0.9635911 	 0.885500 
0.9636050 	 0.906943 
0.9636188 	 0.939360 
0.9636327 	 0.931670 
0.9636466 	 0.905754 
0.9636604 	 0.846381 
0.9636743 	 0.790805 
0.9636882 	 0.744432 
0.9637020 	 0.744265 
0.9637159 	 0.787483 
0.9637298 	 0.862950 
0.9637436 	 0.909997 
0.9637575 	 0.956804 
0.9637714 	 0.980649 
0.9637852 	 0.990469 
0.9637991 	 0.987459 
0.9638130 	 0.958296 
0.9638268 	 0.940175 
0.9638407 	 0.906271 
0.9638546 	 0.867341 
0.9638684 	 0.848885 
0.9638823 	 0.831498 
0.9638962 	 0.827591 
0.9639100 	 0.838765 
0.9639239 	 0.874268 
0.9639378 	 0.902111 
0.9639516 	 0.934955 
0.9639655 	 0.926056 
0.9639794 	 0.938835 
0.9639932 	 0.837704 
0.9640071 	 0.776773 
0.9640210 	 0.699850 
0.9640348 	 0.622798 
0.9640487 	 0.531697 
0.9640626 	 0.425701 
0.9640764 	 0.336408 
0.9640903 	 0.328915 
0.9641042 	 0.386859 
0.9641180 	 0.509301 
0.9641319 	 0.657383 
0.9641458 	 0.797517 
0.9641596 	 0.894692 
0.9641735 	 0.951509 
0.9641874 	 0.982234 
0.9642012 	 0.977427 
0.9642151 	 0.964360 
0.9642290 	 0.958552 
0.9642428 	 0.947919 
0.9642567 	 0.975665 
0.9642706 	 0.999344 
0.9642844 	 1.024080 
0.9642983 	 1.034455 
0.9643122 	 1.045053 
0.9643260 	 1.033987 
0.9643399 	 1.010907 
0.9643538 	 1.004443 
0.9643676 	 0.991337 
0.9643815 	 0.967872 
0.9643954 	 0.929538 
0.9644092 	 0.897670 
0.9644231 	 0.868416 
0.9644370 	 0.844891 
0.9644508 	 0.858073 
0.9644647 	 0.889639 
0.9644786 	 0.930015 
0.9644924 	 0.963058 
0.9645063 	 0.966662 
0.9645202 	 0.953008 
0.9645340 	 0.919639 
0.9645479 	 0.895665 
0.9645618 	 0.866406 
0.9645756 	 0.866810 
0.9645895 	 0.901155 
0.9646034 	 0.938129 
0.9646172 	 0.962929 
0.9646311 	 0.971603 
0.9646450 	 0.953888 
0.9646588 	 0.941665 
0.9646727 	 0.931276 
0.9646866 	 0.923334 
0.9647004 	 0.935898 
0.9647143 	 0.946394 
0.9647282 	 0.973629 
0.9647420 	 0.994321 
0.9647559 	 1.005492 
0.9647698 	 0.996980 
0.9647836 	 0.974371 
0.9647975 	 0.945018 
0.9648114 	 0.870587 
0.9648252 	 0.834630 
0.9648391 	 0.807743 
0.9648530 	 0.796071 
0.9648668 	 0.805165 
0.9648807 	 0.824086 
0.9648946 	 0.851392 
0.9649084 	 0.883598 
0.9649223 	 0.871335 
0.9649362 	 0.834831 
0.9649500 	 0.740932 
0.9649639 	 0.621982 
0.9649778 	 0.488030 
0.9649916 	 0.393532 
0.9650055 	 0.398292 
0.9650194 	 0.462903 
0.9650332 	 0.556421 
0.9650471 	 0.670498 
0.9650610 	 0.765239 
0.9650748 	 0.857010 
0.9650887 	 0.915214 
0.9651026 	 0.960425 
0.9651164 	 0.986767 
0.9651303 	 1.009856 
0.9651442 	 1.018469 
0.9651580 	 1.013402 
0.9651719 	 1.012134 
0.9651858 	 1.008352 
0.9651996 	 0.995577 
0.9652135 	 0.975923 
0.9652274 	 0.946765 
0.9652412 	 0.907167 
0.9652551 	 0.886716 
0.9652690 	 0.873460 
0.9652828 	 0.883840 
0.9652967 	 0.898197 
0.9653106 	 0.912018 
0.9653244 	 0.918138 
0.9653383 	 0.909077 
0.9653522 	 0.899152 
0.9653660 	 0.903792 
0.9653799 	 0.909787 
0.9653938 	 0.907675 
0.9654076 	 0.889439 
0.9654215 	 0.883930 
0.9654354 	 0.889332 
0.9654492 	 0.917304 
0.9654631 	 0.923329 
0.9654770 	 0.924869 
0.9654908 	 0.904956 
0.9655047 	 0.891155 
0.9655186 	 0.904825 
0.9655324 	 0.892268 
0.9655463 	 0.846861 
0.9655602 	 0.805553 
0.9655740 	 0.785922 
0.9655879 	 0.796514 
0.9656018 	 0.824305 
0.9656156 	 0.851972 
0.9656295 	 0.847615 
0.9656434 	 0.829113 
0.9656572 	 0.835878 
0.9656711 	 0.866802 
0.9656850 	 0.905571 
0.9656988 	 0.943595 
0.9657127 	 0.966058 
0.9657266 	 0.976469 
0.9657404 	 0.975723 
0.9657543 	 0.979520 
0.9657682 	 0.992861 
0.9657820 	 0.982354 
0.9657959 	 0.940327 
0.9658098 	 0.885855 
0.9658236 	 0.835746 
0.9658375 	 0.812952 
0.9658514 	 0.809831 
0.9658652 	 0.828943 
0.9658791 	 0.850188 
0.9658930 	 0.873020 
0.9659068 	 0.878645 
0.9659207 	 0.900850 
0.9659346 	 0.905601 
0.9659484 	 0.903310 
0.9659623 	 0.899625 
0.9659762 	 0.902185 
0.9659900 	 0.901892 
0.9660039 	 0.930061 
0.9660177 	 0.953286 
0.9660316 	 0.974048 
0.9660455 	 0.988967 
0.9660593 	 0.999153 
0.9660732 	 0.988346 
0.9660871 	 0.977350 
0.9661009 	 0.963083 
0.9661148 	 0.959922 
0.9661287 	 0.955814 
0.9661425 	 0.936118 
0.9661564 	 0.889445 
0.9661703 	 0.854399 
0.9661841 	 0.838455 
0.9661980 	 0.820460 
0.9662119 	 0.846411 
0.9662257 	 0.884143 
0.9662396 	 0.918399 
0.9662535 	 0.927736 
0.9662673 	 0.925081 
0.9662812 	 0.912391 
0.9662951 	 0.906857 
0.9663089 	 0.915697 
0.9663228 	 0.938363 
0.9663367 	 0.950780 
0.9663505 	 0.947003 
0.9663644 	 0.936246 
0.9663783 	 0.912815 
0.9663921 	 0.871685 
0.9664060 	 0.834073 
0.9664199 	 0.811898 
0.9664337 	 0.812636 
0.9664476 	 0.814864 
0.9664615 	 0.825460 
0.9664753 	 0.829435 
0.9664892 	 0.844405 
0.9665031 	 0.853204 
0.9665169 	 0.872129 
0.9665308 	 0.896801 
0.9665447 	 0.909897 
0.9665585 	 0.914895 
0.9665724 	 0.896280 
0.9665863 	 0.889022 
0.9666001 	 0.898291 
0.9666140 	 0.914445 
0.9666279 	 0.926945 
0.9666417 	 0.939430 
0.9666556 	 0.923593 
0.9666695 	 0.907032 
0.9666833 	 0.877881 
0.9666972 	 0.856961 
0.9667111 	 0.862574 
0.9667249 	 0.856483 
0.9667388 	 0.868084 
0.9667527 	 0.895362 
0.9667665 	 0.913340 
0.9667804 	 0.896729 
0.9667943 	 0.876147 
0.9668081 	 0.830992 
0.9668220 	 0.823164 
0.9668359 	 0.855990 
0.9668497 	 0.905521 
0.9668636 	 0.947562 
0.9668775 	 0.976530 
0.9668913 	 0.983593 
0.9669052 	 0.974859 
0.9669191 	 0.953152 
0.9669329 	 0.938594 
0.9669468 	 0.926487 
0.9669607 	 0.880656 
0.9669745 	 0.811522 
0.9669884 	 0.764632 
0.9670023 	 0.770734 
0.9670161 	 0.822218 
0.9670300 	 0.879432 
0.9670439 	 0.938191 
0.9670577 	 0.962458 
0.9670716 	 0.980015 
0.9670855 	 1.006814 
0.9670993 	 1.004410 
0.9671132 	 0.999879 
0.9671271 	 1.007846 
0.9671409 	 0.998489 
0.9671548 	 1.007643 
0.9671687 	 1.009243 
0.9671825 	 1.011753 
0.9671964 	 0.996731 
0.9672103 	 0.980130 
0.9672241 	 0.924623 
0.9672380 	 0.907262 
0.9672519 	 0.882528 
0.9672657 	 0.859924 
0.9672796 	 0.828593 
0.9672935 	 0.775247 
0.9673073 	 0.698429 
0.9673212 	 0.643938 
0.9673351 	 0.666866 
0.9673489 	 0.736122 
0.9673628 	 0.803590 
0.9673767 	 0.877145 
0.9673905 	 0.921499 
0.9674044 	 0.953297 
0.9674183 	 0.967339 
0.9674321 	 0.980103 
0.9674460 	 0.984923 
0.9674599 	 0.983775 
0.9674737 	 0.977576 
0.9674876 	 0.982048 
0.9675015 	 0.982001 
0.9675153 	 0.990979 
0.9675292 	 0.983516 
0.9675431 	 0.968431 
0.9675569 	 0.940907 
0.9675708 	 0.900168 
0.9675847 	 0.866339 
0.9675985 	 0.858566 
0.9676124 	 0.837083 
0.9676263 	 0.828871 
0.9676401 	 0.831368 
0.9676540 	 0.846575 
0.9676679 	 0.878620 
0.9676817 	 0.902319 
0.9676956 	 0.921744 
0.9677095 	 0.938768 
0.9677233 	 0.924115 
0.9677372 	 0.879822 
0.9677511 	 0.800092 
0.9677649 	 0.691370 
0.9677788 	 0.556611 
0.9677927 	 0.443987 
0.9678065 	 0.357574 
0.9678204 	 0.314489 
0.9678343 	 0.323499 
0.9678481 	 0.396772 
0.9678620 	 0.508816 
0.9678759 	 0.628661 
0.9678897 	 0.707580 
0.9679036 	 0.772342 
0.9679175 	 0.825035 
0.9679313 	 0.864019 
0.9679452 	 0.902064 
0.9679591 	 0.931742 
0.9679729 	 0.947818 
0.9679868 	 0.973218 
0.9680007 	 0.991328 
0.9680145 	 1.010399 
0.9680284 	 1.014426 
0.9680423 	 1.024983 
0.9680561 	 1.035106 
0.9680700 	 1.033087 
0.9680839 	 1.029892 
0.9680977 	 1.004673 
0.9681116 	 0.978498 
0.9681255 	 0.943304 
0.9681393 	 0.889767 
0.9681532 	 0.849098 
0.9681671 	 0.849764 
0.9681809 	 0.872938 
0.9681948 	 0.897995 
0.9682087 	 0.906498 
0.9682225 	 0.908702 
0.9682364 	 0.932175 
0.9682503 	 0.969120 
0.9682641 	 0.991508 
0.9682780 	 1.005235 
0.9682919 	 1.002240 
0.9683057 	 0.998392 
0.9683196 	 0.968174 
0.9683335 	 0.960122 
0.9683473 	 0.950706 
0.9683612 	 0.954414 
0.9683751 	 0.966221 
0.9683889 	 0.986444 
0.9684028 	 0.987015 
0.9684167 	 0.996314 
0.9684305 	 0.977181 
0.9684444 	 0.958154 
0.9684583 	 0.916943 
0.9684721 	 0.878002 
0.9684860 	 0.852548 
0.9684999 	 0.887090 
0.9685137 	 0.918043 
0.9685276 	 0.961553 
0.9685415 	 0.981190 
0.9685553 	 1.016122 
0.9685692 	 1.027743 
0.9685831 	 1.037823 
0.9685969 	 1.039835 
0.9686108 	 1.048324 
0.9686247 	 1.030947 
0.9686385 	 1.023707 
0.9686524 	 1.011835 
0.9686663 	 0.981055 
0.9686801 	 0.924141 
0.9686940 	 0.903055 
0.9687079 	 0.884659 
0.9687217 	 0.911840 
0.9687356 	 0.935948 
0.9687495 	 0.973055 
0.9687633 	 0.994050 
0.9687772 	 1.005075 
0.9687911 	 0.994420 
0.9688049 	 0.970439 
0.9688188 	 0.947904 
0.9688327 	 0.918954 
0.9688465 	 0.888776 
0.9688604 	 0.877723 
0.9688743 	 0.877169 
0.9688881 	 0.904499 
0.9689020 	 0.925470 
0.9689159 	 0.927238 
0.9689297 	 0.918098 
0.9689436 	 0.926942 
0.9689575 	 0.927173 
0.9689713 	 0.928543 
0.9689852 	 0.910459 
0.9689991 	 0.890070 
0.9690129 	 0.903080 
0.9690268 	 0.927767 
0.9690407 	 0.947255 
0.9690545 	 0.941477 
0.9690684 	 0.914872 
0.9690823 	 0.870351 
0.9690961 	 0.804477 
0.9691100 	 0.706709 
0.9691239 	 0.587406 
0.9691377 	 0.471876 
0.9691516 	 0.408014 
0.9691655 	 0.422875 
0.9691793 	 0.508284 
0.9691932 	 0.636249 
0.9692071 	 0.779541 
0.9692209 	 0.871665 
0.9692348 	 0.929669 
0.9692487 	 0.942930 
0.9692625 	 0.938238 
0.9692764 	 0.919754 
0.9692903 	 0.902373 
0.9693041 	 0.878074 
0.9693180 	 0.858205 
0.9693319 	 0.826975 
0.9693457 	 0.819390 
0.9693596 	 0.818572 
0.9693735 	 0.823237 
0.9693873 	 0.822074 
0.9694012 	 0.861517 
0.9694151 	 0.894542 
0.9694289 	 0.926520 
0.9694428 	 0.965089 
0.9694567 	 0.995256 
0.9694705 	 0.999848 
0.9694844 	 0.987931 
0.9694983 	 0.953875 
0.9695121 	 0.950169 
0.9695260 	 0.930790 
0.9695399 	 0.921863 
0.9695537 	 0.905040 
0.9695676 	 0.900982 
0.9695815 	 0.881112 
0.9695953 	 0.869356 
0.9696092 	 0.861091 
0.9696231 	 0.855404 
0.9696369 	 0.841824 
0.9696508 	 0.819123 
0.9696647 	 0.801753 
0.9696785 	 0.810904 
0.9696924 	 0.828071 
0.9697063 	 0.857158 
0.9697201 	 0.884653 
0.9697340 	 0.887390 
0.9697479 	 0.891858 
0.9697617 	 0.914413 
0.9697756 	 0.943574 
0.9697895 	 0.966562 
0.9698033 	 0.974792 
0.9698172 	 0.956793 
0.9698311 	 0.925870 
0.9698449 	 0.890278 
0.9698588 	 0.888103 
0.9698726 	 0.918361 
0.9698865 	 0.958933 
0.9699004 	 0.989309 
0.9699142 	 1.008397 
0.9699281 	 1.021673 
0.9699420 	 1.014348 
0.9699558 	 0.985485 
0.9699697 	 0.965480 
0.9699836 	 0.931049 
0.9699974 	 0.930838 
0.9700113 	 0.925173 
0.9700252 	 0.933118 
0.9700390 	 0.944525 
0.9700529 	 0.962326 
0.9700668 	 0.963911 
0.9700806 	 0.993367 
0.9700945 	 0.989377 
0.9701084 	 0.993949 
0.9701222 	 0.972452 
0.9701361 	 0.970142 
0.9701500 	 0.962461 
0.9701638 	 0.967587 
0.9701777 	 0.962213 
0.9701916 	 0.932869 
0.9702054 	 0.875751 
0.9702193 	 0.851799 
0.9702332 	 0.823735 
0.9702470 	 0.835864 
0.9702609 	 0.868471 
0.9702748 	 0.927881 
0.9702886 	 0.957450 
0.9703025 	 0.996033 
0.9703164 	 1.004523 
0.9703302 	 1.034631 
0.9703441 	 1.027405 
0.9703580 	 1.025691 
0.9703718 	 1.009682 
0.9703857 	 1.021038 
0.9703996 	 0.977914 
0.9704134 	 0.957159 
0.9704273 	 0.896510 
0.9704412 	 0.823421 
0.9704550 	 0.755566 
0.9704689 	 0.731257 
0.9704828 	 0.736346 
0.9704966 	 0.782718 
0.9705105 	 0.835306 
0.9705244 	 0.880802 
0.9705382 	 0.893534 
0.9705521 	 0.903164 
0.9705660 	 0.897870 
0.9705798 	 0.917998 
0.9705937 	 0.929148 
0.9706076 	 0.937840 
0.9706214 	 0.953704 
0.9706353 	 0.968739 
0.9706492 	 0.978076 
0.9706630 	 0.999715 
0.9706769 	 1.018500 
0.9706908 	 1.008097 
0.9707046 	 0.991322 
0.9707185 	 0.967774 
0.9707324 	 0.939238 
0.9707462 	 0.873761 
0.9707601 	 0.795401 
0.9707740 	 0.676793 
0.9707878 	 0.556933 
0.9708017 	 0.451315 
0.9708156 	 0.376911 
0.9708294 	 0.333102 
0.9708433 	 0.360573 
0.9708572 	 0.432918 
0.9708710 	 0.561492 
0.9708849 	 0.677949 
0.9708988 	 0.764190 
0.9709126 	 0.803623 
0.9709265 	 0.834637 
0.9709404 	 0.856719 
0.9709542 	 0.890064 
0.9709681 	 0.918310 
0.9709820 	 0.963398 
0.9709958 	 0.977021 
0.9710097 	 0.967630 
0.9710236 	 0.966754 
0.9710374 	 0.979067 
0.9710513 	 0.964674 
0.9710652 	 0.952277 
0.9710790 	 0.917401 
0.9710929 	 0.920277 
0.9711068 	 0.900210 
0.9711206 	 0.934666 
0.9711345 	 0.944960 
0.9711484 	 0.971283 
0.9711622 	 0.976264 
0.9711761 	 0.993422 
0.9711900 	 0.989783 
0.9712038 	 1.009863 
0.9712177 	 1.016771 
0.9712316 	 1.027706 
0.9712454 	 1.014193 
0.9712593 	 1.004314 
0.9712732 	 0.966278 
0.9712870 	 0.959817 
0.9713009 	 0.928817 
0.9713148 	 0.911098 
0.9713286 	 0.922530 
0.9713425 	 0.949218 
0.9713564 	 0.975231 
0.9713702 	 0.995633 
0.9713841 	 1.011295 
0.9713980 	 0.993575 
0.9714118 	 0.966202 
0.9714257 	 0.940048 
0.9714396 	 0.916660 
0.9714534 	 0.913036 
0.9714673 	 0.938148 
0.9714812 	 0.950879 
0.9714950 	 0.980191 
0.9715089 	 0.994987 
0.9715228 	 1.014157 
0.9715366 	 1.020386 
0.9715505 	 1.032962 
0.9715644 	 1.025681 
0.9715782 	 1.037820 
0.9715921 	 1.041134 
0.9716060 	 1.042296 
0.9716198 	 1.022914 
0.9716337 	 1.031388 
0.9716476 	 1.009615 
0.9716614 	 0.999939 
0.9716753 	 0.972705 
0.9716892 	 0.969085 
0.9717030 	 0.929466 
0.9717169 	 0.894988 
0.9717308 	 0.851905 
0.9717446 	 0.824618 
0.9717585 	 0.849554 
0.9717724 	 0.885385 
0.9717862 	 0.904899 
0.9718001 	 0.910774 
0.9718140 	 0.910340 
0.9718278 	 0.918840 
0.9718417 	 0.962654 
0.9718556 	 0.963116 
0.9718694 	 0.968027 
0.9718833 	 0.970649 
0.9718972 	 0.970674 
0.9719110 	 0.970715 
0.9719249 	 0.970717 


==> anc/HD37536/HD37536_80.dat <==
0.9464579 	 0.824395 
0.9464716 	 0.873101 
0.9464853 	 0.856681 
0.9464990 	 0.824595 
0.9465127 	 0.919635 
0.9465264 	 0.929455 
0.9465400 	 0.828213 
0.9465537 	 0.745087 
0.9465674 	 0.753359 
0.9465811 	 0.818237 
0.9465948 	 0.814765 
0.9466085 	 0.840856 
0.9466221 	 0.818720 
0.9466358 	 0.796169 
0.9466495 	 0.737112 
0.9466632 	 0.751011 
0.9466769 	 0.808808 
0.9466905 	 0.789437 
0.9467042 	 0.793034 
0.9467179 	 0.840833 
0.9467316 	 0.858688 
0.9467453 	 0.976351 
0.9467590 	 0.987078 
0.9467726 	 0.972348 
0.9467863 	 1.065456 
0.9468000 	 0.851925 
0.9468137 	 0.878785 
0.9468274 	 0.972567 
0.9468411 	 1.000074 
0.9468547 	 0.897620 
0.9468684 	 0.945005 
0.9468821 	 0.951778 
0.9468958 	 0.897565 
0.9469095 	 0.903002 
0.9469231 	 0.864038 
0.9469368 	 0.796037 
0.9469505 	 0.822494 
0.9469642 	 0.862231 
0.9469779 	 0.875679 
0.9469916 	 0.879420 
0.9470052 	 1.000872 
0.9470189 	 1.034331 
0.9470326 	 1.046815 
0.9470463 	 1.023352 
0.9470600 	 1.026550 
0.9470737 	 1.017829 
0.9470873 	 1.002819 
0.9471010 	 0.935848 
0.9471147 	 0.931617 
0.9471284 	 0.940193 
0.9471421 	 1.049572 
0.9471557 	 1.091749 
0.9471694 	 0.961221 
0.9471831 	 0.829041 
0.9471968 	 0.707873 
0.9472105 	 0.741847 
0.9472242 	 0.696677 
0.9472378 	 0.731216 
0.9472515 	 0.774590 
0.9472652 	 0.810651 
0.9472789 	 0.844522 
0.9472926 	 0.885875 
0.9473063 	 0.891922 
0.9473199 	 0.902247 
0.9473336 	 0.891079 
0.9473473 	 0.850584 
0.9473610 	 0.830044 
0.9473747 	 0.831404 
0.9473884 	 0.840700 
0.9474020 	 0.836699 
0.9474157 	 0.843015 
0.9474294 	 0.892613 
0.9474431 	 0.867516 
0.9474568 	 0.881776 
0.9474704 	 0.927406 
0.9474841 	 0.932385 
0.9474978 	 0.917564 
0.9475115 	 0.962901 
0.9475252 	 1.002045 
0.9475389 	 1.007846 
0.9475525 	 0.996314 
0.9475662 	 0.992255 
0.9475799 	 0.965669 
0.9475936 	 0.974448 
0.9476073 	 0.960076 
0.9476210 	 0.931838 
0.9476346 	 0.858271 
0.9476483 	 0.843886 
0.9476620 	 0.806435 
0.9476757 	 0.768462 
0.9476894 	 0.821494 
0.9477030 	 0.850736 
0.9477167 	 0.929590 
0.9477304 	 0.982540 
0.9477441 	 0.983242 
0.9477578 	 1.018872 
0.9477715 	 0.920426 
0.9477851 	 0.931474 
0.9477988 	 0.852376 
0.9478125 	 0.914638 
0.9478262 	 0.948510 
0.9478399 	 0.973692 
0.9478536 	 0.971407 
0.9478672 	 1.031172 
0.9478809 	 1.004428 
0.9478946 	 0.953465 
0.9479083 	 0.925698 
0.9479220 	 0.942475 
0.9479356 	 0.820999 
0.9479493 	 0.749845 
0.9479630 	 0.746456 
0.9479767 	 0.739055 
0.9479904 	 0.767352 
0.9480041 	 0.809303 
0.9480177 	 0.798393 
0.9480314 	 0.768792 
0.9480451 	 0.749686 
0.9480588 	 0.758332 
0.9480725 	 0.838385 
0.9480862 	 0.877923 
0.9480998 	 0.903983 
0.9481135 	 0.962360 
0.9481272 	 0.982752 
0.9481409 	 0.965528 
0.9481546 	 0.906295 
0.9481683 	 0.800741 
0.9481819 	 0.764287 
0.9481956 	 0.789005 
0.9482093 	 0.852296 
0.9482230 	 0.940628 
0.9482367 	 0.996718 
0.9482503 	 0.985549 
0.9482640 	 0.977859 
0.9482777 	 0.941737 
0.9482914 	 1.032138 
0.9483051 	 1.011159 
0.9483188 	 0.965422 
0.9483324 	 0.921434 
0.9483461 	 0.939736 
0.9483598 	 0.930596 
0.9483735 	 0.936736 
0.9483872 	 0.979940 
0.9484009 	 1.007362 
0.9484145 	 0.808352 
0.9484282 	 0.718408 
0.9484419 	 0.815280 
0.9484556 	 0.818750 
0.9484693 	 0.866144 
0.9484829 	 0.895672 
0.9484966 	 0.963284 
0.9485103 	 1.007268 
0.9485240 	 1.064534 
0.9485377 	 1.030118 
0.9485514 	 1.010029 
0.9485650 	 0.952962 
0.9485787 	 0.936308 
0.9485924 	 0.962039 
0.9486061 	 0.985882 
0.9486198 	 0.979630 
0.9486335 	 0.970131 
0.9486471 	 0.995247 
0.9486608 	 0.980128 
0.9486745 	 0.979869 
0.9486882 	 0.918068 
0.9487019 	 0.870539 
0.9487156 	 0.867510 
0.9487292 	 0.833291 
0.9487429 	 0.833079 
0.9487566 	 0.801810 
0.9487703 	 0.792181 
0.9487840 	 0.808556 
0.9487976 	 0.770740 
0.9488113 	 0.789860 
0.9488250 	 0.815751 
0.9488387 	 0.817633 
0.9488524 	 0.818323 
0.9488661 	 0.817090 
0.9488797 	 0.817432 
0.9488934 	 0.841298 
0.9489071 	 0.833574 
0.9489208 	 0.882774 
0.9489345 	 0.862186 
0.9489482 	 0.896978 
0.9489618 	 0.867359 
0.9489755 	 0.878338 
0.9489892 	 0.875132 
0.9490029 	 0.842805 
0.9490166 	 0.818989 
0.9490302 	 0.767411 
0.9490439 	 0.792743 
0.9490576 	 0.786573 
0.9490713 	 0.782673 
0.9490850 	 0.835750 
0.9490987 	 0.845388 
0.9491123 	 0.876182 
0.9491260 	 0.861888 
0.9491397 	 0.825480 
0.9491534 	 0.811133 
0.9491671 	 0.836071 
0.9491808 	 0.882696 
0.9491944 	 0.949308 
0.9492081 	 0.999057 
0.9492218 	 1.009046 
0.9492355 	 1.030316 
0.9492492 	 1.040230 
0.9492628 	 1.061829 
0.9492765 	 1.026705 
0.9492902 	 1.024229 
0.9493039 	 1.034347 
0.9493176 	 1.026721 
0.9493313 	 0.987491 
0.9493449 	 1.008132 
0.9493586 	 1.025866 
0.9493723 	 1.013510 
0.9493860 	 0.997912 
0.9493997 	 0.982954 
0.9494134 	 0.939492 
0.9494270 	 0.960359 
0.9494407 	 0.924899 
0.9494544 	 0.923679 
0.9494681 	 0.922189 
0.9494818 	 0.909506 
0.9494955 	 0.903773 
0.9495091 	 0.929805 
0.9495228 	 0.964194 
0.9495365 	 0.971859 
0.9495502 	 0.952451 
0.9495639 	 0.918000 
0.9495775 	 0.858973 
0.9495912 	 0.849149 
0.9496049 	 0.879559 
0.9496186 	 0.863932 
0.9496323 	 0.841046 
0.9496460 	 0.843105 
0.9496596 	 0.899648 
0.9496733 	 0.947771 
0.9496870 	 0.762265 
0.9497007 	 0.718752 
0.9497144 	 0.665387 
0.9497281 	 0.599857 
0.9497417 	 0.592863 
0.9497554 	 0.618821 
0.9497691 	 0.672887 
0.9497828 	 0.771599 
0.9497965 	 0.894333 
0.9498101 	 0.932958 
0.9498238 	 0.944103 
0.9498375 	 0.918170 
0.9498512 	 0.897122 
0.9498649 	 0.898009 
0.9498786 	 0.872361 
0.9498922 	 0.866290 
0.9499059 	 0.850451 
0.9499196 	 0.834156 
0.9499333 	 0.892934 
0.9499470 	 0.878809 
0.9499607 	 0.893729 
0.9499743 	 0.886516 
0.9499880 	 0.834766 
0.9500017 	 0.876130 
0.9500154 	 0.918064 
0.9500291 	 0.894930 
0.9500427 	 0.912506 
0.9500564 	 0.954332 
0.9500701 	 0.967405 
0.9500838 	 0.975089 
0.9500975 	 0.990045 
0.9501112 	 0.987588 
0.9501248 	 0.963149 
0.9501385 	 0.938864 
0.9501522 	 0.970808 
0.9501659 	 0.982166 
0.9501796 	 1.014523 
0.9501933 	 0.998297 
0.9502069 	 0.978241 
0.9502206 	 0.995044 
0.9502343 	 0.966335 
0.9502480 	 0.975083 
0.9502617 	 0.949726 
0.9502754 	 0.929000 
0.9502890 	 0.927032 
0.9503027 	 0.880604 
0.9503164 	 0.971020 
0.9503301 	 1.042660 
0.9503438 	 0.951732 
0.9503574 	 1.081507 
0.9503711 	 1.023609 
0.9503848 	 1.020030 
0.9503985 	 0.946435 
0.9504122 	 0.820401 
0.9504259 	 0.796241 
0.9504395 	 0.729106 
0.9504532 	 0.702900 
0.9504669 	 0.706062 
0.9504806 	 0.706952 
0.9504943 	 0.762285 
0.9505080 	 0.808866 
0.9505216 	 0.882453 
0.9505353 	 0.929855 
0.9505490 	 0.961252 
0.9505627 	 0.979495 
0.9505764 	 0.997906 
0.9505900 	 0.973767 
0.9506037 	 0.978344 
0.9506174 	 0.988768 
0.9506311 	 0.981387 
0.9506448 	 0.944900 
0.9506585 	 0.910717 
0.9506721 	 0.863958 
0.9506858 	 0.839468 
0.9506995 	 0.809676 
0.9507132 	 0.834736 
0.9507269 	 0.869388 
0.9507406 	 0.911607 
0.9507542 	 0.940139 
0.9507679 	 0.937913 
0.9507816 	 0.937602 
0.9507953 	 0.934710 
0.9508090 	 0.881508 
0.9508226 	 0.828910 
0.9508363 	 0.786037 
0.9508500 	 0.757586 
0.9508637 	 0.792842 
0.9508774 	 0.838309 
0.9508911 	 0.873137 
0.9509047 	 0.905165 
0.9509184 	 0.942632 
0.9509321 	 0.951861 
0.9509458 	 0.944226 
0.9509595 	 0.935334 
0.9509732 	 0.929376 
0.9509868 	 0.933433 
0.9510005 	 0.963676 
0.9510142 	 0.976936 
0.9510279 	 0.989740 
0.9510416 	 0.985609 
0.9510553 	 0.989572 
0.9510689 	 0.951628 
0.9510826 	 0.933367 
0.9510963 	 0.903049 
0.9511100 	 0.905436 
0.9511237 	 0.885478 
0.9511373 	 0.880788 
0.9511510 	 0.869696 
0.9511647 	 0.911548 
0.9511784 	 0.910035 
0.9511921 	 0.930883 
0.9512058 	 0.932836 
0.9512194 	 0.902134 
0.9512331 	 0.852149 
0.9512468 	 0.816473 
0.9512605 	 0.781372 
0.9512742 	 0.765470 
0.9512879 	 0.763982 
0.9513015 	 0.782338 
0.9513152 	 0.750749 
0.9513289 	 0.732897 
0.9513426 	 0.728854 
0.9513563 	 0.757936 
0.9513699 	 0.787360 
0.9513836 	 0.830064 
0.9513973 	 0.854258 
0.9514110 	 0.878269 
0.9514247 	 0.897674 
0.9514384 	 0.919467 
0.9514520 	 0.950761 
0.9514657 	 0.974003 
0.9514794 	 0.988070 
0.9514931 	 0.987083 
0.9515068 	 0.993205 
0.9515205 	 0.973861 
0.9515341 	 0.928150 
0.9515478 	 0.908320 
0.9515615 	 0.870104 
0.9515752 	 0.822497 
0.9515889 	 0.802388 
0.9516026 	 0.782580 
0.9516162 	 0.818631 
0.9516299 	 0.890931 
0.9516436 	 0.926423 
0.9516573 	 0.948839 
0.9516710 	 0.964843 
0.9516846 	 0.968131 
0.9516983 	 0.972992 
0.9517120 	 0.950629 
0.9517257 	 0.963734 
0.9517394 	 0.944397 
0.9517531 	 0.932244 
0.9517667 	 0.915937 
0.9517804 	 0.896101 
0.9517941 	 0.876648 
0.9518078 	 0.885314 
0.9518215 	 0.885527 
0.9518352 	 0.897953 
0.9518488 	 0.905517 
0.9518625 	 0.926361 
0.9518762 	 0.936285 
0.9518899 	 0.980882 
0.9519036 	 0.998397 
0.9519172 	 0.994084 
0.9519309 	 0.992901 
0.9519446 	 1.050059 
0.9519583 	 1.054021 
0.9519720 	 1.003816 
0.9519857 	 0.950804 
0.9519993 	 0.925463 
0.9520130 	 0.864910 
0.9520267 	 0.817502 
0.9520404 	 0.776083 
0.9520541 	 0.743043 
0.9520678 	 0.697027 
0.9520814 	 0.694740 
0.9520951 	 0.725560 
0.9521088 	 0.772753 
0.9521225 	 0.828087 
0.9521362 	 0.900037 
0.9521498 	 0.934989 
0.9521635 	 0.975123 
0.9521772 	 0.994055 
0.9521909 	 1.015885 
0.9522046 	 0.994972 
0.9522183 	 0.952431 
0.9522319 	 0.881116 
0.9522456 	 0.830270 
0.9522593 	 0.773571 
0.9522730 	 0.730138 
0.9522867 	 0.726938 
0.9523004 	 0.783116 
0.9523140 	 0.845741 
0.9523277 	 0.918199 
0.9523414 	 0.929733 
0.9523551 	 0.933740 
0.9523688 	 0.943096 
0.9523825 	 0.962423 
0.9523961 	 0.973430 
0.9524098 	 0.990270 
0.9524235 	 0.983624 
0.9524372 	 0.993437 
0.9524509 	 1.029202 
0.9524645 	 1.155369 
0.9524782 	 1.110691 
0.9524919 	 1.070366 
0.9525056 	 1.051008 
0.9525193 	 1.012064 
0.9525330 	 0.988089 
0.9525466 	 0.997350 
0.9525603 	 0.995595 
0.9525740 	 1.011640 
0.9525877 	 1.005498 
0.9526014 	 1.000188 
0.9526151 	 0.997174 
0.9526287 	 0.990216 
0.9526424 	 1.005766 
0.9526561 	 1.001940 
0.9526698 	 0.979389 
0.9526835 	 0.974651 
0.9526971 	 0.961382 
0.9527108 	 0.954590 
0.9527245 	 0.962217 
0.9527382 	 0.967469 
0.9527519 	 0.962884 
0.9527656 	 0.939426 
0.9527792 	 0.923450 
0.9527929 	 0.919799 
0.9528066 	 0.927914 
0.9528203 	 0.949879 
0.9528340 	 0.963812 
0.9528477 	 0.927185 
0.9528613 	 0.911147 
0.9528750 	 0.860197 
0.9528887 	 0.817285 
0.9529024 	 0.790707 
0.9529161 	 0.742685 
0.9529297 	 0.731216 
0.9529434 	 0.702780 
0.9529571 	 0.688852 
0.9529708 	 0.694309 
0.9529845 	 0.731595 
0.9529982 	 0.815351 
0.9530118 	 0.868729 
0.9530255 	 0.904308 
0.9530392 	 0.906372 
0.9530529 	 0.933131 
0.9530666 	 0.961916 
0.9530803 	 0.969397 
0.9530939 	 1.027721 
0.9531076 	 1.040890 
0.9531213 	 1.022447 
0.9531350 	 1.018102 
0.9531487 	 1.011555 
0.9531624 	 0.986193 
0.9531760 	 0.956964 
0.9531897 	 0.893892 
0.9532034 	 0.818673 
0.9532171 	 0.732183 
0.9532308 	 0.725525 
0.9532444 	 0.737467 
0.9532581 	 0.777496 
0.9532718 	 0.820075 
0.9532855 	 0.868497 
0.9532992 	 0.903018 
0.9533129 	 0.932427 
0.9533265 	 0.954296 
0.9533402 	 0.975940 
0.9533539 	 0.973984 
0.9533676 	 0.959039 
0.9533813 	 0.934186 
0.9533950 	 0.924257 
0.9534086 	 0.922818 
0.9534223 	 0.944947 
0.9534360 	 0.953416 
0.9534497 	 0.969002 
0.9534634 	 0.970726 
0.9534770 	 0.993404 
0.9534907 	 0.991320 
0.9535044 	 1.002082 
0.9535181 	 1.002313 
0.9535318 	 1.004096 
0.9535455 	 1.011898 
0.9535591 	 0.994452 
0.9535728 	 0.998861 
0.9535865 	 1.004068 
0.9536002 	 0.985798 
0.9536139 	 0.966538 
0.9536276 	 0.967239 
0.9536412 	 0.964783 
0.9536549 	 0.973862 
0.9536686 	 0.983127 
0.9536823 	 0.986185 
0.9536960 	 0.976704 
0.9537096 	 0.955072 
0.9537233 	 0.916874 
0.9537370 	 0.873032 
0.9537507 	 0.819598 
0.9537644 	 0.774827 
0.9537781 	 0.748579 
0.9537917 	 0.733197 
0.9538054 	 0.738134 
0.9538191 	 0.757874 
0.9538328 	 0.801436 
0.9538465 	 0.856603 
0.9538602 	 0.877910 
0.9538738 	 0.834067 
0.9538875 	 0.772210 
0.9539012 	 0.738296 
0.9539149 	 0.713034 
0.9539286 	 0.707166 
0.9539423 	 0.725992 
0.9539559 	 0.764159 
0.9539696 	 0.814416 
0.9539833 	 0.878694 
0.9539970 	 0.941091 
0.9540107 	 0.970437 
0.9540243 	 0.984642 
0.9540380 	 1.000433 
0.9540517 	 1.001980 
0.9540654 	 0.993159 
0.9540791 	 1.000908 
0.9540928 	 1.007787 
0.9541064 	 1.007076 
0.9541201 	 1.002858 
0.9541338 	 0.992309 
0.9541475 	 0.992372 
0.9541612 	 0.999319 
0.9541749 	 0.992795 
0.9541885 	 0.981079 
0.9542022 	 0.967174 
0.9542159 	 0.942547 
0.9542296 	 0.898368 
0.9542433 	 0.871926 
0.9542569 	 0.841986 
0.9542706 	 0.850557 
0.9542843 	 0.865772 
0.9542980 	 0.915325 
0.9543117 	 0.936701 
0.9543254 	 0.975632 
0.9543390 	 1.019089 
0.9543527 	 1.057106 
0.9543664 	 1.007206 
0.9543801 	 0.991083 
0.9543938 	 0.993756 
0.9544075 	 0.989651 
0.9544211 	 0.989263 
0.9544348 	 0.982232 
0.9544485 	 0.954128 
0.9544622 	 0.958476 
0.9544759 	 0.942609 
0.9544896 	 0.949787 
0.9545032 	 0.953585 
0.9545169 	 0.978485 
0.9545306 	 0.991946 
0.9545443 	 1.013782 
0.9545580 	 1.016920 
0.9545716 	 1.015336 
0.9545853 	 1.003976 
0.9545990 	 1.011450 
0.9546127 	 0.989542 
0.9546264 	 0.976099 
0.9546401 	 0.919482 
0.9546537 	 0.871603 
0.9546674 	 0.876239 
0.9546811 	 0.872997 
0.9546948 	 0.873169 
0.9547085 	 0.856749 
0.9547222 	 0.828310 
0.9547358 	 0.847600 
0.9547495 	 0.864435 
0.9547632 	 0.895660 
0.9547769 	 0.904423 
0.9547906 	 0.894384 
0.9548042 	 0.852078 
0.9548179 	 0.792450 
0.9548316 	 0.666484 
0.9548453 	 0.498681 
0.9548590 	 0.419092 
0.9548727 	 0.393240 
0.9548863 	 0.442221 
0.9549000 	 0.550135 
0.9549137 	 0.657239 
0.9549274 	 0.740437 
0.9549411 	 0.788712 
0.9549548 	 0.804217 
0.9549684 	 0.809440 
0.9549821 	 0.794156 
0.9549958 	 0.789509 
0.9550095 	 0.822893 
0.9550232 	 0.865023 
0.9550368 	 0.894786 
0.9550505 	 0.898051 
0.9550642 	 0.898381 
0.9550779 	 0.890807 
0.9550916 	 0.907057 
0.9551053 	 0.939103 
0.9551189 	 0.976070 
0.9551326 	 1.011406 
0.9551463 	 1.033767 
0.9551600 	 1.026929 
0.9551737 	 1.037051 
0.9551874 	 1.036103 
0.9552010 	 1.026295 
0.9552147 	 1.019252 
0.9552284 	 0.984446 
0.9552421 	 0.959186 
0.9552558 	 0.935262 
0.9552695 	 0.913937 
0.9552831 	 0.891339 
0.9552968 	 0.870881 
0.9553105 	 0.865861 
0.9553242 	 0.873389 
0.9553379 	 0.907192 
0.9553515 	 0.935526 
0.9553652 	 0.932780 
0.9553789 	 0.946978 
0.9553926 	 0.974045 
0.9554063 	 0.976403 
0.9554200 	 0.970116 
0.9554336 	 0.952434 
0.9554473 	 0.943240 
0.9554610 	 0.919056 
0.9554747 	 0.868871 
0.9554884 	 0.819192 
0.9555021 	 0.798050 
0.9555157 	 0.802009 
0.9555294 	 0.838631 
0.9555431 	 0.854271 
0.9555568 	 0.846549 
0.9555705 	 0.842729 
0.9555841 	 0.865924 
0.9555978 	 0.924577 
0.9556115 	 0.991856 
0.9556252 	 0.993136 
0.9556389 	 0.980988 
0.9556526 	 0.956372 
0.9556662 	 0.929115 
0.9556799 	 0.904467 
0.9556936 	 0.890649 
0.9557073 	 0.895107 
0.9557210 	 0.915058 
0.9557347 	 0.952202 
0.9557483 	 0.967051 
0.9557620 	 0.994862 
0.9557757 	 1.009579 
0.9557894 	 1.031043 
0.9558031 	 1.023455 
0.9558167 	 1.012856 
0.9558304 	 0.999454 
0.9558441 	 0.944554 
0.9558578 	 0.893314 
0.9558715 	 0.855178 
0.9558852 	 0.821416 
0.9558988 	 0.796095 
0.9559125 	 0.784653 
0.9559262 	 0.818261 
0.9559399 	 0.869679 
0.9559536 	 0.924282 
0.9559673 	 0.929358 
0.9559809 	 0.916857 
0.9559946 	 0.897118 
0.9560083 	 0.898677 
0.9560220 	 0.921658 
0.9560357 	 0.947878 
0.9560494 	 0.967661 
0.9560630 	 0.984532 
0.9560767 	 0.978233 
0.9560904 	 0.990493 
0.9561041 	 1.006134 
0.9561178 	 1.023207 
0.9561314 	 1.022857 
0.9561451 	 1.017644 
0.9561588 	 0.991396 
0.9561725 	 0.975789 
0.9561862 	 0.944309 
0.9561999 	 0.916014 
0.9562135 	 0.899202 
0.9562272 	 0.908351 
0.9562409 	 0.922627 
0.9562546 	 0.946642 
0.9562683 	 0.969971 
0.9562820 	 1.001635 
0.9562956 	 1.014496 
0.9563093 	 1.016695 
0.9563230 	 1.018696 
0.9563367 	 0.995351 
0.9563504 	 0.945970 
0.9563640 	 0.879228 
0.9563777 	 0.810382 
0.9563914 	 0.767994 
0.9564051 	 0.767487 
0.9564188 	 0.797264 
0.9564325 	 0.831401 
0.9564461 	 0.873368 
0.9564598 	 0.919759 
0.9564735 	 0.971040 
0.9564872 	 0.994430 
0.9565009 	 1.001253 
0.9565146 	 1.025791 
0.9565282 	 1.042594 
0.9565419 	 1.019166 
0.9565556 	 0.999610 
0.9565693 	 0.968141 
0.9565830 	 0.939910 
0.9565967 	 0.899365 
0.9566103 	 0.858419 
0.9566240 	 0.852072 
0.9566377 	 0.893662 
0.9566514 	 0.920444 
0.9566651 	 0.926594 
0.9566787 	 0.898512 
0.9566924 	 0.870777 
0.9567061 	 0.854653 
0.9567198 	 0.855389 
0.9567335 	 0.870291 
0.9567472 	 0.904378 
0.9567608 	 0.962707 
0.9567745 	 1.003579 
0.9567882 	 1.000819 
0.9568019 	 1.002512 
0.9568156 	 1.013686 
0.9568293 	 1.017837 
0.9568429 	 1.014149 
0.9568566 	 1.006383 
0.9568703 	 0.986011 
0.9568840 	 0.958956 
0.9568977 	 0.941894 
0.9569113 	 0.943000 
0.9569250 	 0.986516 
0.9569387 	 0.998236 
0.9569524 	 1.001723 
0.9569661 	 0.998228 
0.9569798 	 0.999412 
0.9569934 	 0.996089 
0.9570071 	 0.980153 
0.9570208 	 0.953024 
0.9570345 	 0.944825 
0.9570482 	 0.923708 
0.9570619 	 0.912238 
0.9570755 	 0.878112 
0.9570892 	 0.861523 
0.9571029 	 0.844972 
0.9571166 	 0.846778 
0.9571303 	 0.857346 
0.9571439 	 0.883127 
0.9571576 	 0.906070 
0.9571713 	 0.938788 
0.9571850 	 0.934392 
0.9571987 	 0.916296 
0.9572124 	 0.876339 
0.9572260 	 0.829509 
0.9572397 	 0.759808 
0.9572534 	 0.716125 
0.9572671 	 0.676820 
0.9572808 	 0.703603 
0.9572945 	 0.742412 
0.9573081 	 0.813284 
0.9573218 	 0.868512 
0.9573355 	 0.934852 
0.9573492 	 0.977649 
0.9573629 	 0.970657 
0.9573766 	 0.934449 
0.9573902 	 0.891550 
0.9574039 	 0.824112 
0.9574176 	 0.778374 
0.9574313 	 0.715173 
0.9574450 	 0.695680 
0.9574586 	 0.732043 
0.9574723 	 0.785475 
0.9574860 	 0.809072 
0.9574997 	 0.823869 
0.9575134 	 0.835173 
0.9575271 	 0.872227 
0.9575407 	 0.928349 
0.9575544 	 0.965418 
0.9575681 	 0.994391 
0.9575818 	 1.005067 
0.9575955 	 1.011481 
0.9576092 	 0.992062 
0.9576228 	 0.979777 
0.9576365 	 0.938181 
0.9576502 	 0.869090 
0.9576639 	 0.768065 
0.9576776 	 0.660372 
0.9576912 	 0.577834 
0.9577049 	 0.581479 
0.9577186 	 0.630295 
0.9577323 	 0.685218 
0.9577460 	 0.735616 
0.9577597 	 0.790431 
0.9577733 	 0.840008 
0.9577870 	 0.914264 
0.9578007 	 0.953582 
0.9578144 	 0.984336 
0.9578281 	 0.993865 
0.9578418 	 0.988090 
0.9578554 	 0.982742 
0.9578691 	 0.969536 
0.9578828 	 0.928900 
0.9578965 	 0.913106 
0.9579102 	 0.899029 
0.9579238 	 0.915078 
0.9579375 	 0.916349 
0.9579512 	 0.925172 
0.9579649 	 0.906287 
0.9579786 	 0.901776 
0.9579923 	 0.881150 
0.9580059 	 0.887169 
0.9580196 	 0.906504 
0.9580333 	 0.940557 
0.9580470 	 0.943932 
0.9580607 	 0.949067 
0.9580744 	 0.965024 
0.9580880 	 0.968871 
0.9581017 	 0.957288 
0.9581154 	 0.942272 
0.9581291 	 0.898572 
0.9581428 	 0.855598 
0.9581565 	 0.831513 
0.9581701 	 0.822357 
0.9581838 	 0.836200 
0.9581975 	 0.838067 
0.9582112 	 0.832973 
0.9582249 	 0.843339 
0.9582385 	 0.872773 
0.9582522 	 0.924117 
0.9582659 	 0.964520 
0.9582796 	 0.975064 
0.9582933 	 0.955453 
0.9583070 	 0.912421 
0.9583206 	 0.896380 
0.9583343 	 0.858871 
0.9583480 	 0.849036 
0.9583617 	 0.869558 
0.9583754 	 0.872629 
0.9583891 	 0.884154 
0.9584027 	 0.914090 
0.9584164 	 0.933611 
0.9584301 	 0.970472 
0.9584438 	 0.967825 
0.9584575 	 0.979792 
0.9584711 	 0.938258 
0.9584848 	 0.920219 
0.9584985 	 0.882650 
0.9585122 	 0.846325 
0.9585259 	 0.830033 
0.9585396 	 0.858512 
0.9585532 	 0.885307 
0.9585669 	 0.914923 
0.9585806 	 0.909726 
0.9585943 	 0.900919 
0.9586080 	 0.883326 
0.9586217 	 0.871130 
0.9586353 	 0.852805 
0.9586490 	 0.844775 
0.9586627 	 0.835314 
0.9586764 	 0.843183 
0.9586901 	 0.867825 
0.9587037 	 0.921031 
0.9587174 	 0.967211 
0.9587311 	 0.995773 
0.9587448 	 1.010915 
0.9587585 	 1.019452 
0.9587722 	 1.012851 
0.9587858 	 0.993843 
0.9587995 	 0.968205 
0.9588132 	 0.915171 
0.9588269 	 0.875238 
0.9588406 	 0.844012 
0.9588543 	 0.858757 
0.9588679 	 0.884263 
0.9588816 	 0.934601 
0.9588953 	 0.959065 
0.9589090 	 0.980466 
0.9589227 	 0.982577 
0.9589364 	 0.989463 
0.9589500 	 0.982292 
0.9589637 	 0.993582 
0.9589774 	 0.979293 
0.9589911 	 0.972556 
0.9590048 	 0.930538 
0.9590184 	 0.888225 
0.9590321 	 0.836008 
0.9590458 	 0.807698 
0.9590595 	 0.777709 
0.9590732 	 0.799791 
0.9590869 	 0.806104 
0.9591005 	 0.810294 
0.9591142 	 0.816000 
0.9591279 	 0.830472 
0.9591416 	 0.837592 
0.9591553 	 0.913605 
0.9591690 	 0.973980 
0.9591826 	 1.021147 
0.9591963 	 1.018877 
0.9592100 	 1.012765 
0.9592237 	 0.998875 
0.9592374 	 1.007885 
0.9592510 	 1.004566 
0.9592647 	 1.012593 
0.9592784 	 1.015056 
0.9592921 	 1.001785 
0.9593058 	 1.003847 
0.9593195 	 0.977895 
0.9593331 	 0.981597 
0.9593468 	 0.965098 
0.9593605 	 0.946750 
0.9593742 	 0.944067 
0.9593879 	 0.940586 
0.9594016 	 0.942430 
0.9594152 	 0.955402 
0.9594289 	 0.954768 
0.9594426 	 0.983815 
0.9594563 	 0.980942 
0.9594700 	 1.003763 
0.9594837 	 0.984243 
0.9594973 	 1.011699 
0.9595110 	 1.009815 
0.9595247 	 0.987081 
0.9595384 	 0.943097 
0.9595521 	 0.932503 
0.9595657 	 0.921414 
0.9595794 	 0.937203 
0.9595931 	 0.955640 
0.9596068 	 0.978262 
0.9596205 	 0.977532 
0.9596342 	 0.987051 
0.9596478 	 0.999408 
0.9596615 	 0.993460 
0.9596752 	 1.022122 
0.9596889 	 1.026850 
0.9597026 	 1.042297 
0.9597163 	 1.027775 
0.9597299 	 1.018520 
0.9597436 	 0.989918 
0.9597573 	 1.009230 
0.9597710 	 1.005296 
0.9597847 	 1.010094 
0.9597983 	 1.006976 
0.9598120 	 1.004739 
0.9598257 	 1.007456 
0.9598394 	 1.008268 
0.9598531 	 1.008381 


==> anc/HD38232/HD38232_69.dat <==
1.0963060 	 1.081070 
1.0963220 	 1.080990 
1.0963380 	 1.092430 
1.0963540 	 1.089250 
1.0963690 	 1.108140 
1.0963850 	 1.108080 
1.0964010 	 1.109230 
1.0964170 	 1.087200 
1.0964330 	 1.083380 
1.0964490 	 1.079850 
1.0964640 	 1.085040 
1.0964800 	 1.086620 
1.0964960 	 1.063110 
1.0965120 	 1.072240 
1.0965270 	 1.069220 
1.0965430 	 1.080000 
1.0965590 	 1.092190 
1.0965750 	 1.088730 
1.0965910 	 1.078210 
1.0966070 	 1.075520 
1.0966220 	 1.063700 
1.0966380 	 1.060970 
1.0966540 	 1.073090 
1.0966700 	 1.070990 
1.0966860 	 1.071890 
1.0967020 	 1.070130 
1.0967170 	 1.075110 
1.0967330 	 1.076650 
1.0967490 	 1.063440 
1.0967650 	 1.073250 
1.0967810 	 1.070150 
1.0967970 	 1.057000 
1.0968120 	 1.064570 
1.0968280 	 1.044660 
1.0968440 	 1.039730 
1.0968600 	 0.997983 
1.0968760 	 0.997770 
1.0968920 	 0.929825 
1.0969070 	 0.859391 
1.0969230 	 0.834948 
1.0969390 	 0.888441 
1.0969550 	 0.961476 
1.0969710 	 1.016070 
1.0969870 	 1.038930 
1.0970020 	 1.047530 
1.0970180 	 1.044530 
1.0970340 	 1.054750 
1.0970500 	 1.066960 
1.0970660 	 1.063270 
1.0970820 	 1.075810 
1.0970980 	 1.069870 
1.0971130 	 1.056630 
1.0971290 	 1.044500 
1.0971450 	 1.044700 
1.0971610 	 1.044060 
1.0971770 	 1.032770 
1.0971930 	 1.055920 
1.0972080 	 1.050400 
1.0972240 	 1.066130 
1.0972400 	 1.071970 
1.0972560 	 1.072940 
1.0972720 	 1.061010 
1.0972870 	 1.054380 
1.0973030 	 1.060840 
1.0973190 	 1.036730 
1.0973350 	 1.039850 
1.0973510 	 1.027920 
1.0973670 	 1.022170 
1.0973830 	 1.028470 
1.0973980 	 1.047780 
1.0974140 	 1.061760 
1.0974300 	 1.060860 
1.0974460 	 1.053280 
1.0974620 	 1.050390 
1.0974780 	 1.055340 
1.0974930 	 1.041700 
1.0975090 	 1.037950 
1.0975250 	 1.023030 
1.0975410 	 1.025390 
1.0975570 	 1.030780 
1.0975730 	 1.040570 
1.0975880 	 1.058270 
1.0976040 	 1.051160 
1.0976200 	 1.046370 
1.0976360 	 1.058430 
1.0976520 	 1.059860 
1.0976670 	 1.054570 
1.0976830 	 1.037910 
1.0976990 	 1.043160 
1.0977150 	 1.044580 
1.0977310 	 1.034150 
1.0977460 	 1.038110 
1.0977620 	 1.044200 
1.0977780 	 1.055280 
1.0977940 	 1.063830 
1.0978100 	 1.046140 
1.0978260 	 1.044450 
1.0978420 	 1.038830 
1.0978570 	 1.032140 
1.0978730 	 1.022770 
1.0978890 	 1.041610 
1.0979050 	 1.043160 
1.0979210 	 1.055530 
1.0979370 	 1.056880 
1.0979520 	 1.074030 
1.0979680 	 1.054970 
1.0979840 	 1.052660 
1.0980000 	 1.045900 
1.0980160 	 1.034940 
1.0980320 	 1.022180 
1.0980470 	 1.017270 
1.0980630 	 1.041770 
1.0980790 	 1.037320 
1.0980950 	 1.043740 
1.0981110 	 1.066870 
1.0981270 	 1.074730 
1.0981420 	 1.048230 
1.0981580 	 1.038000 
1.0981740 	 1.028560 
1.0981900 	 1.023090 
1.0982060 	 1.005780 
1.0982220 	 0.998097 
1.0982370 	 0.980199 
1.0982530 	 0.944269 
1.0982690 	 0.883255 
1.0982850 	 0.785908 
1.0983010 	 0.715738 
1.0983170 	 0.714807 
1.0983320 	 0.771041 
1.0983480 	 0.864956 
1.0983640 	 0.949593 
1.0983800 	 0.985565 
1.0983960 	 1.012190 
1.0984120 	 1.024340 
1.0984270 	 1.037010 
1.0984430 	 1.040610 
1.0984590 	 1.064040 
1.0984750 	 1.037590 
1.0984910 	 1.043620 
1.0985060 	 1.032920 
1.0985220 	 1.004590 
1.0985380 	 0.968276 
1.0985540 	 0.910967 
1.0985700 	 0.861635 
1.0985850 	 0.835030 
1.0986010 	 0.880961 
1.0986170 	 0.949309 
1.0986330 	 1.001240 
1.0986490 	 1.030570 
1.0986650 	 1.040730 
1.0986800 	 1.037290 
1.0986960 	 1.026520 
1.0987120 	 1.021430 
1.0987280 	 1.017400 
1.0987440 	 1.024330 
1.0987600 	 1.027920 
1.0987760 	 1.009770 
1.0987910 	 1.001840 
1.0988070 	 0.964050 
1.0988230 	 0.938505 
1.0988390 	 0.933066 
1.0988550 	 0.955644 
1.0988710 	 0.989048 
1.0988860 	 1.004630 
1.0989020 	 1.016500 
1.0989180 	 1.014490 
1.0989340 	 1.016840 
1.0989500 	 1.019000 
1.0989650 	 1.033830 
1.0989810 	 1.055710 
1.0989970 	 1.037480 
1.0990130 	 1.047830 
1.0990290 	 1.036260 
1.0990450 	 1.032830 
1.0990610 	 1.022070 
1.0990760 	 1.024370 
1.0990920 	 1.024040 
1.0991080 	 1.007600 
1.0991240 	 1.022080 
1.0991400 	 1.026560 
1.0991560 	 1.033400 
1.0991710 	 1.032470 
1.0991870 	 1.035940 
1.0992030 	 1.029610 
1.0992190 	 1.031570 
1.0992350 	 1.035110 
1.0992510 	 1.031820 
1.0992660 	 1.024470 
1.0992820 	 1.019600 
1.0992980 	 1.023900 
1.0993140 	 1.030440 
1.0993300 	 1.029360 
1.0993460 	 1.024600 
1.0993610 	 1.029330 
1.0993770 	 1.027120 
1.0993930 	 1.021460 
1.0994090 	 1.018760 
1.0994250 	 1.016830 
1.0994410 	 1.011980 
1.0994560 	 1.014350 
1.0994720 	 1.009800 
1.0994880 	 1.008250 
1.0995040 	 1.011750 
1.0995200 	 1.025920 
1.0995360 	 1.024010 
1.0995510 	 1.021330 
1.0995670 	 1.022670 
1.0995830 	 1.031600 
1.0995990 	 1.014760 
1.0996150 	 1.020670 
1.0996300 	 1.022850 
1.0996460 	 1.025150 
1.0996620 	 1.027110 
1.0996780 	 1.019290 
1.0996940 	 1.018290 
1.0997100 	 1.020720 
1.0997250 	 1.023490 
1.0997410 	 1.024700 
1.0997570 	 1.014520 
1.0997730 	 1.015800 
1.0997890 	 1.028870 
1.0998050 	 1.026230 
1.0998200 	 1.025140 
1.0998360 	 1.023020 
1.0998520 	 1.029430 
1.0998680 	 1.028560 
1.0998840 	 1.020820 
1.0999000 	 1.022580 
1.0999150 	 1.023380 
1.0999310 	 1.024630 
1.0999470 	 1.013770 
1.0999630 	 1.010190 
1.0999790 	 1.018700 
1.0999950 	 1.018060 
1.1000100 	 1.025060 
1.1000260 	 1.039600 
1.1000420 	 1.042500 
1.1000580 	 1.043200 
1.1000740 	 1.021600 
1.1000900 	 1.023180 
1.1001050 	 1.013960 
1.1001210 	 1.005980 
1.1001370 	 1.019560 
1.1001530 	 1.012350 
1.1001690 	 1.022150 
1.1001850 	 1.020880 
1.1002000 	 1.014750 
1.1002160 	 1.021600 
1.1002320 	 1.017920 
1.1002480 	 1.013410 
1.1002640 	 1.005260 
1.1002800 	 1.017860 
1.1002950 	 1.011700 
1.1003110 	 1.011080 
1.1003270 	 1.006950 
1.1003430 	 1.015210 
1.1003590 	 1.026970 
1.1003750 	 1.026770 
1.1003900 	 1.025430 
1.1004060 	 1.023440 
1.1004220 	 1.010480 
1.1004380 	 1.012210 
1.1004540 	 1.014470 
1.1004700 	 1.014740 
1.1004850 	 1.013860 
1.1005010 	 1.017260 
1.1005170 	 1.018190 
1.1005330 	 1.017120 
1.1005490 	 1.023720 
1.1005640 	 1.020040 
1.1005800 	 1.015150 
1.1005960 	 1.011920 
1.1006120 	 1.018250 
1.1006280 	 1.018720 
1.1006440 	 1.017450 
1.1006590 	 1.019570 
1.1006750 	 1.018580 
1.1006910 	 1.023860 
1.1007070 	 1.020570 
1.1007230 	 1.021210 
1.1007390 	 1.018860 
1.1007540 	 1.015710 
1.1007700 	 1.013860 
1.1007860 	 1.009660 
1.1008020 	 1.013090 
1.1008180 	 1.023070 
1.1008340 	 1.006050 
1.1008490 	 1.012640 
1.1008650 	 1.008440 
1.1008810 	 1.016950 
1.1008970 	 1.017620 
1.1009130 	 1.006730 
1.1009290 	 1.019420 
1.1009440 	 1.011720 
1.1009600 	 1.019380 
1.1009760 	 1.011110 
1.1009920 	 1.020470 
1.1010080 	 1.009360 
1.1010240 	 1.008890 
1.1010390 	 1.014830 
1.1010550 	 1.011450 
1.1010710 	 1.021400 
1.1010870 	 1.020740 
1.1011030 	 1.018700 
1.1011190 	 1.025860 
1.1011340 	 1.017820 
1.1011500 	 1.012670 
1.1011660 	 1.018720 
1.1011820 	 1.026280 
1.1011980 	 1.019180 
1.1012140 	 1.013280 
1.1012290 	 1.006870 
1.1012450 	 1.005850 
1.1012610 	 1.011620 
1.1012770 	 1.018470 
1.1012930 	 1.021750 
1.1013090 	 1.023070 
1.1013240 	 1.025330 
1.1013400 	 1.021440 
1.1013560 	 1.016550 
1.1013720 	 1.017450 
1.1013880 	 1.020120 
1.1014040 	 1.025230 
1.1014190 	 1.003300 
1.1014350 	 1.011070 
1.1014510 	 1.020710 
1.1014670 	 1.019120 
1.1014830 	 1.013630 
1.1014990 	 1.015590 
1.1015140 	 1.013080 
1.1015300 	 1.010210 
1.1015460 	 1.011830 
1.1015620 	 1.010670 
1.1015780 	 1.014830 
1.1015930 	 1.013610 
1.1016090 	 1.016110 
1.1016250 	 1.018230 
1.1016410 	 1.017560 
1.1016570 	 1.010410 
1.1016730 	 1.009790 
1.1016890 	 0.994265 
1.1017040 	 0.975981 
1.1017200 	 0.967637 
1.1017360 	 0.951891 
1.1017520 	 0.957349 
1.1017680 	 0.974079 
1.1017830 	 0.997934 
1.1017990 	 1.022720 
1.1018150 	 1.025320 
1.1018310 	 1.025420 
1.1018470 	 1.022390 
1.1018630 	 1.017910 
1.1018780 	 1.014640 
1.1018940 	 1.002160 
1.1019100 	 0.984337 
1.1019260 	 0.980827 
1.1019420 	 0.996986 
1.1019580 	 1.002170 
1.1019730 	 1.015340 
1.1019890 	 1.023620 
1.1020050 	 1.025710 
1.1020210 	 1.024950 
1.1020370 	 1.014410 
1.1020530 	 1.013400 
1.1020680 	 1.011690 
1.1020840 	 0.987834 
1.1021000 	 0.967938 
1.1021160 	 0.929327 
1.1021320 	 0.881538 
1.1021480 	 0.790136 
1.1021630 	 0.720441 
1.1021790 	 0.697375 
1.1021950 	 0.754892 
1.1022110 	 0.865197 
1.1022270 	 0.955854 
1.1022430 	 0.993083 
1.1022580 	 1.001170 
1.1022740 	 0.998488 
1.1022900 	 1.001920 
1.1023060 	 1.012310 
1.1023220 	 1.015730 
1.1023380 	 1.005810 
1.1023530 	 1.013900 
1.1023690 	 1.016310 
1.1023850 	 1.013690 
1.1024010 	 1.015000 
1.1024170 	 1.004080 
1.1024330 	 0.990349 
1.1024480 	 1.001750 
1.1024640 	 1.009130 
1.1024800 	 1.013000 
1.1024960 	 1.019980 
1.1025120 	 1.024710 
1.1025270 	 1.021170 
1.1025430 	 1.020920 
1.1025590 	 1.013290 
1.1025750 	 1.000120 
1.1025910 	 0.994868 
1.1026070 	 0.990786 
1.1026230 	 1.019560 
1.1026380 	 1.036560 
1.1026540 	 1.012470 
1.1026700 	 1.022320 
1.1026860 	 1.028750 
1.1027020 	 1.027660 
1.1027180 	 1.022510 
1.1027330 	 1.016130 
1.1027490 	 1.012780 
1.1027650 	 1.016260 
1.1027810 	 1.007880 
1.1027970 	 1.000040 
1.1028130 	 1.002430 
1.1028290 	 1.007730 
1.1028440 	 1.010100 
1.1028600 	 1.012430 
1.1028760 	 1.013790 
1.1028920 	 1.008190 
1.1029080 	 1.003580 
1.1029230 	 0.997937 
1.1029390 	 0.995579 
1.1029550 	 1.008580 
1.1029710 	 1.022220 
1.1029870 	 0.977465 
1.1030020 	 0.996528 
1.1030180 	 1.006880 
1.1030340 	 1.003720 
1.1030500 	 1.003810 
1.1030660 	 1.002370 
1.1030820 	 0.994264 
1.1030970 	 0.997123 
1.1031130 	 1.000360 
1.1031290 	 1.001430 
1.1031450 	 1.014210 
1.1031610 	 1.019960 
1.1031770 	 1.016280 
1.1031920 	 1.014990 
1.1032080 	 1.009730 
1.1032240 	 1.016090 
1.1032400 	 1.005450 
1.1032560 	 1.000480 
1.1032720 	 0.996839 
1.1032870 	 1.002700 
1.1033030 	 0.997075 
1.1033190 	 0.992506 
1.1033350 	 1.005630 
1.1033510 	 1.004960 
1.1033670 	 1.009400 
1.1033820 	 1.011970 
1.1033980 	 1.017840 
1.1034140 	 1.010690 
1.1034300 	 1.004790 
1.1034460 	 0.996785 
1.1034620 	 0.999919 
1.1034770 	 0.994324 
1.1034930 	 0.999634 
1.1035090 	 0.996597 
1.1035250 	 1.001210 
1.1035410 	 0.996748 
1.1035570 	 0.998653 
1.1035720 	 0.987483 
1.1035880 	 0.990389 
1.1036040 	 0.992193 
1.1036200 	 0.995968 
1.1036360 	 0.997838 
1.1036520 	 1.003790 
1.1036670 	 0.998363 
1.1036830 	 0.999972 
1.1036990 	 0.995533 
1.1037150 	 0.995403 
1.1037310 	 0.998567 
1.1037460 	 0.985979 
1.1037620 	 0.994319 
1.1037780 	 0.994962 
1.1037940 	 0.998683 
1.1038100 	 0.996159 
1.1038260 	 0.996360 
1.1038410 	 0.995470 
1.1038570 	 1.002290 
1.1038730 	 1.001930 
1.1038890 	 0.999468 
1.1039050 	 1.006900 
1.1039210 	 1.008060 
1.1039360 	 0.999190 
1.1039520 	 0.997237 
1.1039680 	 0.991442 
1.1039840 	 0.993814 
1.1040000 	 0.995469 
1.1040160 	 0.999097 
1.1040310 	 0.998480 
1.1040470 	 1.000890 
1.1040630 	 0.997420 
1.1040790 	 0.997980 
1.1040950 	 1.004030 
1.1041110 	 1.000910 
1.1041260 	 1.003470 
1.1041420 	 0.994713 
1.1041580 	 1.000350 
1.1041740 	 1.001820 
1.1041900 	 0.996602 
1.1042060 	 1.003530 
1.1042210 	 0.999413 
1.1042370 	 1.002480 
1.1042530 	 1.000520 
1.1042690 	 1.013890 
1.1042850 	 1.041470 
1.1043010 	 1.029880 
1.1043160 	 1.009770 
1.1043320 	 1.008820 
1.1043480 	 0.999923 
1.1043640 	 0.994842 
1.1043800 	 0.992815 
1.1043960 	 0.987291 
1.1044110 	 0.992882 
1.1044270 	 0.999404 
1.1044430 	 1.003300 
1.1044590 	 0.999312 
1.1044750 	 1.001170 
1.1044910 	 1.005620 
1.1045060 	 1.011150 
1.1045220 	 1.016100 
1.1045380 	 1.014760 
1.1045540 	 1.016320 
1.1045700 	 1.022020 
1.1045860 	 1.016600 
1.1046010 	 1.009680 
1.1046170 	 1.003570 
1.1046330 	 1.002890 
1.1046490 	 1.006080 
1.1046650 	 1.005810 
1.1046810 	 1.001940 
1.1046970 	 0.994850 
1.1047120 	 0.996874 
1.1047280 	 0.993084 
1.1047440 	 0.992801 
1.1047600 	 1.000140 
1.1047760 	 1.001350 
1.1047920 	 0.999926 
1.1048070 	 0.999941 
1.1048230 	 0.999274 
1.1048390 	 0.995419 
1.1048550 	 0.995021 
1.1048710 	 0.993535 
1.1048860 	 0.996536 
1.1049020 	 0.991836 
1.1049180 	 0.992472 
1.1049340 	 0.998599 
1.1049500 	 1.003640 
1.1049650 	 1.003220 
1.1049810 	 1.002970 
1.1049970 	 1.003070 
1.1050130 	 0.993455 
1.1050290 	 0.995615 
1.1050450 	 0.992401 
1.1050600 	 0.992907 
1.1050760 	 0.996950 
1.1050920 	 0.999095 
1.1051080 	 0.997952 
1.1051240 	 0.999524 
1.1051400 	 1.006350 
1.1051550 	 0.996589 
1.1051710 	 0.994027 
1.1051870 	 0.988908 
1.1052030 	 0.988745 
1.1052190 	 0.990983 
1.1052350 	 0.991066 
1.1052500 	 0.990143 
1.1052660 	 0.991604 
1.1052820 	 0.994311 
1.1052980 	 0.995549 
1.1053140 	 0.993903 
1.1053300 	 0.994541 
1.1053450 	 0.991577 
1.1053610 	 0.991071 
1.1053770 	 0.990759 
1.1053930 	 0.994753 
1.1054090 	 0.995191 
1.1054250 	 0.997477 
1.1054400 	 1.003210 
1.1054560 	 1.000100 
1.1054720 	 0.997669 
1.1054880 	 0.997229 
1.1055040 	 0.996049 
1.1055200 	 0.994944 
1.1055360 	 0.994292 
1.1055510 	 0.989559 
1.1055670 	 0.993829 
1.1055830 	 0.996482 
1.1055990 	 1.000020 
1.1056150 	 1.004650 
1.1056310 	 1.016210 
1.1056460 	 1.022040 
1.1056620 	 1.019910 
1.1056780 	 1.009440 
1.1056940 	 0.996882 
1.1057100 	 0.992638 
1.1057250 	 0.997406 
1.1057410 	 1.000120 
1.1057570 	 1.001990 
1.1057730 	 0.996456 
1.1057890 	 0.994657 
1.1058040 	 0.979260 
1.1058200 	 0.978857 
1.1058360 	 0.994307 
1.1058520 	 0.990781 
1.1058680 	 0.993433 
1.1058840 	 0.991102 
1.1058990 	 0.990399 
1.1059150 	 0.994589 
1.1059310 	 0.995939 
1.1059470 	 1.007590 
1.1059630 	 0.993104 
1.1059790 	 0.997979 
1.1059940 	 0.993816 
1.1060100 	 0.989382 
1.1060260 	 0.987915 
1.1060420 	 0.986369 
1.1060580 	 0.991310 
1.1060740 	 0.991310 
1.1060890 	 0.991287 
1.1061050 	 0.992176 
1.1061210 	 1.000930 
1.1061370 	 0.998632 
1.1061530 	 1.000000 
1.1061690 	 1.011320 
1.1061840 	 1.005420 
1.1062000 	 0.998408 
1.1062160 	 0.994061 
1.1062320 	 0.996745 
1.1062480 	 0.998062 
1.1062640 	 0.999974 
1.1062790 	 0.990705 
1.1062950 	 0.996495 
1.1063110 	 1.005220 
1.1063270 	 1.006580 
1.1063430 	 1.006150 
1.1063590 	 0.996544 
1.1063750 	 1.006470 
1.1063900 	 1.011240 
1.1064060 	 1.016150 
1.1064220 	 1.007930 
1.1064380 	 1.005540 
1.1064540 	 0.993294 
1.1064700 	 0.993176 
1.1064850 	 0.996900 
1.1065010 	 0.996510 
1.1065170 	 0.995948 
1.1065330 	 0.994414 
1.1065490 	 0.995866 
1.1065640 	 0.994853 
1.1065800 	 0.994633 
1.1065960 	 0.999051 
1.1066120 	 1.005990 
1.1066280 	 1.003860 
1.1066440 	 1.000310 
1.1066600 	 1.000110 
1.1066750 	 0.995052 
1.1066910 	 0.989781 
1.1067070 	 0.997857 
1.1067230 	 0.998236 
1.1067390 	 0.992757 
1.1067550 	 0.988632 
1.1067700 	 0.985060 
1.1067860 	 0.991392 
1.1068020 	 1.011380 
1.1068180 	 1.021360 
1.1068340 	 1.009810 
1.1068500 	 1.002000 
1.1068650 	 0.993567 
1.1068810 	 0.991627 
1.1068970 	 0.995233 
1.1069130 	 0.990037 
1.1069290 	 0.988448 
1.1069440 	 0.988716 
1.1069600 	 0.988111 
1.1069760 	 0.988082 
1.1069920 	 0.992111 
1.1070080 	 0.994082 
1.1070230 	 1.004720 
1.1070390 	 0.997405 
1.1070550 	 0.996301 
1.1070710 	 0.986725 
1.1070870 	 0.987777 
1.1071030 	 0.988292 
1.1071180 	 0.984818 
1.1071340 	 0.982098 
1.1071500 	 0.980309 
1.1071660 	 0.988541 
1.1071820 	 0.986952 
1.1071980 	 0.988554 
1.1072130 	 0.997876 
1.1072290 	 0.993255 
1.1072450 	 0.992821 
1.1072610 	 0.989352 
1.1072770 	 0.985126 
1.1072930 	 0.981347 
1.1073090 	 0.988037 
1.1073240 	 0.991546 
1.1073400 	 0.990274 
1.1073560 	 0.991512 
1.1073720 	 0.993146 
1.1073880 	 0.985811 
1.1074030 	 0.983327 
1.1074190 	 0.991071 
1.1074350 	 0.987264 
1.1074510 	 0.985794 
1.1074670 	 0.989472 
1.1074830 	 0.991594 
1.1074990 	 0.990692 
1.1075140 	 0.987922 
1.1075300 	 0.989727 
1.1075460 	 0.997010 
1.1075620 	 0.997225 
1.1075780 	 0.996073 
1.1075940 	 0.990833 
1.1076090 	 0.985254 
1.1076250 	 0.982990 
1.1076410 	 0.983543 
1.1076570 	 0.978397 
1.1076730 	 0.990708 
1.1076890 	 0.993007 
1.1077040 	 0.992572 
1.1077200 	 0.987644 
1.1077360 	 0.993191 
1.1077520 	 0.991968 
1.1077680 	 0.989824 
1.1077830 	 0.988626 
1.1077990 	 0.980634 
1.1078150 	 0.986504 
1.1078310 	 0.989447 
1.1078470 	 1.007120 
1.1078620 	 1.008280 
1.1078780 	 1.005500 
1.1078940 	 0.995738 
1.1079100 	 0.993653 
1.1079260 	 0.991691 
1.1079420 	 0.989347 
1.1079570 	 0.989111 
1.1079730 	 0.986891 
1.1079890 	 0.991412 
1.1080050 	 0.994168 
1.1080210 	 0.999192 
1.1080370 	 0.996575 
1.1080530 	 0.986652 
1.1080690 	 0.993845 
1.1080840 	 0.996133 
1.1081000 	 1.003580 
1.1081160 	 1.006610 
1.1081320 	 0.999397 
1.1081480 	 0.996534 
1.1081630 	 1.001690 
1.1081790 	 1.006320 
1.1081950 	 1.002240 
1.1082110 	 0.994029 
1.1082270 	 0.992278 
1.1082430 	 0.988428 
1.1082580 	 0.996227 
1.1082740 	 1.000700 
1.1082900 	 0.992784 
1.1083060 	 0.990880 
1.1083220 	 0.989611 
1.1083380 	 0.991972 
1.1083530 	 1.004360 
1.1083690 	 0.996714 
1.1083850 	 1.005220 
1.1084010 	 0.993758 
1.1084170 	 0.989188 
1.1084330 	 0.987115 
1.1084480 	 0.991847 
1.1084640 	 0.991498 
1.1084800 	 0.987364 
1.1084960 	 0.992476 
1.1085120 	 0.986844 
1.1085280 	 0.984770 
1.1085430 	 0.981873 
1.1085590 	 0.985205 
1.1085750 	 0.994749 
1.1085910 	 1.006540 
1.1086070 	 1.013360 
1.1086230 	 1.013750 
1.1086380 	 1.006530 
1.1086540 	 0.992875 
1.1086700 	 0.989245 
1.1086860 	 0.990261 
1.1087020 	 0.992791 
1.1087180 	 0.984343 
1.1087330 	 0.975628 
1.1087490 	 0.980392 
1.1087650 	 0.986918 
1.1087810 	 0.985726 
1.1087970 	 0.989921 
1.1088130 	 0.986416 
1.1088280 	 0.994198 
1.1088440 	 1.007140 
1.1088600 	 1.040560 
1.1088760 	 1.050390 
1.1088920 	 1.023940 
1.1089080 	 1.000410 
1.1089230 	 0.987318 
1.1089390 	 0.984753 
1.1089550 	 0.984300 
1.1089710 	 0.988120 
1.1089870 	 0.987698 
1.1090020 	 0.985717 
1.1090180 	 0.991290 
1.1090340 	 0.990213 
1.1090500 	 0.984420 
1.1090660 	 0.981533 
1.1090820 	 0.981767 
1.1090970 	 0.981592 
1.1091130 	 0.981234 
1.1091290 	 0.985032 
1.1091450 	 0.989076 
1.1091610 	 0.989318 
1.1091770 	 0.982120 
1.1091920 	 0.985341 
1.1092080 	 0.980304 
1.1092240 	 0.985304 
1.1092400 	 0.989877 
1.1092560 	 0.989587 
1.1092720 	 0.989664 
1.1092870 	 0.987233 
1.1093030 	 0.984425 
1.1093190 	 0.989024 
1.1093350 	 0.991821 
1.1093510 	 0.987791 
1.1093670 	 0.996331 
1.1093820 	 0.993734 
1.1093980 	 0.989068 
1.1094140 	 0.987306 
1.1094300 	 0.982805 
1.1094460 	 0.990934 
1.1094620 	 1.000070 
1.1094770 	 1.003970 
1.1094930 	 1.000730 
1.1095090 	 0.983276 
1.1095250 	 0.985874 
1.1095410 	 0.988268 
1.1095570 	 0.991439 
1.1095720 	 0.987668 
1.1095880 	 0.987721 
1.1096040 	 0.983154 
1.1096200 	 0.993780 
1.1096360 	 0.983921 
1.1096520 	 0.982305 
1.1096670 	 0.985094 
1.1096830 	 0.979037 
1.1096990 	 0.981499 
1.1097150 	 0.982062 
1.1097310 	 0.983596 
1.1097470 	 0.980921 
1.1097620 	 0.985900 
1.1097780 	 0.987604 
1.1097940 	 0.987402 
1.1098100 	 0.984957 
1.1098260 	 0.978364 
1.1098420 	 0.977227 
1.1098570 	 0.980593 
1.1098730 	 0.988342 
1.1098890 	 0.990759 
1.1099050 	 1.001770 
1.1099210 	 0.995509 
1.1099370 	 0.990157 
1.1099520 	 0.996094 
1.1099680 	 0.999663 
1.1099840 	 0.998927 
1.1100000 	 0.990275 
1.1100160 	 0.978357 
1.1100320 	 0.973995 
1.1100470 	 0.976745 
1.1100630 	 0.983366 
1.1100790 	 0.992461 
1.1100950 	 0.992688 
1.1101110 	 0.992712 
1.1101260 	 0.986157 
1.1101420 	 0.989074 
1.1101580 	 0.975734 
1.1101740 	 0.973583 
1.1101900 	 0.974567 
1.1102060 	 0.974118 
1.1102220 	 0.981191 
1.1102370 	 0.986169 
1.1102530 	 0.990699 
1.1102690 	 0.992022 
1.1102850 	 0.994264 
1.1103010 	 0.998203 
1.1103160 	 0.990558 
1.1103320 	 0.978295 
1.1103480 	 0.977623 
1.1103640 	 0.974487 
1.1103800 	 0.978014 
1.1103960 	 0.981144 
1.1104110 	 0.988175 
1.1104270 	 0.996892 
1.1104430 	 0.988687 
1.1104590 	 0.984489 
1.1104750 	 0.986908 
1.1104910 	 0.977105 
1.1105060 	 0.973541 
1.1105220 	 0.978184 
1.1105380 	 0.977858 
1.1105540 	 0.982488 
1.1105700 	 0.984042 
1.1105860 	 0.989687 
1.1106010 	 0.998035 
1.1106170 	 1.002590 
1.1106330 	 0.998591 
1.1106490 	 0.987339 
1.1106650 	 0.980788 
1.1106810 	 0.971305 
1.1106960 	 0.986842 
1.1107120 	 1.012200 
1.1107280 	 1.019880 
1.1107440 	 1.008610 
1.1107600 	 1.010570 
1.1107760 	 1.009080 
1.1107910 	 1.008390 
1.1108070 	 0.998285 
1.1108230 	 0.989468 
1.1108390 	 0.988359 
1.1108550 	 0.972497 
1.1108710 	 0.972475 
1.1108860 	 0.968066 
1.1109020 	 0.971419 
1.1109180 	 0.981778 
1.1109340 	 0.994442 
1.1109500 	 1.002440 
1.1109650 	 0.993444 
1.1109810 	 0.984801 
1.1109970 	 0.985339 
1.1110130 	 0.998375 
1.1110290 	 0.999492 
1.1110450 	 0.997377 
1.1110610 	 0.984865 
1.1110760 	 0.983774 
1.1110920 	 0.981567 
1.1111080 	 0.978163 
1.1111240 	 0.984633 
1.1111400 	 0.987566 
1.1111550 	 0.984594 
1.1111710 	 0.983936 
1.1111870 	 0.980252 
1.1112030 	 0.976774 
1.1112190 	 0.972202 
1.1112350 	 0.974797 
1.1112500 	 0.976543 
1.1112660 	 0.969515 
1.1112820 	 0.983488 
1.1112980 	 0.989192 
1.1113140 	 0.990873 
1.1113300 	 0.990597 
1.1113450 	 0.992070 
1.1113610 	 1.006920 
1.1113770 	 1.013560 
1.1113930 	 1.006110 
1.1114090 	 1.000050 
1.1114250 	 0.993669 
1.1114400 	 0.995737 
1.1114560 	 0.988993 
1.1114720 	 0.984554 
1.1114880 	 0.986426 
1.1115040 	 0.986183 
1.1115200 	 0.989681 
1.1115350 	 0.989038 
1.1115510 	 0.985904 
1.1115670 	 0.982886 
1.1115830 	 0.976983 
1.1115990 	 0.990392 
1.1116150 	 1.065830 
1.1116300 	 1.103140 
1.1116460 	 1.070350 
1.1116620 	 1.038390 
1.1116780 	 1.022670 
1.1116940 	 1.007510 
1.1117100 	 0.995555 
1.1117250 	 0.989258 
1.1117410 	 0.987916 
1.1117570 	 0.986959 
1.1117730 	 0.980809 
1.1117890 	 0.978163 
1.1118050 	 0.967906 
1.1118200 	 0.972405 
1.1118360 	 0.982312 
1.1118520 	 0.983942 
1.1118680 	 0.983993 
1.1118840 	 0.990134 
1.1119000 	 0.990270 
1.1119150 	 0.980942 
1.1119310 	 0.980594 
1.1119470 	 0.977143 
1.1119630 	 0.972484 
1.1119790 	 0.977643 
1.1119950 	 0.978610 
1.1120100 	 0.980883 
1.1120260 	 0.980302 
1.1120420 	 0.988505 
1.1120580 	 0.987023 
1.1120740 	 0.986026 
1.1120900 	 0.985606 
1.1121050 	 0.978764 
1.1121210 	 0.978906 


==> anc/HD38232/HD38232_70.dat <==
1.0806552 	 0.996533 
1.0806709 	 0.996154 
1.0806867 	 0.995564 
1.0807024 	 0.995444 
1.0807181 	 0.994997 
1.0807338 	 0.994800 
1.0807495 	 0.995108 
1.0807652 	 1.001194 
1.0807810 	 1.000142 
1.0807967 	 0.997767 
1.0808124 	 1.014449 
1.0808281 	 1.003636 
1.0808438 	 1.006161 
1.0808595 	 1.003012 
1.0808752 	 1.003563 
1.0808910 	 0.996157 
1.0809067 	 1.000283 
1.0809224 	 0.993780 
1.0809381 	 0.997764 
1.0809538 	 1.008290 
1.0809695 	 1.005519 
1.0809852 	 1.013281 
1.0810010 	 1.008510 
1.0810167 	 1.014363 
1.0810324 	 1.011585 
1.0810481 	 1.005019 
1.0810638 	 0.999155 
1.0810795 	 0.998205 
1.0810953 	 1.012706 
1.0811110 	 1.012498 
1.0811267 	 1.008626 
1.0811424 	 1.010489 
1.0811581 	 1.007584 
1.0811738 	 1.006216 
1.0811895 	 1.002179 
1.0812053 	 1.002994 
1.0812210 	 1.009668 
1.0812367 	 0.998334 
1.0812524 	 1.001672 
1.0812681 	 0.989609 
1.0812838 	 0.996288 
1.0812995 	 0.985947 
1.0813153 	 0.962927 
1.0813310 	 0.928537 
1.0813467 	 0.874293 
1.0813624 	 0.827778 
1.0813781 	 0.790000 
1.0813938 	 0.770984 
1.0814096 	 0.772047 
1.0814253 	 0.786370 
1.0814410 	 0.812873 
1.0814567 	 0.851494 
1.0814724 	 0.912581 
1.0814881 	 0.950207 
1.0815038 	 0.980169 
1.0815196 	 0.997402 
1.0815353 	 0.994119 
1.0815510 	 1.003309 
1.0815667 	 0.995070 
1.0815824 	 0.974418 
1.0815981 	 0.986803 
1.0816138 	 0.995447 
1.0816296 	 0.965815 
1.0816453 	 0.988268 
1.0816610 	 0.995473 
1.0816767 	 1.000259 
1.0816924 	 0.985014 
1.0817081 	 0.987058 
1.0817239 	 0.993229 
1.0817396 	 0.995720 
1.0817553 	 1.003051 
1.0817710 	 0.992212 
1.0817867 	 0.990432 
1.0818024 	 1.004062 
1.0818181 	 1.005448 
1.0818339 	 0.995967 
1.0818496 	 0.998083 
1.0818653 	 1.020088 
1.0818810 	 1.014257 
1.0818967 	 1.011764 
1.0819124 	 1.000471 
1.0819281 	 1.009458 
1.0819439 	 1.022657 
1.0819596 	 1.010992 
1.0819753 	 1.004248 
1.0819910 	 1.004998 
1.0820067 	 0.998571 
1.0820224 	 1.011567 
1.0820382 	 1.007537 
1.0820539 	 1.000158 
1.0820696 	 1.014966 
1.0820853 	 1.003001 
1.0821010 	 0.984925 
1.0821167 	 0.992274 
1.0821324 	 0.997262 
1.0821482 	 1.008631 
1.0821639 	 1.007238 
1.0821796 	 1.005926 
1.0821953 	 1.004463 
1.0822110 	 1.005214 
1.0822267 	 1.001835 
1.0822424 	 0.995921 
1.0822582 	 1.001061 
1.0822739 	 0.995879 
1.0822896 	 0.991216 
1.0823053 	 0.998851 
1.0823210 	 1.000062 
1.0823367 	 1.003139 
1.0823525 	 0.993243 
1.0823682 	 0.997131 
1.0823839 	 0.991290 
1.0823996 	 0.989388 
1.0824153 	 0.992597 
1.0824310 	 0.991502 
1.0824467 	 1.000223 
1.0824625 	 1.002786 
1.0824782 	 0.993671 
1.0824939 	 0.994510 
1.0825096 	 1.000679 
1.0825253 	 0.989110 
1.0825410 	 0.995641 
1.0825567 	 0.995489 
1.0825725 	 0.989360 
1.0825882 	 0.996631 
1.0826039 	 0.993070 
1.0826196 	 0.989097 
1.0826353 	 0.987650 
1.0826510 	 0.988161 
1.0826668 	 0.993306 
1.0826825 	 0.998534 
1.0826982 	 0.990661 
1.0827139 	 0.983195 
1.0827296 	 0.990599 
1.0827453 	 0.993034 
1.0827610 	 0.996611 
1.0827768 	 0.985906 
1.0827925 	 0.995110 
1.0828082 	 0.993642 
1.0828239 	 1.003041 
1.0828396 	 0.987221 
1.0828553 	 1.000566 
1.0828710 	 0.982993 
1.0828868 	 0.965729 
1.0829025 	 0.925540 
1.0829182 	 0.855265 
1.0829339 	 0.745777 
1.0829496 	 0.608858 
1.0829653 	 0.495512 
1.0829811 	 0.431988 
1.0829968 	 0.494915 
1.0830125 	 0.618913 
1.0830282 	 0.767558 
1.0830439 	 0.898230 
1.0830596 	 0.955715 
1.0830753 	 0.971011 
1.0830911 	 0.977914 
1.0831068 	 0.978984 
1.0831225 	 0.974493 
1.0831382 	 0.979356 
1.0831539 	 0.981291 
1.0831696 	 0.978176 
1.0831853 	 0.982230 
1.0832011 	 0.968323 
1.0832168 	 0.964790 
1.0832325 	 0.960444 
1.0832482 	 0.983595 
1.0832639 	 0.981830 
1.0832796 	 0.986513 
1.0832954 	 0.982113 
1.0833111 	 0.976833 
1.0833268 	 0.994425 
1.0833425 	 0.983175 
1.0833582 	 0.984695 
1.0833739 	 0.979075 
1.0833896 	 0.985584 
1.0834054 	 0.982206 
1.0834211 	 0.994083 
1.0834368 	 0.978507 
1.0834525 	 0.995900 
1.0834682 	 0.986613 
1.0834839 	 0.990914 
1.0834996 	 0.995892 
1.0835154 	 0.994208 
1.0835311 	 0.998398 
1.0835468 	 0.982530 
1.0835625 	 0.972463 
1.0835782 	 0.974671 
1.0835939 	 0.971488 
1.0836097 	 0.967944 
1.0836254 	 0.978577 
1.0836411 	 0.978620 
1.0836568 	 0.987166 
1.0836725 	 0.974618 
1.0836882 	 0.980288 
1.0837039 	 0.976984 
1.0837197 	 0.959976 
1.0837354 	 0.938688 
1.0837511 	 0.926844 
1.0837668 	 0.928907 
1.0837825 	 0.966728 
1.0837982 	 0.977470 
1.0838139 	 0.976211 
1.0838297 	 0.974873 
1.0838454 	 0.987124 
1.0838611 	 0.986157 
1.0838768 	 0.986341 
1.0838925 	 0.990184 
1.0839082 	 0.989860 
1.0839240 	 0.988355 
1.0839397 	 0.993040 
1.0839554 	 0.991465 
1.0839711 	 0.985624 
1.0839868 	 0.993741 
1.0840025 	 0.993937 
1.0840182 	 0.990971 
1.0840340 	 0.985276 
1.0840497 	 0.997590 
1.0840654 	 0.991067 
1.0840811 	 0.995717 
1.0840968 	 0.998014 
1.0841125 	 0.993633 
1.0841282 	 0.979949 
1.0841440 	 0.979828 
1.0841597 	 0.970617 
1.0841754 	 0.968395 
1.0841911 	 0.975509 
1.0842068 	 0.992568 
1.0842225 	 0.992055 
1.0842383 	 0.990564 
1.0842540 	 0.991205 
1.0842697 	 0.991200 
1.0842854 	 0.987299 
1.0843011 	 0.990165 
1.0843168 	 0.994481 
1.0843325 	 0.990634 
1.0843483 	 0.984434 
1.0843640 	 0.998831 
1.0843797 	 0.992958 
1.0843954 	 0.994251 
1.0844111 	 0.993395 
1.0844268 	 0.982804 
1.0844425 	 0.994974 
1.0844583 	 0.997833 
1.0844740 	 0.994398 
1.0844897 	 0.997322 
1.0845054 	 0.992840 
1.0845211 	 0.994768 
1.0845368 	 0.992183 
1.0845526 	 0.996654 
1.0845683 	 0.973820 
1.0845840 	 0.956166 
1.0845997 	 0.920319 
1.0846154 	 0.834698 
1.0846311 	 0.746739 
1.0846468 	 0.707530 
1.0846626 	 0.740187 
1.0846783 	 0.840707 
1.0846940 	 0.925222 
1.0847097 	 0.969952 
1.0847254 	 0.990436 
1.0847411 	 1.009088 
1.0847568 	 1.001532 
1.0847726 	 1.001584 
1.0847883 	 1.008632 
1.0848040 	 1.008512 
1.0848197 	 1.010999 
1.0848354 	 1.008948 
1.0848511 	 0.999051 
1.0848669 	 0.998286 
1.0848826 	 0.994863 
1.0848983 	 1.004657 
1.0849140 	 0.992727 
1.0849297 	 0.993209 
1.0849454 	 0.997519 
1.0849611 	 1.002062 
1.0849769 	 1.003198 
1.0849926 	 1.002554 
1.0850083 	 0.998783 
1.0850240 	 1.002036 
1.0850397 	 0.993553 
1.0850554 	 1.005453 
1.0850711 	 1.002448 
1.0850869 	 1.012839 
1.0851026 	 1.008301 
1.0851183 	 1.005396 
1.0851340 	 1.009290 
1.0851497 	 1.003978 
1.0851654 	 1.000314 
1.0851812 	 0.992412 
1.0851969 	 0.989294 
1.0852126 	 0.983871 
1.0852283 	 0.985105 
1.0852440 	 0.994515 
1.0852597 	 0.998726 
1.0852754 	 1.009386 
1.0852912 	 1.002182 
1.0853069 	 1.006926 
1.0853226 	 0.999523 
1.0853383 	 0.999400 
1.0853540 	 1.006531 
1.0853697 	 1.007188 
1.0853854 	 1.008149 
1.0854012 	 1.000143 
1.0854169 	 1.006949 
1.0854326 	 1.008949 
1.0854483 	 1.012141 
1.0854640 	 1.002101 
1.0854797 	 1.004033 
1.0854955 	 1.006180 
1.0855112 	 1.003283 
1.0855269 	 1.004254 
1.0855426 	 0.999917 
1.0855583 	 0.996539 
1.0855740 	 0.996336 
1.0855897 	 0.997696 
1.0856055 	 1.004961 
1.0856212 	 0.998753 
1.0856369 	 1.006836 
1.0856526 	 1.012455 
1.0856683 	 1.010738 
1.0856840 	 1.010754 
1.0856997 	 1.009204 
1.0857155 	 1.011270 
1.0857312 	 1.000990 
1.0857469 	 0.993919 
1.0857626 	 1.000853 
1.0857783 	 1.010287 
1.0857940 	 1.012458 
1.0858098 	 1.010716 
1.0858255 	 1.010070 
1.0858412 	 0.999041 
1.0858569 	 0.993720 
1.0858726 	 0.998226 
1.0858883 	 0.996182 
1.0859040 	 0.996878 
1.0859198 	 0.997480 
1.0859355 	 1.004427 
1.0859512 	 1.002480 
1.0859669 	 1.001328 
1.0859826 	 1.009325 
1.0859983 	 1.003334 
1.0860140 	 1.009572 
1.0860298 	 1.006130 
1.0860455 	 1.007284 
1.0860612 	 1.005797 
1.0860769 	 1.007951 
1.0860926 	 1.007946 
1.0861083 	 0.995836 
1.0861241 	 0.997829 
1.0861398 	 1.002113 
1.0861555 	 1.004673 
1.0861712 	 1.007988 
1.0861869 	 0.999860 
1.0862026 	 1.002962 
1.0862183 	 1.001628 
1.0862341 	 1.003824 
1.0862498 	 1.014244 
1.0862655 	 1.021717 
1.0862812 	 1.021929 
1.0862969 	 1.008934 
1.0863126 	 1.017785 
1.0863283 	 1.008936 
1.0863441 	 1.003148 
1.0863598 	 1.002398 
1.0863755 	 1.000399 
1.0863912 	 0.992468 
1.0864069 	 0.993981 
1.0864226 	 0.990930 
1.0864384 	 0.989663 
1.0864541 	 0.981219 
1.0864698 	 0.980251 
1.0864855 	 0.954778 
1.0865012 	 0.929345 
1.0865169 	 0.884266 
1.0865326 	 0.881092 
1.0865484 	 0.918907 
1.0865641 	 0.958993 
1.0865798 	 0.968733 
1.0865955 	 0.960371 
1.0866112 	 0.947103 
1.0866269 	 0.952430 
1.0866426 	 0.972120 
1.0866584 	 0.997112 
1.0866741 	 1.005393 
1.0866898 	 1.004788 
1.0867055 	 1.000886 
1.0867212 	 1.002429 
1.0867369 	 0.996783 
1.0867527 	 1.005673 
1.0867684 	 1.005896 
1.0867841 	 1.007602 
1.0867998 	 1.008256 
1.0868155 	 0.999750 
1.0868312 	 1.007074 
1.0868469 	 1.006030 
1.0868627 	 0.986378 
1.0868784 	 1.001935 
1.0868941 	 0.999892 
1.0869098 	 1.006338 
1.0869255 	 1.000929 
1.0869412 	 1.004740 
1.0869569 	 1.009183 
1.0869727 	 1.010544 
1.0869884 	 1.002422 
1.0870041 	 0.997273 
1.0870198 	 1.005668 
1.0870355 	 1.001825 
1.0870512 	 0.998420 
1.0870669 	 0.984518 
1.0870827 	 0.964361 
1.0870984 	 0.923779 
1.0871141 	 0.852532 
1.0871298 	 0.779486 
1.0871455 	 0.715303 
1.0871612 	 0.680525 
1.0871770 	 0.641746 
1.0871927 	 0.559010 
1.0872084 	 0.490154 
1.0872241 	 0.508509 
1.0872398 	 0.624769 
1.0872555 	 0.766320 
1.0872712 	 0.884693 
1.0872870 	 0.951993 
1.0873027 	 0.989865 
1.0873184 	 1.004756 
1.0873341 	 1.006300 
1.0873498 	 0.990417 
1.0873655 	 0.986959 
1.0873812 	 0.989786 
1.0873970 	 0.987407 
1.0874127 	 0.979956 
1.0874284 	 0.976917 
1.0874441 	 0.986048 
1.0874598 	 0.993778 
1.0874755 	 1.000447 
1.0874913 	 1.002764 
1.0875070 	 1.004817 
1.0875227 	 0.996099 
1.0875384 	 0.991127 
1.0875541 	 0.994792 
1.0875698 	 0.987986 
1.0875855 	 0.999142 
1.0876013 	 1.007723 
1.0876170 	 1.004047 
1.0876327 	 1.009898 
1.0876484 	 0.998095 
1.0876641 	 1.001909 
1.0876798 	 1.001868 
1.0876955 	 1.006457 
1.0877113 	 1.008562 
1.0877270 	 1.007072 
1.0877427 	 1.002705 
1.0877584 	 1.008969 
1.0877741 	 1.012952 
1.0877898 	 1.011419 
1.0878056 	 0.999990 
1.0878213 	 0.999465 
1.0878370 	 1.002693 
1.0878527 	 1.006268 
1.0878684 	 1.004352 
1.0878841 	 1.007788 
1.0878998 	 1.003491 
1.0879156 	 1.000721 
1.0879313 	 1.004557 
1.0879470 	 0.995940 
1.0879627 	 0.997115 
1.0879784 	 0.997243 
1.0879941 	 0.999762 
1.0880098 	 1.001195 
1.0880256 	 0.996092 
1.0880413 	 0.997798 
1.0880570 	 0.999059 
1.0880727 	 1.000793 
1.0880884 	 1.007128 
1.0881041 	 1.007181 
1.0881199 	 1.008239 
1.0881356 	 1.003671 
1.0881513 	 1.000016 
1.0881670 	 1.001274 
1.0881827 	 0.997205 
1.0881984 	 0.998181 
1.0882141 	 0.994245 
1.0882299 	 0.998772 
1.0882456 	 0.999573 
1.0882613 	 0.993714 
1.0882770 	 1.001708 
1.0882927 	 1.004713 
1.0883084 	 1.004503 
1.0883241 	 1.002383 
1.0883399 	 1.001646 
1.0883556 	 1.007214 
1.0883713 	 0.993426 
1.0883870 	 0.998628 
1.0884027 	 1.003707 
1.0884184 	 0.995794 
1.0884342 	 0.991544 
1.0884499 	 0.992931 
1.0884656 	 0.997681 
1.0884813 	 0.986100 
1.0884970 	 0.974896 
1.0885127 	 0.934371 
1.0885284 	 0.888815 
1.0885442 	 0.870229 
1.0885599 	 0.907470 
1.0885756 	 0.956351 
1.0885913 	 0.979800 
1.0886070 	 0.990106 
1.0886227 	 0.994348 
1.0886384 	 0.990287 
1.0886542 	 0.987512 
1.0886699 	 0.977973 
1.0886856 	 0.963825 
1.0887013 	 0.969123 
1.0887170 	 0.974318 
1.0887327 	 0.953884 
1.0887485 	 0.928113 
1.0887642 	 0.868369 
1.0887799 	 0.797228 
1.0887956 	 0.773345 
1.0888113 	 0.809480 
1.0888270 	 0.889212 
1.0888427 	 0.955608 
1.0888585 	 0.975042 
1.0888742 	 0.984787 
1.0888899 	 0.998563 
1.0889056 	 0.991586 
1.0889213 	 0.991586 
1.0889370 	 0.996231 
1.0889527 	 0.993039 
1.0889685 	 0.990345 
1.0889842 	 0.991343 
1.0889999 	 0.992093 
1.0890156 	 0.992453 
1.0890313 	 0.991335 
1.0890470 	 0.989941 
1.0890628 	 0.984110 
1.0890785 	 0.984413 
1.0890942 	 0.987467 
1.0891099 	 0.989749 
1.0891256 	 0.989321 
1.0891413 	 0.996731 
1.0891570 	 1.001720 
1.0891728 	 0.997404 
1.0891885 	 0.993088 
1.0892042 	 0.991569 
1.0892199 	 0.989421 
1.0892356 	 0.994336 
1.0892513 	 0.996825 
1.0892670 	 0.993379 
1.0892828 	 0.988829 
1.0892985 	 0.994665 
1.0893142 	 0.984720 
1.0893299 	 0.987543 
1.0893456 	 0.999885 
1.0893613 	 0.991077 
1.0893771 	 0.980478 
1.0893928 	 0.981131 
1.0894085 	 0.973941 
1.0894242 	 0.970044 
1.0894399 	 0.969935 
1.0894556 	 0.977394 
1.0894713 	 0.988255 
1.0894871 	 0.987768 
1.0895028 	 0.992237 
1.0895185 	 0.995421 
1.0895342 	 0.994965 
1.0895499 	 0.991069 
1.0895656 	 0.988619 
1.0895813 	 0.990618 
1.0895971 	 0.984841 
1.0896128 	 0.977776 
1.0896285 	 0.976557 
1.0896442 	 0.982427 
1.0896599 	 0.985411 
1.0896756 	 0.988357 
1.0896914 	 0.984297 
1.0897071 	 0.974232 
1.0897228 	 0.970819 
1.0897385 	 0.968824 
1.0897542 	 0.977192 
1.0897699 	 0.982880 
1.0897856 	 0.992338 
1.0898014 	 0.983183 
1.0898171 	 0.989261 
1.0898328 	 0.991491 
1.0898485 	 0.980833 
1.0898642 	 0.985279 
1.0898799 	 0.977309 
1.0898956 	 0.972757 
1.0899114 	 0.979087 
1.0899271 	 0.987112 
1.0899428 	 0.991360 
1.0899585 	 0.994339 
1.0899742 	 0.996286 
1.0899899 	 1.000197 
1.0900057 	 1.001595 
1.0900214 	 1.002026 
1.0900371 	 0.996918 
1.0900528 	 0.994653 
1.0900685 	 0.998860 
1.0900842 	 1.000103 
1.0900999 	 1.003239 
1.0901157 	 1.003101 
1.0901314 	 1.004389 
1.0901471 	 1.002363 
1.0901628 	 0.999605 
1.0901785 	 1.002942 
1.0901942 	 1.002581 
1.0902099 	 0.996836 
1.0902257 	 1.005110 
1.0902414 	 1.009035 
1.0902571 	 1.007068 
1.0902728 	 1.008391 
1.0902885 	 1.004446 
1.0903042 	 1.005990 
1.0903200 	 1.009183 
1.0903357 	 1.006072 
1.0903514 	 1.010182 
1.0903671 	 1.015484 
1.0903828 	 1.016272 
1.0903985 	 1.015617 
1.0904142 	 1.016055 
1.0904300 	 1.011589 
1.0904457 	 1.003925 
1.0904614 	 1.004364 
1.0904771 	 1.005463 
1.0904928 	 1.000037 
1.0905085 	 1.002397 
1.0905242 	 1.005919 
1.0905400 	 1.002798 
1.0905557 	 1.004986 
1.0905714 	 1.003096 
1.0905871 	 1.003919 
1.0906028 	 1.008396 
1.0906185 	 1.008753 
1.0906343 	 1.005720 
1.0906500 	 1.010076 
1.0906657 	 1.007940 
1.0906814 	 1.004801 
1.0906971 	 1.004661 
1.0907128 	 1.007900 
1.0907285 	 1.006282 
1.0907443 	 1.005070 
1.0907600 	 1.002760 
1.0907757 	 0.999340 
1.0907914 	 1.001852 
1.0908071 	 0.994541 
1.0908228 	 0.980733 
1.0908385 	 0.974767 
1.0908543 	 0.985311 
1.0908700 	 1.002105 
1.0908857 	 0.995054 
1.0909014 	 0.997820 
1.0909171 	 0.999814 
1.0909328 	 1.002951 
1.0909486 	 0.994959 
1.0909643 	 1.000193 
1.0909800 	 1.000575 
1.0909957 	 1.001978 
1.0910114 	 1.000193 
1.0910271 	 0.999279 
1.0910428 	 1.003321 
1.0910586 	 1.002160 
1.0910743 	 1.001895 
1.0910900 	 1.000066 
1.0911057 	 1.002180 
1.0911214 	 1.001805 
1.0911371 	 0.987768 
1.0911528 	 0.990922 
1.0911686 	 0.998077 
1.0911843 	 1.007416 
1.0912000 	 1.007136 
1.0912157 	 1.006233 
1.0912314 	 0.997760 
1.0912471 	 0.994980 
1.0912629 	 1.006865 
1.0912786 	 1.008695 
1.0912943 	 1.010078 
1.0913100 	 1.010399 
1.0913257 	 1.010108 
1.0913414 	 1.007601 
1.0913571 	 1.011064 
1.0913729 	 1.011348 
1.0913886 	 1.010538 
1.0914043 	 1.012335 
1.0914200 	 1.013056 
1.0914357 	 1.011581 
1.0914514 	 0.998950 
1.0914671 	 1.003753 
1.0914829 	 1.012936 
1.0914986 	 1.008511 
1.0915143 	 1.004204 
1.0915300 	 1.004079 
1.0915457 	 0.995171 
1.0915614 	 1.002560 
1.0915772 	 0.997573 
1.0915929 	 0.992494 
1.0916086 	 0.972405 
1.0916243 	 0.928080 
1.0916400 	 0.857838 
1.0916557 	 0.762999 
1.0916714 	 0.648911 
1.0916872 	 0.563960 
1.0917029 	 0.523247 
1.0917186 	 0.473299 
1.0917343 	 0.404463 
1.0917500 	 0.382754 
1.0917657 	 0.454902 
1.0917814 	 0.594866 
1.0917972 	 0.742765 
1.0918129 	 0.873348 
1.0918286 	 0.948983 
1.0918443 	 0.985846 
1.0918600 	 0.993452 
1.0918757 	 0.998937 
1.0918915 	 0.998111 
1.0919072 	 1.003337 
1.0919229 	 0.995998 
1.0919386 	 0.996771 
1.0919543 	 1.001890 
1.0919700 	 0.999853 
1.0919857 	 1.006044 
1.0920015 	 0.999403 
1.0920172 	 0.994994 
1.0920329 	 0.996860 
1.0920486 	 1.001433 
1.0920643 	 1.006535 
1.0920800 	 1.000983 
1.0920957 	 0.993178 
1.0921115 	 1.001429 
1.0921272 	 1.000567 
1.0921429 	 0.996366 
1.0921586 	 0.991840 
1.0921743 	 0.996635 
1.0921900 	 0.995114 
1.0922058 	 0.992999 
1.0922215 	 0.993580 
1.0922372 	 0.992249 
1.0922529 	 0.993995 
1.0922686 	 0.998731 
1.0922843 	 0.995559 
1.0923000 	 0.993764 
1.0923158 	 0.990206 
1.0923315 	 0.997512 
1.0923472 	 0.992649 
1.0923629 	 0.997125 
1.0923786 	 0.990064 
1.0923943 	 0.990707 
1.0924100 	 0.992854 
1.0924258 	 0.991307 
1.0924415 	 0.988556 
1.0924572 	 0.991828 
1.0924729 	 0.983936 
1.0924886 	 0.990054 
1.0925043 	 0.996448 
1.0925201 	 0.993261 
1.0925358 	 0.990764 
1.0925515 	 0.999139 
1.0925672 	 1.013273 
1.0925829 	 1.013519 
1.0925986 	 1.008620 
1.0926143 	 0.983896 
1.0926301 	 0.983164 
1.0926458 	 0.983337 
1.0926615 	 0.981749 
1.0926772 	 0.985462 
1.0926929 	 0.980555 
1.0927086 	 0.984478 
1.0927243 	 0.980247 
1.0927401 	 0.993500 
1.0927558 	 0.992543 
1.0927715 	 0.987518 
1.0927872 	 0.986196 
1.0928029 	 0.982798 
1.0928186 	 0.981867 
1.0928344 	 0.979549 
1.0928501 	 0.977782 
1.0928658 	 0.974124 
1.0928815 	 0.969825 
1.0928972 	 0.966441 
1.0929129 	 0.971595 
1.0929286 	 0.970318 
1.0929444 	 0.956751 
1.0929601 	 0.970908 
1.0929758 	 0.965530 
1.0929915 	 0.961217 
1.0930072 	 0.963646 
1.0930229 	 0.970381 
1.0930386 	 0.971740 
1.0930544 	 0.964869 
1.0930701 	 0.960471 
1.0930858 	 0.965046 
1.0931015 	 0.958452 
1.0931172 	 0.961728 
1.0931329 	 0.961903 
1.0931487 	 0.960669 
1.0931644 	 0.960438 
1.0931801 	 0.958428 
1.0931958 	 0.955874 
1.0932115 	 0.951699 
1.0932272 	 0.949485 
1.0932429 	 0.951276 
1.0932587 	 0.951580 
1.0932744 	 0.949437 
1.0932901 	 0.949462 
1.0933058 	 0.939184 
1.0933215 	 0.941508 
1.0933372 	 0.947914 
1.0933529 	 0.950901 
1.0933687 	 0.946337 
1.0933844 	 0.942070 
1.0934001 	 0.948052 
1.0934158 	 0.942699 
1.0934315 	 0.942404 
1.0934472 	 0.945484 
1.0934630 	 0.941740 
1.0934787 	 0.938886 
1.0934944 	 0.941393 
1.0935101 	 0.932409 
1.0935258 	 0.915590 
1.0935415 	 0.919619 
1.0935572 	 0.916788 
1.0935730 	 0.923572 
1.0935887 	 0.918698 
1.0936044 	 0.921596 
1.0936201 	 0.918463 
1.0936358 	 0.915289 
1.0936515 	 0.903223 
1.0936672 	 0.915817 
1.0936830 	 0.919403 
1.0936987 	 0.919947 
1.0937144 	 0.909554 
1.0937301 	 0.898659 
1.0937458 	 0.899374 
1.0937615 	 0.892846 
1.0937773 	 0.888214 
1.0937930 	 0.886154 
1.0938087 	 0.882890 
1.0938244 	 0.881424 
1.0938401 	 0.861202 
1.0938558 	 0.853828 
1.0938715 	 0.845440 
1.0938873 	 0.833849 
1.0939030 	 0.819272 
1.0939187 	 0.802346 
1.0939344 	 0.780596 
1.0939501 	 0.754806 
1.0939658 	 0.714355 
1.0939815 	 0.664421 
1.0939973 	 0.614055 
1.0940130 	 0.560738 
1.0940287 	 0.507175 
1.0940444 	 0.464212 
1.0940601 	 0.443283 
1.0940758 	 0.444563 
1.0940916 	 0.462538 
1.0941073 	 0.498595 
1.0941230 	 0.554687 
1.0941387 	 0.601276 
1.0941544 	 0.662122 
1.0941701 	 0.710179 
1.0941858 	 0.746999 
1.0942016 	 0.774862 
1.0942173 	 0.804239 
1.0942330 	 0.812474 
1.0942487 	 0.822883 
1.0942644 	 0.836727 
1.0942801 	 0.852931 
1.0942958 	 0.843539 
1.0943116 	 0.855944 
1.0943273 	 0.865531 
1.0943430 	 0.871106 
1.0943587 	 0.867048 
1.0943744 	 0.874575 
1.0943901 	 0.879474 
1.0944059 	 0.877135 
1.0944216 	 0.891229 
1.0944373 	 0.895383 
1.0944530 	 0.897568 
1.0944687 	 0.909845 
1.0944844 	 0.911341 
1.0945001 	 0.907749 
1.0945159 	 0.917169 
1.0945316 	 0.923821 
1.0945473 	 0.922368 
1.0945630 	 0.923888 
1.0945787 	 0.920960 
1.0945944 	 0.923927 
1.0946101 	 0.927940 
1.0946259 	 0.929746 
1.0946416 	 0.929180 
1.0946573 	 0.938053 
1.0946730 	 0.935740 
1.0946887 	 0.934751 
1.0947044 	 0.938414 
1.0947202 	 0.947328 
1.0947359 	 0.944843 
1.0947516 	 0.945759 
1.0947673 	 0.953119 
1.0947830 	 0.948758 
1.0947987 	 0.951025 
1.0948144 	 0.946341 
1.0948302 	 0.959951 
1.0948459 	 0.952601 
1.0948616 	 0.957172 
1.0948773 	 0.960965 
1.0948930 	 0.965650 
1.0949087 	 0.973343 
1.0949244 	 0.970411 
1.0949402 	 0.957195 
1.0949559 	 0.964837 
1.0949716 	 0.966121 
1.0949873 	 0.969098 
1.0950030 	 0.959183 
1.0950187 	 0.963727 
1.0950345 	 0.963705 
1.0950502 	 0.972461 
1.0950659 	 0.961064 
1.0950816 	 0.970581 
1.0950973 	 0.965399 
1.0951130 	 0.979280 
1.0951287 	 0.973155 
1.0951445 	 0.977302 
1.0951602 	 0.971466 
1.0951759 	 0.968377 
1.0951916 	 0.979645 
1.0952073 	 0.978059 
1.0952230 	 0.975113 
1.0952387 	 0.982494 
1.0952545 	 0.982842 
1.0952702 	 0.990836 
1.0952859 	 0.989975 
1.0953016 	 0.984468 
1.0953173 	 0.990224 
1.0953330 	 0.987467 
1.0953488 	 0.983725 
1.0953645 	 0.965602 
1.0953802 	 0.929624 
1.0953959 	 0.877083 
1.0954116 	 0.812996 
1.0954273 	 0.735022 
1.0954430 	 0.700990 
1.0954588 	 0.744980 
1.0954745 	 0.855417 
1.0954902 	 0.931755 
1.0955059 	 0.978022 
1.0955216 	 0.989771 
1.0955373 	 0.988372 
1.0955530 	 0.971057 
1.0955688 	 0.950712 
1.0955845 	 0.908774 
1.0956002 	 0.904927 
1.0956159 	 0.933816 
1.0956316 	 0.976669 
1.0956473 	 0.996702 
1.0956631 	 1.004241 
1.0956788 	 1.002770 
1.0956945 	 0.996275 
1.0957102 	 0.993375 
1.0957259 	 0.993632 
1.0957416 	 0.994544 
1.0957573 	 0.999855 
1.0957731 	 0.996402 
1.0957888 	 1.007557 
1.0958045 	 1.011415 
1.0958202 	 1.003273 
1.0958359 	 1.010460 
1.0958516 	 1.013818 
1.0958673 	 1.007683 
1.0958831 	 1.010686 
1.0958988 	 1.026950 
1.0959145 	 1.015751 
1.0959302 	 1.005591 
1.0959459 	 0.977842 
1.0959616 	 0.954761 
1.0959774 	 0.904917 
1.0959931 	 0.859726 
1.0960088 	 0.860393 
1.0960245 	 0.863420 
1.0960402 	 0.864662 


==> anc/HD38232/HD38232_71.dat <==
1.0655333 	 0.978467 
1.0655488 	 0.982458 
1.0655642 	 0.980454 
1.0655796 	 0.988291 
1.0655951 	 0.998316 
1.0656105 	 0.996045 
1.0656259 	 1.009231 
1.0656414 	 1.002331 
1.0656568 	 0.987069 
1.0656722 	 0.993009 
1.0656877 	 1.002873 
1.0657031 	 1.008598 
1.0657186 	 0.993970 
1.0657340 	 0.984318 
1.0657494 	 0.994241 
1.0657649 	 0.987662 
1.0657803 	 0.989754 
1.0657957 	 0.975332 
1.0658112 	 0.984369 
1.0658266 	 0.968433 
1.0658420 	 0.989111 
1.0658575 	 0.994439 
1.0658729 	 0.982170 
1.0658883 	 0.991328 
1.0659038 	 0.996398 
1.0659192 	 0.997586 
1.0659346 	 0.999691 
1.0659501 	 1.001023 
1.0659655 	 0.998032 
1.0659810 	 0.997496 
1.0659964 	 1.009030 
1.0660118 	 1.010695 
1.0660273 	 1.009200 
1.0660427 	 0.983191 
1.0660581 	 0.989688 
1.0660736 	 0.983952 
1.0660890 	 0.994374 
1.0661044 	 0.996936 
1.0661199 	 1.000728 
1.0661353 	 1.005976 
1.0661507 	 1.000144 
1.0661662 	 1.003698 
1.0661816 	 0.997648 
1.0661971 	 0.992038 
1.0662125 	 0.996311 
1.0662279 	 0.983497 
1.0662434 	 0.978816 
1.0662588 	 0.985909 
1.0662742 	 0.953367 
1.0662897 	 0.899624 
1.0663051 	 0.825961 
1.0663205 	 0.714787 
1.0663360 	 0.596208 
1.0663514 	 0.539677 
1.0663668 	 0.610960 
1.0663823 	 0.737570 
1.0663977 	 0.852609 
1.0664131 	 0.929211 
1.0664286 	 0.963613 
1.0664440 	 0.985700 
1.0664595 	 1.001989 
1.0664749 	 0.993841 
1.0664903 	 1.007915 
1.0665058 	 0.979892 
1.0665212 	 0.995984 
1.0665366 	 0.989887 
1.0665521 	 0.997916 
1.0665675 	 0.996118 
1.0665829 	 0.991761 
1.0665984 	 1.004672 
1.0666138 	 0.997221 
1.0666292 	 0.989437 
1.0666447 	 0.997883 
1.0666601 	 0.996693 
1.0666755 	 0.995124 
1.0666910 	 0.995479 
1.0667064 	 0.991402 
1.0667219 	 1.002724 
1.0667373 	 0.993732 
1.0667527 	 0.987030 
1.0667682 	 0.994892 
1.0667836 	 0.989055 
1.0667990 	 0.982524 
1.0668145 	 0.994798 
1.0668299 	 0.995379 
1.0668453 	 0.994583 
1.0668608 	 0.997341 
1.0668762 	 0.999030 
1.0668916 	 1.000349 
1.0669071 	 0.990685 
1.0669225 	 0.995196 
1.0669380 	 1.005607 
1.0669534 	 0.997209 
1.0669688 	 1.000844 
1.0669843 	 0.999733 
1.0669997 	 0.990852 
1.0670151 	 0.995815 
1.0670306 	 0.997753 
1.0670460 	 0.999385 
1.0670614 	 1.004403 
1.0670769 	 0.991219 
1.0670923 	 0.993535 
1.0671077 	 1.001068 
1.0671232 	 0.994847 
1.0671386 	 0.993000 
1.0671540 	 0.982328 
1.0671695 	 0.996579 
1.0671849 	 0.998638 
1.0672004 	 0.993146 
1.0672158 	 0.996957 
1.0672312 	 1.004355 
1.0672467 	 0.993707 
1.0672621 	 0.998397 
1.0672775 	 0.998866 
1.0672930 	 1.002959 
1.0673084 	 1.003686 
1.0673238 	 0.999097 
1.0673393 	 0.998896 
1.0673547 	 0.996009 
1.0673701 	 0.991665 
1.0673856 	 0.999733 
1.0674010 	 1.008223 
1.0674165 	 1.004810 
1.0674319 	 1.003833 
1.0674473 	 0.999258 
1.0674628 	 0.998835 
1.0674782 	 1.000526 
1.0674936 	 0.993568 
1.0675091 	 1.000798 
1.0675245 	 1.000639 
1.0675399 	 0.996800 
1.0675554 	 1.007283 
1.0675708 	 1.000877 
1.0675862 	 1.015857 
1.0676017 	 1.006691 
1.0676171 	 1.023679 
1.0676325 	 1.008020 
1.0676480 	 0.988640 
1.0676634 	 0.977781 
1.0676789 	 1.003798 
1.0676943 	 0.995576 
1.0677097 	 0.994415 
1.0677252 	 1.007993 
1.0677406 	 0.998272 
1.0677560 	 0.991715 
1.0677715 	 0.990728 
1.0677869 	 0.975562 
1.0678023 	 0.988860 
1.0678178 	 0.974986 
1.0678332 	 0.984058 
1.0678486 	 0.985852 
1.0678641 	 0.991507 
1.0678795 	 0.991591 
1.0678950 	 1.001414 
1.0679104 	 1.002514 
1.0679258 	 0.999702 
1.0679413 	 1.010673 
1.0679567 	 1.004832 
1.0679721 	 1.002293 
1.0679876 	 1.012075 
1.0680030 	 1.009684 
1.0680184 	 0.995427 
1.0680339 	 0.989683 
1.0680493 	 1.003017 
1.0680647 	 1.001656 
1.0680802 	 1.003750 
1.0680956 	 1.014538 
1.0681110 	 0.999614 
1.0681265 	 0.993304 
1.0681419 	 1.009297 
1.0681574 	 1.006605 
1.0681728 	 0.998775 
1.0681882 	 1.004148 
1.0682037 	 0.999340 
1.0682191 	 1.002619 
1.0682345 	 1.006483 
1.0682500 	 1.008826 
1.0682654 	 1.002956 
1.0682808 	 0.995715 
1.0682963 	 0.994952 
1.0683117 	 0.997353 
1.0683271 	 0.989543 
1.0683426 	 0.994773 
1.0683580 	 0.997734 
1.0683735 	 0.992103 
1.0683889 	 0.967177 
1.0684043 	 0.961510 
1.0684198 	 0.982556 
1.0684352 	 0.991531 
1.0684506 	 0.992925 
1.0684661 	 0.972716 
1.0684815 	 0.934296 
1.0684969 	 0.864464 
1.0685124 	 0.755683 
1.0685278 	 0.601115 
1.0685432 	 0.440945 
1.0685587 	 0.346739 
1.0685741 	 0.342535 
1.0685895 	 0.450695 
1.0686050 	 0.625550 
1.0686204 	 0.792767 
1.0686359 	 0.907108 
1.0686513 	 0.962123 
1.0686667 	 0.997430 
1.0686822 	 0.992236 
1.0686976 	 0.974640 
1.0687130 	 0.934786 
1.0687285 	 0.859625 
1.0687439 	 0.734253 
1.0687593 	 0.598290 
1.0687748 	 0.462674 
1.0687902 	 0.392643 
1.0688056 	 0.430930 
1.0688211 	 0.569050 
1.0688365 	 0.730033 
1.0688520 	 0.868663 
1.0688674 	 0.957956 
1.0688828 	 0.994789 
1.0688983 	 1.001156 
1.0689137 	 1.019121 
1.0689291 	 1.010481 
1.0689446 	 1.014048 
1.0689600 	 1.018234 
1.0689754 	 1.014367 
1.0689909 	 1.007445 
1.0690063 	 1.009956 
1.0690217 	 1.012002 
1.0690372 	 1.012833 
1.0690526 	 1.024850 
1.0690680 	 1.012731 
1.0690835 	 1.011465 
1.0690989 	 1.009708 
1.0691144 	 1.012616 
1.0691298 	 1.012451 
1.0691452 	 1.005100 
1.0691607 	 0.987126 
1.0691761 	 0.950729 
1.0691915 	 0.900093 
1.0692070 	 0.811759 
1.0692224 	 0.752624 
1.0692378 	 0.763058 
1.0692533 	 0.825826 
1.0692687 	 0.905302 
1.0692841 	 0.940594 
1.0692996 	 0.910288 
1.0693150 	 0.828832 
1.0693305 	 0.696281 
1.0693459 	 0.537285 
1.0693613 	 0.378557 
1.0693768 	 0.301498 
1.0693922 	 0.318215 
1.0694076 	 0.442889 
1.0694231 	 0.615465 
1.0694385 	 0.787283 
1.0694539 	 0.904275 
1.0694694 	 0.963265 
1.0694848 	 0.987628 
1.0695002 	 0.988225 
1.0695157 	 1.005790 
1.0695311 	 1.002475 
1.0695465 	 0.999096 
1.0695620 	 1.002886 
1.0695774 	 1.005531 
1.0695929 	 0.999005 
1.0696083 	 0.977893 
1.0696237 	 0.952604 
1.0696392 	 0.895951 
1.0696546 	 0.811421 
1.0696700 	 0.737855 
1.0696855 	 0.707736 
1.0697009 	 0.767059 
1.0697163 	 0.866596 
1.0697318 	 0.944484 
1.0697472 	 0.979151 
1.0697626 	 0.996913 
1.0697781 	 0.994712 
1.0697935 	 0.991902 
1.0698090 	 0.995431 
1.0698244 	 0.987481 
1.0698398 	 0.985634 
1.0698553 	 0.994637 
1.0698707 	 0.987372 
1.0698861 	 0.981116 
1.0699016 	 0.979697 
1.0699170 	 0.979886 
1.0699324 	 0.980105 
1.0699479 	 0.980389 
1.0699633 	 0.988113 
1.0699787 	 0.979996 
1.0699942 	 0.984532 
1.0700096 	 0.983685 
1.0700250 	 0.985346 
1.0700405 	 0.978606 
1.0700559 	 0.984779 
1.0700714 	 0.982783 
1.0700868 	 0.975387 
1.0701022 	 0.976534 
1.0701177 	 0.977627 
1.0701331 	 0.991043 
1.0701485 	 0.986941 
1.0701640 	 0.980255 
1.0701794 	 0.995982 
1.0701948 	 0.988565 
1.0702103 	 0.986013 
1.0702257 	 0.982363 
1.0702411 	 0.979074 
1.0702566 	 0.981518 
1.0702720 	 0.990538 
1.0702875 	 0.994097 
1.0703029 	 0.985562 
1.0703183 	 0.992461 
1.0703338 	 0.988779 
1.0703492 	 0.992346 
1.0703646 	 0.989997 
1.0703801 	 0.990805 
1.0703955 	 1.001610 
1.0704109 	 0.992007 
1.0704264 	 0.996100 
1.0704418 	 0.997566 
1.0704572 	 0.994525 
1.0704727 	 1.000836 
1.0704881 	 0.998227 
1.0705035 	 0.997645 
1.0705190 	 0.996608 
1.0705344 	 0.999505 
1.0705499 	 0.991584 
1.0705653 	 0.990563 
1.0705807 	 0.990286 
1.0705962 	 0.991696 
1.0706116 	 0.992209 
1.0706270 	 0.994579 
1.0706425 	 0.995784 
1.0706579 	 0.995227 
1.0706733 	 0.995904 
1.0706888 	 0.998399 
1.0707042 	 1.001284 
1.0707196 	 1.001962 
1.0707351 	 1.002739 
1.0707505 	 0.998691 
1.0707660 	 1.002569 
1.0707814 	 1.001588 
1.0707968 	 1.004836 
1.0708123 	 0.995812 
1.0708277 	 0.987357 
1.0708431 	 0.991664 
1.0708586 	 0.997547 
1.0708740 	 0.986801 
1.0708894 	 0.974436 
1.0709049 	 0.958344 
1.0709203 	 0.894976 
1.0709357 	 0.795066 
1.0709512 	 0.657815 
1.0709666 	 0.520977 
1.0709820 	 0.432084 
1.0709975 	 0.435912 
1.0710129 	 0.548503 
1.0710284 	 0.703310 
1.0710438 	 0.849903 
1.0710592 	 0.944398 
1.0710747 	 0.977957 
1.0710901 	 0.998974 
1.0711055 	 0.997382 
1.0711210 	 0.995172 
1.0711364 	 0.995010 
1.0711518 	 1.019250 
1.0711673 	 0.997775 
1.0711827 	 0.989024 
1.0711981 	 0.990777 
1.0712136 	 0.997959 
1.0712290 	 0.999495 
1.0712445 	 0.992614 
1.0712599 	 0.993616 
1.0712753 	 0.992892 
1.0712908 	 0.990943 
1.0713062 	 0.990038 
1.0713216 	 0.996844 
1.0713371 	 0.997912 
1.0713525 	 1.002387 
1.0713679 	 0.998458 
1.0713834 	 0.993887 
1.0713988 	 0.992898 
1.0714142 	 0.997947 
1.0714297 	 0.996254 
1.0714451 	 0.994653 
1.0714605 	 0.996289 
1.0714760 	 1.000691 
1.0714914 	 1.003370 
1.0715069 	 0.999254 
1.0715223 	 0.997002 
1.0715377 	 0.994163 
1.0715532 	 0.988013 
1.0715686 	 0.989376 
1.0715840 	 0.981118 
1.0715995 	 0.966129 
1.0716149 	 0.973484 
1.0716303 	 0.986641 
1.0716458 	 0.992798 
1.0716612 	 0.999033 
1.0716766 	 0.998297 
1.0716921 	 0.992539 
1.0717075 	 1.002374 
1.0717230 	 1.005368 
1.0717384 	 1.001620 
1.0717538 	 0.999345 
1.0717693 	 0.996774 
1.0717847 	 0.997697 
1.0718001 	 0.994307 
1.0718156 	 0.996180 
1.0718310 	 0.997335 
1.0718464 	 0.999025 
1.0718619 	 0.996942 
1.0718773 	 0.993798 
1.0718927 	 0.997279 
1.0719082 	 1.003358 
1.0719236 	 0.991261 
1.0719390 	 0.993079 
1.0719545 	 0.994383 
1.0719699 	 0.999798 
1.0719854 	 0.998649 
1.0720008 	 0.995997 
1.0720162 	 0.992370 
1.0720317 	 0.983422 
1.0720471 	 0.977411 
1.0720625 	 0.981386 
1.0720780 	 0.983374 
1.0720934 	 0.993990 
1.0721088 	 0.993996 
1.0721243 	 0.992405 
1.0721397 	 0.988642 
1.0721551 	 0.995316 
1.0721706 	 0.992081 
1.0721860 	 0.995137 
1.0722015 	 0.997958 
1.0722169 	 0.998096 
1.0722323 	 0.991531 
1.0722478 	 0.999614 
1.0722632 	 0.999422 
1.0722786 	 1.004361 
1.0722941 	 1.006100 
1.0723095 	 0.994309 
1.0723249 	 0.996594 
1.0723404 	 1.001710 
1.0723558 	 1.005884 
1.0723712 	 1.005300 
1.0723867 	 0.998787 
1.0724021 	 0.990882 
1.0724175 	 0.992111 
1.0724330 	 0.996566 
1.0724484 	 1.001412 
1.0724639 	 0.995356 
1.0724793 	 0.998136 
1.0724947 	 1.001269 
1.0725102 	 1.000441 
1.0725256 	 0.998426 
1.0725410 	 0.996089 
1.0725565 	 0.999995 
1.0725719 	 0.995379 
1.0725873 	 0.996204 
1.0726028 	 0.996712 
1.0726182 	 0.999661 
1.0726336 	 1.001485 
1.0726491 	 1.007189 
1.0726645 	 1.001136 
1.0726800 	 0.997517 
1.0726954 	 1.003813 
1.0727108 	 1.008585 
1.0727263 	 1.000006 
1.0727417 	 0.998313 
1.0727571 	 0.997212 
1.0727726 	 0.998293 
1.0727880 	 1.001467 
1.0728034 	 1.004508 
1.0728189 	 1.002321 
1.0728343 	 1.006273 
1.0728497 	 1.002403 
1.0728652 	 0.997322 
1.0728806 	 0.993567 
1.0728960 	 0.996805 
1.0729115 	 0.982049 
1.0729269 	 0.952496 
1.0729424 	 0.907108 
1.0729578 	 0.835073 
1.0729732 	 0.742816 
1.0729887 	 0.676866 
1.0730041 	 0.695280 
1.0730195 	 0.777678 
1.0730350 	 0.882062 
1.0730504 	 0.956220 
1.0730658 	 0.988508 
1.0730813 	 1.002511 
1.0730967 	 0.992095 
1.0731121 	 0.979692 
1.0731276 	 0.937619 
1.0731430 	 0.870027 
1.0731585 	 0.765273 
1.0731739 	 0.632351 
1.0731893 	 0.493621 
1.0732048 	 0.431799 
1.0732202 	 0.479885 
1.0732356 	 0.618008 
1.0732511 	 0.778263 
1.0732665 	 0.902055 
1.0732819 	 0.965912 
1.0732974 	 0.985223 
1.0733128 	 0.995018 
1.0733282 	 0.994736 
1.0733437 	 1.001188 
1.0733591 	 1.003370 
1.0733745 	 1.002976 
1.0733900 	 1.005160 
1.0734054 	 1.005804 
1.0734209 	 1.000790 
1.0734363 	 1.008067 
1.0734517 	 1.004756 
1.0734672 	 1.002419 
1.0734826 	 1.004500 
1.0734980 	 0.997973 
1.0735135 	 1.000350 
1.0735289 	 1.003403 
1.0735443 	 1.002552 
1.0735598 	 1.005898 
1.0735752 	 1.006417 
1.0735906 	 1.005814 
1.0736061 	 1.000697 
1.0736215 	 1.002921 
1.0736370 	 0.997545 
1.0736524 	 1.006093 
1.0736678 	 0.995470 
1.0736833 	 1.001452 
1.0736987 	 0.998165 
1.0737141 	 0.998037 
1.0737296 	 0.996566 
1.0737450 	 0.990683 
1.0737604 	 0.996695 
1.0737759 	 0.997440 
1.0737913 	 0.994058 
1.0738067 	 0.997520 
1.0738222 	 1.003035 
1.0738376 	 1.004489 
1.0738530 	 0.997943 
1.0738685 	 0.999971 
1.0738839 	 0.995953 
1.0738994 	 0.996784 
1.0739148 	 0.996812 
1.0739302 	 0.999954 
1.0739457 	 1.001601 
1.0739611 	 1.003573 
1.0739765 	 0.996658 
1.0739920 	 1.006567 
1.0740074 	 0.998518 
1.0740228 	 1.000268 
1.0740383 	 1.002978 
1.0740537 	 1.000311 
1.0740691 	 1.002287 
1.0740846 	 1.001120 
1.0741000 	 1.006171 
1.0741155 	 1.003798 
1.0741309 	 0.995922 
1.0741463 	 1.003992 
1.0741618 	 1.002382 
1.0741772 	 0.995411 
1.0741926 	 1.000085 
1.0742081 	 0.997863 
1.0742235 	 1.002510 
1.0742389 	 0.999483 
1.0742544 	 0.998707 
1.0742698 	 0.997508 
1.0742852 	 1.003550 
1.0743007 	 1.006235 
1.0743161 	 1.003866 
1.0743315 	 0.997262 
1.0743470 	 0.995940 
1.0743624 	 0.998969 
1.0743779 	 0.995461 
1.0743933 	 0.986498 
1.0744087 	 0.976604 
1.0744242 	 0.965580 
1.0744396 	 0.969696 
1.0744550 	 0.980740 
1.0744705 	 0.989407 
1.0744859 	 0.997433 
1.0745013 	 1.000379 
1.0745168 	 1.002365 
1.0745322 	 0.996456 
1.0745476 	 1.003312 
1.0745631 	 1.005953 
1.0745785 	 1.001036 
1.0745940 	 0.997694 
1.0746094 	 1.007831 
1.0746248 	 0.999372 
1.0746403 	 1.005333 
1.0746557 	 1.003923 
1.0746711 	 1.007422 
1.0746866 	 1.000849 
1.0747020 	 0.998983 
1.0747174 	 1.002068 
1.0747329 	 1.005321 
1.0747483 	 0.999916 
1.0747637 	 1.004468 
1.0747792 	 1.003729 
1.0747946 	 1.006353 
1.0748100 	 1.000669 
1.0748255 	 1.003101 
1.0748409 	 1.003168 
1.0748564 	 1.002673 
1.0748718 	 0.994429 
1.0748872 	 0.990901 
1.0749027 	 0.986471 
1.0749181 	 0.992411 
1.0749335 	 0.994668 
1.0749490 	 0.990814 
1.0749644 	 0.965233 
1.0749798 	 0.947051 
1.0749953 	 0.942929 
1.0750107 	 0.952951 
1.0750261 	 0.977296 
1.0750416 	 0.985730 
1.0750570 	 1.001634 
1.0750725 	 1.005224 
1.0750879 	 0.998920 
1.0751033 	 0.985425 
1.0751188 	 0.957956 
1.0751342 	 0.892988 
1.0751496 	 0.798645 
1.0751651 	 0.673373 
1.0751805 	 0.568499 
1.0751959 	 0.547385 
1.0752114 	 0.637417 
1.0752268 	 0.773182 
1.0752422 	 0.899937 
1.0752577 	 0.970832 
1.0752731 	 0.990697 
1.0752885 	 1.003511 
1.0753040 	 1.002649 
1.0753194 	 1.006842 
1.0753349 	 1.001842 
1.0753503 	 1.008460 
1.0753657 	 1.002686 
1.0753812 	 1.002233 
1.0753966 	 1.000837 
1.0754120 	 0.999483 
1.0754275 	 1.006111 
1.0754429 	 1.002886 
1.0754583 	 1.006254 
1.0754738 	 1.014338 
1.0754892 	 1.009553 
1.0755046 	 1.000938 
1.0755201 	 0.996603 
1.0755355 	 0.984379 
1.0755510 	 0.977407 
1.0755664 	 0.974266 
1.0755818 	 0.968219 
1.0755973 	 0.948963 
1.0756127 	 0.903556 
1.0756281 	 0.834227 
1.0756436 	 0.779822 
1.0756590 	 0.776827 
1.0756744 	 0.832554 
1.0756899 	 0.912865 
1.0757053 	 0.974984 
1.0757207 	 0.996763 
1.0757362 	 1.001336 
1.0757516 	 1.004902 
1.0757670 	 1.008336 
1.0757825 	 1.008990 
1.0757979 	 1.010208 
1.0758134 	 1.007590 
1.0758288 	 1.007142 
1.0758442 	 1.005966 
1.0758597 	 1.005391 
1.0758751 	 1.005844 
1.0758905 	 1.003350 
1.0759060 	 0.998113 
1.0759214 	 1.001748 
1.0759368 	 0.997710 
1.0759523 	 0.995322 
1.0759677 	 0.999269 
1.0759831 	 0.998260 
1.0759986 	 0.998868 
1.0760140 	 0.994606 
1.0760295 	 0.986613 
1.0760449 	 0.992942 
1.0760603 	 0.988010 
1.0760758 	 0.996116 
1.0760912 	 1.004112 
1.0761066 	 1.007697 
1.0761221 	 1.003516 
1.0761375 	 1.001610 
1.0761529 	 1.000424 
1.0761684 	 0.998896 
1.0761838 	 0.999679 
1.0761992 	 1.011957 
1.0762147 	 1.003884 
1.0762301 	 1.011564 
1.0762455 	 1.009060 
1.0762610 	 1.010046 
1.0762764 	 1.000939 
1.0762919 	 1.001389 
1.0763073 	 0.996144 
1.0763227 	 0.983511 
1.0763382 	 0.986563 
1.0763536 	 0.992179 
1.0763690 	 0.990606 
1.0763845 	 1.000073 
1.0763999 	 1.004377 
1.0764153 	 1.007829 
1.0764308 	 1.000157 
1.0764462 	 1.001935 
1.0764616 	 1.003367 
1.0764771 	 1.003615 
1.0764925 	 1.006916 
1.0765080 	 1.012740 
1.0765234 	 1.003374 
1.0765388 	 1.004702 
1.0765543 	 1.007379 
1.0765697 	 1.004668 
1.0765851 	 1.004116 
1.0766006 	 0.999948 
1.0766160 	 1.004913 
1.0766314 	 1.005715 
1.0766469 	 0.998802 
1.0766623 	 1.002016 
1.0766777 	 1.000250 
1.0766932 	 1.001361 
1.0767086 	 1.005651 
1.0767240 	 1.006332 
1.0767395 	 0.994265 
1.0767549 	 0.997610 
1.0767704 	 1.005330 
1.0767858 	 1.006086 
1.0768012 	 1.005416 
1.0768167 	 1.005057 
1.0768321 	 1.006932 
1.0768475 	 1.011762 
1.0768630 	 1.004360 
1.0768784 	 0.996918 
1.0768938 	 1.000384 
1.0769093 	 1.006159 
1.0769247 	 1.012685 
1.0769401 	 1.002332 
1.0769556 	 1.000069 
1.0769710 	 1.003674 
1.0769865 	 1.005524 
1.0770019 	 1.004542 
1.0770173 	 1.007458 
1.0770328 	 1.010236 
1.0770482 	 1.001569 
1.0770636 	 1.002173 
1.0770791 	 0.999348 
1.0770945 	 0.990729 
1.0771099 	 1.004286 
1.0771254 	 0.998453 
1.0771408 	 1.001853 
1.0771562 	 0.998008 
1.0771717 	 0.997022 
1.0771871 	 0.996080 
1.0772025 	 0.996878 
1.0772180 	 0.993030 
1.0772334 	 0.998717 
1.0772489 	 0.989294 
1.0772643 	 0.990975 
1.0772797 	 0.991191 
1.0772952 	 0.990466 
1.0773106 	 0.988528 
1.0773260 	 0.994540 
1.0773415 	 1.001382 
1.0773569 	 1.000345 
1.0773723 	 0.991991 
1.0773878 	 0.991800 
1.0774032 	 0.999824 
1.0774186 	 1.000018 
1.0774341 	 0.995660 
1.0774495 	 0.994054 
1.0774650 	 0.992239 
1.0774804 	 0.997431 
1.0774958 	 1.005975 
1.0775113 	 1.005783 
1.0775267 	 1.000219 
1.0775421 	 0.994911 
1.0775576 	 0.989293 
1.0775730 	 0.987324 
1.0775884 	 0.992125 
1.0776039 	 0.996795 
1.0776193 	 0.990602 
1.0776347 	 0.987716 
1.0776502 	 0.990351 
1.0776656 	 0.997641 
1.0776810 	 0.994416 
1.0776965 	 0.988715 
1.0777119 	 0.989934 
1.0777274 	 0.985187 
1.0777428 	 0.981557 
1.0777582 	 0.985331 
1.0777737 	 1.000468 
1.0777891 	 0.987534 
1.0778045 	 0.993070 
1.0778200 	 0.995173 
1.0778354 	 0.991200 
1.0778508 	 0.994736 
1.0778663 	 0.994476 
1.0778817 	 0.983672 
1.0778971 	 0.999303 
1.0779126 	 0.995759 
1.0779280 	 0.997952 
1.0779435 	 0.989700 
1.0779589 	 0.995269 
1.0779743 	 0.998030 
1.0779898 	 0.998379 
1.0780052 	 0.996453 
1.0780206 	 0.999314 
1.0780361 	 0.995282 
1.0780515 	 0.994419 
1.0780669 	 0.996375 
1.0780824 	 0.994008 
1.0780978 	 0.995280 
1.0781132 	 0.995706 
1.0781287 	 0.996251 
1.0781441 	 0.992792 
1.0781595 	 0.993605 
1.0781750 	 0.982326 
1.0781904 	 0.984657 
1.0782059 	 0.986517 
1.0782213 	 0.985825 
1.0782367 	 0.988265 
1.0782522 	 0.986159 
1.0782676 	 0.983741 
1.0782830 	 0.982305 
1.0782985 	 0.976380 
1.0783139 	 0.969194 
1.0783293 	 0.956520 
1.0783448 	 0.944557 
1.0783602 	 0.931755 
1.0783756 	 0.933040 
1.0783911 	 0.930651 
1.0784065 	 0.945135 
1.0784220 	 0.955463 
1.0784374 	 0.965285 
1.0784528 	 0.971140 
1.0784683 	 0.981428 
1.0784837 	 0.990608 
1.0784991 	 0.996370 
1.0785146 	 0.999100 
1.0785300 	 0.990328 
1.0785454 	 0.980385 
1.0785609 	 0.964765 
1.0785763 	 0.961232 
1.0785917 	 0.981903 
1.0786072 	 0.985514 
1.0786226 	 0.991815 
1.0786380 	 0.997948 
1.0786535 	 0.981876 
1.0786689 	 0.967361 
1.0786844 	 0.938210 
1.0786998 	 0.892237 
1.0787152 	 0.874630 
1.0787307 	 0.891500 
1.0787461 	 0.936118 
1.0787615 	 0.979870 
1.0787770 	 0.999540 
1.0787924 	 0.993441 
1.0788078 	 0.992779 
1.0788233 	 0.994634 
1.0788387 	 0.991222 
1.0788541 	 0.977903 
1.0788696 	 0.968644 
1.0788850 	 0.919125 
1.0789005 	 0.835337 
1.0789159 	 0.725596 
1.0789313 	 0.609266 
1.0789468 	 0.567837 
1.0789622 	 0.627966 
1.0789776 	 0.753073 
1.0789931 	 0.873273 
1.0790085 	 0.957870 
1.0790239 	 0.987135 
1.0790394 	 0.996411 
1.0790548 	 0.997070 
1.0790702 	 0.997043 
1.0790857 	 0.996934 
1.0791011 	 0.997382 
1.0791165 	 0.995022 
1.0791320 	 0.998345 
1.0791474 	 0.999237 
1.0791629 	 0.993784 
1.0791783 	 0.993878 
1.0791937 	 0.994383 
1.0792092 	 0.989139 
1.0792246 	 0.996780 
1.0792400 	 0.994975 
1.0792555 	 0.997669 
1.0792709 	 1.003303 
1.0792863 	 0.999398 
1.0793018 	 1.000234 
1.0793172 	 1.000724 
1.0793326 	 0.999572 
1.0793481 	 0.998398 
1.0793635 	 0.999880 
1.0793790 	 0.993542 
1.0793944 	 0.992942 
1.0794098 	 0.986411 
1.0794253 	 0.989022 
1.0794407 	 0.982591 
1.0794561 	 0.987231 
1.0794716 	 0.988289 
1.0794870 	 0.992359 
1.0795024 	 0.982039 
1.0795179 	 0.976088 
1.0795333 	 0.979806 
1.0795487 	 0.983108 
1.0795642 	 0.985362 
1.0795796 	 0.985364 
1.0795950 	 0.991174 
1.0796105 	 1.000102 
1.0796259 	 0.999961 
1.0796414 	 0.998110 
1.0796568 	 0.994625 
1.0796722 	 0.991053 
1.0796877 	 0.994510 
1.0797031 	 0.995363 
1.0797185 	 0.994567 
1.0797340 	 0.999358 
1.0797494 	 0.993371 
1.0797648 	 0.993636 
1.0797803 	 0.989724 
1.0797957 	 0.992914 
1.0798111 	 0.988790 
1.0798266 	 0.976825 
1.0798420 	 0.976165 
1.0798575 	 0.965419 
1.0798729 	 0.970929 
1.0798883 	 0.978342 
1.0799038 	 0.993837 
1.0799192 	 0.997501 
1.0799346 	 1.002233 
1.0799501 	 0.993801 
1.0799655 	 0.998963 
1.0799809 	 1.002493 
1.0799964 	 1.003412 
1.0800118 	 1.002242 
1.0800272 	 0.999780 
1.0800427 	 0.999212 
1.0800581 	 1.003991 
1.0800735 	 1.003294 
1.0800890 	 1.002301 
1.0801044 	 1.009402 
1.0801199 	 1.003543 
1.0801353 	 1.003769 
1.0801507 	 1.008212 
1.0801662 	 1.007844 
1.0801816 	 1.003101 
1.0801970 	 1.003732 
1.0802125 	 1.004281 
1.0802279 	 1.015784 
1.0802433 	 1.018967 
1.0802588 	 1.012085 
1.0802742 	 1.013920 
1.0802896 	 1.007824 
1.0803051 	 1.001442 
1.0803205 	 1.005191 
1.0803360 	 1.001189 
1.0803514 	 1.004657 
1.0803668 	 0.998939 
1.0803823 	 1.010464 
1.0803977 	 1.005440 
1.0804131 	 1.004396 
1.0804286 	 1.004258 
1.0804440 	 1.005274 
1.0804594 	 1.000067 
1.0804749 	 1.000895 
1.0804903 	 1.002257 
1.0805057 	 0.995948 
1.0805212 	 0.993358 
1.0805366 	 0.992532 
1.0805520 	 0.990242 
1.0805675 	 0.995853 
1.0805829 	 0.999514 
1.0805984 	 1.005977 
1.0806138 	 1.013180 
1.0806292 	 1.003920 
1.0806447 	 0.999704 


==> anc/HD38232/HD38232_72.dat <==
1.0508136 	 0.996270 
1.0508289 	 0.997448 
1.0508442 	 1.000487 
1.0508595 	 1.001102 
1.0508748 	 0.989105 
1.0508901 	 0.979658 
1.0509054 	 0.979951 
1.0509206 	 0.951836 
1.0509359 	 0.960329 
1.0509512 	 0.958735 
1.0509665 	 0.970837 
1.0509818 	 0.974892 
1.0509971 	 0.984975 
1.0510124 	 0.981577 
1.0510277 	 0.997256 
1.0510430 	 0.984289 
1.0510583 	 0.988827 
1.0510736 	 0.996204 
1.0510889 	 0.985953 
1.0511041 	 0.987951 
1.0511194 	 1.000759 
1.0511347 	 0.993041 
1.0511500 	 1.003674 
1.0511653 	 1.001573 
1.0511806 	 0.984645 
1.0511959 	 0.984157 
1.0512112 	 0.982136 
1.0512265 	 0.972287 
1.0512418 	 0.971758 
1.0512571 	 0.966864 
1.0512724 	 0.993932 
1.0512876 	 1.002777 
1.0513029 	 0.994614 
1.0513182 	 0.991327 
1.0513335 	 0.996288 
1.0513488 	 0.988968 
1.0513641 	 0.986664 
1.0513794 	 0.975653 
1.0513947 	 0.945663 
1.0514100 	 0.944875 
1.0514253 	 0.956122 
1.0514406 	 0.979375 
1.0514559 	 0.986835 
1.0514711 	 0.990249 
1.0514864 	 0.999286 
1.0515017 	 0.985990 
1.0515170 	 0.984574 
1.0515323 	 0.981667 
1.0515476 	 0.983946 
1.0515629 	 0.982220 
1.0515782 	 0.958603 
1.0515935 	 0.965007 
1.0516088 	 0.969803 
1.0516241 	 0.965280 
1.0516394 	 0.973423 
1.0516546 	 0.981956 
1.0516699 	 1.011854 
1.0516852 	 1.001144 
1.0517005 	 0.999303 
1.0517158 	 0.999468 
1.0517311 	 0.998749 
1.0517464 	 0.991541 
1.0517617 	 0.999846 
1.0517770 	 0.999146 
1.0517923 	 0.996192 
1.0518076 	 0.997864 
1.0518229 	 1.005298 
1.0518381 	 0.992906 
1.0518534 	 0.993711 
1.0518687 	 0.990196 
1.0518840 	 1.005088 
1.0518993 	 1.005556 
1.0519146 	 1.001176 
1.0519299 	 0.998559 
1.0519452 	 0.991873 
1.0519605 	 0.987409 
1.0519758 	 0.987248 
1.0519911 	 0.987736 
1.0520064 	 0.991852 
1.0520217 	 1.017663 
1.0520369 	 0.990413 
1.0520522 	 0.990366 
1.0520675 	 0.999937 
1.0520828 	 1.004539 
1.0520981 	 1.005198 
1.0521134 	 0.987141 
1.0521287 	 0.969110 
1.0521440 	 0.999367 
1.0521593 	 0.989874 
1.0521746 	 0.996803 
1.0521899 	 0.999744 
1.0522052 	 1.004915 
1.0522204 	 0.999464 
1.0522357 	 0.994095 
1.0522510 	 0.987663 
1.0522663 	 0.988640 
1.0522816 	 0.980349 
1.0522969 	 0.959317 
1.0523122 	 0.965403 
1.0523275 	 0.966189 
1.0523428 	 0.980639 
1.0523581 	 0.965471 
1.0523734 	 0.961683 
1.0523887 	 0.936184 
1.0524039 	 0.944976 
1.0524192 	 0.963913 
1.0524345 	 0.972624 
1.0524498 	 0.985699 
1.0524651 	 0.993642 
1.0524804 	 0.991749 
1.0524957 	 0.993341 
1.0525110 	 0.988393 
1.0525263 	 0.996098 
1.0525416 	 0.996336 
1.0525569 	 0.995300 
1.0525722 	 0.990035 
1.0525874 	 0.986683 
1.0526027 	 0.989132 
1.0526180 	 0.997128 
1.0526333 	 0.990795 
1.0526486 	 1.007720 
1.0526639 	 1.000560 
1.0526792 	 1.007959 
1.0526945 	 0.995659 
1.0527098 	 0.986504 
1.0527251 	 0.988543 
1.0527404 	 0.966381 
1.0527557 	 0.968213 
1.0527709 	 0.964171 
1.0527862 	 0.962163 
1.0528015 	 0.992441 
1.0528168 	 1.001047 
1.0528321 	 1.000661 
1.0528474 	 1.008046 
1.0528627 	 0.999134 
1.0528780 	 0.994209 
1.0528933 	 0.999481 
1.0529086 	 0.996753 
1.0529239 	 0.993266 
1.0529392 	 0.999784 
1.0529544 	 1.007953 
1.0529697 	 1.012309 
1.0529850 	 1.009876 
1.0530003 	 1.002365 
1.0530156 	 0.991324 
1.0530309 	 0.994447 
1.0530462 	 1.000950 
1.0530615 	 1.002958 
1.0530768 	 1.007262 
1.0530921 	 1.001062 
1.0531074 	 1.003273 
1.0531227 	 0.998257 
1.0531379 	 0.997693 
1.0531532 	 0.990309 
1.0531685 	 0.974379 
1.0531838 	 0.934332 
1.0531991 	 0.903599 
1.0532144 	 0.916764 
1.0532297 	 0.944848 
1.0532450 	 0.976966 
1.0532603 	 0.990828 
1.0532756 	 0.985583 
1.0532909 	 0.986554 
1.0533062 	 0.986418 
1.0533215 	 0.982208 
1.0533367 	 1.002317 
1.0533520 	 1.006247 
1.0533673 	 1.003540 
1.0533826 	 1.005110 
1.0533979 	 1.019183 
1.0534132 	 1.004740 
1.0534285 	 1.000738 
1.0534438 	 0.985107 
1.0534591 	 0.975352 
1.0534744 	 0.965584 
1.0534897 	 0.967502 
1.0535050 	 0.983224 
1.0535202 	 0.992328 
1.0535355 	 0.999293 
1.0535508 	 0.995599 
1.0535661 	 0.996440 
1.0535814 	 0.991769 
1.0535967 	 0.992233 
1.0536120 	 0.991006 
1.0536273 	 0.985102 
1.0536426 	 0.993100 
1.0536579 	 0.991468 
1.0536732 	 1.002572 
1.0536885 	 1.001242 
1.0537037 	 1.010242 
1.0537190 	 1.008330 
1.0537343 	 1.005445 
1.0537496 	 1.010622 
1.0537649 	 1.009458 
1.0537802 	 1.010204 
1.0537955 	 0.990690 
1.0538108 	 0.981847 
1.0538261 	 0.981436 
1.0538414 	 0.985731 
1.0538567 	 1.006321 
1.0538720 	 1.009869 
1.0538872 	 1.007136 
1.0539025 	 0.998792 
1.0539178 	 1.006363 
1.0539331 	 1.002576 
1.0539484 	 1.000776 
1.0539637 	 0.999199 
1.0539790 	 1.008641 
1.0539943 	 1.010403 
1.0540096 	 1.007555 
1.0540249 	 1.013905 
1.0540402 	 1.000434 
1.0540555 	 1.005294 
1.0540707 	 0.998167 
1.0540860 	 0.996978 
1.0541013 	 1.006982 
1.0541166 	 0.997185 
1.0541319 	 0.999052 
1.0541472 	 0.990271 
1.0541625 	 0.980221 
1.0541778 	 0.967154 
1.0541931 	 0.936675 
1.0542084 	 0.922957 
1.0542237 	 0.935975 
1.0542390 	 0.976461 
1.0542542 	 0.999352 
1.0542695 	 1.005863 
1.0542848 	 0.996325 
1.0543001 	 0.995286 
1.0543154 	 0.993248 
1.0543307 	 0.984129 
1.0543460 	 0.957429 
1.0543613 	 0.915996 
1.0543766 	 0.889369 
1.0543919 	 0.911431 
1.0544072 	 0.950666 
1.0544225 	 0.977587 
1.0544377 	 0.988620 
1.0544530 	 1.006635 
1.0544683 	 1.002393 
1.0544836 	 0.989271 
1.0544989 	 0.994818 
1.0545142 	 0.992773 
1.0545295 	 0.985314 
1.0545448 	 0.984939 
1.0545601 	 0.998329 
1.0545754 	 0.996549 
1.0545907 	 0.993877 
1.0546060 	 1.010590 
1.0546213 	 1.001258 
1.0546365 	 1.004589 
1.0546518 	 0.995347 
1.0546671 	 0.998347 
1.0546824 	 1.009681 
1.0546977 	 1.005473 
1.0547130 	 1.015498 
1.0547283 	 1.002248 
1.0547436 	 1.006699 
1.0547589 	 1.003874 
1.0547742 	 0.996422 
1.0547895 	 0.997235 
1.0548048 	 0.999927 
1.0548200 	 0.997012 
1.0548353 	 0.998789 
1.0548506 	 0.999092 
1.0548659 	 0.995125 
1.0548812 	 0.981331 
1.0548965 	 0.985157 
1.0549118 	 0.985427 
1.0549271 	 0.998196 
1.0549424 	 1.003356 
1.0549577 	 0.998466 
1.0549730 	 1.004956 
1.0549883 	 0.998128 
1.0550035 	 1.015857 
1.0550188 	 1.000731 
1.0550341 	 1.001693 
1.0550494 	 0.998069 
1.0550647 	 1.009156 
1.0550800 	 1.000986 
1.0550953 	 1.009222 
1.0551106 	 0.997599 
1.0551259 	 0.997887 
1.0551412 	 0.996186 
1.0551565 	 0.993695 
1.0551718 	 0.985122 
1.0551870 	 0.980444 
1.0552023 	 0.965007 
1.0552176 	 0.956940 
1.0552329 	 0.965904 
1.0552482 	 0.985760 
1.0552635 	 0.995696 
1.0552788 	 1.003258 
1.0552941 	 1.000554 
1.0553094 	 0.999803 
1.0553247 	 1.004951 
1.0553400 	 1.000042 
1.0553553 	 1.002807 
1.0553705 	 1.000038 
1.0553858 	 0.996969 
1.0554011 	 1.003309 
1.0554164 	 1.003795 
1.0554317 	 0.997513 
1.0554470 	 0.995701 
1.0554623 	 0.990628 
1.0554776 	 0.997373 
1.0554929 	 0.996108 
1.0555082 	 1.003007 
1.0555235 	 0.998856 
1.0555388 	 0.998557 
1.0555540 	 0.996395 
1.0555693 	 0.996752 
1.0555846 	 0.996177 
1.0555999 	 0.996140 
1.0556152 	 1.001529 
1.0556305 	 1.000511 
1.0556458 	 0.997856 
1.0556611 	 0.992772 
1.0556764 	 0.985127 
1.0556917 	 0.990520 
1.0557070 	 0.992384 
1.0557223 	 0.989629 
1.0557375 	 0.987163 
1.0557528 	 0.989513 
1.0557681 	 0.991900 
1.0557834 	 0.991323 
1.0557987 	 0.987062 
1.0558140 	 0.988943 
1.0558293 	 0.992114 
1.0558446 	 0.993681 
1.0558599 	 1.009290 
1.0558752 	 1.027775 
1.0558905 	 0.985116 
1.0559058 	 0.987884 
1.0559211 	 0.988137 
1.0559363 	 0.994367 
1.0559516 	 0.999969 
1.0559669 	 0.999409 
1.0559822 	 0.998879 
1.0559975 	 0.999189 
1.0560128 	 0.992881 
1.0560281 	 0.987305 
1.0560434 	 0.979115 
1.0560587 	 0.966681 
1.0560740 	 0.955651 
1.0560893 	 0.958576 
1.0561046 	 0.978528 
1.0561198 	 0.984183 
1.0561351 	 0.994645 
1.0561504 	 0.997225 
1.0561657 	 0.990811 
1.0561810 	 0.988643 
1.0561963 	 1.002187 
1.0562116 	 0.997073 
1.0562269 	 1.002258 
1.0562422 	 1.000555 
1.0562575 	 1.002558 
1.0562728 	 1.001803 
1.0562881 	 0.997782 
1.0563033 	 0.998421 
1.0563186 	 1.002401 
1.0563339 	 0.995313 
1.0563492 	 0.996206 
1.0563645 	 0.999163 
1.0563798 	 0.997114 
1.0563951 	 1.002264 
1.0564104 	 1.002704 
1.0564257 	 0.998614 
1.0564410 	 1.002478 
1.0564563 	 1.000367 
1.0564716 	 1.000804 
1.0564868 	 0.995554 
1.0565021 	 0.986750 
1.0565174 	 0.991690 
1.0565327 	 0.996593 
1.0565480 	 0.996829 
1.0565633 	 0.988839 
1.0565786 	 0.985172 
1.0565939 	 0.984301 
1.0566092 	 0.991193 
1.0566245 	 0.991580 
1.0566398 	 0.987908 
1.0566551 	 0.994744 
1.0566703 	 0.997909 
1.0566856 	 0.996435 
1.0567009 	 0.997265 
1.0567162 	 0.997923 
1.0567315 	 1.008672 
1.0567468 	 0.997774 
1.0567621 	 0.990088 
1.0567774 	 0.999349 
1.0567927 	 0.995714 
1.0568080 	 0.990309 
1.0568233 	 0.998578 
1.0568386 	 0.998636 
1.0568538 	 0.995577 
1.0568691 	 0.999870 
1.0568844 	 0.996048 
1.0568997 	 0.993175 
1.0569150 	 1.000554 
1.0569303 	 0.999192 
1.0569456 	 0.996379 
1.0569609 	 0.991997 
1.0569762 	 0.996039 
1.0569915 	 1.000484 
1.0570068 	 0.994795 
1.0570221 	 0.996000 
1.0570373 	 0.994958 
1.0570526 	 0.992513 
1.0570679 	 0.994565 
1.0570832 	 0.992446 
1.0570985 	 0.995353 
1.0571138 	 1.001618 
1.0571291 	 0.994976 
1.0571444 	 0.992762 
1.0571597 	 0.999439 
1.0571750 	 0.995341 
1.0571903 	 0.998205 
1.0572056 	 0.995561 
1.0572209 	 0.995418 
1.0572361 	 0.994504 
1.0572514 	 0.997005 
1.0572667 	 1.000824 
1.0572820 	 1.005316 
1.0572973 	 0.997078 
1.0573126 	 0.999382 
1.0573279 	 0.995590 
1.0573432 	 0.997974 
1.0573585 	 0.998578 
1.0573738 	 0.998368 
1.0573891 	 0.996643 
1.0574044 	 1.000131 
1.0574196 	 0.997999 
1.0574349 	 0.991225 
1.0574502 	 0.991775 
1.0574655 	 0.989729 
1.0574808 	 0.989304 
1.0574961 	 0.994446 
1.0575114 	 1.002038 
1.0575267 	 0.997731 
1.0575420 	 0.993854 
1.0575573 	 0.990823 
1.0575726 	 0.988529 
1.0575879 	 0.998189 
1.0576031 	 0.990165 
1.0576184 	 0.993291 
1.0576337 	 0.979382 
1.0576490 	 0.974876 
1.0576643 	 0.967345 
1.0576796 	 0.975924 
1.0576949 	 0.991555 
1.0577102 	 0.991856 
1.0577255 	 0.995070 
1.0577408 	 0.997482 
1.0577561 	 0.993508 
1.0577714 	 0.993759 
1.0577866 	 1.002786 
1.0578019 	 1.005413 
1.0578172 	 0.996918 
1.0578325 	 0.993350 
1.0578478 	 0.993243 
1.0578631 	 0.992780 
1.0578784 	 0.999682 
1.0578937 	 1.008690 
1.0579090 	 0.996695 
1.0579243 	 0.996730 
1.0579396 	 0.995351 
1.0579549 	 0.986961 
1.0579701 	 0.996738 
1.0579854 	 0.995827 
1.0580007 	 0.992900 
1.0580160 	 0.994002 
1.0580313 	 0.993547 
1.0580466 	 0.997154 
1.0580619 	 0.999741 
1.0580772 	 0.995918 
1.0580925 	 0.993778 
1.0581078 	 1.000258 
1.0581231 	 0.997430 
1.0581384 	 0.993265 
1.0581536 	 1.001606 
1.0581689 	 0.989701 
1.0581842 	 0.994968 
1.0581995 	 1.001760 
1.0582148 	 0.997290 
1.0582301 	 0.995678 
1.0582454 	 0.995149 
1.0582607 	 1.000133 
1.0582760 	 1.003559 
1.0582913 	 0.999186 
1.0583066 	 1.000929 
1.0583219 	 1.003567 
1.0583371 	 1.000347 
1.0583524 	 0.988030 
1.0583677 	 0.974094 
1.0583830 	 0.935321 
1.0583983 	 0.891479 
1.0584136 	 0.870389 
1.0584289 	 0.895423 
1.0584442 	 0.928274 
1.0584595 	 0.943545 
1.0584748 	 0.949588 
1.0584901 	 0.971550 
1.0585054 	 0.987920 
1.0585207 	 0.994364 
1.0585359 	 1.003249 
1.0585512 	 1.005474 
1.0585665 	 1.002738 
1.0585818 	 0.999123 
1.0585971 	 1.000837 
1.0586124 	 1.005894 
1.0586277 	 1.002946 
1.0586430 	 0.992974 
1.0586583 	 0.987582 
1.0586736 	 0.979371 
1.0586889 	 0.954339 
1.0587042 	 0.898047 
1.0587194 	 0.808197 
1.0587347 	 0.687107 
1.0587500 	 0.554228 
1.0587653 	 0.491453 
1.0587806 	 0.535068 
1.0587959 	 0.665216 
1.0588112 	 0.813290 
1.0588265 	 0.921247 
1.0588418 	 0.977163 
1.0588571 	 0.993498 
1.0588724 	 0.997411 
1.0588877 	 1.005756 
1.0589029 	 1.003566 
1.0589182 	 1.001792 
1.0589335 	 1.001883 
1.0589488 	 1.002465 
1.0589641 	 1.001052 
1.0589794 	 0.998152 
1.0589947 	 1.005065 
1.0590100 	 1.001949 
1.0590253 	 1.005263 
1.0590406 	 1.004965 
1.0590559 	 0.999268 
1.0590712 	 0.999347 
1.0590864 	 1.000481 
1.0591017 	 1.003702 
1.0591170 	 1.005689 
1.0591323 	 1.005477 
1.0591476 	 1.006540 
1.0591629 	 1.003722 
1.0591782 	 1.003912 
1.0591935 	 1.003653 
1.0592088 	 1.001547 
1.0592241 	 1.001256 
1.0592394 	 1.007242 
1.0592547 	 1.001426 
1.0592699 	 0.998964 
1.0592852 	 1.000402 
1.0593005 	 1.005898 
1.0593158 	 1.005703 
1.0593311 	 1.006567 
1.0593464 	 1.011225 
1.0593617 	 0.999693 
1.0593770 	 1.001000 
1.0593923 	 0.998431 
1.0594076 	 0.997496 
1.0594229 	 0.995609 
1.0594382 	 0.990193 
1.0594534 	 1.000688 
1.0594687 	 1.000342 
1.0594840 	 1.001191 
1.0594993 	 0.998811 
1.0595146 	 1.006481 
1.0595299 	 1.006718 
1.0595452 	 0.993378 
1.0595605 	 1.002218 
1.0595758 	 0.998099 
1.0595911 	 0.994178 
1.0596064 	 0.998313 
1.0596217 	 1.004892 
1.0596370 	 0.997945 
1.0596522 	 0.999450 
1.0596675 	 1.000643 
1.0596828 	 1.003532 
1.0596981 	 1.006282 
1.0597134 	 1.003507 
1.0597287 	 1.004449 
1.0597440 	 1.005913 
1.0597593 	 1.002491 
1.0597746 	 1.006262 
1.0597899 	 1.002064 
1.0598052 	 1.005120 
1.0598205 	 1.006822 
1.0598357 	 1.003314 
1.0598510 	 0.999107 
1.0598663 	 1.001070 
1.0598816 	 0.996349 
1.0598969 	 0.992889 
1.0599122 	 0.980889 
1.0599275 	 0.965878 
1.0599428 	 0.951748 
1.0599581 	 0.963961 
1.0599734 	 0.983849 
1.0599887 	 0.998641 
1.0600040 	 1.003691 
1.0600192 	 1.007722 
1.0600345 	 0.999931 
1.0600498 	 0.992336 
1.0600651 	 0.998786 
1.0600804 	 1.008693 
1.0600957 	 1.005580 
1.0601110 	 0.999438 
1.0601263 	 1.006710 
1.0601416 	 1.004742 
1.0601569 	 1.002624 
1.0601722 	 1.004820 
1.0601875 	 1.003513 
1.0602027 	 1.003240 
1.0602180 	 1.002431 
1.0602333 	 1.009528 
1.0602486 	 1.006674 
1.0602639 	 1.001921 
1.0602792 	 1.009186 
1.0602945 	 1.004694 
1.0603098 	 1.000700 
1.0603251 	 1.003442 
1.0603404 	 1.004158 
1.0603557 	 1.001314 
1.0603710 	 0.998730 
1.0603862 	 1.003348 
1.0604015 	 0.996818 
1.0604168 	 1.002356 
1.0604321 	 1.004660 
1.0604474 	 0.999412 
1.0604627 	 1.002885 
1.0604780 	 1.008428 
1.0604933 	 0.995409 
1.0605086 	 0.980089 
1.0605239 	 0.953222 
1.0605392 	 0.901581 
1.0605545 	 0.821290 
1.0605697 	 0.720248 
1.0605850 	 0.616413 
1.0606003 	 0.582299 
1.0606156 	 0.656737 
1.0606309 	 0.786831 
1.0606462 	 0.898288 
1.0606615 	 0.969118 
1.0606768 	 0.993527 
1.0606921 	 1.000309 
1.0607074 	 0.994147 
1.0607227 	 1.000152 
1.0607380 	 0.995248 
1.0607532 	 0.989461 
1.0607685 	 0.983183 
1.0607838 	 0.991669 
1.0607991 	 0.994999 
1.0608144 	 0.998338 
1.0608297 	 0.992976 
1.0608450 	 0.997522 
1.0608603 	 1.002809 
1.0608756 	 1.006124 
1.0608909 	 1.003829 
1.0609062 	 1.002228 
1.0609215 	 1.004035 
1.0609368 	 1.011411 
1.0609520 	 1.007104 
1.0609673 	 1.007510 
1.0609826 	 1.003822 
1.0609979 	 1.005757 
1.0610132 	 1.001290 
1.0610285 	 1.001536 
1.0610438 	 0.998984 
1.0610591 	 1.006892 
1.0610744 	 0.996183 
1.0610897 	 0.994630 
1.0611050 	 1.000384 
1.0611203 	 1.004875 
1.0611355 	 1.001135 
1.0611508 	 1.002668 
1.0611661 	 0.995506 
1.0611814 	 1.001714 
1.0611967 	 1.001423 
1.0612120 	 1.005329 
1.0612273 	 1.004855 
1.0612426 	 0.995447 
1.0612579 	 0.995883 
1.0612732 	 1.002261 
1.0612885 	 0.995662 
1.0613038 	 0.999633 
1.0613190 	 0.998904 
1.0613343 	 0.999557 
1.0613496 	 0.997665 
1.0613649 	 0.997701 
1.0613802 	 0.989087 
1.0613955 	 0.977876 
1.0614108 	 0.965228 
1.0614261 	 0.964748 
1.0614414 	 0.973552 
1.0614567 	 0.986310 
1.0614720 	 0.990038 
1.0614873 	 1.000425 
1.0615025 	 1.004546 
1.0615178 	 1.002693 
1.0615331 	 0.997807 
1.0615484 	 1.007192 
1.0615637 	 1.003130 
1.0615790 	 1.001970 
1.0615943 	 1.005199 
1.0616096 	 0.996109 
1.0616249 	 1.000624 
1.0616402 	 1.000511 
1.0616555 	 0.996532 
1.0616708 	 0.997498 
1.0616860 	 0.999329 
1.0617013 	 0.998069 
1.0617166 	 1.003872 
1.0617319 	 1.000042 
1.0617472 	 0.999530 
1.0617625 	 0.999784 
1.0617778 	 1.002928 
1.0617931 	 1.000346 
1.0618084 	 1.005956 
1.0618237 	 1.001087 
1.0618390 	 1.002580 
1.0618543 	 0.998740 
1.0618695 	 1.001961 
1.0618848 	 1.004735 
1.0619001 	 1.003085 
1.0619154 	 0.999171 
1.0619307 	 1.002794 
1.0619460 	 0.999877 
1.0619613 	 1.003910 
1.0619766 	 1.003949 
1.0619919 	 1.010136 
1.0620072 	 1.001889 
1.0620225 	 1.003319 
1.0620378 	 1.000478 
1.0620530 	 1.003886 
1.0620683 	 0.995300 
1.0620836 	 1.006604 
1.0620989 	 0.996794 
1.0621142 	 1.002236 
1.0621295 	 1.007291 
1.0621448 	 1.001720 
1.0621601 	 1.006070 
1.0621754 	 1.004152 
1.0621907 	 0.996355 
1.0622060 	 1.004590 
1.0622213 	 0.998873 
1.0622366 	 1.005969 
1.0622518 	 1.005132 
1.0622671 	 1.003337 
1.0622824 	 1.005825 
1.0622977 	 1.003155 
1.0623130 	 1.004885 
1.0623283 	 1.005729 
1.0623436 	 1.010805 
1.0623589 	 1.000755 
1.0623742 	 1.011521 
1.0623895 	 0.960210 
1.0624048 	 0.983354 
1.0624201 	 1.012774 
1.0624353 	 0.993971 
1.0624506 	 1.000776 
1.0624659 	 1.001436 
1.0624812 	 1.003729 
1.0624965 	 0.995650 
1.0625118 	 1.000647 
1.0625271 	 0.998870 
1.0625424 	 0.999995 
1.0625577 	 0.992123 
1.0625730 	 0.985731 
1.0625883 	 0.999451 
1.0626036 	 1.002678 
1.0626188 	 0.994670 
1.0626341 	 0.998088 
1.0626494 	 1.004739 
1.0626647 	 1.002931 
1.0626800 	 1.007507 
1.0626953 	 1.005638 
1.0627106 	 1.001906 
1.0627259 	 0.999618 
1.0627412 	 1.000809 
1.0627565 	 1.001224 
1.0627718 	 1.000636 
1.0627871 	 0.995221 
1.0628023 	 0.997654 
1.0628176 	 1.001585 
1.0628329 	 0.996339 
1.0628482 	 0.995641 
1.0628635 	 1.010653 
1.0628788 	 0.999533 
1.0628941 	 0.998280 
1.0629094 	 0.992858 
1.0629247 	 0.995081 
1.0629400 	 0.991409 
1.0629553 	 0.984714 
1.0629706 	 0.964255 
1.0629858 	 0.923509 
1.0630011 	 0.856403 
1.0630164 	 0.793562 
1.0630317 	 0.799169 
1.0630470 	 0.869946 
1.0630623 	 0.942445 
1.0630776 	 0.978099 
1.0630929 	 0.993531 
1.0631082 	 0.995546 
1.0631235 	 0.992655 
1.0631388 	 0.995332 
1.0631541 	 1.000329 
1.0631693 	 0.999657 
1.0631846 	 0.996395 
1.0631999 	 1.000096 
1.0632152 	 0.993645 
1.0632305 	 0.993332 
1.0632458 	 0.995451 
1.0632611 	 0.998547 
1.0632764 	 0.999548 
1.0632917 	 0.994281 
1.0633070 	 0.999432 
1.0633223 	 0.999924 
1.0633376 	 0.994961 
1.0633528 	 0.992039 
1.0633681 	 0.996608 
1.0633834 	 0.996356 
1.0633987 	 0.996276 
1.0634140 	 0.995871 
1.0634293 	 0.998283 
1.0634446 	 0.996515 
1.0634599 	 0.994955 
1.0634752 	 0.994377 
1.0634905 	 0.991240 
1.0635058 	 0.991147 
1.0635211 	 0.998857 
1.0635364 	 0.997909 
1.0635516 	 0.999842 
1.0635669 	 0.994874 
1.0635822 	 0.998460 
1.0635975 	 0.989992 
1.0636128 	 0.983501 
1.0636281 	 0.989919 
1.0636434 	 1.000356 
1.0636587 	 0.990180 
1.0636740 	 0.999481 
1.0636893 	 0.994499 
1.0637046 	 0.995826 
1.0637199 	 0.993557 
1.0637351 	 0.994401 
1.0637504 	 0.992584 
1.0637657 	 0.986446 
1.0637810 	 0.982662 
1.0637963 	 0.972394 
1.0638116 	 0.951701 
1.0638269 	 0.906959 
1.0638422 	 0.841105 
1.0638575 	 0.807214 
1.0638728 	 0.830428 
1.0638881 	 0.907822 
1.0639034 	 0.965498 
1.0639186 	 0.989392 
1.0639339 	 0.984316 
1.0639492 	 0.993087 
1.0639645 	 0.995809 
1.0639798 	 0.987888 
1.0639951 	 0.993823 
1.0640104 	 0.994077 
1.0640257 	 0.988200 
1.0640410 	 0.993863 
1.0640563 	 0.997501 
1.0640716 	 1.000229 
1.0640869 	 1.002452 
1.0641021 	 0.997254 
1.0641174 	 0.991787 
1.0641327 	 0.998283 
1.0641480 	 1.000211 
1.0641633 	 0.986895 
1.0641786 	 0.990698 
1.0641939 	 0.993042 
1.0642092 	 0.993642 
1.0642245 	 0.996186 
1.0642398 	 0.987932 
1.0642551 	 0.991881 
1.0642704 	 0.997219 
1.0642856 	 0.994714 
1.0643009 	 0.998405 
1.0643162 	 0.996328 
1.0643315 	 0.995640 
1.0643468 	 0.994613 
1.0643621 	 0.996333 
1.0643774 	 0.997090 
1.0643927 	 0.992844 
1.0644080 	 0.998046 
1.0644233 	 1.001956 
1.0644386 	 0.999327 
1.0644539 	 0.998356 
1.0644691 	 0.996335 
1.0644844 	 0.998636 
1.0644997 	 0.986058 
1.0645150 	 0.989767 
1.0645303 	 0.989582 
1.0645456 	 0.994092 
1.0645609 	 0.988776 
1.0645762 	 0.987068 
1.0645915 	 0.988793 
1.0646068 	 0.988729 
1.0646221 	 0.989820 
1.0646374 	 0.982795 
1.0646526 	 0.986462 
1.0646679 	 0.988715 
1.0646832 	 0.985990 
1.0646985 	 0.989974 
1.0647138 	 0.995388 
1.0647291 	 0.991255 
1.0647444 	 0.992478 
1.0647597 	 0.996100 
1.0647750 	 0.993813 
1.0647903 	 0.987692 
1.0648056 	 0.992915 
1.0648209 	 0.999052 
1.0648362 	 0.997920 
1.0648514 	 0.991868 
1.0648667 	 0.988589 
1.0648820 	 0.990823 
1.0648973 	 0.986120 
1.0649126 	 0.994148 
1.0649279 	 1.001282 
1.0649432 	 0.994686 
1.0649585 	 0.992670 
1.0649738 	 0.991678 
1.0649891 	 0.997379 
1.0650044 	 0.995812 
1.0650197 	 0.990604 
1.0650349 	 0.989489 
1.0650502 	 0.997536 
1.0650655 	 0.994478 
1.0650808 	 0.998215 
1.0650961 	 0.994162 
1.0651114 	 0.999942 
1.0651267 	 0.997513 
1.0651420 	 0.996812 
1.0651573 	 1.002016 
1.0651726 	 1.007464 
1.0651879 	 1.003042 
1.0652032 	 0.996690 
1.0652184 	 1.004035 
1.0652337 	 1.000865 
1.0652490 	 1.001110 
1.0652643 	 0.998879 
1.0652796 	 0.996819 
1.0652949 	 0.998879 
1.0653102 	 1.000277 
1.0653255 	 0.998561 
1.0653408 	 0.999131 
1.0653561 	 1.002534 
1.0653714 	 1.013637 
1.0653867 	 1.003149 
1.0654019 	 1.002521 
1.0654172 	 1.002970 
1.0654325 	 0.999066 
1.0654478 	 1.001027 
1.0654631 	 1.007917 
1.0654784 	 0.995023 
1.0654937 	 0.998448 
1.0655090 	 0.995386 
1.0655243 	 0.998081 
1.0655396 	 0.996859 
1.0655549 	 0.985862 
1.0655702 	 0.982275 
1.0655854 	 0.985142 
1.0656007 	 0.999420 
1.0656160 	 1.000986 
1.0656313 	 1.010416 
1.0656466 	 1.008147 
1.0656619 	 1.006116 
1.0656772 	 1.007018 
1.0656925 	 1.009393 
1.0657078 	 1.013067 
1.0657231 	 1.009512 
1.0657384 	 1.009426 
1.0657537 	 1.010337 
1.0657689 	 1.010191 
1.0657842 	 1.010011 


==> anc/HD38232/HD38232_73.dat <==
1.0364330 	 0.990501 
1.0364479 	 0.977815 
1.0364628 	 0.997637 
1.0364778 	 0.992150 
1.0364927 	 0.974806 
1.0365076 	 1.000906 
1.0365225 	 0.994429 
1.0365374 	 0.991888 
1.0365524 	 1.001242 
1.0365673 	 0.995217 
1.0365822 	 1.009037 
1.0365971 	 1.002651 
1.0366120 	 0.990904 
1.0366269 	 0.982422 
1.0366419 	 0.973787 
1.0366568 	 0.967035 
1.0366717 	 0.972317 
1.0366866 	 0.987554 
1.0367015 	 0.979414 
1.0367165 	 0.977890 
1.0367314 	 0.993258 
1.0367463 	 1.005037 
1.0367612 	 0.994253 
1.0367761 	 0.980005 
1.0367911 	 0.983777 
1.0368060 	 0.972543 
1.0368209 	 0.970976 
1.0368358 	 0.964472 
1.0368507 	 0.950522 
1.0368656 	 0.964130 
1.0368806 	 0.979020 
1.0368955 	 0.991168 
1.0369104 	 0.999085 
1.0369253 	 0.995143 
1.0369402 	 0.993094 
1.0369552 	 0.988969 
1.0369701 	 0.980492 
1.0369850 	 0.982502 
1.0369999 	 1.004884 
1.0370148 	 0.997332 
1.0370298 	 0.963506 
1.0370447 	 0.982249 
1.0370596 	 1.002743 
1.0370745 	 1.015165 
1.0370894 	 0.990891 
1.0371044 	 0.985229 
1.0371193 	 0.986405 
1.0371342 	 0.987085 
1.0371491 	 0.996405 
1.0371640 	 1.003492 
1.0371789 	 1.001068 
1.0371939 	 0.999833 
1.0372088 	 1.006064 
1.0372237 	 1.015519 
1.0372386 	 1.011598 
1.0372535 	 1.005855 
1.0372685 	 0.982374 
1.0372834 	 0.965974 
1.0372983 	 0.957735 
1.0373132 	 0.939358 
1.0373281 	 0.891532 
1.0373431 	 0.822060 
1.0373580 	 0.756053 
1.0373729 	 0.743659 
1.0373878 	 0.784194 
1.0374027 	 0.869206 
1.0374176 	 0.934889 
1.0374326 	 0.967825 
1.0374475 	 0.986417 
1.0374624 	 0.994447 
1.0374773 	 0.995534 
1.0374922 	 1.009512 
1.0375072 	 1.015942 
1.0375221 	 1.009094 
1.0375370 	 0.992631 
1.0375519 	 0.991548 
1.0375668 	 0.991774 
1.0375818 	 0.981077 
1.0375967 	 0.982527 
1.0376116 	 0.990315 
1.0376265 	 0.993101 
1.0376414 	 0.991016 
1.0376564 	 1.004012 
1.0376713 	 1.020886 
1.0376862 	 1.018199 
1.0377011 	 1.002220 
1.0377160 	 0.991654 
1.0377309 	 0.979339 
1.0377459 	 0.983607 
1.0377608 	 0.993511 
1.0377757 	 0.994739 
1.0377906 	 0.997191 
1.0378055 	 1.003328 
1.0378205 	 1.008565 
1.0378354 	 1.014777 
1.0378503 	 0.997667 
1.0378652 	 0.989822 
1.0378801 	 0.982469 
1.0378951 	 0.981863 
1.0379100 	 0.992491 
1.0379249 	 0.992684 
1.0379398 	 0.996729 
1.0379547 	 0.991078 
1.0379696 	 1.009254 
1.0379846 	 1.011264 
1.0379995 	 1.008314 
1.0380144 	 0.991244 
1.0380293 	 0.994206 
1.0380442 	 0.986890 
1.0380592 	 0.988262 
1.0380741 	 0.975941 
1.0380890 	 0.973784 
1.0381039 	 0.964097 
1.0381188 	 0.967170 
1.0381338 	 0.979639 
1.0381487 	 0.987375 
1.0381636 	 0.985656 
1.0381785 	 0.990260 
1.0381934 	 0.990778 
1.0382084 	 0.984338 
1.0382233 	 0.992900 
1.0382382 	 0.990437 
1.0382531 	 0.995220 
1.0382680 	 1.010097 
1.0382829 	 1.006926 
1.0382979 	 0.996316 
1.0383128 	 1.000917 
1.0383277 	 0.996879 
1.0383426 	 0.989120 
1.0383575 	 0.994928 
1.0383725 	 0.991490 
1.0383874 	 0.995863 
1.0384023 	 1.004090 
1.0384172 	 1.006788 
1.0384321 	 1.007338 
1.0384471 	 1.001951 
1.0384620 	 0.993058 
1.0384769 	 0.996271 
1.0384918 	 0.992857 
1.0385067 	 0.996787 
1.0385216 	 1.001076 
1.0385366 	 1.001532 
1.0385515 	 0.996852 
1.0385664 	 0.993265 
1.0385813 	 0.998200 
1.0385962 	 0.995843 
1.0386112 	 0.998427 
1.0386261 	 0.998033 
1.0386410 	 0.997394 
1.0386559 	 0.995486 
1.0386708 	 1.001286 
1.0386858 	 0.998702 
1.0387007 	 1.001461 
1.0387156 	 1.001091 
1.0387305 	 1.002392 
1.0387454 	 1.002457 
1.0387604 	 1.009377 
1.0387753 	 1.002624 
1.0387902 	 1.007052 
1.0388051 	 1.000467 
1.0388200 	 0.997274 
1.0388349 	 1.002543 
1.0388499 	 1.002877 
1.0388648 	 1.002140 
1.0388797 	 0.996528 
1.0388946 	 1.000665 
1.0389095 	 1.000811 
1.0389245 	 1.007404 
1.0389394 	 0.991398 
1.0389543 	 0.990655 
1.0389692 	 0.993643 
1.0389841 	 0.986477 
1.0389991 	 0.989757 
1.0390140 	 0.989277 
1.0390289 	 0.992830 
1.0390438 	 1.002317 
1.0390587 	 0.999792 
1.0390736 	 0.996748 
1.0390886 	 0.994557 
1.0391035 	 1.000396 
1.0391184 	 1.001960 
1.0391333 	 0.998694 
1.0391482 	 0.996233 
1.0391632 	 0.996239 
1.0391781 	 0.994740 
1.0391930 	 0.996094 
1.0392079 	 0.997223 
1.0392228 	 0.998758 
1.0392378 	 1.005724 
1.0392527 	 1.011028 
1.0392676 	 1.002393 
1.0392825 	 1.005241 
1.0392974 	 0.993073 
1.0393124 	 1.000335 
1.0393273 	 0.996993 
1.0393422 	 0.990946 
1.0393571 	 0.975328 
1.0393720 	 0.963493 
1.0393869 	 0.981494 
1.0394019 	 0.991931 
1.0394168 	 0.994044 
1.0394317 	 1.000603 
1.0394466 	 0.991110 
1.0394615 	 0.995088 
1.0394765 	 0.996430 
1.0394914 	 0.993603 
1.0395063 	 0.997975 
1.0395212 	 0.999256 
1.0395361 	 1.003856 
1.0395511 	 0.995161 
1.0395660 	 0.998058 
1.0395809 	 1.004557 
1.0395958 	 1.001815 
1.0396107 	 0.997446 
1.0396256 	 1.000866 
1.0396406 	 1.003926 
1.0396555 	 1.002680 
1.0396704 	 0.995901 
1.0396853 	 0.999444 
1.0397002 	 1.003377 
1.0397152 	 0.999847 
1.0397301 	 0.996677 
1.0397450 	 1.001272 
1.0397599 	 0.997696 
1.0397748 	 0.999810 
1.0397898 	 0.997046 
1.0398047 	 0.988649 
1.0398196 	 0.980629 
1.0398345 	 0.972969 
1.0398494 	 0.967672 
1.0398644 	 0.966145 
1.0398793 	 0.967409 
1.0398942 	 0.966274 
1.0399091 	 0.965841 
1.0399240 	 0.970014 
1.0399389 	 0.980881 
1.0399539 	 0.987483 
1.0399688 	 0.992596 
1.0399837 	 0.991328 
1.0399986 	 0.997762 
1.0400135 	 0.992433 
1.0400285 	 0.989514 
1.0400434 	 0.971847 
1.0400583 	 0.946477 
1.0400732 	 0.986237 
1.0400881 	 0.991811 
1.0401031 	 0.989844 
1.0401180 	 0.991858 
1.0401329 	 0.993714 
1.0401478 	 0.997753 
1.0401627 	 1.000905 
1.0401776 	 1.006538 
1.0401926 	 1.002999 
1.0402075 	 1.002779 
1.0402224 	 1.005623 
1.0402373 	 1.001724 
1.0402522 	 1.003175 
1.0402672 	 1.002404 
1.0402821 	 1.004797 
1.0402970 	 1.003700 
1.0403119 	 1.005064 
1.0403268 	 1.000980 
1.0403418 	 0.997598 
1.0403567 	 1.002061 
1.0403716 	 1.001854 
1.0403865 	 1.001808 
1.0404014 	 1.001104 
1.0404164 	 1.001588 
1.0404313 	 1.001824 
1.0404462 	 0.999978 
1.0404611 	 1.003687 
1.0404760 	 0.996726 
1.0404909 	 1.003397 
1.0405059 	 1.009251 
1.0405208 	 1.010285 
1.0405357 	 1.004590 
1.0405506 	 1.002155 
1.0405655 	 1.000720 
1.0405805 	 0.996619 
1.0405954 	 0.999703 
1.0406103 	 1.002852 
1.0406252 	 1.006830 
1.0406401 	 1.005551 
1.0406551 	 1.012854 
1.0406700 	 1.009547 
1.0406849 	 1.005080 
1.0406998 	 1.001275 
1.0407147 	 0.999695 
1.0407296 	 0.997338 
1.0407446 	 0.995065 
1.0407595 	 0.986945 
1.0407744 	 0.988755 
1.0407893 	 0.994587 
1.0408042 	 0.999941 
1.0408192 	 1.004884 
1.0408341 	 1.003379 
1.0408490 	 1.000540 
1.0408639 	 0.996583 
1.0408788 	 0.989587 
1.0408938 	 0.987443 
1.0409087 	 0.977237 
1.0409236 	 0.968194 
1.0409385 	 0.953919 
1.0409534 	 0.951252 
1.0409684 	 0.957527 
1.0409833 	 0.976725 
1.0409982 	 0.989342 
1.0410131 	 0.988455 
1.0410280 	 0.992635 
1.0410429 	 0.998529 
1.0410579 	 1.002509 
1.0410728 	 1.000949 
1.0410877 	 1.001670 
1.0411026 	 1.002624 
1.0411175 	 0.997185 
1.0411325 	 0.993217 
1.0411474 	 0.983688 
1.0411623 	 0.983729 
1.0411772 	 0.984391 
1.0411921 	 0.990359 
1.0412071 	 0.992965 
1.0412220 	 1.001453 
1.0412369 	 1.002330 
1.0412518 	 1.006976 
1.0412667 	 1.006502 
1.0412816 	 1.010736 
1.0412966 	 1.006582 
1.0413115 	 1.001951 
1.0413264 	 0.998521 
1.0413413 	 1.000623 
1.0413562 	 1.002389 
1.0413712 	 0.998220 
1.0413861 	 1.000232 
1.0414010 	 1.004651 
1.0414159 	 1.008384 
1.0414308 	 1.011047 
1.0414458 	 1.009033 
1.0414607 	 1.004625 
1.0414756 	 1.002658 
1.0414905 	 1.003034 
1.0415054 	 0.997905 
1.0415204 	 1.000629 
1.0415353 	 1.001031 
1.0415502 	 0.998152 
1.0415651 	 0.999787 
1.0415800 	 1.001396 
1.0415949 	 1.002257 
1.0416099 	 0.999856 
1.0416248 	 0.995160 
1.0416397 	 0.995775 
1.0416546 	 0.999550 
1.0416695 	 1.007971 
1.0416845 	 1.006681 
1.0416994 	 1.001678 
1.0417143 	 0.995745 
1.0417292 	 0.994332 
1.0417441 	 0.995481 
1.0417591 	 0.995068 
1.0417740 	 0.995700 
1.0417889 	 0.997340 
1.0418038 	 0.995873 
1.0418187 	 0.998815 
1.0418336 	 1.000293 
1.0418486 	 0.998455 
1.0418635 	 1.001472 
1.0418784 	 1.002027 
1.0418933 	 0.996197 
1.0419082 	 0.993397 
1.0419232 	 0.998189 
1.0419381 	 0.996340 
1.0419530 	 0.993163 
1.0419679 	 0.993868 
1.0419828 	 0.994116 
1.0419978 	 0.998765 
1.0420127 	 1.002892 
1.0420276 	 1.002851 
1.0420425 	 1.002385 
1.0420574 	 1.001620 
1.0420724 	 0.999515 
1.0420873 	 1.001849 
1.0421022 	 0.997055 
1.0421171 	 0.997160 
1.0421320 	 1.003583 
1.0421469 	 1.004175 
1.0421619 	 1.002403 
1.0421768 	 1.007292 
1.0421917 	 1.000143 
1.0422066 	 1.008445 
1.0422215 	 1.009309 
1.0422365 	 1.006277 
1.0422514 	 1.000542 
1.0422663 	 1.007821 
1.0422812 	 1.007801 
1.0422961 	 1.004349 
1.0423111 	 1.008297 
1.0423260 	 1.006818 
1.0423409 	 1.004555 
1.0423558 	 1.001244 
1.0423707 	 1.001730 
1.0423856 	 0.997972 
1.0424006 	 1.003830 
1.0424155 	 1.007206 
1.0424304 	 1.008523 
1.0424453 	 0.998324 
1.0424602 	 0.995569 
1.0424752 	 0.994475 
1.0424901 	 0.998728 
1.0425050 	 1.004862 
1.0425199 	 0.997988 
1.0425348 	 1.004945 
1.0425498 	 1.001521 
1.0425647 	 0.996494 
1.0425796 	 0.995741 
1.0425945 	 0.994970 
1.0426094 	 0.992588 
1.0426244 	 0.992489 
1.0426393 	 0.989745 
1.0426542 	 0.993196 
1.0426691 	 0.998337 
1.0426840 	 0.995733 
1.0426989 	 0.998550 
1.0427139 	 1.005455 
1.0427288 	 1.003821 
1.0427437 	 1.003443 
1.0427586 	 1.001909 
1.0427735 	 1.000322 
1.0427885 	 1.000554 
1.0428034 	 0.999823 
1.0428183 	 0.997660 
1.0428332 	 0.998572 
1.0428481 	 0.996936 
1.0428631 	 1.007907 
1.0428780 	 1.009320 
1.0428929 	 1.004883 
1.0429078 	 0.997874 
1.0429227 	 0.999482 
1.0429376 	 0.995086 
1.0429526 	 0.992739 
1.0429675 	 0.989873 
1.0429824 	 0.988097 
1.0429973 	 0.992239 
1.0430122 	 0.997840 
1.0430272 	 1.003689 
1.0430421 	 1.003675 
1.0430570 	 1.006520 
1.0430719 	 0.999355 
1.0430868 	 1.002430 
1.0431018 	 0.999715 
1.0431167 	 1.002450 
1.0431316 	 0.997399 
1.0431465 	 0.999329 
1.0431614 	 0.995634 
1.0431764 	 1.001132 
1.0431913 	 1.008470 
1.0432062 	 1.004607 
1.0432211 	 0.999704 
1.0432360 	 0.998382 
1.0432509 	 1.003417 
1.0432659 	 0.997647 
1.0432808 	 0.999375 
1.0432957 	 1.001160 
1.0433106 	 0.998475 
1.0433255 	 1.001117 
1.0433405 	 1.008768 
1.0433554 	 1.008482 
1.0433703 	 1.008279 
1.0433852 	 1.004918 
1.0434001 	 0.998228 
1.0434151 	 0.994964 
1.0434300 	 1.000027 
1.0434449 	 0.998282 
1.0434598 	 0.997029 
1.0434747 	 0.999762 
1.0434896 	 0.996741 
1.0435046 	 0.990664 
1.0435195 	 0.985658 
1.0435344 	 0.980998 
1.0435493 	 0.981782 
1.0435642 	 0.981725 
1.0435792 	 0.987400 
1.0435941 	 0.978463 
1.0436090 	 0.959568 
1.0436239 	 0.939015 
1.0436388 	 0.910471 
1.0436538 	 0.892913 
1.0436687 	 0.902489 
1.0436836 	 0.937847 
1.0436985 	 0.974069 
1.0437134 	 0.990730 
1.0437284 	 0.991892 
1.0437433 	 0.991846 
1.0437582 	 0.991655 
1.0437731 	 0.993786 
1.0437880 	 0.996109 
1.0438029 	 0.998740 
1.0438179 	 1.002097 
1.0438328 	 1.003671 
1.0438477 	 1.000350 
1.0438626 	 1.000174 
1.0438775 	 0.998353 
1.0438925 	 0.996201 
1.0439074 	 0.994417 
1.0439223 	 0.995514 
1.0439372 	 1.002140 
1.0439521 	 1.005086 
1.0439671 	 1.007000 
1.0439820 	 1.006606 
1.0439969 	 1.000392 
1.0440118 	 0.993856 
1.0440267 	 0.992903 
1.0440416 	 0.991245 
1.0440566 	 0.990430 
1.0440715 	 0.990183 
1.0440864 	 0.996180 
1.0441013 	 0.998045 
1.0441162 	 0.999156 
1.0441312 	 0.998429 
1.0441461 	 0.997122 
1.0441610 	 0.996204 
1.0441759 	 1.003434 
1.0441908 	 0.993533 
1.0442058 	 0.993417 
1.0442207 	 0.995832 
1.0442356 	 0.997294 
1.0442505 	 1.005066 
1.0442654 	 1.007256 
1.0442804 	 0.999922 
1.0442953 	 0.990673 
1.0443102 	 0.991445 
1.0443251 	 0.987092 
1.0443400 	 0.991497 
1.0443549 	 0.993645 
1.0443699 	 0.990810 
1.0443848 	 0.986551 
1.0443997 	 0.989149 
1.0444146 	 0.994614 
1.0444295 	 0.996475 
1.0444445 	 0.996829 
1.0444594 	 0.996535 
1.0444743 	 0.995489 
1.0444892 	 0.991209 
1.0445041 	 0.990172 
1.0445191 	 0.989306 
1.0445340 	 0.991857 
1.0445489 	 0.999653 
1.0445638 	 1.001573 
1.0445787 	 1.005315 
1.0445936 	 1.002137 
1.0446086 	 1.000347 
1.0446235 	 0.996162 
1.0446384 	 0.986672 
1.0446533 	 0.987621 
1.0446682 	 0.994709 
1.0446832 	 0.997871 
1.0446981 	 1.001292 
1.0447130 	 1.005780 
1.0447279 	 1.006566 
1.0447428 	 1.002679 
1.0447578 	 1.002947 
1.0447727 	 0.995725 
1.0447876 	 0.990749 
1.0448025 	 0.988505 
1.0448174 	 0.991926 
1.0448324 	 0.995996 
1.0448473 	 1.002022 
1.0448622 	 0.998449 
1.0448771 	 0.991605 
1.0448920 	 0.983914 
1.0449069 	 0.979382 
1.0449219 	 0.981943 
1.0449368 	 0.989811 
1.0449517 	 0.994170 
1.0449666 	 0.996756 
1.0449815 	 1.003113 
1.0449965 	 1.008743 
1.0450114 	 1.012712 
1.0450263 	 1.013607 
1.0450412 	 1.005827 
1.0450561 	 0.997066 
1.0450711 	 0.982152 
1.0450860 	 0.972568 
1.0451009 	 0.971384 
1.0451158 	 0.982735 
1.0451307 	 0.991598 
1.0451456 	 0.996577 
1.0451606 	 1.005996 
1.0451755 	 1.009476 
1.0451904 	 1.005887 
1.0452053 	 0.998534 
1.0452202 	 0.980838 
1.0452352 	 0.969751 
1.0452501 	 0.971295 
1.0452650 	 0.976693 
1.0452799 	 0.991705 
1.0452948 	 0.995871 
1.0453098 	 1.019182 
1.0453247 	 1.026256 
1.0453396 	 1.017573 
1.0453545 	 1.006034 
1.0453694 	 0.993722 
1.0453844 	 0.984081 
1.0453993 	 0.983771 
1.0454142 	 0.988567 
1.0454291 	 0.995859 
1.0454440 	 1.007558 
1.0454589 	 1.013669 
1.0454739 	 1.012477 
1.0454888 	 1.003812 
1.0455037 	 0.987033 
1.0455186 	 0.956606 
1.0455335 	 0.933309 
1.0455485 	 0.915512 
1.0455634 	 0.919209 
1.0455783 	 0.940064 
1.0455932 	 0.969774 
1.0456081 	 0.996676 
1.0456231 	 1.014798 
1.0456380 	 1.010077 
1.0456529 	 0.999816 
1.0456678 	 0.989159 
1.0456827 	 0.976847 
1.0456976 	 0.968838 
1.0457126 	 0.958963 
1.0457275 	 0.930106 
1.0457424 	 0.869171 
1.0457573 	 0.773369 
1.0457722 	 0.647087 
1.0457872 	 0.538852 
1.0458021 	 0.505294 
1.0458170 	 0.561783 
1.0458319 	 0.673841 
1.0458468 	 0.793836 
1.0458618 	 0.866689 
1.0458767 	 0.885224 
1.0458916 	 0.850567 
1.0459065 	 0.776969 
1.0459214 	 0.709634 
1.0459364 	 0.702450 
1.0459513 	 0.766420 
1.0459662 	 0.856801 
1.0459811 	 0.922173 
1.0459960 	 0.956214 
1.0460109 	 0.974697 
1.0460259 	 0.991397 
1.0460408 	 1.004149 
1.0460557 	 1.014361 
1.0460706 	 1.020556 
1.0460855 	 1.015891 
1.0461005 	 0.997222 
1.0461154 	 0.965532 
1.0461303 	 0.912603 
1.0461452 	 0.824526 
1.0461601 	 0.711731 
1.0461751 	 0.601513 
1.0461900 	 0.545032 
1.0462049 	 0.578763 
1.0462198 	 0.693578 
1.0462347 	 0.821624 
1.0462496 	 0.922292 
1.0462646 	 0.969433 
1.0462795 	 0.982584 
1.0462944 	 0.982033 
1.0463093 	 0.984965 
1.0463242 	 0.990137 
1.0463392 	 1.000351 
1.0463541 	 1.010585 
1.0463690 	 1.017558 
1.0463839 	 1.022646 
1.0463988 	 1.013559 
1.0464138 	 1.003128 
1.0464287 	 0.997833 
1.0464436 	 0.987019 
1.0464585 	 0.981968 
1.0464734 	 0.987683 
1.0464884 	 0.996691 
1.0465033 	 1.005081 
1.0465182 	 1.008219 
1.0465331 	 1.004707 
1.0465480 	 0.997884 
1.0465629 	 0.994385 
1.0465779 	 0.990692 
1.0465928 	 0.990795 
1.0466077 	 0.986754 
1.0466226 	 0.987411 
1.0466375 	 0.996885 
1.0466525 	 1.001553 
1.0466674 	 1.004441 
1.0466823 	 1.008998 
1.0466972 	 1.006533 
1.0467121 	 1.003206 
1.0467271 	 0.992385 
1.0467420 	 0.985110 
1.0467569 	 0.978177 
1.0467718 	 0.979422 
1.0467867 	 0.992943 
1.0468016 	 1.003585 
1.0468166 	 1.007130 
1.0468315 	 1.011903 
1.0468464 	 1.011604 
1.0468613 	 1.005304 
1.0468762 	 1.003355 
1.0468912 	 0.993116 
1.0469061 	 0.995632 
1.0469210 	 0.998840 
1.0469359 	 0.995117 
1.0469508 	 0.999017 
1.0469658 	 1.004784 
1.0469807 	 1.008205 
1.0469956 	 1.005748 
1.0470105 	 1.002640 
1.0470254 	 0.997550 
1.0470404 	 0.990200 
1.0470553 	 0.992778 
1.0470702 	 0.996772 
1.0470851 	 0.998549 
1.0471000 	 1.004786 
1.0471149 	 1.002643 
1.0471299 	 0.998481 
1.0471448 	 0.996558 
1.0471597 	 0.994131 
1.0471746 	 0.984388 
1.0471895 	 0.968138 
1.0472045 	 0.942109 
1.0472194 	 0.934705 
1.0472343 	 0.942681 
1.0472492 	 0.964304 
1.0472641 	 0.988408 
1.0472791 	 0.991316 
1.0472940 	 0.988982 
1.0473089 	 0.975214 
1.0473238 	 0.954999 
1.0473387 	 0.940819 
1.0473536 	 0.941493 
1.0473686 	 0.956119 
1.0473835 	 0.971665 
1.0473984 	 0.985802 
1.0474133 	 0.991061 
1.0474282 	 0.989368 
1.0474432 	 0.989568 
1.0474581 	 0.989367 
1.0474730 	 0.990443 
1.0474879 	 0.994288 
1.0475028 	 0.999258 
1.0475178 	 1.000960 
1.0475327 	 1.005334 
1.0475476 	 1.006013 
1.0475625 	 1.004447 
1.0475774 	 1.000576 
1.0475924 	 0.997016 
1.0476073 	 0.994556 
1.0476222 	 0.992509 
1.0476371 	 1.002735 
1.0476520 	 1.005269 
1.0476669 	 1.003823 
1.0476819 	 1.002868 
1.0476968 	 1.003379 
1.0477117 	 1.000810 
1.0477266 	 0.996520 
1.0477415 	 0.993369 
1.0477565 	 0.993756 
1.0477714 	 0.998927 
1.0477863 	 1.000688 
1.0478012 	 0.999363 
1.0478161 	 1.003626 
1.0478311 	 1.004231 
1.0478460 	 1.002415 
1.0478609 	 1.000568 
1.0478758 	 0.997580 
1.0478907 	 0.990704 
1.0479056 	 0.993731 
1.0479206 	 0.994876 
1.0479355 	 0.993647 
1.0479504 	 0.999122 
1.0479653 	 1.003165 
1.0479802 	 1.004184 
1.0479952 	 1.002278 
1.0480101 	 1.000260 
1.0480250 	 0.997765 
1.0480399 	 0.992014 
1.0480548 	 0.995390 
1.0480698 	 0.995758 
1.0480847 	 0.996353 
1.0480996 	 1.003854 
1.0481145 	 1.005326 
1.0481294 	 1.002557 
1.0481444 	 0.998201 
1.0481593 	 0.998401 
1.0481742 	 0.997386 
1.0481891 	 0.995655 
1.0482040 	 0.996781 
1.0482189 	 0.999519 
1.0482339 	 0.999276 
1.0482488 	 1.000668 
1.0482637 	 0.999782 
1.0482786 	 1.001252 
1.0482935 	 1.000533 
1.0483085 	 1.000419 
1.0483234 	 0.999143 
1.0483383 	 0.996156 
1.0483532 	 0.998664 
1.0483681 	 0.996064 
1.0483831 	 0.994062 
1.0483980 	 0.991338 
1.0484129 	 0.998611 
1.0484278 	 1.003129 
1.0484427 	 1.002208 
1.0484576 	 0.999288 
1.0484726 	 1.002044 
1.0484875 	 0.999506 
1.0485024 	 0.995230 
1.0485173 	 0.998302 
1.0485322 	 0.998867 
1.0485472 	 0.999062 
1.0485621 	 1.006335 
1.0485770 	 1.003045 
1.0485919 	 1.001818 
1.0486068 	 1.003457 
1.0486218 	 1.003641 
1.0486367 	 1.002098 
1.0486516 	 0.995295 
1.0486665 	 0.997136 
1.0486814 	 0.997878 
1.0486964 	 1.001254 
1.0487113 	 1.003500 
1.0487262 	 1.005924 
1.0487411 	 1.005349 
1.0487560 	 1.002507 
1.0487709 	 0.998913 
1.0487859 	 0.997072 
1.0488008 	 0.996033 
1.0488157 	 0.996876 
1.0488306 	 0.994086 
1.0488455 	 0.986292 
1.0488605 	 0.984309 
1.0488754 	 0.984574 
1.0488903 	 0.989482 
1.0489052 	 0.992727 
1.0489201 	 0.993592 
1.0489351 	 0.993280 
1.0489500 	 0.992440 
1.0489649 	 0.999244 
1.0489798 	 0.999354 
1.0489947 	 0.999157 
1.0490096 	 1.006706 
1.0490246 	 1.005876 
1.0490395 	 1.003023 
1.0490544 	 0.995507 
1.0490693 	 0.990328 
1.0490842 	 0.993495 
1.0490992 	 0.996817 
1.0491141 	 0.999797 
1.0491290 	 1.007425 
1.0491439 	 1.005802 
1.0491588 	 1.000762 
1.0491738 	 1.003045 
1.0491887 	 1.005518 
1.0492036 	 1.000178 
1.0492185 	 0.998508 
1.0492334 	 0.996383 
1.0492484 	 0.991938 
1.0492633 	 0.992055 
1.0492782 	 0.985495 
1.0492931 	 0.984428 
1.0493080 	 0.984502 
1.0493229 	 0.973298 
1.0493379 	 0.963780 
1.0493528 	 0.963608 
1.0493677 	 0.974726 
1.0493826 	 0.986154 
1.0493975 	 0.989950 
1.0494125 	 0.994456 
1.0494274 	 0.997036 
1.0494423 	 1.001598 
1.0494572 	 0.999710 
1.0494721 	 0.999170 
1.0494871 	 1.001950 
1.0495020 	 1.001040 
1.0495169 	 1.001456 
1.0495318 	 1.006216 
1.0495467 	 0.996942 
1.0495616 	 0.989297 
1.0495766 	 0.992392 
1.0495915 	 0.998266 
1.0496064 	 0.999199 
1.0496213 	 1.000032 
1.0496362 	 1.004083 
1.0496512 	 1.007031 
1.0496661 	 1.004998 
1.0496810 	 1.002181 
1.0496959 	 0.999364 
1.0497108 	 0.998333 
1.0497258 	 1.002899 
1.0497407 	 0.998429 
1.0497556 	 0.999986 
1.0497705 	 1.005408 
1.0497854 	 1.012892 
1.0498004 	 1.014719 
1.0498153 	 1.007113 
1.0498302 	 1.004610 
1.0498451 	 0.996689 
1.0498600 	 0.989294 
1.0498749 	 0.992213 
1.0498899 	 0.997917 
1.0499048 	 1.000671 
1.0499197 	 1.006106 
1.0499346 	 1.008865 
1.0499495 	 1.006290 
1.0499645 	 1.007111 
1.0499794 	 1.004403 
1.0499943 	 0.999408 
1.0500092 	 0.992364 
1.0500241 	 0.993872 
1.0500391 	 0.991173 
1.0500540 	 1.000072 
1.0500689 	 1.004970 
1.0500838 	 1.005423 
1.0500987 	 1.005039 
1.0501136 	 1.003404 
1.0501286 	 1.000401 
1.0501435 	 1.001495 
1.0501584 	 1.005719 
1.0501733 	 0.999885 
1.0501882 	 1.002114 
1.0502032 	 0.999139 
1.0502181 	 1.001637 
1.0502330 	 1.004081 
1.0502479 	 1.001546 
1.0502628 	 0.989310 
1.0502778 	 0.988912 
1.0502927 	 0.993938 
1.0503076 	 0.994930 
1.0503225 	 0.988609 
1.0503374 	 0.979039 
1.0503524 	 0.968952 
1.0503673 	 0.938460 
1.0503822 	 0.899067 
1.0503971 	 0.875511 
1.0504120 	 0.878655 
1.0504269 	 0.904405 
1.0504419 	 0.943793 
1.0504568 	 0.971690 
1.0504717 	 0.982656 
1.0504866 	 0.996850 
1.0505015 	 0.995931 
1.0505165 	 1.005592 
1.0505314 	 1.006308 
1.0505463 	 1.006487 
1.0505612 	 1.013054 
1.0505761 	 1.008543 
1.0505911 	 1.002379 
1.0506060 	 1.001163 
1.0506209 	 0.994305 
1.0506358 	 0.989955 
1.0506507 	 0.996538 
1.0506656 	 1.000297 
1.0506806 	 0.998743 
1.0506955 	 0.996318 
1.0507104 	 1.004800 
1.0507253 	 1.003557 
1.0507402 	 1.002256 
1.0507552 	 0.996076 
1.0507701 	 0.994040 
1.0507850 	 0.991511 
1.0507999 	 0.995792 
1.0508148 	 0.996484 
1.0508298 	 1.006568 
1.0508447 	 1.006387 
1.0508596 	 0.999591 
1.0508745 	 0.997327 
1.0508894 	 1.004262 
1.0509044 	 0.992892 
1.0509193 	 0.987078 
1.0509342 	 0.967839 
1.0509491 	 0.963407 
1.0509640 	 0.973830 
1.0509789 	 0.976972 
1.0509939 	 0.985773 
1.0510088 	 0.989527 
1.0510237 	 0.992949 
1.0510386 	 0.994596 
1.0510535 	 1.009804 
1.0510685 	 1.014343 
1.0510834 	 1.006957 
1.0510983 	 1.001204 
1.0511132 	 1.007225 
1.0511281 	 1.009971 
1.0511431 	 1.010108 
1.0511580 	 1.002166 
1.0511729 	 0.997145 
1.0511878 	 0.996315 
1.0512027 	 0.994397 
1.0512176 	 0.990542 
1.0512326 	 0.983399 
1.0512475 	 0.988010 
1.0512624 	 0.991423 
1.0512773 	 0.997408 
1.0512922 	 0.998603 
1.0513072 	 1.000610 
1.0513221 	 1.002484 
1.0513370 	 0.996726 


==> anc/HD38232/HD38232_74.dat <==
1.0225444 	 1.001640 
1.0225593 	 1.001147 
1.0225741 	 1.000643 
1.0225890 	 0.994930 
1.0226038 	 1.002484 
1.0226187 	 0.988232 
1.0226336 	 0.987594 
1.0226484 	 0.987192 
1.0226633 	 0.997671 
1.0226781 	 1.011509 
1.0226930 	 0.991548 
1.0227078 	 1.005633 
1.0227227 	 1.002570 
1.0227376 	 0.999079 
1.0227524 	 0.972110 
1.0227673 	 0.993683 
1.0227821 	 0.992668 
1.0227970 	 0.980624 
1.0228118 	 0.986467 
1.0228267 	 0.989067 
1.0228415 	 0.984785 
1.0228564 	 1.007260 
1.0228713 	 0.986981 
1.0228861 	 1.004364 
1.0229010 	 0.989652 
1.0229158 	 0.993430 
1.0229307 	 0.993571 
1.0229455 	 0.985280 
1.0229604 	 0.995769 
1.0229753 	 1.004292 
1.0229901 	 0.993123 
1.0230050 	 0.991847 
1.0230198 	 0.996867 
1.0230347 	 0.978214 
1.0230495 	 0.971423 
1.0230644 	 0.991824 
1.0230793 	 1.000742 
1.0230941 	 0.989090 
1.0231090 	 0.992868 
1.0231238 	 0.992666 
1.0231387 	 1.009317 
1.0231535 	 0.999463 
1.0231684 	 0.994293 
1.0231832 	 1.000063 
1.0231981 	 0.991853 
1.0232130 	 0.982132 
1.0232278 	 0.986193 
1.0232427 	 0.984475 
1.0232575 	 0.994283 
1.0232724 	 0.993039 
1.0232872 	 0.988487 
1.0233021 	 0.987236 
1.0233170 	 0.975100 
1.0233318 	 0.975714 
1.0233467 	 0.994531 
1.0233615 	 0.995638 
1.0233764 	 0.998764 
1.0233912 	 0.993528 
1.0234061 	 0.992213 
1.0234210 	 0.994907 
1.0234358 	 0.987981 
1.0234507 	 0.999294 
1.0234655 	 0.991011 
1.0234804 	 1.005384 
1.0234952 	 0.990708 
1.0235101 	 0.991294 
1.0235249 	 0.993121 
1.0235398 	 0.998482 
1.0235547 	 0.992691 
1.0235695 	 1.005399 
1.0235844 	 0.999788 
1.0235992 	 0.991036 
1.0236141 	 1.006764 
1.0236289 	 1.004170 
1.0236438 	 0.993969 
1.0236587 	 0.986282 
1.0236735 	 0.996721 
1.0236884 	 0.979393 
1.0237032 	 0.988673 
1.0237181 	 1.006887 
1.0237329 	 0.998188 
1.0237478 	 0.994268 
1.0237627 	 0.992111 
1.0237775 	 0.989419 
1.0237924 	 0.989162 
1.0238072 	 0.977881 
1.0238221 	 0.986585 
1.0238369 	 0.996027 
1.0238518 	 0.999383 
1.0238666 	 0.995423 
1.0238815 	 0.995378 
1.0238964 	 0.998732 
1.0239112 	 0.999285 
1.0239261 	 0.997632 
1.0239409 	 1.000908 
1.0239558 	 0.995111 
1.0239706 	 0.986134 
1.0239855 	 0.995071 
1.0240004 	 1.001799 
1.0240152 	 0.999651 
1.0240301 	 1.006565 
1.0240449 	 1.000842 
1.0240598 	 0.995130 
1.0240746 	 1.003726 
1.0240895 	 0.991880 
1.0241044 	 0.995265 
1.0241192 	 0.990983 
1.0241341 	 1.002959 
1.0241489 	 1.006472 
1.0241638 	 1.001898 
1.0241786 	 0.990064 
1.0241935 	 0.999420 
1.0242083 	 1.003514 
1.0242232 	 0.991156 
1.0242381 	 1.002496 
1.0242529 	 0.991123 
1.0242678 	 0.997209 
1.0242826 	 0.997089 
1.0242975 	 0.996648 
1.0243123 	 0.997923 
1.0243272 	 0.990564 
1.0243421 	 1.002410 
1.0243569 	 1.002759 
1.0243718 	 0.991569 
1.0243866 	 0.996450 
1.0244015 	 0.996506 
1.0244163 	 0.996854 
1.0244312 	 0.996697 
1.0244461 	 1.001805 
1.0244609 	 1.002083 
1.0244758 	 1.015988 
1.0244906 	 1.000405 
1.0245055 	 1.006380 
1.0245203 	 1.001834 
1.0245352 	 0.994592 
1.0245500 	 0.999717 
1.0245649 	 1.002614 
1.0245798 	 1.001332 
1.0245946 	 1.000809 
1.0246095 	 0.987832 
1.0246243 	 0.994433 
1.0246392 	 0.997895 
1.0246540 	 0.991829 
1.0246689 	 0.989034 
1.0246838 	 0.989381 
1.0246986 	 0.993640 
1.0247135 	 0.991291 
1.0247283 	 0.995374 
1.0247432 	 0.993827 
1.0247580 	 0.987207 
1.0247729 	 0.980647 
1.0247878 	 0.973708 
1.0248026 	 0.964943 
1.0248175 	 0.977014 
1.0248323 	 0.983039 
1.0248472 	 0.994411 
1.0248620 	 1.003646 
1.0248769 	 1.000133 
1.0248917 	 1.009990 
1.0249066 	 1.011230 
1.0249215 	 1.005746 
1.0249363 	 1.004194 
1.0249512 	 1.011632 
1.0249660 	 0.993307 
1.0249809 	 1.002624 
1.0249957 	 1.000533 
1.0250106 	 1.012666 
1.0250255 	 1.004168 
1.0250403 	 1.015669 
1.0250552 	 1.007361 
1.0250700 	 1.007502 
1.0250849 	 1.003815 
1.0250997 	 0.999663 
1.0251146 	 1.003863 
1.0251294 	 1.004319 
1.0251443 	 0.999291 
1.0251592 	 1.007987 
1.0251740 	 1.002172 
1.0251889 	 0.996127 
1.0252037 	 0.999105 
1.0252186 	 0.998778 
1.0252334 	 1.000999 
1.0252483 	 1.001470 
1.0252632 	 0.992861 
1.0252780 	 1.004066 
1.0252929 	 1.001255 
1.0253077 	 1.000632 
1.0253226 	 1.011696 
1.0253374 	 1.002273 
1.0253523 	 1.000401 
1.0253672 	 1.001447 
1.0253820 	 1.001951 
1.0253969 	 0.996295 
1.0254117 	 0.999595 
1.0254266 	 0.989281 
1.0254414 	 1.002739 
1.0254563 	 0.993774 
1.0254711 	 1.002380 
1.0254860 	 0.993645 
1.0255009 	 0.993373 
1.0255157 	 0.990342 
1.0255306 	 1.000738 
1.0255454 	 1.010552 
1.0255603 	 1.010767 
1.0255751 	 1.007093 
1.0255900 	 1.012171 
1.0256049 	 1.010346 
1.0256197 	 1.011904 
1.0256346 	 0.998383 
1.0256494 	 0.997796 
1.0256643 	 1.001376 
1.0256791 	 1.003288 
1.0256940 	 1.005521 
1.0257089 	 1.003354 
1.0257237 	 0.998100 
1.0257386 	 0.996359 
1.0257534 	 1.005169 
1.0257683 	 1.005460 
1.0257831 	 1.003202 
1.0257980 	 1.001658 
1.0258128 	 0.999263 
1.0258277 	 1.006912 
1.0258426 	 1.004784 
1.0258574 	 0.999936 
1.0258723 	 1.006690 
1.0258871 	 0.999329 
1.0259020 	 1.005188 
1.0259168 	 1.007315 
1.0259317 	 1.001078 
1.0259466 	 1.003903 
1.0259614 	 1.006066 
1.0259763 	 0.999435 
1.0259911 	 1.005460 
1.0260060 	 1.006059 
1.0260208 	 1.008935 
1.0260357 	 1.003198 
1.0260506 	 1.002439 
1.0260654 	 0.995836 
1.0260803 	 0.999748 
1.0260951 	 0.998943 
1.0261100 	 1.001360 
1.0261248 	 1.009758 
1.0261397 	 0.998167 
1.0261545 	 0.998422 
1.0261694 	 1.002205 
1.0261843 	 1.004498 
1.0261991 	 1.001472 
1.0262140 	 1.003427 
1.0262288 	 1.006382 
1.0262437 	 1.006451 
1.0262585 	 0.998947 
1.0262734 	 1.005011 
1.0262883 	 1.004808 
1.0263031 	 1.004779 
1.0263180 	 1.006471 
1.0263328 	 1.005901 
1.0263477 	 1.007167 
1.0263625 	 0.999096 
1.0263774 	 1.001760 
1.0263923 	 0.995671 
1.0264071 	 0.998392 
1.0264220 	 0.994462 
1.0264368 	 1.000985 
1.0264517 	 1.004866 
1.0264665 	 0.998649 
1.0264814 	 0.994709 
1.0264962 	 0.995032 
1.0265111 	 1.000268 
1.0265260 	 0.999058 
1.0265408 	 0.992981 
1.0265557 	 0.992845 
1.0265705 	 0.992640 
1.0265854 	 0.994703 
1.0266002 	 1.002810 
1.0266151 	 1.007711 
1.0266300 	 1.004709 
1.0266448 	 0.996061 
1.0266597 	 0.994295 
1.0266745 	 0.998478 
1.0266894 	 0.988688 
1.0267042 	 0.997399 
1.0267191 	 1.005297 
1.0267340 	 0.997549 
1.0267488 	 0.992765 
1.0267637 	 0.986639 
1.0267785 	 0.993883 
1.0267934 	 0.992828 
1.0268082 	 0.998314 
1.0268231 	 0.995001 
1.0268379 	 0.992990 
1.0268528 	 1.002937 
1.0268677 	 0.994350 
1.0268825 	 1.001158 
1.0268974 	 1.002035 
1.0269122 	 1.000584 
1.0269271 	 1.006881 
1.0269419 	 1.002079 
1.0269568 	 0.996570 
1.0269717 	 1.004481 
1.0269865 	 0.998533 
1.0270014 	 1.003574 
1.0270162 	 0.997261 
1.0270311 	 0.998585 
1.0270459 	 0.996424 
1.0270608 	 1.000209 
1.0270757 	 1.002584 
1.0270905 	 1.001748 
1.0271054 	 1.002325 
1.0271202 	 0.996281 
1.0271351 	 0.995227 
1.0271499 	 0.996804 
1.0271648 	 0.987839 
1.0271796 	 1.000410 
1.0271945 	 0.994563 
1.0272094 	 0.996286 
1.0272242 	 0.995687 
1.0272391 	 0.997115 
1.0272539 	 0.991475 
1.0272688 	 0.984130 
1.0272836 	 0.989969 
1.0272985 	 0.993159 
1.0273134 	 0.993113 
1.0273282 	 0.999210 
1.0273431 	 0.989871 
1.0273579 	 0.987289 
1.0273728 	 0.995677 
1.0273876 	 0.994508 
1.0274025 	 0.994140 
1.0274174 	 0.990479 
1.0274322 	 0.993820 
1.0274471 	 1.003069 
1.0274619 	 0.998363 
1.0274768 	 1.001362 
1.0274916 	 0.997988 
1.0275065 	 0.999288 
1.0275213 	 0.999040 
1.0275362 	 0.996151 
1.0275511 	 1.000360 
1.0275659 	 0.992229 
1.0275808 	 0.996067 
1.0275956 	 0.985233 
1.0276105 	 0.985847 
1.0276253 	 0.981641 
1.0276402 	 0.991182 
1.0276551 	 0.992976 
1.0276699 	 0.991467 
1.0276848 	 0.995591 
1.0276996 	 0.991656 
1.0277145 	 0.984479 
1.0277293 	 0.982012 
1.0277442 	 0.978168 
1.0277591 	 0.985257 
1.0277739 	 0.985780 
1.0277888 	 0.992130 
1.0278036 	 0.997783 
1.0278185 	 0.993004 
1.0278333 	 0.995174 
1.0278482 	 1.002743 
1.0278630 	 0.995450 
1.0278779 	 0.999922 
1.0278928 	 0.992991 
1.0279076 	 1.005223 
1.0279225 	 0.998148 
1.0279373 	 1.002774 
1.0279522 	 0.988856 
1.0279670 	 0.989999 
1.0279819 	 0.988555 
1.0279968 	 0.992159 
1.0280116 	 0.987384 
1.0280265 	 1.000937 
1.0280413 	 1.003743 
1.0280562 	 1.001727 
1.0280710 	 1.000836 
1.0280859 	 0.994344 
1.0281007 	 0.995502 
1.0281156 	 1.006863 
1.0281305 	 0.993969 
1.0281453 	 0.994351 
1.0281602 	 0.997771 
1.0281750 	 0.995765 
1.0281899 	 0.996865 
1.0282047 	 0.996901 
1.0282196 	 0.993465 
1.0282345 	 1.000252 
1.0282493 	 0.993103 
1.0282642 	 0.996677 
1.0282790 	 1.000347 
1.0282939 	 1.003377 
1.0283087 	 0.998535 
1.0283236 	 0.999348 
1.0283385 	 0.999428 
1.0283533 	 0.995607 
1.0283682 	 0.997796 
1.0283830 	 0.999359 
1.0283979 	 0.994114 
1.0284127 	 0.994057 
1.0284276 	 0.995929 
1.0284424 	 1.001056 
1.0284573 	 1.009947 
1.0284722 	 0.999521 
1.0284870 	 0.991680 
1.0285019 	 0.996851 
1.0285167 	 1.005803 
1.0285316 	 0.998428 
1.0285464 	 1.002229 
1.0285613 	 0.999235 
1.0285762 	 0.997981 
1.0285910 	 0.988225 
1.0286059 	 0.983742 
1.0286207 	 0.984625 
1.0286356 	 0.988764 
1.0286504 	 0.990436 
1.0286653 	 0.989877 
1.0286802 	 0.992970 
1.0286950 	 0.986637 
1.0287099 	 0.991742 
1.0287247 	 0.996287 
1.0287396 	 0.998830 
1.0287544 	 1.005597 
1.0287693 	 0.995247 
1.0287841 	 1.003178 
1.0287990 	 0.997305 
1.0288139 	 1.000004 
1.0288287 	 1.000479 
1.0288436 	 0.998005 
1.0288584 	 1.003197 
1.0288733 	 0.996916 
1.0288881 	 1.001154 
1.0289030 	 0.998218 
1.0289179 	 1.001629 
1.0289327 	 0.995877 
1.0289476 	 0.996334 
1.0289624 	 1.000635 
1.0289773 	 1.004380 
1.0289921 	 1.001806 
1.0290070 	 0.999544 
1.0290219 	 1.007164 
1.0290367 	 0.995666 
1.0290516 	 1.000060 
1.0290664 	 0.993141 
1.0290813 	 0.986293 
1.0290961 	 0.970901 
1.0291110 	 0.939617 
1.0291258 	 0.901829 
1.0291407 	 0.888118 
1.0291556 	 0.909607 
1.0291704 	 0.950749 
1.0291853 	 0.979152 
1.0292001 	 0.992920 
1.0292150 	 0.994954 
1.0292298 	 1.000035 
1.0292447 	 0.992696 
1.0292596 	 0.997137 
1.0292744 	 0.996046 
1.0292893 	 0.999280 
1.0293041 	 0.989085 
1.0293190 	 0.990369 
1.0293338 	 0.994485 
1.0293487 	 1.001435 
1.0293636 	 1.000308 
1.0293784 	 1.006883 
1.0293933 	 1.003674 
1.0294081 	 0.997822 
1.0294230 	 1.000746 
1.0294378 	 0.997143 
1.0294527 	 0.998499 
1.0294675 	 1.004496 
1.0294824 	 1.002118 
1.0294973 	 1.009319 
1.0295121 	 1.005352 
1.0295270 	 1.004393 
1.0295418 	 1.000060 
1.0295567 	 1.001456 
1.0295715 	 1.001593 
1.0295864 	 1.006324 
1.0296013 	 1.008439 
1.0296161 	 1.000190 
1.0296310 	 0.992459 
1.0296458 	 1.004504 
1.0296607 	 0.997754 
1.0296755 	 1.000614 
1.0296904 	 0.996272 
1.0297053 	 1.000995 
1.0297201 	 1.000285 
1.0297350 	 1.001455 
1.0297498 	 0.999099 
1.0297647 	 0.999673 
1.0297795 	 0.995991 
1.0297944 	 0.994403 
1.0298092 	 0.998402 
1.0298241 	 0.997088 
1.0298390 	 0.999348 
1.0298538 	 1.000138 
1.0298687 	 0.999098 
1.0298835 	 1.000993 
1.0298984 	 0.992611 
1.0299132 	 1.009056 
1.0299281 	 1.003853 
1.0299430 	 0.994603 
1.0299578 	 0.991992 
1.0299727 	 1.000330 
1.0299875 	 1.004036 
1.0300024 	 1.000914 
1.0300172 	 1.000250 
1.0300321 	 1.000200 
1.0300470 	 1.000842 
1.0300618 	 0.999685 
1.0300767 	 0.997538 
1.0300915 	 1.000985 
1.0301064 	 1.003652 
1.0301212 	 0.999560 
1.0301361 	 0.995981 
1.0301509 	 0.996058 
1.0301658 	 0.992758 
1.0301807 	 0.992827 
1.0301955 	 1.000013 
1.0302104 	 0.995871 
1.0302252 	 1.001800 
1.0302401 	 1.002881 
1.0302549 	 1.000463 
1.0302698 	 0.999141 
1.0302847 	 0.996424 
1.0302995 	 0.994570 
1.0303144 	 0.995103 
1.0303292 	 0.996189 
1.0303441 	 0.994009 
1.0303589 	 0.991913 
1.0303738 	 0.991907 
1.0303887 	 0.984718 
1.0304035 	 0.987477 
1.0304184 	 0.991653 
1.0304332 	 1.001129 
1.0304481 	 0.996181 
1.0304629 	 0.991156 
1.0304778 	 0.994385 
1.0304926 	 0.987015 
1.0305075 	 0.977974 
1.0305224 	 0.983407 
1.0305372 	 0.991968 
1.0305521 	 0.995628 
1.0305669 	 0.996056 
1.0305818 	 0.999618 
1.0305966 	 1.001251 
1.0306115 	 0.999508 
1.0306264 	 1.005488 
1.0306412 	 0.999639 
1.0306561 	 0.997776 
1.0306709 	 1.001124 
1.0306858 	 0.995130 
1.0307006 	 1.001418 
1.0307155 	 1.002612 
1.0307304 	 1.000371 
1.0307452 	 1.001841 
1.0307601 	 0.999140 
1.0307749 	 0.995100 
1.0307898 	 0.997223 
1.0308046 	 1.000300 
1.0308195 	 1.002982 
1.0308343 	 1.002293 
1.0308492 	 0.998135 
1.0308641 	 1.001040 
1.0308789 	 1.001506 
1.0308938 	 1.002477 
1.0309086 	 1.004335 
1.0309235 	 1.003985 
1.0309383 	 0.999495 
1.0309532 	 0.999223 
1.0309681 	 1.007288 
1.0309829 	 1.000654 
1.0309978 	 0.995859 
1.0310126 	 1.002437 
1.0310275 	 1.005422 
1.0310423 	 1.002060 
1.0310572 	 1.004996 
1.0310721 	 0.998630 
1.0310869 	 0.997983 
1.0311018 	 1.004624 
1.0311166 	 0.998621 
1.0311315 	 0.998247 
1.0311463 	 1.001787 
1.0311612 	 0.998460 
1.0311760 	 0.998552 
1.0311909 	 1.001528 
1.0312058 	 1.001569 
1.0312206 	 0.999290 
1.0312355 	 1.002039 
1.0312503 	 0.992682 
1.0312652 	 0.990042 
1.0312800 	 0.987682 
1.0312949 	 0.989713 
1.0313098 	 0.992891 
1.0313246 	 0.998279 
1.0313395 	 1.003047 
1.0313543 	 1.003144 
1.0313692 	 0.999339 
1.0313840 	 0.993880 
1.0313989 	 0.996541 
1.0314137 	 0.997574 
1.0314286 	 0.994799 
1.0314435 	 0.994186 
1.0314583 	 0.996850 
1.0314732 	 0.999063 
1.0314880 	 0.996233 
1.0315029 	 0.999942 
1.0315177 	 0.999762 
1.0315326 	 0.995224 
1.0315475 	 0.986635 
1.0315623 	 0.987672 
1.0315772 	 0.990220 
1.0315920 	 0.994109 
1.0316069 	 1.001075 
1.0316217 	 0.997677 
1.0316366 	 1.001950 
1.0316515 	 1.005388 
1.0316663 	 0.998967 
1.0316812 	 1.006254 
1.0316960 	 1.005417 
1.0317109 	 0.996498 
1.0317257 	 0.999438 
1.0317406 	 0.995386 
1.0317554 	 1.002412 
1.0317703 	 1.000756 
1.0317852 	 0.997244 
1.0318000 	 1.006834 
1.0318149 	 0.992176 
1.0318297 	 1.005700 
1.0318446 	 0.998606 
1.0318594 	 1.008131 
1.0318743 	 0.994144 
1.0318892 	 1.005133 
1.0319040 	 1.004372 
1.0319189 	 1.002443 
1.0319337 	 1.002772 
1.0319486 	 1.000207 
1.0319634 	 0.999572 
1.0319783 	 1.006893 
1.0319932 	 0.997367 
1.0320080 	 1.005431 
1.0320229 	 1.005275 
1.0320377 	 1.000349 
1.0320526 	 1.000691 
1.0320674 	 1.003089 
1.0320823 	 1.000659 
1.0320971 	 1.002949 
1.0321120 	 0.988837 
1.0321269 	 1.009091 
1.0321417 	 1.009451 
1.0321566 	 1.003313 
1.0321714 	 1.001889 
1.0321863 	 1.002216 
1.0322011 	 0.991978 
1.0322160 	 0.988029 
1.0322309 	 0.991312 
1.0322457 	 0.998157 
1.0322606 	 0.996555 
1.0322754 	 1.002331 
1.0322903 	 0.998961 
1.0323051 	 1.003195 
1.0323200 	 0.998541 
1.0323349 	 1.003587 
1.0323497 	 0.993837 
1.0323646 	 0.995623 
1.0323794 	 0.993684 
1.0323943 	 1.003016 
1.0324091 	 1.000366 
1.0324240 	 0.997459 
1.0324388 	 0.996711 
1.0324537 	 1.003803 
1.0324686 	 0.998054 
1.0324834 	 1.006696 
1.0324983 	 0.999757 
1.0325131 	 1.004450 
1.0325280 	 1.008759 
1.0325428 	 1.006812 
1.0325577 	 1.001116 
1.0325726 	 1.005219 
1.0325874 	 1.002409 
1.0326023 	 0.998355 
1.0326171 	 1.001723 
1.0326320 	 0.997104 
1.0326468 	 0.999501 
1.0326617 	 1.008213 
1.0326766 	 1.005488 
1.0326914 	 1.000668 
1.0327063 	 1.002743 
1.0327211 	 1.004918 
1.0327360 	 1.008593 
1.0327508 	 1.008088 
1.0327657 	 1.002665 
1.0327805 	 0.994331 
1.0327954 	 0.995884 
1.0328103 	 1.001493 
1.0328251 	 1.000910 
1.0328400 	 0.999741 
1.0328548 	 0.997469 
1.0328697 	 0.992050 
1.0328845 	 0.988878 
1.0328994 	 0.969406 
1.0329143 	 0.925171 
1.0329291 	 0.833421 
1.0329440 	 0.682158 
1.0329588 	 0.509936 
1.0329737 	 0.393690 
1.0329885 	 0.380893 
1.0330034 	 0.501178 
1.0330183 	 0.684619 
1.0330331 	 0.846141 
1.0330480 	 0.945438 
1.0330628 	 0.986430 
1.0330777 	 0.998648 
1.0330925 	 1.000334 
1.0331074 	 0.998024 
1.0331222 	 0.989354 
1.0331371 	 0.989343 
1.0331520 	 1.002260 
1.0331668 	 0.998109 
1.0331817 	 0.998206 
1.0331965 	 0.990428 
1.0332114 	 0.983106 
1.0332262 	 0.978524 
1.0332411 	 0.985601 
1.0332560 	 0.977925 
1.0332708 	 0.978661 
1.0332857 	 0.982474 
1.0333005 	 0.995339 
1.0333154 	 0.997618 
1.0333302 	 1.004667 
1.0333451 	 1.002253 
1.0333600 	 1.007797 
1.0333748 	 1.007073 
1.0333897 	 1.004913 
1.0334045 	 1.000757 
1.0334194 	 1.001128 
1.0334342 	 0.996935 
1.0334491 	 1.001425 
1.0334639 	 1.001491 
1.0334788 	 0.997344 
1.0334937 	 0.996929 
1.0335085 	 0.991553 
1.0335234 	 0.979271 
1.0335382 	 0.966718 
1.0335531 	 0.972256 
1.0335679 	 0.985969 
1.0335828 	 0.999018 
1.0335977 	 1.001526 
1.0336125 	 1.003270 
1.0336274 	 1.006429 
1.0336422 	 1.004006 
1.0336571 	 1.003234 
1.0336719 	 0.999386 
1.0336868 	 1.003684 
1.0337017 	 0.996939 
1.0337165 	 1.005267 
1.0337314 	 1.003889 
1.0337462 	 1.002650 
1.0337611 	 0.999291 
1.0337759 	 1.006342 
1.0337908 	 0.999311 
1.0338056 	 0.996494 
1.0338205 	 0.999401 
1.0338354 	 1.005325 
1.0338502 	 1.001400 
1.0338651 	 1.000707 
1.0338799 	 0.998744 
1.0338948 	 1.003775 
1.0339096 	 1.001463 
1.0339245 	 0.998171 
1.0339394 	 1.002517 
1.0339542 	 1.007440 
1.0339691 	 1.007799 
1.0339839 	 1.000952 
1.0339988 	 0.997755 
1.0340136 	 0.999470 
1.0340285 	 1.000166 
1.0340434 	 1.005198 
1.0340582 	 0.999337 
1.0340731 	 0.991732 
1.0340879 	 1.002398 
1.0341028 	 1.001030 
1.0341176 	 1.002567 
1.0341325 	 1.004578 
1.0341473 	 1.005127 
1.0341622 	 0.997403 
1.0341771 	 1.007238 
1.0341919 	 1.003125 
1.0342068 	 1.003048 
1.0342216 	 1.005725 
1.0342365 	 1.003631 
1.0342513 	 0.999751 
1.0342662 	 1.002248 
1.0342811 	 0.996179 
1.0342959 	 0.996680 
1.0343108 	 0.987292 
1.0343256 	 0.983544 
1.0343405 	 0.978003 
1.0343553 	 0.985992 
1.0343702 	 0.996505 
1.0343851 	 0.998872 
1.0343999 	 1.001266 
1.0344148 	 1.001845 
1.0344296 	 0.999255 
1.0344445 	 1.001892 
1.0344593 	 0.997547 
1.0344742 	 1.000131 
1.0344890 	 0.997491 
1.0345039 	 1.004170 
1.0345188 	 0.999099 
1.0345336 	 0.996154 
1.0345485 	 0.991255 
1.0345633 	 0.987143 
1.0345782 	 0.970240 
1.0345930 	 0.946556 
1.0346079 	 0.895420 
1.0346228 	 0.843345 
1.0346376 	 0.836396 
1.0346525 	 0.890178 
1.0346673 	 0.956070 
1.0346822 	 0.972698 
1.0346970 	 0.982456 
1.0347119 	 0.998929 
1.0347267 	 0.996340 
1.0347416 	 0.997315 
1.0347565 	 0.981017 
1.0347713 	 0.979854 
1.0347862 	 1.001911 
1.0348010 	 1.006468 
1.0348159 	 1.000569 
1.0348307 	 0.999535 
1.0348456 	 1.002590 
1.0348605 	 1.005346 
1.0348753 	 1.004306 
1.0348902 	 1.001677 
1.0349050 	 1.004393 
1.0349199 	 1.001217 
1.0349347 	 1.002663 
1.0349496 	 1.003252 
1.0349645 	 0.999439 
1.0349793 	 0.994745 
1.0349942 	 0.999827 
1.0350090 	 0.993192 
1.0350239 	 0.981130 
1.0350387 	 0.964887 
1.0350536 	 0.970966 
1.0350684 	 0.979547 
1.0350833 	 0.993291 
1.0350982 	 0.993197 
1.0351130 	 0.999102 
1.0351279 	 0.998190 
1.0351427 	 1.000801 
1.0351576 	 0.994734 
1.0351724 	 1.002378 
1.0351873 	 0.999740 
1.0352022 	 1.001172 
1.0352170 	 0.994807 
1.0352319 	 0.999601 
1.0352467 	 0.995241 
1.0352616 	 1.004819 
1.0352764 	 0.995917 
1.0352913 	 1.002008 
1.0353062 	 0.996203 
1.0353210 	 1.000581 
1.0353359 	 0.993274 
1.0353507 	 0.988231 
1.0353656 	 0.991614 
1.0353804 	 1.002828 
1.0353953 	 0.993454 
1.0354101 	 0.997697 
1.0354250 	 1.002895 
1.0354399 	 1.001369 
1.0354547 	 1.004155 
1.0354696 	 1.001558 
1.0354844 	 0.991207 
1.0354993 	 0.996193 
1.0355141 	 0.997151 
1.0355290 	 0.991105 
1.0355439 	 0.993942 
1.0355587 	 1.001330 
1.0355736 	 0.994062 
1.0355884 	 1.003839 
1.0356033 	 0.987211 
1.0356181 	 0.978804 
1.0356330 	 0.979742 
1.0356479 	 0.983208 
1.0356627 	 0.996301 
1.0356776 	 0.997758 
1.0356924 	 0.997475 
1.0357073 	 1.000452 
1.0357221 	 1.008363 
1.0357370 	 1.002237 
1.0357518 	 0.998974 
1.0357667 	 0.996911 
1.0357816 	 0.996046 
1.0357964 	 0.993962 
1.0358113 	 1.006495 
1.0358261 	 0.998430 
1.0358410 	 0.998035 
1.0358558 	 0.997293 
1.0358707 	 0.998390 
1.0358856 	 1.000932 
1.0359004 	 1.002067 
1.0359153 	 1.004183 
1.0359301 	 1.008810 
1.0359450 	 0.998099 
1.0359598 	 1.000594 
1.0359747 	 0.991691 
1.0359896 	 0.993259 
1.0360044 	 0.999047 
1.0360193 	 0.995629 
1.0360341 	 0.996910 
1.0360490 	 1.002719 
1.0360638 	 1.000488 
1.0360787 	 1.002232 
1.0360935 	 0.992716 
1.0361084 	 0.995206 
1.0361233 	 0.994869 
1.0361381 	 0.996452 
1.0361530 	 1.003442 
1.0361678 	 1.003440 
1.0361827 	 0.994880 
1.0361975 	 0.995892 
1.0362124 	 0.995750 
1.0362273 	 1.000861 
1.0362421 	 0.998100 
1.0362570 	 1.000005 
1.0362718 	 0.997004 
1.0362867 	 0.994150 
1.0363015 	 0.997877 
1.0363164 	 0.994545 
1.0363313 	 0.988459 
1.0363461 	 0.991173 
1.0363610 	 0.986267 
1.0363758 	 0.978526 
1.0363907 	 0.990274 
1.0364055 	 0.992802 
1.0364204 	 0.985945 
1.0364352 	 0.992492 
1.0364501 	 1.000606 
1.0364650 	 0.994446 
1.0364798 	 0.992642 
1.0364947 	 0.989779 
1.0365095 	 0.991040 
1.0365244 	 0.992222 
1.0365392 	 0.993329 
1.0365541 	 0.997177 
1.0365690 	 1.004707 
1.0365838 	 0.998218 
1.0365987 	 1.004565 
1.0366135 	 0.993369 
1.0366284 	 0.990292 
1.0366432 	 0.984254 
1.0366581 	 0.990654 
1.0366730 	 0.990560 
1.0366878 	 1.002665 
1.0367027 	 0.996787 
1.0367175 	 0.996205 
1.0367324 	 0.996922 
1.0367472 	 1.001585 
1.0367621 	 0.999071 
1.0367769 	 0.995768 
1.0367918 	 0.994181 
1.0368067 	 1.002387 
1.0368215 	 0.993885 
1.0368364 	 0.982124 
1.0368512 	 0.962334 
1.0368661 	 0.951939 
1.0368809 	 0.964023 
1.0368958 	 0.992139 
1.0369107 	 1.003219 
1.0369255 	 0.999715 
1.0369404 	 1.001244 
1.0369552 	 1.000255 
1.0369701 	 1.004683 
1.0369849 	 1.003991 
1.0369998 	 1.011691 
1.0370147 	 1.005727 
1.0370295 	 1.010696 
1.0370444 	 1.012312 
1.0370592 	 1.009857 
1.0370741 	 1.001716 
1.0370889 	 0.996444 


==> anc/HD38232/HD38232_75.dat <==
1.0090570 	 0.985058 
1.0090715 	 0.983923 
1.0090861 	 0.982398 
1.0091007 	 0.986204 
1.0091153 	 0.986522 
1.0091298 	 1.004365 
1.0091444 	 0.989858 
1.0091590 	 0.986346 
1.0091736 	 0.989390 
1.0091881 	 0.996468 
1.0092027 	 0.987053 
1.0092173 	 0.991629 
1.0092318 	 0.972216 
1.0092464 	 0.985885 
1.0092610 	 0.986826 
1.0092756 	 0.981805 
1.0092901 	 0.984618 
1.0093047 	 0.990246 
1.0093193 	 1.003631 
1.0093338 	 0.987838 
1.0093484 	 0.987953 
1.0093630 	 0.991468 
1.0093776 	 0.984614 
1.0093921 	 0.961793 
1.0094067 	 0.961988 
1.0094213 	 0.922226 
1.0094358 	 0.884746 
1.0094504 	 0.868181 
1.0094650 	 0.896011 
1.0094796 	 0.938295 
1.0094941 	 0.988198 
1.0095087 	 0.992621 
1.0095233 	 0.988517 
1.0095378 	 1.000855 
1.0095524 	 0.985688 
1.0095670 	 0.993933 
1.0095816 	 0.990630 
1.0095961 	 0.994636 
1.0096107 	 0.991680 
1.0096253 	 1.011075 
1.0096399 	 1.003408 
1.0096544 	 1.004693 
1.0096690 	 1.006125 
1.0096836 	 1.003437 
1.0096981 	 0.996985 
1.0097127 	 1.002400 
1.0097273 	 1.011763 
1.0097419 	 1.018303 
1.0097564 	 1.000341 
1.0097710 	 1.002582 
1.0097856 	 0.998688 
1.0098001 	 1.002890 
1.0098147 	 0.994721 
1.0098293 	 0.999174 
1.0098439 	 0.992157 
1.0098584 	 0.991013 
1.0098730 	 0.999799 
1.0098876 	 0.994500 
1.0099021 	 0.998829 
1.0099167 	 1.005954 
1.0099313 	 0.991360 
1.0099459 	 1.000189 
1.0099604 	 1.010678 
1.0099750 	 0.998764 
1.0099896 	 0.999491 
1.0100041 	 1.001319 
1.0100187 	 1.003622 
1.0100333 	 1.008039 
1.0100479 	 0.994211 
1.0100624 	 0.994315 
1.0100770 	 0.986879 
1.0100916 	 0.995660 
1.0101062 	 1.000908 
1.0101207 	 0.984348 
1.0101353 	 1.003640 
1.0101499 	 1.010134 
1.0101644 	 1.017650 
1.0101790 	 0.995273 
1.0101936 	 0.996120 
1.0102082 	 0.998134 
1.0102227 	 1.011795 
1.0102373 	 0.996687 
1.0102519 	 1.004708 
1.0102664 	 0.995414 
1.0102810 	 0.993253 
1.0102956 	 1.000746 
1.0103102 	 1.009219 
1.0103247 	 0.999951 
1.0103393 	 1.001140 
1.0103539 	 0.994450 
1.0103684 	 1.002675 
1.0103830 	 0.997257 
1.0103976 	 0.990296 
1.0104122 	 0.994219 
1.0104267 	 1.004574 
1.0104413 	 0.995614 
1.0104559 	 1.009183 
1.0104704 	 1.001485 
1.0104850 	 1.012314 
1.0104996 	 1.008621 
1.0105142 	 0.987934 
1.0105287 	 1.004262 
1.0105433 	 0.996667 
1.0105579 	 1.003423 
1.0105724 	 0.996873 
1.0105870 	 1.005305 
1.0106016 	 0.990344 
1.0106162 	 0.997238 
1.0106307 	 0.987550 
1.0106453 	 1.000420 
1.0106599 	 1.003444 
1.0106745 	 0.996063 
1.0106890 	 0.986852 
1.0107036 	 0.990129 
1.0107182 	 0.984110 
1.0107327 	 0.969140 
1.0107473 	 0.947474 
1.0107619 	 0.947006 
1.0107765 	 0.955716 
1.0107910 	 0.975691 
1.0108056 	 0.984205 
1.0108202 	 0.995974 
1.0108347 	 0.999057 
1.0108493 	 0.996967 
1.0108639 	 1.006053 
1.0108785 	 1.009568 
1.0108930 	 1.003533 
1.0109076 	 1.012400 
1.0109222 	 1.015100 
1.0109367 	 1.005226 
1.0109513 	 0.996060 
1.0109659 	 1.006818 
1.0109805 	 1.008536 
1.0109950 	 1.003643 
1.0110096 	 1.006535 
1.0110242 	 1.017229 
1.0110387 	 1.017115 
1.0110533 	 0.998986 
1.0110679 	 0.997707 
1.0110825 	 0.992027 
1.0110970 	 0.983399 
1.0111116 	 0.956068 
1.0111262 	 0.933606 
1.0111408 	 0.947836 
1.0111553 	 0.967808 
1.0111699 	 0.980172 
1.0111845 	 0.998143 
1.0111990 	 1.016006 
1.0112136 	 1.019398 
1.0112282 	 1.021717 
1.0112428 	 1.017983 
1.0112573 	 1.008558 
1.0112719 	 1.014704 
1.0112865 	 1.014131 
1.0113010 	 1.014518 
1.0113156 	 1.010052 
1.0113302 	 1.010246 
1.0113448 	 1.014139 
1.0113593 	 1.014513 
1.0113739 	 1.012525 
1.0113885 	 1.006914 
1.0114030 	 1.001858 
1.0114176 	 0.986054 
1.0114322 	 0.995993 
1.0114468 	 0.992289 
1.0114613 	 0.972833 
1.0114759 	 0.927750 
1.0114905 	 0.923060 
1.0115050 	 0.928871 
1.0115196 	 0.964066 
1.0115342 	 0.983793 
1.0115488 	 1.000000 
1.0115633 	 0.997544 
1.0115779 	 1.003230 
1.0115925 	 1.006286 
1.0116071 	 1.014388 
1.0116216 	 0.995136 
1.0116362 	 0.988758 
1.0116508 	 0.975462 
1.0116653 	 0.967990 
1.0116799 	 0.939481 
1.0116945 	 0.911164 
1.0117091 	 0.896020 
1.0117236 	 0.925416 
1.0117382 	 0.964693 
1.0117528 	 0.993386 
1.0117673 	 1.005487 
1.0117819 	 1.007081 
1.0117965 	 1.018482 
1.0118111 	 1.023809 
1.0118256 	 1.014646 
1.0118402 	 1.014769 
1.0118548 	 1.012428 
1.0118693 	 1.011889 
1.0118839 	 1.019729 
1.0118985 	 1.021314 
1.0119131 	 1.011561 
1.0119276 	 1.005635 
1.0119422 	 1.015614 
1.0119568 	 1.014850 
1.0119713 	 1.004684 
1.0119859 	 1.009920 
1.0120005 	 1.006859 
1.0120151 	 1.002494 
1.0120296 	 1.010778 
1.0120442 	 1.012412 
1.0120588 	 0.999193 
1.0120733 	 0.995477 
1.0120879 	 1.006591 
1.0121025 	 1.006646 
1.0121171 	 1.000954 
1.0121316 	 0.997627 
1.0121462 	 1.001962 
1.0121608 	 1.009555 
1.0121754 	 1.010831 
1.0121899 	 1.011749 
1.0122045 	 1.009217 
1.0122191 	 1.004480 
1.0122336 	 1.010529 
1.0122482 	 1.007583 
1.0122628 	 1.002312 
1.0122774 	 1.002612 
1.0122919 	 1.002942 
1.0123065 	 1.006901 
1.0123211 	 1.012208 
1.0123356 	 1.011170 
1.0123502 	 1.002862 
1.0123648 	 1.002917 
1.0123794 	 1.012181 
1.0123939 	 1.000409 
1.0124085 	 1.006872 
1.0124231 	 1.009738 
1.0124376 	 1.000861 
1.0124522 	 1.004001 
1.0124668 	 1.009229 
1.0124814 	 1.003687 
1.0124959 	 1.005664 
1.0125105 	 1.000831 
1.0125251 	 0.999270 
1.0125396 	 0.994925 
1.0125542 	 0.970344 
1.0125688 	 0.917753 
1.0125834 	 0.863221 
1.0125979 	 0.785949 
1.0126125 	 0.686560 
1.0126271 	 0.626395 
1.0126417 	 0.632822 
1.0126562 	 0.733025 
1.0126708 	 0.846800 
1.0126854 	 0.928891 
1.0126999 	 0.981543 
1.0127145 	 0.996348 
1.0127291 	 1.012658 
1.0127437 	 1.004168 
1.0127582 	 0.997805 
1.0127728 	 1.000815 
1.0127874 	 1.003201 
1.0128019 	 1.008132 
1.0128165 	 1.000408 
1.0128311 	 1.005375 
1.0128457 	 1.002951 
1.0128602 	 0.998552 
1.0128748 	 1.002905 
1.0128894 	 1.009829 
1.0129039 	 0.999592 
1.0129185 	 1.007848 
1.0129331 	 1.008035 
1.0129477 	 1.007128 
1.0129622 	 1.005387 
1.0129768 	 1.000981 
1.0129914 	 0.997578 
1.0130059 	 0.999283 
1.0130205 	 0.999659 
1.0130351 	 1.006214 
1.0130497 	 0.989708 
1.0130642 	 0.984376 
1.0130788 	 0.972674 
1.0130934 	 0.980082 
1.0131079 	 1.000272 
1.0131225 	 1.001443 
1.0131371 	 0.996488 
1.0131517 	 1.003271 
1.0131662 	 1.002061 
1.0131808 	 1.001084 
1.0131954 	 1.005127 
1.0132100 	 0.997772 
1.0132245 	 1.004000 
1.0132391 	 0.999750 
1.0132537 	 1.001848 
1.0132682 	 0.999197 
1.0132828 	 1.002005 
1.0132974 	 1.001830 
1.0133120 	 1.004976 
1.0133265 	 1.006106 
1.0133411 	 0.999513 
1.0133557 	 1.001424 
1.0133702 	 1.003868 
1.0133848 	 0.997299 
1.0133994 	 0.999137 
1.0134140 	 0.996198 
1.0134285 	 1.005896 
1.0134431 	 1.003598 
1.0134577 	 1.001361 
1.0134722 	 1.005666 
1.0134868 	 1.004207 
1.0135014 	 1.006003 
1.0135160 	 1.004692 
1.0135305 	 0.997605 
1.0135451 	 0.994718 
1.0135597 	 0.998270 
1.0135742 	 1.010111 
1.0135888 	 1.001519 
1.0136034 	 0.994295 
1.0136180 	 1.001579 
1.0136325 	 0.989008 
1.0136471 	 1.000023 
1.0136617 	 0.996354 
1.0136763 	 0.995515 
1.0136908 	 0.996389 
1.0137054 	 1.000811 
1.0137200 	 1.002610 
1.0137345 	 1.000277 
1.0137491 	 1.000204 
1.0137637 	 0.995197 
1.0137783 	 0.996971 
1.0137928 	 0.998383 
1.0138074 	 1.001374 
1.0138220 	 1.001067 
1.0138365 	 1.001528 
1.0138511 	 0.994041 
1.0138657 	 1.004961 
1.0138803 	 0.996363 
1.0138948 	 1.001965 
1.0139094 	 0.994732 
1.0139240 	 1.002668 
1.0139385 	 0.993144 
1.0139531 	 0.997896 
1.0139677 	 0.996201 
1.0139823 	 1.002488 
1.0139968 	 1.007942 
1.0140114 	 1.010289 
1.0140260 	 1.006925 
1.0140405 	 1.007031 
1.0140551 	 1.006146 
1.0140697 	 1.000742 
1.0140843 	 1.008135 
1.0140988 	 1.008976 
1.0141134 	 1.001836 
1.0141280 	 1.007592 
1.0141426 	 1.010116 
1.0141571 	 0.996501 
1.0141717 	 0.992382 
1.0141863 	 0.999404 
1.0142008 	 0.998316 
1.0142154 	 1.004719 
1.0142300 	 1.006775 
1.0142446 	 1.011900 
1.0142591 	 1.008102 
1.0142737 	 0.995356 
1.0142883 	 0.987898 
1.0143028 	 1.000990 
1.0143174 	 1.002800 
1.0143320 	 1.009975 
1.0143466 	 1.013018 
1.0143611 	 1.002784 
1.0143757 	 0.999860 
1.0143903 	 1.010921 
1.0144048 	 1.000585 
1.0144194 	 0.999104 
1.0144340 	 1.003906 
1.0144486 	 1.000606 
1.0144631 	 1.005018 
1.0144777 	 1.010592 
1.0144923 	 0.999757 
1.0145068 	 1.002102 
1.0145214 	 0.993824 
1.0145360 	 0.982690 
1.0145506 	 0.987204 
1.0145651 	 0.999795 
1.0145797 	 1.001172 
1.0145943 	 1.003331 
1.0146088 	 1.003692 
1.0146234 	 1.000147 
1.0146380 	 1.001495 
1.0146526 	 0.995363 
1.0146671 	 1.002472 
1.0146817 	 0.999065 
1.0146963 	 1.001296 
1.0147109 	 0.996910 
1.0147254 	 0.999594 
1.0147400 	 0.992033 
1.0147546 	 0.978310 
1.0147691 	 0.951672 
1.0147837 	 0.905991 
1.0147983 	 0.864571 
1.0148129 	 0.875814 
1.0148274 	 0.918797 
1.0148420 	 0.958175 
1.0148566 	 0.984908 
1.0148711 	 0.996808 
1.0148857 	 1.003077 
1.0149003 	 0.999071 
1.0149149 	 1.004538 
1.0149294 	 0.999647 
1.0149440 	 0.988403 
1.0149586 	 0.982376 
1.0149731 	 0.972317 
1.0149877 	 0.977244 
1.0150023 	 0.989861 
1.0150169 	 1.004026 
1.0150314 	 0.997815 
1.0150460 	 1.005589 
1.0150606 	 1.001937 
1.0150751 	 0.997941 
1.0150897 	 0.997478 
1.0151043 	 0.998064 
1.0151189 	 1.000310 
1.0151334 	 0.994180 
1.0151480 	 0.996347 
1.0151626 	 1.002087 
1.0151772 	 0.998562 
1.0151917 	 1.010745 
1.0152063 	 1.004436 
1.0152209 	 1.007858 
1.0152354 	 0.999769 
1.0152500 	 1.009287 
1.0152646 	 1.001251 
1.0152792 	 1.002624 
1.0152937 	 0.998462 
1.0153083 	 1.008155 
1.0153229 	 1.000637 
1.0153374 	 1.007184 
1.0153520 	 1.009249 
1.0153666 	 1.009836 
1.0153812 	 1.001070 
1.0153957 	 0.999503 
1.0154103 	 0.998757 
1.0154249 	 0.997931 
1.0154394 	 0.997012 
1.0154540 	 0.995284 
1.0154686 	 0.994374 
1.0154832 	 0.998641 
1.0154977 	 0.998121 
1.0155123 	 1.001339 
1.0155269 	 0.994022 
1.0155414 	 0.996606 
1.0155560 	 0.991151 
1.0155706 	 0.992401 
1.0155852 	 0.991583 
1.0155997 	 0.999593 
1.0156143 	 0.993108 
1.0156289 	 1.002958 
1.0156434 	 0.998007 
1.0156580 	 1.004493 
1.0156726 	 0.996425 
1.0156872 	 1.000058 
1.0157017 	 1.002677 
1.0157163 	 1.000731 
1.0157309 	 1.000040 
1.0157455 	 0.995127 
1.0157600 	 0.996577 
1.0157746 	 1.001296 
1.0157892 	 1.004020 
1.0158037 	 0.999572 
1.0158183 	 0.997613 
1.0158329 	 0.991147 
1.0158475 	 0.991259 
1.0158620 	 0.980526 
1.0158766 	 0.973651 
1.0158912 	 0.987848 
1.0159057 	 0.989636 
1.0159203 	 0.995231 
1.0159349 	 1.001873 
1.0159495 	 1.002850 
1.0159640 	 0.997021 
1.0159786 	 0.998064 
1.0159932 	 1.002875 
1.0160077 	 1.001396 
1.0160223 	 0.997428 
1.0160369 	 1.008922 
1.0160515 	 0.999244 
1.0160660 	 1.005669 
1.0160806 	 0.997848 
1.0160952 	 1.001514 
1.0161097 	 0.999896 
1.0161243 	 0.996173 
1.0161389 	 1.000322 
1.0161535 	 1.002863 
1.0161680 	 0.996999 
1.0161826 	 1.002348 
1.0161972 	 1.002802 
1.0162118 	 1.002039 
1.0162263 	 1.004487 
1.0162409 	 1.004581 
1.0162555 	 0.997108 
1.0162700 	 1.001127 
1.0162846 	 1.000371 
1.0162992 	 0.996640 
1.0163138 	 0.991755 
1.0163283 	 0.999093 
1.0163429 	 1.000437 
1.0163575 	 0.992073 
1.0163720 	 1.001965 
1.0163866 	 0.995944 
1.0164012 	 0.995307 
1.0164158 	 0.995734 
1.0164303 	 0.993731 
1.0164449 	 0.995756 
1.0164595 	 0.996893 
1.0164740 	 0.997896 
1.0164886 	 1.001317 
1.0165032 	 0.998364 
1.0165178 	 1.001189 
1.0165323 	 0.995917 
1.0165469 	 1.000660 
1.0165615 	 0.996204 
1.0165760 	 0.992038 
1.0165906 	 0.995026 
1.0166052 	 0.983300 
1.0166198 	 0.995190 
1.0166343 	 0.997700 
1.0166489 	 0.992046 
1.0166635 	 0.996235 
1.0166781 	 0.991571 
1.0166926 	 0.988503 
1.0167072 	 0.981874 
1.0167218 	 0.973220 
1.0167363 	 0.978881 
1.0167509 	 0.985552 
1.0167655 	 0.987938 
1.0167801 	 0.987972 
1.0167946 	 0.989777 
1.0168092 	 1.001690 
1.0168238 	 0.997391 
1.0168383 	 0.999918 
1.0168529 	 0.996493 
1.0168675 	 1.006996 
1.0168821 	 0.998291 
1.0168966 	 0.996270 
1.0169112 	 0.996856 
1.0169258 	 1.011417 
1.0169403 	 0.996897 
1.0169549 	 0.997250 
1.0169695 	 0.989333 
1.0169841 	 0.999403 
1.0169986 	 0.993095 
1.0170132 	 0.999087 
1.0170278 	 1.000588 
1.0170423 	 1.004785 
1.0170569 	 1.003773 
1.0170715 	 1.001052 
1.0170861 	 0.998191 
1.0171006 	 0.990693 
1.0171152 	 0.994871 
1.0171298 	 0.996264 
1.0171443 	 0.995299 
1.0171589 	 1.000522 
1.0171735 	 0.995161 
1.0171881 	 1.001109 
1.0172026 	 1.004185 
1.0172172 	 1.003419 
1.0172318 	 0.997404 
1.0172464 	 0.994073 
1.0172609 	 1.008325 
1.0172755 	 0.995848 
1.0172901 	 0.997495 
1.0173046 	 1.001678 
1.0173192 	 0.995396 
1.0173338 	 1.000320 
1.0173484 	 1.003011 
1.0173629 	 1.000056 
1.0173775 	 0.997066 
1.0173921 	 0.999596 
1.0174066 	 1.000719 
1.0174212 	 0.993580 
1.0174358 	 0.995182 
1.0174504 	 1.000857 
1.0174649 	 0.997746 
1.0174795 	 1.001784 
1.0174941 	 1.001513 
1.0175086 	 0.998869 
1.0175232 	 0.995525 
1.0175378 	 0.996467 
1.0175524 	 0.984035 
1.0175669 	 0.972102 
1.0175815 	 0.950198 
1.0175961 	 0.941200 
1.0176106 	 0.942250 
1.0176252 	 0.973545 
1.0176398 	 0.988823 
1.0176544 	 1.000608 
1.0176689 	 0.996175 
1.0176835 	 0.996043 
1.0176981 	 1.001387 
1.0177127 	 0.994105 
1.0177272 	 0.994152 
1.0177418 	 0.995353 
1.0177564 	 1.005071 
1.0177709 	 1.004257 
1.0177855 	 1.003234 
1.0178001 	 1.005388 
1.0178147 	 1.001965 
1.0178292 	 0.998500 
1.0178438 	 1.000691 
1.0178584 	 1.001584 
1.0178729 	 0.997840 
1.0178875 	 0.998618 
1.0179021 	 1.004751 
1.0179167 	 0.998682 
1.0179312 	 0.996177 
1.0179458 	 0.998946 
1.0179604 	 1.000865 
1.0179749 	 1.003321 
1.0179895 	 1.004361 
1.0180041 	 0.996770 
1.0180187 	 0.994017 
1.0180332 	 0.993964 
1.0180478 	 1.005130 
1.0180624 	 1.007295 
1.0180769 	 1.002055 
1.0180915 	 0.999863 
1.0181061 	 0.997958 
1.0181207 	 0.998583 
1.0181352 	 0.997727 
1.0181498 	 1.000919 
1.0181644 	 0.999524 
1.0181790 	 0.994416 
1.0181935 	 0.998529 
1.0182081 	 1.001249 
1.0182227 	 1.002119 
1.0182372 	 1.002334 
1.0182518 	 1.003578 
1.0182664 	 0.999711 
1.0182810 	 1.002269 
1.0182955 	 0.999011 
1.0183101 	 0.998098 
1.0183247 	 1.001253 
1.0183392 	 0.999564 
1.0183538 	 0.996611 
1.0183684 	 1.002830 
1.0183830 	 0.999242 
1.0183975 	 0.993533 
1.0184121 	 0.995533 
1.0184267 	 0.999440 
1.0184412 	 0.992216 
1.0184558 	 1.000185 
1.0184704 	 0.998785 
1.0184850 	 1.005347 
1.0184995 	 0.999084 
1.0185141 	 1.000893 
1.0185287 	 0.993506 
1.0185432 	 0.999727 
1.0185578 	 1.000073 
1.0185724 	 0.999418 
1.0185870 	 0.996830 
1.0186015 	 1.005391 
1.0186161 	 1.007620 
1.0186307 	 1.001336 
1.0186452 	 1.005366 
1.0186598 	 1.005240 
1.0186744 	 1.001894 
1.0186890 	 0.996199 
1.0187035 	 0.989407 
1.0187181 	 0.988773 
1.0187327 	 0.993557 
1.0187473 	 1.002672 
1.0187618 	 0.992054 
1.0187764 	 0.995430 
1.0187910 	 0.992479 
1.0188055 	 1.001651 
1.0188201 	 0.993885 
1.0188347 	 1.001016 
1.0188493 	 1.000491 
1.0188638 	 0.998761 
1.0188784 	 0.995817 
1.0188930 	 0.991319 
1.0189075 	 0.983636 
1.0189221 	 0.998137 
1.0189367 	 1.000521 
1.0189513 	 0.999380 
1.0189658 	 1.003996 
1.0189804 	 1.006323 
1.0189950 	 0.998682 
1.0190095 	 1.006526 
1.0190241 	 1.000926 
1.0190387 	 0.997111 
1.0190533 	 1.003584 
1.0190678 	 1.004007 
1.0190824 	 0.994846 
1.0190970 	 0.995733 
1.0191115 	 0.989584 
1.0191261 	 0.985629 
1.0191407 	 0.976882 
1.0191553 	 0.973887 
1.0191698 	 0.983859 
1.0191844 	 0.997241 
1.0191990 	 1.001509 
1.0192136 	 1.005338 
1.0192281 	 1.001800 
1.0192427 	 1.000717 
1.0192573 	 1.001712 
1.0192718 	 1.002500 
1.0192864 	 1.004766 
1.0193010 	 1.002405 
1.0193156 	 1.001162 
1.0193301 	 1.003844 
1.0193447 	 1.004123 
1.0193593 	 1.002922 
1.0193738 	 1.002708 
1.0193884 	 1.001057 
1.0194030 	 1.008863 
1.0194176 	 1.002660 
1.0194321 	 1.001033 
1.0194467 	 1.008130 
1.0194613 	 1.004476 
1.0194758 	 1.003315 
1.0194904 	 1.001274 
1.0195050 	 0.994856 
1.0195196 	 0.995547 
1.0195341 	 0.983841 
1.0195487 	 0.968475 
1.0195633 	 0.953993 
1.0195778 	 0.961991 
1.0195924 	 0.979572 
1.0196070 	 0.998572 
1.0196216 	 0.998765 
1.0196361 	 1.001459 
1.0196507 	 0.999856 
1.0196653 	 1.005659 
1.0196798 	 1.004092 
1.0196944 	 1.001406 
1.0197090 	 1.000867 
1.0197236 	 0.998225 
1.0197381 	 0.992260 
1.0197527 	 0.998791 
1.0197673 	 0.997001 
1.0197819 	 0.999514 
1.0197964 	 0.998958 
1.0198110 	 1.008298 
1.0198256 	 1.001456 
1.0198401 	 1.010896 
1.0198547 	 0.995026 
1.0198693 	 1.005508 
1.0198839 	 1.011115 
1.0198984 	 0.998470 
1.0199130 	 0.997473 
1.0199276 	 1.004959 
1.0199421 	 0.999761 
1.0199567 	 0.997435 
1.0199713 	 1.000325 
1.0199859 	 1.002605 
1.0200004 	 0.996517 
1.0200150 	 0.996924 
1.0200296 	 1.001817 
1.0200441 	 0.998759 
1.0200587 	 0.999516 
1.0200733 	 1.004424 
1.0200879 	 1.002285 
1.0201024 	 1.001078 
1.0201170 	 1.007554 
1.0201316 	 1.004676 
1.0201461 	 0.995400 
1.0201607 	 1.003523 
1.0201753 	 1.005559 
1.0201899 	 1.001764 
1.0202044 	 1.001185 
1.0202190 	 1.007657 
1.0202336 	 1.001386 
1.0202482 	 1.005013 
1.0202627 	 1.006547 
1.0202773 	 1.009986 
1.0202919 	 1.009082 
1.0203064 	 1.006016 
1.0203210 	 1.003496 
1.0203356 	 1.005852 
1.0203502 	 1.004291 
1.0203647 	 1.002337 
1.0203793 	 1.012199 
1.0203939 	 1.006627 
1.0204084 	 1.006012 
1.0204230 	 0.998617 
1.0204376 	 1.004760 
1.0204522 	 0.997289 
1.0204667 	 1.004867 
1.0204813 	 0.999906 
1.0204959 	 1.001230 
1.0205104 	 1.001806 
1.0205250 	 1.001736 
1.0205396 	 1.002915 
1.0205542 	 1.010419 
1.0205687 	 1.001165 
1.0205833 	 1.011922 
1.0205979 	 0.999447 
1.0206124 	 1.006208 
1.0206270 	 0.999296 
1.0206416 	 1.002884 
1.0206562 	 1.004790 
1.0206707 	 1.002701 
1.0206853 	 1.000209 
1.0206999 	 0.996747 
1.0207145 	 0.985524 
1.0207290 	 0.991549 
1.0207436 	 0.990756 
1.0207582 	 1.000737 
1.0207727 	 0.998754 
1.0207873 	 0.994757 
1.0208019 	 1.002826 
1.0208165 	 1.005625 
1.0208310 	 1.000315 
1.0208456 	 1.001613 
1.0208602 	 0.998011 
1.0208747 	 0.996393 
1.0208893 	 0.999805 
1.0209039 	 1.005059 
1.0209185 	 1.003256 
1.0209330 	 0.998445 
1.0209476 	 0.996587 
1.0209622 	 0.995422 
1.0209767 	 0.998749 
1.0209913 	 0.998088 
1.0210059 	 0.999779 
1.0210205 	 0.994486 
1.0210350 	 1.000830 
1.0210496 	 0.997568 
1.0210642 	 1.008355 
1.0210787 	 1.005290 
1.0210933 	 0.998096 
1.0211079 	 1.000873 
1.0211225 	 1.002019 
1.0211370 	 0.998454 
1.0211516 	 1.003953 
1.0211662 	 0.990557 
1.0211807 	 0.996546 
1.0211953 	 0.991378 
1.0212099 	 0.997044 
1.0212245 	 1.001174 
1.0212390 	 1.001601 
1.0212536 	 0.999121 
1.0212682 	 1.004436 
1.0212828 	 0.993768 
1.0212973 	 0.996752 
1.0213119 	 0.995263 
1.0213265 	 0.996321 
1.0213410 	 0.994725 
1.0213556 	 1.002610 
1.0213702 	 1.000383 
1.0213848 	 1.000977 
1.0213993 	 0.998749 
1.0214139 	 1.000645 
1.0214285 	 1.000490 
1.0214430 	 0.996597 
1.0214576 	 0.993040 
1.0214722 	 0.993575 
1.0214868 	 1.001230 
1.0215013 	 0.996168 
1.0215159 	 0.990367 
1.0215305 	 0.999802 
1.0215450 	 0.999045 
1.0215596 	 0.998022 
1.0215742 	 1.000801 
1.0215888 	 0.996954 
1.0216033 	 0.998010 
1.0216179 	 0.993407 
1.0216325 	 1.004438 
1.0216470 	 0.993000 
1.0216616 	 1.002796 
1.0216762 	 0.992670 
1.0216908 	 1.001219 
1.0217053 	 1.000572 
1.0217199 	 1.004061 
1.0217345 	 0.993428 
1.0217491 	 1.001319 
1.0217636 	 0.998333 
1.0217782 	 0.995716 
1.0217928 	 0.983477 
1.0218073 	 0.979976 
1.0218219 	 0.956144 
1.0218365 	 0.920761 
1.0218511 	 0.863577 
1.0218656 	 0.829160 
1.0218802 	 0.841391 
1.0218948 	 0.907342 
1.0219093 	 0.960214 
1.0219239 	 0.983831 
1.0219385 	 0.991703 
1.0219531 	 1.001267 
1.0219676 	 0.999857 
1.0219822 	 1.001708 
1.0219968 	 1.007489 
1.0220113 	 1.003921 
1.0220259 	 0.991568 
1.0220405 	 0.990804 
1.0220551 	 0.989283 
1.0220696 	 0.982818 
1.0220842 	 0.981902 
1.0220988 	 0.990521 
1.0221133 	 0.995094 
1.0221279 	 0.994755 
1.0221425 	 0.998043 
1.0221571 	 1.005902 
1.0221716 	 0.989202 
1.0221862 	 0.995940 
1.0222008 	 0.999216 
1.0222153 	 0.999906 
1.0222299 	 0.999441 
1.0222445 	 0.998898 
1.0222591 	 1.005883 
1.0222736 	 0.998965 
1.0222882 	 0.997454 
1.0223028 	 0.997187 
1.0223174 	 0.999071 
1.0223319 	 0.995088 
1.0223465 	 0.998113 
1.0223611 	 0.995267 
1.0223756 	 1.002015 
1.0223902 	 0.995192 
1.0224048 	 0.999756 
1.0224194 	 0.999305 
1.0224339 	 0.997902 
1.0224485 	 0.995851 
1.0224631 	 0.998185 
1.0224776 	 0.995454 
1.0224922 	 0.999116 
1.0225068 	 0.992571 
1.0225214 	 0.987550 
1.0225359 	 0.984859 
1.0225505 	 0.986305 
1.0225651 	 0.995167 
1.0225796 	 0.994227 
1.0225942 	 0.994049 
1.0226088 	 1.000443 
1.0226234 	 1.003538 
1.0226379 	 0.998888 
1.0226525 	 1.004146 
1.0226671 	 1.005174 
1.0226816 	 0.999536 
1.0226962 	 0.997527 
1.0227108 	 1.003378 
1.0227254 	 0.995718 
1.0227399 	 0.997948 
1.0227545 	 1.002979 
1.0227691 	 0.996556 
1.0227837 	 1.001308 
1.0227982 	 1.004716 
1.0228128 	 1.004306 
1.0228274 	 1.003047 
1.0228419 	 0.996909 
1.0228565 	 1.002780 
1.0228711 	 1.005596 
1.0228857 	 1.003096 
1.0229002 	 1.000180 
1.0229148 	 1.008659 
1.0229294 	 1.005636 
1.0229439 	 1.005507 
1.0229585 	 0.996611 
1.0229731 	 0.991992 
1.0229877 	 0.990656 
1.0230022 	 0.983406 
1.0230168 	 0.981528 
1.0230314 	 0.985284 
1.0230459 	 0.994936 
1.0230605 	 1.003977 
1.0230751 	 1.007407 
1.0230897 	 1.004179 
1.0231042 	 1.001911 
1.0231188 	 1.001003 
1.0231334 	 1.010566 
1.0231479 	 1.000260 
1.0231625 	 1.003448 
1.0231771 	 1.000690 
1.0231917 	 1.004484 
1.0232062 	 1.015156 
1.0232208 	 1.006254 
1.0232354 	 0.996856 
1.0232500 	 1.008111 
1.0232645 	 1.003972 
1.0232791 	 1.000648 
1.0232937 	 0.988269 
1.0233082 	 0.980958 
1.0233228 	 0.985684 


==> anc/HD38232/HD38232_76.dat <==
0.9959006 	 0.977749 
0.9959150 	 0.989909 
0.9959294 	 0.999469 
0.9959437 	 0.984028 
0.9959581 	 0.995815 
0.9959725 	 0.984041 
0.9959869 	 0.982796 
0.9960012 	 0.994273 
0.9960156 	 0.983538 
0.9960300 	 0.993322 
0.9960444 	 0.997930 
0.9960587 	 0.989746 
0.9960731 	 0.981167 
0.9960875 	 0.993192 
0.9961019 	 0.988074 
0.9961162 	 0.979592 
0.9961306 	 0.976506 
0.9961450 	 0.979769 
0.9961594 	 0.994953 
0.9961737 	 0.995005 
0.9961881 	 0.990676 
0.9962025 	 0.996133 
0.9962168 	 0.991957 
0.9962312 	 0.988718 
0.9962456 	 0.999613 
0.9962600 	 0.990860 
0.9962743 	 0.982245 
0.9962887 	 0.997468 
0.9963031 	 0.994683 
0.9963175 	 0.998904 
0.9963318 	 0.988696 
0.9963462 	 0.968330 
0.9963606 	 0.969439 
0.9963750 	 0.965157 
0.9963893 	 0.981011 
0.9964037 	 0.984591 
0.9964181 	 0.987313 
0.9964325 	 0.999217 
0.9964468 	 1.003782 
0.9964612 	 1.005591 
0.9964756 	 1.008204 
0.9964900 	 0.999931 
0.9965043 	 1.006881 
0.9965187 	 0.994371 
0.9965331 	 0.985524 
0.9965475 	 0.991645 
0.9965618 	 0.983255 
0.9965762 	 0.994697 
0.9965906 	 0.989811 
0.9966050 	 1.000518 
0.9966193 	 0.994520 
0.9966337 	 0.994723 
0.9966481 	 0.997184 
0.9966625 	 0.988022 
0.9966768 	 1.002805 
0.9966912 	 0.999738 
0.9967056 	 0.988528 
0.9967200 	 1.000765 
0.9967343 	 0.998792 
0.9967487 	 0.994017 
0.9967631 	 0.992037 
0.9967775 	 0.998336 
0.9967918 	 0.978691 
0.9968062 	 1.000523 
0.9968206 	 0.995635 
0.9968350 	 0.988957 
0.9968493 	 0.997296 
0.9968637 	 1.007802 
0.9968781 	 0.996954 
0.9968924 	 1.000483 
0.9969068 	 1.016632 
0.9969212 	 1.008831 
0.9969356 	 0.991391 
0.9969499 	 0.996749 
0.9969643 	 1.008650 
0.9969787 	 1.001365 
0.9969931 	 1.004802 
0.9970074 	 1.002879 
0.9970218 	 0.999451 
0.9970362 	 0.999605 
0.9970506 	 0.999886 
0.9970649 	 0.986868 
0.9970793 	 1.016887 
0.9970937 	 1.006527 
0.9971081 	 1.008716 
0.9971224 	 1.012333 
0.9971368 	 0.997551 
0.9971512 	 0.985687 
0.9971656 	 0.991452 
0.9971799 	 0.985452 
0.9971943 	 1.001340 
0.9972087 	 0.998501 
0.9972231 	 0.997374 
0.9972374 	 0.999543 
0.9972518 	 0.991451 
0.9972662 	 1.005257 
0.9972806 	 1.015231 
0.9972949 	 1.008681 
0.9973093 	 1.003295 
0.9973237 	 1.006503 
0.9973381 	 1.006694 
0.9973524 	 0.999058 
0.9973668 	 0.999252 
0.9973812 	 1.006428 
0.9973956 	 1.004432 
0.9974099 	 1.002069 
0.9974243 	 1.006160 
0.9974387 	 1.000775 
0.9974531 	 1.000820 
0.9974674 	 1.008178 
0.9974818 	 1.001534 
0.9974962 	 1.004977 
0.9975106 	 0.994893 
0.9975249 	 1.004648 
0.9975393 	 1.005132 
0.9975537 	 1.004480 
0.9975680 	 1.007230 
0.9975824 	 1.003844 
0.9975968 	 0.990901 
0.9976112 	 1.000418 
0.9976255 	 0.984406 
0.9976399 	 0.997660 
0.9976543 	 0.994562 
0.9976687 	 1.002277 
0.9976830 	 1.003958 
0.9976974 	 0.999267 
0.9977118 	 1.005414 
0.9977262 	 0.993809 
0.9977405 	 0.989683 
0.9977549 	 0.990538 
0.9977693 	 0.997997 
0.9977837 	 1.000059 
0.9977980 	 1.004569 
0.9978124 	 1.004463 
0.9978268 	 1.007633 
0.9978412 	 1.005107 
0.9978555 	 1.000332 
0.9978699 	 1.005524 
0.9978843 	 0.994792 
0.9978987 	 0.974405 
0.9979130 	 0.981237 
0.9979274 	 0.987579 
0.9979418 	 0.999674 
0.9979562 	 0.994609 
0.9979705 	 1.004639 
0.9979849 	 0.999500 
0.9979993 	 1.000188 
0.9980137 	 0.989920 
0.9980280 	 1.002960 
0.9980424 	 1.002226 
0.9980568 	 1.000026 
0.9980712 	 1.000811 
0.9980855 	 1.000303 
0.9980999 	 1.008196 
0.9981143 	 1.003122 
0.9981287 	 1.003619 
0.9981430 	 0.998264 
0.9981574 	 1.008875 
0.9981718 	 0.996338 
0.9981862 	 0.993104 
0.9982005 	 0.990624 
0.9982149 	 1.004390 
0.9982293 	 1.003378 
0.9982436 	 0.998580 
0.9982580 	 0.993893 
0.9982724 	 0.994450 
0.9982868 	 0.981789 
0.9983011 	 0.997626 
0.9983155 	 0.996258 
0.9983299 	 0.993476 
0.9983443 	 0.996357 
0.9983586 	 0.995793 
0.9983730 	 1.001131 
0.9983874 	 0.997988 
0.9984018 	 0.993551 
0.9984161 	 1.008782 
0.9984305 	 1.003471 
0.9984449 	 0.992756 
0.9984593 	 0.992377 
0.9984736 	 0.992310 
0.9984880 	 1.000681 
0.9985024 	 1.005872 
0.9985168 	 0.998461 
0.9985311 	 0.996794 
0.9985455 	 0.997022 
0.9985599 	 0.985820 
0.9985743 	 0.972314 
0.9985886 	 0.990874 
0.9986030 	 0.991146 
0.9986174 	 0.992083 
0.9986318 	 1.006567 
0.9986461 	 0.999446 
0.9986605 	 1.006001 
0.9986749 	 0.997693 
0.9986893 	 0.994088 
0.9987036 	 0.993960 
0.9987180 	 0.993580 
0.9987324 	 0.992934 
0.9987468 	 0.995506 
0.9987611 	 0.992612 
0.9987755 	 0.999192 
0.9987899 	 0.997477 
0.9988043 	 0.992190 
0.9988186 	 0.989692 
0.9988330 	 1.002006 
0.9988474 	 0.987878 
0.9988618 	 0.980106 
0.9988761 	 0.969747 
0.9988905 	 0.960025 
0.9989049 	 0.969008 
0.9989192 	 0.981540 
0.9989336 	 0.981186 
0.9989480 	 0.997250 
0.9989624 	 0.991669 
0.9989767 	 0.997044 
0.9989911 	 0.994189 
0.9990055 	 0.985355 
0.9990199 	 0.983479 
0.9990342 	 0.991172 
0.9990486 	 0.996228 
0.9990630 	 0.998237 
0.9990774 	 0.996710 
0.9990917 	 0.993293 
0.9991061 	 0.994036 
0.9991205 	 1.000073 
0.9991349 	 0.998295 
0.9991492 	 0.991791 
0.9991636 	 0.992094 
0.9991780 	 0.996531 
0.9991924 	 1.001921 
0.9992067 	 0.995150 
0.9992211 	 0.998169 
0.9992355 	 0.994714 
0.9992499 	 0.994796 
0.9992642 	 0.993436 
0.9992786 	 1.005818 
0.9992930 	 0.993584 
0.9993074 	 0.998054 
0.9993217 	 0.991870 
0.9993361 	 1.002709 
0.9993505 	 1.001630 
0.9993649 	 1.000675 
0.9993792 	 1.002773 
0.9993936 	 0.987550 
0.9994080 	 0.994385 
0.9994224 	 1.002667 
0.9994367 	 0.995753 
0.9994511 	 1.006743 
0.9994655 	 0.997726 
0.9994799 	 0.998316 
0.9994942 	 1.004688 
0.9995086 	 1.006514 
0.9995230 	 0.982869 
0.9995374 	 0.971857 
0.9995517 	 0.955129 
0.9995661 	 0.954882 
0.9995805 	 0.972003 
0.9995948 	 0.992193 
0.9996092 	 0.998452 
0.9996236 	 1.007002 
0.9996380 	 0.994919 
0.9996523 	 0.995408 
0.9996667 	 0.988253 
0.9996811 	 1.002779 
0.9996955 	 0.988852 
0.9997098 	 0.982577 
0.9997242 	 0.982405 
0.9997386 	 0.975675 
0.9997530 	 0.995319 
0.9997673 	 0.994469 
0.9997817 	 1.008818 
0.9997961 	 0.999635 
0.9998105 	 1.000662 
0.9998248 	 0.998613 
0.9998392 	 0.999991 
0.9998536 	 0.997195 
0.9998680 	 1.000139 
0.9998823 	 1.000301 
0.9998967 	 1.004520 
0.9999111 	 0.992968 
0.9999255 	 0.989297 
0.9999398 	 0.975688 
0.9999542 	 0.939830 
0.9999686 	 0.894101 
0.9999830 	 0.837460 
0.9999973 	 0.811204 
1.0000117 	 0.853000 
1.0000261 	 0.909728 
1.0000405 	 0.964566 
1.0000548 	 0.987946 
1.0000692 	 1.003836 
1.0000836 	 1.004342 
1.0000980 	 0.995112 
1.0001123 	 0.995177 
1.0001267 	 0.999934 
1.0001411 	 0.995954 
1.0001555 	 1.002508 
1.0001698 	 1.001126 
1.0001842 	 0.990366 
1.0001986 	 1.004502 
1.0002130 	 1.009337 
1.0002273 	 1.006986 
1.0002417 	 0.998044 
1.0002561 	 0.995082 
1.0002704 	 1.007663 
1.0002848 	 1.002586 
1.0002992 	 1.002754 
1.0003136 	 1.008080 
1.0003279 	 0.999801 
1.0003423 	 0.997830 
1.0003567 	 1.001353 
1.0003711 	 0.996286 
1.0003854 	 0.995108 
1.0003998 	 0.992214 
1.0004142 	 0.998374 
1.0004286 	 1.001697 
1.0004429 	 0.999973 
1.0004573 	 0.996688 
1.0004717 	 1.003787 
1.0004861 	 1.005625 
1.0005004 	 1.001011 
1.0005148 	 0.991022 
1.0005292 	 0.988514 
1.0005436 	 0.992261 
1.0005579 	 0.990315 
1.0005723 	 0.999283 
1.0005867 	 1.001359 
1.0006011 	 0.995635 
1.0006154 	 0.999631 
1.0006298 	 1.008405 
1.0006442 	 1.001466 
1.0006586 	 1.003428 
1.0006729 	 0.999245 
1.0006873 	 0.997904 
1.0007017 	 0.997178 
1.0007161 	 0.995760 
1.0007304 	 1.007625 
1.0007448 	 0.999967 
1.0007592 	 1.003523 
1.0007736 	 1.005938 
1.0007879 	 1.008035 
1.0008023 	 1.004045 
1.0008167 	 1.000888 
1.0008311 	 0.998263 
1.0008454 	 0.994935 
1.0008598 	 1.002295 
1.0008742 	 1.001742 
1.0008886 	 1.003265 
1.0009029 	 0.995142 
1.0009173 	 0.992398 
1.0009317 	 0.990227 
1.0009460 	 0.998723 
1.0009604 	 0.998383 
1.0009748 	 0.994883 
1.0009892 	 0.991028 
1.0010035 	 0.995615 
1.0010179 	 0.996364 
1.0010323 	 1.003094 
1.0010467 	 1.005301 
1.0010610 	 1.002569 
1.0010754 	 1.003772 
1.0010898 	 1.001632 
1.0011042 	 0.997469 
1.0011185 	 1.007157 
1.0011329 	 0.995753 
1.0011473 	 1.002700 
1.0011617 	 1.004042 
1.0011760 	 1.009818 
1.0011904 	 1.001439 
1.0012048 	 1.003292 
1.0012192 	 0.996204 
1.0012335 	 0.996079 
1.0012479 	 0.990160 
1.0012623 	 0.997086 
1.0012767 	 0.999583 
1.0012910 	 1.001817 
1.0013054 	 1.002902 
1.0013198 	 1.001498 
1.0013342 	 1.005424 
1.0013485 	 1.004754 
1.0013629 	 0.991185 
1.0013773 	 0.992534 
1.0013917 	 0.995145 
1.0014060 	 1.002821 
1.0014204 	 1.003025 
1.0014348 	 0.999291 
1.0014492 	 1.003260 
1.0014635 	 1.002999 
1.0014779 	 1.003819 
1.0014923 	 1.002681 
1.0015067 	 1.004012 
1.0015210 	 1.006257 
1.0015354 	 0.998823 
1.0015498 	 1.001983 
1.0015642 	 0.997681 
1.0015785 	 1.003822 
1.0015929 	 0.999173 
1.0016073 	 0.992237 
1.0016216 	 0.982661 
1.0016360 	 0.989994 
1.0016504 	 0.991960 
1.0016648 	 0.997632 
1.0016791 	 1.001833 
1.0016935 	 1.002390 
1.0017079 	 1.002997 
1.0017223 	 1.010363 
1.0017366 	 1.008211 
1.0017510 	 1.007143 
1.0017654 	 0.993792 
1.0017798 	 0.998620 
1.0017941 	 0.993570 
1.0018085 	 1.000568 
1.0018229 	 1.005393 
1.0018373 	 1.012880 
1.0018516 	 1.002658 
1.0018660 	 0.997547 
1.0018804 	 0.998274 
1.0018948 	 0.999394 
1.0019091 	 1.004869 
1.0019235 	 1.006775 
1.0019379 	 1.000915 
1.0019523 	 1.004058 
1.0019666 	 1.002410 
1.0019810 	 1.007946 
1.0019954 	 0.999606 
1.0020098 	 0.998420 
1.0020241 	 1.000114 
1.0020385 	 1.002635 
1.0020529 	 0.998606 
1.0020673 	 0.996273 
1.0020816 	 0.995110 
1.0020960 	 1.000479 
1.0021104 	 0.999706 
1.0021248 	 1.004643 
1.0021391 	 1.007842 
1.0021535 	 1.003287 
1.0021679 	 0.996609 
1.0021823 	 0.991471 
1.0021966 	 0.985350 
1.0022110 	 0.984337 
1.0022254 	 0.993373 
1.0022398 	 0.995561 
1.0022541 	 1.001726 
1.0022685 	 1.004953 
1.0022829 	 1.000887 
1.0022972 	 1.010939 
1.0023116 	 0.999307 
1.0023260 	 0.999091 
1.0023404 	 0.997333 
1.0023547 	 1.001833 
1.0023691 	 0.993916 
1.0023835 	 0.995316 
1.0023979 	 1.003085 
1.0024122 	 1.003665 
1.0024266 	 1.007834 
1.0024410 	 1.008608 
1.0024554 	 0.997049 
1.0024697 	 0.995459 
1.0024841 	 1.002388 
1.0024985 	 0.996267 
1.0025129 	 0.999850 
1.0025272 	 1.006670 
1.0025416 	 1.008087 
1.0025560 	 1.010550 
1.0025704 	 1.008604 
1.0025847 	 1.000830 
1.0025991 	 1.000659 
1.0026135 	 1.007148 
1.0026279 	 1.005616 
1.0026422 	 1.004181 
1.0026566 	 1.005854 
1.0026710 	 1.002238 
1.0026854 	 1.004088 
1.0026997 	 1.007790 
1.0027141 	 1.006076 
1.0027285 	 1.002039 
1.0027429 	 1.005259 
1.0027572 	 1.009281 
1.0027716 	 0.997643 
1.0027860 	 0.990794 
1.0028004 	 0.991171 
1.0028147 	 0.987924 
1.0028291 	 0.988640 
1.0028435 	 0.995091 
1.0028579 	 0.997632 
1.0028722 	 1.005968 
1.0028866 	 0.993842 
1.0029010 	 0.998343 
1.0029153 	 1.002861 
1.0029297 	 1.006874 
1.0029441 	 1.001865 
1.0029585 	 0.998141 
1.0029728 	 1.003115 
1.0029872 	 1.000237 
1.0030016 	 0.995699 
1.0030160 	 1.002363 
1.0030303 	 0.998727 
1.0030447 	 0.997194 
1.0030591 	 1.000216 
1.0030735 	 1.000989 
1.0030878 	 1.002248 
1.0031022 	 0.998740 
1.0031166 	 1.000438 
1.0031310 	 1.002392 
1.0031453 	 0.995209 
1.0031597 	 0.995596 
1.0031741 	 0.994249 
1.0031885 	 0.992564 
1.0032028 	 0.995478 
1.0032172 	 0.995210 
1.0032316 	 0.995885 
1.0032460 	 0.997312 
1.0032603 	 1.004116 
1.0032747 	 1.000077 
1.0032891 	 1.000297 
1.0033035 	 1.000687 
1.0033178 	 0.996360 
1.0033322 	 0.993540 
1.0033466 	 0.991981 
1.0033610 	 0.998420 
1.0033753 	 1.001550 
1.0033897 	 1.001250 
1.0034041 	 0.992557 
1.0034185 	 0.992377 
1.0034328 	 0.984918 
1.0034472 	 0.979105 
1.0034616 	 0.984527 
1.0034760 	 0.978232 
1.0034903 	 0.981646 
1.0035047 	 0.983685 
1.0035191 	 0.984627 
1.0035335 	 0.988384 
1.0035478 	 0.996679 
1.0035622 	 0.988709 
1.0035766 	 0.990482 
1.0035909 	 0.999124 
1.0036053 	 0.995081 
1.0036197 	 0.987711 
1.0036341 	 0.978650 
1.0036484 	 0.972539 
1.0036628 	 0.976865 
1.0036772 	 0.983703 
1.0036916 	 0.983742 
1.0037059 	 0.983571 
1.0037203 	 0.991722 
1.0037347 	 0.983411 
1.0037491 	 0.981673 
1.0037634 	 0.980782 
1.0037778 	 0.987766 
1.0037922 	 0.991033 
1.0038066 	 0.985175 
1.0038209 	 0.979118 
1.0038353 	 0.963047 
1.0038497 	 0.930096 
1.0038641 	 0.847535 
1.0038784 	 0.727018 
1.0038928 	 0.615723 
1.0039072 	 0.576596 
1.0039216 	 0.642894 
1.0039359 	 0.759607 
1.0039503 	 0.874111 
1.0039647 	 0.935867 
1.0039791 	 0.964617 
1.0039934 	 0.976355 
1.0040078 	 0.981034 
1.0040222 	 0.970818 
1.0040366 	 0.962135 
1.0040509 	 0.963216 
1.0040653 	 0.968048 
1.0040797 	 0.968895 
1.0040941 	 0.973730 
1.0041084 	 0.967494 
1.0041228 	 0.970979 
1.0041372 	 0.964280 
1.0041516 	 0.962090 
1.0041659 	 0.961933 
1.0041803 	 0.960539 
1.0041947 	 0.956573 
1.0042091 	 0.959199 
1.0042234 	 0.954367 
1.0042378 	 0.961224 
1.0042522 	 0.956381 
1.0042665 	 0.958069 
1.0042809 	 0.952299 
1.0042953 	 0.948611 
1.0043097 	 0.944548 
1.0043240 	 0.956344 
1.0043384 	 0.946878 
1.0043528 	 0.943362 
1.0043672 	 0.943872 
1.0043815 	 0.947306 
1.0043959 	 0.940999 
1.0044103 	 0.943575 
1.0044247 	 0.934059 
1.0044390 	 0.942863 
1.0044534 	 0.932420 
1.0044678 	 0.943256 
1.0044822 	 0.936918 
1.0044965 	 0.926571 
1.0045109 	 0.935546 
1.0045253 	 0.925293 
1.0045397 	 0.925194 
1.0045540 	 0.932103 
1.0045684 	 0.925196 
1.0045828 	 0.926326 
1.0045972 	 0.925963 
1.0046115 	 0.926212 
1.0046259 	 0.923503 
1.0046403 	 0.930648 
1.0046547 	 0.926707 
1.0046690 	 0.923255 
1.0046834 	 0.918776 
1.0046978 	 0.915821 
1.0047122 	 0.920182 
1.0047265 	 0.914184 
1.0047409 	 0.914905 
1.0047553 	 0.907331 
1.0047697 	 0.902770 
1.0047840 	 0.893387 
1.0047984 	 0.897821 
1.0048128 	 0.896061 
1.0048272 	 0.886510 
1.0048415 	 0.891379 
1.0048559 	 0.885560 
1.0048703 	 0.878965 
1.0048847 	 0.880153 
1.0048990 	 0.869953 
1.0049134 	 0.860810 
1.0049278 	 0.856776 
1.0049421 	 0.849740 
1.0049565 	 0.844373 
1.0049709 	 0.835882 
1.0049853 	 0.827090 
1.0049996 	 0.816325 
1.0050140 	 0.804145 
1.0050284 	 0.796076 
1.0050428 	 0.775198 
1.0050571 	 0.753893 
1.0050715 	 0.731941 
1.0050859 	 0.702295 
1.0051003 	 0.659969 
1.0051146 	 0.615853 
1.0051290 	 0.561246 
1.0051434 	 0.520384 
1.0051578 	 0.481096 
1.0051721 	 0.458098 
1.0051865 	 0.459855 
1.0052009 	 0.481698 
1.0052153 	 0.511605 
1.0052296 	 0.560304 
1.0052440 	 0.610071 
1.0052584 	 0.654331 
1.0052728 	 0.704434 
1.0052871 	 0.739214 
1.0053015 	 0.770075 
1.0053159 	 0.793814 
1.0053303 	 0.806988 
1.0053446 	 0.823313 
1.0053590 	 0.823586 
1.0053734 	 0.841346 
1.0053878 	 0.850821 
1.0054021 	 0.860122 
1.0054165 	 0.863038 
1.0054309 	 0.868891 
1.0054453 	 0.870948 
1.0054596 	 0.880611 
1.0054740 	 0.890259 
1.0054884 	 0.890480 
1.0055028 	 0.888729 
1.0055171 	 0.905102 
1.0055315 	 0.904728 
1.0055459 	 0.912427 
1.0055603 	 0.909552 
1.0055746 	 0.916178 
1.0055890 	 0.920244 
1.0056034 	 0.927178 
1.0056177 	 0.925542 
1.0056321 	 0.931197 
1.0056465 	 0.929527 
1.0056609 	 0.933640 
1.0056752 	 0.936940 
1.0056896 	 0.940663 
1.0057040 	 0.944330 
1.0057184 	 0.952090 
1.0057327 	 0.954401 
1.0057471 	 0.948669 
1.0057615 	 0.949270 
1.0057759 	 0.957349 
1.0057902 	 0.952841 
1.0058046 	 0.958136 
1.0058190 	 0.955181 
1.0058334 	 0.951653 
1.0058477 	 0.958656 
1.0058621 	 0.956675 
1.0058765 	 0.958462 
1.0058909 	 0.966379 
1.0059052 	 0.969918 
1.0059196 	 0.967849 
1.0059340 	 0.968034 
1.0059484 	 0.967680 
1.0059627 	 0.974939 
1.0059771 	 0.971497 
1.0059915 	 0.964078 
1.0060059 	 0.955747 
1.0060202 	 0.960295 
1.0060346 	 0.974954 
1.0060490 	 0.977134 
1.0060634 	 0.976309 
1.0060777 	 0.982717 
1.0060921 	 0.982234 
1.0061065 	 0.975142 
1.0061209 	 0.974011 
1.0061352 	 0.968122 
1.0061496 	 0.971878 
1.0061640 	 0.979058 
1.0061784 	 0.970209 
1.0061927 	 0.986067 
1.0062071 	 0.975873 
1.0062215 	 0.978013 
1.0062359 	 0.979782 
1.0062502 	 0.983106 
1.0062646 	 0.974534 
1.0062790 	 0.984591 
1.0062933 	 0.985193 
1.0063077 	 0.986907 
1.0063221 	 0.984856 
1.0063365 	 0.994122 
1.0063508 	 0.984703 
1.0063652 	 0.989025 
1.0063796 	 0.986219 
1.0063940 	 0.988606 
1.0064083 	 0.991332 
1.0064227 	 0.993439 
1.0064371 	 0.980591 
1.0064515 	 0.991685 
1.0064658 	 0.995060 
1.0064802 	 1.002146 
1.0064946 	 0.998229 
1.0065090 	 0.993336 
1.0065233 	 0.990586 
1.0065377 	 0.990327 
1.0065521 	 0.994602 
1.0065665 	 0.993666 
1.0065808 	 0.990122 
1.0065952 	 0.995080 
1.0066096 	 0.990583 
1.0066240 	 0.984440 
1.0066383 	 1.001050 
1.0066527 	 0.963605 
1.0066671 	 0.970802 
1.0066815 	 1.000975 
1.0066958 	 0.979691 
1.0067102 	 0.968806 
1.0067246 	 0.925397 
1.0067390 	 0.884878 
1.0067533 	 0.888655 
1.0067677 	 0.918619 
1.0067821 	 0.963762 
1.0067965 	 0.983701 
1.0068108 	 0.998839 
1.0068252 	 1.000651 
1.0068396 	 0.996572 
1.0068540 	 0.992798 
1.0068683 	 0.991945 
1.0068827 	 0.995684 
1.0068971 	 1.003044 
1.0069115 	 1.001823 
1.0069258 	 1.007895 
1.0069402 	 1.002478 
1.0069546 	 0.999728 
1.0069689 	 0.996852 
1.0069833 	 1.003515 
1.0069977 	 0.995009 
1.0070121 	 0.998592 
1.0070264 	 0.996492 
1.0070408 	 0.993912 
1.0070552 	 0.984186 
1.0070696 	 0.969787 
1.0070839 	 0.960396 
1.0070983 	 0.976038 
1.0071127 	 0.992965 
1.0071271 	 1.008243 
1.0071414 	 1.001301 
1.0071558 	 1.014438 
1.0071702 	 1.010124 
1.0071846 	 1.006549 
1.0071989 	 1.005170 
1.0072133 	 1.011745 
1.0072277 	 0.999035 
1.0072421 	 1.001956 
1.0072564 	 1.002255 
1.0072708 	 0.994093 
1.0072852 	 0.991817 
1.0072996 	 0.996725 
1.0073139 	 0.998952 
1.0073283 	 0.997287 
1.0073427 	 1.004592 
1.0073571 	 1.010326 
1.0073714 	 1.005749 
1.0073858 	 1.001008 
1.0074002 	 0.999968 
1.0074146 	 0.995487 
1.0074289 	 1.002558 
1.0074433 	 0.999203 
1.0074577 	 0.999754 
1.0074721 	 1.003124 
1.0074864 	 1.000708 
1.0075008 	 0.998995 
1.0075152 	 1.004363 
1.0075296 	 0.999616 
1.0075439 	 1.001473 
1.0075583 	 1.011380 
1.0075727 	 1.007216 
1.0075871 	 0.999682 
1.0076014 	 1.013897 
1.0076158 	 1.010149 
1.0076302 	 1.010199 
1.0076445 	 0.997520 
1.0076589 	 1.007976 
1.0076733 	 0.999827 
1.0076877 	 1.004699 
1.0077020 	 1.000570 
1.0077164 	 1.004409 
1.0077308 	 1.006724 
1.0077452 	 1.006269 
1.0077595 	 0.999866 
1.0077739 	 0.999073 
1.0077883 	 1.000404 
1.0078027 	 1.000372 
1.0078170 	 0.999788 
1.0078314 	 1.006624 
1.0078458 	 0.998663 
1.0078602 	 0.998502 
1.0078745 	 0.995935 
1.0078889 	 0.998363 
1.0079033 	 0.995505 
1.0079177 	 0.993668 
1.0079320 	 0.999454 
1.0079464 	 0.999110 
1.0079608 	 0.996528 
1.0079752 	 0.994541 
1.0079895 	 0.998001 
1.0080039 	 0.999208 
1.0080183 	 1.001151 
1.0080327 	 1.000109 
1.0080470 	 1.001370 
1.0080614 	 1.000478 
1.0080758 	 1.003151 
1.0080902 	 0.994529 
1.0081045 	 1.001427 
1.0081189 	 0.983541 
1.0081333 	 1.008160 
1.0081477 	 1.002864 
1.0081620 	 0.999171 
1.0081764 	 0.997523 
1.0081908 	 1.000579 
1.0082052 	 0.993352 
1.0082195 	 0.997849 
1.0082339 	 0.995967 
1.0082483 	 1.004414 
1.0082627 	 0.999397 
1.0082770 	 0.993159 
1.0082914 	 0.994401 
1.0083058 	 1.007852 
1.0083201 	 1.003586 
1.0083345 	 1.008003 
1.0083489 	 0.988829 
1.0083633 	 0.999275 
1.0083776 	 1.001423 
1.0083920 	 0.996134 
1.0084064 	 0.990733 
1.0084208 	 0.997518 
1.0084351 	 0.998646 
1.0084495 	 0.992474 
1.0084639 	 0.996519 
1.0084783 	 0.992274 
1.0084926 	 0.996371 
1.0085070 	 0.996014 
1.0085214 	 0.999991 
1.0085358 	 0.997342 
1.0085501 	 0.992447 
1.0085645 	 0.989985 
1.0085789 	 0.995545 
1.0085933 	 0.998339 
1.0086076 	 0.990701 
1.0086220 	 0.982309 
1.0086364 	 0.991367 
1.0086508 	 0.974336 
1.0086651 	 0.963893 
1.0086795 	 0.954790 
1.0086939 	 0.974199 
1.0087083 	 0.982248 
1.0087226 	 0.995600 
1.0087370 	 0.990545 
1.0087514 	 1.001529 
1.0087658 	 0.998253 
1.0087801 	 1.000110 
1.0087945 	 1.000622 
1.0088089 	 0.997562 
1.0088233 	 0.988653 
1.0088376 	 0.996094 
1.0088520 	 0.993119 
1.0088664 	 1.004785 
1.0088808 	 0.988980 
1.0088951 	 0.996803 
1.0089095 	 0.996774 
1.0089239 	 1.002825 
1.0089383 	 0.993130 
1.0089526 	 1.004807 
1.0089670 	 1.000098 
1.0089814 	 0.991692 
1.0089957 	 0.994173 
1.0090101 	 0.996810 
1.0090245 	 1.003473 
1.0090389 	 1.004031 
1.0090532 	 1.004012 
1.0090676 	 1.000596 
1.0090820 	 1.003718 
1.0090964 	 1.003602 
1.0091107 	 1.004806 
1.0091251 	 0.998597 
1.0091395 	 1.001284 
1.0091539 	 1.002036 
1.0091682 	 0.998724 
1.0091826 	 0.999657 
1.0091970 	 1.007711 
1.0092114 	 1.000229 
1.0092257 	 0.997828 
1.0092401 	 0.990019 
1.0092545 	 1.004806 
1.0092689 	 1.006828 
1.0092832 	 1.002069 
1.0092976 	 0.998771 
1.0093120 	 0.997812 
1.0093264 	 0.996203 
1.0093407 	 1.004800 
1.0093551 	 0.995350 
1.0093695 	 0.994116 
1.0093839 	 0.983704 
1.0093982 	 0.982125 
1.0094126 	 0.959332 
1.0094270 	 0.934299 
1.0094414 	 0.898963 
1.0094557 	 0.874859 
1.0094701 	 0.890954 
1.0094845 	 0.938900 
1.0094989 	 0.978165 
1.0095132 	 0.998833 
1.0095276 	 1.005651 
1.0095420 	 1.011921 
1.0095564 	 1.004681 
1.0095707 	 1.000572 
1.0095851 	 0.995425 
1.0095995 	 0.996671 
1.0096139 	 1.005584 
1.0096282 	 1.000683 
1.0096426 	 1.005632 
1.0096570 	 0.998272 
1.0096713 	 1.001353 
1.0096857 	 1.002331 
1.0097001 	 1.011022 
1.0097145 	 0.996859 
1.0097288 	 1.007065 
1.0097432 	 1.001160 
1.0097576 	 0.998215 
1.0097720 	 1.001875 
1.0097863 	 1.004297 
1.0098007 	 0.997882 
1.0098151 	 0.999535 
1.0098295 	 1.003352 
1.0098438 	 1.008987 
1.0098582 	 1.002149 
1.0098726 	 1.000756 
1.0098870 	 0.997918 
1.0099013 	 0.996888 
1.0099157 	 1.002667 
1.0099301 	 0.999245 
1.0099445 	 0.992663 
1.0099588 	 0.995717 
1.0099732 	 0.998595 


==> anc/HD38232/HD38232_77.dat <==
0.9830429 	 1.003713 
0.9830571 	 1.003757 
0.9830713 	 1.003051 
0.9830855 	 1.005017 
0.9830997 	 1.016136 
0.9831140 	 1.003562 
0.9831282 	 0.995512 
0.9831424 	 0.989174 
0.9831566 	 0.964812 
0.9831708 	 0.962648 
0.9831850 	 0.982988 
0.9831992 	 0.984596 
0.9832134 	 0.991182 
0.9832276 	 0.990239 
0.9832418 	 0.996578 
0.9832561 	 0.995118 
0.9832703 	 0.997402 
0.9832845 	 0.991895 
0.9832987 	 0.982758 
0.9833129 	 0.977178 
0.9833271 	 0.987477 
0.9833413 	 0.993965 
0.9833555 	 0.991919 
0.9833697 	 0.995682 
0.9833839 	 1.007073 
0.9833982 	 1.008896 
0.9834124 	 0.991449 
0.9834266 	 1.008563 
0.9834408 	 0.983620 
0.9834550 	 0.992948 
0.9834692 	 0.999509 
0.9834834 	 1.006562 
0.9834976 	 1.006195 
0.9835118 	 1.000175 
0.9835260 	 0.998216 
0.9835403 	 1.007151 
0.9835545 	 1.003371 
0.9835687 	 0.995300 
0.9835829 	 0.986961 
0.9835971 	 0.985047 
0.9836113 	 0.996038 
0.9836255 	 0.979598 
0.9836397 	 0.999062 
0.9836539 	 0.989336 
0.9836681 	 0.960680 
0.9836823 	 0.974448 
0.9836966 	 0.960328 
0.9837108 	 0.960245 
0.9837250 	 0.960652 
0.9837392 	 0.978297 
0.9837534 	 0.980842 
0.9837676 	 0.971761 
0.9837818 	 0.997657 
0.9837960 	 0.996726 
0.9838102 	 0.989647 
0.9838244 	 1.000258 
0.9838387 	 1.000459 
0.9838529 	 0.992063 
0.9838671 	 0.985895 
0.9838813 	 0.990786 
0.9838955 	 0.986823 
0.9839097 	 0.992714 
0.9839239 	 1.011578 
0.9839381 	 1.004718 
0.9839523 	 0.977405 
0.9839665 	 0.994541 
0.9839808 	 0.980484 
0.9839950 	 0.998940 
0.9840092 	 0.986208 
0.9840234 	 0.986886 
0.9840376 	 1.007160 
0.9840518 	 1.008827 
0.9840660 	 1.000198 
0.9840802 	 0.999508 
0.9840944 	 1.000377 
0.9841086 	 0.988790 
0.9841229 	 0.984011 
0.9841371 	 0.994892 
0.9841513 	 0.994775 
0.9841655 	 0.984842 
0.9841797 	 0.968828 
0.9841939 	 0.962207 
0.9842081 	 0.982586 
0.9842223 	 0.965535 
0.9842365 	 0.994880 
0.9842507 	 0.974382 
0.9842650 	 0.985860 
0.9842792 	 0.978077 
0.9842934 	 0.998692 
0.9843076 	 0.999392 
0.9843218 	 1.003042 
0.9843360 	 0.994605 
0.9843502 	 1.018913 
0.9843644 	 0.988841 
0.9843786 	 0.986143 
0.9843928 	 0.976938 
0.9844071 	 0.978267 
0.9844213 	 0.983393 
0.9844355 	 0.989691 
0.9844497 	 0.989142 
0.9844639 	 0.987530 
0.9844781 	 0.991397 
0.9844923 	 0.991389 
0.9845065 	 0.991929 
0.9845207 	 0.995532 
0.9845349 	 1.008539 
0.9845492 	 0.982849 
0.9845634 	 0.985449 
0.9845776 	 0.972751 
0.9845918 	 0.965262 
0.9846060 	 0.988405 
0.9846202 	 0.988283 
0.9846344 	 0.993893 
0.9846486 	 0.988000 
0.9846628 	 0.977708 
0.9846770 	 0.978754 
0.9846913 	 0.986973 
0.9847055 	 0.990235 
0.9847197 	 0.997813 
0.9847339 	 1.001323 
0.9847481 	 0.993580 
0.9847623 	 0.987804 
0.9847765 	 0.983219 
0.9847907 	 0.979130 
0.9848049 	 0.992668 
0.9848191 	 0.988863 
0.9848334 	 0.998378 
0.9848476 	 0.988718 
0.9848618 	 0.985674 
0.9848760 	 0.995092 
0.9848902 	 1.007130 
0.9849044 	 0.991216 
0.9849186 	 0.993088 
0.9849328 	 0.978160 
0.9849470 	 0.983303 
0.9849612 	 0.988857 
0.9849755 	 0.997506 
0.9849897 	 0.988929 
0.9850039 	 0.998218 
0.9850181 	 1.003470 
0.9850323 	 0.988709 
0.9850465 	 0.986373 
0.9850607 	 0.989045 
0.9850749 	 0.993714 
0.9850891 	 0.994219 
0.9851033 	 1.006621 
0.9851176 	 1.003417 
0.9851318 	 0.990574 
0.9851460 	 0.989863 
0.9851602 	 1.002959 
0.9851744 	 1.002231 
0.9851886 	 0.991573 
0.9852028 	 1.007949 
0.9852170 	 0.996649 
0.9852312 	 0.985755 
0.9852454 	 0.995072 
0.9852597 	 0.994552 
0.9852739 	 0.990389 
0.9852881 	 0.989674 
0.9853023 	 0.989182 
0.9853165 	 0.979149 
0.9853307 	 0.988006 
0.9853449 	 0.984541 
0.9853591 	 0.993712 
0.9853733 	 1.000065 
0.9853875 	 1.008916 
0.9854018 	 0.998148 
0.9854160 	 0.995024 
0.9854302 	 0.999672 
0.9854444 	 0.990037 
0.9854586 	 0.978761 
0.9854728 	 0.964951 
0.9854870 	 0.974499 
0.9855012 	 0.967749 
0.9855154 	 0.991102 
0.9855296 	 0.996430 
0.9855438 	 0.989393 
0.9855581 	 0.994634 
0.9855723 	 1.002129 
0.9855865 	 0.994972 
0.9856007 	 0.985644 
0.9856149 	 0.998056 
0.9856291 	 1.012352 
0.9856433 	 0.990632 
0.9856575 	 0.982067 
0.9856717 	 0.977995 
0.9856859 	 0.965948 
0.9857002 	 0.906297 
0.9857144 	 0.840017 
0.9857286 	 0.794202 
0.9857428 	 0.790691 
0.9857570 	 0.831491 
0.9857712 	 0.914156 
0.9857854 	 0.955402 
0.9857996 	 0.985211 
0.9858138 	 0.997271 
0.9858280 	 0.990801 
0.9858423 	 1.001981 
0.9858565 	 0.993625 
0.9858707 	 0.997974 
0.9858849 	 0.995592 
0.9858991 	 0.999388 
0.9859133 	 1.008206 
0.9859275 	 1.001324 
0.9859417 	 0.986059 
0.9859559 	 0.997379 
0.9859701 	 0.991990 
0.9859844 	 0.997968 
0.9859986 	 1.004119 
0.9860128 	 1.006919 
0.9860270 	 0.990616 
0.9860412 	 0.994990 
0.9860554 	 1.003284 
0.9860696 	 0.994742 
0.9860838 	 1.002807 
0.9860980 	 1.003897 
0.9861122 	 0.998355 
0.9861265 	 1.000499 
0.9861407 	 0.982647 
0.9861549 	 0.966698 
0.9861691 	 0.967087 
0.9861833 	 0.970918 
0.9861975 	 0.976389 
0.9862117 	 0.989913 
0.9862259 	 1.006286 
0.9862401 	 1.007989 
0.9862543 	 1.003391 
0.9862686 	 1.002524 
0.9862828 	 1.011157 
0.9862970 	 1.003744 
0.9863112 	 1.005512 
0.9863254 	 1.004119 
0.9863396 	 1.007153 
0.9863538 	 0.998778 
0.9863680 	 0.988916 
0.9863822 	 0.996720 
0.9863964 	 0.984987 
0.9864107 	 0.963171 
0.9864249 	 0.939849 
0.9864391 	 0.936055 
0.9864533 	 0.952202 
0.9864675 	 0.979728 
0.9864817 	 1.008585 
0.9864959 	 1.007033 
0.9865101 	 1.006900 
0.9865243 	 0.999354 
0.9865385 	 1.002606 
0.9865528 	 1.003259 
0.9865670 	 0.982808 
0.9865812 	 0.965777 
0.9865954 	 0.960027 
0.9866096 	 0.968489 
0.9866238 	 0.979251 
0.9866380 	 0.993937 
0.9866522 	 1.005008 
0.9866664 	 0.998263 
0.9866806 	 1.002308 
0.9866949 	 1.005325 
0.9867091 	 1.003371 
0.9867233 	 1.000699 
0.9867375 	 1.008276 
0.9867517 	 1.003554 
0.9867659 	 1.012068 
0.9867801 	 1.000023 
0.9867943 	 1.008428 
0.9868085 	 0.998290 
0.9868227 	 0.998141 
0.9868370 	 1.003165 
0.9868512 	 1.016185 
0.9868654 	 1.001502 
0.9868796 	 1.014112 
0.9868938 	 1.005867 
0.9869080 	 1.008273 
0.9869222 	 1.009215 
0.9869364 	 0.991870 
0.9869506 	 1.002576 
0.9869648 	 0.995864 
0.9869791 	 1.003409 
0.9869933 	 1.010231 
0.9870075 	 1.007175 
0.9870217 	 1.000806 
0.9870359 	 0.998082 
0.9870501 	 0.978499 
0.9870643 	 0.971603 
0.9870785 	 0.962001 
0.9870927 	 0.976953 
0.9871069 	 0.984754 
0.9871212 	 1.006107 
0.9871354 	 1.010780 
0.9871496 	 1.002761 
0.9871638 	 1.002866 
0.9871780 	 1.000608 
0.9871922 	 1.002426 
0.9872064 	 1.010765 
0.9872206 	 1.006826 
0.9872348 	 1.000792 
0.9872490 	 1.000175 
0.9872633 	 0.999506 
0.9872775 	 0.999546 
0.9872917 	 1.002627 
0.9873059 	 1.006772 
0.9873201 	 0.994390 
0.9873343 	 1.000507 
0.9873485 	 1.014818 
0.9873627 	 1.009177 
0.9873769 	 0.998011 
0.9873911 	 1.007980 
0.9874053 	 1.002682 
0.9874196 	 0.998751 
0.9874338 	 0.998295 
0.9874480 	 0.986888 
0.9874622 	 0.975205 
0.9874764 	 0.964023 
0.9874906 	 0.977445 
0.9875048 	 0.988882 
0.9875190 	 0.982274 
0.9875332 	 0.997725 
0.9875474 	 1.009205 
0.9875617 	 1.014184 
0.9875759 	 1.005679 
0.9875901 	 1.010323 
0.9876043 	 1.013127 
0.9876185 	 1.004045 
0.9876327 	 0.999397 
0.9876469 	 1.008599 
0.9876611 	 1.009211 
0.9876753 	 0.999941 
0.9876895 	 1.006034 
0.9877038 	 1.009122 
0.9877180 	 0.994448 
0.9877322 	 0.999875 
0.9877464 	 0.996970 
0.9877606 	 0.999325 
0.9877748 	 1.004170 
0.9877890 	 1.010983 
0.9878032 	 1.007474 
0.9878174 	 1.005194 
0.9878316 	 1.002171 
0.9878459 	 1.000677 
0.9878601 	 1.001638 
0.9878743 	 1.005562 
0.9878885 	 0.995359 
0.9879027 	 1.001595 
0.9879169 	 1.008185 
0.9879311 	 1.010071 
0.9879453 	 1.012791 
0.9879595 	 1.007086 
0.9879737 	 0.998475 
0.9879880 	 0.998736 
0.9880022 	 1.002538 
0.9880164 	 1.007536 
0.9880306 	 1.006997 
0.9880448 	 1.001706 
0.9880590 	 1.002839 
0.9880732 	 1.010036 
0.9880874 	 1.003268 
0.9881016 	 1.006210 
0.9881158 	 0.995539 
0.9881301 	 0.997851 
0.9881443 	 1.005828 
0.9881585 	 0.998188 
0.9881727 	 0.996743 
0.9881869 	 0.999728 
0.9882011 	 0.999894 
0.9882153 	 1.002265 
0.9882295 	 1.003000 
0.9882437 	 1.001402 
0.9882579 	 1.009594 
0.9882722 	 1.004090 
0.9882864 	 1.001925 
0.9883006 	 0.991859 
0.9883148 	 0.993317 
0.9883290 	 0.992637 
0.9883432 	 1.004754 
0.9883574 	 0.993462 
0.9883716 	 0.997588 
0.9883858 	 0.986312 
0.9884000 	 0.989971 
0.9884143 	 0.983875 
0.9884285 	 0.999355 
0.9884427 	 1.002241 
0.9884569 	 0.998661 
0.9884711 	 1.004698 
0.9884853 	 1.002571 
0.9884995 	 0.997324 
0.9885137 	 0.997471 
0.9885279 	 0.993183 
0.9885421 	 0.999524 
0.9885564 	 0.996439 
0.9885706 	 0.999920 
0.9885848 	 0.999775 
0.9885990 	 0.997996 
0.9886132 	 0.997652 
0.9886274 	 0.997666 
0.9886416 	 1.008970 
0.9886558 	 1.001473 
0.9886700 	 1.007638 
0.9886842 	 1.005148 
0.9886985 	 0.998702 
0.9887127 	 1.001217 
0.9887269 	 0.994607 
0.9887411 	 0.997387 
0.9887553 	 0.994839 
0.9887695 	 1.003986 
0.9887837 	 1.003333 
0.9887979 	 1.007595 
0.9888121 	 1.004530 
0.9888263 	 1.003888 
0.9888406 	 0.998435 
0.9888548 	 0.995968 
0.9888690 	 0.981511 
0.9888832 	 0.981744 
0.9888974 	 0.977715 
0.9889116 	 0.963034 
0.9889258 	 0.962435 
0.9889400 	 0.960833 
0.9889542 	 0.948585 
0.9889684 	 0.952977 
0.9889827 	 0.965915 
0.9889969 	 0.980855 
0.9890111 	 0.992284 
0.9890253 	 0.998042 
0.9890395 	 0.994623 
0.9890537 	 0.993159 
0.9890679 	 0.994199 
0.9890821 	 0.995473 
0.9890963 	 0.992562 
0.9891105 	 0.991649 
0.9891248 	 0.974545 
0.9891390 	 0.951436 
0.9891532 	 0.920511 
0.9891674 	 0.918107 
0.9891816 	 0.934771 
0.9891958 	 0.965106 
0.9892100 	 0.987654 
0.9892242 	 0.988359 
0.9892384 	 0.975745 
0.9892526 	 0.943280 
0.9892668 	 0.894167 
0.9892811 	 0.827432 
0.9892953 	 0.733102 
0.9893095 	 0.642238 
0.9893237 	 0.605846 
0.9893379 	 0.656888 
0.9893521 	 0.762698 
0.9893663 	 0.881122 
0.9893805 	 0.952656 
0.9893947 	 0.971710 
0.9894089 	 0.975166 
0.9894232 	 0.959294 
0.9894374 	 0.961863 
0.9894516 	 0.963943 
0.9894658 	 0.980397 
0.9894800 	 0.994957 
0.9894942 	 0.994071 
0.9895084 	 0.986212 
0.9895226 	 0.987804 
0.9895368 	 0.997430 
0.9895510 	 1.000510 
0.9895653 	 0.990805 
0.9895795 	 0.992868 
0.9895937 	 0.994283 
0.9896079 	 1.000447 
0.9896221 	 0.993122 
0.9896363 	 0.986169 
0.9896505 	 0.992275 
0.9896647 	 0.989708 
0.9896789 	 0.996128 
0.9896931 	 0.998608 
0.9897074 	 0.996904 
0.9897216 	 0.993848 
0.9897358 	 0.992609 
0.9897500 	 0.994484 
0.9897642 	 0.995535 
0.9897784 	 0.983814 
0.9897926 	 0.992891 
0.9898068 	 0.985252 
0.9898210 	 0.987509 
0.9898352 	 0.989028 
0.9898495 	 0.992013 
0.9898637 	 0.996571 
0.9898779 	 0.989079 
0.9898921 	 0.991510 
0.9899063 	 0.982872 
0.9899205 	 0.990783 
0.9899347 	 0.988803 
0.9899489 	 0.990172 
0.9899631 	 0.992301 
0.9899773 	 0.998875 
0.9899916 	 0.995246 
0.9900058 	 0.997271 
0.9900200 	 0.988035 
0.9900342 	 0.991624 
0.9900484 	 0.989128 
0.9900626 	 0.981937 
0.9900768 	 0.975210 
0.9900910 	 0.975009 
0.9901052 	 0.984147 
0.9901194 	 0.992743 
0.9901337 	 0.981994 
0.9901479 	 0.980368 
0.9901621 	 0.977732 
0.9901763 	 0.987562 
0.9901905 	 0.996853 
0.9902047 	 0.989795 
0.9902189 	 0.999912 
0.9902331 	 0.989869 
0.9902473 	 1.000382 
0.9902615 	 0.993942 
0.9902758 	 1.000895 
0.9902900 	 0.986370 
0.9903042 	 0.990205 
0.9903184 	 0.997509 
0.9903326 	 0.993613 
0.9903468 	 0.994585 
0.9903610 	 0.993437 
0.9903752 	 0.995215 
0.9903894 	 0.996684 
0.9904036 	 0.990695 
0.9904179 	 0.993207 
0.9904321 	 0.999374 
0.9904463 	 0.992453 
0.9904605 	 1.000647 
0.9904747 	 0.992484 
0.9904889 	 0.995800 
0.9905031 	 0.985923 
0.9905173 	 0.995658 
0.9905315 	 0.997289 
0.9905457 	 1.000499 
0.9905600 	 1.000641 
0.9905742 	 0.992036 
0.9905884 	 0.990474 
0.9906026 	 0.979500 
0.9906168 	 0.975950 
0.9906310 	 0.979362 
0.9906452 	 0.983727 
0.9906594 	 0.995854 
0.9906736 	 0.996512 
0.9906878 	 0.995855 
0.9907021 	 1.000076 
0.9907163 	 0.992255 
0.9907305 	 0.995988 
0.9907447 	 0.996770 
0.9907589 	 1.002227 
0.9907731 	 0.997013 
0.9907873 	 0.994762 
0.9908015 	 0.997291 
0.9908157 	 0.999909 
0.9908299 	 0.993553 
0.9908442 	 0.997798 
0.9908584 	 0.990366 
0.9908726 	 0.988802 
0.9908868 	 0.998309 
0.9909010 	 0.998322 
0.9909152 	 1.002831 
0.9909294 	 1.004384 
0.9909436 	 0.997137 
0.9909578 	 0.991974 
0.9909720 	 0.994574 
0.9909862 	 0.996659 
0.9910005 	 0.989920 
0.9910147 	 0.993958 
0.9910289 	 0.994188 
0.9910431 	 0.985512 
0.9910573 	 0.986436 
0.9910715 	 0.995671 
0.9910857 	 0.997500 
0.9910999 	 0.998970 
0.9911141 	 0.991497 
0.9911283 	 0.999394 
0.9911426 	 0.992657 
0.9911568 	 0.992785 
0.9911710 	 0.990392 
0.9911852 	 0.991528 
0.9911994 	 0.986453 
0.9912136 	 0.986129 
0.9912278 	 0.982507 
0.9912420 	 0.984045 
0.9912562 	 0.990167 
0.9912704 	 0.988109 
0.9912847 	 0.978811 
0.9912989 	 0.988077 
0.9913131 	 0.990064 
0.9913273 	 0.982026 
0.9913415 	 0.978758 
0.9913557 	 0.987813 
0.9913699 	 0.992762 
0.9913841 	 0.995722 
0.9913983 	 0.988748 
0.9914125 	 0.994759 
0.9914268 	 1.000264 
0.9914410 	 0.993398 
0.9914552 	 0.995672 
0.9914694 	 0.991259 
0.9914836 	 0.993807 
0.9914978 	 0.998293 
0.9915120 	 0.995227 
0.9915262 	 0.997951 
0.9915404 	 0.988342 
0.9915546 	 0.971650 
0.9915689 	 0.974453 
0.9915831 	 0.981088 
0.9915973 	 0.988838 
0.9916115 	 0.997259 
0.9916257 	 1.005117 
0.9916399 	 0.998402 
0.9916541 	 1.002977 
0.9916683 	 0.994272 
0.9916825 	 0.995834 
0.9916967 	 0.992838 
0.9917110 	 0.978247 
0.9917252 	 0.975154 
0.9917394 	 0.961691 
0.9917536 	 0.974185 
0.9917678 	 0.988658 
0.9917820 	 0.986963 
0.9917962 	 0.979601 
0.9918104 	 0.966629 
0.9918246 	 0.953872 
0.9918388 	 0.968346 
0.9918531 	 0.983816 
0.9918673 	 0.999151 
0.9918815 	 1.002038 
0.9918957 	 1.002030 
0.9919099 	 0.997719 
0.9919241 	 1.000793 
0.9919383 	 0.995458 
0.9919525 	 0.994762 
0.9919667 	 0.996210 
0.9919809 	 1.000772 
0.9919952 	 0.999295 
0.9920094 	 0.996768 
0.9920236 	 1.008749 
0.9920378 	 1.003119 
0.9920520 	 1.007327 
0.9920662 	 0.998483 
0.9920804 	 1.002194 
0.9920946 	 0.999238 
0.9921088 	 0.996922 
0.9921230 	 0.999752 
0.9921373 	 0.998839 
0.9921515 	 0.998260 
0.9921657 	 1.002640 
0.9921799 	 1.007479 
0.9921941 	 1.001261 
0.9922083 	 0.995854 
0.9922225 	 1.006483 
0.9922367 	 1.001836 
0.9922509 	 0.999100 
0.9922651 	 0.996343 
0.9922794 	 0.999894 
0.9922936 	 1.002036 
0.9923078 	 1.002855 
0.9923220 	 1.007889 
0.9923362 	 1.001198 
0.9923504 	 1.001675 
0.9923646 	 1.006706 
0.9923788 	 0.998453 
0.9923930 	 0.989680 
0.9924072 	 0.998873 
0.9924215 	 1.005132 
0.9924357 	 1.001156 
0.9924499 	 1.003289 
0.9924641 	 0.997836 
0.9924783 	 0.993475 
0.9924925 	 0.999594 
0.9925067 	 0.999206 
0.9925209 	 0.999417 
0.9925351 	 1.003941 
0.9925493 	 0.994838 
0.9925636 	 1.006898 
0.9925778 	 0.992856 
0.9925920 	 1.002415 
0.9926062 	 0.994392 
0.9926204 	 1.000099 
0.9926346 	 0.988317 
0.9926488 	 0.992589 
0.9926630 	 0.993199 
0.9926772 	 0.997566 
0.9926914 	 0.998032 
0.9927057 	 0.993610 
0.9927199 	 0.998834 
0.9927341 	 1.010669 
0.9927483 	 0.997327 
0.9927625 	 1.000033 
0.9927767 	 0.994751 
0.9927909 	 0.996303 
0.9928051 	 0.994909 
0.9928193 	 1.007967 
0.9928335 	 1.006602 
0.9928477 	 1.009354 
0.9928620 	 1.005722 
0.9928762 	 1.006979 
0.9928904 	 0.995585 
0.9929046 	 1.004084 
0.9929188 	 1.002666 
0.9929330 	 0.995254 
0.9929472 	 0.997671 
0.9929614 	 0.995104 
0.9929756 	 0.986681 
0.9929898 	 0.996316 
0.9930041 	 1.003056 
0.9930183 	 1.008404 
0.9930325 	 1.002730 
0.9930467 	 0.998046 
0.9930609 	 0.999419 
0.9930751 	 0.998837 
0.9930893 	 0.998703 
0.9931035 	 0.999946 
0.9931177 	 1.001332 
0.9931319 	 1.008134 
0.9931462 	 1.000593 
0.9931604 	 0.997690 
0.9931746 	 1.004067 
0.9931888 	 0.996891 
0.9932030 	 0.999442 
0.9932172 	 1.006667 
0.9932314 	 1.000653 
0.9932456 	 1.002351 
0.9932598 	 1.006014 
0.9932740 	 0.999214 
0.9932883 	 0.996567 
0.9933025 	 0.982999 
0.9933167 	 0.964295 
0.9933309 	 0.938617 
0.9933451 	 0.903205 
0.9933593 	 0.834527 
0.9933735 	 0.758065 
0.9933877 	 0.706118 
0.9934019 	 0.727206 
0.9934161 	 0.815300 
0.9934304 	 0.903446 
0.9934446 	 0.960463 
0.9934588 	 0.992952 
0.9934730 	 0.989215 
0.9934872 	 0.991831 
0.9935014 	 0.992499 
0.9935156 	 1.003881 
0.9935298 	 1.004749 
0.9935440 	 1.005073 
0.9935582 	 1.008056 
0.9935725 	 1.010560 
0.9935867 	 0.999416 
0.9936009 	 1.007004 
0.9936151 	 1.001046 
0.9936293 	 1.009645 
0.9936435 	 1.008345 
0.9936577 	 1.006401 
0.9936719 	 1.004138 
0.9936861 	 1.013468 
0.9937003 	 1.001225 
0.9937146 	 1.012016 
0.9937288 	 1.004490 
0.9937430 	 1.004186 
0.9937572 	 1.002101 
0.9937714 	 1.008297 
0.9937856 	 1.008074 
0.9937998 	 1.013646 
0.9938140 	 1.003529 
0.9938282 	 1.008639 
0.9938424 	 1.005672 
0.9938567 	 1.011888 
0.9938709 	 0.998928 
0.9938851 	 1.006757 
0.9938993 	 0.998096 
0.9939135 	 0.997619 
0.9939277 	 0.994237 
0.9939419 	 0.999913 
0.9939561 	 1.000728 
0.9939703 	 1.016200 
0.9939845 	 1.006686 
0.9939988 	 0.993522 
0.9940130 	 0.998264 
0.9940272 	 1.003182 
0.9940414 	 1.001788 
0.9940556 	 1.005356 
0.9940698 	 0.999068 
0.9940840 	 1.004592 
0.9940982 	 1.009014 
0.9941124 	 1.009487 
0.9941266 	 1.008479 
0.9941409 	 1.010467 
0.9941551 	 0.998601 
0.9941693 	 1.000616 
0.9941835 	 1.010529 
0.9941977 	 1.001484 
0.9942119 	 1.003253 
0.9942261 	 1.005071 
0.9942403 	 1.006916 
0.9942545 	 1.011036 
0.9942687 	 1.009433 
0.9942830 	 0.998716 
0.9942972 	 1.006925 
0.9943114 	 0.995250 
0.9943256 	 0.999403 
0.9943398 	 0.993182 
0.9943540 	 0.996951 
0.9943682 	 0.991477 
0.9943824 	 0.995318 
0.9943966 	 0.979876 
0.9944108 	 0.990503 
0.9944251 	 0.983808 
0.9944393 	 0.994268 
0.9944535 	 0.997563 
0.9944677 	 1.006729 
0.9944819 	 1.001262 
0.9944961 	 1.013104 
0.9945103 	 1.006802 
0.9945245 	 0.998188 
0.9945387 	 0.998784 
0.9945529 	 1.006217 
0.9945672 	 0.996966 
0.9945814 	 0.999143 
0.9945956 	 0.997554 
0.9946098 	 1.004381 
0.9946240 	 0.998620 
0.9946382 	 1.002041 
0.9946524 	 0.995218 
0.9946666 	 0.993892 
0.9946808 	 0.987511 
0.9946950 	 0.996600 
0.9947092 	 0.994222 
0.9947235 	 1.001186 
0.9947377 	 0.998971 
0.9947519 	 1.002278 
0.9947661 	 1.004421 
0.9947803 	 1.003976 
0.9947945 	 0.998288 
0.9948087 	 1.002165 
0.9948229 	 1.005636 
0.9948371 	 1.008420 
0.9948513 	 1.008671 
0.9948656 	 1.003887 
0.9948798 	 1.011702 
0.9948940 	 1.004718 
0.9949082 	 1.005830 
0.9949224 	 1.003196 
0.9949366 	 1.005208 
0.9949508 	 1.001609 
0.9949650 	 1.005892 
0.9949792 	 1.001941 
0.9949934 	 1.004363 
0.9950077 	 0.999473 
0.9950219 	 1.001189 
0.9950361 	 0.999596 
0.9950503 	 1.003663 
0.9950645 	 0.998590 
0.9950787 	 1.006893 
0.9950929 	 1.001059 
0.9951071 	 1.006108 
0.9951213 	 0.999066 
0.9951355 	 1.001163 
0.9951498 	 1.002041 
0.9951640 	 1.003594 
0.9951782 	 0.992223 
0.9951924 	 0.991843 
0.9952066 	 0.997300 
0.9952208 	 0.994986 
0.9952350 	 0.983638 
0.9952492 	 0.985582 
0.9952634 	 0.995456 
0.9952776 	 1.000160 
0.9952919 	 1.000496 
0.9953061 	 1.003547 
0.9953203 	 0.997002 
0.9953345 	 1.000837 
0.9953487 	 1.000793 
0.9953629 	 1.000415 
0.9953771 	 0.990878 
0.9953913 	 0.997870 
0.9954055 	 0.989815 
0.9954197 	 0.988992 
0.9954340 	 0.983521 
0.9954482 	 0.996544 
0.9954624 	 1.004042 
0.9954766 	 1.002964 
0.9954908 	 1.003976 
0.9955050 	 1.001953 
0.9955192 	 1.005758 
0.9955334 	 0.994169 
0.9955476 	 0.995241 
0.9955618 	 1.000260 
0.9955761 	 0.994770 
0.9955903 	 0.991852 
0.9956045 	 0.993839 
0.9956187 	 0.995004 
0.9956329 	 1.002525 
0.9956471 	 1.001721 
0.9956613 	 1.003075 
0.9956755 	 1.000066 
0.9956897 	 1.003992 
0.9957039 	 1.001050 
0.9957182 	 1.003876 
0.9957324 	 0.995209 
0.9957466 	 0.998250 
0.9957608 	 0.990874 
0.9957750 	 1.003671 
0.9957892 	 0.997132 
0.9958034 	 0.989467 
0.9958176 	 0.994209 
0.9958318 	 1.000380 
0.9958460 	 0.979067 
0.9958603 	 0.971439 
0.9958745 	 0.960273 
0.9958887 	 0.958356 
0.9959029 	 0.965189 
0.9959171 	 0.983444 
0.9959313 	 0.983464 
0.9959455 	 0.994898 
0.9959597 	 0.997002 
0.9959739 	 0.992888 
0.9959881 	 0.995134 
0.9960024 	 1.003494 
0.9960166 	 1.002274 
0.9960308 	 1.006885 
0.9960450 	 1.009284 
0.9960592 	 1.004865 
0.9960734 	 1.002305 
0.9960876 	 0.996013 
0.9961018 	 0.995569 
0.9961160 	 0.986506 
0.9961302 	 0.979134 
0.9961445 	 0.979950 
0.9961587 	 0.985889 
0.9961729 	 0.986562 
0.9961871 	 0.999367 
0.9962013 	 0.993189 
0.9962155 	 0.999060 
0.9962297 	 0.985875 
0.9962439 	 0.997074 
0.9962581 	 0.996564 
0.9962723 	 1.000618 
0.9962866 	 0.998356 
0.9963008 	 1.003333 
0.9963150 	 0.993733 
0.9963292 	 0.994568 
0.9963434 	 0.981025 
0.9963576 	 0.984502 
0.9963718 	 0.972797 
0.9963860 	 0.972211 
0.9964002 	 0.971791 
0.9964144 	 0.990979 
0.9964287 	 0.998506 
0.9964429 	 1.002520 
0.9964571 	 0.996142 
0.9964713 	 1.000991 
0.9964855 	 0.996311 
0.9964997 	 0.987892 
0.9965139 	 0.990174 
0.9965281 	 0.990714 
0.9965423 	 0.990672 
0.9965565 	 0.990194 
0.9965707 	 1.003860 
0.9965850 	 0.994466 
0.9965992 	 0.989291 
0.9966134 	 1.001280 
0.9966276 	 0.998064 
0.9966418 	 0.994348 
0.9966560 	 0.999171 
0.9966702 	 0.994349 
0.9966844 	 0.998311 
0.9966986 	 0.993307 
0.9967128 	 1.000204 
0.9967271 	 0.996474 
0.9967413 	 0.998696 
0.9967555 	 1.004712 
0.9967697 	 0.994301 
0.9967839 	 0.986539 
0.9967981 	 0.997442 
0.9968123 	 0.994543 
0.9968265 	 0.998541 
0.9968407 	 0.994269 
0.9968549 	 1.000343 
0.9968692 	 0.998308 
0.9968834 	 1.003114 
0.9968976 	 1.000704 
0.9969118 	 0.994654 
0.9969260 	 1.004019 
0.9969402 	 1.002412 
0.9969544 	 1.003220 


==> anc/HD38232/HD38232_78.dat <==
0.9705378 	 1.016510 
0.9705521 	 1.016410 
0.9705663 	 1.011660 
0.9705806 	 1.001860 
0.9705949 	 1.008750 
0.9706092 	 0.992874 
0.9706235 	 1.003990 
0.9706378 	 0.994321 
0.9706521 	 0.980214 
0.9706664 	 0.992929 
0.9706806 	 1.003350 
0.9706949 	 0.998671 
0.9707092 	 0.993480 
0.9707235 	 0.993932 
0.9707378 	 0.995944 
0.9707521 	 0.975732 
0.9707664 	 0.980770 
0.9707807 	 0.981469 
0.9707950 	 0.974683 
0.9708092 	 0.962618 
0.9708235 	 0.976902 
0.9708378 	 0.980892 
0.9708521 	 0.992910 
0.9708664 	 1.009100 
0.9708807 	 0.997243 
0.9708950 	 1.003090 
0.9709093 	 0.997626 
0.9709235 	 1.003510 
0.9709378 	 0.995219 
0.9709521 	 1.002130 
0.9709664 	 0.995034 
0.9709807 	 1.020760 
0.9709950 	 0.995586 
0.9710093 	 0.999996 
0.9710236 	 0.973134 
0.9710379 	 0.996613 
0.9710521 	 0.983228 
0.9710664 	 0.994239 
0.9710807 	 1.006480 
0.9710950 	 1.001820 
0.9711093 	 0.991635 
0.9711236 	 0.994595 
0.9711379 	 1.003220 
0.9711522 	 0.996231 
0.9711664 	 1.013040 
0.9711807 	 1.006210 
0.9711950 	 1.010060 
0.9712093 	 1.009900 
0.9712236 	 0.999897 
0.9712379 	 0.991967 
0.9712522 	 0.984697 
0.9712665 	 0.986784 
0.9712808 	 0.986605 
0.9712950 	 0.998151 
0.9713093 	 1.000880 
0.9713236 	 0.993445 
0.9713379 	 0.994011 
0.9713522 	 0.994873 
0.9713665 	 0.984434 
0.9713808 	 0.983104 
0.9713951 	 0.979113 
0.9714093 	 1.004110 
0.9714236 	 0.998002 
0.9714379 	 0.985380 
0.9714522 	 0.990214 
0.9714665 	 0.993612 
0.9714808 	 0.998178 
0.9714951 	 1.001430 
0.9715094 	 0.991930 
0.9715237 	 0.995420 
0.9715379 	 0.995978 
0.9715522 	 0.995724 
0.9715665 	 1.006440 
0.9715808 	 0.997386 
0.9715951 	 1.001120 
0.9716094 	 0.992838 
0.9716237 	 0.999398 
0.9716380 	 0.985844 
0.9716522 	 0.997177 
0.9716665 	 0.990487 
0.9716808 	 0.997936 
0.9716951 	 0.988315 
0.9717094 	 1.012990 
0.9717237 	 1.000370 
0.9717380 	 1.006860 
0.9717523 	 0.998302 
0.9717666 	 1.017080 
0.9717808 	 1.034180 
0.9717951 	 1.004620 
0.9718094 	 1.017360 
0.9718237 	 1.006360 
0.9718380 	 1.014550 
0.9718523 	 0.997581 
0.9718666 	 0.998931 
0.9718809 	 0.989463 
0.9718951 	 0.991276 
0.9719094 	 1.002150 
0.9719237 	 1.011700 
0.9719380 	 1.001830 
0.9719523 	 0.996376 
0.9719666 	 1.004080 
0.9719809 	 1.002360 
0.9719952 	 1.002270 
0.9720095 	 1.000260 
0.9720237 	 0.995180 
0.9720380 	 0.996845 
0.9720523 	 1.000440 
0.9720666 	 0.983608 
0.9720809 	 0.995427 
0.9720952 	 0.998129 
0.9721095 	 0.997287 
0.9721238 	 0.995706 
0.9721380 	 0.995227 
0.9721523 	 0.981425 
0.9721666 	 0.997282 
0.9721809 	 1.000990 
0.9721952 	 0.998913 
0.9722095 	 0.991509 
0.9722238 	 0.992706 
0.9722381 	 1.002190 
0.9722524 	 0.989909 
0.9722666 	 0.999335 
0.9722809 	 1.000400 
0.9722952 	 1.003430 
0.9723095 	 0.993829 
0.9723238 	 1.006140 
0.9723381 	 0.993639 
0.9723524 	 1.001130 
0.9723667 	 1.004890 
0.9723809 	 0.998334 
0.9723952 	 1.004450 
0.9724095 	 1.006810 
0.9724238 	 0.995670 
0.9724381 	 1.011770 
0.9724524 	 0.988984 
0.9724667 	 1.001010 
0.9724810 	 0.996863 
0.9724953 	 0.999884 
0.9725095 	 1.007670 
0.9725238 	 0.993522 
0.9725381 	 0.992990 
0.9725524 	 1.007750 
0.9725667 	 0.998731 
0.9725810 	 0.995231 
0.9725953 	 1.001690 
0.9726096 	 0.989493 
0.9726238 	 1.002140 
0.9726381 	 0.998358 
0.9726524 	 1.004940 
0.9726667 	 0.990580 
0.9726810 	 1.000980 
0.9726953 	 1.004330 
0.9727096 	 1.020690 
0.9727239 	 0.998193 
0.9727382 	 0.999220 
0.9727524 	 1.008130 
0.9727667 	 0.989983 
0.9727810 	 0.989973 
0.9727953 	 0.989886 
0.9728096 	 1.001520 
0.9728239 	 0.991470 
0.9728382 	 0.996353 
0.9728525 	 0.989686 
0.9728667 	 0.989200 
0.9728810 	 0.989526 
0.9728953 	 1.005500 
0.9729096 	 1.007860 
0.9729239 	 1.014110 
0.9729382 	 0.998591 
0.9729525 	 0.990706 
0.9729668 	 0.996674 
0.9729811 	 0.989534 
0.9729953 	 0.989849 
0.9730096 	 0.997594 
0.9730239 	 1.003710 
0.9730382 	 0.980989 
0.9730525 	 0.974166 
0.9730668 	 0.982629 
0.9730811 	 0.983323 
0.9730954 	 0.977702 
0.9731096 	 0.999502 
0.9731239 	 0.989251 
0.9731382 	 0.989897 
0.9731525 	 0.989515 
0.9731668 	 1.007490 
0.9731811 	 1.000040 
0.9731954 	 0.999426 
0.9732097 	 1.005620 
0.9732240 	 1.003570 
0.9732382 	 0.989829 
0.9732525 	 0.985508 
0.9732668 	 0.999124 
0.9732811 	 0.998927 
0.9732954 	 1.007920 
0.9733097 	 1.012810 
0.9733240 	 1.006200 
0.9733383 	 0.996203 
0.9733525 	 1.007700 
0.9733668 	 0.999378 
0.9733811 	 1.000260 
0.9733954 	 1.008610 
0.9734097 	 1.001870 
0.9734240 	 1.000790 
0.9734383 	 1.002040 
0.9734526 	 0.995124 
0.9734669 	 0.996413 
0.9734811 	 0.986865 
0.9734954 	 0.991947 
0.9735097 	 0.993982 
0.9735240 	 0.998591 
0.9735383 	 1.007330 
0.9735526 	 1.007960 
0.9735669 	 1.001440 
0.9735812 	 0.992183 
0.9735954 	 0.993626 
0.9736097 	 0.982940 
0.9736240 	 0.991608 
0.9736383 	 0.985670 
0.9736526 	 0.997072 
0.9736669 	 0.995706 
0.9736812 	 0.976480 
0.9736955 	 0.967092 
0.9737098 	 0.962264 
0.9737240 	 0.968647 
0.9737383 	 0.995799 
0.9737526 	 0.998135 
0.9737669 	 1.025000 
0.9737812 	 1.014510 
0.9737955 	 1.016760 
0.9738098 	 1.021700 
0.9738241 	 1.008500 
0.9738383 	 1.019980 
0.9738526 	 1.001320 
0.9738669 	 1.000670 
0.9738812 	 0.982783 
0.9738955 	 0.991815 
0.9739098 	 1.001880 
0.9739241 	 1.006160 
0.9739384 	 1.010930 
0.9739527 	 1.020460 
0.9739669 	 1.003280 
0.9739812 	 1.004960 
0.9739955 	 0.984001 
0.9740098 	 0.975703 
0.9740241 	 0.966357 
0.9740384 	 0.959242 
0.9740527 	 0.929775 
0.9740670 	 0.891312 
0.9740812 	 0.865068 
0.9740955 	 0.876792 
0.9741098 	 0.920659 
0.9741241 	 0.959441 
0.9741384 	 0.968260 
0.9741527 	 0.977139 
0.9741670 	 0.985003 
0.9741813 	 0.973143 
0.9741956 	 0.979441 
0.9742098 	 0.984313 
0.9742241 	 0.987690 
0.9742384 	 1.006490 
0.9742527 	 1.012850 
0.9742670 	 0.994638 
0.9742813 	 0.983727 
0.9742956 	 0.978512 
0.9743099 	 0.994440 
0.9743241 	 0.996337 
0.9743384 	 1.006560 
0.9743527 	 1.014170 
0.9743670 	 1.016950 
0.9743813 	 1.015950 
0.9743956 	 0.985675 
0.9744099 	 0.992709 
0.9744242 	 0.982237 
0.9744385 	 0.986609 
0.9744527 	 0.991572 
0.9744670 	 0.999782 
0.9744813 	 1.012630 
0.9744956 	 1.017080 
0.9745099 	 1.011170 
0.9745242 	 1.011920 
0.9745385 	 1.000350 
0.9745528 	 1.011410 
0.9745670 	 1.014000 
0.9745813 	 1.029490 
0.9745956 	 1.037090 
0.9746099 	 1.024440 
0.9746242 	 1.018050 
0.9746385 	 1.009530 
0.9746528 	 1.000050 
0.9746671 	 1.002910 
0.9746814 	 0.997930 
0.9746956 	 0.993780 
0.9747099 	 1.000200 
0.9747242 	 0.996484 
0.9747385 	 1.000450 
0.9747528 	 1.004830 
0.9747671 	 0.997388 
0.9747814 	 0.992048 
0.9747957 	 0.992900 
0.9748099 	 0.994724 
0.9748242 	 0.998580 
0.9748385 	 1.000980 
0.9748528 	 0.999931 
0.9748671 	 0.993797 
0.9748814 	 1.001210 
0.9748957 	 0.988185 
0.9749100 	 0.979902 
0.9749243 	 0.974169 
0.9749385 	 0.989642 
0.9749528 	 0.983020 
0.9749671 	 0.982456 
0.9749814 	 0.974908 
0.9749957 	 0.947731 
0.9750100 	 0.921660 
0.9750243 	 0.924669 
0.9750386 	 0.943729 
0.9750528 	 0.975746 
0.9750671 	 0.973453 
0.9750814 	 0.984124 
0.9750957 	 0.998054 
0.9751100 	 1.007370 
0.9751243 	 1.012710 
0.9751386 	 1.014130 
0.9751529 	 1.023370 
0.9751672 	 1.042500 
0.9751814 	 1.023160 
0.9751957 	 1.009800 
0.9752100 	 0.995244 
0.9752243 	 0.989160 
0.9752386 	 0.984539 
0.9752529 	 0.998613 
0.9752672 	 0.975719 
0.9752815 	 0.967024 
0.9752957 	 0.961436 
0.9753100 	 0.958914 
0.9753243 	 0.970860 
0.9753386 	 0.972899 
0.9753529 	 0.975424 
0.9753672 	 0.990230 
0.9753815 	 0.991633 
0.9753958 	 1.008310 
0.9754101 	 1.003030 
0.9754243 	 0.998484 
0.9754386 	 0.991147 
0.9754529 	 0.990251 
0.9754672 	 0.990111 
0.9754815 	 0.976153 
0.9754958 	 0.966482 
0.9755101 	 0.952618 
0.9755244 	 0.942607 
0.9755386 	 0.959742 
0.9755529 	 0.971332 
0.9755672 	 0.982055 
0.9755815 	 0.998049 
0.9755958 	 0.999144 
0.9756101 	 1.017360 
0.9756244 	 1.009730 
0.9756387 	 1.012010 
0.9756529 	 0.998669 
0.9756672 	 1.014420 
0.9756815 	 1.004680 
0.9756958 	 1.003190 
0.9757101 	 0.980299 
0.9757244 	 0.998027 
0.9757387 	 0.987187 
0.9757530 	 0.994381 
0.9757673 	 0.982497 
0.9757815 	 1.000120 
0.9757958 	 1.002140 
0.9758101 	 1.015520 
0.9758244 	 1.003180 
0.9758387 	 1.004550 
0.9758530 	 0.996736 
0.9758673 	 0.996586 
0.9758816 	 0.983170 
0.9758958 	 0.997714 
0.9759101 	 0.996856 
0.9759244 	 1.007590 
0.9759387 	 0.999277 
0.9759530 	 0.993950 
0.9759673 	 1.005810 
0.9759816 	 1.001260 
0.9759959 	 1.017410 
0.9760102 	 1.014130 
0.9760244 	 1.000130 
0.9760387 	 1.006660 
0.9760530 	 1.003520 
0.9760673 	 0.993922 
0.9760816 	 1.002060 
0.9760959 	 0.992416 
0.9761102 	 1.004480 
0.9761245 	 0.990199 
0.9761387 	 0.997010 
0.9761530 	 0.998294 
0.9761673 	 1.007410 
0.9761816 	 1.003350 
0.9761959 	 1.000230 
0.9762102 	 0.993623 
0.9762245 	 0.990605 
0.9762388 	 0.986794 
0.9762531 	 0.983714 
0.9762673 	 0.976089 
0.9762816 	 1.000540 
0.9762959 	 0.998517 
0.9763102 	 1.009850 
0.9763245 	 0.994025 
0.9763388 	 0.996681 
0.9763531 	 1.005850 
0.9763674 	 0.991119 
0.9763816 	 1.000990 
0.9763959 	 1.002210 
0.9764102 	 1.002820 
0.9764245 	 1.004860 
0.9764388 	 1.003830 
0.9764531 	 1.014120 
0.9764674 	 1.011030 
0.9764817 	 0.995132 
0.9764960 	 1.010540 
0.9765102 	 0.999479 
0.9765245 	 0.981701 
0.9765388 	 0.972143 
0.9765531 	 0.974714 
0.9765674 	 0.961645 
0.9765817 	 0.950445 
0.9765960 	 0.941787 
0.9766103 	 0.937453 
0.9766245 	 0.949369 
0.9766388 	 0.994462 
0.9766531 	 0.993931 
0.9766674 	 0.991168 
0.9766817 	 0.991163 
0.9766960 	 1.002780 
0.9767103 	 0.992856 
0.9767246 	 1.002820 
0.9767389 	 1.000650 
0.9767531 	 1.010000 
0.9767674 	 1.004650 
0.9767817 	 1.006300 
0.9767960 	 1.001140 
0.9768103 	 0.999331 
0.9768246 	 0.994725 
0.9768389 	 0.998313 
0.9768532 	 0.994281 
0.9768674 	 1.011250 
0.9768817 	 1.009980 
0.9768960 	 1.005220 
0.9769103 	 0.999668 
0.9769246 	 0.999982 
0.9769389 	 0.995390 
0.9769532 	 0.995910 
0.9769675 	 0.997759 
0.9769818 	 1.000300 
0.9769960 	 0.995337 
0.9770103 	 0.992013 
0.9770246 	 0.985118 
0.9770389 	 0.972493 
0.9770532 	 0.967518 
0.9770675 	 0.970861 
0.9770818 	 0.979091 
0.9770961 	 0.999896 
0.9771103 	 0.998660 
0.9771246 	 0.996806 
0.9771389 	 1.003490 
0.9771532 	 0.994512 
0.9771675 	 0.998753 
0.9771818 	 0.999714 
0.9771961 	 0.998251 
0.9772104 	 0.993542 
0.9772247 	 0.989103 
0.9772389 	 0.980078 
0.9772532 	 0.989663 
0.9772675 	 0.991610 
0.9772818 	 0.999692 
0.9772961 	 0.990823 
0.9773104 	 0.985903 
0.9773247 	 1.000570 
0.9773390 	 0.998327 
0.9773532 	 1.003470 
0.9773675 	 0.991620 
0.9773818 	 0.994336 
0.9773961 	 0.995594 
0.9774104 	 0.992911 
0.9774247 	 0.993791 
0.9774390 	 0.988018 
0.9774533 	 1.001330 
0.9774676 	 1.004010 
0.9774818 	 0.996803 
0.9774961 	 0.992935 
0.9775104 	 0.996534 
0.9775247 	 0.998679 
0.9775390 	 0.997964 
0.9775533 	 0.992733 
0.9775676 	 0.998718 
0.9775819 	 0.990855 
0.9775961 	 1.001860 
0.9776104 	 1.004930 
0.9776247 	 1.007350 
0.9776390 	 1.007290 
0.9776533 	 1.006520 
0.9776676 	 1.008000 
0.9776819 	 0.995524 
0.9776962 	 1.003530 
0.9777105 	 1.002990 
0.9777247 	 0.995145 
0.9777390 	 0.989778 
0.9777533 	 0.993753 
0.9777676 	 1.003410 
0.9777819 	 0.992709 
0.9777962 	 0.993172 
0.9778105 	 0.995914 
0.9778248 	 0.999105 
0.9778390 	 0.994285 
0.9778533 	 0.993236 
0.9778676 	 0.996876 
0.9778819 	 0.995334 
0.9778962 	 0.995385 
0.9779105 	 0.991010 
0.9779248 	 0.995313 
0.9779391 	 0.996391 
0.9779534 	 1.001640 
0.9779676 	 0.994789 
0.9779819 	 0.999434 
0.9779962 	 1.003970 
0.9780105 	 1.002560 
0.9780248 	 1.000070 
0.9780391 	 0.997323 
0.9780534 	 0.990430 
0.9780677 	 0.990578 
0.9780819 	 1.003130 
0.9780962 	 1.002440 
0.9781105 	 1.001910 
0.9781248 	 1.006530 
0.9781391 	 1.009510 
0.9781534 	 1.001570 
0.9781677 	 1.003340 
0.9781820 	 1.011930 
0.9781963 	 1.007630 
0.9782105 	 0.998358 
0.9782248 	 0.994508 
0.9782391 	 0.992942 
0.9782534 	 0.994777 
0.9782677 	 0.996756 
0.9782820 	 0.999669 
0.9782963 	 0.999334 
0.9783106 	 0.998162 
0.9783248 	 0.999464 
0.9783391 	 1.000410 
0.9783534 	 0.992893 
0.9783677 	 1.004740 
0.9783820 	 1.003970 
0.9783963 	 0.993244 
0.9784106 	 0.999628 
0.9784249 	 1.006680 
0.9784392 	 1.000320 
0.9784534 	 1.012350 
0.9784677 	 1.023290 
0.9784820 	 1.024670 
0.9784963 	 1.035320 
0.9785106 	 1.024540 
0.9785249 	 1.011310 
0.9785392 	 1.003350 
0.9785535 	 0.992941 
0.9785677 	 0.984667 
0.9785820 	 0.989818 
0.9785963 	 0.986265 
0.9786106 	 0.974493 
0.9786249 	 0.972574 
0.9786392 	 0.975263 
0.9786535 	 0.979755 
0.9786678 	 0.992912 
0.9786821 	 1.003250 
0.9786963 	 0.995518 
0.9787106 	 1.000120 
0.9787249 	 0.990467 
0.9787392 	 1.000150 
0.9787535 	 1.004080 
0.9787678 	 0.998215 
0.9787821 	 0.988402 
0.9787964 	 0.992999 
0.9788106 	 0.999687 
0.9788249 	 1.003680 
0.9788392 	 1.000650 
0.9788535 	 1.002180 
0.9788678 	 1.001970 
0.9788821 	 0.992350 
0.9788964 	 0.985073 
0.9789107 	 0.992749 
0.9789250 	 0.993377 
0.9789392 	 0.997206 
0.9789535 	 1.005080 
0.9789678 	 1.001820 
0.9789821 	 0.992550 
0.9789964 	 0.997962 
0.9790107 	 0.995436 
0.9790250 	 0.993623 
0.9790393 	 0.995104 
0.9790535 	 0.998542 
0.9790678 	 0.996647 
0.9790821 	 0.986025 
0.9790964 	 0.977914 
0.9791107 	 0.977245 
0.9791250 	 0.981542 
0.9791393 	 0.987591 
0.9791536 	 0.995817 
0.9791679 	 0.996427 
0.9791821 	 1.001880 
0.9791964 	 0.999851 
0.9792107 	 0.997100 
0.9792250 	 0.987866 
0.9792393 	 1.001980 
0.9792536 	 1.009400 
0.9792679 	 0.994750 
0.9792822 	 1.003230 
0.9792964 	 1.009150 
0.9793107 	 1.002670 
0.9793250 	 1.010010 
0.9793393 	 1.012330 
0.9793536 	 1.014890 
0.9793679 	 1.017300 
0.9793822 	 1.012100 
0.9793965 	 1.019140 
0.9794108 	 1.011720 
0.9794250 	 1.003060 
0.9794393 	 0.998301 
0.9794536 	 1.001600 
0.9794679 	 0.996626 
0.9794822 	 0.991350 
0.9794965 	 1.002840 
0.9795108 	 1.003120 
0.9795251 	 1.003030 
0.9795393 	 0.997971 
0.9795536 	 1.006130 
0.9795679 	 1.020370 
0.9795822 	 1.016210 
0.9795965 	 1.014390 
0.9796108 	 1.011430 
0.9796251 	 1.013230 
0.9796394 	 1.013970 
0.9796537 	 1.010820 
0.9796679 	 1.008510 
0.9796822 	 1.007800 
0.9796965 	 1.012400 
0.9797108 	 1.002250 
0.9797251 	 0.993975 
0.9797394 	 0.990827 
0.9797537 	 0.986689 
0.9797680 	 0.991237 
0.9797822 	 1.006270 
0.9797965 	 1.002520 
0.9798108 	 1.003690 
0.9798251 	 1.014990 
0.9798394 	 1.006140 
0.9798537 	 0.999502 
0.9798680 	 0.991931 
0.9798823 	 0.975774 
0.9798966 	 0.983580 
0.9799108 	 0.971274 
0.9799251 	 0.963066 
0.9799394 	 0.939902 
0.9799537 	 0.918268 
0.9799680 	 0.924531 
0.9799823 	 0.947500 
0.9799966 	 0.970112 
0.9800109 	 0.991963 
0.9800251 	 0.992535 
0.9800394 	 0.995346 
0.9800537 	 0.994889 
0.9800680 	 0.997465 
0.9800823 	 1.001800 
0.9800966 	 1.002400 
0.9801109 	 0.990745 
0.9801252 	 0.990186 
0.9801395 	 0.988705 
0.9801537 	 0.988903 
0.9801680 	 0.988440 
0.9801823 	 1.002700 
0.9801966 	 1.002960 
0.9802109 	 1.016310 
0.9802252 	 1.005890 
0.9802395 	 1.013280 
0.9802538 	 1.008010 
0.9802680 	 1.008130 
0.9802823 	 0.995348 
0.9802966 	 0.968670 
0.9803109 	 0.944604 
0.9803252 	 0.946672 
0.9803395 	 0.962204 
0.9803538 	 0.973960 
0.9803681 	 0.974296 
0.9803824 	 0.975855 
0.9803966 	 0.970147 
0.9804109 	 0.983214 
0.9804252 	 0.993709 
0.9804395 	 0.995603 
0.9804538 	 1.017880 
0.9804681 	 1.014830 
0.9804824 	 1.011910 
0.9804967 	 0.994899 
0.9805109 	 0.998393 
0.9805252 	 1.006120 
0.9805395 	 1.011240 
0.9805538 	 1.002850 
0.9805681 	 1.001350 
0.9805824 	 0.999585 
0.9805967 	 1.000250 
0.9806110 	 0.993685 
0.9806253 	 1.005440 
0.9806395 	 1.005740 
0.9806538 	 1.000620 
0.9806681 	 0.999519 
0.9806824 	 1.000860 
0.9806967 	 1.000910 
0.9807110 	 1.003280 
0.9807253 	 1.004080 
0.9807396 	 0.996729 
0.9807538 	 0.998381 
0.9807681 	 0.998909 
0.9807824 	 0.998071 
0.9807967 	 0.988051 
0.9808110 	 0.996158 
0.9808253 	 0.992427 
0.9808396 	 0.989676 
0.9808539 	 0.994887 
0.9808682 	 0.997586 
0.9808824 	 0.993086 
0.9808967 	 1.004790 
0.9809110 	 0.989393 
0.9809253 	 0.992352 
0.9809396 	 0.997691 
0.9809539 	 0.997475 
0.9809682 	 0.999700 
0.9809825 	 1.000280 
0.9809967 	 0.999951 
0.9810110 	 0.994963 
0.9810253 	 0.993789 
0.9810396 	 0.993678 
0.9810539 	 0.992029 
0.9810682 	 1.001290 
0.9810825 	 0.991438 
0.9810968 	 0.983446 
0.9811111 	 1.002160 
0.9811253 	 0.991260 
0.9811396 	 1.001460 
0.9811539 	 0.995131 
0.9811682 	 0.997194 
0.9811825 	 1.000790 
0.9811968 	 1.002110 
0.9812111 	 1.005000 
0.9812254 	 1.007480 
0.9812396 	 0.999357 
0.9812539 	 0.992361 
0.9812682 	 0.992147 
0.9812825 	 0.984221 
0.9812968 	 0.984967 
0.9813111 	 0.984493 
0.9813254 	 0.987007 
0.9813397 	 0.985790 
0.9813540 	 0.989169 
0.9813682 	 0.994853 
0.9813825 	 0.996519 
0.9813968 	 0.985719 
0.9814111 	 0.991489 
0.9814254 	 0.986009 
0.9814397 	 0.984653 
0.9814540 	 0.974530 
0.9814683 	 0.979877 
0.9814825 	 0.970145 
0.9814968 	 0.960757 
0.9815111 	 0.962224 
0.9815254 	 0.970809 
0.9815397 	 0.975519 
0.9815540 	 0.989594 
0.9815683 	 0.993718 
0.9815826 	 0.989202 
0.9815969 	 0.995675 
0.9816111 	 0.997099 
0.9816254 	 0.995502 
0.9816397 	 0.994907 
0.9816540 	 0.994838 
0.9816683 	 0.990403 
0.9816826 	 0.993467 
0.9816969 	 0.995117 
0.9817112 	 0.995001 
0.9817254 	 0.990403 
0.9817397 	 0.991333 
0.9817540 	 0.986927 
0.9817683 	 0.988215 
0.9817826 	 0.995323 
0.9817969 	 0.991933 
0.9818112 	 0.991951 
0.9818255 	 0.989031 
0.9818398 	 0.994204 
0.9818540 	 0.991497 
0.9818683 	 0.995784 
0.9818826 	 0.992164 
0.9818969 	 0.992410 
0.9819112 	 0.988800 
0.9819255 	 0.993396 
0.9819398 	 0.989950 
0.9819541 	 0.995755 
0.9819683 	 0.987491 
0.9819826 	 0.988260 
0.9819969 	 0.991085 
0.9820112 	 0.992850 
0.9820255 	 1.000760 
0.9820398 	 0.996955 
0.9820541 	 1.004420 
0.9820684 	 0.996780 
0.9820827 	 0.998346 
0.9820969 	 0.994348 
0.9821112 	 0.990700 
0.9821255 	 0.988508 
0.9821398 	 0.998096 
0.9821541 	 0.997036 
0.9821684 	 0.995785 
0.9821827 	 0.990202 
0.9821970 	 0.987599 
0.9822112 	 0.997191 
0.9822255 	 0.991999 
0.9822398 	 0.994520 
0.9822541 	 0.989810 
0.9822684 	 0.997080 
0.9822827 	 0.991972 
0.9822970 	 0.984851 
0.9823113 	 0.988665 
0.9823256 	 0.996721 
0.9823398 	 0.992915 
0.9823541 	 0.989166 
0.9823684 	 0.988354 
0.9823827 	 0.997619 
0.9823970 	 0.993876 
0.9824113 	 0.986115 
0.9824256 	 0.987711 
0.9824399 	 0.985423 
0.9824541 	 0.987041 
0.9824684 	 0.997598 
0.9824827 	 0.993246 
0.9824970 	 0.985295 
0.9825113 	 0.992446 
0.9825256 	 0.997586 
0.9825399 	 0.988218 
0.9825542 	 0.987542 
0.9825685 	 0.990071 
0.9825827 	 0.993022 
0.9825970 	 0.992049 
0.9826113 	 0.990307 
0.9826256 	 0.976222 
0.9826399 	 0.972057 
0.9826542 	 0.983016 
0.9826685 	 0.988794 
0.9826828 	 0.983152 
0.9826970 	 0.974852 
0.9827113 	 0.965515 
0.9827256 	 0.970069 
0.9827399 	 0.982902 
0.9827542 	 0.981378 
0.9827685 	 0.988719 
0.9827828 	 0.998502 
0.9827971 	 0.995177 
0.9828114 	 0.992336 
0.9828256 	 0.997293 
0.9828399 	 0.991691 
0.9828542 	 0.992891 
0.9828685 	 0.991932 
0.9828828 	 0.990866 
0.9828971 	 0.993439 
0.9829114 	 0.995333 
0.9829257 	 0.990954 
0.9829399 	 0.981499 
0.9829542 	 0.989292 
0.9829685 	 0.991084 
0.9829828 	 0.998688 
0.9829971 	 1.007890 
0.9830114 	 1.006800 
0.9830257 	 0.990819 
0.9830400 	 0.970642 
0.9830542 	 0.971828 
0.9830685 	 0.982564 
0.9830828 	 0.987273 
0.9830971 	 0.985920 
0.9831114 	 0.991545 
0.9831257 	 0.986281 
0.9831400 	 0.984424 
0.9831543 	 0.983433 
0.9831686 	 0.986895 
0.9831828 	 0.982055 
0.9831971 	 0.978794 
0.9832114 	 0.979953 
0.9832257 	 0.981559 
0.9832400 	 0.977075 
0.9832543 	 0.979336 
0.9832686 	 0.980144 
0.9832829 	 0.981912 
0.9832971 	 0.995083 
0.9833114 	 0.989702 
0.9833257 	 0.986802 
0.9833400 	 0.997032 
0.9833543 	 0.989941 
0.9833686 	 0.979515 
0.9833829 	 0.981603 
0.9833972 	 0.978274 
0.9834115 	 0.976832 
0.9834257 	 0.984734 
0.9834400 	 0.986478 
0.9834543 	 0.994146 
0.9834686 	 0.990449 
0.9834829 	 0.984440 
0.9834972 	 0.979571 
0.9835115 	 0.983103 
0.9835258 	 0.988079 
0.9835400 	 0.982509 
0.9835543 	 0.984566 
0.9835686 	 0.982980 
0.9835829 	 0.991223 
0.9835972 	 0.997881 
0.9836115 	 0.999979 
0.9836258 	 1.001870 
0.9836401 	 0.992545 
0.9836544 	 0.992036 
0.9836686 	 0.979672 
0.9836829 	 0.988184 
0.9836972 	 0.987556 
0.9837115 	 0.992339 
0.9837258 	 0.992580 
0.9837401 	 0.992098 
0.9837544 	 0.987121 
0.9837687 	 0.988538 
0.9837829 	 0.999736 
0.9837972 	 1.001870 
0.9838115 	 0.993273 
0.9838258 	 0.984929 
0.9838401 	 0.989087 
0.9838544 	 0.977078 
0.9838687 	 0.983220 
0.9838830 	 0.997453 
0.9838973 	 0.993453 
0.9839115 	 0.986818 
0.9839258 	 0.977556 
0.9839401 	 0.981999 
0.9839544 	 0.970384 
0.9839687 	 0.967495 
0.9839830 	 0.965170 
0.9839973 	 0.962072 
0.9840116 	 0.962790 
0.9840258 	 0.960047 
0.9840401 	 0.975771 
0.9840544 	 0.985489 
0.9840687 	 0.988281 
0.9840830 	 0.980293 
0.9840973 	 0.987078 
0.9841116 	 0.985675 
0.9841259 	 0.982246 
0.9841402 	 0.988402 
0.9841544 	 0.982195 
0.9841687 	 0.978070 
0.9841830 	 0.978078 
0.9841973 	 0.994443 
0.9842116 	 0.994572 
0.9842259 	 0.999031 
0.9842402 	 1.001590 
0.9842545 	 0.997283 
0.9842687 	 0.988462 
0.9842830 	 0.981584 
0.9842973 	 0.981122 
0.9843116 	 0.970654 
0.9843259 	 0.977132 
0.9843402 	 0.988297 
0.9843545 	 1.001190 
0.9843688 	 1.007190 
0.9843831 	 1.007010 
0.9843973 	 0.996696 
0.9844116 	 0.986763 
0.9844259 	 0.978362 
0.9844402 	 0.962702 
0.9844545 	 0.972740 
0.9844688 	 0.978633 
0.9844831 	 0.988192 
0.9844974 	 1.008510 
0.9845116 	 1.008780 
0.9845259 	 0.998163 


==> anc/HD38232/HD38232_79.dat <==
0.9583496 	 1.036483 
0.9583634 	 1.023105 
0.9583773 	 1.010553 
0.9583912 	 1.038331 
0.9584050 	 1.003698 
0.9584189 	 1.033755 
0.9584328 	 1.014967 
0.9584466 	 1.021973 
0.9584605 	 0.995046 
0.9584744 	 1.000885 
0.9584882 	 0.996576 
0.9585021 	 1.001754 
0.9585160 	 0.999732 
0.9585298 	 0.999152 
0.9585437 	 1.005691 
0.9585576 	 0.982484 
0.9585714 	 0.988593 
0.9585853 	 0.985423 
0.9585992 	 0.998980 
0.9586130 	 0.997552 
0.9586269 	 0.997880 
0.9586408 	 0.982832 
0.9586546 	 1.001418 
0.9586685 	 0.996252 
0.9586824 	 1.005968 
0.9586962 	 0.984652 
0.9587101 	 0.992115 
0.9587240 	 0.993487 
0.9587378 	 0.983607 
0.9587517 	 0.981078 
0.9587656 	 1.008621 
0.9587794 	 1.000658 
0.9587933 	 0.983821 
0.9588072 	 0.993057 
0.9588210 	 0.979622 
0.9588349 	 0.977924 
0.9588488 	 0.975736 
0.9588626 	 0.990836 
0.9588765 	 0.986018 
0.9588904 	 1.004663 
0.9589042 	 0.992363 
0.9589181 	 0.998843 
0.9589320 	 1.011623 
0.9589458 	 1.001602 
0.9589597 	 0.997680 
0.9589736 	 0.995658 
0.9589874 	 0.992406 
0.9590013 	 0.987721 
0.9590151 	 1.000035 
0.9590290 	 1.000704 
0.9590429 	 0.995171 
0.9590567 	 1.004546 
0.9590706 	 1.007594 
0.9590845 	 0.988274 
0.9590983 	 1.000792 
0.9591122 	 1.019279 
0.9591261 	 1.032654 
0.9591399 	 1.036687 
0.9591538 	 1.062040 
0.9591677 	 1.016941 
0.9591815 	 1.028356 
0.9591954 	 1.032181 
0.9592093 	 1.003229 
0.9592231 	 0.996597 
0.9592370 	 1.002173 
0.9592509 	 0.990321 
0.9592647 	 1.012973 
0.9592786 	 1.020967 
0.9592925 	 1.016969 
0.9593063 	 1.024356 
0.9593202 	 0.998860 
0.9593341 	 0.999960 
0.9593479 	 1.015756 
0.9593618 	 1.012157 
0.9593757 	 1.006004 
0.9593895 	 1.014108 
0.9594034 	 1.002213 
0.9594173 	 1.012431 
0.9594311 	 0.993437 
0.9594450 	 0.998256 
0.9594589 	 1.004662 
0.9594727 	 1.001969 
0.9594866 	 1.007473 
0.9595005 	 1.021828 
0.9595143 	 1.013183 
0.9595282 	 1.000242 
0.9595421 	 0.976821 
0.9595559 	 0.944322 
0.9595698 	 0.928470 
0.9595837 	 0.937250 
0.9595975 	 0.950233 
0.9596114 	 0.959748 
0.9596253 	 0.984262 
0.9596391 	 1.001914 
0.9596530 	 1.015029 
0.9596669 	 1.016365 
0.9596807 	 1.019463 
0.9596946 	 1.013169 
0.9597085 	 1.016095 
0.9597223 	 0.992097 
0.9597362 	 0.990556 
0.9597501 	 0.989487 
0.9597639 	 0.988251 
0.9597778 	 0.983361 
0.9597917 	 1.000186 
0.9598055 	 0.994933 
0.9598194 	 0.991830 
0.9598333 	 0.987498 
0.9598471 	 0.986572 
0.9598610 	 0.986355 
0.9598749 	 0.984089 
0.9598887 	 1.003482 
0.9599026 	 0.987150 
0.9599165 	 0.991565 
0.9599303 	 0.990657 
0.9599442 	 0.999300 
0.9599581 	 0.963538 
0.9599719 	 0.990576 
0.9599858 	 0.988650 
0.9599997 	 1.004701 
0.9600135 	 0.994151 
0.9600274 	 1.015119 
0.9600413 	 1.017740 
0.9600551 	 0.994576 
0.9600690 	 0.981269 
0.9600829 	 0.987476 
0.9600967 	 0.980541 
0.9601106 	 0.986337 
0.9601245 	 0.987968 
0.9601383 	 0.976746 
0.9601522 	 0.964421 
0.9601661 	 0.979298 
0.9601799 	 0.985507 
0.9601938 	 0.983992 
0.9602077 	 0.986342 
0.9602215 	 0.990216 
0.9602354 	 0.991579 
0.9602493 	 0.976711 
0.9602631 	 0.991394 
0.9602770 	 0.995183 
0.9602909 	 0.990664 
0.9603047 	 0.979823 
0.9603186 	 1.007080 
0.9603324 	 1.006716 
0.9603463 	 0.984169 
0.9603602 	 0.990427 
0.9603740 	 0.973552 
0.9603879 	 0.968568 
0.9604018 	 0.971961 
0.9604156 	 0.972385 
0.9604295 	 0.974371 
0.9604434 	 0.954251 
0.9604572 	 0.931335 
0.9604711 	 0.894164 
0.9604850 	 0.796490 
0.9604988 	 0.673752 
0.9605127 	 0.578705 
0.9605266 	 0.528996 
0.9605404 	 0.568247 
0.9605543 	 0.684068 
0.9605682 	 0.809124 
0.9605820 	 0.928238 
0.9605959 	 0.950051 
0.9606098 	 0.986407 
0.9606236 	 0.967459 
0.9606375 	 0.971614 
0.9606514 	 0.969581 
0.9606652 	 0.996543 
0.9606791 	 0.985777 
0.9606930 	 1.005083 
0.9607068 	 1.022471 
0.9607207 	 1.022775 
0.9607346 	 1.023309 
0.9607484 	 1.031857 
0.9607623 	 1.010146 
0.9607762 	 1.004673 
0.9607900 	 1.010509 
0.9608039 	 1.002000 
0.9608178 	 0.987872 
0.9608316 	 1.005806 
0.9608455 	 1.012720 
0.9608594 	 1.021251 
0.9608732 	 0.997186 
0.9608871 	 0.979950 
0.9609010 	 0.991227 
0.9609148 	 0.991808 
0.9609287 	 0.998387 
0.9609426 	 0.984183 
0.9609564 	 0.997266 
0.9609703 	 0.995872 
0.9609842 	 0.983891 
0.9609980 	 0.985524 
0.9610119 	 0.994570 
0.9610258 	 0.993272 
0.9610396 	 0.997235 
0.9610535 	 0.988074 
0.9610674 	 1.003572 
0.9610812 	 0.993313 
0.9610951 	 1.003677 
0.9611090 	 0.972656 
0.9611228 	 0.953618 
0.9611367 	 0.949763 
0.9611506 	 0.976006 
0.9611644 	 0.981903 
0.9611783 	 0.982696 
0.9611922 	 0.979813 
0.9612060 	 0.986469 
0.9612199 	 1.004537 
0.9612338 	 1.008478 
0.9612476 	 1.002353 
0.9612615 	 1.001528 
0.9612754 	 0.981836 
0.9612892 	 0.978989 
0.9613031 	 0.973543 
0.9613170 	 0.985520 
0.9613308 	 0.990998 
0.9613447 	 0.982804 
0.9613586 	 0.997415 
0.9613724 	 0.997676 
0.9613863 	 0.994511 
0.9614002 	 0.977860 
0.9614140 	 0.985142 
0.9614279 	 0.973444 
0.9614418 	 0.989706 
0.9614556 	 0.973953 
0.9614695 	 0.989054 
0.9614834 	 0.977986 
0.9614972 	 0.982125 
0.9615111 	 0.980711 
0.9615250 	 0.981102 
0.9615388 	 0.966626 
0.9615527 	 0.985110 
0.9615666 	 0.978595 
0.9615804 	 0.994504 
0.9615943 	 0.994375 
0.9616082 	 1.001734 
0.9616220 	 0.992637 
0.9616359 	 0.992016 
0.9616498 	 1.005461 
0.9616636 	 0.989036 
0.9616775 	 0.980751 
0.9616913 	 0.995006 
0.9617052 	 1.002141 
0.9617191 	 1.001451 
0.9617329 	 1.015143 
0.9617468 	 1.033488 
0.9617607 	 1.021698 
0.9617745 	 1.002335 
0.9617884 	 0.999931 
0.9618023 	 1.000673 
0.9618161 	 1.000947 
0.9618300 	 0.999452 
0.9618439 	 1.007679 
0.9618577 	 0.994749 
0.9618716 	 1.004375 
0.9618855 	 0.992493 
0.9618993 	 0.975708 
0.9619132 	 0.978156 
0.9619271 	 0.984059 
0.9619409 	 0.977051 
0.9619548 	 0.992654 
0.9619687 	 0.999762 
0.9619825 	 1.012122 
0.9619964 	 1.000648 
0.9620103 	 1.006646 
0.9620241 	 1.007654 
0.9620380 	 1.041395 
0.9620519 	 1.020777 
0.9620657 	 1.001933 
0.9620796 	 1.006569 
0.9620935 	 1.013986 
0.9621073 	 0.980521 
0.9621212 	 0.992654 
0.9621351 	 0.996418 
0.9621489 	 0.994689 
0.9621628 	 0.980975 
0.9621767 	 0.971935 
0.9621905 	 0.968601 
0.9622044 	 0.989228 
0.9622183 	 0.996686 
0.9622321 	 0.948675 
0.9622460 	 0.851939 
0.9622599 	 0.716556 
0.9622737 	 0.575718 
0.9622876 	 0.462508 
0.9623015 	 0.426329 
0.9623153 	 0.491941 
0.9623292 	 0.603286 
0.9623431 	 0.718879 
0.9623569 	 0.872484 
0.9623708 	 0.982208 
0.9623847 	 1.009891 
0.9623985 	 1.003077 
0.9624124 	 0.991557 
0.9624263 	 0.993941 
0.9624401 	 0.994942 
0.9624540 	 0.988693 
0.9624679 	 1.002419 
0.9624817 	 1.005843 
0.9624956 	 1.024814 
0.9625095 	 1.024444 
0.9625233 	 1.012068 
0.9625372 	 0.992931 
0.9625511 	 1.000391 
0.9625649 	 0.989637 
0.9625788 	 0.992343 
0.9625927 	 0.978133 
0.9626065 	 0.998777 
0.9626204 	 0.996892 
0.9626343 	 1.003563 
0.9626481 	 1.000709 
0.9626620 	 0.997436 
0.9626759 	 1.006261 
0.9626897 	 1.008577 
0.9627036 	 1.001429 
0.9627175 	 1.004518 
0.9627313 	 0.985255 
0.9627452 	 1.005212 
0.9627591 	 1.005959 
0.9627729 	 1.004539 
0.9627868 	 0.986636 
0.9628007 	 1.003603 
0.9628145 	 1.001973 
0.9628284 	 0.989338 
0.9628423 	 0.983956 
0.9628561 	 0.999675 
0.9628700 	 0.991864 
0.9628839 	 0.969668 
0.9628977 	 0.964390 
0.9629116 	 0.988508 
0.9629255 	 0.976891 
0.9629393 	 0.984997 
0.9629532 	 0.987307 
0.9629671 	 0.974176 
0.9629809 	 0.973683 
0.9629948 	 0.998076 
0.9630086 	 1.004969 
0.9630225 	 1.011534 
0.9630364 	 1.013740 
0.9630502 	 0.998702 
0.9630641 	 0.994435 
0.9630780 	 0.993153 
0.9630918 	 1.006536 
0.9631057 	 1.009905 
0.9631196 	 1.011606 
0.9631334 	 1.012923 
0.9631473 	 1.016537 
0.9631612 	 0.993187 
0.9631750 	 1.006593 
0.9631889 	 0.988380 
0.9632028 	 0.988377 
0.9632166 	 0.986567 
0.9632305 	 0.994223 
0.9632444 	 1.006785 
0.9632582 	 1.006704 
0.9632721 	 0.995240 
0.9632860 	 1.010251 
0.9632998 	 1.004390 
0.9633137 	 1.006366 
0.9633276 	 0.989074 
0.9633414 	 0.976667 
0.9633553 	 0.973371 
0.9633692 	 0.981353 
0.9633830 	 0.971912 
0.9633969 	 0.943400 
0.9634108 	 0.925078 
0.9634246 	 0.935030 
0.9634385 	 0.934495 
0.9634524 	 0.929784 
0.9634662 	 0.935680 
0.9634801 	 0.958018 
0.9634940 	 0.967092 
0.9635078 	 0.972561 
0.9635217 	 0.975810 
0.9635356 	 0.989381 
0.9635494 	 0.977283 
0.9635633 	 0.987965 
0.9635772 	 0.987097 
0.9635910 	 0.996206 
0.9636049 	 0.979146 
0.9636188 	 0.967700 
0.9636326 	 0.949341 
0.9636465 	 0.950976 
0.9636604 	 0.966839 
0.9636742 	 0.987493 
0.9636881 	 0.985385 
0.9637020 	 0.975696 
0.9637158 	 0.961331 
0.9637297 	 0.969988 
0.9637436 	 0.962457 
0.9637574 	 0.991987 
0.9637713 	 1.006485 
0.9637852 	 1.006591 
0.9637990 	 1.012037 
0.9638129 	 1.023169 
0.9638268 	 1.035763 
0.9638406 	 1.013659 
0.9638545 	 1.021806 
0.9638684 	 1.017540 
0.9638822 	 1.016187 
0.9638961 	 1.025349 
0.9639100 	 1.038142 
0.9639238 	 1.031464 
0.9639377 	 1.024583 
0.9639516 	 1.029862 
0.9639654 	 1.040617 
0.9639793 	 1.075756 
0.9639932 	 1.043281 
0.9640070 	 1.028919 
0.9640209 	 1.019120 
0.9640348 	 0.991228 
0.9640486 	 0.964839 
0.9640625 	 0.962278 
0.9640764 	 0.972878 
0.9640902 	 0.994089 
0.9641041 	 0.994619 
0.9641180 	 0.996614 
0.9641318 	 0.989765 
0.9641457 	 1.001215 
0.9641596 	 1.002236 
0.9641734 	 0.998108 
0.9641873 	 0.996745 
0.9642012 	 0.990178 
0.9642150 	 0.995155 
0.9642289 	 0.995840 
0.9642428 	 0.992797 
0.9642566 	 1.003804 
0.9642705 	 1.017296 
0.9642844 	 1.014400 
0.9642982 	 1.017504 
0.9643121 	 1.019162 
0.9643259 	 1.025033 
0.9643398 	 1.003344 
0.9643537 	 0.990874 
0.9643675 	 0.989234 
0.9643814 	 0.990105 
0.9643953 	 0.979846 
0.9644091 	 0.986932 
0.9644230 	 0.989184 
0.9644369 	 0.985004 
0.9644507 	 0.997809 
0.9644646 	 0.994128 
0.9644785 	 0.993141 
0.9644923 	 0.982347 
0.9645062 	 0.983896 
0.9645201 	 0.982721 
0.9645339 	 0.987835 
0.9645478 	 1.002795 
0.9645617 	 1.010524 
0.9645755 	 1.021490 
0.9645894 	 1.002296 
0.9646033 	 0.991874 
0.9646171 	 0.984457 
0.9646310 	 0.989028 
0.9646449 	 0.984593 
0.9646587 	 0.990017 
0.9646726 	 0.993416 
0.9646865 	 0.995935 
0.9647003 	 1.011364 
0.9647142 	 1.007222 
0.9647281 	 1.014493 
0.9647419 	 1.029390 
0.9647558 	 1.043562 
0.9647697 	 1.042102 
0.9647835 	 1.058123 
0.9647974 	 1.055871 
0.9648113 	 1.037003 
0.9648251 	 1.033152 
0.9648390 	 1.017535 
0.9648529 	 1.006099 
0.9648667 	 1.011849 
0.9648806 	 1.026547 
0.9648945 	 1.017726 
0.9649083 	 1.000082 
0.9649222 	 0.995083 
0.9649361 	 0.991867 
0.9649499 	 0.991014 
0.9649638 	 0.988124 
0.9649777 	 0.981837 
0.9649915 	 1.000158 
0.9650054 	 0.994178 
0.9650193 	 0.989187 
0.9650331 	 0.984151 
0.9650470 	 0.975027 
0.9650609 	 0.993620 
0.9650747 	 0.999350 
0.9650886 	 1.004626 
0.9651025 	 1.005851 
0.9651163 	 1.009674 
0.9651302 	 0.977079 
0.9651441 	 0.940219 
0.9651579 	 0.893420 
0.9651718 	 0.838648 
0.9651857 	 0.818138 
0.9651995 	 0.839059 
0.9652134 	 0.891756 
0.9652273 	 0.937217 
0.9652411 	 0.953753 
0.9652550 	 0.962479 
0.9652689 	 0.966840 
0.9652827 	 0.974368 
0.9652966 	 0.979926 
0.9653105 	 0.982484 
0.9653243 	 0.993776 
0.9653382 	 1.003396 
0.9653521 	 1.005613 
0.9653659 	 1.005584 
0.9653798 	 1.005474 
0.9653937 	 0.996256 
0.9654075 	 0.992209 
0.9654214 	 0.993730 
0.9654353 	 0.998821 
0.9654491 	 1.007851 
0.9654630 	 1.005157 
0.9654769 	 1.003328 
0.9654907 	 0.999322 
0.9655046 	 0.993488 
0.9655185 	 0.981319 
0.9655323 	 0.936361 
0.9655462 	 0.931387 
0.9655601 	 0.952825 
0.9655739 	 0.977446 
0.9655878 	 0.984788 
0.9656017 	 1.003999 
0.9656155 	 1.005049 
0.9656294 	 0.998528 
0.9656433 	 1.000017 
0.9656571 	 1.002345 
0.9656710 	 0.995891 
0.9656848 	 0.996572 
0.9656987 	 1.012280 
0.9657126 	 1.018741 
0.9657264 	 1.014728 
0.9657403 	 1.012897 
0.9657542 	 1.010742 
0.9657680 	 0.999251 
0.9657819 	 1.000014 
0.9657958 	 0.987687 
0.9658096 	 0.992274 
0.9658235 	 1.003735 
0.9658374 	 1.004122 
0.9658512 	 1.009801 
0.9658651 	 1.008693 
0.9658790 	 1.007106 
0.9658928 	 1.000275 
0.9659067 	 1.008290 
0.9659206 	 0.989447 
0.9659344 	 0.972749 
0.9659483 	 0.964972 
0.9659622 	 0.968653 
0.9659760 	 0.982326 
0.9659899 	 0.986767 
0.9660038 	 0.943866 
0.9660176 	 0.865207 
0.9660315 	 0.740417 
0.9660454 	 0.589774 
0.9660592 	 0.449913 
0.9660731 	 0.380964 
0.9660870 	 0.422611 
0.9661008 	 0.545687 
0.9661147 	 0.698682 
0.9661286 	 0.834398 
0.9661424 	 0.919604 
0.9661563 	 0.959983 
0.9661702 	 0.994984 
0.9661840 	 0.992201 
0.9661979 	 1.002810 
0.9662118 	 0.999676 
0.9662256 	 1.008342 
0.9662395 	 1.019882 
0.9662534 	 1.013409 
0.9662672 	 1.007030 
0.9662811 	 1.004556 
0.9662950 	 1.000153 
0.9663088 	 1.016783 
0.9663227 	 1.020359 
0.9663366 	 1.015477 
0.9663504 	 1.009026 
0.9663643 	 1.006974 
0.9663782 	 1.000233 
0.9663920 	 1.006425 
0.9664059 	 1.004685 
0.9664198 	 1.001922 
0.9664336 	 1.007209 
0.9664475 	 1.013473 
0.9664614 	 1.025843 
0.9664752 	 1.039094 
0.9664891 	 1.038650 
0.9665030 	 1.046393 
0.9665168 	 1.029166 
0.9665307 	 1.017142 
0.9665446 	 1.004398 
0.9665584 	 1.010021 
0.9665723 	 1.008583 
0.9665862 	 0.998258 
0.9666000 	 0.994263 
0.9666139 	 0.997628 
0.9666278 	 1.007252 
0.9666416 	 1.001157 
0.9666555 	 1.001118 
0.9666694 	 1.008352 
0.9666832 	 1.001628 
0.9666971 	 1.013315 
0.9667110 	 1.009626 
0.9667248 	 1.005276 
0.9667387 	 1.005198 
0.9667526 	 1.007113 
0.9667664 	 0.994536 
0.9667803 	 0.987695 
0.9667942 	 0.991646 
0.9668080 	 0.995786 
0.9668219 	 0.994069 
0.9668358 	 0.985303 
0.9668496 	 0.989869 
0.9668635 	 0.987173 
0.9668774 	 0.993519 
0.9668912 	 0.998417 
0.9669051 	 0.996260 
0.9669190 	 1.005860 
0.9669328 	 1.003687 
0.9669467 	 1.004029 
0.9669606 	 0.997659 
0.9669744 	 1.000264 
0.9669883 	 0.997386 
0.9670021 	 0.996968 
0.9670160 	 0.999368 
0.9670299 	 0.994279 
0.9670437 	 0.999553 
0.9670576 	 1.010114 
0.9670715 	 1.000356 
0.9670853 	 0.997918 
0.9670992 	 0.991164 
0.9671131 	 0.998320 
0.9671269 	 0.995604 
0.9671408 	 0.998179 
0.9671547 	 1.008046 
0.9671685 	 1.004147 
0.9671824 	 1.005537 
0.9671963 	 1.009182 
0.9672101 	 1.007150 
0.9672240 	 1.002613 
0.9672379 	 1.007234 
0.9672517 	 0.996149 
0.9672656 	 0.985369 
0.9672795 	 0.995407 
0.9672933 	 0.990062 
0.9673072 	 1.003503 
0.9673211 	 1.021267 
0.9673349 	 1.021601 
0.9673488 	 1.008297 
0.9673627 	 0.993762 
0.9673765 	 0.990593 
0.9673904 	 0.985887 
0.9674043 	 0.980358 
0.9674181 	 0.979194 
0.9674320 	 0.965281 
0.9674459 	 0.926890 
0.9674597 	 0.894139 
0.9674736 	 0.877999 
0.9674875 	 0.909081 
0.9675013 	 0.961508 
0.9675152 	 0.989659 
0.9675291 	 0.990059 
0.9675429 	 0.999069 
0.9675568 	 0.997111 
0.9675707 	 1.003455 
0.9675845 	 0.986820 
0.9675984 	 0.997517 
0.9676123 	 1.000093 
0.9676261 	 0.990860 
0.9676400 	 0.991050 
0.9676539 	 0.993194 
0.9676677 	 0.993391 
0.9676816 	 0.999611 
0.9676955 	 1.011851 
0.9677093 	 0.996822 
0.9677232 	 0.993011 
0.9677371 	 0.994691 
0.9677509 	 0.984430 
0.9677648 	 0.970153 
0.9677787 	 0.951522 
0.9677925 	 0.946496 
0.9678064 	 0.962035 
0.9678203 	 0.987001 
0.9678341 	 0.996987 
0.9678480 	 0.996091 
0.9678619 	 0.986023 
0.9678757 	 0.985651 
0.9678896 	 0.988493 
0.9679035 	 0.996074 
0.9679173 	 0.998464 
0.9679312 	 0.992543 
0.9679451 	 0.989672 
0.9679589 	 0.982290 
0.9679728 	 0.970309 
0.9679867 	 0.967876 
0.9680005 	 0.983798 
0.9680144 	 0.996387 
0.9680283 	 0.994552 
0.9680421 	 0.995807 
0.9680560 	 0.991347 
0.9680699 	 0.998208 
0.9680837 	 0.997740 
0.9680976 	 0.987608 
0.9681115 	 0.972310 
0.9681253 	 0.963224 
0.9681392 	 0.970316 
0.9681531 	 0.985063 
0.9681669 	 0.984451 
0.9681808 	 0.999105 
0.9681947 	 1.001161 
0.9682085 	 0.997269 
0.9682224 	 0.992140 
0.9682363 	 0.999398 
0.9682501 	 0.999285 
0.9682640 	 0.985398 
0.9682779 	 0.957764 
0.9682917 	 0.895684 
0.9683056 	 0.847576 
0.9683194 	 0.854636 
0.9683333 	 0.896203 
0.9683472 	 0.942758 
0.9683610 	 0.976100 
0.9683749 	 0.988978 
0.9683888 	 0.995742 
0.9684026 	 0.996459 
0.9684165 	 1.002944 
0.9684304 	 1.004576 
0.9684442 	 1.010464 
0.9684581 	 1.005409 
0.9684720 	 0.999741 
0.9684858 	 1.002707 
0.9684997 	 1.007198 
0.9685136 	 0.996498 
0.9685274 	 1.004419 
0.9685413 	 0.996427 
0.9685552 	 0.993781 
0.9685690 	 0.994030 
0.9685829 	 0.997315 
0.9685968 	 0.997837 
0.9686106 	 1.004189 
0.9686245 	 0.997118 
0.9686384 	 1.002785 
0.9686522 	 0.999748 
0.9686661 	 0.998053 
0.9686800 	 0.993319 
0.9686938 	 1.001130 
0.9687077 	 1.002145 
0.9687216 	 0.998910 
0.9687354 	 1.000892 
0.9687493 	 1.007134 
0.9687632 	 1.001827 
0.9687770 	 0.996053 
0.9687909 	 0.991001 
0.9688048 	 0.989349 
0.9688186 	 0.974396 
0.9688325 	 0.955498 
0.9688464 	 0.952075 
0.9688602 	 0.965159 
0.9688741 	 0.972810 
0.9688880 	 0.996556 
0.9689018 	 1.002276 
0.9689157 	 0.993092 
0.9689296 	 0.990347 
0.9689434 	 0.993296 
0.9689573 	 0.989965 
0.9689712 	 0.989253 
0.9689850 	 0.996555 
0.9689989 	 0.997607 
0.9690128 	 1.000730 
0.9690266 	 0.997902 
0.9690405 	 0.988501 
0.9690544 	 1.010466 
0.9690682 	 1.001074 
0.9690821 	 0.988223 
0.9690960 	 0.986828 
0.9691098 	 0.983670 
0.9691237 	 0.988668 
0.9691376 	 0.992194 
0.9691514 	 0.969337 
0.9691653 	 0.946185 
0.9691792 	 0.934438 
0.9691930 	 0.947605 
0.9692069 	 0.974986 
0.9692208 	 0.987939 
0.9692346 	 0.996413 
0.9692485 	 0.999576 
0.9692624 	 1.009070 
0.9692762 	 0.998614 
0.9692901 	 0.996554 
0.9693040 	 0.992831 
0.9693178 	 0.975363 
0.9693317 	 0.955257 
0.9693456 	 0.931347 
0.9693594 	 0.927287 
0.9693733 	 0.946488 
0.9693872 	 0.968054 
0.9694010 	 0.979164 
0.9694149 	 0.987712 
0.9694288 	 1.001796 
0.9694426 	 1.010600 
0.9694565 	 1.004192 
0.9694704 	 1.000874 
0.9694842 	 1.009820 
0.9694981 	 0.999417 
0.9695120 	 1.003959 
0.9695258 	 1.003399 
0.9695397 	 0.995101 
0.9695536 	 0.995206 
0.9695674 	 0.987967 
0.9695813 	 0.951137 
0.9695952 	 0.918311 
0.9696090 	 0.917663 
0.9696229 	 0.932149 
0.9696368 	 0.963583 
0.9696506 	 0.986270 
0.9696645 	 0.997025 
0.9696783 	 0.994198 
0.9696922 	 0.999951 
0.9697061 	 0.994474 
0.9697199 	 0.998151 
0.9697338 	 1.004532 
0.9697477 	 1.000924 
0.9697615 	 0.999620 
0.9697754 	 1.010939 
0.9697893 	 1.001602 
0.9698031 	 0.992020 
0.9698170 	 0.996147 
0.9698309 	 0.992920 
0.9698447 	 0.991356 
0.9698586 	 0.982726 
0.9698725 	 0.989241 
0.9698863 	 0.986769 
0.9699002 	 0.994721 
0.9699141 	 0.991896 
0.9699279 	 0.998224 
0.9699418 	 0.984065 
0.9699557 	 0.966816 
0.9699695 	 0.949080 
0.9699834 	 0.953302 
0.9699973 	 0.977461 
0.9700111 	 0.989945 
0.9700250 	 0.999999 
0.9700389 	 1.012191 
0.9700527 	 1.006577 
0.9700666 	 1.003571 
0.9700805 	 1.007032 
0.9700943 	 1.001412 
0.9701082 	 1.001532 
0.9701221 	 1.009840 
0.9701359 	 1.006246 
0.9701498 	 1.002584 
0.9701637 	 1.008007 
0.9701775 	 0.992684 
0.9701914 	 0.976372 
0.9702053 	 0.972006 
0.9702191 	 0.979218 
0.9702330 	 0.987058 
0.9702469 	 0.989498 
0.9702607 	 0.992659 
0.9702746 	 1.000861 
0.9702885 	 1.007410 
0.9703023 	 1.009540 
0.9703162 	 1.004300 
0.9703301 	 1.005266 
0.9703439 	 0.999704 
0.9703578 	 1.010845 
0.9703717 	 1.008676 
0.9703855 	 1.016233 
0.9703994 	 1.006599 
0.9704133 	 0.996610 
0.9704271 	 0.971613 
0.9704410 	 0.966581 
0.9704549 	 0.968590 
0.9704687 	 0.986201 
0.9704826 	 0.986734 
0.9704965 	 0.985264 
0.9705103 	 0.988200 
0.9705242 	 0.997717 
0.9705381 	 0.995751 
0.9705519 	 1.000055 
0.9705658 	 1.004091 
0.9705797 	 1.002061 
0.9705935 	 0.994316 
0.9706074 	 0.996021 
0.9706213 	 0.987816 
0.9706351 	 0.997430 
0.9706490 	 0.997579 
0.9706629 	 1.000872 
0.9706767 	 0.997572 
0.9706906 	 1.003432 
0.9707045 	 0.997603 
0.9707183 	 0.996834 
0.9707322 	 0.997536 
0.9707461 	 0.988207 
0.9707599 	 0.997601 
0.9707738 	 0.990420 
0.9707877 	 0.974871 
0.9708015 	 0.969678 
0.9708154 	 0.981143 
0.9708293 	 1.004358 
0.9708431 	 1.007323 
0.9708570 	 1.003010 
0.9708709 	 0.995375 
0.9708847 	 0.981200 
0.9708986 	 0.986180 
0.9709125 	 0.987226 
0.9709263 	 0.984241 
0.9709402 	 0.991239 
0.9709541 	 1.006787 
0.9709679 	 1.004239 
0.9709818 	 1.001655 
0.9709956 	 0.997462 
0.9710095 	 0.998412 
0.9710234 	 0.986337 
0.9710372 	 0.992443 
0.9710511 	 0.991725 
0.9710650 	 1.007177 
0.9710788 	 1.005306 
0.9710927 	 1.016319 
0.9711066 	 1.015536 
0.9711204 	 1.017620 
0.9711343 	 1.017123 
0.9711482 	 1.018819 
0.9711620 	 0.991827 
0.9711759 	 0.999295 
0.9711898 	 0.994842 
0.9712036 	 0.996795 
0.9712175 	 0.993240 
0.9712314 	 1.009464 
0.9712452 	 1.007804 
0.9712591 	 1.005239 
0.9712730 	 0.995402 
0.9712868 	 0.998822 
0.9713007 	 0.990064 
0.9713146 	 0.998660 
0.9713284 	 0.998842 
0.9713423 	 1.009674 
0.9713562 	 0.994239 
0.9713700 	 0.999853 
0.9713839 	 1.003875 
0.9713978 	 0.995396 
0.9714116 	 0.990424 
0.9714255 	 0.995441 
0.9714394 	 0.989767 
0.9714532 	 0.997477 
0.9714671 	 1.007011 
0.9714810 	 1.006941 
0.9714948 	 1.013497 
0.9715087 	 1.016783 
0.9715226 	 1.008938 
0.9715364 	 1.001192 
0.9715503 	 1.000582 
0.9715642 	 0.995408 
0.9715780 	 1.000214 
0.9715919 	 1.009535 
0.9716058 	 1.006710 
0.9716196 	 0.999656 
0.9716335 	 1.008851 
0.9716474 	 0.989055 
0.9716612 	 1.005355 
0.9716751 	 1.001383 
0.9716890 	 0.993592 
0.9717028 	 0.993747 
0.9717167 	 0.997887 
0.9717306 	 0.997340 
0.9717444 	 1.010627 
0.9717583 	 1.036146 
0.9717722 	 1.049476 
0.9717860 	 1.046475 
0.9717999 	 1.018865 
0.9718138 	 0.998468 
0.9718276 	 0.994981 
0.9718415 	 1.008736 
0.9718554 	 1.002203 
0.9718692 	 1.000554 
0.9718831 	 1.000286 
0.9718970 	 1.000203 
0.9719108 	 1.000089 
0.9719247 	 1.000268 


==> anc/HD38232/HD38232_80.dat <==
0.9464574 	 0.895886 
0.9464711 	 0.914334 
0.9464848 	 0.969703 
0.9464984 	 0.977090 
0.9465121 	 0.963996 
0.9465258 	 0.929732 
0.9465395 	 0.934997 
0.9465532 	 0.947163 
0.9465669 	 0.971373 
0.9465805 	 0.978273 
0.9465942 	 0.959150 
0.9466079 	 0.976525 
0.9466216 	 0.995184 
0.9466353 	 1.019243 
0.9466490 	 1.009309 
0.9466626 	 0.953843 
0.9466763 	 0.927425 
0.9466900 	 0.958776 
0.9467037 	 0.998169 
0.9467174 	 0.955261 
0.9467310 	 0.967377 
0.9467447 	 1.019013 
0.9467584 	 1.008063 
0.9467721 	 1.021828 
0.9467858 	 0.998657 
0.9467995 	 0.981717 
0.9468131 	 0.916441 
0.9468268 	 0.865246 
0.9468405 	 0.975057 
0.9468542 	 0.967853 
0.9468679 	 1.004962 
0.9468816 	 1.038372 
0.9468952 	 1.001805 
0.9469089 	 0.980608 
0.9469226 	 0.976188 
0.9469363 	 0.960560 
0.9469500 	 0.993026 
0.9469637 	 0.958892 
0.9469773 	 0.971531 
0.9469910 	 1.017241 
0.9470047 	 1.045078 
0.9470184 	 1.018641 
0.9470321 	 1.021328 
0.9470458 	 1.056689 
0.9470594 	 0.947277 
0.9470731 	 0.983373 
0.9470868 	 1.023376 
0.9471005 	 1.013404 
0.9471142 	 1.043514 
0.9471279 	 1.073560 
0.9471415 	 1.021099 
0.9471552 	 1.080292 
0.9471689 	 1.035416 
0.9471826 	 0.953345 
0.9471963 	 0.916060 
0.9472100 	 0.946063 
0.9472236 	 1.011947 
0.9472373 	 1.033454 
0.9472510 	 1.046172 
0.9472647 	 0.988162 
0.9472784 	 0.966589 
0.9472921 	 0.969748 
0.9473057 	 0.937163 
0.9473194 	 0.967518 
0.9473331 	 0.969561 
0.9473468 	 0.987279 
0.9473605 	 1.002628 
0.9473742 	 1.003598 
0.9473878 	 0.966619 
0.9474015 	 0.986813 
0.9474152 	 0.986589 
0.9474289 	 0.939990 
0.9474426 	 0.947747 
0.9474563 	 0.944616 
0.9474699 	 0.955094 
0.9474836 	 0.946825 
0.9474973 	 1.008797 
0.9475110 	 1.035469 
0.9475247 	 0.987854 
0.9475383 	 0.997865 
0.9475520 	 0.972630 
0.9475657 	 0.922196 
0.9475794 	 0.966222 
0.9475931 	 0.979137 
0.9476068 	 0.965078 
0.9476204 	 1.034166 
0.9476341 	 1.012094 
0.9476478 	 0.977599 
0.9476615 	 0.972309 
0.9476752 	 1.044841 
0.9476889 	 0.961908 
0.9477025 	 0.972551 
0.9477162 	 0.984172 
0.9477299 	 1.039790 
0.9477436 	 1.025585 
0.9477573 	 1.016673 
0.9477710 	 0.976335 
0.9477846 	 0.973869 
0.9477983 	 0.954809 
0.9478120 	 1.049285 
0.9478257 	 0.968455 
0.9478394 	 1.008886 
0.9478531 	 0.998797 
0.9478667 	 0.993975 
0.9478804 	 0.984505 
0.9478941 	 0.996819 
0.9479078 	 0.956400 
0.9479215 	 0.968254 
0.9479352 	 0.941201 
0.9479488 	 0.936955 
0.9479625 	 0.956399 
0.9479762 	 0.970593 
0.9479899 	 0.956203 
0.9480036 	 0.955194 
0.9480173 	 0.942297 
0.9480309 	 0.960295 
0.9480446 	 0.983892 
0.9480583 	 0.978481 
0.9480720 	 0.992339 
0.9480857 	 0.973687 
0.9480994 	 0.981333 
0.9481130 	 0.998198 
0.9481267 	 0.993246 
0.9481404 	 1.005047 
0.9481541 	 0.986965 
0.9481678 	 0.989449 
0.9481815 	 1.003278 
0.9481951 	 0.978971 
0.9482088 	 1.018429 
0.9482225 	 1.036206 
0.9482362 	 1.066524 
0.9482499 	 1.078216 
0.9482636 	 1.019583 
0.9482772 	 0.936242 
0.9482909 	 0.962059 
0.9483046 	 0.969590 
0.9483183 	 1.012909 
0.9483320 	 0.994209 
0.9483456 	 1.025718 
0.9483593 	 1.023011 
0.9483730 	 1.042750 
0.9483867 	 1.065688 
0.9484004 	 1.134783 
0.9484141 	 0.975824 
0.9484277 	 1.067783 
0.9484414 	 1.056649 
0.9484551 	 1.055974 
0.9484688 	 1.052181 
0.9484825 	 1.030546 
0.9484962 	 1.065434 
0.9485098 	 1.006524 
0.9485235 	 1.042015 
0.9485372 	 0.968943 
0.9485509 	 0.975945 
0.9485646 	 0.966430 
0.9485783 	 0.985776 
0.9485919 	 0.992627 
0.9486056 	 1.000711 
0.9486193 	 0.991824 
0.9486330 	 0.995617 
0.9486467 	 1.010337 
0.9486604 	 0.987689 
0.9486740 	 0.994356 
0.9486877 	 0.985884 
0.9487014 	 0.965242 
0.9487151 	 0.952194 
0.9487288 	 0.983439 
0.9487425 	 0.998053 
0.9487561 	 0.965354 
0.9487698 	 0.972432 
0.9487835 	 0.992716 
0.9487972 	 0.965608 
0.9488109 	 0.984036 
0.9488246 	 0.981724 
0.9488382 	 0.984651 
0.9488519 	 0.996591 
0.9488656 	 1.001150 
0.9488793 	 1.013301 
0.9488930 	 1.000483 
0.9489067 	 0.976130 
0.9489203 	 0.961990 
0.9489340 	 0.969194 
0.9489477 	 0.973640 
0.9489614 	 0.977350 
0.9489751 	 0.998325 
0.9489888 	 1.001264 
0.9490024 	 0.999518 
0.9490161 	 1.015609 
0.9490298 	 0.983572 
0.9490435 	 0.985387 
0.9490572 	 0.978721 
0.9490709 	 0.959788 
0.9490845 	 0.969167 
0.9490982 	 0.978134 
0.9491119 	 0.994545 
0.9491256 	 0.984162 
0.9491393 	 0.984648 
0.9491530 	 1.001232 
0.9491666 	 1.003044 
0.9491803 	 0.976249 
0.9491940 	 0.964615 
0.9492077 	 0.959186 
0.9492214 	 0.984531 
0.9492350 	 1.011913 
0.9492487 	 0.997524 
0.9492624 	 1.005644 
0.9492761 	 0.998699 
0.9492898 	 0.965845 
0.9493035 	 0.976385 
0.9493171 	 0.982639 
0.9493308 	 0.972621 
0.9493445 	 0.999009 
0.9493582 	 0.991187 
0.9493719 	 0.983174 
0.9493856 	 1.009265 
0.9493992 	 1.002346 
0.9494129 	 0.969692 
0.9494266 	 0.998189 
0.9494403 	 0.969028 
0.9494540 	 0.977245 
0.9494677 	 0.994338 
0.9494813 	 1.001834 
0.9494950 	 0.980618 
0.9495087 	 0.994978 
0.9495224 	 1.019353 
0.9495361 	 1.006984 
0.9495498 	 1.034917 
0.9495634 	 1.012777 
0.9495771 	 0.998460 
0.9495908 	 1.016753 
0.9496045 	 1.037644 
0.9496182 	 1.063114 
0.9496319 	 1.053010 
0.9496455 	 1.081742 
0.9496592 	 1.018716 
0.9496729 	 0.964872 
0.9496866 	 1.020296 
0.9497003 	 1.040407 
0.9497140 	 1.036374 
0.9497276 	 1.000492 
0.9497413 	 1.003621 
0.9497550 	 0.991248 
0.9497687 	 0.983149 
0.9497824 	 0.997270 
0.9497961 	 0.995582 
0.9498097 	 0.963149 
0.9498234 	 0.983506 
0.9498371 	 0.973866 
0.9498508 	 0.969970 
0.9498645 	 0.976161 
0.9498782 	 0.986380 
0.9498918 	 1.008874 
0.9499055 	 1.017761 
0.9499192 	 1.004927 
0.9499329 	 1.015774 
0.9499466 	 1.011898 
0.9499603 	 1.026268 
0.9499739 	 1.014714 
0.9499876 	 1.036690 
0.9500013 	 1.051388 
0.9500150 	 1.039965 
0.9500287 	 1.019984 
0.9500423 	 1.006384 
0.9500560 	 0.994061 
0.9500697 	 0.974467 
0.9500834 	 0.991390 
0.9500971 	 0.977562 
0.9501108 	 0.995590 
0.9501244 	 0.992673 
0.9501381 	 0.968314 
0.9501518 	 0.988302 
0.9501655 	 1.003036 
0.9501792 	 0.998314 
0.9501929 	 0.997128 
0.9502065 	 1.024433 
0.9502202 	 1.028041 
0.9502339 	 1.014143 
0.9502476 	 1.008790 
0.9502613 	 0.994563 
0.9502750 	 1.030351 
0.9502886 	 1.006224 
0.9503023 	 1.063435 
0.9503160 	 1.088384 
0.9503297 	 1.022293 
0.9503434 	 1.032368 
0.9503571 	 1.082990 
0.9503707 	 1.094045 
0.9503844 	 1.075761 
0.9503981 	 1.041894 
0.9504118 	 1.066771 
0.9504255 	 1.040928 
0.9504392 	 1.021904 
0.9504528 	 1.007287 
0.9504665 	 1.007011 
0.9504802 	 0.988598 
0.9504939 	 1.003212 
0.9505076 	 0.998518 
0.9505213 	 0.995987 
0.9505349 	 0.998313 
0.9505486 	 0.985545 
0.9505623 	 0.982897 
0.9505760 	 1.005404 
0.9505897 	 0.985331 
0.9506034 	 0.981774 
0.9506170 	 0.989155 
0.9506307 	 0.986197 
0.9506444 	 0.998556 
0.9506581 	 0.986903 
0.9506718 	 0.985152 
0.9506855 	 1.002707 
0.9506991 	 0.981298 
0.9507128 	 0.974016 
0.9507265 	 0.956213 
0.9507402 	 0.947423 
0.9507539 	 0.940217 
0.9507676 	 0.951916 
0.9507812 	 0.978945 
0.9507949 	 1.011503 
0.9508086 	 1.004256 
0.9508223 	 0.998718 
0.9508360 	 0.985144 
0.9508496 	 0.977575 
0.9508633 	 0.978685 
0.9508770 	 0.990848 
0.9508907 	 1.000501 
0.9509044 	 0.999796 
0.9509181 	 0.987643 
0.9509317 	 0.984116 
0.9509454 	 0.976456 
0.9509591 	 0.972265 
0.9509728 	 0.982006 
0.9509865 	 0.976684 
0.9510002 	 0.991555 
0.9510138 	 0.993613 
0.9510275 	 0.994667 
0.9510412 	 0.999162 
0.9510549 	 0.986336 
0.9510686 	 0.977953 
0.9510823 	 0.975738 
0.9510959 	 0.983627 
0.9511096 	 1.002105 
0.9511233 	 0.987143 
0.9511370 	 0.989162 
0.9511507 	 0.986977 
0.9511644 	 0.989845 
0.9511780 	 0.970706 
0.9511917 	 0.993678 
0.9512054 	 0.985736 
0.9512191 	 0.977668 
0.9512328 	 0.984749 
0.9512465 	 0.991227 
0.9512601 	 0.987432 
0.9512738 	 1.000267 
0.9512875 	 1.000119 
0.9513012 	 1.010386 
0.9513149 	 0.989890 
0.9513286 	 1.006078 
0.9513422 	 0.982252 
0.9513559 	 0.989479 
0.9513696 	 0.987011 
0.9513833 	 0.997118 
0.9513970 	 0.993598 
0.9514107 	 0.998460 
0.9514243 	 1.004883 
0.9514380 	 0.985609 
0.9514517 	 0.994630 
0.9514654 	 0.992296 
0.9514791 	 0.995649 
0.9514928 	 0.994921 
0.9515064 	 1.012295 
0.9515201 	 1.006455 
0.9515338 	 0.972040 
0.9515475 	 0.959952 
0.9515612 	 0.972958 
0.9515749 	 0.963294 
0.9515885 	 0.981571 
0.9516022 	 0.980944 
0.9516159 	 0.994214 
0.9516296 	 1.020902 
0.9516433 	 1.008626 
0.9516569 	 1.004139 
0.9516706 	 1.007400 
0.9516843 	 1.009247 
0.9516980 	 1.006600 
0.9517117 	 0.990033 
0.9517254 	 0.993836 
0.9517390 	 0.987623 
0.9517527 	 0.988477 
0.9517664 	 0.986173 
0.9517801 	 0.992938 
0.9517938 	 0.997523 
0.9518075 	 1.002334 
0.9518211 	 0.996468 
0.9518348 	 1.001448 
0.9518485 	 1.008438 
0.9518622 	 1.001186 
0.9518759 	 1.010384 
0.9518896 	 1.030209 
0.9519032 	 1.020927 
0.9519169 	 1.039449 
0.9519306 	 1.056526 
0.9519443 	 1.084246 
0.9519580 	 1.067205 
0.9519717 	 1.048099 
0.9519853 	 1.049838 
0.9519990 	 1.048413 
0.9520127 	 1.033764 
0.9520264 	 1.015547 
0.9520401 	 1.018927 
0.9520538 	 1.015187 
0.9520674 	 0.993333 
0.9520811 	 0.993237 
0.9520948 	 1.002283 
0.9521085 	 1.001507 
0.9521222 	 1.005784 
0.9521359 	 1.012137 
0.9521495 	 1.007508 
0.9521632 	 1.029045 
0.9521769 	 1.026732 
0.9521906 	 1.004015 
0.9522043 	 1.011848 
0.9522180 	 0.981049 
0.9522316 	 0.960239 
0.9522453 	 0.986367 
0.9522590 	 0.998211 
0.9522727 	 1.004791 
0.9522864 	 1.012386 
0.9523001 	 1.002860 
0.9523137 	 0.990978 
0.9523274 	 0.995502 
0.9523411 	 1.003791 
0.9523548 	 0.981146 
0.9523685 	 0.989295 
0.9523822 	 1.016135 
0.9523958 	 1.018212 
0.9524095 	 1.008511 
0.9524232 	 1.014699 
0.9524369 	 1.032058 
0.9524506 	 1.029902 
0.9524643 	 1.155493 
0.9524779 	 1.054601 
0.9524916 	 1.057579 
0.9525053 	 1.062415 
0.9525190 	 1.061591 
0.9525327 	 1.024848 
0.9525463 	 1.017645 
0.9525600 	 1.006046 
0.9525737 	 1.016658 
0.9525874 	 1.008445 
0.9526011 	 1.000873 
0.9526148 	 0.998090 
0.9526284 	 1.000317 
0.9526421 	 1.002934 
0.9526558 	 0.997414 
0.9526695 	 0.994042 
0.9526832 	 0.994251 
0.9526969 	 1.005613 
0.9527105 	 0.982930 
0.9527242 	 1.004624 
0.9527379 	 1.008327 
0.9527516 	 1.026813 
0.9527653 	 1.020538 
0.9527790 	 0.994601 
0.9527926 	 0.980600 
0.9528063 	 0.965822 
0.9528200 	 0.952980 
0.9528337 	 0.970846 
0.9528474 	 0.977864 
0.9528611 	 0.983611 
0.9528747 	 0.993660 
0.9528884 	 0.985661 
0.9529021 	 0.987104 
0.9529158 	 1.000934 
0.9529295 	 0.994496 
0.9529432 	 0.997532 
0.9529568 	 0.988783 
0.9529705 	 1.000009 
0.9529842 	 0.995496 
0.9529979 	 1.017241 
0.9530116 	 1.018810 
0.9530253 	 1.013526 
0.9530389 	 1.018737 
0.9530526 	 1.005579 
0.9530663 	 1.014601 
0.9530800 	 1.052431 
0.9530937 	 1.053737 
0.9531074 	 1.033807 
0.9531210 	 1.024487 
0.9531347 	 1.016424 
0.9531484 	 1.010288 
0.9531621 	 1.001933 
0.9531758 	 0.978257 
0.9531895 	 0.989299 
0.9532031 	 0.994521 
0.9532168 	 0.983923 
0.9532305 	 0.985872 
0.9532442 	 0.984895 
0.9532579 	 0.979934 
0.9532716 	 0.978938 
0.9532852 	 0.982005 
0.9532989 	 0.989836 
0.9533126 	 0.983832 
0.9533263 	 0.978801 
0.9533400 	 0.987958 
0.9533536 	 0.977575 
0.9533673 	 0.974653 
0.9533810 	 0.980092 
0.9533947 	 0.996163 
0.9534084 	 0.991409 
0.9534221 	 1.005654 
0.9534357 	 0.990510 
0.9534494 	 0.990686 
0.9534631 	 0.968062 
0.9534768 	 0.978005 
0.9534905 	 0.973561 
0.9535042 	 0.977757 
0.9535178 	 0.975014 
0.9535315 	 0.969182 
0.9535452 	 0.981773 
0.9535589 	 0.980094 
0.9535726 	 0.992085 
0.9535863 	 0.996591 
0.9535999 	 0.985125 
0.9536136 	 0.972166 
0.9536273 	 0.984622 
0.9536410 	 0.973238 
0.9536547 	 0.972226 
0.9536684 	 0.976178 
0.9536820 	 0.979827 
0.9536957 	 0.981473 
0.9537094 	 0.965152 
0.9537231 	 0.963027 
0.9537368 	 0.957518 
0.9537505 	 0.961656 
0.9537641 	 0.968786 
0.9537778 	 0.984607 
0.9537915 	 0.990315 
0.9538052 	 0.997621 
0.9538189 	 0.998919 
0.9538326 	 1.009999 
0.9538462 	 1.006546 
0.9538599 	 1.019041 
0.9538736 	 1.010768 
0.9538873 	 0.991480 
0.9539010 	 0.977313 
0.9539147 	 0.972028 
0.9539283 	 0.971615 
0.9539420 	 0.970129 
0.9539557 	 0.956202 
0.9539694 	 0.955429 
0.9539831 	 0.950972 
0.9539968 	 0.943625 
0.9540104 	 0.943694 
0.9540241 	 0.954063 
0.9540378 	 0.962660 
0.9540515 	 0.962326 
0.9540652 	 0.959152 
0.9540789 	 0.957327 
0.9540925 	 0.965351 
0.9541062 	 0.946613 
0.9541199 	 0.939523 
0.9541336 	 0.931353 
0.9541473 	 0.930068 
0.9541609 	 0.934238 
0.9541746 	 0.933098 
0.9541883 	 0.928453 
0.9542020 	 0.936827 
0.9542157 	 0.930191 
0.9542294 	 0.936951 
0.9542430 	 0.925263 
0.9542567 	 0.928007 
0.9542704 	 0.930297 
0.9542841 	 0.927054 
0.9542978 	 0.945663 
0.9543115 	 0.947466 
0.9543251 	 0.953599 
0.9543388 	 0.940765 
0.9543525 	 0.950815 
0.9543662 	 0.934066 
0.9543799 	 0.907162 
0.9543936 	 0.923434 
0.9544072 	 0.908872 
0.9544209 	 0.913984 
0.9544346 	 0.912801 
0.9544483 	 0.899942 
0.9544620 	 0.905841 
0.9544757 	 0.896611 
0.9544893 	 0.895187 
0.9545030 	 0.884702 
0.9545167 	 0.877463 
0.9545304 	 0.881951 
0.9545441 	 0.894307 
0.9545578 	 0.882330 
0.9545714 	 0.879267 
0.9545851 	 0.890995 
0.9545988 	 0.882856 
0.9546125 	 0.884805 
0.9546262 	 0.910646 
0.9546399 	 0.956670 
0.9546535 	 0.994067 
0.9546672 	 0.940535 
0.9546809 	 0.880613 
0.9546946 	 0.831138 
0.9547083 	 0.802394 
0.9547220 	 0.756627 
0.9547356 	 0.714895 
0.9547493 	 0.658768 
0.9547630 	 0.614710 
0.9547767 	 0.577126 
0.9547904 	 0.553015 
0.9548041 	 0.528677 
0.9548177 	 0.504657 
0.9548314 	 0.499170 
0.9548451 	 0.520750 
0.9548588 	 0.544599 
0.9548725 	 0.577026 
0.9548862 	 0.619856 
0.9548998 	 0.678148 
0.9549135 	 0.717158 
0.9549272 	 0.752477 
0.9549409 	 0.766912 
0.9549546 	 0.778567 
0.9549682 	 0.804016 
0.9549819 	 0.811461 
0.9549956 	 0.811831 
0.9550093 	 0.820161 
0.9550230 	 0.829725 
0.9550367 	 0.841152 
0.9550503 	 0.851122 
0.9550640 	 0.863260 
0.9550777 	 0.877407 
0.9550914 	 0.883172 
0.9551051 	 0.888004 
0.9551188 	 0.898547 
0.9551324 	 0.899748 
0.9551461 	 0.907788 
0.9551598 	 0.903750 
0.9551735 	 0.906392 
0.9551872 	 0.918830 
0.9552009 	 0.921293 
0.9552145 	 0.919351 
0.9552282 	 0.919927 
0.9552419 	 0.908109 
0.9552556 	 0.882009 
0.9552693 	 0.880486 
0.9552830 	 0.900208 
0.9552966 	 0.925912 
0.9553103 	 0.936383 
0.9553240 	 0.939585 
0.9553377 	 0.945394 
0.9553514 	 0.943592 
0.9553651 	 0.940403 
0.9553787 	 0.932371 
0.9553924 	 0.937829 
0.9554061 	 0.942917 
0.9554198 	 0.951827 
0.9554335 	 0.954617 
0.9554472 	 0.964146 
0.9554608 	 0.963906 
0.9554745 	 0.962519 
0.9554882 	 0.975253 
0.9555019 	 0.958369 
0.9555156 	 0.950837 
0.9555293 	 0.974740 
0.9555429 	 0.982549 
0.9555566 	 0.997143 
0.9555703 	 1.012712 
0.9555840 	 1.009893 
0.9555977 	 1.010553 
0.9556114 	 1.040488 
0.9556250 	 1.034154 
0.9556387 	 1.000343 
0.9556524 	 0.994693 
0.9556661 	 1.002902 
0.9556798 	 1.011411 
0.9556935 	 1.015631 
0.9557071 	 1.011179 
0.9557208 	 1.003300 
0.9557345 	 0.991533 
0.9557482 	 0.971609 
0.9557619 	 0.971971 
0.9557755 	 0.966460 
0.9557892 	 0.981779 
0.9558029 	 0.980894 
0.9558166 	 0.990189 
0.9558303 	 1.007597 
0.9558440 	 1.002913 
0.9558576 	 0.992540 
0.9558713 	 0.990440 
0.9558850 	 0.985675 
0.9558987 	 0.979781 
0.9559124 	 0.984370 
0.9559261 	 1.003357 
0.9559397 	 1.030611 
0.9559534 	 1.051565 
0.9559671 	 1.056103 
0.9559808 	 1.050434 
0.9559945 	 1.038696 
0.9560082 	 1.017168 
0.9560218 	 1.002043 
0.9560355 	 0.995056 
0.9560492 	 0.991662 
0.9560629 	 1.005821 
0.9560766 	 1.014480 
0.9560903 	 1.012539 
0.9561039 	 1.015214 
0.9561176 	 1.012660 
0.9561313 	 0.994944 
0.9561450 	 0.991369 
0.9561587 	 0.979527 
0.9561724 	 0.985650 
0.9561860 	 0.991710 
0.9561997 	 0.996340 
0.9562134 	 0.992691 
0.9562271 	 0.986977 
0.9562408 	 0.987646 
0.9562545 	 0.987594 
0.9562681 	 0.968961 
0.9562818 	 0.988661 
0.9562955 	 0.990476 
0.9563092 	 0.990359 
0.9563229 	 1.011914 
0.9563366 	 1.006339 
0.9563502 	 0.993923 
0.9563639 	 0.994999 
0.9563776 	 0.995513 
0.9563913 	 0.991627 
0.9564050 	 0.995870 
0.9564187 	 0.999115 
0.9564323 	 1.006438 
0.9564460 	 1.013929 
0.9564597 	 1.020936 
0.9564734 	 1.021235 
0.9564871 	 1.030902 
0.9565008 	 1.024745 
0.9565144 	 1.026462 
0.9565281 	 1.012698 
0.9565418 	 1.004940 
0.9565555 	 0.996182 
0.9565692 	 0.983184 
0.9565829 	 0.984501 
0.9565965 	 1.004072 
0.9566102 	 1.016421 
0.9566239 	 1.023469 
0.9566376 	 1.014964 
0.9566513 	 1.001109 
0.9566649 	 1.010163 
0.9566786 	 0.998045 
0.9566923 	 1.006070 
0.9567060 	 1.010096 
0.9567197 	 1.024310 
0.9567334 	 1.021587 
0.9567470 	 1.011540 
0.9567607 	 1.012927 
0.9567744 	 1.030249 
0.9567881 	 1.016898 
0.9568018 	 1.000245 
0.9568155 	 1.004796 
0.9568291 	 1.004499 
0.9568428 	 1.016339 
0.9568565 	 1.032377 
0.9568702 	 1.028858 
0.9568839 	 1.033933 
0.9568976 	 1.050982 
0.9569112 	 1.042349 
0.9569249 	 1.050738 
0.9569386 	 1.050599 
0.9569523 	 1.040581 
0.9569660 	 1.024794 
0.9569797 	 1.015926 
0.9569933 	 1.008881 
0.9570070 	 0.991862 
0.9570207 	 0.977312 
0.9570344 	 0.982197 
0.9570481 	 0.988168 
0.9570618 	 1.001961 
0.9570754 	 1.004074 
0.9570891 	 1.015567 
0.9571028 	 1.024991 
0.9571165 	 1.045228 
0.9571302 	 1.029076 
0.9571439 	 1.017459 
0.9571575 	 1.007159 
0.9571712 	 1.005242 
0.9571849 	 0.979295 
0.9571986 	 0.955281 
0.9572123 	 0.926693 
0.9572260 	 0.923197 
0.9572396 	 0.936870 
0.9572533 	 0.974917 
0.9572670 	 0.975306 
0.9572807 	 0.993025 
0.9572944 	 0.989979 
0.9573081 	 1.003990 
0.9573217 	 1.003332 
0.9573354 	 1.024666 
0.9573491 	 1.042411 
0.9573628 	 1.036838 
0.9573765 	 1.034418 
0.9573902 	 1.017102 
0.9574038 	 1.011916 
0.9574175 	 1.010462 
0.9574312 	 0.993131 
0.9574449 	 0.992911 
0.9574586 	 0.990164 
0.9574722 	 0.986299 
0.9574859 	 0.990319 
0.9574996 	 0.987414 
0.9575133 	 0.992880 
0.9575270 	 1.001213 
0.9575407 	 0.992947 
0.9575543 	 0.986540 
0.9575680 	 0.994618 
0.9575817 	 0.999002 
0.9575954 	 1.009089 
0.9576091 	 1.003791 
0.9576228 	 0.996897 
0.9576364 	 0.986483 
0.9576501 	 0.975085 
0.9576638 	 0.961804 
0.9576775 	 0.967067 
0.9576912 	 0.981120 
0.9577049 	 0.986836 
0.9577185 	 0.990643 
0.9577322 	 0.999186 
0.9577459 	 1.001268 
0.9577596 	 0.996410 
0.9577733 	 0.995567 
0.9577870 	 0.993832 
0.9578006 	 0.986997 
0.9578143 	 0.996889 
0.9578280 	 0.998948 
0.9578417 	 0.998611 
0.9578554 	 0.997158 
0.9578691 	 0.995910 
0.9578827 	 0.981664 
0.9578964 	 0.977998 
0.9579101 	 0.968639 
0.9579238 	 0.980704 
0.9579375 	 0.983382 
0.9579512 	 0.990657 
0.9579648 	 0.992567 
0.9579785 	 1.003369 
0.9579922 	 0.996265 
0.9580059 	 0.991358 
0.9580196 	 0.978501 
0.9580333 	 0.980406 
0.9580469 	 0.975997 
0.9580606 	 0.969061 
0.9580743 	 0.981321 
0.9580880 	 0.994321 
0.9581017 	 0.993704 
0.9581154 	 1.008892 
0.9581290 	 1.004143 
0.9581427 	 1.003685 
0.9581564 	 1.012886 
0.9581701 	 1.009023 
0.9581838 	 0.998830 
0.9581975 	 1.000741 
0.9582111 	 1.016557 
0.9582248 	 1.039466 
0.9582385 	 1.047366 
0.9582522 	 1.060503 
0.9582659 	 1.059681 
0.9582795 	 1.034580 
0.9582932 	 1.010131 
0.9583069 	 0.998482 
0.9583206 	 1.006302 
0.9583343 	 1.023474 
0.9583480 	 1.038961 
0.9583616 	 1.048186 
0.9583753 	 1.052925 
0.9583890 	 1.051730 
0.9584027 	 1.039606 
0.9584164 	 1.013649 
0.9584301 	 1.014835 
0.9584437 	 1.011612 
0.9584574 	 1.006008 
0.9584711 	 0.995535 
0.9584848 	 0.997571 
0.9584985 	 0.996684 
0.9585122 	 1.006339 
0.9585258 	 0.996566 
0.9585395 	 0.990861 
0.9585532 	 0.986517 
0.9585669 	 0.973574 
0.9585806 	 0.973430 
0.9585943 	 0.985916 
0.9586079 	 0.992631 
0.9586216 	 1.005762 
0.9586353 	 0.995206 
0.9586490 	 0.994626 
0.9586627 	 0.982987 
0.9586764 	 0.990375 
0.9586900 	 0.987097 
0.9587037 	 0.981534 
0.9587174 	 0.974322 
0.9587311 	 0.992129 
0.9587448 	 0.988233 
0.9587585 	 0.993440 
0.9587721 	 0.994899 
0.9587858 	 0.982608 
0.9587995 	 0.988795 
0.9588132 	 0.986093 
0.9588269 	 0.980063 
0.9588406 	 0.972718 
0.9588542 	 0.986577 
0.9588679 	 0.997913 
0.9588816 	 1.004405 
0.9588953 	 0.989051 
0.9589090 	 0.995825 
0.9589227 	 0.995138 
0.9589363 	 1.000757 
0.9589500 	 1.008049 
0.9589637 	 1.006528 
0.9589774 	 0.988848 
0.9589911 	 0.990816 
0.9590048 	 0.994846 
0.9590184 	 0.991245 
0.9590321 	 0.991545 
0.9590458 	 0.995166 
0.9590595 	 0.975230 
0.9590732 	 0.985386 
0.9590868 	 0.988055 
0.9591005 	 0.986597 
0.9591142 	 1.015811 
0.9591279 	 1.022411 
0.9591416 	 1.016105 
0.9591553 	 1.030884 
0.9591689 	 1.020050 
0.9591826 	 1.015347 
0.9591963 	 1.021330 
0.9592100 	 1.000462 
0.9592237 	 0.992152 
0.9592374 	 0.996329 
0.9592510 	 0.992049 
0.9592647 	 1.008675 
0.9592784 	 1.016814 
0.9592921 	 1.013031 
0.9593058 	 1.005178 
0.9593195 	 0.989761 
0.9593331 	 0.990577 
0.9593468 	 0.992902 
0.9593605 	 1.005204 
0.9593742 	 1.004447 
0.9593879 	 1.003622 
0.9594016 	 1.009603 
0.9594152 	 1.015738 
0.9594289 	 1.008713 
0.9594426 	 1.011337 
0.9594563 	 1.008088 
0.9594700 	 1.014324 
0.9594837 	 1.005160 
0.9594973 	 1.028001 
0.9595110 	 1.000347 
0.9595247 	 1.000558 
0.9595384 	 0.991327 
0.9595521 	 0.973651 
0.9595658 	 0.943409 
0.9595794 	 0.928059 
0.9595931 	 0.925201 
0.9596068 	 0.938381 
0.9596205 	 0.948963 
0.9596342 	 0.971345 
0.9596479 	 0.997512 
0.9596615 	 1.004633 
0.9596752 	 1.006805 
0.9596889 	 1.003462 
0.9597026 	 1.010408 
0.9597163 	 1.013360 
0.9597300 	 1.009908 
0.9597436 	 0.994629 
0.9597573 	 0.993590 
0.9597710 	 0.982199 
0.9597847 	 0.974695 
0.9597984 	 0.966506 
0.9598121 	 0.965480 
0.9598257 	 0.967601 
0.9598394 	 0.968303 
0.9598531 	 0.968114 


==> anc/HD39225/HD39225_69.dat <==
1.0962850 	 1.085920 
1.0963010 	 1.073430 
1.0963170 	 1.061630 
1.0963330 	 1.051060 
1.0963480 	 1.035930 
1.0963640 	 1.028300 
1.0963800 	 1.043970 
1.0963960 	 1.061410 
1.0964120 	 1.090720 
1.0964280 	 1.095700 
1.0964430 	 1.103500 
1.0964590 	 1.089770 
1.0964750 	 1.060250 
1.0964910 	 1.034930 
1.0965070 	 0.982632 
1.0965220 	 0.931582 
1.0965380 	 0.869705 
1.0965540 	 0.823369 
1.0965700 	 0.793233 
1.0965860 	 0.826438 
1.0966020 	 0.888451 
1.0966170 	 0.921863 
1.0966330 	 0.938394 
1.0966490 	 0.951597 
1.0966650 	 0.938809 
1.0966810 	 0.880106 
1.0966970 	 0.849017 
1.0967120 	 0.850675 
1.0967280 	 0.840279 
1.0967440 	 0.824088 
1.0967600 	 0.844941 
1.0967760 	 0.919725 
1.0967920 	 0.992615 
1.0968070 	 0.999657 
1.0968230 	 0.950031 
1.0968390 	 0.855955 
1.0968550 	 0.792649 
1.0968710 	 0.758810 
1.0968870 	 0.726517 
1.0969020 	 0.743119 
1.0969180 	 0.835343 
1.0969340 	 0.916913 
1.0969500 	 0.956509 
1.0969660 	 0.931056 
1.0969820 	 0.881070 
1.0969970 	 0.837656 
1.0970130 	 0.826118 
1.0970290 	 0.829510 
1.0970450 	 0.832286 
1.0970610 	 0.846618 
1.0970770 	 0.907274 
1.0970920 	 0.957489 
1.0971080 	 0.962526 
1.0971240 	 0.926119 
1.0971400 	 0.857258 
1.0971560 	 0.816799 
1.0971720 	 0.819198 
1.0971870 	 0.805297 
1.0972030 	 0.819521 
1.0972190 	 0.847708 
1.0972350 	 0.904306 
1.0972510 	 0.978808 
1.0972660 	 1.024520 
1.0972820 	 1.046750 
1.0972980 	 1.048430 
1.0973140 	 1.028140 
1.0973300 	 0.990395 
1.0973460 	 0.965918 
1.0973620 	 0.962685 
1.0973770 	 0.985678 
1.0973930 	 0.991900 
1.0974090 	 0.984643 
1.0974250 	 0.956700 
1.0974410 	 0.925167 
1.0974570 	 0.902660 
1.0974720 	 0.905591 
1.0974880 	 0.913548 
1.0975040 	 0.930463 
1.0975200 	 0.968933 
1.0975360 	 1.004140 
1.0975520 	 0.999658 
1.0975670 	 0.952217 
1.0975830 	 0.915133 
1.0975990 	 0.877104 
1.0976150 	 0.899237 
1.0976310 	 0.948638 
1.0976460 	 1.010380 
1.0976620 	 1.034750 
1.0976780 	 1.018870 
1.0976940 	 0.987642 
1.0977100 	 0.916707 
1.0977260 	 0.821072 
1.0977410 	 0.762307 
1.0977570 	 0.763454 
1.0977730 	 0.815987 
1.0977890 	 0.863610 
1.0978050 	 0.912702 
1.0978210 	 0.953194 
1.0978360 	 0.981985 
1.0978520 	 1.015510 
1.0978680 	 1.022140 
1.0978840 	 1.016710 
1.0979000 	 1.018640 
1.0979160 	 1.018920 
1.0979320 	 0.998163 
1.0979470 	 0.965274 
1.0979630 	 0.971977 
1.0979790 	 0.970894 
1.0979950 	 0.990524 
1.0980110 	 0.991426 
1.0980260 	 0.976994 
1.0980420 	 0.945826 
1.0980580 	 0.914217 
1.0980740 	 0.893033 
1.0980900 	 0.909226 
1.0981060 	 0.962729 
1.0981210 	 1.014030 
1.0981370 	 1.016900 
1.0981530 	 0.978729 
1.0981690 	 0.907821 
1.0981850 	 0.840035 
1.0982010 	 0.839319 
1.0982160 	 0.879867 
1.0982320 	 0.918953 
1.0982480 	 0.908372 
1.0982640 	 0.841962 
1.0982800 	 0.749462 
1.0982960 	 0.714180 
1.0983110 	 0.737371 
1.0983270 	 0.785622 
1.0983430 	 0.822497 
1.0983590 	 0.854969 
1.0983750 	 0.854209 
1.0983910 	 0.831629 
1.0984060 	 0.817783 
1.0984220 	 0.836823 
1.0984380 	 0.864577 
1.0984540 	 0.882632 
1.0984700 	 0.905902 
1.0984850 	 0.930304 
1.0985010 	 0.973419 
1.0985170 	 0.967991 
1.0985330 	 0.944864 
1.0985490 	 0.887451 
1.0985650 	 0.854001 
1.0985800 	 0.872060 
1.0985960 	 0.860750 
1.0986120 	 0.891030 
1.0986280 	 0.931430 
1.0986440 	 0.981767 
1.0986600 	 1.017500 
1.0986750 	 1.027110 
1.0986910 	 1.025620 
1.0987070 	 0.995172 
1.0987230 	 0.993269 
1.0987390 	 0.993489 
1.0987550 	 0.989349 
1.0987700 	 0.966285 
1.0987860 	 0.916373 
1.0988020 	 0.873393 
1.0988180 	 0.851155 
1.0988340 	 0.879365 
1.0988500 	 0.918413 
1.0988650 	 0.913049 
1.0988810 	 0.878234 
1.0988970 	 0.851149 
1.0989130 	 0.859765 
1.0989290 	 0.890443 
1.0989450 	 0.930979 
1.0989600 	 0.979133 
1.0989760 	 1.002920 
1.0989920 	 1.020880 
1.0990080 	 1.012280 
1.0990240 	 0.984973 
1.0990400 	 0.926555 
1.0990550 	 0.838436 
1.0990710 	 0.769282 
1.0990870 	 0.745460 
1.0991030 	 0.780604 
1.0991190 	 0.876081 
1.0991350 	 0.959640 
1.0991510 	 0.992168 
1.0991660 	 1.010260 
1.0991820 	 1.015820 
1.0991980 	 0.984259 
1.0992140 	 0.973078 
1.0992300 	 0.982942 
1.0992450 	 1.003810 
1.0992610 	 1.013280 
1.0992770 	 1.025120 
1.0992930 	 1.024840 
1.0993090 	 1.016690 
1.0993250 	 0.994949 
1.0993400 	 0.961100 
1.0993560 	 0.909274 
1.0993720 	 0.876917 
1.0993880 	 0.862403 
1.0994040 	 0.881389 
1.0994200 	 0.900609 
1.0994350 	 0.908314 
1.0994510 	 0.877109 
1.0994670 	 0.823357 
1.0994830 	 0.794873 
1.0994990 	 0.820758 
1.0995150 	 0.881113 
1.0995300 	 0.936855 
1.0995460 	 0.937809 
1.0995620 	 0.932551 
1.0995780 	 0.938654 
1.0995940 	 0.944576 
1.0996100 	 0.937193 
1.0996250 	 0.941456 
1.0996410 	 0.947244 
1.0996570 	 0.963748 
1.0996730 	 0.937812 
1.0996890 	 0.899391 
1.0997050 	 0.870839 
1.0997200 	 0.867372 
1.0997360 	 0.894000 
1.0997520 	 0.921223 
1.0997680 	 0.949344 
1.0997840 	 0.952646 
1.0998000 	 0.925045 
1.0998150 	 0.881246 
1.0998310 	 0.847878 
1.0998470 	 0.847954 
1.0998630 	 0.877891 
1.0998790 	 0.895963 
1.0998950 	 0.872699 
1.0999100 	 0.845526 
1.0999260 	 0.842826 
1.0999420 	 0.870176 
1.0999580 	 0.901777 
1.0999740 	 0.894057 
1.0999900 	 0.860519 
1.1000050 	 0.847757 
1.1000210 	 0.861660 
1.1000370 	 0.878760 
1.1000530 	 0.879756 
1.1000690 	 0.843179 
1.1000840 	 0.807497 
1.1001000 	 0.808302 
1.1001160 	 0.842713 
1.1001320 	 0.853677 
1.1001480 	 0.843628 
1.1001640 	 0.839225 
1.1001790 	 0.853446 
1.1001950 	 0.860415 
1.1002110 	 0.852873 
1.1002270 	 0.853199 
1.1002430 	 0.886123 
1.1002590 	 0.925967 
1.1002740 	 0.965016 
1.1002900 	 0.977803 
1.1003060 	 0.956126 
1.1003220 	 0.935574 
1.1003380 	 0.939922 
1.1003540 	 0.950670 
1.1003690 	 0.952663 
1.1003850 	 0.923542 
1.1004010 	 0.877043 
1.1004170 	 0.857807 
1.1004330 	 0.877427 
1.1004490 	 0.912174 
1.1004640 	 0.953420 
1.1004800 	 0.940865 
1.1004960 	 0.909636 
1.1005120 	 0.890512 
1.1005280 	 0.918959 
1.1005430 	 0.948818 
1.1005590 	 0.953409 
1.1005750 	 0.924470 
1.1005910 	 0.867568 
1.1006070 	 0.833451 
1.1006230 	 0.805223 
1.1006390 	 0.801315 
1.1006540 	 0.788553 
1.1006700 	 0.828928 
1.1006860 	 0.882674 
1.1007020 	 0.913249 
1.1007180 	 0.934300 
1.1007340 	 0.935276 
1.1007490 	 0.944530 
1.1007650 	 0.982904 
1.1007810 	 1.010590 
1.1007970 	 1.031630 
1.1008130 	 1.030440 
1.1008290 	 1.022650 
1.1008440 	 0.999871 
1.1008600 	 0.943579 
1.1008760 	 0.865047 
1.1008920 	 0.808835 
1.1009080 	 0.771953 
1.1009240 	 0.786977 
1.1009390 	 0.795043 
1.1009550 	 0.796321 
1.1009710 	 0.826131 
1.1009870 	 0.891662 
1.1010030 	 0.965361 
1.1010190 	 0.950674 
1.1010340 	 0.940713 
1.1010500 	 0.930901 
1.1010660 	 0.906725 
1.1010820 	 0.889028 
1.1010980 	 0.874542 
1.1011140 	 0.863072 
1.1011290 	 0.866778 
1.1011450 	 0.910123 
1.1011610 	 0.965008 
1.1011770 	 1.016700 
1.1011930 	 1.030900 
1.1012090 	 1.014840 
1.1012240 	 0.991881 
1.1012400 	 0.970472 
1.1012560 	 0.972256 
1.1012720 	 0.957221 
1.1012880 	 0.899184 
1.1013030 	 0.856430 
1.1013190 	 0.863106 
1.1013350 	 0.880353 
1.1013510 	 0.900734 
1.1013670 	 0.906918 
1.1013830 	 0.886811 
1.1013980 	 0.870309 
1.1014140 	 0.840740 
1.1014300 	 0.806962 
1.1014460 	 0.821583 
1.1014620 	 0.854434 
1.1014780 	 0.946335 
1.1014930 	 1.009680 
1.1015090 	 1.037510 
1.1015250 	 1.041090 
1.1015410 	 1.036490 
1.1015570 	 1.000520 
1.1015730 	 0.981842 
1.1015880 	 0.952760 
1.1016040 	 0.916656 
1.1016200 	 0.895809 
1.1016360 	 0.886156 
1.1016520 	 0.863805 
1.1016680 	 0.822494 
1.1016830 	 0.765590 
1.1016990 	 0.736432 
1.1017150 	 0.742884 
1.1017310 	 0.776345 
1.1017470 	 0.819748 
1.1017630 	 0.858137 
1.1017780 	 0.883455 
1.1017940 	 0.861329 
1.1018100 	 0.847022 
1.1018260 	 0.876740 
1.1018420 	 0.900158 
1.1018580 	 0.905023 
1.1018730 	 0.858655 
1.1018890 	 0.782795 
1.1019050 	 0.741807 
1.1019210 	 0.774705 
1.1019370 	 0.839686 
1.1019530 	 0.915735 
1.1019680 	 0.958614 
1.1019840 	 0.999106 
1.1020000 	 1.026500 
1.1020160 	 1.028480 
1.1020320 	 0.996366 
1.1020480 	 0.965380 
1.1020630 	 0.947478 
1.1020790 	 0.948922 
1.1020950 	 0.944094 
1.1021110 	 0.923787 
1.1021270 	 0.862088 
1.1021420 	 0.794218 
1.1021580 	 0.755384 
1.1021740 	 0.774211 
1.1021900 	 0.831524 
1.1022060 	 0.889052 
1.1022220 	 0.945534 
1.1022370 	 0.968055 
1.1022530 	 0.922327 
1.1022690 	 0.882041 
1.1022850 	 0.842450 
1.1023010 	 0.811192 
1.1023170 	 0.834507 
1.1023320 	 0.884560 
1.1023480 	 0.937058 
1.1023640 	 0.985347 
1.1023800 	 0.990800 
1.1023960 	 0.966913 
1.1024120 	 0.936869 
1.1024270 	 0.937480 
1.1024430 	 0.927891 
1.1024590 	 0.895627 
1.1024750 	 0.851782 
1.1024910 	 0.804735 
1.1025070 	 0.777056 
1.1025220 	 0.791089 
1.1025380 	 0.822795 
1.1025540 	 0.862328 
1.1025700 	 0.905558 
1.1025860 	 0.902827 
1.1026020 	 0.873278 
1.1026170 	 0.846922 
1.1026330 	 0.833971 
1.1026490 	 0.822141 
1.1026650 	 0.803854 
1.1026810 	 0.810009 
1.1026970 	 0.859399 
1.1027130 	 0.914104 
1.1027280 	 0.934709 
1.1027440 	 0.925608 
1.1027600 	 0.909511 
1.1027760 	 0.899065 
1.1027920 	 0.904126 
1.1028080 	 0.918948 
1.1028230 	 0.917426 
1.1028390 	 0.918476 
1.1028550 	 0.938189 
1.1028710 	 0.965294 
1.1028870 	 0.981118 
1.1029020 	 0.977539 
1.1029180 	 0.965357 
1.1029340 	 0.957148 
1.1029500 	 0.944780 
1.1029660 	 0.941783 
1.1029820 	 0.944171 
1.1029970 	 0.914714 
1.1030130 	 0.911354 
1.1030290 	 0.915131 
1.1030450 	 0.910068 
1.1030610 	 0.923208 
1.1030770 	 0.944925 
1.1030920 	 0.973671 
1.1031080 	 0.971088 
1.1031240 	 0.981198 
1.1031400 	 0.995454 
1.1031560 	 1.004680 
1.1031720 	 0.980018 
1.1031870 	 0.920642 
1.1032030 	 0.833168 
1.1032190 	 0.776026 
1.1032350 	 0.770049 
1.1032510 	 0.809998 
1.1032670 	 0.846318 
1.1032820 	 0.841194 
1.1032980 	 0.814635 
1.1033140 	 0.793116 
1.1033300 	 0.777671 
1.1033460 	 0.771135 
1.1033610 	 0.802604 
1.1033770 	 0.867743 
1.1033930 	 0.918693 
1.1034090 	 0.916454 
1.1034250 	 0.884317 
1.1034410 	 0.868909 
1.1034560 	 0.877214 
1.1034720 	 0.901181 
1.1034880 	 0.929891 
1.1035040 	 0.960262 
1.1035200 	 0.954326 
1.1035360 	 0.921812 
1.1035520 	 0.877813 
1.1035670 	 0.848781 
1.1035830 	 0.847599 
1.1035990 	 0.872929 
1.1036150 	 0.884389 
1.1036310 	 0.904634 
1.1036470 	 0.910792 
1.1036620 	 0.909785 
1.1036780 	 0.906281 
1.1036940 	 0.928894 
1.1037100 	 0.947612 
1.1037260 	 0.956825 
1.1037410 	 0.954484 
1.1037570 	 0.957335 
1.1037730 	 0.949787 
1.1037890 	 0.932684 
1.1038050 	 0.881486 
1.1038210 	 0.830862 
1.1038360 	 0.820910 
1.1038520 	 0.848585 
1.1038680 	 0.922885 
1.1038840 	 1.022530 
1.1039000 	 1.038790 
1.1039160 	 0.993212 
1.1039310 	 0.960534 
1.1039470 	 0.929956 
1.1039630 	 0.914536 
1.1039790 	 0.922686 
1.1039950 	 0.945449 
1.1040110 	 0.966506 
1.1040260 	 0.990183 
1.1040420 	 0.995749 
1.1040580 	 0.967666 
1.1040740 	 0.890467 
1.1040900 	 0.821069 
1.1041050 	 0.781887 
1.1041210 	 0.775819 
1.1041370 	 0.796038 
1.1041530 	 0.809568 
1.1041690 	 0.817546 
1.1041850 	 0.860349 
1.1042000 	 0.902098 
1.1042160 	 0.896678 
1.1042320 	 0.850569 
1.1042480 	 0.803189 
1.1042640 	 0.792800 
1.1042800 	 0.827830 
1.1042950 	 0.888421 
1.1043110 	 0.934475 
1.1043270 	 0.965452 
1.1043430 	 0.984523 
1.1043590 	 0.993779 
1.1043750 	 0.988441 
1.1043910 	 0.960432 
1.1044060 	 0.939114 
1.1044220 	 0.922012 
1.1044380 	 0.889220 
1.1044540 	 0.839401 
1.1044700 	 0.792070 
1.1044860 	 0.765940 
1.1045010 	 0.796507 
1.1045170 	 0.875293 
1.1045330 	 0.952298 
1.1045490 	 0.990112 
1.1045650 	 0.987619 
1.1045810 	 0.970947 
1.1045960 	 0.952418 
1.1046120 	 0.926036 
1.1046280 	 0.912763 
1.1046440 	 0.911746 
1.1046600 	 0.932103 
1.1046760 	 0.967071 
1.1046910 	 1.000120 
1.1047070 	 1.003450 
1.1047230 	 0.980507 
1.1047390 	 0.937052 
1.1047550 	 0.886661 
1.1047710 	 0.832797 
1.1047860 	 0.788045 
1.1048020 	 0.780774 
1.1048180 	 0.812006 
1.1048340 	 0.882251 
1.1048500 	 0.946670 
1.1048650 	 0.957099 
1.1048810 	 0.997203 
1.1048970 	 0.985487 
1.1049130 	 0.977222 
1.1049290 	 0.967369 
1.1049450 	 0.955578 
1.1049600 	 0.907496 
1.1049760 	 0.844991 
1.1049920 	 0.822940 
1.1050080 	 0.848294 
1.1050240 	 0.913529 
1.1050400 	 0.966654 
1.1050550 	 0.981362 
1.1050710 	 0.975127 
1.1050870 	 0.964551 
1.1051030 	 0.964612 
1.1051190 	 0.964901 
1.1051350 	 0.932263 
1.1051500 	 0.866892 
1.1051660 	 0.787714 
1.1051820 	 0.715816 
1.1051980 	 0.718772 
1.1052140 	 0.776308 
1.1052300 	 0.862958 
1.1052450 	 0.935314 
1.1052610 	 0.963573 
1.1052770 	 0.948914 
1.1052930 	 0.935115 
1.1053090 	 0.943549 
1.1053250 	 0.951613 
1.1053400 	 0.937960 
1.1053560 	 0.926801 
1.1053720 	 0.933314 
1.1053880 	 0.915885 
1.1054040 	 0.929958 
1.1054200 	 0.936104 
1.1054350 	 0.946761 
1.1054510 	 0.930938 
1.1054670 	 0.938856 
1.1054830 	 0.950719 
1.1054990 	 0.943689 
1.1055150 	 0.946482 
1.1055300 	 0.934874 
1.1055460 	 0.893983 
1.1055620 	 0.878314 
1.1055780 	 0.906782 
1.1055940 	 0.953606 
1.1056100 	 0.981832 
1.1056250 	 0.982843 
1.1056410 	 0.988874 
1.1056570 	 0.985397 
1.1056730 	 0.973304 
1.1056890 	 0.967307 
1.1057040 	 0.967890 
1.1057200 	 0.972164 
1.1057360 	 0.996834 
1.1057520 	 1.007700 
1.1057680 	 0.986326 
1.1057840 	 0.969648 
1.1057990 	 0.949153 
1.1058150 	 0.948164 
1.1058310 	 0.947824 
1.1058470 	 0.946034 
1.1058630 	 0.897628 
1.1058790 	 0.831312 
1.1058940 	 0.796732 
1.1059100 	 0.800687 
1.1059260 	 0.799470 
1.1059420 	 0.787992 
1.1059580 	 0.790801 
1.1059740 	 0.815668 
1.1059890 	 0.888876 
1.1060050 	 0.944160 
1.1060210 	 0.972493 
1.1060370 	 0.986563 
1.1060530 	 0.989508 
1.1060690 	 0.979312 
1.1060840 	 0.972901 
1.1061000 	 0.953481 
1.1061160 	 0.923690 
1.1061320 	 0.902296 
1.1061480 	 0.867644 
1.1061640 	 0.817516 
1.1061790 	 0.767675 
1.1061950 	 0.738686 
1.1062110 	 0.741996 
1.1062270 	 0.784149 
1.1062430 	 0.854030 
1.1062590 	 0.929291 
1.1062740 	 0.975873 
1.1062900 	 0.986667 
1.1063060 	 0.986191 
1.1063220 	 0.972564 
1.1063380 	 0.938155 
1.1063540 	 0.898255 
1.1063690 	 0.842744 
1.1063850 	 0.820003 
1.1064010 	 0.856290 
1.1064170 	 0.935888 
1.1064330 	 1.001340 
1.1064490 	 1.014730 
1.1064640 	 0.996272 
1.1064800 	 0.984077 
1.1064960 	 0.949345 
1.1065120 	 0.923332 
1.1065280 	 0.915710 
1.1065440 	 0.930635 
1.1065590 	 0.944852 
1.1065750 	 0.972854 
1.1065910 	 0.980684 
1.1066070 	 0.983760 
1.1066230 	 0.989003 
1.1066390 	 0.980253 
1.1066540 	 0.994154 
1.1066700 	 0.979725 
1.1066860 	 0.973103 
1.1067020 	 0.963237 
1.1067180 	 0.937942 
1.1067340 	 0.887475 
1.1067490 	 0.835912 
1.1067650 	 0.823099 
1.1067810 	 0.868986 
1.1067970 	 0.925742 
1.1068130 	 0.958681 
1.1068290 	 0.951180 
1.1068440 	 0.910468 
1.1068600 	 0.860410 
1.1068760 	 0.851025 
1.1068920 	 0.892681 
1.1069080 	 0.937049 
1.1069230 	 0.948109 
1.1069390 	 0.950769 
1.1069550 	 0.954198 
1.1069710 	 0.967216 
1.1069870 	 0.980669 
1.1070030 	 0.969139 
1.1070180 	 0.925488 
1.1070340 	 0.879890 
1.1070500 	 0.860588 
1.1070660 	 0.888294 
1.1070820 	 0.937420 
1.1070980 	 0.972846 
1.1071130 	 0.978704 
1.1071290 	 0.962884 
1.1071450 	 0.941029 
1.1071610 	 0.916466 
1.1071770 	 0.892185 
1.1071930 	 0.841546 
1.1072080 	 0.768299 
1.1072240 	 0.724948 
1.1072400 	 0.729537 
1.1072560 	 0.778603 
1.1072720 	 0.853311 
1.1072880 	 0.879472 
1.1073030 	 0.861074 
1.1073190 	 0.834840 
1.1073350 	 0.841833 
1.1073510 	 0.860389 
1.1073670 	 0.890956 
1.1073830 	 0.913154 
1.1073980 	 0.919978 
1.1074140 	 0.926612 
1.1074300 	 0.926842 
1.1074460 	 0.967483 
1.1074620 	 0.983577 
1.1074780 	 0.973739 
1.1074930 	 0.923675 
1.1075090 	 0.877532 
1.1075250 	 0.836360 
1.1075410 	 0.851295 
1.1075570 	 0.898330 
1.1075730 	 0.914394 
1.1075880 	 0.877864 
1.1076040 	 0.833044 
1.1076200 	 0.820512 
1.1076360 	 0.857505 
1.1076520 	 0.915855 
1.1076680 	 0.956444 
1.1076830 	 0.992936 
1.1076990 	 0.996122 
1.1077150 	 0.993433 
1.1077310 	 0.991262 
1.1077470 	 0.994408 
1.1077620 	 1.013110 
1.1077780 	 1.008750 
1.1077940 	 0.974156 
1.1078100 	 0.944166 
1.1078260 	 0.945760 
1.1078420 	 0.948073 
1.1078570 	 0.901626 
1.1078730 	 0.862198 
1.1078890 	 0.859843 
1.1079050 	 0.897716 
1.1079210 	 0.958290 
1.1079370 	 1.010020 
1.1079520 	 1.027910 
1.1079680 	 1.028030 
1.1079840 	 1.033630 
1.1080000 	 1.014010 
1.1080160 	 1.015670 
1.1080320 	 0.996872 
1.1080480 	 0.977332 
1.1080630 	 0.986500 
1.1080790 	 0.980906 
1.1080950 	 0.986745 
1.1081110 	 0.998482 
1.1081270 	 1.011690 
1.1081420 	 0.962209 
1.1081580 	 0.904843 
1.1081740 	 0.842720 
1.1081900 	 0.844354 
1.1082060 	 0.909146 
1.1082220 	 0.946245 
1.1082380 	 0.905737 
1.1082530 	 0.834710 
1.1082690 	 0.773730 
1.1082850 	 0.748817 
1.1083010 	 0.784784 
1.1083170 	 0.860953 
1.1083330 	 0.930310 
1.1083480 	 0.973274 
1.1083640 	 1.000190 
1.1083800 	 0.981697 
1.1083960 	 0.971197 
1.1084120 	 0.947249 
1.1084280 	 0.940847 
1.1084430 	 0.918752 
1.1084590 	 0.899488 
1.1084750 	 0.859489 
1.1084910 	 0.826768 
1.1085070 	 0.767177 
1.1085220 	 0.751791 
1.1085380 	 0.791731 
1.1085540 	 0.846667 
1.1085700 	 0.895085 
1.1085860 	 0.934977 
1.1086020 	 0.972035 
1.1086170 	 0.992185 
1.1086330 	 1.012890 
1.1086490 	 1.023690 
1.1086650 	 1.024370 
1.1086810 	 1.006950 
1.1086970 	 0.969939 
1.1087120 	 0.924342 
1.1087280 	 0.884682 
1.1087440 	 0.879721 
1.1087600 	 0.915967 
1.1087760 	 0.955144 
1.1087920 	 1.000090 
1.1088070 	 1.019050 
1.1088230 	 1.032100 
1.1088390 	 1.029530 
1.1088550 	 1.028290 
1.1088710 	 1.016840 
1.1088870 	 0.993089 
1.1089020 	 0.971248 
1.1089180 	 0.913927 
1.1089340 	 0.872459 
1.1089500 	 0.869612 
1.1089660 	 0.910429 
1.1089810 	 0.977911 
1.1089970 	 0.998890 
1.1090130 	 1.012620 
1.1090290 	 1.005050 
1.1090450 	 1.021240 
1.1090610 	 0.992902 
1.1090760 	 0.975543 
1.1090920 	 0.945845 
1.1091080 	 0.893415 
1.1091240 	 0.817552 
1.1091400 	 0.791406 
1.1091560 	 0.802963 
1.1091720 	 0.870805 
1.1091870 	 0.936694 
1.1092030 	 0.942976 
1.1092190 	 0.934188 
1.1092350 	 0.919229 
1.1092510 	 0.927594 
1.1092670 	 0.950468 
1.1092820 	 0.955082 
1.1092980 	 0.986508 
1.1093140 	 1.018890 
1.1093300 	 1.042270 
1.1093460 	 1.039120 
1.1093610 	 1.032630 
1.1093770 	 0.996976 
1.1093930 	 0.915249 
1.1094090 	 0.813023 
1.1094250 	 0.747329 
1.1094410 	 0.744654 
1.1094560 	 0.759213 
1.1094720 	 0.764497 
1.1094880 	 0.773229 
1.1095040 	 0.795886 
1.1095200 	 0.848786 
1.1095360 	 0.897692 
1.1095510 	 0.949136 
1.1095670 	 0.974702 
1.1095830 	 0.970265 
1.1095990 	 0.936941 
1.1096150 	 0.886974 
1.1096310 	 0.856517 
1.1096460 	 0.820028 
1.1096620 	 0.828912 
1.1096780 	 0.856587 
1.1096940 	 0.910640 
1.1097100 	 0.961636 
1.1097260 	 0.987464 
1.1097410 	 0.992363 
1.1097570 	 0.975226 
1.1097730 	 0.964962 
1.1097890 	 0.961379 
1.1098050 	 0.963184 
1.1098200 	 0.974107 
1.1098360 	 1.007710 
1.1098520 	 1.046600 
1.1098680 	 1.067210 
1.1098840 	 1.056890 
1.1099000 	 1.022720 
1.1099160 	 0.955792 
1.1099310 	 0.900606 
1.1099470 	 0.888925 
1.1099630 	 0.911399 
1.1099790 	 0.946975 
1.1099950 	 0.993637 
1.1100110 	 1.004760 
1.1100260 	 1.029780 
1.1100420 	 0.954925 
1.1100580 	 0.905460 
1.1100740 	 0.879869 
1.1100900 	 0.905928 
1.1101060 	 0.919010 
1.1101210 	 0.941720 
1.1101370 	 0.937322 
1.1101530 	 0.939834 
1.1101690 	 0.912177 
1.1101850 	 0.898709 
1.1102010 	 0.911570 
1.1102160 	 0.967983 
1.1102320 	 0.996386 
1.1102480 	 0.989310 
1.1102640 	 0.978722 
1.1102800 	 0.939664 
1.1102960 	 0.926508 
1.1103110 	 0.964623 
1.1103270 	 1.010880 
1.1103430 	 1.024110 
1.1103590 	 1.056270 
1.1103750 	 1.052510 
1.1103910 	 1.057670 
1.1104060 	 1.036620 
1.1104220 	 1.011790 
1.1104380 	 0.931314 
1.1104540 	 0.863421 
1.1104700 	 0.791329 
1.1104860 	 0.766341 
1.1105010 	 0.798208 
1.1105170 	 0.889172 
1.1105330 	 0.996577 
1.1105490 	 1.032580 
1.1105650 	 0.962695 
1.1105800 	 0.880397 
1.1105960 	 0.799922 
1.1106120 	 0.803374 
1.1106280 	 0.857877 
1.1106440 	 0.904229 
1.1106600 	 0.914450 
1.1106750 	 0.912710 
1.1106910 	 0.920608 
1.1107070 	 0.959810 
1.1107230 	 0.999155 
1.1107390 	 1.022380 
1.1107550 	 1.006750 
1.1107700 	 0.951073 
1.1107860 	 0.888517 
1.1108020 	 0.834817 
1.1108180 	 0.815301 
1.1108340 	 0.849884 
1.1108500 	 0.922383 
1.1108650 	 0.983817 
1.1108810 	 0.972328 
1.1108970 	 0.928440 
1.1109130 	 0.900087 
1.1109290 	 0.865716 
1.1109450 	 0.869384 
1.1109600 	 0.895916 
1.1109760 	 0.949759 
1.1109920 	 0.977196 
1.1110080 	 1.016570 
1.1110240 	 1.040610 
1.1110400 	 1.063440 
1.1110550 	 1.058400 
1.1110710 	 1.048870 
1.1110870 	 1.019410 
1.1111030 	 0.976345 
1.1111190 	 0.946445 
1.1111350 	 0.935077 
1.1111500 	 0.927566 
1.1111660 	 0.939779 
1.1111820 	 0.948512 
1.1111980 	 0.941700 
1.1112140 	 0.953228 
1.1112300 	 0.947449 
1.1112450 	 0.925749 
1.1112610 	 0.881984 
1.1112770 	 0.855716 
1.1112930 	 0.853108 
1.1113090 	 0.909481 
1.1113240 	 0.957801 
1.1113400 	 0.987040 
1.1113560 	 0.999168 
1.1113720 	 1.045700 
1.1113880 	 1.015290 
1.1114040 	 1.023360 
1.1114190 	 1.001360 
1.1114350 	 1.011580 
1.1114510 	 0.991143 
1.1114670 	 0.999567 
1.1114830 	 0.991354 
1.1114990 	 0.961786 
1.1115140 	 0.911062 
1.1115300 	 0.850578 
1.1115460 	 0.798399 
1.1115620 	 0.807672 
1.1115780 	 0.858530 
1.1115940 	 0.915840 
1.1116100 	 0.989103 
1.1116250 	 0.992154 
1.1116410 	 1.014240 
1.1116570 	 1.018370 
1.1116730 	 1.008940 
1.1116890 	 1.001630 
1.1117040 	 1.012110 
1.1117200 	 1.001300 
1.1117360 	 0.990416 
1.1117520 	 0.979463 
1.1117680 	 0.968578 
1.1117840 	 0.957693 
1.1117990 	 0.946808 
1.1118150 	 0.935854 
1.1118310 	 0.924970 
1.1118470 	 0.914016 
1.1118630 	 0.903200 
1.1118790 	 0.892246 
1.1118940 	 0.881361 
1.1119100 	 0.870408 
1.1119260 	 0.859523 
1.1119420 	 0.848638 
1.1119580 	 0.837753 
1.1119740 	 0.826799 
1.1119890 	 0.815914 
1.1120050 	 0.804961 
1.1120210 	 0.794145 
1.1120370 	 0.783191 
1.1120530 	 0.772306 
1.1120690 	 0.761352 
1.1120840 	 0.750536 
1.1121000 	 0.739583 


==> anc/HD39225/HD39225_70.dat <==
1.0806550 	 0.909514 
1.0806707 	 0.910704 
1.0806865 	 0.911856 
1.0807022 	 0.912712 
1.0807179 	 0.913268 
1.0807336 	 0.914798 
1.0807493 	 0.913859 
1.0807650 	 0.903157 
1.0807807 	 0.922007 
1.0807965 	 0.911573 
1.0808122 	 0.925709 
1.0808279 	 0.934255 
1.0808436 	 0.931645 
1.0808593 	 0.954888 
1.0808750 	 0.973148 
1.0808908 	 0.997402 
1.0809065 	 1.008043 
1.0809222 	 1.008310 
1.0809379 	 1.018564 
1.0809536 	 1.022035 
1.0809693 	 1.004507 
1.0809851 	 0.975947 
1.0810008 	 0.995597 
1.0810165 	 0.982938 
1.0810322 	 1.005758 
1.0810479 	 0.981429 
1.0810636 	 0.990830 
1.0810794 	 1.018330 
1.0810951 	 1.007064 
1.0811108 	 1.025240 
1.0811265 	 1.026589 
1.0811422 	 1.019386 
1.0811579 	 0.993106 
1.0811737 	 1.012022 
1.0811894 	 1.005299 
1.0812051 	 0.990287 
1.0812208 	 0.980583 
1.0812365 	 0.979031 
1.0812522 	 1.015813 
1.0812679 	 1.026562 
1.0812837 	 1.007625 
1.0812994 	 1.025625 
1.0813151 	 1.001434 
1.0813308 	 1.010883 
1.0813465 	 0.998290 
1.0813622 	 0.993658 
1.0813780 	 0.989838 
1.0813937 	 0.985342 
1.0814094 	 0.981343 
1.0814251 	 0.986819 
1.0814408 	 0.989992 
1.0814565 	 0.994178 
1.0814723 	 0.968120 
1.0814880 	 1.018441 
1.0815037 	 1.002158 
1.0815194 	 0.993566 
1.0815351 	 0.992941 
1.0815508 	 1.007957 
1.0815666 	 1.012435 
1.0815823 	 0.995854 
1.0815980 	 1.017540 
1.0816137 	 0.987741 
1.0816294 	 0.975252 
1.0816451 	 0.966316 
1.0816608 	 0.975942 
1.0816766 	 0.984315 
1.0816923 	 0.997978 
1.0817080 	 0.947051 
1.0817237 	 0.892272 
1.0817394 	 0.749667 
1.0817551 	 0.625309 
1.0817709 	 0.618557 
1.0817866 	 0.677148 
1.0818023 	 0.784114 
1.0818180 	 0.881653 
1.0818337 	 0.940147 
1.0818494 	 0.948308 
1.0818652 	 1.004885 
1.0818809 	 1.008457 
1.0818966 	 1.011983 
1.0819123 	 0.988737 
1.0819280 	 0.994585 
1.0819437 	 0.999147 
1.0819595 	 1.011360 
1.0819752 	 1.001376 
1.0819909 	 0.992886 
1.0820066 	 0.987449 
1.0820223 	 0.996677 
1.0820380 	 0.975920 
1.0820538 	 0.985860 
1.0820695 	 1.011956 
1.0820852 	 1.008486 
1.0821009 	 0.986053 
1.0821166 	 0.963666 
1.0821323 	 0.991691 
1.0821480 	 1.003430 
1.0821638 	 0.998624 
1.0821795 	 1.011518 
1.0821952 	 1.014852 
1.0822109 	 1.007454 
1.0822266 	 1.003529 
1.0822423 	 0.997012 
1.0822581 	 0.990772 
1.0822738 	 0.987004 
1.0822895 	 1.016459 
1.0823052 	 0.967326 
1.0823209 	 0.934560 
1.0823366 	 0.899059 
1.0823524 	 0.911731 
1.0823681 	 0.966997 
1.0823838 	 0.968416 
1.0823995 	 0.976806 
1.0824152 	 1.002776 
1.0824309 	 0.988639 
1.0824467 	 0.941048 
1.0824624 	 0.880829 
1.0824781 	 0.842554 
1.0824938 	 0.903263 
1.0825095 	 0.946949 
1.0825252 	 0.987376 
1.0825409 	 0.999718 
1.0825567 	 1.009605 
1.0825724 	 0.982523 
1.0825881 	 0.992900 
1.0826038 	 1.010895 
1.0826195 	 1.001935 
1.0826352 	 1.002191 
1.0826510 	 0.978302 
1.0826667 	 0.987979 
1.0826824 	 0.947315 
1.0826981 	 0.958837 
1.0827138 	 0.940802 
1.0827295 	 0.911188 
1.0827453 	 0.847336 
1.0827610 	 0.790273 
1.0827767 	 0.776205 
1.0827924 	 0.805581 
1.0828081 	 0.835380 
1.0828238 	 0.893123 
1.0828396 	 0.918866 
1.0828553 	 0.956132 
1.0828710 	 0.976514 
1.0828867 	 0.993939 
1.0829024 	 0.991205 
1.0829181 	 0.973059 
1.0829339 	 0.985892 
1.0829496 	 0.988421 
1.0829653 	 1.020515 
1.0829810 	 1.016051 
1.0829967 	 1.005183 
1.0830124 	 0.984506 
1.0830281 	 0.974839 
1.0830439 	 0.990829 
1.0830596 	 0.988544 
1.0830753 	 0.977300 
1.0830910 	 0.999521 
1.0831067 	 1.009107 
1.0831224 	 0.994274 
1.0831382 	 0.987125 
1.0831539 	 0.995787 
1.0831696 	 0.977963 
1.0831853 	 0.970172 
1.0832010 	 0.975783 
1.0832167 	 0.990470 
1.0832325 	 0.977578 
1.0832482 	 0.962538 
1.0832639 	 0.975447 
1.0832796 	 0.948586 
1.0832953 	 0.919547 
1.0833110 	 0.822151 
1.0833268 	 0.687134 
1.0833425 	 0.549763 
1.0833582 	 0.566074 
1.0833739 	 0.677764 
1.0833896 	 0.803370 
1.0834053 	 0.852334 
1.0834210 	 0.875707 
1.0834368 	 0.892531 
1.0834525 	 0.928660 
1.0834682 	 0.955791 
1.0834839 	 0.982401 
1.0834996 	 0.992648 
1.0835153 	 1.002696 
1.0835311 	 1.006205 
1.0835468 	 0.999489 
1.0835625 	 0.988609 
1.0835782 	 0.975954 
1.0835939 	 0.996679 
1.0836096 	 0.990478 
1.0836254 	 0.991125 
1.0836411 	 0.983335 
1.0836568 	 1.002083 
1.0836725 	 0.987870 
1.0836882 	 0.999138 
1.0837039 	 0.987966 
1.0837197 	 0.999672 
1.0837354 	 0.989959 
1.0837511 	 0.983939 
1.0837668 	 0.977293 
1.0837825 	 0.961231 
1.0837982 	 0.984152 
1.0838140 	 0.992597 
1.0838297 	 1.008930 
1.0838454 	 0.994894 
1.0838611 	 1.007799 
1.0838768 	 1.006719 
1.0838925 	 1.011176 
1.0839082 	 0.989772 
1.0839240 	 0.985564 
1.0839397 	 0.997618 
1.0839554 	 0.980141 
1.0839711 	 0.950512 
1.0839868 	 0.978908 
1.0840025 	 0.961468 
1.0840183 	 0.971039 
1.0840340 	 0.978222 
1.0840497 	 0.979594 
1.0840654 	 0.968205 
1.0840811 	 0.956812 
1.0840968 	 0.918536 
1.0841126 	 0.898139 
1.0841283 	 0.879433 
1.0841440 	 0.925602 
1.0841597 	 0.960537 
1.0841754 	 0.992978 
1.0841911 	 0.972776 
1.0842069 	 0.984386 
1.0842226 	 0.994343 
1.0842383 	 0.988449 
1.0842540 	 0.994737 
1.0842697 	 0.998692 
1.0842854 	 1.004855 
1.0843011 	 1.000435 
1.0843169 	 0.998288 
1.0843326 	 0.993831 
1.0843483 	 0.993002 
1.0843640 	 0.990375 
1.0843797 	 1.004691 
1.0843954 	 1.008243 
1.0844112 	 1.008347 
1.0844269 	 1.009798 
1.0844426 	 1.016589 
1.0844583 	 1.000549 
1.0844740 	 1.007688 
1.0844897 	 0.983011 
1.0845055 	 0.984628 
1.0845212 	 0.955287 
1.0845369 	 0.941707 
1.0845526 	 0.964148 
1.0845683 	 1.012573 
1.0845840 	 1.005216 
1.0845998 	 0.995105 
1.0846155 	 1.008393 
1.0846312 	 1.015434 
1.0846469 	 1.017016 
1.0846626 	 1.006376 
1.0846783 	 1.008027 
1.0846941 	 1.004313 
1.0847098 	 0.991040 
1.0847255 	 0.990152 
1.0847412 	 1.002825 
1.0847569 	 1.007246 
1.0847726 	 1.011771 
1.0847883 	 1.000578 
1.0848041 	 1.002480 
1.0848198 	 1.019625 
1.0848355 	 1.014168 
1.0848512 	 1.013214 
1.0848669 	 1.002498 
1.0848826 	 1.002627 
1.0848984 	 1.010128 
1.0849141 	 1.020901 
1.0849298 	 1.024107 
1.0849455 	 1.027444 
1.0849612 	 1.015888 
1.0849769 	 0.964071 
1.0849927 	 0.879966 
1.0850084 	 0.813704 
1.0850241 	 0.790727 
1.0850398 	 0.851561 
1.0850555 	 0.940113 
1.0850712 	 0.978707 
1.0850870 	 0.995007 
1.0851027 	 0.987110 
1.0851184 	 0.996902 
1.0851341 	 0.992713 
1.0851498 	 1.007495 
1.0851655 	 1.000519 
1.0851812 	 1.013240 
1.0851970 	 1.008580 
1.0852127 	 1.019890 
1.0852284 	 1.007250 
1.0852441 	 0.998911 
1.0852598 	 0.993967 
1.0852755 	 1.009365 
1.0852913 	 0.985346 
1.0853070 	 0.965777 
1.0853227 	 0.983889 
1.0853384 	 0.976941 
1.0853541 	 0.970890 
1.0853698 	 0.937176 
1.0853856 	 0.884270 
1.0854013 	 0.893192 
1.0854170 	 0.929781 
1.0854327 	 0.962581 
1.0854484 	 0.986145 
1.0854641 	 0.986517 
1.0854799 	 0.996113 
1.0854956 	 1.003174 
1.0855113 	 0.994900 
1.0855270 	 1.007264 
1.0855427 	 0.999293 
1.0855584 	 0.956142 
1.0855742 	 0.932608 
1.0855899 	 0.934339 
1.0856056 	 0.960281 
1.0856213 	 0.987216 
1.0856370 	 1.003293 
1.0856527 	 1.001738 
1.0856684 	 1.001810 
1.0856842 	 0.983020 
1.0856999 	 0.985140 
1.0857156 	 0.991494 
1.0857313 	 1.011029 
1.0857470 	 0.999302 
1.0857627 	 1.011931 
1.0857785 	 1.009888 
1.0857942 	 1.011811 
1.0858099 	 1.002013 
1.0858256 	 1.009021 
1.0858413 	 0.993367 
1.0858570 	 1.002042 
1.0858728 	 1.012833 
1.0858885 	 1.001800 
1.0859042 	 0.979323 
1.0859199 	 0.956214 
1.0859356 	 0.940584 
1.0859513 	 0.963274 
1.0859671 	 0.972542 
1.0859828 	 1.007622 
1.0859985 	 1.022489 
1.0860142 	 1.022611 
1.0860299 	 1.006245 
1.0860456 	 1.015212 
1.0860613 	 0.992229 
1.0860771 	 0.997326 
1.0860928 	 1.011128 
1.0861085 	 1.010444 
1.0861242 	 1.008665 
1.0861399 	 0.986179 
1.0861556 	 0.994338 
1.0861714 	 0.991105 
1.0861871 	 0.994961 
1.0862028 	 0.999461 
1.0862185 	 1.005821 
1.0862342 	 0.993288 
1.0862499 	 0.999770 
1.0862657 	 1.010737 
1.0862814 	 1.006908 
1.0862971 	 1.021704 
1.0863128 	 1.005187 
1.0863285 	 0.989919 
1.0863442 	 0.985892 
1.0863600 	 1.005816 
1.0863757 	 0.998158 
1.0863914 	 0.990770 
1.0864071 	 1.002878 
1.0864228 	 0.999677 
1.0864385 	 0.992081 
1.0864543 	 0.976277 
1.0864700 	 0.977653 
1.0864857 	 0.978576 
1.0865014 	 1.001563 
1.0865171 	 0.989241 
1.0865328 	 0.986921 
1.0865485 	 0.982751 
1.0865643 	 1.000302 
1.0865800 	 0.991002 
1.0865957 	 1.003038 
1.0866114 	 0.999985 
1.0866271 	 0.997230 
1.0866428 	 1.010996 
1.0866586 	 1.004507 
1.0866743 	 1.005370 
1.0866900 	 1.018069 
1.0867057 	 1.004941 
1.0867214 	 1.004270 
1.0867371 	 1.009723 
1.0867529 	 0.999550 
1.0867686 	 0.986210 
1.0867843 	 0.990438 
1.0868000 	 0.978575 
1.0868157 	 0.996568 
1.0868314 	 1.004588 
1.0868472 	 1.010685 
1.0868629 	 0.997146 
1.0868786 	 0.996667 
1.0868943 	 0.991848 
1.0869100 	 1.006762 
1.0869257 	 1.003224 
1.0869414 	 0.981103 
1.0869572 	 0.923399 
1.0869729 	 0.877462 
1.0869886 	 0.863642 
1.0870043 	 0.902890 
1.0870200 	 0.957701 
1.0870357 	 0.986378 
1.0870515 	 0.994149 
1.0870672 	 1.013158 
1.0870829 	 1.011610 
1.0870986 	 1.005158 
1.0871143 	 1.016353 
1.0871300 	 1.029783 
1.0871458 	 1.017669 
1.0871615 	 1.014429 
1.0871772 	 1.020410 
1.0871929 	 1.014942 
1.0872086 	 1.001950 
1.0872243 	 1.007353 
1.0872401 	 1.012091 
1.0872558 	 1.022758 
1.0872715 	 1.017104 
1.0872872 	 1.016477 
1.0873029 	 1.016217 
1.0873186 	 1.012038 
1.0873344 	 1.011284 
1.0873501 	 1.009276 
1.0873658 	 1.017605 
1.0873815 	 1.016433 
1.0873972 	 1.008350 
1.0874129 	 1.013455 
1.0874286 	 1.008692 
1.0874444 	 1.017343 
1.0874601 	 1.006094 
1.0874758 	 0.959005 
1.0874915 	 0.920103 
1.0875072 	 0.868493 
1.0875229 	 0.836521 
1.0875387 	 0.835628 
1.0875544 	 0.763956 
1.0875701 	 0.637253 
1.0875858 	 0.577550 
1.0876015 	 0.632888 
1.0876172 	 0.768955 
1.0876330 	 0.880760 
1.0876487 	 0.934530 
1.0876644 	 0.958629 
1.0876801 	 0.970297 
1.0876958 	 0.973818 
1.0877115 	 0.995217 
1.0877273 	 0.996845 
1.0877430 	 0.998842 
1.0877587 	 0.979990 
1.0877744 	 0.939234 
1.0877901 	 0.899344 
1.0878058 	 0.890739 
1.0878215 	 0.901034 
1.0878373 	 0.918829 
1.0878530 	 0.922353 
1.0878687 	 0.933331 
1.0878844 	 0.940691 
1.0879001 	 0.929187 
1.0879158 	 0.913628 
1.0879316 	 0.907272 
1.0879473 	 0.902451 
1.0879630 	 0.932928 
1.0879787 	 0.937629 
1.0879944 	 0.954309 
1.0880101 	 0.971626 
1.0880259 	 0.985396 
1.0880416 	 0.963588 
1.0880573 	 0.949668 
1.0880730 	 0.951951 
1.0880887 	 0.970345 
1.0881044 	 0.983983 
1.0881202 	 0.983782 
1.0881359 	 0.964269 
1.0881516 	 0.962663 
1.0881673 	 0.966565 
1.0881830 	 1.003323 
1.0881987 	 0.978715 
1.0882145 	 0.949169 
1.0882302 	 0.935899 
1.0882459 	 0.932659 
1.0882616 	 0.950765 
1.0882773 	 0.983035 
1.0882930 	 0.998228 
1.0883087 	 0.963417 
1.0883245 	 0.945782 
1.0883402 	 0.936951 
1.0883559 	 0.955632 
1.0883716 	 0.974169 
1.0883873 	 0.979653 
1.0884030 	 0.996548 
1.0884188 	 0.977758 
1.0884345 	 0.955484 
1.0884502 	 0.961386 
1.0884659 	 0.966927 
1.0884816 	 0.985429 
1.0884973 	 0.997684 
1.0885131 	 1.005503 
1.0885288 	 0.991868 
1.0885445 	 0.981078 
1.0885602 	 0.979254 
1.0885759 	 0.963170 
1.0885916 	 0.962654 
1.0886074 	 0.959165 
1.0886231 	 0.958952 
1.0886388 	 0.971347 
1.0886545 	 0.980196 
1.0886702 	 0.969033 
1.0886859 	 0.953256 
1.0887016 	 0.943453 
1.0887174 	 0.961568 
1.0887331 	 0.977939 
1.0887488 	 0.986736 
1.0887645 	 0.965971 
1.0887802 	 0.899003 
1.0887959 	 0.823134 
1.0888117 	 0.798559 
1.0888274 	 0.830338 
1.0888431 	 0.894837 
1.0888588 	 0.939733 
1.0888745 	 0.936644 
1.0888902 	 0.916236 
1.0889060 	 0.899911 
1.0889217 	 0.905061 
1.0889374 	 0.935540 
1.0889531 	 0.951886 
1.0889688 	 0.927245 
1.0889845 	 0.904293 
1.0890003 	 0.916055 
1.0890160 	 0.928362 
1.0890317 	 0.903139 
1.0890474 	 0.845408 
1.0890631 	 0.842242 
1.0890788 	 0.883750 
1.0890945 	 0.937207 
1.0891103 	 0.964493 
1.0891260 	 0.946776 
1.0891417 	 0.886428 
1.0891574 	 0.847290 
1.0891731 	 0.846185 
1.0891888 	 0.883381 
1.0892046 	 0.938744 
1.0892203 	 0.971560 
1.0892360 	 0.983900 
1.0892517 	 0.992633 
1.0892674 	 0.983332 
1.0892831 	 0.964460 
1.0892989 	 0.954224 
1.0893146 	 0.944336 
1.0893303 	 0.956444 
1.0893460 	 0.989717 
1.0893617 	 1.003397 
1.0893774 	 0.995440 
1.0893932 	 0.985434 
1.0894089 	 0.996915 
1.0894246 	 1.015124 
1.0894403 	 0.984207 
1.0894560 	 0.961586 
1.0894717 	 0.944151 
1.0894875 	 0.915757 
1.0895032 	 0.924515 
1.0895189 	 0.938555 
1.0895346 	 0.951550 
1.0895503 	 0.965569 
1.0895660 	 0.965593 
1.0895817 	 0.984784 
1.0895975 	 0.994252 
1.0896132 	 0.991768 
1.0896289 	 0.985660 
1.0896446 	 0.964436 
1.0896603 	 0.955722 
1.0896760 	 0.952508 
1.0896918 	 0.967761 
1.0897075 	 0.977854 
1.0897232 	 0.965889 
1.0897389 	 0.950879 
1.0897546 	 0.921993 
1.0897703 	 0.895046 
1.0897861 	 0.871995 
1.0898018 	 0.867003 
1.0898175 	 0.903835 
1.0898332 	 0.941249 
1.0898489 	 0.966870 
1.0898646 	 0.989838 
1.0898804 	 0.996550 
1.0898961 	 0.998870 
1.0899118 	 0.987167 
1.0899275 	 0.966194 
1.0899432 	 0.959119 
1.0899589 	 0.972585 
1.0899746 	 0.976154 
1.0899904 	 0.985118 
1.0900061 	 0.988534 
1.0900218 	 0.981927 
1.0900375 	 0.976879 
1.0900532 	 0.954319 
1.0900689 	 0.947645 
1.0900847 	 0.964713 
1.0901004 	 0.970258 
1.0901161 	 0.984037 
1.0901318 	 0.984367 
1.0901475 	 0.995727 
1.0901632 	 1.004604 
1.0901790 	 0.992277 
1.0901947 	 0.981080 
1.0902104 	 0.940820 
1.0902261 	 0.898600 
1.0902418 	 0.828956 
1.0902575 	 0.777676 
1.0902733 	 0.802797 
1.0902890 	 0.876404 
1.0903047 	 0.946953 
1.0903204 	 0.988608 
1.0903361 	 0.995962 
1.0903518 	 0.988751 
1.0903676 	 0.997922 
1.0903833 	 0.987760 
1.0903990 	 0.995422 
1.0904147 	 1.004158 
1.0904304 	 1.001858 
1.0904461 	 0.998218 
1.0904618 	 0.983668 
1.0904776 	 0.972314 
1.0904933 	 0.966463 
1.0905090 	 0.958041 
1.0905247 	 0.976082 
1.0905404 	 0.994334 
1.0905561 	 1.004496 
1.0905719 	 1.005880 
1.0905876 	 0.999522 
1.0906033 	 1.005108 
1.0906190 	 1.010406 
1.0906347 	 0.998668 
1.0906504 	 1.004952 
1.0906662 	 1.013672 
1.0906819 	 1.007564 
1.0906976 	 1.005351 
1.0907133 	 1.007184 
1.0907290 	 1.002492 
1.0907447 	 1.004358 
1.0907605 	 0.993877 
1.0907762 	 0.993406 
1.0907919 	 0.993591 
1.0908076 	 1.003452 
1.0908233 	 0.996227 
1.0908390 	 0.998613 
1.0908547 	 0.979478 
1.0908705 	 0.984123 
1.0908862 	 0.976814 
1.0909019 	 0.981944 
1.0909176 	 0.976252 
1.0909333 	 0.962773 
1.0909490 	 0.945979 
1.0909648 	 0.953599 
1.0909805 	 0.971808 
1.0909962 	 0.985616 
1.0910119 	 0.997095 
1.0910276 	 1.002030 
1.0910433 	 1.004368 
1.0910591 	 0.996232 
1.0910748 	 1.003063 
1.0910905 	 1.000473 
1.0911062 	 0.997551 
1.0911219 	 0.996731 
1.0911376 	 0.995200 
1.0911534 	 0.982205 
1.0911691 	 0.938036 
1.0911848 	 0.837360 
1.0912005 	 0.782351 
1.0912162 	 0.815072 
1.0912319 	 0.895134 
1.0912477 	 0.963170 
1.0912634 	 0.988560 
1.0912791 	 0.987698 
1.0912948 	 0.981940 
1.0913105 	 1.002113 
1.0913262 	 1.000951 
1.0913419 	 1.003687 
1.0913577 	 1.005881 
1.0913734 	 1.011374 
1.0913891 	 0.995828 
1.0914048 	 0.987899 
1.0914205 	 0.960550 
1.0914362 	 0.959251 
1.0914520 	 0.948184 
1.0914677 	 0.979893 
1.0914834 	 0.973753 
1.0914991 	 0.973787 
1.0915148 	 0.970345 
1.0915305 	 0.996084 
1.0915463 	 1.001823 
1.0915620 	 1.015305 
1.0915777 	 1.026832 
1.0915934 	 1.007348 
1.0916091 	 1.007029 
1.0916248 	 1.006679 
1.0916406 	 1.003725 
1.0916563 	 0.994209 
1.0916720 	 0.981618 
1.0916877 	 1.007645 
1.0917034 	 1.017106 
1.0917191 	 1.006894 
1.0917348 	 1.015069 
1.0917506 	 1.003447 
1.0917663 	 0.988214 
1.0917820 	 1.007153 
1.0917977 	 1.007550 
1.0918134 	 1.013037 
1.0918291 	 1.009463 
1.0918449 	 1.013644 
1.0918606 	 1.017170 
1.0918763 	 1.015999 
1.0918920 	 1.027891 
1.0919077 	 1.010657 
1.0919234 	 0.996717 
1.0919392 	 0.989398 
1.0919549 	 0.980500 
1.0919706 	 0.957411 
1.0919863 	 0.953273 
1.0920020 	 0.959771 
1.0920177 	 0.960231 
1.0920335 	 0.970872 
1.0920492 	 0.987021 
1.0920649 	 0.959812 
1.0920806 	 0.865484 
1.0920963 	 0.703974 
1.0921120 	 0.579286 
1.0921278 	 0.584987 
1.0921435 	 0.735259 
1.0921592 	 0.890315 
1.0921749 	 0.971223 
1.0921906 	 0.999367 
1.0922063 	 1.004320 
1.0922220 	 1.013560 
1.0922378 	 1.016699 
1.0922535 	 1.002115 
1.0922692 	 1.003863 
1.0922849 	 0.994229 
1.0923006 	 0.991827 
1.0923163 	 0.994545 
1.0923321 	 1.003597 
1.0923478 	 1.007004 
1.0923635 	 1.006219 
1.0923792 	 0.991578 
1.0923949 	 0.990024 
1.0924106 	 1.000500 
1.0924264 	 0.995074 
1.0924421 	 0.986182 
1.0924578 	 0.982989 
1.0924735 	 0.971678 
1.0924892 	 0.967681 
1.0925049 	 0.970557 
1.0925207 	 0.976486 
1.0925364 	 0.974767 
1.0925521 	 0.961784 
1.0925678 	 0.971369 
1.0925835 	 0.983392 
1.0925992 	 0.971962 
1.0926149 	 0.978760 
1.0926307 	 0.962821 
1.0926464 	 0.978847 
1.0926621 	 0.986547 
1.0926778 	 0.998714 
1.0926935 	 0.986540 
1.0927092 	 0.968175 
1.0927250 	 0.974445 
1.0927407 	 0.992348 
1.0927564 	 0.995130 
1.0927721 	 1.004562 
1.0927878 	 0.998789 
1.0928035 	 0.990797 
1.0928193 	 0.986003 
1.0928350 	 0.985336 
1.0928507 	 0.967112 
1.0928664 	 0.971773 
1.0928821 	 0.974828 
1.0928978 	 0.975977 
1.0929136 	 0.945414 
1.0929293 	 0.909316 
1.0929450 	 0.895276 
1.0929607 	 0.899230 
1.0929764 	 0.903402 
1.0929921 	 0.922149 
1.0930079 	 0.934901 
1.0930236 	 0.953525 
1.0930393 	 0.968086 
1.0930550 	 0.962356 
1.0930707 	 0.952524 
1.0930864 	 0.944454 
1.0931021 	 0.942914 
1.0931179 	 0.950061 
1.0931336 	 0.954989 
1.0931493 	 0.924189 
1.0931650 	 0.861375 
1.0931807 	 0.784397 
1.0931964 	 0.739465 
1.0932122 	 0.746597 
1.0932279 	 0.774538 
1.0932436 	 0.786456 
1.0932593 	 0.788291 
1.0932750 	 0.832058 
1.0932907 	 0.889928 
1.0933065 	 0.879495 
1.0933222 	 0.850444 
1.0933379 	 0.807535 
1.0933536 	 0.803567 
1.0933693 	 0.854513 
1.0933850 	 0.917374 
1.0934008 	 0.962917 
1.0934165 	 0.955345 
1.0934322 	 0.931362 
1.0934479 	 0.865069 
1.0934636 	 0.823007 
1.0934793 	 0.836956 
1.0934950 	 0.889544 
1.0935108 	 0.958897 
1.0935265 	 1.001402 
1.0935422 	 1.008781 
1.0935579 	 0.977097 
1.0935736 	 0.931310 
1.0935893 	 0.880543 
1.0936051 	 0.829059 
1.0936208 	 0.777961 
1.0936365 	 0.801940 
1.0936522 	 0.870370 
1.0936679 	 0.957262 
1.0936836 	 0.989089 
1.0936994 	 1.018033 
1.0937151 	 1.031145 
1.0937308 	 1.015304 
1.0937465 	 1.009289 
1.0937622 	 1.000554 
1.0937779 	 0.969850 
1.0937937 	 0.931196 
1.0938094 	 0.899982 
1.0938251 	 0.858001 
1.0938408 	 0.859677 
1.0938565 	 0.908659 
1.0938722 	 0.980350 
1.0938880 	 1.019980 
1.0939037 	 1.022158 
1.0939194 	 1.027484 
1.0939351 	 1.027388 
1.0939508 	 1.025258 
1.0939665 	 1.032401 
1.0939822 	 1.026568 
1.0939980 	 1.007342 
1.0940137 	 1.018569 
1.0940294 	 1.014916 
1.0940451 	 0.952010 
1.0940608 	 0.890651 
1.0940765 	 0.854287 
1.0940923 	 0.879739 
1.0941080 	 0.937577 
1.0941237 	 0.989289 
1.0941394 	 1.018765 
1.0941551 	 1.006717 
1.0941708 	 0.998513 
1.0941866 	 1.000549 
1.0942023 	 0.981259 
1.0942180 	 0.960313 
1.0942337 	 0.958347 
1.0942494 	 0.982039 
1.0942651 	 1.007784 
1.0942809 	 1.007125 
1.0942966 	 1.006625 
1.0943123 	 0.990918 
1.0943280 	 0.943040 
1.0943437 	 0.860234 
1.0943594 	 0.821865 
1.0943751 	 0.843287 
1.0943909 	 0.885337 
1.0944066 	 0.932183 
1.0944223 	 0.964807 
1.0944380 	 0.963968 
1.0944537 	 0.949542 
1.0944694 	 0.949331 
1.0944852 	 0.935444 
1.0945009 	 0.911309 
1.0945166 	 0.929791 
1.0945323 	 0.982988 
1.0945480 	 1.009198 
1.0945637 	 1.008216 
1.0945795 	 1.011549 
1.0945952 	 1.003531 
1.0946109 	 1.013572 
1.0946266 	 1.006056 
1.0946423 	 0.945809 
1.0946580 	 0.873689 
1.0946738 	 0.844688 
1.0946895 	 0.849056 
1.0947052 	 0.886427 
1.0947209 	 0.908118 
1.0947366 	 0.933235 
1.0947523 	 0.942683 
1.0947681 	 0.945881 
1.0947838 	 0.917518 
1.0947995 	 0.906821 
1.0948152 	 0.901195 
1.0948309 	 0.925630 
1.0948466 	 0.982866 
1.0948623 	 0.998962 
1.0948781 	 0.996581 
1.0948938 	 1.010479 
1.0949095 	 1.007893 
1.0949252 	 0.991354 
1.0949409 	 0.996387 
1.0949566 	 1.004795 
1.0949724 	 0.989577 
1.0949881 	 0.979135 
1.0950038 	 0.910925 
1.0950195 	 0.855678 
1.0950352 	 0.830369 
1.0950509 	 0.868624 
1.0950667 	 0.920381 
1.0950824 	 0.943526 
1.0950981 	 0.934552 
1.0951138 	 0.899525 
1.0951295 	 0.867980 
1.0951452 	 0.843188 
1.0951610 	 0.855752 
1.0951767 	 0.914660 
1.0951924 	 0.976024 
1.0952081 	 0.989753 
1.0952238 	 0.991468 
1.0952395 	 1.008169 
1.0952552 	 1.005416 
1.0952710 	 0.988336 
1.0952867 	 0.984657 
1.0953024 	 0.985925 
1.0953181 	 0.988935 
1.0953338 	 0.981969 
1.0953495 	 0.981017 
1.0953653 	 0.989435 
1.0953810 	 0.963776 
1.0953967 	 0.927531 
1.0954124 	 0.856039 
1.0954281 	 0.826623 
1.0954438 	 0.836116 
1.0954596 	 0.874550 
1.0954753 	 0.922207 
1.0954910 	 0.898550 
1.0955067 	 0.886226 
1.0955224 	 0.854988 
1.0955381 	 0.847063 
1.0955539 	 0.874996 
1.0955696 	 0.922713 
1.0955853 	 0.948545 
1.0956010 	 0.972990 
1.0956167 	 0.987948 
1.0956324 	 1.000551 
1.0956482 	 0.991219 
1.0956639 	 1.002671 
1.0956796 	 1.006480 
1.0956953 	 1.005152 
1.0957110 	 1.000273 
1.0957267 	 0.998578 
1.0957424 	 1.010777 
1.0957582 	 1.004496 
1.0957739 	 0.979764 
1.0957896 	 0.987522 
1.0958053 	 0.987706 
1.0958210 	 0.968497 
1.0958367 	 0.946136 
1.0958525 	 0.886519 
1.0958682 	 0.824839 
1.0958839 	 0.811339 
1.0958996 	 0.841522 
1.0959153 	 0.852489 
1.0959310 	 0.851852 
1.0959468 	 0.815182 
1.0959625 	 0.787888 
1.0959782 	 0.769164 
1.0959939 	 0.799992 
1.0960096 	 0.832736 
1.0960253 	 0.846623 
1.0960411 	 0.849369 


==> anc/HD39225/HD39225_71.dat <==
1.0655328 	 0.998748 
1.0655482 	 1.001801 
1.0655636 	 1.006877 
1.0655791 	 0.995517 
1.0655945 	 1.010049 
1.0656100 	 0.995794 
1.0656254 	 1.002585 
1.0656408 	 0.977882 
1.0656563 	 0.994851 
1.0656717 	 0.970050 
1.0656871 	 1.016623 
1.0657026 	 0.984958 
1.0657180 	 1.023480 
1.0657335 	 0.980946 
1.0657489 	 0.987969 
1.0657643 	 0.959965 
1.0657798 	 0.970532 
1.0657952 	 0.950615 
1.0658106 	 0.968926 
1.0658261 	 0.972460 
1.0658415 	 0.972177 
1.0658570 	 0.960406 
1.0658724 	 0.957585 
1.0658878 	 0.943102 
1.0659033 	 0.952490 
1.0659187 	 0.973099 
1.0659341 	 0.994228 
1.0659496 	 0.984798 
1.0659650 	 0.985835 
1.0659804 	 0.991631 
1.0659959 	 0.992949 
1.0660113 	 1.011576 
1.0660268 	 0.994878 
1.0660422 	 1.015515 
1.0660576 	 0.991424 
1.0660731 	 0.997262 
1.0660885 	 1.002943 
1.0661039 	 0.999912 
1.0661194 	 0.979552 
1.0661348 	 0.990288 
1.0661503 	 0.988780 
1.0661657 	 1.003904 
1.0661811 	 0.986849 
1.0661966 	 0.978628 
1.0662120 	 0.966771 
1.0662274 	 0.991386 
1.0662429 	 0.980563 
1.0662583 	 0.990277 
1.0662738 	 0.994934 
1.0662892 	 0.999690 
1.0663046 	 0.993147 
1.0663201 	 0.997678 
1.0663355 	 0.982307 
1.0663509 	 0.982971 
1.0663664 	 0.974552 
1.0663818 	 0.986135 
1.0663973 	 1.005349 
1.0664127 	 1.010973 
1.0664281 	 0.996415 
1.0664436 	 0.987952 
1.0664590 	 0.994401 
1.0664744 	 1.003540 
1.0664899 	 0.981135 
1.0665053 	 0.988941 
1.0665208 	 1.007761 
1.0665362 	 0.993014 
1.0665516 	 1.019288 
1.0665671 	 1.013346 
1.0665825 	 1.012934 
1.0665979 	 0.976275 
1.0666134 	 0.998204 
1.0666288 	 0.980577 
1.0666443 	 0.973489 
1.0666597 	 0.960547 
1.0666751 	 0.920380 
1.0666906 	 0.796038 
1.0667060 	 0.675015 
1.0667214 	 0.605366 
1.0667369 	 0.592465 
1.0667523 	 0.552128 
1.0667678 	 0.482976 
1.0667832 	 0.474968 
1.0667986 	 0.580176 
1.0668141 	 0.755045 
1.0668295 	 0.922383 
1.0668449 	 0.975322 
1.0668604 	 0.986114 
1.0668758 	 1.018714 
1.0668913 	 0.989647 
1.0669067 	 1.001456 
1.0669221 	 0.990044 
1.0669376 	 0.993459 
1.0669530 	 0.970351 
1.0669684 	 0.994415 
1.0669839 	 0.988302 
1.0669993 	 0.992107 
1.0670148 	 0.972390 
1.0670302 	 0.990260 
1.0670456 	 0.983000 
1.0670611 	 0.976117 
1.0670765 	 0.981400 
1.0670919 	 0.990571 
1.0671074 	 1.014303 
1.0671228 	 1.025696 
1.0671382 	 1.003462 
1.0671537 	 1.016163 
1.0671691 	 1.010779 
1.0671846 	 1.013288 
1.0672000 	 0.999796 
1.0672154 	 0.992309 
1.0672309 	 0.990766 
1.0672463 	 0.992861 
1.0672617 	 0.996243 
1.0672772 	 1.002251 
1.0672926 	 1.003475 
1.0673081 	 0.995294 
1.0673235 	 0.982165 
1.0673389 	 0.935762 
1.0673544 	 0.889771 
1.0673698 	 0.851429 
1.0673852 	 0.871249 
1.0674007 	 0.914150 
1.0674161 	 0.981821 
1.0674316 	 1.005557 
1.0674470 	 1.013782 
1.0674624 	 1.008193 
1.0674779 	 0.995394 
1.0674933 	 0.989595 
1.0675087 	 0.996068 
1.0675242 	 1.000920 
1.0675396 	 1.002362 
1.0675551 	 0.998366 
1.0675705 	 1.005373 
1.0675859 	 1.004401 
1.0676014 	 0.996220 
1.0676168 	 1.008459 
1.0676322 	 1.017280 
1.0676477 	 1.014654 
1.0676631 	 1.004037 
1.0676786 	 0.996904 
1.0676940 	 0.994140 
1.0677094 	 1.002910 
1.0677249 	 1.003236 
1.0677403 	 1.006462 
1.0677557 	 0.983274 
1.0677712 	 0.984429 
1.0677866 	 0.977612 
1.0678021 	 0.931126 
1.0678175 	 0.870175 
1.0678329 	 0.839643 
1.0678484 	 0.860792 
1.0678638 	 0.928130 
1.0678792 	 0.960058 
1.0678947 	 1.001602 
1.0679101 	 0.986881 
1.0679256 	 1.008837 
1.0679410 	 1.010578 
1.0679564 	 1.017682 
1.0679719 	 1.010102 
1.0679873 	 1.013327 
1.0680027 	 0.982573 
1.0680182 	 0.974716 
1.0680336 	 0.977373 
1.0680491 	 0.979731 
1.0680645 	 0.990725 
1.0680799 	 0.986836 
1.0680954 	 0.995927 
1.0681108 	 1.007403 
1.0681262 	 1.004118 
1.0681417 	 1.006440 
1.0681571 	 1.006509 
1.0681726 	 1.015271 
1.0681880 	 1.028565 
1.0682034 	 1.011507 
1.0682189 	 0.991764 
1.0682343 	 0.992434 
1.0682497 	 1.016671 
1.0682652 	 1.009898 
1.0682806 	 0.953153 
1.0682960 	 0.812647 
1.0683115 	 0.662072 
1.0683269 	 0.613929 
1.0683424 	 0.693888 
1.0683578 	 0.834869 
1.0683732 	 0.946486 
1.0683887 	 0.992078 
1.0684041 	 1.004604 
1.0684195 	 1.004449 
1.0684350 	 1.011074 
1.0684504 	 1.000006 
1.0684659 	 1.006682 
1.0684813 	 1.027786 
1.0684967 	 1.024997 
1.0685122 	 1.014993 
1.0685276 	 1.024374 
1.0685430 	 1.022661 
1.0685585 	 1.013934 
1.0685739 	 1.013343 
1.0685894 	 1.027039 
1.0686048 	 1.030320 
1.0686202 	 1.013253 
1.0686357 	 1.012419 
1.0686511 	 1.008876 
1.0686665 	 1.008381 
1.0686820 	 1.005220 
1.0686974 	 1.011984 
1.0687129 	 0.999938 
1.0687283 	 1.012502 
1.0687437 	 1.007059 
1.0687592 	 1.017425 
1.0687746 	 0.999627 
1.0687900 	 1.018785 
1.0688055 	 0.995307 
1.0688209 	 0.994138 
1.0688364 	 1.004137 
1.0688518 	 1.000327 
1.0688672 	 0.992995 
1.0688827 	 1.005159 
1.0688981 	 0.987973 
1.0689135 	 0.988318 
1.0689290 	 0.966684 
1.0689444 	 0.960069 
1.0689599 	 0.982871 
1.0689753 	 1.000881 
1.0689907 	 0.987535 
1.0690062 	 0.993361 
1.0690216 	 0.989950 
1.0690370 	 0.991358 
1.0690525 	 0.999442 
1.0690679 	 1.009241 
1.0690834 	 1.028892 
1.0690988 	 1.020096 
1.0691142 	 0.996458 
1.0691297 	 0.988675 
1.0691451 	 0.992464 
1.0691605 	 0.980528 
1.0691760 	 0.975729 
1.0691914 	 0.972914 
1.0692069 	 0.975039 
1.0692223 	 0.991330 
1.0692377 	 1.004067 
1.0692532 	 1.000496 
1.0692686 	 1.006956 
1.0692840 	 1.009041 
1.0692995 	 1.010806 
1.0693149 	 1.005541 
1.0693304 	 1.005555 
1.0693458 	 0.996566 
1.0693612 	 0.999051 
1.0693767 	 0.996953 
1.0693921 	 1.002049 
1.0694075 	 0.981944 
1.0694230 	 0.981040 
1.0694384 	 0.990921 
1.0694538 	 0.992475 
1.0694693 	 1.001083 
1.0694847 	 1.025385 
1.0695002 	 1.002186 
1.0695156 	 0.998022 
1.0695310 	 0.977298 
1.0695465 	 0.924350 
1.0695619 	 0.866953 
1.0695773 	 0.818847 
1.0695928 	 0.805657 
1.0696082 	 0.845982 
1.0696237 	 0.914322 
1.0696391 	 0.972940 
1.0696545 	 0.988603 
1.0696700 	 0.984023 
1.0696854 	 0.974685 
1.0697008 	 0.933131 
1.0697163 	 0.908465 
1.0697317 	 0.903744 
1.0697472 	 0.919029 
1.0697626 	 0.961393 
1.0697780 	 0.975802 
1.0697935 	 0.983791 
1.0698089 	 0.978691 
1.0698243 	 0.981702 
1.0698398 	 0.981384 
1.0698552 	 0.980298 
1.0698707 	 0.975278 
1.0698861 	 0.956540 
1.0699015 	 0.964609 
1.0699170 	 0.980915 
1.0699324 	 1.013995 
1.0699478 	 1.011125 
1.0699633 	 1.008346 
1.0699787 	 0.997027 
1.0699942 	 0.984903 
1.0700096 	 0.956062 
1.0700250 	 0.879214 
1.0700405 	 0.805828 
1.0700559 	 0.822843 
1.0700713 	 0.881788 
1.0700868 	 0.947685 
1.0701022 	 0.965717 
1.0701177 	 0.987835 
1.0701331 	 0.986895 
1.0701485 	 1.000421 
1.0701640 	 0.993148 
1.0701794 	 0.997768 
1.0701948 	 0.984244 
1.0702103 	 0.996079 
1.0702257 	 1.002201 
1.0702412 	 0.984019 
1.0702566 	 0.973985 
1.0702720 	 0.958592 
1.0702875 	 0.965567 
1.0703029 	 0.974054 
1.0703183 	 0.971551 
1.0703338 	 0.974709 
1.0703492 	 0.976329 
1.0703647 	 0.989069 
1.0703801 	 0.995283 
1.0703955 	 1.018059 
1.0704110 	 1.003562 
1.0704264 	 1.004659 
1.0704418 	 1.000155 
1.0704573 	 1.001418 
1.0704727 	 1.006647 
1.0704882 	 1.005563 
1.0705036 	 1.013660 
1.0705190 	 1.004730 
1.0705345 	 0.995643 
1.0705499 	 0.994003 
1.0705653 	 1.003327 
1.0705808 	 0.991967 
1.0705962 	 1.001814 
1.0706116 	 0.985589 
1.0706271 	 0.993853 
1.0706425 	 0.969968 
1.0706580 	 0.974022 
1.0706734 	 0.981602 
1.0706888 	 0.988928 
1.0707043 	 0.993423 
1.0707197 	 1.010478 
1.0707351 	 1.004735 
1.0707506 	 0.998314 
1.0707660 	 1.001237 
1.0707815 	 1.008563 
1.0707969 	 1.008695 
1.0708123 	 1.013747 
1.0708278 	 1.004131 
1.0708432 	 1.002671 
1.0708586 	 0.996615 
1.0708741 	 1.002552 
1.0708895 	 0.999467 
1.0709050 	 0.989800 
1.0709204 	 0.964924 
1.0709358 	 0.965636 
1.0709513 	 0.961207 
1.0709667 	 0.963139 
1.0709821 	 0.987181 
1.0709976 	 0.996914 
1.0710130 	 0.983131 
1.0710285 	 0.985972 
1.0710439 	 0.991561 
1.0710593 	 0.996289 
1.0710748 	 0.997689 
1.0710902 	 0.995095 
1.0711056 	 0.974394 
1.0711211 	 0.969346 
1.0711365 	 0.982766 
1.0711520 	 0.996329 
1.0711674 	 1.003670 
1.0711828 	 0.985544 
1.0711983 	 0.991856 
1.0712137 	 0.984658 
1.0712291 	 0.980119 
1.0712446 	 0.983163 
1.0712600 	 1.000886 
1.0712755 	 1.006210 
1.0712909 	 1.005864 
1.0713063 	 1.011463 
1.0713218 	 1.001768 
1.0713372 	 0.974873 
1.0713526 	 0.968887 
1.0713681 	 0.947186 
1.0713835 	 0.940192 
1.0713990 	 0.958587 
1.0714144 	 0.989878 
1.0714298 	 0.996073 
1.0714453 	 1.000239 
1.0714607 	 1.011171 
1.0714761 	 1.010744 
1.0714916 	 1.005707 
1.0715070 	 1.015701 
1.0715225 	 0.997185 
1.0715379 	 1.003814 
1.0715533 	 0.996473 
1.0715688 	 1.008624 
1.0715842 	 0.989865 
1.0715996 	 0.974476 
1.0716151 	 0.961456 
1.0716305 	 0.965721 
1.0716460 	 0.960182 
1.0716614 	 0.971153 
1.0716768 	 0.972247 
1.0716923 	 0.976941 
1.0717077 	 0.962532 
1.0717231 	 0.968955 
1.0717386 	 0.989532 
1.0717540 	 0.998756 
1.0717694 	 1.006380 
1.0717849 	 1.011139 
1.0718003 	 0.996136 
1.0718158 	 0.995147 
1.0718312 	 0.990422 
1.0718466 	 0.991284 
1.0718621 	 0.995847 
1.0718775 	 0.999412 
1.0718929 	 0.998438 
1.0719084 	 0.981198 
1.0719238 	 0.976089 
1.0719393 	 0.993920 
1.0719547 	 0.985777 
1.0719701 	 0.970056 
1.0719856 	 0.973700 
1.0720010 	 0.984682 
1.0720164 	 0.971518 
1.0720319 	 0.968521 
1.0720473 	 0.957031 
1.0720628 	 0.953207 
1.0720782 	 0.979279 
1.0720936 	 1.004099 
1.0721091 	 1.001544 
1.0721245 	 1.007825 
1.0721399 	 1.001191 
1.0721554 	 0.984335 
1.0721708 	 0.976976 
1.0721863 	 0.980314 
1.0722017 	 0.973741 
1.0722171 	 0.987593 
1.0722326 	 0.991156 
1.0722480 	 1.007263 
1.0722634 	 1.003596 
1.0722789 	 1.011092 
1.0722943 	 1.003848 
1.0723098 	 0.993370 
1.0723252 	 0.995291 
1.0723406 	 0.994202 
1.0723561 	 0.983503 
1.0723715 	 0.989240 
1.0723869 	 0.991492 
1.0724024 	 0.988061 
1.0724178 	 0.979928 
1.0724333 	 0.976549 
1.0724487 	 0.984766 
1.0724641 	 0.983262 
1.0724796 	 0.981500 
1.0724950 	 0.997322 
1.0725104 	 0.997249 
1.0725259 	 0.997721 
1.0725413 	 0.991125 
1.0725568 	 0.997549 
1.0725722 	 0.988050 
1.0725876 	 0.996053 
1.0726031 	 0.987514 
1.0726185 	 1.000763 
1.0726339 	 1.007864 
1.0726494 	 0.996324 
1.0726648 	 0.985427 
1.0726803 	 0.999500 
1.0726957 	 0.999365 
1.0727111 	 0.997764 
1.0727266 	 1.004468 
1.0727420 	 1.003981 
1.0727574 	 0.997687 
1.0727729 	 1.001887 
1.0727883 	 0.993497 
1.0728038 	 0.983092 
1.0728192 	 0.996468 
1.0728346 	 0.999318 
1.0728501 	 1.001889 
1.0728655 	 1.006574 
1.0728809 	 0.989187 
1.0728964 	 1.007485 
1.0729118 	 0.997518 
1.0729272 	 1.008512 
1.0729427 	 0.982020 
1.0729581 	 0.972397 
1.0729736 	 0.963307 
1.0729890 	 0.980629 
1.0730044 	 0.998362 
1.0730199 	 0.996762 
1.0730353 	 1.000736 
1.0730507 	 1.002126 
1.0730662 	 0.982204 
1.0730816 	 0.974256 
1.0730971 	 0.947110 
1.0731125 	 0.920401 
1.0731279 	 0.882270 
1.0731434 	 0.882641 
1.0731588 	 0.909211 
1.0731742 	 0.962336 
1.0731897 	 0.978363 
1.0732051 	 0.943520 
1.0732206 	 0.808768 
1.0732360 	 0.620084 
1.0732514 	 0.505448 
1.0732669 	 0.529980 
1.0732823 	 0.693498 
1.0732977 	 0.847422 
1.0733132 	 0.942143 
1.0733286 	 0.917143 
1.0733441 	 0.833297 
1.0733595 	 0.783219 
1.0733749 	 0.804677 
1.0733904 	 0.880088 
1.0734058 	 0.950058 
1.0734212 	 0.982769 
1.0734367 	 1.004445 
1.0734521 	 0.994665 
1.0734676 	 0.994191 
1.0734830 	 0.993230 
1.0734984 	 0.991903 
1.0735139 	 0.988347 
1.0735293 	 0.987217 
1.0735447 	 0.982705 
1.0735602 	 0.982174 
1.0735756 	 0.983096 
1.0735911 	 0.991826 
1.0736065 	 0.993680 
1.0736219 	 0.994030 
1.0736374 	 0.997563 
1.0736528 	 1.007521 
1.0736682 	 0.994243 
1.0736837 	 0.988923 
1.0736991 	 0.973554 
1.0737146 	 0.965462 
1.0737300 	 0.975829 
1.0737454 	 0.994933 
1.0737609 	 1.006880 
1.0737763 	 1.000432 
1.0737917 	 0.998547 
1.0738072 	 0.984534 
1.0738226 	 1.003897 
1.0738381 	 1.002263 
1.0738535 	 0.957095 
1.0738689 	 0.858762 
1.0738844 	 0.701272 
1.0738998 	 0.593235 
1.0739152 	 0.618309 
1.0739307 	 0.766381 
1.0739461 	 0.913071 
1.0739616 	 0.972188 
1.0739770 	 0.997630 
1.0739924 	 1.005336 
1.0740079 	 0.996226 
1.0740233 	 1.006132 
1.0740387 	 1.008754 
1.0740542 	 1.005467 
1.0740696 	 1.005575 
1.0740850 	 1.010767 
1.0741005 	 1.014257 
1.0741159 	 1.000565 
1.0741314 	 0.991203 
1.0741468 	 0.998299 
1.0741622 	 0.978485 
1.0741777 	 0.984745 
1.0741931 	 0.975984 
1.0742085 	 0.975213 
1.0742240 	 0.971029 
1.0742394 	 0.972784 
1.0742549 	 0.964025 
1.0742703 	 0.976351 
1.0742857 	 0.999615 
1.0743012 	 0.982404 
1.0743166 	 0.984667 
1.0743320 	 1.001792 
1.0743475 	 0.985614 
1.0743629 	 0.996678 
1.0743784 	 0.984513 
1.0743938 	 0.998975 
1.0744092 	 1.009137 
1.0744247 	 1.008970 
1.0744401 	 1.000099 
1.0744555 	 1.012252 
1.0744710 	 1.007132 
1.0744864 	 1.002449 
1.0745019 	 0.994681 
1.0745173 	 0.990311 
1.0745327 	 1.001045 
1.0745482 	 1.003153 
1.0745636 	 1.013699 
1.0745790 	 1.012874 
1.0745945 	 1.016383 
1.0746099 	 1.011901 
1.0746254 	 1.013535 
1.0746408 	 1.007763 
1.0746562 	 0.998111 
1.0746717 	 1.002649 
1.0746871 	 1.005663 
1.0747025 	 1.011575 
1.0747180 	 1.009176 
1.0747334 	 1.009810 
1.0747489 	 0.994610 
1.0747643 	 0.972580 
1.0747797 	 0.959248 
1.0747952 	 0.988768 
1.0748106 	 0.993361 
1.0748260 	 1.000473 
1.0748415 	 1.000724 
1.0748569 	 0.991030 
1.0748724 	 0.980612 
1.0748878 	 0.977732 
1.0749032 	 0.995676 
1.0749187 	 1.010214 
1.0749341 	 1.011145 
1.0749495 	 1.001779 
1.0749650 	 0.995522 
1.0749804 	 0.999154 
1.0749959 	 1.010654 
1.0750113 	 1.006284 
1.0750267 	 0.990547 
1.0750422 	 0.999199 
1.0750576 	 0.982079 
1.0750730 	 0.982492 
1.0750885 	 0.981856 
1.0751039 	 0.994191 
1.0751194 	 1.001043 
1.0751348 	 1.012604 
1.0751502 	 1.013053 
1.0751657 	 1.016633 
1.0751811 	 1.016999 
1.0751965 	 1.023304 
1.0752120 	 1.017096 
1.0752274 	 1.014222 
1.0752428 	 0.978576 
1.0752583 	 0.953835 
1.0752737 	 0.964705 
1.0752892 	 0.980922 
1.0753046 	 1.003680 
1.0753200 	 1.011800 
1.0753355 	 1.003524 
1.0753509 	 1.008635 
1.0753663 	 1.004289 
1.0753818 	 1.010824 
1.0753972 	 1.005840 
1.0754127 	 1.002405 
1.0754281 	 0.995063 
1.0754435 	 1.000137 
1.0754590 	 1.011216 
1.0754744 	 1.003638 
1.0754898 	 0.995412 
1.0755053 	 0.973007 
1.0755207 	 0.896451 
1.0755362 	 0.770877 
1.0755516 	 0.655749 
1.0755670 	 0.640214 
1.0755825 	 0.742603 
1.0755979 	 0.861317 
1.0756133 	 0.942383 
1.0756288 	 0.971941 
1.0756442 	 0.986856 
1.0756597 	 0.992771 
1.0756751 	 1.008447 
1.0756905 	 1.002367 
1.0757060 	 1.003027 
1.0757214 	 0.999146 
1.0757368 	 0.989319 
1.0757523 	 0.985320 
1.0757677 	 1.004412 
1.0757832 	 1.004419 
1.0757986 	 0.999321 
1.0758140 	 0.998777 
1.0758295 	 1.009550 
1.0758449 	 1.004990 
1.0758603 	 1.008540 
1.0758758 	 0.988104 
1.0758912 	 0.953015 
1.0759067 	 0.881916 
1.0759221 	 0.855419 
1.0759375 	 0.858685 
1.0759530 	 0.920942 
1.0759684 	 0.980086 
1.0759838 	 1.005105 
1.0759993 	 0.996501 
1.0760147 	 1.002261 
1.0760302 	 1.000446 
1.0760456 	 1.004435 
1.0760610 	 0.972546 
1.0760765 	 0.946888 
1.0760919 	 0.910382 
1.0761073 	 0.914118 
1.0761228 	 0.949938 
1.0761382 	 0.983673 
1.0761537 	 0.989352 
1.0761691 	 1.000927 
1.0761845 	 1.006734 
1.0762000 	 1.013327 
1.0762154 	 1.000331 
1.0762308 	 1.010796 
1.0762463 	 1.002480 
1.0762617 	 0.994109 
1.0762771 	 0.981862 
1.0762926 	 0.982306 
1.0763080 	 0.974758 
1.0763235 	 0.980877 
1.0763389 	 0.984155 
1.0763543 	 1.005196 
1.0763698 	 1.008848 
1.0763852 	 1.004828 
1.0764006 	 0.997975 
1.0764161 	 1.006514 
1.0764315 	 1.001486 
1.0764470 	 1.000432 
1.0764624 	 1.009327 
1.0764778 	 1.013887 
1.0764933 	 1.008687 
1.0765087 	 1.026461 
1.0765241 	 1.011110 
1.0765396 	 0.998060 
1.0765550 	 0.999176 
1.0765705 	 1.004368 
1.0765859 	 1.013435 
1.0766013 	 0.996757 
1.0766168 	 0.999579 
1.0766322 	 1.009399 
1.0766476 	 1.006462 
1.0766631 	 1.005889 
1.0766785 	 1.001679 
1.0766940 	 1.003897 
1.0767094 	 0.998967 
1.0767248 	 0.995809 
1.0767403 	 0.998152 
1.0767557 	 0.995098 
1.0767711 	 1.004108 
1.0767866 	 1.008396 
1.0768020 	 1.000827 
1.0768175 	 0.988870 
1.0768329 	 0.978686 
1.0768483 	 0.962222 
1.0768638 	 0.972775 
1.0768792 	 0.987888 
1.0768946 	 0.993897 
1.0769101 	 0.972204 
1.0769255 	 0.995874 
1.0769410 	 0.993088 
1.0769564 	 0.995799 
1.0769718 	 0.980613 
1.0769873 	 1.002526 
1.0770027 	 0.997848 
1.0770181 	 1.001999 
1.0770336 	 1.005142 
1.0770490 	 1.008945 
1.0770645 	 1.001603 
1.0770799 	 1.005333 
1.0770953 	 0.996374 
1.0771108 	 0.996940 
1.0771262 	 0.992583 
1.0771416 	 0.995622 
1.0771571 	 1.002000 
1.0771725 	 1.003391 
1.0771880 	 1.008103 
1.0772034 	 1.011116 
1.0772188 	 1.002832 
1.0772343 	 1.004433 
1.0772497 	 0.998491 
1.0772651 	 1.002473 
1.0772806 	 0.988322 
1.0772960 	 1.006300 
1.0773115 	 1.002881 
1.0773269 	 0.988620 
1.0773423 	 0.993406 
1.0773578 	 0.992772 
1.0773732 	 1.005423 
1.0773886 	 1.003025 
1.0774041 	 1.001089 
1.0774195 	 1.006449 
1.0774349 	 0.996424 
1.0774504 	 0.992043 
1.0774658 	 0.985898 
1.0774813 	 0.973427 
1.0774967 	 0.989951 
1.0775121 	 0.972586 
1.0775276 	 0.982970 
1.0775430 	 0.983322 
1.0775584 	 0.985085 
1.0775739 	 1.005624 
1.0775893 	 1.008252 
1.0776048 	 1.001110 
1.0776202 	 0.996198 
1.0776356 	 0.996943 
1.0776511 	 0.990421 
1.0776665 	 0.980866 
1.0776819 	 0.985767 
1.0776974 	 0.986390 
1.0777128 	 0.993965 
1.0777283 	 0.983841 
1.0777437 	 0.998107 
1.0777591 	 0.972599 
1.0777746 	 1.004351 
1.0777900 	 1.005291 
1.0778054 	 0.999700 
1.0778209 	 0.993061 
1.0778363 	 0.994610 
1.0778518 	 0.983634 
1.0778672 	 1.000303 
1.0778826 	 1.001681 
1.0778981 	 1.002752 
1.0779135 	 0.996804 
1.0779289 	 0.994837 
1.0779444 	 1.001587 
1.0779598 	 1.007884 
1.0779753 	 1.000974 
1.0779907 	 0.998673 
1.0780061 	 0.997317 
1.0780216 	 0.989855 
1.0780370 	 0.988899 
1.0780524 	 0.968709 
1.0780679 	 0.913056 
1.0780833 	 0.790432 
1.0780988 	 0.652218 
1.0781142 	 0.602945 
1.0781296 	 0.689085 
1.0781451 	 0.839817 
1.0781605 	 0.933427 
1.0781759 	 0.972256 
1.0781914 	 0.998508 
1.0782068 	 0.991714 
1.0782223 	 0.993467 
1.0782377 	 0.995270 
1.0782531 	 1.006591 
1.0782686 	 0.995347 
1.0782840 	 0.990602 
1.0782994 	 0.982764 
1.0783149 	 0.990685 
1.0783303 	 0.970855 
1.0783458 	 1.001930 
1.0783612 	 1.000722 
1.0783766 	 0.998425 
1.0783921 	 1.003537 
1.0784075 	 1.016452 
1.0784229 	 1.007922 
1.0784384 	 1.032057 
1.0784538 	 1.025406 
1.0784693 	 1.022547 
1.0784847 	 1.000455 
1.0785001 	 1.004270 
1.0785156 	 0.998507 
1.0785310 	 1.005115 
1.0785464 	 0.982375 
1.0785619 	 0.985806 
1.0785773 	 0.998337 
1.0785927 	 1.006243 
1.0786082 	 1.005623 
1.0786236 	 1.012401 
1.0786391 	 1.007438 
1.0786545 	 0.994188 
1.0786699 	 0.961151 
1.0786854 	 0.907349 
1.0787008 	 0.877477 
1.0787162 	 0.915045 
1.0787317 	 0.954785 
1.0787471 	 0.950215 
1.0787626 	 0.954908 
1.0787780 	 0.968181 
1.0787934 	 0.983597 
1.0788089 	 0.974855 
1.0788243 	 0.965910 
1.0788397 	 0.956040 
1.0788552 	 0.973036 
1.0788706 	 0.991145 
1.0788861 	 0.999477 
1.0789015 	 0.930663 
1.0789169 	 0.841516 
1.0789324 	 0.783824 
1.0789478 	 0.817587 
1.0789632 	 0.885715 
1.0789787 	 0.967578 
1.0789941 	 0.991408 
1.0790096 	 1.010340 
1.0790250 	 1.002447 
1.0790404 	 0.989346 
1.0790559 	 0.951588 
1.0790713 	 0.926297 
1.0790867 	 0.914097 
1.0791022 	 0.928423 
1.0791176 	 0.967924 
1.0791331 	 0.990356 
1.0791485 	 0.999023 
1.0791639 	 0.971653 
1.0791794 	 0.952644 
1.0791948 	 0.977735 
1.0792102 	 0.988285 
1.0792257 	 1.004568 
1.0792411 	 1.008348 
1.0792566 	 0.996077 
1.0792720 	 0.946396 
1.0792874 	 0.835626 
1.0793029 	 0.701506 
1.0793183 	 0.642771 
1.0793337 	 0.714105 
1.0793492 	 0.831157 
1.0793646 	 0.936951 
1.0793801 	 0.976505 
1.0793955 	 1.006318 
1.0794109 	 1.011464 
1.0794264 	 1.027279 
1.0794418 	 0.998951 
1.0794572 	 1.011585 
1.0794727 	 1.014369 
1.0794881 	 1.012037 
1.0795036 	 1.000184 
1.0795190 	 1.022778 
1.0795344 	 1.007430 
1.0795499 	 1.009837 
1.0795653 	 1.000851 
1.0795807 	 0.997837 
1.0795962 	 1.011091 
1.0796116 	 1.030919 
1.0796271 	 1.024033 
1.0796425 	 1.025124 
1.0796579 	 1.017652 
1.0796734 	 1.003719 
1.0796888 	 0.999439 
1.0797042 	 1.009789 
1.0797197 	 1.009515 
1.0797351 	 1.012063 
1.0797505 	 1.002650 
1.0797660 	 0.985307 
1.0797814 	 0.968773 
1.0797969 	 0.972245 
1.0798123 	 0.990939 
1.0798277 	 0.979768 
1.0798432 	 0.965086 
1.0798586 	 0.941782 
1.0798740 	 0.957884 
1.0798895 	 0.959667 
1.0799049 	 0.951645 
1.0799204 	 0.935545 
1.0799358 	 0.958103 
1.0799512 	 0.974594 
1.0799667 	 0.997015 
1.0799821 	 0.993732 
1.0799975 	 0.980257 
1.0800130 	 0.959146 
1.0800284 	 0.984580 
1.0800439 	 0.979004 
1.0800593 	 0.983942 
1.0800747 	 0.984315 
1.0800902 	 0.997054 
1.0801056 	 0.994483 
1.0801210 	 0.985472 
1.0801365 	 0.988526 
1.0801519 	 1.011358 
1.0801674 	 1.009405 
1.0801828 	 1.003316 
1.0801982 	 1.008554 
1.0802137 	 0.995237 
1.0802291 	 0.988310 
1.0802445 	 0.974966 
1.0802600 	 0.990230 
1.0802754 	 0.987312 
1.0802909 	 0.992663 
1.0803063 	 0.989361 
1.0803217 	 0.995623 
1.0803372 	 0.985818 
1.0803526 	 0.992651 
1.0803680 	 0.991317 
1.0803835 	 0.999998 
1.0803989 	 0.994202 
1.0804144 	 0.998958 
1.0804298 	 0.994911 
1.0804452 	 0.987750 
1.0804607 	 0.991379 
1.0804761 	 1.000274 
1.0804915 	 1.007007 
1.0805070 	 0.994447 
1.0805224 	 1.001798 
1.0805379 	 1.014526 
1.0805533 	 1.004366 
1.0805687 	 0.997601 
1.0805842 	 0.986768 
1.0805996 	 0.981014 
1.0806150 	 0.993636 
1.0806305 	 0.986241 
1.0806459 	 0.982169 


==> anc/HD39225/HD39225_72.dat <==
1.0508135 	 1.009245 
1.0508288 	 1.009954 
1.0508441 	 1.017095 
1.0508594 	 0.995930 
1.0508747 	 0.989773 
1.0508899 	 1.021383 
1.0509052 	 0.982070 
1.0509205 	 0.965076 
1.0509358 	 0.996361 
1.0509511 	 0.985591 
1.0509664 	 1.003794 
1.0509817 	 0.997785 
1.0509970 	 1.015031 
1.0510123 	 1.015502 
1.0510276 	 1.007277 
1.0510429 	 0.987115 
1.0510582 	 0.999359 
1.0510735 	 0.984983 
1.0510887 	 0.986758 
1.0511040 	 0.983173 
1.0511193 	 0.986652 
1.0511346 	 0.962560 
1.0511499 	 0.986754 
1.0511652 	 0.952374 
1.0511805 	 0.948035 
1.0511958 	 0.944805 
1.0512111 	 0.965771 
1.0512264 	 0.983736 
1.0512417 	 0.975934 
1.0512570 	 0.981837 
1.0512723 	 0.989950 
1.0512875 	 1.000457 
1.0513028 	 0.972707 
1.0513181 	 1.002688 
1.0513334 	 0.989612 
1.0513487 	 1.012435 
1.0513640 	 0.978926 
1.0513793 	 0.980661 
1.0513946 	 0.982479 
1.0514099 	 1.025327 
1.0514252 	 0.997511 
1.0514405 	 1.003517 
1.0514558 	 1.000457 
1.0514710 	 1.007056 
1.0514863 	 0.973445 
1.0515016 	 0.950411 
1.0515169 	 0.959675 
1.0515322 	 0.954445 
1.0515475 	 0.975652 
1.0515628 	 0.991715 
1.0515781 	 0.942091 
1.0515934 	 0.873728 
1.0516087 	 0.870253 
1.0516240 	 0.872633 
1.0516393 	 0.936555 
1.0516546 	 0.956899 
1.0516698 	 0.977560 
1.0516851 	 0.929146 
1.0517004 	 0.936064 
1.0517157 	 0.940449 
1.0517310 	 0.957196 
1.0517463 	 0.975881 
1.0517616 	 0.978095 
1.0517769 	 0.951847 
1.0517922 	 0.971384 
1.0518075 	 0.964382 
1.0518228 	 0.969108 
1.0518381 	 0.951959 
1.0518534 	 0.943583 
1.0518686 	 0.957003 
1.0518839 	 0.953566 
1.0518992 	 0.951830 
1.0519145 	 0.957758 
1.0519298 	 0.992696 
1.0519451 	 0.975003 
1.0519604 	 0.982276 
1.0519757 	 0.984139 
1.0519910 	 1.012723 
1.0520063 	 0.987293 
1.0520216 	 0.987477 
1.0520369 	 0.976052 
1.0520522 	 0.969995 
1.0520674 	 0.970379 
1.0520827 	 1.006569 
1.0520980 	 1.009984 
1.0521133 	 0.979409 
1.0521286 	 0.970329 
1.0521439 	 1.010131 
1.0521592 	 0.991030 
1.0521745 	 0.993338 
1.0521898 	 0.992833 
1.0522051 	 0.952430 
1.0522204 	 0.942285 
1.0522357 	 0.909400 
1.0522510 	 0.951228 
1.0522662 	 0.967830 
1.0522815 	 0.987890 
1.0522968 	 0.988184 
1.0523121 	 1.006827 
1.0523274 	 0.994293 
1.0523427 	 0.993289 
1.0523580 	 0.989384 
1.0523733 	 1.016698 
1.0523886 	 1.001297 
1.0524039 	 0.987350 
1.0524192 	 0.960703 
1.0524345 	 0.963262 
1.0524498 	 0.966156 
1.0524650 	 0.978906 
1.0524803 	 0.972756 
1.0524956 	 1.000832 
1.0525109 	 1.009459 
1.0525262 	 1.004040 
1.0525415 	 0.980393 
1.0525568 	 0.972796 
1.0525721 	 0.997879 
1.0525874 	 0.979113 
1.0526027 	 1.005449 
1.0526180 	 0.989247 
1.0526333 	 0.980840 
1.0526486 	 0.986062 
1.0526638 	 1.001117 
1.0526791 	 0.989444 
1.0526944 	 0.990125 
1.0527097 	 0.978474 
1.0527250 	 0.983262 
1.0527403 	 0.963130 
1.0527556 	 0.984646 
1.0527709 	 0.978427 
1.0527862 	 0.987630 
1.0528015 	 0.981838 
1.0528168 	 0.972350 
1.0528321 	 0.973664 
1.0528474 	 1.009195 
1.0528626 	 0.984655 
1.0528779 	 0.994019 
1.0528932 	 0.991871 
1.0529085 	 0.987750 
1.0529238 	 0.993911 
1.0529391 	 0.981349 
1.0529544 	 0.974471 
1.0529697 	 0.965445 
1.0529850 	 1.002711 
1.0530003 	 0.986752 
1.0530156 	 0.987232 
1.0530309 	 0.976037 
1.0530462 	 0.982511 
1.0530614 	 0.978824 
1.0530767 	 1.003796 
1.0530920 	 0.969865 
1.0531073 	 0.976993 
1.0531226 	 0.950734 
1.0531379 	 0.970492 
1.0531532 	 0.973772 
1.0531685 	 0.996421 
1.0531838 	 0.968364 
1.0531991 	 0.993305 
1.0532144 	 0.986282 
1.0532297 	 1.004901 
1.0532450 	 1.010492 
1.0532602 	 1.016576 
1.0532755 	 0.994037 
1.0532908 	 0.997565 
1.0533061 	 0.997100 
1.0533214 	 0.997680 
1.0533367 	 1.012594 
1.0533520 	 1.000950 
1.0533673 	 1.003387 
1.0533826 	 1.000565 
1.0533979 	 1.006404 
1.0534132 	 0.996172 
1.0534285 	 1.022807 
1.0534438 	 1.019018 
1.0534590 	 1.007341 
1.0534743 	 1.003607 
1.0534896 	 0.998422 
1.0535049 	 0.984859 
1.0535202 	 0.993871 
1.0535355 	 0.969030 
1.0535508 	 1.001470 
1.0535661 	 0.982161 
1.0535814 	 1.002387 
1.0535967 	 0.982815 
1.0536120 	 0.994543 
1.0536273 	 0.956572 
1.0536426 	 0.924432 
1.0536578 	 0.879198 
1.0536731 	 0.910109 
1.0536884 	 0.934933 
1.0537037 	 0.983412 
1.0537190 	 0.998922 
1.0537343 	 1.012694 
1.0537496 	 0.984418 
1.0537649 	 0.980125 
1.0537802 	 0.994847 
1.0537955 	 0.961993 
1.0538108 	 0.891173 
1.0538261 	 0.815841 
1.0538414 	 0.815153 
1.0538566 	 0.844863 
1.0538719 	 0.930025 
1.0538872 	 0.979816 
1.0539025 	 1.011670 
1.0539178 	 1.002288 
1.0539331 	 1.015096 
1.0539484 	 1.001593 
1.0539637 	 1.005294 
1.0539790 	 0.974096 
1.0539943 	 1.005562 
1.0540096 	 0.977513 
1.0540249 	 0.978085 
1.0540402 	 0.982383 
1.0540554 	 0.999470 
1.0540707 	 0.987421 
1.0540860 	 1.010954 
1.0541013 	 0.999552 
1.0541166 	 1.003692 
1.0541319 	 0.995933 
1.0541472 	 0.997630 
1.0541625 	 0.966516 
1.0541778 	 0.971232 
1.0541931 	 0.979000 
1.0542084 	 0.963568 
1.0542237 	 0.965737 
1.0542390 	 0.986456 
1.0542542 	 0.990780 
1.0542695 	 0.989638 
1.0542848 	 1.008963 
1.0543001 	 1.010764 
1.0543154 	 1.010645 
1.0543307 	 1.004452 
1.0543460 	 1.015028 
1.0543613 	 1.009509 
1.0543766 	 1.019674 
1.0543919 	 0.994139 
1.0544072 	 1.009294 
1.0544225 	 1.006623 
1.0544378 	 1.012894 
1.0544530 	 0.991981 
1.0544683 	 1.012431 
1.0544836 	 1.007003 
1.0544989 	 1.017262 
1.0545142 	 1.006368 
1.0545295 	 1.017217 
1.0545448 	 1.007689 
1.0545601 	 1.008777 
1.0545754 	 1.011094 
1.0545907 	 0.994145 
1.0546060 	 1.009721 
1.0546213 	 1.014024 
1.0546366 	 1.012954 
1.0546518 	 1.019930 
1.0546671 	 1.016692 
1.0546824 	 1.010664 
1.0546977 	 0.996196 
1.0547130 	 1.010469 
1.0547283 	 1.003990 
1.0547436 	 0.998907 
1.0547589 	 1.004146 
1.0547742 	 0.986618 
1.0547895 	 0.988593 
1.0548048 	 0.983897 
1.0548201 	 0.993449 
1.0548354 	 0.994145 
1.0548506 	 0.993289 
1.0548659 	 0.981335 
1.0548812 	 0.987455 
1.0548965 	 0.977033 
1.0549118 	 1.000514 
1.0549271 	 1.000862 
1.0549424 	 0.996202 
1.0549577 	 0.991721 
1.0549730 	 0.993549 
1.0549883 	 0.983408 
1.0550036 	 0.998082 
1.0550189 	 0.999985 
1.0550342 	 1.014071 
1.0550494 	 1.005152 
1.0550647 	 1.003340 
1.0550800 	 0.994778 
1.0550953 	 1.000697 
1.0551106 	 0.997521 
1.0551259 	 0.998241 
1.0551412 	 1.004673 
1.0551565 	 1.006382 
1.0551718 	 0.988578 
1.0551871 	 1.008366 
1.0552024 	 0.998632 
1.0552177 	 0.990533 
1.0552330 	 0.991942 
1.0552482 	 0.992212 
1.0552635 	 0.977456 
1.0552788 	 1.002831 
1.0552941 	 1.008941 
1.0553094 	 1.008362 
1.0553247 	 1.004095 
1.0553400 	 1.005968 
1.0553553 	 0.998344 
1.0553706 	 1.005130 
1.0553859 	 1.016592 
1.0554012 	 1.017068 
1.0554165 	 1.001375 
1.0554318 	 0.991486 
1.0554470 	 1.002819 
1.0554623 	 1.004366 
1.0554776 	 1.002506 
1.0554929 	 1.002630 
1.0555082 	 1.003130 
1.0555235 	 0.992926 
1.0555388 	 0.986411 
1.0555541 	 0.982355 
1.0555694 	 0.982314 
1.0555847 	 0.978190 
1.0556000 	 0.974682 
1.0556153 	 0.982578 
1.0556306 	 0.973217 
1.0556458 	 0.984533 
1.0556611 	 1.001978 
1.0556764 	 0.990939 
1.0556917 	 1.008596 
1.0557070 	 1.006552 
1.0557223 	 1.007168 
1.0557376 	 0.988637 
1.0557529 	 0.986860 
1.0557682 	 0.942223 
1.0557835 	 0.937292 
1.0557988 	 0.921820 
1.0558141 	 0.963202 
1.0558294 	 0.980199 
1.0558446 	 0.997186 
1.0558599 	 1.001382 
1.0558752 	 0.969504 
1.0558905 	 0.922729 
1.0559058 	 0.893527 
1.0559211 	 0.903441 
1.0559364 	 0.949459 
1.0559517 	 0.989990 
1.0559670 	 1.011630 
1.0559823 	 1.002420 
1.0559976 	 1.009061 
1.0560129 	 0.991769 
1.0560281 	 1.000378 
1.0560434 	 1.000319 
1.0560587 	 0.993900 
1.0560740 	 1.007252 
1.0560893 	 0.992530 
1.0561046 	 1.002550 
1.0561199 	 0.999666 
1.0561352 	 1.004741 
1.0561505 	 1.003584 
1.0561658 	 0.971885 
1.0561811 	 0.953767 
1.0561964 	 0.971835 
1.0562117 	 0.983137 
1.0562269 	 0.999992 
1.0562422 	 0.990394 
1.0562575 	 0.994624 
1.0562728 	 0.990794 
1.0562881 	 0.992813 
1.0563034 	 0.995900 
1.0563187 	 0.996711 
1.0563340 	 0.992830 
1.0563493 	 1.002088 
1.0563646 	 0.997137 
1.0563799 	 0.984413 
1.0563952 	 0.992061 
1.0564105 	 1.003871 
1.0564257 	 0.974844 
1.0564410 	 0.975533 
1.0564563 	 0.974831 
1.0564716 	 0.972745 
1.0564869 	 0.967390 
1.0565022 	 0.974269 
1.0565175 	 0.989164 
1.0565328 	 0.981070 
1.0565481 	 0.994680 
1.0565634 	 0.996553 
1.0565787 	 1.001366 
1.0565940 	 1.009773 
1.0566093 	 1.010189 
1.0566245 	 1.005913 
1.0566398 	 0.999166 
1.0566551 	 1.000334 
1.0566704 	 0.991867 
1.0566857 	 0.991332 
1.0567010 	 0.976591 
1.0567163 	 0.982532 
1.0567316 	 0.998095 
1.0567469 	 1.001393 
1.0567622 	 0.985919 
1.0567775 	 0.997548 
1.0567928 	 0.999583 
1.0568081 	 1.003210 
1.0568233 	 0.996947 
1.0568386 	 1.007845 
1.0568539 	 1.000388 
1.0568692 	 1.003433 
1.0568845 	 0.991835 
1.0568998 	 1.010112 
1.0569151 	 0.998202 
1.0569304 	 0.983161 
1.0569457 	 0.990782 
1.0569610 	 0.984303 
1.0569763 	 0.984560 
1.0569916 	 0.991597 
1.0570069 	 0.997065 
1.0570221 	 1.000485 
1.0570374 	 0.995630 
1.0570527 	 1.008200 
1.0570680 	 1.009106 
1.0570833 	 0.996438 
1.0570986 	 1.006454 
1.0571139 	 1.005549 
1.0571292 	 1.005976 
1.0571445 	 1.009195 
1.0571598 	 1.000309 
1.0571751 	 0.989531 
1.0571904 	 0.957958 
1.0572057 	 0.924354 
1.0572209 	 0.948840 
1.0572362 	 0.980005 
1.0572515 	 0.998995 
1.0572668 	 1.000189 
1.0572821 	 1.008517 
1.0572974 	 1.004417 
1.0573127 	 1.004722 
1.0573280 	 0.989510 
1.0573433 	 1.003468 
1.0573586 	 0.984535 
1.0573739 	 0.978283 
1.0573892 	 0.976534 
1.0574045 	 0.993493 
1.0574197 	 1.001024 
1.0574350 	 0.994882 
1.0574503 	 0.997728 
1.0574656 	 1.007371 
1.0574809 	 0.996552 
1.0574962 	 0.998667 
1.0575115 	 1.001680 
1.0575268 	 1.014721 
1.0575421 	 1.004312 
1.0575574 	 0.993430 
1.0575727 	 0.983952 
1.0575880 	 0.986095 
1.0576033 	 0.975885 
1.0576185 	 1.000729 
1.0576338 	 0.994295 
1.0576491 	 1.000127 
1.0576644 	 1.003413 
1.0576797 	 1.018157 
1.0576950 	 1.002767 
1.0577103 	 1.003512 
1.0577256 	 0.990073 
1.0577409 	 0.986299 
1.0577562 	 0.978411 
1.0577715 	 0.986464 
1.0577868 	 0.993322 
1.0578021 	 0.992211 
1.0578173 	 0.990237 
1.0578326 	 0.970982 
1.0578479 	 0.942220 
1.0578632 	 0.946046 
1.0578785 	 0.953481 
1.0578938 	 0.985206 
1.0579091 	 1.000723 
1.0579244 	 1.022583 
1.0579397 	 0.997529 
1.0579550 	 0.990918 
1.0579703 	 0.987767 
1.0579856 	 1.000990 
1.0580009 	 0.995635 
1.0580161 	 1.002565 
1.0580314 	 1.004429 
1.0580467 	 1.005700 
1.0580620 	 1.000687 
1.0580773 	 0.999791 
1.0580926 	 0.986328 
1.0581079 	 0.987474 
1.0581232 	 0.991886 
1.0581385 	 0.989723 
1.0581538 	 0.988127 
1.0581691 	 0.988765 
1.0581844 	 0.989181 
1.0581997 	 0.997549 
1.0582149 	 1.001258 
1.0582302 	 0.990728 
1.0582455 	 1.003393 
1.0582608 	 0.999062 
1.0582761 	 0.992447 
1.0582914 	 0.972869 
1.0583067 	 0.914122 
1.0583220 	 0.872652 
1.0583373 	 0.863968 
1.0583526 	 0.907854 
1.0583679 	 0.963731 
1.0583832 	 1.000296 
1.0583985 	 1.006394 
1.0584137 	 1.006844 
1.0584290 	 1.006255 
1.0584443 	 1.008102 
1.0584596 	 1.000097 
1.0584749 	 1.001538 
1.0584902 	 1.004567 
1.0585055 	 1.006739 
1.0585208 	 0.999725 
1.0585361 	 0.986590 
1.0585514 	 0.996406 
1.0585667 	 0.994085 
1.0585820 	 0.998124 
1.0585973 	 0.992771 
1.0586125 	 0.980304 
1.0586278 	 0.988115 
1.0586431 	 0.987658 
1.0586584 	 0.976935 
1.0586737 	 0.995770 
1.0586890 	 1.002519 
1.0587043 	 1.000910 
1.0587196 	 1.005065 
1.0587349 	 0.994612 
1.0587502 	 1.003187 
1.0587655 	 1.004625 
1.0587808 	 0.991865 
1.0587961 	 0.992683 
1.0588113 	 0.979274 
1.0588266 	 0.975695 
1.0588419 	 0.978693 
1.0588572 	 0.985535 
1.0588725 	 1.002478 
1.0588878 	 1.006651 
1.0589031 	 1.000167 
1.0589184 	 1.012118 
1.0589337 	 1.006584 
1.0589490 	 1.000845 
1.0589643 	 0.995857 
1.0589796 	 0.996980 
1.0589949 	 0.997756 
1.0590101 	 0.976184 
1.0590254 	 0.911679 
1.0590407 	 0.780243 
1.0590560 	 0.580995 
1.0590713 	 0.440541 
1.0590866 	 0.417607 
1.0591019 	 0.475308 
1.0591172 	 0.519101 
1.0591325 	 0.560329 
1.0591478 	 0.653352 
1.0591631 	 0.782475 
1.0591784 	 0.896439 
1.0591937 	 0.959783 
1.0592089 	 0.972236 
1.0592242 	 0.973558 
1.0592395 	 0.964408 
1.0592548 	 0.968494 
1.0592701 	 0.981684 
1.0592854 	 0.988416 
1.0593007 	 0.990075 
1.0593160 	 0.985241 
1.0593313 	 0.983300 
1.0593466 	 0.989524 
1.0593619 	 0.988644 
1.0593772 	 0.996528 
1.0593925 	 0.998807 
1.0594077 	 1.004932 
1.0594230 	 1.000421 
1.0594383 	 1.009338 
1.0594536 	 1.005709 
1.0594689 	 0.997947 
1.0594842 	 1.002110 
1.0594995 	 1.005926 
1.0595148 	 1.000801 
1.0595301 	 0.999903 
1.0595454 	 0.997915 
1.0595607 	 0.998484 
1.0595760 	 0.988396 
1.0595913 	 0.984974 
1.0596065 	 1.003670 
1.0596218 	 0.999028 
1.0596371 	 0.990899 
1.0596524 	 0.984607 
1.0596677 	 0.985955 
1.0596830 	 0.989364 
1.0596983 	 0.989770 
1.0597136 	 0.994935 
1.0597289 	 0.990232 
1.0597442 	 0.991810 
1.0597595 	 0.984453 
1.0597748 	 0.999936 
1.0597901 	 1.003537 
1.0598053 	 1.006766 
1.0598206 	 1.006389 
1.0598359 	 1.004068 
1.0598512 	 1.008732 
1.0598665 	 1.004634 
1.0598818 	 1.000561 
1.0598971 	 0.995766 
1.0599124 	 0.985147 
1.0599277 	 0.990185 
1.0599430 	 0.993298 
1.0599583 	 1.001123 
1.0599736 	 0.993897 
1.0599889 	 0.999123 
1.0600041 	 1.002909 
1.0600194 	 1.005983 
1.0600347 	 1.005624 
1.0600500 	 1.005453 
1.0600653 	 1.005216 
1.0600806 	 1.007466 
1.0600959 	 1.005325 
1.0601112 	 1.004986 
1.0601265 	 1.004986 
1.0601418 	 1.013869 
1.0601571 	 1.007709 
1.0601724 	 1.004632 
1.0601877 	 1.005132 
1.0602029 	 1.010409 
1.0602182 	 1.011620 
1.0602335 	 1.007499 
1.0602488 	 1.011702 
1.0602641 	 1.008588 
1.0602794 	 1.003533 
1.0602947 	 1.004062 
1.0603100 	 0.996325 
1.0603253 	 0.998441 
1.0603406 	 0.996820 
1.0603559 	 1.008355 
1.0603712 	 1.014128 
1.0603865 	 1.008728 
1.0604017 	 1.004855 
1.0604170 	 1.001613 
1.0604323 	 1.003445 
1.0604476 	 1.014564 
1.0604629 	 1.011268 
1.0604782 	 1.020345 
1.0604935 	 1.008041 
1.0605088 	 1.008425 
1.0605241 	 0.999371 
1.0605394 	 1.012633 
1.0605547 	 0.999270 
1.0605700 	 1.015719 
1.0605852 	 1.005666 
1.0606005 	 1.006023 
1.0606158 	 1.012114 
1.0606311 	 1.005313 
1.0606464 	 1.005212 
1.0606617 	 1.010306 
1.0606770 	 0.996945 
1.0606923 	 1.017196 
1.0607076 	 1.002098 
1.0607229 	 1.005285 
1.0607382 	 1.001155 
1.0607535 	 1.008495 
1.0607688 	 1.001143 
1.0607840 	 0.993657 
1.0607993 	 0.995445 
1.0608146 	 0.994697 
1.0608299 	 0.992517 
1.0608452 	 0.988856 
1.0608605 	 0.982714 
1.0608758 	 0.986583 
1.0608911 	 0.979058 
1.0609064 	 0.960772 
1.0609217 	 0.900792 
1.0609370 	 0.782965 
1.0609523 	 0.669780 
1.0609676 	 0.655926 
1.0609828 	 0.742891 
1.0609981 	 0.870955 
1.0610134 	 0.927896 
1.0610287 	 0.941571 
1.0610440 	 0.947989 
1.0610593 	 0.978908 
1.0610746 	 0.987530 
1.0610899 	 0.997807 
1.0611052 	 0.997910 
1.0611205 	 0.997177 
1.0611358 	 0.979659 
1.0611511 	 0.986634 
1.0611664 	 0.976467 
1.0611816 	 0.973617 
1.0611969 	 0.971784 
1.0612122 	 0.977691 
1.0612275 	 0.989764 
1.0612428 	 1.004962 
1.0612581 	 1.001286 
1.0612734 	 1.001945 
1.0612887 	 1.005170 
1.0613040 	 1.007036 
1.0613193 	 1.009898 
1.0613346 	 0.990651 
1.0613499 	 0.917801 
1.0613652 	 0.786491 
1.0613804 	 0.658291 
1.0613957 	 0.653963 
1.0614110 	 0.764414 
1.0614263 	 0.906152 
1.0614416 	 0.971562 
1.0614569 	 0.995921 
1.0614722 	 0.999679 
1.0614875 	 0.997351 
1.0615028 	 0.979412 
1.0615181 	 0.968130 
1.0615334 	 0.957908 
1.0615487 	 0.964433 
1.0615640 	 0.970090 
1.0615792 	 0.978172 
1.0615945 	 0.985607 
1.0616098 	 1.001317 
1.0616251 	 1.006664 
1.0616404 	 1.006577 
1.0616557 	 1.001447 
1.0616710 	 1.010374 
1.0616863 	 1.004815 
1.0617016 	 0.996493 
1.0617169 	 0.995949 
1.0617322 	 0.968221 
1.0617475 	 0.944540 
1.0617628 	 0.928246 
1.0617780 	 0.936594 
1.0617933 	 0.946474 
1.0618086 	 0.971331 
1.0618239 	 0.993118 
1.0618392 	 0.995074 
1.0618545 	 0.984944 
1.0618698 	 0.988417 
1.0618851 	 0.982154 
1.0619004 	 0.994073 
1.0619157 	 1.019110 
1.0619310 	 1.023697 
1.0619463 	 1.008442 
1.0619616 	 1.012784 
1.0619768 	 1.015131 
1.0619921 	 1.016526 
1.0620074 	 1.005710 
1.0620227 	 1.007966 
1.0620380 	 1.012383 
1.0620533 	 1.016390 
1.0620686 	 1.004135 
1.0620839 	 1.015009 
1.0620992 	 1.022781 
1.0621145 	 1.022323 
1.0621298 	 1.013135 
1.0621451 	 1.008125 
1.0621604 	 0.996729 
1.0621756 	 1.000408 
1.0621909 	 0.990545 
1.0622062 	 0.988236 
1.0622215 	 0.998667 
1.0622368 	 1.003481 
1.0622521 	 0.977666 
1.0622674 	 0.940219 
1.0622827 	 0.880869 
1.0622980 	 0.878722 
1.0623133 	 0.916480 
1.0623286 	 0.966962 
1.0623439 	 0.980985 
1.0623592 	 0.981603 
1.0623744 	 1.001760 
1.0623897 	 0.915578 
1.0624050 	 0.960285 
1.0624203 	 1.014091 
1.0624356 	 0.999144 
1.0624509 	 0.988423 
1.0624662 	 0.987344 
1.0624815 	 0.995167 
1.0624968 	 1.000236 
1.0625121 	 1.000508 
1.0625274 	 0.995525 
1.0625427 	 0.975971 
1.0625580 	 0.994733 
1.0625732 	 1.010599 
1.0625885 	 1.011284 
1.0626038 	 1.011826 
1.0626191 	 1.004242 
1.0626344 	 0.996858 
1.0626497 	 0.999857 
1.0626650 	 1.005345 
1.0626803 	 1.001909 
1.0626956 	 0.993343 
1.0627109 	 0.983963 
1.0627262 	 0.983650 
1.0627415 	 1.002036 
1.0627568 	 1.004625 
1.0627720 	 0.992704 
1.0627873 	 0.995949 
1.0628026 	 1.001413 
1.0628179 	 1.000621 
1.0628332 	 0.994884 
1.0628485 	 0.979793 
1.0628638 	 0.991196 
1.0628791 	 0.997763 
1.0628944 	 1.002193 
1.0629097 	 1.007209 
1.0629250 	 1.008798 
1.0629403 	 1.004061 
1.0629556 	 1.001544 
1.0629708 	 1.005453 
1.0629861 	 0.998562 
1.0630014 	 0.986981 
1.0630167 	 0.986682 
1.0630320 	 0.983768 
1.0630473 	 0.994478 
1.0630626 	 0.994222 
1.0630779 	 0.998989 
1.0630932 	 1.003511 
1.0631085 	 1.009891 
1.0631238 	 1.002603 
1.0631391 	 0.992338 
1.0631544 	 0.986509 
1.0631696 	 0.990816 
1.0631849 	 0.992533 
1.0632002 	 1.004111 
1.0632155 	 1.011957 
1.0632308 	 1.003269 
1.0632461 	 1.008525 
1.0632614 	 0.999067 
1.0632767 	 0.992608 
1.0632920 	 0.999679 
1.0633073 	 0.998767 
1.0633226 	 0.998119 
1.0633379 	 0.988433 
1.0633532 	 0.953460 
1.0633684 	 0.880457 
1.0633837 	 0.833862 
1.0633990 	 0.855117 
1.0634143 	 0.918738 
1.0634296 	 0.972646 
1.0634449 	 0.993581 
1.0634602 	 0.992493 
1.0634755 	 0.997869 
1.0634908 	 0.999444 
1.0635061 	 0.991187 
1.0635214 	 0.990280 
1.0635367 	 0.993609 
1.0635520 	 1.002855 
1.0635672 	 1.006140 
1.0635825 	 1.010346 
1.0635978 	 0.990547 
1.0636131 	 0.999001 
1.0636284 	 1.011289 
1.0636437 	 1.009453 
1.0636590 	 0.997191 
1.0636743 	 0.997571 
1.0636896 	 0.994500 
1.0637049 	 0.997682 
1.0637202 	 0.997232 
1.0637355 	 0.992418 
1.0637508 	 0.991448 
1.0637660 	 0.989851 
1.0637813 	 0.992970 
1.0637966 	 1.002469 
1.0638119 	 1.002393 
1.0638272 	 0.984745 
1.0638425 	 0.977965 
1.0638578 	 0.961146 
1.0638731 	 0.975796 
1.0638884 	 0.996981 
1.0639037 	 1.000203 
1.0639190 	 1.001690 
1.0639343 	 0.999538 
1.0639496 	 0.996358 
1.0639648 	 1.001252 
1.0639801 	 0.994409 
1.0639954 	 0.995064 
1.0640107 	 0.990696 
1.0640260 	 0.992820 
1.0640413 	 0.999818 
1.0640566 	 0.999159 
1.0640719 	 0.996435 
1.0640872 	 1.006193 
1.0641025 	 0.998052 
1.0641178 	 0.993364 
1.0641331 	 0.989676 
1.0641484 	 1.004640 
1.0641636 	 0.998391 
1.0641789 	 1.001329 
1.0641942 	 0.999964 
1.0642095 	 1.005752 
1.0642248 	 0.997757 
1.0642401 	 0.988574 
1.0642554 	 0.996449 
1.0642707 	 0.989623 
1.0642860 	 0.989421 
1.0643013 	 0.996708 
1.0643166 	 0.989433 
1.0643319 	 1.001040 
1.0643472 	 1.005410 
1.0643624 	 1.003690 
1.0643777 	 0.994863 
1.0643930 	 0.983769 
1.0644083 	 1.004869 
1.0644236 	 0.996637 
1.0644389 	 1.004892 
1.0644542 	 1.017591 
1.0644695 	 0.996649 
1.0644848 	 0.997678 
1.0645001 	 0.988402 
1.0645154 	 0.992692 
1.0645307 	 0.994732 
1.0645460 	 1.002824 
1.0645612 	 1.003942 
1.0645765 	 0.986105 
1.0645918 	 0.996070 
1.0646071 	 0.988828 
1.0646224 	 0.983244 
1.0646377 	 0.988277 
1.0646530 	 0.994527 
1.0646683 	 0.983010 
1.0646836 	 0.974466 
1.0646989 	 0.957264 
1.0647142 	 0.965189 
1.0647295 	 0.972690 
1.0647448 	 0.981035 
1.0647600 	 0.980778 
1.0647753 	 1.008440 
1.0647906 	 1.001417 
1.0648059 	 1.010533 
1.0648212 	 1.009882 
1.0648365 	 1.007347 
1.0648518 	 1.001138 
1.0648671 	 0.996261 
1.0648824 	 0.980338 
1.0648977 	 0.989749 
1.0649130 	 0.992620 
1.0649283 	 1.009922 
1.0649436 	 1.001109 
1.0649588 	 1.011695 
1.0649741 	 1.009521 
1.0649894 	 1.002344 
1.0650047 	 1.003636 
1.0650200 	 1.000018 
1.0650353 	 1.007030 
1.0650506 	 1.011458 
1.0650659 	 0.993032 
1.0650812 	 0.992671 
1.0650965 	 0.997239 
1.0651118 	 0.995843 
1.0651271 	 0.994010 
1.0651423 	 1.016752 
1.0651576 	 1.020891 
1.0651729 	 1.002389 
1.0651882 	 0.997727 
1.0652035 	 0.997295 
1.0652188 	 0.996446 
1.0652341 	 0.979099 
1.0652494 	 0.995482 
1.0652647 	 0.987115 
1.0652800 	 0.987829 
1.0652953 	 0.984922 
1.0653106 	 1.012496 
1.0653259 	 1.002890 
1.0653411 	 1.004971 
1.0653564 	 0.959708 
1.0653717 	 0.917903 
1.0653870 	 0.877785 
1.0654023 	 0.900823 
1.0654176 	 0.947964 
1.0654329 	 0.979707 
1.0654482 	 0.986251 
1.0654635 	 0.989543 
1.0654788 	 0.985358 
1.0654941 	 0.990721 
1.0655094 	 0.985591 
1.0655247 	 1.001227 
1.0655399 	 1.013127 
1.0655552 	 1.006954 
1.0655705 	 1.012602 
1.0655858 	 1.019020 
1.0656011 	 1.026868 
1.0656164 	 1.022196 
1.0656317 	 1.020132 
1.0656470 	 0.995681 
1.0656623 	 1.000984 
1.0656776 	 0.992878 
1.0656929 	 1.003350 
1.0657082 	 0.996813 
1.0657235 	 1.006322 
1.0657387 	 1.005107 
1.0657540 	 1.002958 
1.0657693 	 1.002406 
1.0657846 	 1.001549 


==> anc/HD39225/HD39225_73.dat <==
1.0364330 	 0.971715 
1.0364479 	 0.980755 
1.0364628 	 0.982306 
1.0364778 	 0.997303 
1.0364927 	 0.991663 
1.0365076 	 0.949820 
1.0365225 	 1.006475 
1.0365374 	 1.003039 
1.0365524 	 1.009489 
1.0365673 	 0.981546 
1.0365822 	 0.982159 
1.0365971 	 0.992190 
1.0366120 	 1.002359 
1.0366270 	 1.007655 
1.0366419 	 0.997202 
1.0366568 	 0.988777 
1.0366717 	 0.980402 
1.0366866 	 0.997475 
1.0367016 	 0.996312 
1.0367165 	 0.999575 
1.0367314 	 0.980819 
1.0367463 	 0.983846 
1.0367612 	 0.990852 
1.0367762 	 0.978186 
1.0367911 	 1.020293 
1.0368060 	 1.008585 
1.0368209 	 1.009034 
1.0368358 	 0.991269 
1.0368508 	 0.968985 
1.0368657 	 0.952974 
1.0368806 	 0.948457 
1.0368955 	 0.969564 
1.0369104 	 0.958494 
1.0369254 	 0.989059 
1.0369403 	 0.978066 
1.0369552 	 0.993486 
1.0369701 	 1.003135 
1.0369850 	 0.957870 
1.0370000 	 0.980920 
1.0370149 	 0.954925 
1.0370298 	 0.977732 
1.0370447 	 0.962253 
1.0370596 	 0.946855 
1.0370746 	 0.973064 
1.0370895 	 0.927098 
1.0371044 	 0.936385 
1.0371193 	 0.945029 
1.0371342 	 1.024251 
1.0371492 	 1.016903 
1.0371641 	 0.995959 
1.0371790 	 1.014598 
1.0371939 	 1.018313 
1.0372088 	 0.997596 
1.0372238 	 1.009148 
1.0372387 	 0.987840 
1.0372536 	 1.022986 
1.0372685 	 0.996673 
1.0372834 	 0.974955 
1.0372984 	 0.968992 
1.0373133 	 0.970903 
1.0373282 	 0.988545 
1.0373431 	 0.998026 
1.0373580 	 0.991271 
1.0373730 	 1.011606 
1.0373879 	 1.002731 
1.0374028 	 1.008191 
1.0374177 	 0.997226 
1.0374326 	 0.996696 
1.0374476 	 1.006969 
1.0374625 	 1.023014 
1.0374774 	 0.973502 
1.0374923 	 0.967089 
1.0375072 	 0.979671 
1.0375222 	 0.987528 
1.0375371 	 0.978383 
1.0375520 	 0.992542 
1.0375669 	 1.016800 
1.0375818 	 1.015103 
1.0375968 	 1.012358 
1.0376117 	 1.012878 
1.0376266 	 0.957340 
1.0376415 	 0.947228 
1.0376564 	 0.972874 
1.0376714 	 0.971777 
1.0376863 	 0.915525 
1.0377012 	 0.817049 
1.0377161 	 0.748732 
1.0377310 	 0.735582 
1.0377460 	 0.798735 
1.0377609 	 0.849153 
1.0377758 	 0.912849 
1.0377907 	 0.938400 
1.0378056 	 0.932516 
1.0378206 	 0.958242 
1.0378355 	 1.002047 
1.0378504 	 0.961974 
1.0378653 	 0.954153 
1.0378802 	 0.980668 
1.0378952 	 0.978999 
1.0379101 	 0.973548 
1.0379250 	 0.980720 
1.0379399 	 0.999783 
1.0379548 	 0.979599 
1.0379698 	 0.999676 
1.0379847 	 0.981743 
1.0379996 	 1.003230 
1.0380145 	 1.009432 
1.0380294 	 1.018942 
1.0380444 	 1.009642 
1.0380593 	 1.022275 
1.0380742 	 0.997337 
1.0380891 	 0.973699 
1.0381040 	 0.966239 
1.0381190 	 0.972458 
1.0381339 	 0.968911 
1.0381488 	 0.983518 
1.0381637 	 0.988169 
1.0381786 	 0.994027 
1.0381936 	 0.984879 
1.0382085 	 0.968277 
1.0382234 	 0.973989 
1.0382383 	 0.968576 
1.0382532 	 0.951183 
1.0382682 	 0.962766 
1.0382831 	 0.971897 
1.0382980 	 1.004194 
1.0383129 	 0.992223 
1.0383278 	 0.983222 
1.0383427 	 0.975925 
1.0383577 	 0.968383 
1.0383726 	 0.966999 
1.0383875 	 0.963870 
1.0384024 	 0.949160 
1.0384173 	 0.937213 
1.0384323 	 0.892062 
1.0384472 	 0.858974 
1.0384621 	 0.806703 
1.0384770 	 0.781022 
1.0384919 	 0.765645 
1.0385069 	 0.765597 
1.0385218 	 0.825719 
1.0385367 	 0.896933 
1.0385516 	 0.919110 
1.0385665 	 0.958992 
1.0385815 	 0.970886 
1.0385964 	 0.975926 
1.0386113 	 0.997642 
1.0386262 	 0.997985 
1.0386411 	 1.007679 
1.0386561 	 0.994352 
1.0386710 	 1.015096 
1.0386859 	 0.988652 
1.0387008 	 0.997303 
1.0387157 	 0.977913 
1.0387307 	 0.983849 
1.0387456 	 0.986218 
1.0387605 	 0.988949 
1.0387754 	 1.000053 
1.0387903 	 1.012855 
1.0388053 	 0.983886 
1.0388202 	 0.967920 
1.0388351 	 0.941504 
1.0388500 	 0.947260 
1.0388649 	 0.946528 
1.0388799 	 0.970803 
1.0388948 	 0.995074 
1.0389097 	 0.980499 
1.0389246 	 1.007050 
1.0389395 	 1.022263 
1.0389545 	 1.005795 
1.0389694 	 0.996316 
1.0389843 	 0.987398 
1.0389992 	 0.983276 
1.0390141 	 0.952347 
1.0390291 	 0.954826 
1.0390440 	 0.951720 
1.0390589 	 0.948199 
1.0390738 	 0.959900 
1.0390887 	 1.018149 
1.0391037 	 1.011569 
1.0391186 	 1.015985 
1.0391335 	 0.998079 
1.0391484 	 0.986669 
1.0391633 	 0.984907 
1.0391783 	 0.983653 
1.0391932 	 0.978573 
1.0392081 	 0.991283 
1.0392230 	 0.995377 
1.0392379 	 1.002274 
1.0392529 	 1.013348 
1.0392678 	 0.996596 
1.0392827 	 0.992136 
1.0392976 	 0.966425 
1.0393125 	 0.961884 
1.0393275 	 0.952584 
1.0393424 	 0.960295 
1.0393573 	 0.970810 
1.0393722 	 0.973531 
1.0393871 	 1.002035 
1.0394021 	 0.988544 
1.0394170 	 0.988688 
1.0394319 	 1.000493 
1.0394468 	 0.976629 
1.0394617 	 0.977999 
1.0394767 	 0.977379 
1.0394916 	 0.984716 
1.0395065 	 0.997341 
1.0395214 	 1.016305 
1.0395363 	 1.021006 
1.0395513 	 1.009150 
1.0395662 	 1.029756 
1.0395811 	 1.009907 
1.0395960 	 1.012563 
1.0396109 	 1.012965 
1.0396259 	 1.004486 
1.0396408 	 0.986089 
1.0396557 	 0.973285 
1.0396706 	 0.982120 
1.0396855 	 0.975420 
1.0397005 	 0.980426 
1.0397154 	 0.972004 
1.0397303 	 0.974260 
1.0397452 	 0.968877 
1.0397601 	 0.972262 
1.0397751 	 0.983827 
1.0397900 	 0.976680 
1.0398049 	 0.985934 
1.0398198 	 1.014815 
1.0398347 	 1.006999 
1.0398497 	 0.994004 
1.0398646 	 0.997093 
1.0398795 	 1.009796 
1.0398944 	 0.992906 
1.0399093 	 0.980389 
1.0399243 	 0.962813 
1.0399392 	 0.965179 
1.0399541 	 0.981437 
1.0399690 	 0.995730 
1.0399839 	 0.997794 
1.0399989 	 1.016826 
1.0400138 	 1.010528 
1.0400287 	 1.005511 
1.0400436 	 1.000140 
1.0400585 	 0.985557 
1.0400735 	 0.976553 
1.0400884 	 0.975501 
1.0401033 	 0.971475 
1.0401182 	 0.992703 
1.0401331 	 0.998768 
1.0401481 	 0.942254 
1.0401630 	 0.828078 
1.0401779 	 0.702202 
1.0401928 	 0.666176 
1.0402077 	 0.715741 
1.0402227 	 0.802622 
1.0402376 	 0.822016 
1.0402525 	 0.723916 
1.0402674 	 0.547503 
1.0402823 	 0.435508 
1.0402973 	 0.448324 
1.0403122 	 0.586459 
1.0403271 	 0.746054 
1.0403420 	 0.882484 
1.0403569 	 0.935549 
1.0403719 	 0.953918 
1.0403868 	 0.967117 
1.0404017 	 0.984968 
1.0404166 	 0.990279 
1.0404315 	 1.003724 
1.0404465 	 1.006458 
1.0404614 	 1.003778 
1.0404763 	 0.995221 
1.0404912 	 0.986853 
1.0405061 	 0.978713 
1.0405211 	 0.964140 
1.0405360 	 0.963972 
1.0405509 	 0.982458 
1.0405658 	 0.990807 
1.0405807 	 1.019003 
1.0405957 	 1.008372 
1.0406106 	 1.013962 
1.0406255 	 1.004665 
1.0406404 	 0.993908 
1.0406553 	 1.009018 
1.0406703 	 0.984985 
1.0406852 	 0.977384 
1.0407001 	 0.980081 
1.0407150 	 0.984235 
1.0407299 	 1.001209 
1.0407449 	 0.992057 
1.0407598 	 0.983428 
1.0407747 	 0.958240 
1.0407896 	 0.941530 
1.0408045 	 0.950876 
1.0408195 	 0.975425 
1.0408344 	 0.990574 
1.0408493 	 1.000621 
1.0408642 	 0.990027 
1.0408791 	 1.002712 
1.0408941 	 1.019749 
1.0409090 	 1.018545 
1.0409239 	 1.016194 
1.0409388 	 1.005445 
1.0409537 	 1.002808 
1.0409687 	 0.992155 
1.0409836 	 0.989605 
1.0409985 	 0.989118 
1.0410134 	 0.982831 
1.0410283 	 0.979788 
1.0410433 	 0.998566 
1.0410582 	 1.015596 
1.0410731 	 1.014244 
1.0410880 	 1.013713 
1.0411029 	 0.994209 
1.0411179 	 0.991529 
1.0411328 	 0.991252 
1.0411477 	 0.980073 
1.0411626 	 0.985811 
1.0411775 	 0.989049 
1.0411925 	 0.994649 
1.0412074 	 0.981344 
1.0412223 	 0.996580 
1.0412372 	 0.980422 
1.0412521 	 0.963980 
1.0412671 	 0.968649 
1.0412820 	 0.971169 
1.0412969 	 0.965407 
1.0413118 	 0.972727 
1.0413267 	 0.972856 
1.0413417 	 0.995805 
1.0413566 	 1.026161 
1.0413715 	 1.019299 
1.0413864 	 0.994345 
1.0414013 	 0.984690 
1.0414163 	 0.976847 
1.0414312 	 0.987579 
1.0414461 	 0.997878 
1.0414610 	 1.009998 
1.0414759 	 1.006466 
1.0414909 	 1.012734 
1.0415058 	 1.012260 
1.0415207 	 1.004546 
1.0415356 	 0.995579 
1.0415505 	 1.010689 
1.0415655 	 1.005076 
1.0415804 	 0.993907 
1.0415953 	 0.989182 
1.0416102 	 1.003441 
1.0416251 	 1.004507 
1.0416401 	 1.000993 
1.0416550 	 0.993529 
1.0416699 	 1.000576 
1.0416848 	 1.001681 
1.0416997 	 1.010576 
1.0417147 	 1.001769 
1.0417296 	 1.008974 
1.0417445 	 1.001803 
1.0417594 	 0.998863 
1.0417743 	 1.005137 
1.0417893 	 0.998451 
1.0418042 	 0.996843 
1.0418191 	 1.004345 
1.0418340 	 1.000747 
1.0418489 	 1.010571 
1.0418639 	 1.012536 
1.0418788 	 1.008868 
1.0418937 	 1.005654 
1.0419086 	 0.996071 
1.0419235 	 1.005423 
1.0419385 	 1.015581 
1.0419534 	 0.999416 
1.0419683 	 1.001928 
1.0419832 	 1.008293 
1.0419981 	 1.009567 
1.0420131 	 0.998579 
1.0420280 	 0.992865 
1.0420429 	 0.994471 
1.0420578 	 1.003276 
1.0420727 	 0.997055 
1.0420876 	 1.000859 
1.0421026 	 0.992317 
1.0421175 	 1.001597 
1.0421324 	 1.016203 
1.0421473 	 1.010590 
1.0421622 	 0.991171 
1.0421772 	 0.971972 
1.0421921 	 0.969572 
1.0422070 	 0.995338 
1.0422219 	 0.998437 
1.0422368 	 0.988164 
1.0422518 	 0.984970 
1.0422667 	 0.991355 
1.0422816 	 0.984642 
1.0422965 	 0.996003 
1.0423114 	 0.996235 
1.0423264 	 1.003235 
1.0423413 	 1.003650 
1.0423562 	 1.006008 
1.0423711 	 1.008439 
1.0423860 	 1.011735 
1.0424010 	 0.997086 
1.0424159 	 0.992964 
1.0424308 	 0.981505 
1.0424457 	 0.979573 
1.0424606 	 0.988997 
1.0424756 	 0.996077 
1.0424905 	 1.008768 
1.0425054 	 1.001812 
1.0425203 	 0.996587 
1.0425352 	 1.020229 
1.0425502 	 1.009682 
1.0425651 	 1.001485 
1.0425800 	 1.000719 
1.0425949 	 1.002321 
1.0426098 	 1.001019 
1.0426248 	 1.006712 
1.0426397 	 1.007032 
1.0426546 	 1.015677 
1.0426695 	 1.003899 
1.0426844 	 0.998970 
1.0426994 	 0.989219 
1.0427143 	 0.989832 
1.0427292 	 0.990622 
1.0427441 	 0.992255 
1.0427590 	 0.996818 
1.0427740 	 1.009409 
1.0427889 	 1.012369 
1.0428038 	 1.000417 
1.0428187 	 0.987812 
1.0428336 	 0.992943 
1.0428486 	 0.985285 
1.0428635 	 0.989812 
1.0428784 	 0.964615 
1.0428933 	 0.887696 
1.0429082 	 0.803100 
1.0429232 	 0.797203 
1.0429381 	 0.833615 
1.0429530 	 0.864799 
1.0429679 	 0.840688 
1.0429828 	 0.810370 
1.0429978 	 0.828324 
1.0430127 	 0.875365 
1.0430276 	 0.923942 
1.0430425 	 0.955531 
1.0430574 	 0.980982 
1.0430724 	 1.012097 
1.0430873 	 0.990913 
1.0431022 	 0.989348 
1.0431171 	 0.999233 
1.0431320 	 0.989830 
1.0431470 	 0.984483 
1.0431619 	 0.980338 
1.0431768 	 0.980949 
1.0431917 	 0.988789 
1.0432066 	 0.973065 
1.0432216 	 0.989322 
1.0432365 	 0.995530 
1.0432514 	 0.992738 
1.0432663 	 0.978617 
1.0432812 	 0.982896 
1.0432962 	 0.998842 
1.0433111 	 0.991660 
1.0433260 	 0.978643 
1.0433409 	 0.980080 
1.0433558 	 0.981419 
1.0433708 	 0.995376 
1.0433857 	 0.996856 
1.0434006 	 0.993173 
1.0434155 	 0.984064 
1.0434304 	 0.987676 
1.0434454 	 0.970325 
1.0434603 	 0.961939 
1.0434752 	 0.970567 
1.0434901 	 0.963526 
1.0435050 	 0.968930 
1.0435200 	 0.977217 
1.0435349 	 0.982402 
1.0435498 	 0.986460 
1.0435647 	 0.983240 
1.0435796 	 1.003335 
1.0435946 	 1.010151 
1.0436095 	 1.007238 
1.0436244 	 1.004520 
1.0436393 	 0.992369 
1.0436542 	 0.982382 
1.0436692 	 0.970720 
1.0436841 	 0.953464 
1.0436990 	 0.958901 
1.0437139 	 0.979802 
1.0437288 	 1.005193 
1.0437438 	 1.009815 
1.0437587 	 1.014702 
1.0437736 	 1.011119 
1.0437885 	 1.010913 
1.0438034 	 1.007126 
1.0438184 	 1.000338 
1.0438333 	 0.997000 
1.0438482 	 0.983451 
1.0438631 	 0.983512 
1.0438780 	 0.993689 
1.0438930 	 0.994768 
1.0439079 	 1.011003 
1.0439228 	 1.012712 
1.0439377 	 1.009805 
1.0439526 	 0.995988 
1.0439676 	 0.993126 
1.0439825 	 0.975779 
1.0439974 	 0.954771 
1.0440123 	 0.954551 
1.0440272 	 0.963402 
1.0440422 	 0.989874 
1.0440571 	 0.994693 
1.0440720 	 0.995983 
1.0440869 	 1.007274 
1.0441018 	 0.992587 
1.0441168 	 0.978854 
1.0441317 	 0.961277 
1.0441466 	 0.946809 
1.0441615 	 0.970345 
1.0441764 	 0.989872 
1.0441914 	 0.998678 
1.0442063 	 1.001464 
1.0442212 	 0.997398 
1.0442361 	 0.992141 
1.0442510 	 1.004454 
1.0442660 	 1.015184 
1.0442809 	 1.011814 
1.0442958 	 0.993692 
1.0443107 	 0.999904 
1.0443256 	 1.002036 
1.0443406 	 1.002263 
1.0443555 	 0.989665 
1.0443704 	 0.983795 
1.0443853 	 0.984822 
1.0444002 	 0.995109 
1.0444152 	 0.993413 
1.0444301 	 1.003192 
1.0444450 	 0.993748 
1.0444599 	 0.988437 
1.0444748 	 0.995068 
1.0444898 	 0.994801 
1.0445047 	 0.985433 
1.0445196 	 0.990459 
1.0445345 	 0.994899 
1.0445494 	 0.992331 
1.0445644 	 1.001040 
1.0445793 	 1.005474 
1.0445942 	 0.998266 
1.0446091 	 0.999584 
1.0446240 	 0.993292 
1.0446390 	 0.987169 
1.0446539 	 0.982444 
1.0446688 	 0.983159 
1.0446837 	 0.972162 
1.0446986 	 0.984759 
1.0447136 	 0.988891 
1.0447285 	 0.981315 
1.0447434 	 0.980245 
1.0447583 	 0.985096 
1.0447732 	 0.991534 
1.0447882 	 1.004593 
1.0448031 	 1.006013 
1.0448180 	 0.994720 
1.0448329 	 0.988956 
1.0448478 	 0.996179 
1.0448628 	 1.003535 
1.0448777 	 0.997672 
1.0448926 	 0.998390 
1.0449075 	 1.012252 
1.0449224 	 1.011440 
1.0449374 	 1.006529 
1.0449523 	 1.004087 
1.0449672 	 1.013979 
1.0449821 	 1.018229 
1.0449970 	 1.014427 
1.0450120 	 1.008264 
1.0450269 	 0.996918 
1.0450418 	 0.999224 
1.0450567 	 1.003742 
1.0450716 	 0.996806 
1.0450866 	 1.003039 
1.0451015 	 1.005214 
1.0451164 	 1.011200 
1.0451313 	 1.010124 
1.0451462 	 1.003952 
1.0451612 	 0.997226 
1.0451761 	 0.999450 
1.0451910 	 0.999945 
1.0452059 	 1.005222 
1.0452208 	 0.997188 
1.0452358 	 0.994345 
1.0452507 	 0.999119 
1.0452656 	 0.993198 
1.0452805 	 0.986577 
1.0452954 	 0.965283 
1.0453104 	 0.998621 
1.0453253 	 1.013516 
1.0453402 	 1.006051 
1.0453551 	 1.008600 
1.0453700 	 1.010712 
1.0453850 	 1.002085 
1.0453999 	 1.012348 
1.0454148 	 1.002840 
1.0454297 	 1.003480 
1.0454446 	 1.003989 
1.0454596 	 0.996213 
1.0454745 	 1.001766 
1.0454894 	 0.997124 
1.0455043 	 1.003174 
1.0455192 	 1.002825 
1.0455342 	 1.009379 
1.0455491 	 1.010144 
1.0455640 	 1.012829 
1.0455789 	 1.016989 
1.0455938 	 1.005463 
1.0456088 	 0.986449 
1.0456237 	 0.982434 
1.0456386 	 0.971866 
1.0456535 	 0.962618 
1.0456684 	 0.974366 
1.0456834 	 0.986378 
1.0456983 	 1.008994 
1.0457132 	 1.018602 
1.0457281 	 1.006040 
1.0457430 	 1.023363 
1.0457579 	 1.025699 
1.0457729 	 1.017643 
1.0457878 	 1.012907 
1.0458027 	 1.016645 
1.0458176 	 1.010543 
1.0458325 	 1.001565 
1.0458475 	 0.988767 
1.0458624 	 0.957448 
1.0458773 	 0.931752 
1.0458922 	 0.916374 
1.0459071 	 0.947657 
1.0459221 	 0.978837 
1.0459370 	 0.991295 
1.0459519 	 0.994921 
1.0459668 	 1.010833 
1.0459817 	 1.009326 
1.0459967 	 1.007201 
1.0460116 	 1.010953 
1.0460265 	 1.023756 
1.0460414 	 1.018569 
1.0460563 	 1.022715 
1.0460713 	 1.026707 
1.0460862 	 1.012838 
1.0461011 	 1.007437 
1.0461160 	 0.986044 
1.0461309 	 0.952047 
1.0461459 	 0.942002 
1.0461608 	 0.947730 
1.0461757 	 0.964668 
1.0461906 	 0.986621 
1.0462055 	 0.997224 
1.0462205 	 1.006255 
1.0462354 	 0.999402 
1.0462503 	 0.996437 
1.0462652 	 0.991395 
1.0462801 	 0.992084 
1.0462951 	 0.987503 
1.0463100 	 0.997345 
1.0463249 	 1.004111 
1.0463398 	 1.006151 
1.0463547 	 1.010375 
1.0463697 	 1.015593 
1.0463846 	 1.010124 
1.0463995 	 0.999318 
1.0464144 	 0.989494 
1.0464293 	 0.985313 
1.0464443 	 0.985287 
1.0464592 	 0.997889 
1.0464741 	 1.006302 
1.0464890 	 1.003060 
1.0465039 	 0.994919 
1.0465189 	 0.990660 
1.0465338 	 0.965718 
1.0465487 	 0.950195 
1.0465636 	 0.951535 
1.0465785 	 0.939756 
1.0465935 	 0.896750 
1.0466084 	 0.873245 
1.0466233 	 0.883501 
1.0466382 	 0.934223 
1.0466531 	 0.970894 
1.0466681 	 0.987372 
1.0466830 	 0.996711 
1.0466979 	 0.991933 
1.0467128 	 0.979244 
1.0467277 	 0.979300 
1.0467427 	 0.987852 
1.0467576 	 0.996121 
1.0467725 	 1.002184 
1.0467874 	 1.012552 
1.0468023 	 1.019056 
1.0468173 	 1.011337 
1.0468322 	 1.000108 
1.0468471 	 1.007482 
1.0468620 	 0.997031 
1.0468769 	 0.996736 
1.0468919 	 1.003990 
1.0469068 	 1.008948 
1.0469217 	 1.001847 
1.0469366 	 1.011328 
1.0469515 	 1.010752 
1.0469665 	 1.011123 
1.0469814 	 1.010132 
1.0469963 	 1.005248 
1.0470112 	 0.996611 
1.0470261 	 1.001881 
1.0470411 	 1.003011 
1.0470560 	 1.006565 
1.0470709 	 1.002455 
1.0470858 	 1.005704 
1.0471007 	 1.007643 
1.0471157 	 1.000503 
1.0471306 	 0.999339 
1.0471455 	 1.003041 
1.0471604 	 1.001858 
1.0471753 	 0.996329 
1.0471903 	 0.992156 
1.0472052 	 0.990960 
1.0472201 	 0.994328 
1.0472350 	 1.009388 
1.0472499 	 0.995138 
1.0472649 	 1.000751 
1.0472798 	 0.994741 
1.0472947 	 0.989553 
1.0473096 	 0.997534 
1.0473245 	 1.004174 
1.0473395 	 0.998001 
1.0473544 	 0.990626 
1.0473693 	 0.993886 
1.0473842 	 0.992262 
1.0473991 	 0.994579 
1.0474141 	 1.002961 
1.0474290 	 1.003054 
1.0474439 	 1.001786 
1.0474588 	 0.985067 
1.0474737 	 0.967174 
1.0474887 	 0.963927 
1.0475036 	 0.952975 
1.0475185 	 0.934003 
1.0475334 	 0.899459 
1.0475483 	 0.835853 
1.0475633 	 0.767974 
1.0475782 	 0.753951 
1.0475931 	 0.806427 
1.0476080 	 0.883629 
1.0476229 	 0.949529 
1.0476379 	 0.977528 
1.0476528 	 0.990506 
1.0476677 	 0.990057 
1.0476826 	 0.980619 
1.0476975 	 0.987533 
1.0477125 	 0.992461 
1.0477274 	 0.991522 
1.0477423 	 0.985085 
1.0477572 	 0.985959 
1.0477721 	 0.974877 
1.0477871 	 0.981975 
1.0478020 	 0.982873 
1.0478169 	 0.988234 
1.0478318 	 0.989018 
1.0478467 	 0.989793 
1.0478617 	 1.006272 
1.0478766 	 1.002038 
1.0478915 	 1.002309 
1.0479064 	 1.008045 
1.0479213 	 1.012555 
1.0479363 	 0.994337 
1.0479512 	 0.996535 
1.0479661 	 0.998951 
1.0479810 	 1.010184 
1.0479959 	 1.010948 
1.0480109 	 1.024215 
1.0480258 	 1.030846 
1.0480407 	 1.026990 
1.0480556 	 1.018883 
1.0480705 	 1.003127 
1.0480855 	 0.991620 
1.0481004 	 0.990886 
1.0481153 	 1.001724 
1.0481302 	 0.998467 
1.0481451 	 0.993447 
1.0481601 	 0.994228 
1.0481750 	 1.005190 
1.0481899 	 1.004790 
1.0482048 	 1.002602 
1.0482197 	 0.995403 
1.0482347 	 0.995240 
1.0482496 	 0.982240 
1.0482645 	 0.971233 
1.0482794 	 0.975813 
1.0482943 	 0.983989 
1.0483093 	 1.001958 
1.0483242 	 0.997943 
1.0483391 	 0.992833 
1.0483540 	 0.994198 
1.0483689 	 0.988472 
1.0483839 	 0.986962 
1.0483988 	 0.991435 
1.0484137 	 1.002141 
1.0484286 	 0.980817 
1.0484435 	 0.978935 
1.0484585 	 0.977587 
1.0484734 	 0.991698 
1.0484883 	 0.995753 
1.0485032 	 0.999574 
1.0485181 	 0.995902 
1.0485331 	 0.991630 
1.0485480 	 0.989925 
1.0485629 	 0.987957 
1.0485778 	 0.991811 
1.0485927 	 1.007793 
1.0486077 	 1.004218 
1.0486226 	 0.995509 
1.0486375 	 1.000044 
1.0486524 	 0.999495 
1.0486673 	 1.001057 
1.0486823 	 0.996790 
1.0486972 	 0.985340 
1.0487121 	 0.991712 
1.0487270 	 0.985098 
1.0487419 	 0.980359 
1.0487569 	 0.972200 
1.0487718 	 0.981477 
1.0487867 	 0.994660 
1.0488016 	 1.004603 
1.0488165 	 1.002396 
1.0488315 	 1.000210 
1.0488464 	 0.999758 
1.0488613 	 1.007054 
1.0488762 	 1.011406 
1.0488911 	 1.008496 
1.0489061 	 1.003481 
1.0489210 	 1.001899 
1.0489359 	 1.000851 
1.0489508 	 1.011001 
1.0489657 	 1.000299 
1.0489807 	 0.995728 
1.0489956 	 1.007963 
1.0490105 	 1.002544 
1.0490254 	 1.005130 
1.0490403 	 1.010289 
1.0490553 	 1.003024 
1.0490702 	 0.998663 
1.0490851 	 0.991942 
1.0491000 	 0.994071 
1.0491149 	 1.004677 
1.0491299 	 1.003836 
1.0491448 	 1.006856 
1.0491597 	 1.000450 
1.0491746 	 1.012831 
1.0491895 	 0.981588 
1.0492045 	 0.885601 
1.0492194 	 0.789883 
1.0492343 	 0.766552 
1.0492492 	 0.805201 
1.0492641 	 0.889637 
1.0492791 	 0.953451 
1.0492940 	 0.986665 
1.0493089 	 0.991829 
1.0493238 	 1.003845 
1.0493387 	 0.994921 
1.0493537 	 1.001500 
1.0493686 	 1.003481 
1.0493835 	 0.994115 
1.0493984 	 0.988418 
1.0494133 	 1.003352 
1.0494283 	 1.000683 
1.0494432 	 1.006398 
1.0494581 	 1.003356 
1.0494730 	 1.007805 
1.0494879 	 1.001370 
1.0495028 	 1.005091 
1.0495178 	 0.997422 
1.0495327 	 1.000564 
1.0495476 	 1.007484 
1.0495625 	 1.006541 
1.0495774 	 1.008113 
1.0495924 	 1.002629 
1.0496073 	 1.007857 
1.0496222 	 0.998022 
1.0496371 	 1.000827 
1.0496520 	 1.001954 
1.0496670 	 0.998749 
1.0496819 	 1.010463 
1.0496968 	 1.002766 
1.0497117 	 1.003526 
1.0497266 	 1.013632 
1.0497416 	 1.001456 
1.0497565 	 0.990909 
1.0497714 	 0.995005 
1.0497863 	 0.988000 
1.0498012 	 0.999033 
1.0498162 	 0.996210 
1.0498311 	 0.975858 
1.0498460 	 0.989055 
1.0498609 	 0.985925 
1.0498758 	 1.003739 
1.0498908 	 1.011606 
1.0499057 	 1.006291 
1.0499206 	 1.012289 
1.0499355 	 1.016547 
1.0499504 	 1.003827 
1.0499654 	 1.001686 
1.0499803 	 0.988946 
1.0499952 	 0.985287 
1.0500101 	 0.987937 
1.0500250 	 0.992920 
1.0500400 	 0.985336 
1.0500549 	 1.005733 
1.0500698 	 1.002021 
1.0500847 	 1.008056 
1.0500996 	 1.011297 
1.0501146 	 0.999412 
1.0501295 	 0.993577 
1.0501444 	 0.981439 
1.0501593 	 0.962301 
1.0501742 	 0.873049 
1.0501892 	 0.697004 
1.0502041 	 0.521663 
1.0502190 	 0.441962 
1.0502339 	 0.517500 
1.0502488 	 0.699678 
1.0502638 	 0.834413 
1.0502787 	 0.925204 
1.0502936 	 0.953963 
1.0503085 	 0.951870 
1.0503234 	 0.961910 
1.0503384 	 0.981865 
1.0503533 	 0.984083 
1.0503682 	 1.008059 
1.0503831 	 1.015631 
1.0503980 	 1.004805 
1.0504130 	 1.001314 
1.0504279 	 0.988723 
1.0504428 	 0.993921 
1.0504577 	 1.004271 
1.0504726 	 0.995585 
1.0504876 	 1.004338 
1.0505025 	 1.004939 
1.0505174 	 1.000538 
1.0505323 	 1.005168 
1.0505472 	 1.012290 
1.0505622 	 1.021143 
1.0505771 	 1.003450 
1.0505920 	 0.984824 
1.0506069 	 0.990908 
1.0506218 	 1.003049 
1.0506368 	 0.994522 
1.0506517 	 1.009869 
1.0506666 	 1.000336 
1.0506815 	 1.004302 
1.0506964 	 0.997887 
1.0507114 	 0.991300 
1.0507263 	 0.980788 
1.0507412 	 0.971850 
1.0507561 	 0.974610 
1.0507710 	 0.994124 
1.0507860 	 0.992190 
1.0508009 	 1.009852 
1.0508158 	 1.009539 
1.0508307 	 1.015770 
1.0508456 	 0.995381 
1.0508606 	 1.002433 
1.0508755 	 0.997979 
1.0508904 	 1.011023 
1.0509053 	 1.004828 
1.0509202 	 0.989627 
1.0509352 	 0.978361 
1.0509501 	 0.991674 
1.0509650 	 1.005920 
1.0509799 	 0.987986 
1.0509948 	 0.986025 
1.0510098 	 0.981401 
1.0510247 	 0.983652 
1.0510396 	 0.999856 
1.0510545 	 1.009581 
1.0510694 	 1.008225 
1.0510844 	 0.994829 
1.0510993 	 0.998205 
1.0511142 	 1.006470 
1.0511291 	 0.994632 
1.0511440 	 0.984233 
1.0511590 	 0.962171 
1.0511739 	 0.950768 
1.0511888 	 0.952968 
1.0512037 	 0.964823 
1.0512186 	 0.986251 
1.0512336 	 0.992612 
1.0512485 	 1.014603 
1.0512634 	 0.997828 
1.0512783 	 1.009071 
1.0512932 	 1.011786 
1.0513082 	 0.992030 
1.0513231 	 0.988294 
1.0513380 	 0.993560 


==> anc/HD39225/HD39225_74.dat <==
1.0225457 	 1.009271 
1.0225606 	 1.010213 
1.0225755 	 1.011111 
1.0225903 	 1.015203 
1.0226052 	 1.005306 
1.0226200 	 1.001322 
1.0226349 	 0.995668 
1.0226497 	 0.996515 
1.0226646 	 1.007017 
1.0226794 	 0.998331 
1.0226943 	 1.005423 
1.0227091 	 1.013489 
1.0227240 	 0.990107 
1.0227389 	 0.988192 
1.0227537 	 0.986291 
1.0227686 	 1.013710 
1.0227834 	 0.995811 
1.0227983 	 0.980002 
1.0228131 	 0.987660 
1.0228280 	 0.986093 
1.0228428 	 0.981495 
1.0228577 	 0.977411 
1.0228725 	 0.975722 
1.0228874 	 1.006951 
1.0229023 	 0.988145 
1.0229171 	 0.998301 
1.0229320 	 0.980244 
1.0229468 	 0.981210 
1.0229617 	 0.953629 
1.0229765 	 0.977886 
1.0229914 	 0.972596 
1.0230062 	 0.993925 
1.0230211 	 0.984456 
1.0230360 	 1.001090 
1.0230508 	 0.991795 
1.0230657 	 0.989854 
1.0230805 	 0.978402 
1.0230954 	 0.978710 
1.0231102 	 0.980371 
1.0231251 	 0.968353 
1.0231399 	 0.987879 
1.0231548 	 0.978831 
1.0231696 	 0.986232 
1.0231845 	 0.986026 
1.0231994 	 0.967440 
1.0232142 	 0.958719 
1.0232291 	 0.967537 
1.0232439 	 0.933826 
1.0232588 	 0.950278 
1.0232736 	 0.971942 
1.0232885 	 0.978394 
1.0233033 	 0.959835 
1.0233182 	 0.948938 
1.0233331 	 0.982115 
1.0233479 	 0.994426 
1.0233628 	 0.986061 
1.0233776 	 0.951954 
1.0233925 	 0.938721 
1.0234073 	 0.970248 
1.0234222 	 0.993155 
1.0234370 	 0.978769 
1.0234519 	 1.010247 
1.0234667 	 0.999007 
1.0234816 	 1.003712 
1.0234965 	 1.010838 
1.0235113 	 1.005676 
1.0235262 	 1.006674 
1.0235410 	 1.027985 
1.0235559 	 1.008552 
1.0235707 	 1.013501 
1.0235856 	 0.987066 
1.0236004 	 0.998591 
1.0236153 	 0.997663 
1.0236301 	 0.992358 
1.0236450 	 0.972028 
1.0236599 	 0.962653 
1.0236747 	 0.961793 
1.0236896 	 0.956683 
1.0237044 	 0.975435 
1.0237193 	 1.002331 
1.0237341 	 1.007235 
1.0237490 	 1.001101 
1.0237638 	 0.995628 
1.0237787 	 0.971159 
1.0237936 	 1.002798 
1.0238084 	 1.007734 
1.0238233 	 0.997343 
1.0238381 	 0.991506 
1.0238530 	 0.986032 
1.0238678 	 0.975282 
1.0238827 	 0.977601 
1.0238975 	 0.958430 
1.0239124 	 0.974626 
1.0239272 	 0.967409 
1.0239421 	 0.962243 
1.0239570 	 0.945895 
1.0239718 	 0.954812 
1.0239867 	 0.968618 
1.0240015 	 0.971407 
1.0240164 	 0.980167 
1.0240312 	 0.948016 
1.0240461 	 0.949793 
1.0240609 	 0.959514 
1.0240758 	 0.949061 
1.0240906 	 0.946174 
1.0241055 	 0.987698 
1.0241204 	 1.003823 
1.0241352 	 1.027781 
1.0241501 	 1.000658 
1.0241649 	 0.997317 
1.0241798 	 1.013174 
1.0241946 	 1.024511 
1.0242095 	 0.995812 
1.0242243 	 0.997729 
1.0242392 	 0.997976 
1.0242541 	 0.992510 
1.0242689 	 0.983499 
1.0242838 	 0.985040 
1.0242986 	 0.988885 
1.0243135 	 0.993668 
1.0243283 	 0.984070 
1.0243432 	 0.992530 
1.0243580 	 0.983699 
1.0243729 	 0.985065 
1.0243877 	 0.989249 
1.0244026 	 0.997245 
1.0244175 	 1.010129 
1.0244323 	 1.008500 
1.0244472 	 1.029854 
1.0244620 	 1.008815 
1.0244769 	 1.003361 
1.0244917 	 1.005247 
1.0245066 	 1.018461 
1.0245214 	 1.009618 
1.0245363 	 0.986667 
1.0245511 	 0.997182 
1.0245660 	 1.007318 
1.0245809 	 1.001550 
1.0245957 	 1.005021 
1.0246106 	 1.003167 
1.0246254 	 1.000503 
1.0246403 	 1.013393 
1.0246551 	 1.011504 
1.0246700 	 1.016320 
1.0246848 	 1.017645 
1.0246997 	 0.999941 
1.0247146 	 0.950825 
1.0247294 	 0.938399 
1.0247443 	 0.937572 
1.0247591 	 0.967468 
1.0247740 	 0.987053 
1.0247888 	 0.993316 
1.0248037 	 0.996316 
1.0248185 	 1.003498 
1.0248334 	 0.985094 
1.0248482 	 1.002082 
1.0248631 	 0.984720 
1.0248780 	 1.008775 
1.0248928 	 1.006011 
1.0249077 	 1.022148 
1.0249225 	 0.997259 
1.0249374 	 0.990205 
1.0249522 	 0.980397 
1.0249671 	 0.985869 
1.0249819 	 0.989337 
1.0249968 	 1.001819 
1.0250117 	 1.012530 
1.0250265 	 0.992708 
1.0250414 	 1.005092 
1.0250562 	 0.968322 
1.0250711 	 0.995807 
1.0250859 	 0.998151 
1.0251008 	 0.989779 
1.0251156 	 0.959173 
1.0251305 	 0.968477 
1.0251453 	 0.978427 
1.0251602 	 1.001093 
1.0251751 	 0.997092 
1.0251899 	 1.003288 
1.0252048 	 0.998471 
1.0252196 	 1.008496 
1.0252345 	 1.023474 
1.0252493 	 1.019011 
1.0252642 	 1.000936 
1.0252790 	 1.013482 
1.0252939 	 0.999341 
1.0253087 	 1.017638 
1.0253236 	 1.006720 
1.0253385 	 0.994672 
1.0253533 	 1.019747 
1.0253682 	 1.030382 
1.0253830 	 1.021486 
1.0253979 	 1.014683 
1.0254127 	 1.003096 
1.0254276 	 1.010426 
1.0254424 	 1.021090 
1.0254573 	 1.001567 
1.0254722 	 1.000510 
1.0254870 	 0.982907 
1.0255019 	 0.981429 
1.0255167 	 0.989700 
1.0255316 	 1.008765 
1.0255464 	 0.993401 
1.0255613 	 0.999629 
1.0255761 	 0.975597 
1.0255910 	 0.997845 
1.0256058 	 0.976162 
1.0256207 	 0.976153 
1.0256356 	 0.964895 
1.0256504 	 0.990283 
1.0256653 	 0.970108 
1.0256801 	 0.981298 
1.0256950 	 0.972987 
1.0257098 	 0.967848 
1.0257247 	 0.970287 
1.0257395 	 1.009863 
1.0257544 	 1.014669 
1.0257692 	 1.005577 
1.0257841 	 0.996742 
1.0257990 	 1.011678 
1.0258138 	 1.002521 
1.0258287 	 0.983074 
1.0258435 	 0.982868 
1.0258584 	 0.988233 
1.0258732 	 1.002347 
1.0258881 	 1.008685 
1.0259029 	 1.014913 
1.0259178 	 0.988415 
1.0259327 	 1.008197 
1.0259475 	 1.005610 
1.0259624 	 1.009132 
1.0259772 	 1.008810 
1.0259921 	 1.020655 
1.0260069 	 1.002506 
1.0260218 	 0.997687 
1.0260366 	 0.991234 
1.0260515 	 0.985825 
1.0260663 	 0.974264 
1.0260812 	 0.976231 
1.0260961 	 0.976964 
1.0261109 	 1.008281 
1.0261258 	 1.003133 
1.0261406 	 0.996844 
1.0261555 	 0.991504 
1.0261703 	 1.015748 
1.0261852 	 1.007709 
1.0262000 	 1.014972 
1.0262149 	 1.009882 
1.0262298 	 0.999835 
1.0262446 	 0.992864 
1.0262595 	 1.006158 
1.0262743 	 0.996829 
1.0262892 	 0.995801 
1.0263040 	 0.995915 
1.0263189 	 0.998320 
1.0263337 	 0.997765 
1.0263486 	 1.006873 
1.0263634 	 1.006376 
1.0263783 	 0.982601 
1.0263932 	 0.966620 
1.0264080 	 0.960145 
1.0264229 	 0.965495 
1.0264377 	 0.958315 
1.0264526 	 0.978028 
1.0264674 	 0.977050 
1.0264823 	 0.975667 
1.0264971 	 0.967536 
1.0265120 	 0.969198 
1.0265268 	 0.963140 
1.0265417 	 0.994964 
1.0265566 	 1.000814 
1.0265714 	 1.001815 
1.0265863 	 0.994322 
1.0266011 	 0.983925 
1.0266160 	 0.965251 
1.0266308 	 0.964162 
1.0266457 	 0.954577 
1.0266605 	 0.969378 
1.0266754 	 0.973853 
1.0266903 	 0.977897 
1.0267051 	 0.970214 
1.0267200 	 0.984680 
1.0267348 	 1.003096 
1.0267497 	 1.011966 
1.0267645 	 0.991491 
1.0267794 	 0.998195 
1.0267942 	 1.004571 
1.0268091 	 0.990117 
1.0268239 	 0.979682 
1.0268388 	 0.973309 
1.0268537 	 0.946421 
1.0268685 	 0.939884 
1.0268834 	 0.943867 
1.0268982 	 0.958981 
1.0269131 	 0.978063 
1.0269279 	 0.981786 
1.0269428 	 0.971441 
1.0269576 	 0.958676 
1.0269725 	 0.967279 
1.0269873 	 0.964729 
1.0270022 	 0.984394 
1.0270171 	 1.006211 
1.0270319 	 1.005780 
1.0270468 	 1.012228 
1.0270616 	 1.004385 
1.0270765 	 0.965616 
1.0270913 	 0.935964 
1.0271062 	 0.845230 
1.0271210 	 0.818771 
1.0271359 	 0.869271 
1.0271508 	 0.937029 
1.0271656 	 0.956161 
1.0271805 	 0.971379 
1.0271953 	 0.960280 
1.0272102 	 0.954038 
1.0272250 	 0.947014 
1.0272399 	 0.958059 
1.0272547 	 0.958161 
1.0272696 	 0.977866 
1.0272844 	 0.983052 
1.0272993 	 1.004367 
1.0273142 	 0.996228 
1.0273290 	 1.010078 
1.0273439 	 0.991764 
1.0273587 	 1.003434 
1.0273736 	 1.007083 
1.0273884 	 1.016011 
1.0274033 	 1.013151 
1.0274181 	 1.005007 
1.0274330 	 0.996838 
1.0274478 	 0.997485 
1.0274627 	 0.985860 
1.0274776 	 0.974594 
1.0274924 	 0.968649 
1.0275073 	 0.974946 
1.0275221 	 0.980503 
1.0275370 	 1.005349 
1.0275518 	 0.993944 
1.0275667 	 0.996208 
1.0275815 	 0.997990 
1.0275964 	 0.986692 
1.0276113 	 0.973113 
1.0276261 	 0.955117 
1.0276410 	 0.958714 
1.0276558 	 0.975849 
1.0276707 	 0.988262 
1.0276855 	 0.991660 
1.0277004 	 0.989729 
1.0277152 	 0.966937 
1.0277301 	 0.950371 
1.0277449 	 0.952252 
1.0277598 	 0.938763 
1.0277747 	 0.947601 
1.0277895 	 0.977202 
1.0278044 	 0.995992 
1.0278192 	 1.015473 
1.0278341 	 1.001581 
1.0278489 	 1.015333 
1.0278638 	 0.987208 
1.0278786 	 0.985609 
1.0278935 	 0.958013 
1.0279084 	 0.951264 
1.0279232 	 0.965594 
1.0279381 	 0.973747 
1.0279529 	 0.948667 
1.0279678 	 0.949381 
1.0279826 	 0.946116 
1.0279975 	 0.957481 
1.0280123 	 0.968084 
1.0280272 	 0.996376 
1.0280420 	 0.996636 
1.0280569 	 1.008716 
1.0280718 	 0.996647 
1.0280866 	 1.002511 
1.0281015 	 0.997768 
1.0281163 	 1.002668 
1.0281312 	 0.990485 
1.0281460 	 1.010365 
1.0281609 	 0.987199 
1.0281757 	 0.988058 
1.0281906 	 0.984290 
1.0282054 	 0.985917 
1.0282203 	 0.985187 
1.0282352 	 0.994451 
1.0282500 	 1.000005 
1.0282649 	 1.002057 
1.0282797 	 0.995608 
1.0282946 	 1.004074 
1.0283094 	 0.981835 
1.0283243 	 0.983840 
1.0283391 	 0.987651 
1.0283540 	 0.995714 
1.0283689 	 0.993438 
1.0283837 	 1.005701 
1.0283986 	 0.994318 
1.0284134 	 0.992553 
1.0284283 	 0.998580 
1.0284431 	 1.008684 
1.0284580 	 1.003522 
1.0284728 	 0.999055 
1.0284877 	 0.984588 
1.0285025 	 0.964129 
1.0285174 	 0.953386 
1.0285323 	 0.968407 
1.0285471 	 0.976580 
1.0285620 	 0.992224 
1.0285768 	 0.998218 
1.0285917 	 1.005713 
1.0286065 	 0.996475 
1.0286214 	 0.997807 
1.0286362 	 0.987390 
1.0286511 	 0.981661 
1.0286659 	 0.992636 
1.0286808 	 1.007480 
1.0286957 	 1.008467 
1.0287105 	 0.997604 
1.0287254 	 1.003934 
1.0287402 	 0.993979 
1.0287551 	 0.985375 
1.0287699 	 0.978828 
1.0287848 	 0.982373 
1.0287996 	 0.970282 
1.0288145 	 0.973268 
1.0288294 	 0.971668 
1.0288442 	 0.970696 
1.0288591 	 0.967098 
1.0288739 	 0.980077 
1.0288888 	 0.966547 
1.0289036 	 0.973134 
1.0289185 	 0.994648 
1.0289333 	 1.003609 
1.0289482 	 0.996306 
1.0289630 	 0.997377 
1.0289779 	 0.975110 
1.0289928 	 0.990794 
1.0290076 	 0.988197 
1.0290225 	 0.991537 
1.0290373 	 0.980487 
1.0290522 	 0.983458 
1.0290670 	 0.983235 
1.0290819 	 0.986520 
1.0290967 	 0.994926 
1.0291116 	 0.994809 
1.0291264 	 0.991477 
1.0291413 	 1.000405 
1.0291562 	 0.999270 
1.0291710 	 1.004887 
1.0291859 	 1.006332 
1.0292007 	 1.014289 
1.0292156 	 0.990861 
1.0292304 	 0.989546 
1.0292453 	 0.982470 
1.0292601 	 0.985353 
1.0292750 	 0.995224 
1.0292899 	 1.004251 
1.0293047 	 0.997974 
1.0293196 	 1.006765 
1.0293344 	 0.998808 
1.0293493 	 1.010900 
1.0293641 	 1.005018 
1.0293790 	 1.004467 
1.0293938 	 0.999495 
1.0294087 	 1.007403 
1.0294235 	 1.000863 
1.0294384 	 0.991607 
1.0294533 	 0.952793 
1.0294681 	 0.904574 
1.0294830 	 0.856584 
1.0294978 	 0.864832 
1.0295127 	 0.892370 
1.0295275 	 0.935852 
1.0295424 	 0.960323 
1.0295572 	 0.973486 
1.0295721 	 0.976163 
1.0295870 	 0.988411 
1.0296018 	 0.983345 
1.0296167 	 0.973556 
1.0296315 	 0.948952 
1.0296464 	 0.958376 
1.0296612 	 0.963704 
1.0296761 	 0.988110 
1.0296909 	 0.986495 
1.0297058 	 1.004474 
1.0297206 	 1.000023 
1.0297355 	 1.009602 
1.0297504 	 1.003571 
1.0297652 	 1.013685 
1.0297801 	 1.005885 
1.0297949 	 1.007051 
1.0298098 	 1.006568 
1.0298246 	 0.998679 
1.0298395 	 0.985946 
1.0298543 	 1.009157 
1.0298692 	 0.994387 
1.0298840 	 0.999170 
1.0298989 	 0.983031 
1.0299138 	 0.988754 
1.0299286 	 0.998375 
1.0299435 	 0.998850 
1.0299583 	 1.000844 
1.0299732 	 1.012395 
1.0299880 	 1.013098 
1.0300029 	 1.011823 
1.0300177 	 1.008943 
1.0300326 	 1.000383 
1.0300475 	 1.005168 
1.0300623 	 1.002812 
1.0300772 	 1.000136 
1.0300920 	 0.993231 
1.0301069 	 0.998777 
1.0301217 	 0.993022 
1.0301366 	 0.995962 
1.0301514 	 0.984854 
1.0301663 	 0.986013 
1.0301811 	 0.993791 
1.0301960 	 0.994159 
1.0302109 	 0.984190 
1.0302257 	 0.993803 
1.0302406 	 0.996149 
1.0302554 	 0.995450 
1.0302703 	 0.995696 
1.0302851 	 0.981857 
1.0303000 	 0.963489 
1.0303148 	 0.955254 
1.0303297 	 0.963250 
1.0303445 	 0.969601 
1.0303594 	 0.963829 
1.0303743 	 0.972011 
1.0303891 	 0.971186 
1.0304040 	 0.984119 
1.0304188 	 0.971522 
1.0304337 	 0.966427 
1.0304485 	 0.956795 
1.0304634 	 0.955941 
1.0304782 	 0.964564 
1.0304931 	 0.973359 
1.0305080 	 0.973691 
1.0305228 	 0.987355 
1.0305377 	 0.999366 
1.0305525 	 1.011360 
1.0305674 	 0.997239 
1.0305822 	 1.003346 
1.0305971 	 0.998866 
1.0306119 	 1.000862 
1.0306268 	 0.999903 
1.0306416 	 1.001988 
1.0306565 	 1.007972 
1.0306714 	 0.998658 
1.0306862 	 0.992505 
1.0307011 	 0.999900 
1.0307159 	 0.986276 
1.0307308 	 0.977951 
1.0307456 	 0.975237 
1.0307605 	 0.990284 
1.0307753 	 0.995948 
1.0307902 	 1.001440 
1.0308050 	 0.990428 
1.0308199 	 0.987134 
1.0308348 	 0.953521 
1.0308496 	 0.906363 
1.0308645 	 0.905138 
1.0308793 	 0.924925 
1.0308942 	 0.958953 
1.0309090 	 0.982295 
1.0309239 	 0.990155 
1.0309387 	 0.997978 
1.0309536 	 0.995514 
1.0309685 	 0.997722 
1.0309833 	 1.002525 
1.0309982 	 1.008198 
1.0310130 	 1.001742 
1.0310279 	 1.004713 
1.0310427 	 0.992443 
1.0310576 	 1.002643 
1.0310724 	 1.003082 
1.0310873 	 0.995055 
1.0311021 	 0.980722 
1.0311170 	 0.974943 
1.0311319 	 0.959769 
1.0311467 	 0.962164 
1.0311616 	 0.962519 
1.0311764 	 0.987538 
1.0311913 	 0.993846 
1.0312061 	 1.000608 
1.0312210 	 1.001338 
1.0312358 	 1.004454 
1.0312507 	 1.005276 
1.0312656 	 1.006719 
1.0312804 	 1.005424 
1.0312953 	 1.010219 
1.0313101 	 0.994255 
1.0313250 	 0.982804 
1.0313398 	 0.977265 
1.0313547 	 0.979653 
1.0313695 	 0.971101 
1.0313844 	 0.973366 
1.0313992 	 0.971611 
1.0314141 	 0.977550 
1.0314290 	 0.982053 
1.0314438 	 0.975738 
1.0314587 	 0.980826 
1.0314735 	 1.006245 
1.0314884 	 1.005201 
1.0315032 	 1.029990 
1.0315181 	 1.032561 
1.0315329 	 1.014553 
1.0315478 	 1.004576 
1.0315626 	 1.002199 
1.0315775 	 1.004880 
1.0315924 	 0.997916 
1.0316072 	 1.003095 
1.0316221 	 1.004089 
1.0316369 	 0.997657 
1.0316518 	 1.001765 
1.0316666 	 1.003597 
1.0316815 	 1.006643 
1.0316963 	 1.002295 
1.0317112 	 1.003374 
1.0317261 	 1.001222 
1.0317409 	 0.995197 
1.0317558 	 0.996946 
1.0317706 	 1.009008 
1.0317855 	 1.004367 
1.0318003 	 1.017244 
1.0318152 	 0.996869 
1.0318300 	 0.987992 
1.0318449 	 0.968872 
1.0318597 	 0.981955 
1.0318746 	 0.976906 
1.0318895 	 1.000939 
1.0319043 	 0.994215 
1.0319192 	 1.001663 
1.0319340 	 1.003720 
1.0319489 	 1.005136 
1.0319637 	 1.000595 
1.0319786 	 1.013331 
1.0319934 	 1.008853 
1.0320083 	 1.019856 
1.0320231 	 1.016067 
1.0320380 	 1.017175 
1.0320529 	 1.011358 
1.0320677 	 1.003688 
1.0320826 	 1.009784 
1.0320974 	 1.006840 
1.0321123 	 0.991768 
1.0321271 	 1.008315 
1.0321420 	 1.000687 
1.0321568 	 0.993690 
1.0321717 	 0.993983 
1.0321866 	 1.009238 
1.0322014 	 1.006111 
1.0322163 	 0.994977 
1.0322311 	 0.995113 
1.0322460 	 1.000383 
1.0322608 	 1.002586 
1.0322757 	 1.008529 
1.0322905 	 0.989126 
1.0323054 	 0.984974 
1.0323202 	 0.987888 
1.0323351 	 0.995234 
1.0323500 	 0.997322 
1.0323648 	 1.000226 
1.0323797 	 0.997691 
1.0323945 	 0.982463 
1.0324094 	 0.977768 
1.0324242 	 0.988832 
1.0324391 	 0.988648 
1.0324539 	 1.002633 
1.0324688 	 0.995944 
1.0324836 	 1.007495 
1.0324985 	 1.010054 
1.0325134 	 1.012298 
1.0325282 	 0.997026 
1.0325431 	 1.004340 
1.0325579 	 1.007607 
1.0325728 	 1.005105 
1.0325876 	 1.013434 
1.0326025 	 1.011933 
1.0326173 	 1.007181 
1.0326322 	 1.010805 
1.0326471 	 1.011071 
1.0326619 	 1.006178 
1.0326768 	 1.001493 
1.0326916 	 0.999176 
1.0327065 	 0.996297 
1.0327213 	 1.002424 
1.0327362 	 1.005164 
1.0327510 	 1.014913 
1.0327659 	 1.016201 
1.0327807 	 1.007065 
1.0327956 	 1.009561 
1.0328105 	 1.002977 
1.0328253 	 0.999097 
1.0328402 	 0.995553 
1.0328550 	 1.004993 
1.0328699 	 0.995588 
1.0328847 	 0.999278 
1.0328996 	 0.975835 
1.0329144 	 0.965324 
1.0329293 	 0.955205 
1.0329442 	 0.968022 
1.0329590 	 0.975237 
1.0329739 	 0.991114 
1.0329887 	 0.993238 
1.0330036 	 1.004228 
1.0330184 	 1.008770 
1.0330333 	 1.016482 
1.0330481 	 0.997433 
1.0330630 	 1.003759 
1.0330778 	 1.004248 
1.0330927 	 1.012050 
1.0331076 	 1.004725 
1.0331224 	 1.003650 
1.0331373 	 1.004780 
1.0331521 	 0.994890 
1.0331670 	 0.972531 
1.0331818 	 0.978961 
1.0331967 	 0.978150 
1.0332115 	 0.985261 
1.0332264 	 0.989720 
1.0332412 	 1.005386 
1.0332561 	 0.986822 
1.0332710 	 0.992015 
1.0332858 	 0.946814 
1.0333007 	 0.820858 
1.0333155 	 0.634952 
1.0333304 	 0.526615 
1.0333452 	 0.579802 
1.0333601 	 0.751706 
1.0333749 	 0.893336 
1.0333898 	 0.976176 
1.0334047 	 0.994379 
1.0334195 	 0.999130 
1.0334344 	 0.998743 
1.0334492 	 0.998599 
1.0334641 	 1.003337 
1.0334789 	 1.007811 
1.0334938 	 1.006695 
1.0335086 	 1.017448 
1.0335235 	 1.007593 
1.0335383 	 1.005288 
1.0335532 	 0.992587 
1.0335681 	 0.983871 
1.0335829 	 0.949908 
1.0335978 	 0.920039 
1.0336126 	 0.891580 
1.0336275 	 0.891957 
1.0336423 	 0.917214 
1.0336572 	 0.977128 
1.0336720 	 0.995539 
1.0336869 	 0.993876 
1.0337017 	 0.997991 
1.0337166 	 0.972545 
1.0337315 	 0.948932 
1.0337463 	 0.944204 
1.0337612 	 0.960171 
1.0337760 	 0.971725 
1.0337909 	 0.973047 
1.0338057 	 0.955924 
1.0338206 	 0.919302 
1.0338354 	 0.901110 
1.0338503 	 0.921021 
1.0338652 	 0.959509 
1.0338800 	 0.969060 
1.0338949 	 0.976072 
1.0339097 	 0.959316 
1.0339246 	 0.954314 
1.0339394 	 0.971430 
1.0339543 	 0.988892 
1.0339691 	 1.004051 
1.0339840 	 1.002215 
1.0339988 	 1.014493 
1.0340137 	 1.011272 
1.0340286 	 1.010117 
1.0340434 	 0.992714 
1.0340583 	 1.000924 
1.0340731 	 0.988744 
1.0340880 	 0.996758 
1.0341028 	 0.998212 
1.0341177 	 0.999227 
1.0341325 	 1.000254 
1.0341474 	 1.001655 
1.0341623 	 0.982577 
1.0341771 	 0.994015 
1.0341920 	 0.981457 
1.0342068 	 0.983375 
1.0342217 	 0.977253 
1.0342365 	 0.971043 
1.0342514 	 0.959944 
1.0342662 	 0.959794 
1.0342811 	 0.972943 
1.0342959 	 0.986037 
1.0343108 	 0.982383 
1.0343257 	 0.983321 
1.0343405 	 0.982542 
1.0343554 	 1.000928 
1.0343702 	 0.996981 
1.0343851 	 1.007858 
1.0343999 	 1.002395 
1.0344148 	 0.997685 
1.0344296 	 0.966572 
1.0344445 	 0.954878 
1.0344593 	 0.958236 
1.0344742 	 0.976982 
1.0344891 	 0.976525 
1.0345039 	 1.002557 
1.0345188 	 1.010095 
1.0345336 	 1.006681 
1.0345485 	 0.999981 
1.0345633 	 0.998894 
1.0345782 	 0.992755 
1.0345930 	 0.987625 
1.0346079 	 0.987002 
1.0346228 	 0.973513 
1.0346376 	 0.954150 
1.0346525 	 0.879523 
1.0346673 	 0.769516 
1.0346822 	 0.664488 
1.0346970 	 0.681033 
1.0347119 	 0.798347 
1.0347267 	 0.886460 
1.0347416 	 0.937093 
1.0347564 	 0.960229 
1.0347713 	 0.981446 
1.0347862 	 0.995321 
1.0348010 	 0.992883 
1.0348159 	 0.997890 
1.0348307 	 0.998119 
1.0348456 	 1.014284 
1.0348604 	 1.006058 
1.0348753 	 1.010487 
1.0348901 	 1.005659 
1.0349050 	 0.993877 
1.0349198 	 0.979583 
1.0349347 	 0.954405 
1.0349496 	 0.862822 
1.0349644 	 0.725511 
1.0349793 	 0.632667 
1.0349941 	 0.683246 
1.0350090 	 0.805011 
1.0350238 	 0.919186 
1.0350387 	 0.968147 
1.0350535 	 0.988977 
1.0350684 	 0.990483 
1.0350833 	 0.984106 
1.0350981 	 0.982176 
1.0351130 	 0.983741 
1.0351278 	 0.977057 
1.0351427 	 0.993245 
1.0351575 	 0.979313 
1.0351724 	 0.996299 
1.0351872 	 1.000380 
1.0352021 	 0.981152 
1.0352169 	 0.979473 
1.0352318 	 0.979882 
1.0352467 	 0.968471 
1.0352615 	 0.995772 
1.0352764 	 0.976927 
1.0352912 	 0.953635 
1.0353061 	 0.940091 
1.0353209 	 0.936717 
1.0353358 	 0.939223 
1.0353506 	 0.973168 
1.0353655 	 0.964687 
1.0353803 	 0.935922 
1.0353952 	 0.929046 
1.0354101 	 0.933018 
1.0354249 	 0.953676 
1.0354398 	 0.958002 
1.0354546 	 0.952009 
1.0354695 	 0.950202 
1.0354843 	 0.968168 
1.0354992 	 0.994721 
1.0355140 	 0.992861 
1.0355289 	 0.999930 
1.0355438 	 1.017418 
1.0355586 	 0.995853 
1.0355735 	 0.988237 
1.0355883 	 0.986729 
1.0356032 	 0.981309 
1.0356180 	 0.987584 
1.0356329 	 0.998718 
1.0356477 	 0.976038 
1.0356626 	 0.979456 
1.0356774 	 0.976514 
1.0356923 	 0.984008 
1.0357072 	 0.995837 
1.0357220 	 1.008927 
1.0357369 	 0.995178 
1.0357517 	 1.015275 
1.0357666 	 0.998643 
1.0357814 	 1.007969 
1.0357963 	 0.996760 
1.0358111 	 0.996417 
1.0358260 	 1.004851 
1.0358409 	 1.012963 
1.0358557 	 0.999902 
1.0358706 	 1.014128 
1.0358854 	 1.001348 
1.0359003 	 0.998144 
1.0359151 	 1.002003 
1.0359300 	 1.014923 
1.0359448 	 1.004474 
1.0359597 	 0.978162 
1.0359745 	 0.948226 
1.0359894 	 0.956487 
1.0360043 	 0.965922 
1.0360191 	 0.978855 
1.0360340 	 0.974796 
1.0360488 	 0.972165 
1.0360637 	 0.976363 
1.0360785 	 0.984256 
1.0360934 	 0.962568 
1.0361082 	 0.965893 
1.0361231 	 0.973239 
1.0361379 	 0.988937 
1.0361528 	 1.000559 
1.0361677 	 1.010000 
1.0361825 	 1.008278 
1.0361974 	 0.996235 
1.0362122 	 0.998734 
1.0362271 	 0.992613 
1.0362419 	 0.990726 
1.0362568 	 0.988390 
1.0362716 	 0.971028 
1.0362865 	 0.954554 
1.0363014 	 0.957546 
1.0363162 	 0.988302 
1.0363311 	 1.008622 
1.0363459 	 1.009164 
1.0363608 	 1.011528 
1.0363756 	 0.997320 
1.0363905 	 1.009308 
1.0364053 	 1.009040 
1.0364202 	 1.010104 
1.0364350 	 0.987184 
1.0364499 	 0.984753 
1.0364648 	 0.984457 
1.0364796 	 0.998061 
1.0364945 	 1.008317 
1.0365093 	 1.010108 
1.0365242 	 0.990997 
1.0365390 	 1.007765 
1.0365539 	 1.011040 
1.0365687 	 1.001478 
1.0365836 	 0.993796 
1.0365984 	 1.001743 
1.0366133 	 1.013345 
1.0366282 	 1.019033 
1.0366430 	 0.990580 
1.0366579 	 1.000893 
1.0366727 	 0.990014 
1.0366876 	 1.001329 
1.0367024 	 1.009928 
1.0367173 	 1.005120 
1.0367321 	 0.982214 
1.0367470 	 0.996347 
1.0367619 	 0.988946 
1.0367767 	 1.001766 
1.0367916 	 1.019231 
1.0368064 	 1.019662 
1.0368213 	 1.005079 
1.0368361 	 0.999283 
1.0368510 	 0.983419 
1.0368658 	 0.977128 
1.0368807 	 0.991146 
1.0368955 	 0.998512 
1.0369104 	 1.005213 
1.0369253 	 0.998164 
1.0369401 	 1.023424 
1.0369550 	 1.018640 
1.0369698 	 0.992941 
1.0369847 	 0.985340 
1.0369995 	 0.984951 
1.0370144 	 0.978187 
1.0370292 	 1.002801 
1.0370441 	 0.997690 
1.0370589 	 0.995361 
1.0370738 	 0.984803 
1.0370887 	 0.983558 


==> anc/HD39225/HD39225_75.dat <==
1.0090572 	 0.928121 
1.0090717 	 0.932584 
1.0090863 	 0.913146 
1.0091009 	 0.907818 
1.0091154 	 0.943723 
1.0091300 	 0.977113 
1.0091446 	 0.963607 
1.0091592 	 0.958406 
1.0091737 	 0.922326 
1.0091883 	 0.912512 
1.0092029 	 0.869607 
1.0092174 	 0.927592 
1.0092320 	 0.964680 
1.0092466 	 0.961355 
1.0092612 	 0.961197 
1.0092757 	 0.989090 
1.0092903 	 0.965750 
1.0093049 	 0.947357 
1.0093195 	 0.969299 
1.0093340 	 0.955352 
1.0093486 	 0.945104 
1.0093632 	 0.986994 
1.0093777 	 0.983732 
1.0093923 	 0.996488 
1.0094069 	 0.995123 
1.0094215 	 0.994669 
1.0094360 	 0.985149 
1.0094506 	 0.967032 
1.0094652 	 0.989500 
1.0094798 	 0.970667 
1.0094943 	 0.970549 
1.0095089 	 0.967017 
1.0095235 	 0.985412 
1.0095380 	 0.976444 
1.0095526 	 0.966373 
1.0095672 	 0.970452 
1.0095818 	 0.988130 
1.0095963 	 0.999047 
1.0096109 	 1.009361 
1.0096255 	 1.001580 
1.0096400 	 1.006203 
1.0096546 	 0.999610 
1.0096692 	 0.992411 
1.0096838 	 0.986687 
1.0096983 	 0.985809 
1.0097129 	 0.982935 
1.0097275 	 0.970561 
1.0097421 	 0.967992 
1.0097566 	 0.963418 
1.0097712 	 0.956974 
1.0097858 	 0.969440 
1.0098003 	 0.989105 
1.0098149 	 0.985299 
1.0098295 	 0.984584 
1.0098441 	 0.962868 
1.0098586 	 0.971495 
1.0098732 	 0.962206 
1.0098878 	 1.005842 
1.0099024 	 0.971979 
1.0099169 	 0.982662 
1.0099315 	 0.953901 
1.0099461 	 0.962567 
1.0099606 	 0.963211 
1.0099752 	 0.981478 
1.0099898 	 0.981080 
1.0100044 	 1.002820 
1.0100189 	 0.992936 
1.0100335 	 0.999642 
1.0100481 	 1.009580 
1.0100627 	 1.011646 
1.0100772 	 0.988465 
1.0100918 	 1.025303 
1.0101064 	 0.984580 
1.0101209 	 0.974631 
1.0101355 	 0.993190 
1.0101501 	 0.986877 
1.0101647 	 1.005684 
1.0101792 	 0.995466 
1.0101938 	 0.987883 
1.0102084 	 1.001371 
1.0102229 	 1.004176 
1.0102375 	 0.977021 
1.0102521 	 0.985910 
1.0102667 	 0.965579 
1.0102812 	 0.960739 
1.0102958 	 0.978397 
1.0103104 	 1.010745 
1.0103250 	 0.991465 
1.0103395 	 1.000794 
1.0103541 	 1.000014 
1.0103687 	 1.017251 
1.0103832 	 1.003269 
1.0103978 	 1.025526 
1.0104124 	 1.012487 
1.0104270 	 0.980995 
1.0104415 	 0.982427 
1.0104561 	 0.993114 
1.0104707 	 0.985713 
1.0104853 	 1.009716 
1.0104998 	 0.994587 
1.0105144 	 0.993461 
1.0105290 	 0.997134 
1.0105435 	 0.987924 
1.0105581 	 0.989747 
1.0105727 	 0.986119 
1.0105873 	 1.025109 
1.0106018 	 1.010711 
1.0106164 	 1.000043 
1.0106310 	 1.002150 
1.0106455 	 1.021937 
1.0106601 	 1.002493 
1.0106747 	 0.996098 
1.0106893 	 1.005488 
1.0107038 	 1.003005 
1.0107184 	 0.991182 
1.0107330 	 0.989609 
1.0107476 	 0.978601 
1.0107621 	 0.994345 
1.0107767 	 1.004768 
1.0107913 	 1.003085 
1.0108058 	 1.008401 
1.0108204 	 1.001321 
1.0108350 	 1.007057 
1.0108496 	 1.005940 
1.0108641 	 0.995833 
1.0108787 	 1.002954 
1.0108933 	 0.987561 
1.0109079 	 0.957335 
1.0109224 	 0.926868 
1.0109370 	 0.909439 
1.0109516 	 0.952780 
1.0109661 	 0.958152 
1.0109807 	 0.969265 
1.0109953 	 0.993307 
1.0110099 	 1.004736 
1.0110244 	 1.005039 
1.0110390 	 0.999008 
1.0110536 	 0.995449 
1.0110681 	 1.005283 
1.0110827 	 0.978580 
1.0110973 	 0.961658 
1.0111119 	 0.954740 
1.0111264 	 0.974000 
1.0111410 	 0.940588 
1.0111556 	 0.953940 
1.0111702 	 0.945572 
1.0111847 	 0.984926 
1.0111993 	 0.994540 
1.0112139 	 0.995162 
1.0112284 	 1.000715 
1.0112430 	 1.026720 
1.0112576 	 1.018927 
1.0112722 	 1.009578 
1.0112867 	 1.012623 
1.0113013 	 1.022435 
1.0113159 	 1.017873 
1.0113305 	 1.014469 
1.0113450 	 1.009063 
1.0113596 	 1.009191 
1.0113742 	 1.008264 
1.0113887 	 1.020495 
1.0114033 	 0.998937 
1.0114179 	 1.011850 
1.0114325 	 1.002393 
1.0114470 	 0.998872 
1.0114616 	 1.000939 
1.0114762 	 0.979409 
1.0114907 	 0.997451 
1.0115053 	 0.984928 
1.0115199 	 1.011702 
1.0115345 	 1.014029 
1.0115490 	 1.021261 
1.0115636 	 1.017038 
1.0115782 	 1.010907 
1.0115928 	 1.015769 
1.0116073 	 1.033112 
1.0116219 	 1.018051 
1.0116365 	 0.997884 
1.0116510 	 0.962120 
1.0116656 	 0.989631 
1.0116802 	 0.961478 
1.0116948 	 0.997675 
1.0117093 	 0.991098 
1.0117239 	 0.996778 
1.0117385 	 0.967974 
1.0117531 	 0.956814 
1.0117676 	 0.937188 
1.0117822 	 0.956163 
1.0117968 	 0.975907 
1.0118113 	 1.006787 
1.0118259 	 0.992078 
1.0118405 	 0.987800 
1.0118551 	 0.984571 
1.0118696 	 0.989361 
1.0118842 	 0.962674 
1.0118988 	 0.979255 
1.0119133 	 0.955718 
1.0119279 	 0.956180 
1.0119425 	 0.976359 
1.0119571 	 0.947252 
1.0119716 	 0.864548 
1.0119862 	 0.804481 
1.0120008 	 0.801226 
1.0120154 	 0.851037 
1.0120299 	 0.930560 
1.0120445 	 0.970302 
1.0120591 	 0.995884 
1.0120736 	 0.992442 
1.0120882 	 0.987765 
1.0121028 	 0.983930 
1.0121174 	 1.005064 
1.0121319 	 0.991075 
1.0121465 	 1.004473 
1.0121611 	 0.999960 
1.0121757 	 1.019947 
1.0121902 	 1.015428 
1.0122048 	 1.007876 
1.0122194 	 0.980244 
1.0122339 	 0.984480 
1.0122485 	 0.979105 
1.0122631 	 0.989364 
1.0122777 	 0.991260 
1.0122922 	 0.995334 
1.0123068 	 0.992322 
1.0123214 	 1.005960 
1.0123359 	 0.989892 
1.0123505 	 0.990619 
1.0123651 	 0.989507 
1.0123797 	 1.017179 
1.0123942 	 0.991215 
1.0124088 	 0.990809 
1.0124234 	 0.970719 
1.0124380 	 0.982004 
1.0124525 	 0.966521 
1.0124671 	 0.970845 
1.0124817 	 0.978808 
1.0124962 	 0.998818 
1.0125108 	 1.006391 
1.0125254 	 1.010447 
1.0125400 	 0.994057 
1.0125545 	 1.004216 
1.0125691 	 0.997666 
1.0125837 	 0.984181 
1.0125983 	 0.991661 
1.0126128 	 0.963991 
1.0126274 	 0.952804 
1.0126420 	 0.919301 
1.0126565 	 0.905586 
1.0126711 	 0.868502 
1.0126857 	 0.873998 
1.0127003 	 0.910813 
1.0127148 	 0.943701 
1.0127294 	 0.978774 
1.0127440 	 0.995959 
1.0127585 	 0.995151 
1.0127731 	 0.988777 
1.0127877 	 0.974182 
1.0128023 	 0.967816 
1.0128168 	 0.957787 
1.0128314 	 0.967778 
1.0128460 	 0.954407 
1.0128606 	 0.957359 
1.0128751 	 0.965151 
1.0128897 	 0.994361 
1.0129043 	 0.985260 
1.0129188 	 0.995957 
1.0129334 	 0.960975 
1.0129480 	 0.974865 
1.0129626 	 0.958876 
1.0129771 	 0.961959 
1.0129917 	 0.957651 
1.0130063 	 0.998626 
1.0130209 	 1.001646 
1.0130354 	 1.003794 
1.0130500 	 0.990843 
1.0130646 	 0.984322 
1.0130791 	 0.968609 
1.0130937 	 1.002724 
1.0131083 	 1.015345 
1.0131229 	 1.010455 
1.0131374 	 1.000712 
1.0131520 	 1.016299 
1.0131666 	 0.999460 
1.0131811 	 1.012777 
1.0131957 	 0.999206 
1.0132103 	 0.996425 
1.0132249 	 0.983487 
1.0132394 	 0.976552 
1.0132540 	 0.993648 
1.0132686 	 0.997399 
1.0132832 	 1.010905 
1.0132977 	 1.001548 
1.0133123 	 0.983139 
1.0133269 	 0.996047 
1.0133414 	 0.992429 
1.0133560 	 0.993665 
1.0133706 	 0.990704 
1.0133852 	 0.976898 
1.0133997 	 0.963582 
1.0134143 	 0.948631 
1.0134289 	 0.939674 
1.0134435 	 0.942169 
1.0134580 	 0.984042 
1.0134726 	 0.992532 
1.0134872 	 0.986990 
1.0135017 	 0.998958 
1.0135163 	 0.995163 
1.0135309 	 0.991045 
1.0135455 	 1.004752 
1.0135600 	 1.011533 
1.0135746 	 1.022063 
1.0135892 	 1.007196 
1.0136037 	 0.998749 
1.0136183 	 0.999092 
1.0136329 	 0.991471 
1.0136475 	 0.994357 
1.0136620 	 1.014138 
1.0136766 	 0.996876 
1.0136912 	 1.002449 
1.0137058 	 0.984801 
1.0137203 	 0.983355 
1.0137349 	 0.958610 
1.0137495 	 0.978232 
1.0137640 	 0.987927 
1.0137786 	 0.968869 
1.0137932 	 0.954152 
1.0138078 	 0.939602 
1.0138223 	 0.942368 
1.0138369 	 0.974083 
1.0138515 	 0.969044 
1.0138661 	 0.990700 
1.0138806 	 0.957313 
1.0138952 	 0.955202 
1.0139098 	 0.934117 
1.0139243 	 0.938738 
1.0139389 	 0.938345 
1.0139535 	 0.983373 
1.0139681 	 0.984485 
1.0139826 	 1.013686 
1.0139972 	 0.999815 
1.0140118 	 1.007795 
1.0140263 	 1.011912 
1.0140409 	 1.005904 
1.0140555 	 0.992440 
1.0140701 	 0.993660 
1.0140846 	 0.952806 
1.0140992 	 0.962379 
1.0141138 	 0.961924 
1.0141284 	 0.984278 
1.0141429 	 0.989304 
1.0141575 	 0.995687 
1.0141721 	 0.995103 
1.0141866 	 1.012821 
1.0142012 	 0.996394 
1.0142158 	 0.992136 
1.0142304 	 0.966866 
1.0142449 	 0.948183 
1.0142595 	 0.941079 
1.0142741 	 0.954593 
1.0142887 	 0.954709 
1.0143032 	 0.972384 
1.0143178 	 0.964918 
1.0143324 	 0.980898 
1.0143469 	 0.998121 
1.0143615 	 1.003314 
1.0143761 	 0.999195 
1.0143907 	 0.994933 
1.0144052 	 0.988076 
1.0144198 	 0.989300 
1.0144344 	 0.976927 
1.0144489 	 0.977680 
1.0144635 	 0.976387 
1.0144781 	 0.990812 
1.0144927 	 0.974305 
1.0145072 	 0.993437 
1.0145218 	 1.005430 
1.0145364 	 1.007428 
1.0145510 	 1.006613 
1.0145655 	 0.992159 
1.0145801 	 0.994522 
1.0145947 	 1.003875 
1.0146092 	 0.995377 
1.0146238 	 0.995819 
1.0146384 	 1.008494 
1.0146530 	 0.998363 
1.0146675 	 1.011267 
1.0146821 	 1.000367 
1.0146967 	 1.011682 
1.0147113 	 0.995385 
1.0147258 	 0.979819 
1.0147404 	 0.980362 
1.0147550 	 0.982103 
1.0147695 	 0.990807 
1.0147841 	 0.989655 
1.0147987 	 1.003200 
1.0148133 	 0.998523 
1.0148278 	 0.989353 
1.0148424 	 0.962425 
1.0148570 	 0.925688 
1.0148716 	 0.911538 
1.0148861 	 0.906179 
1.0149007 	 0.926592 
1.0149153 	 0.941298 
1.0149298 	 0.956205 
1.0149444 	 0.944923 
1.0149590 	 0.924333 
1.0149736 	 0.928718 
1.0149881 	 0.935708 
1.0150027 	 0.954393 
1.0150173 	 0.965381 
1.0150318 	 0.968560 
1.0150464 	 0.977880 
1.0150610 	 0.977407 
1.0150756 	 0.995957 
1.0150901 	 0.996937 
1.0151047 	 0.960479 
1.0151193 	 0.886315 
1.0151339 	 0.802666 
1.0151484 	 0.759372 
1.0151630 	 0.803249 
1.0151776 	 0.861521 
1.0151921 	 0.920462 
1.0152067 	 0.930083 
1.0152213 	 0.958746 
1.0152359 	 0.940682 
1.0152504 	 0.954744 
1.0152650 	 0.943939 
1.0152796 	 0.954406 
1.0152942 	 0.958808 
1.0153087 	 0.975848 
1.0153233 	 0.981144 
1.0153379 	 0.981446 
1.0153524 	 0.983908 
1.0153670 	 0.996526 
1.0153816 	 1.000402 
1.0153962 	 0.998798 
1.0154107 	 1.007022 
1.0154253 	 1.006183 
1.0154399 	 1.008693 
1.0154544 	 0.996066 
1.0154690 	 0.986436 
1.0154836 	 0.969098 
1.0154982 	 0.960627 
1.0155127 	 0.964588 
1.0155273 	 0.979307 
1.0155419 	 0.996537 
1.0155565 	 0.976343 
1.0155710 	 0.957972 
1.0155856 	 0.955248 
1.0156002 	 0.982116 
1.0156147 	 0.979338 
1.0156293 	 1.000527 
1.0156439 	 1.006630 
1.0156585 	 1.017444 
1.0156730 	 0.999275 
1.0156876 	 1.011127 
1.0157022 	 1.012874 
1.0157168 	 1.006978 
1.0157313 	 0.995070 
1.0157459 	 1.011336 
1.0157605 	 0.993584 
1.0157750 	 0.999846 
1.0157896 	 0.998405 
1.0158042 	 0.996393 
1.0158188 	 1.003472 
1.0158333 	 1.003413 
1.0158479 	 0.991887 
1.0158625 	 0.990588 
1.0158770 	 0.964701 
1.0158916 	 0.964535 
1.0159062 	 0.959864 
1.0159208 	 0.956536 
1.0159353 	 0.939103 
1.0159499 	 0.943996 
1.0159645 	 0.935667 
1.0159791 	 0.943406 
1.0159936 	 0.954194 
1.0160082 	 0.979362 
1.0160228 	 0.986362 
1.0160373 	 1.001945 
1.0160519 	 0.987048 
1.0160665 	 0.961175 
1.0160811 	 0.879942 
1.0160956 	 0.804202 
1.0161102 	 0.759080 
1.0161248 	 0.804970 
1.0161394 	 0.890210 
1.0161539 	 0.970822 
1.0161685 	 0.981548 
1.0161831 	 0.993592 
1.0161976 	 0.965525 
1.0162122 	 0.965989 
1.0162268 	 0.958651 
1.0162414 	 0.941612 
1.0162559 	 0.945155 
1.0162705 	 0.977372 
1.0162851 	 0.995425 
1.0162996 	 0.987847 
1.0163142 	 0.987383 
1.0163288 	 0.982831 
1.0163434 	 0.996630 
1.0163579 	 1.000338 
1.0163725 	 1.013630 
1.0163871 	 0.987220 
1.0164017 	 0.987289 
1.0164162 	 0.956310 
1.0164308 	 0.964099 
1.0164454 	 0.968183 
1.0164599 	 0.988915 
1.0164745 	 0.996001 
1.0164891 	 1.005562 
1.0165037 	 1.007727 
1.0165182 	 1.013170 
1.0165328 	 1.006788 
1.0165474 	 1.011316 
1.0165620 	 1.002245 
1.0165765 	 1.003535 
1.0165911 	 1.005745 
1.0166057 	 1.009512 
1.0166202 	 1.008449 
1.0166348 	 1.010237 
1.0166494 	 1.007805 
1.0166640 	 0.995101 
1.0166785 	 0.997027 
1.0166931 	 0.996549 
1.0167077 	 0.994530 
1.0167222 	 0.993153 
1.0167368 	 0.984492 
1.0167514 	 0.980518 
1.0167660 	 0.956090 
1.0167805 	 0.937387 
1.0167951 	 0.912809 
1.0168097 	 0.946934 
1.0168243 	 0.963855 
1.0168388 	 0.986200 
1.0168534 	 0.998517 
1.0168680 	 1.006718 
1.0168825 	 1.002697 
1.0168971 	 1.006637 
1.0169117 	 1.000402 
1.0169263 	 1.000270 
1.0169408 	 0.993896 
1.0169554 	 1.000296 
1.0169700 	 0.988562 
1.0169846 	 0.997594 
1.0169991 	 0.980116 
1.0170137 	 0.968052 
1.0170283 	 0.951029 
1.0170428 	 0.959437 
1.0170574 	 0.969225 
1.0170720 	 0.968618 
1.0170866 	 0.955759 
1.0171011 	 0.951367 
1.0171157 	 0.976064 
1.0171303 	 0.990145 
1.0171448 	 0.986521 
1.0171594 	 1.009650 
1.0171740 	 1.014397 
1.0171886 	 1.010533 
1.0172031 	 1.008692 
1.0172177 	 1.001064 
1.0172323 	 1.003096 
1.0172469 	 1.003882 
1.0172614 	 1.010987 
1.0172760 	 1.007487 
1.0172906 	 1.002416 
1.0173051 	 0.958816 
1.0173197 	 0.853758 
1.0173343 	 0.745976 
1.0173489 	 0.745391 
1.0173634 	 0.828086 
1.0173780 	 0.918804 
1.0173926 	 0.971198 
1.0174072 	 0.994042 
1.0174217 	 1.009304 
1.0174363 	 1.010607 
1.0174509 	 1.011729 
1.0174654 	 1.001193 
1.0174800 	 1.004573 
1.0174946 	 0.996704 
1.0175092 	 0.999527 
1.0175237 	 1.001161 
1.0175383 	 0.991588 
1.0175529 	 0.991962 
1.0175674 	 0.983686 
1.0175820 	 0.971426 
1.0175966 	 0.966830 
1.0176112 	 0.958083 
1.0176257 	 0.919795 
1.0176403 	 0.881244 
1.0176549 	 0.892012 
1.0176695 	 0.927912 
1.0176840 	 0.966212 
1.0176986 	 0.974071 
1.0177132 	 0.997246 
1.0177277 	 1.005335 
1.0177423 	 0.998162 
1.0177569 	 0.992365 
1.0177715 	 0.987664 
1.0177860 	 0.955830 
1.0178006 	 0.939777 
1.0178152 	 0.951555 
1.0178298 	 0.956141 
1.0178443 	 0.952667 
1.0178589 	 0.956683 
1.0178735 	 0.969521 
1.0178880 	 0.977317 
1.0179026 	 0.983700 
1.0179172 	 0.961737 
1.0179318 	 0.956991 
1.0179463 	 0.962157 
1.0179609 	 0.984343 
1.0179755 	 0.990283 
1.0179900 	 1.006813 
1.0180046 	 0.995127 
1.0180192 	 0.998722 
1.0180338 	 0.998733 
1.0180483 	 1.008868 
1.0180629 	 1.005743 
1.0180775 	 1.009339 
1.0180921 	 1.007509 
1.0181066 	 1.018055 
1.0181212 	 1.010713 
1.0181358 	 1.007136 
1.0181503 	 1.001150 
1.0181649 	 1.011595 
1.0181795 	 1.006023 
1.0181941 	 1.006265 
1.0182086 	 1.002133 
1.0182232 	 1.011315 
1.0182378 	 1.011662 
1.0182524 	 1.014116 
1.0182669 	 0.997355 
1.0182815 	 0.998194 
1.0182961 	 1.004229 
1.0183106 	 1.010341 
1.0183252 	 1.010986 
1.0183398 	 1.004951 
1.0183544 	 0.998636 
1.0183689 	 1.008774 
1.0183835 	 1.005229 
1.0183981 	 1.026020 
1.0184126 	 1.006074 
1.0184272 	 1.010518 
1.0184418 	 1.000465 
1.0184564 	 1.008271 
1.0184709 	 0.993719 
1.0184855 	 1.006059 
1.0185001 	 0.993908 
1.0185147 	 0.984613 
1.0185292 	 0.980043 
1.0185438 	 0.958081 
1.0185584 	 0.917135 
1.0185729 	 0.917530 
1.0185875 	 0.926640 
1.0186021 	 0.973707 
1.0186167 	 1.003058 
1.0186312 	 1.012936 
1.0186458 	 0.997863 
1.0186604 	 1.001424 
1.0186750 	 0.988516 
1.0186895 	 0.983945 
1.0187041 	 0.969474 
1.0187187 	 0.990166 
1.0187332 	 0.991442 
1.0187478 	 1.009890 
1.0187624 	 1.005636 
1.0187770 	 1.005269 
1.0187915 	 1.005777 
1.0188061 	 1.009320 
1.0188207 	 1.003558 
1.0188352 	 0.993483 
1.0188498 	 0.984697 
1.0188644 	 0.995169 
1.0188790 	 0.986166 
1.0188935 	 0.994557 
1.0189081 	 0.989236 
1.0189227 	 0.998660 
1.0189373 	 1.001031 
1.0189518 	 1.003563 
1.0189664 	 1.004478 
1.0189810 	 1.006522 
1.0189955 	 1.017619 
1.0190101 	 1.011210 
1.0190247 	 1.010509 
1.0190393 	 0.995351 
1.0190538 	 0.986493 
1.0190684 	 0.969278 
1.0190830 	 0.953605 
1.0190976 	 0.962941 
1.0191121 	 0.977396 
1.0191267 	 0.988389 
1.0191413 	 0.978209 
1.0191558 	 0.979978 
1.0191704 	 0.963663 
1.0191850 	 0.959856 
1.0191996 	 1.005517 
1.0192141 	 1.000884 
1.0192287 	 0.997139 
1.0192433 	 0.994954 
1.0192579 	 0.997665 
1.0192724 	 0.998892 
1.0192870 	 1.002324 
1.0193016 	 1.000249 
1.0193161 	 1.001548 
1.0193307 	 0.994362 
1.0193453 	 0.995928 
1.0193599 	 0.984086 
1.0193744 	 0.976722 
1.0193890 	 0.969818 
1.0194036 	 0.991611 
1.0194181 	 1.001389 
1.0194327 	 1.008253 
1.0194473 	 1.011659 
1.0194619 	 1.013074 
1.0194764 	 0.962217 
1.0194910 	 0.908423 
1.0195056 	 0.869480 
1.0195202 	 0.904205 
1.0195347 	 0.947420 
1.0195493 	 0.975425 
1.0195639 	 0.974454 
1.0195784 	 0.993159 
1.0195930 	 0.966340 
1.0196076 	 0.960320 
1.0196222 	 0.970331 
1.0196367 	 0.982661 
1.0196513 	 0.965575 
1.0196659 	 0.959257 
1.0196805 	 0.949585 
1.0196950 	 0.966742 
1.0197096 	 0.993648 
1.0197242 	 1.011516 
1.0197387 	 1.011471 
1.0197533 	 1.010325 
1.0197679 	 0.989567 
1.0197825 	 0.995095 
1.0197970 	 0.996959 
1.0198116 	 1.003667 
1.0198262 	 0.997892 
1.0198407 	 1.003281 
1.0198553 	 0.998978 
1.0198699 	 0.976995 
1.0198845 	 0.930201 
1.0198990 	 0.877023 
1.0199136 	 0.850754 
1.0199282 	 0.868229 
1.0199428 	 0.915403 
1.0199573 	 0.964524 
1.0199719 	 0.994757 
1.0199865 	 0.993491 
1.0200010 	 1.000741 
1.0200156 	 0.996911 
1.0200302 	 0.993657 
1.0200448 	 1.002655 
1.0200593 	 0.988747 
1.0200739 	 0.922760 
1.0200885 	 0.846210 
1.0201031 	 0.782268 
1.0201176 	 0.818655 
1.0201322 	 0.880845 
1.0201468 	 0.947761 
1.0201613 	 0.973523 
1.0201759 	 0.991598 
1.0201905 	 1.003544 
1.0202051 	 1.001838 
1.0202196 	 0.985646 
1.0202342 	 0.970192 
1.0202488 	 0.966295 
1.0202633 	 0.975957 
1.0202779 	 0.954138 
1.0202925 	 0.966054 
1.0203071 	 0.984119 
1.0203216 	 1.000154 
1.0203362 	 1.002208 
1.0203508 	 1.002654 
1.0203654 	 0.981548 
1.0203799 	 0.995578 
1.0203945 	 0.995506 
1.0204091 	 0.991724 
1.0204236 	 0.982766 
1.0204382 	 0.976288 
1.0204528 	 0.941142 
1.0204674 	 0.948819 
1.0204819 	 0.963403 
1.0204965 	 0.988181 
1.0205111 	 1.001730 
1.0205257 	 1.004057 
1.0205402 	 0.990790 
1.0205548 	 0.970750 
1.0205694 	 0.965315 
1.0205839 	 0.963459 
1.0205985 	 0.984283 
1.0206131 	 1.001473 
1.0206277 	 0.993494 
1.0206422 	 0.998351 
1.0206568 	 0.993016 
1.0206714 	 0.987162 
1.0206859 	 0.999033 
1.0207005 	 1.005293 
1.0207151 	 1.014879 
1.0207297 	 1.010567 
1.0207442 	 1.014472 
1.0207588 	 1.016359 
1.0207734 	 1.009374 
1.0207880 	 1.004364 
1.0208025 	 1.004421 
1.0208171 	 0.993630 
1.0208317 	 1.010035 
1.0208462 	 1.002596 
1.0208608 	 0.994110 
1.0208754 	 0.965624 
1.0208900 	 0.953193 
1.0209045 	 0.933902 
1.0209191 	 0.948700 
1.0209337 	 0.958232 
1.0209483 	 0.952337 
1.0209628 	 0.947928 
1.0209774 	 0.963409 
1.0209920 	 0.970906 
1.0210065 	 0.978642 
1.0210211 	 0.985507 
1.0210357 	 1.008503 
1.0210503 	 1.008506 
1.0210648 	 1.005478 
1.0210794 	 0.986707 
1.0210940 	 0.980339 
1.0211085 	 0.981138 
1.0211231 	 0.996575 
1.0211377 	 0.995698 
1.0211523 	 0.997052 
1.0211668 	 0.987166 
1.0211814 	 0.977537 
1.0211960 	 0.959739 
1.0212106 	 0.961026 
1.0212251 	 0.959344 
1.0212397 	 0.976566 
1.0212543 	 0.989651 
1.0212688 	 0.983352 
1.0212834 	 0.995603 
1.0212980 	 0.999497 
1.0213126 	 0.992748 
1.0213271 	 0.994004 
1.0213417 	 1.003941 
1.0213563 	 0.999506 
1.0213709 	 1.005378 
1.0213854 	 1.006047 
1.0214000 	 0.994941 
1.0214146 	 0.993429 
1.0214291 	 1.006013 
1.0214437 	 1.006362 
1.0214583 	 0.998054 
1.0214729 	 1.001222 
1.0214874 	 1.009756 
1.0215020 	 1.003534 
1.0215166 	 0.997935 
1.0215311 	 0.996610 
1.0215457 	 0.995212 
1.0215603 	 0.994345 
1.0215749 	 0.999261 
1.0215894 	 0.986323 
1.0216040 	 0.971244 
1.0216186 	 0.966776 
1.0216332 	 0.967127 
1.0216477 	 0.979854 
1.0216623 	 0.987827 
1.0216769 	 0.961645 
1.0216914 	 0.965256 
1.0217060 	 0.970096 
1.0217206 	 0.992656 
1.0217352 	 1.001099 
1.0217497 	 1.008654 
1.0217643 	 1.018298 
1.0217789 	 1.016713 
1.0217935 	 1.006010 
1.0218080 	 0.996738 
1.0218226 	 0.978106 
1.0218372 	 0.992135 
1.0218517 	 0.989992 
1.0218663 	 1.007921 
1.0218809 	 1.005742 
1.0218955 	 1.017956 
1.0219100 	 1.016023 
1.0219246 	 1.015081 
1.0219392 	 1.004195 
1.0219537 	 1.005304 
1.0219683 	 1.013137 
1.0219829 	 0.999637 
1.0219975 	 0.974951 
1.0220120 	 0.959053 
1.0220266 	 0.952995 
1.0220412 	 0.961547 
1.0220558 	 0.986867 
1.0220703 	 0.991188 
1.0220849 	 1.002963 
1.0220995 	 1.004656 
1.0221140 	 1.008054 
1.0221286 	 1.015987 
1.0221432 	 1.000605 
1.0221578 	 0.987010 
1.0221723 	 0.953629 
1.0221869 	 0.881639 
1.0222015 	 0.815590 
1.0222161 	 0.769781 
1.0222306 	 0.823865 
1.0222452 	 0.914470 
1.0222598 	 0.963630 
1.0222743 	 1.004714 
1.0222889 	 1.005618 
1.0223035 	 1.012706 
1.0223181 	 1.012713 
1.0223326 	 1.018697 
1.0223472 	 1.011936 
1.0223618 	 1.000358 
1.0223763 	 0.974431 
1.0223909 	 0.925102 
1.0224055 	 0.828994 
1.0224201 	 0.775843 
1.0224346 	 0.794747 
1.0224492 	 0.879100 
1.0224638 	 0.937594 
1.0224784 	 0.956458 
1.0224929 	 0.972673 
1.0225075 	 0.987448 
1.0225221 	 0.999318 
1.0225366 	 0.998617 
1.0225512 	 0.995610 
1.0225658 	 0.997789 
1.0225804 	 1.005635 
1.0225949 	 1.005015 
1.0226095 	 0.997264 
1.0226241 	 0.996164 
1.0226387 	 0.998052 
1.0226532 	 1.001722 
1.0226678 	 1.011825 
1.0226824 	 1.001076 
1.0226969 	 0.985940 
1.0227115 	 0.983477 
1.0227261 	 1.004560 
1.0227407 	 1.005357 
1.0227552 	 1.009490 
1.0227698 	 0.998177 
1.0227844 	 0.995894 
1.0227989 	 0.997840 
1.0228135 	 1.010675 
1.0228281 	 1.003311 
1.0228427 	 0.993804 
1.0228572 	 1.003782 
1.0228718 	 1.007922 
1.0228864 	 0.993356 
1.0229010 	 1.001100 
1.0229155 	 0.982042 
1.0229301 	 0.983392 
1.0229447 	 0.986365 
1.0229592 	 0.989128 
1.0229738 	 0.990014 
1.0229884 	 0.994727 
1.0230030 	 1.001221 
1.0230175 	 1.014407 
1.0230321 	 1.005171 
1.0230467 	 1.006764 
1.0230613 	 1.009285 
1.0230758 	 0.991389 
1.0230904 	 0.984607 
1.0231050 	 0.993397 
1.0231195 	 0.987449 
1.0231341 	 0.981666 
1.0231487 	 0.974885 
1.0231633 	 0.984107 
1.0231778 	 0.986923 
1.0231924 	 0.969944 
1.0232070 	 0.964351 
1.0232215 	 0.965608 
1.0232361 	 0.955542 
1.0232507 	 0.970374 
1.0232653 	 0.981533 
1.0232798 	 0.966552 
1.0232944 	 0.968605 
1.0233090 	 0.974495 
1.0233236 	 0.982463 


==> anc/HD39225/HD39225_76.dat <==
0.9958997 	 0.989499 
0.9959140 	 0.987610 
0.9959284 	 0.977416 
0.9959428 	 0.963572 
0.9959572 	 0.984654 
0.9959715 	 1.003449 
0.9959859 	 1.014786 
0.9960003 	 1.003707 
0.9960147 	 0.987220 
0.9960291 	 0.931909 
0.9960434 	 0.950024 
0.9960578 	 0.950733 
0.9960722 	 0.979953 
0.9960866 	 0.983867 
0.9961009 	 0.981987 
0.9961153 	 0.982022 
0.9961297 	 0.984451 
0.9961441 	 0.955360 
0.9961584 	 0.952921 
0.9961728 	 0.934957 
0.9961872 	 0.918074 
0.9962016 	 0.952795 
0.9962160 	 0.959875 
0.9962303 	 0.970828 
0.9962447 	 0.967991 
0.9962591 	 0.930427 
0.9962735 	 0.964600 
0.9962878 	 0.963475 
0.9963022 	 0.963589 
0.9963166 	 0.989783 
0.9963310 	 0.954765 
0.9963453 	 0.993599 
0.9963597 	 0.987572 
0.9963741 	 1.015709 
0.9963885 	 1.007271 
0.9964028 	 1.008654 
0.9964172 	 1.014342 
0.9964316 	 0.996581 
0.9964460 	 1.013491 
0.9964604 	 1.009765 
0.9964747 	 0.988676 
0.9964891 	 1.009675 
0.9965035 	 1.002397 
0.9965179 	 1.011513 
0.9965322 	 1.017992 
0.9965466 	 1.029467 
0.9965610 	 1.031819 
0.9965754 	 0.992339 
0.9965897 	 0.983618 
0.9966041 	 0.975042 
0.9966185 	 0.995268 
0.9966329 	 0.996413 
0.9966472 	 1.000444 
0.9966616 	 0.987433 
0.9966760 	 0.970555 
0.9966904 	 0.950846 
0.9967048 	 0.930804 
0.9967191 	 0.922575 
0.9967335 	 0.942256 
0.9967479 	 0.957039 
0.9967623 	 0.953564 
0.9967766 	 0.960441 
0.9967910 	 0.938883 
0.9968054 	 0.986192 
0.9968198 	 0.978325 
0.9968341 	 0.993186 
0.9968485 	 0.998495 
0.9968629 	 1.010007 
0.9968773 	 0.986699 
0.9968917 	 1.039423 
0.9969060 	 1.030686 
0.9969204 	 1.042290 
0.9969348 	 1.021273 
0.9969492 	 1.011452 
0.9969635 	 0.994687 
0.9969779 	 1.001517 
0.9969923 	 0.970224 
0.9970067 	 0.978710 
0.9970210 	 0.953156 
0.9970354 	 0.903448 
0.9970498 	 0.890405 
0.9970642 	 0.883508 
0.9970785 	 0.920986 
0.9970929 	 0.977666 
0.9971073 	 0.990371 
0.9971217 	 1.005509 
0.9971361 	 1.010587 
0.9971504 	 0.990679 
0.9971648 	 0.991403 
0.9971792 	 1.010310 
0.9971936 	 1.016762 
0.9972079 	 1.000240 
0.9972223 	 1.017224 
0.9972367 	 1.004541 
0.9972511 	 1.005686 
0.9972654 	 0.940120 
0.9972798 	 0.963368 
0.9972942 	 0.943897 
0.9973086 	 0.970036 
0.9973229 	 0.991331 
0.9973373 	 1.008532 
0.9973517 	 1.014559 
0.9973661 	 1.004247 
0.9973805 	 1.012629 
0.9973948 	 0.992908 
0.9974092 	 0.990448 
0.9974236 	 1.006755 
0.9974380 	 1.005328 
0.9974523 	 0.992276 
0.9974667 	 1.019406 
0.9974811 	 1.001568 
0.9974955 	 1.029516 
0.9975098 	 0.980573 
0.9975242 	 1.008139 
0.9975386 	 0.992117 
0.9975530 	 0.964827 
0.9975673 	 0.948426 
0.9975817 	 0.950878 
0.9975961 	 0.918959 
0.9976105 	 0.952255 
0.9976249 	 0.975136 
0.9976392 	 1.004878 
0.9976536 	 0.985939 
0.9976680 	 0.968595 
0.9976824 	 0.956434 
0.9976967 	 0.975632 
0.9977111 	 1.001294 
0.9977255 	 0.999456 
0.9977399 	 0.992875 
0.9977542 	 1.015479 
0.9977686 	 1.022276 
0.9977830 	 0.987401 
0.9977974 	 0.991207 
0.9978118 	 0.987102 
0.9978261 	 0.992856 
0.9978405 	 0.974673 
0.9978549 	 0.987498 
0.9978693 	 0.963313 
0.9978836 	 0.961730 
0.9978980 	 0.934638 
0.9979124 	 0.972653 
0.9979268 	 0.974807 
0.9979411 	 0.998318 
0.9979555 	 0.982069 
0.9979699 	 0.983434 
0.9979843 	 0.975333 
0.9979986 	 0.995903 
0.9980130 	 0.983962 
0.9980274 	 0.973351 
0.9980418 	 0.957406 
0.9980562 	 0.979868 
0.9980705 	 1.001223 
0.9980849 	 1.015236 
0.9980993 	 0.999602 
0.9981137 	 0.982798 
0.9981280 	 0.971471 
0.9981424 	 0.955419 
0.9981568 	 0.947190 
0.9981712 	 0.958689 
0.9981855 	 0.982257 
0.9981999 	 0.971683 
0.9982143 	 0.955464 
0.9982287 	 0.940998 
0.9982430 	 0.956514 
0.9982574 	 0.961666 
0.9982718 	 1.015687 
0.9982862 	 1.009763 
0.9983006 	 1.033025 
0.9983149 	 1.005535 
0.9983293 	 0.998654 
0.9983437 	 0.960415 
0.9983581 	 0.982415 
0.9983724 	 0.970361 
0.9983868 	 0.981310 
0.9984012 	 0.962993 
0.9984156 	 0.974113 
0.9984299 	 0.984957 
0.9984443 	 0.998956 
0.9984587 	 1.008726 
0.9984731 	 1.022102 
0.9984875 	 1.021867 
0.9985018 	 1.026864 
0.9985162 	 1.013783 
0.9985306 	 1.014932 
0.9985450 	 0.989831 
0.9985593 	 1.000092 
0.9985737 	 1.002251 
0.9985881 	 0.983433 
0.9986025 	 0.962193 
0.9986168 	 0.950043 
0.9986312 	 0.957284 
0.9986456 	 0.963513 
0.9986600 	 0.997614 
0.9986743 	 0.983964 
0.9986887 	 0.969841 
0.9987031 	 0.979754 
0.9987175 	 0.994611 
0.9987319 	 0.999252 
0.9987462 	 0.994382 
0.9987606 	 0.973551 
0.9987750 	 0.960904 
0.9987894 	 0.945250 
0.9988037 	 0.965935 
0.9988181 	 0.985988 
0.9988325 	 1.019212 
0.9988469 	 1.006629 
0.9988612 	 1.010427 
0.9988756 	 0.990241 
0.9988900 	 0.978750 
0.9989044 	 0.939979 
0.9989187 	 0.946674 
0.9989331 	 0.946778 
0.9989475 	 0.956568 
0.9989619 	 0.977018 
0.9989763 	 0.998181 
0.9989906 	 0.992651 
0.9990050 	 0.988042 
0.9990194 	 0.990223 
0.9990338 	 1.021566 
0.9990481 	 1.014607 
0.9990625 	 1.014922 
0.9990769 	 1.001442 
0.9990913 	 1.005719 
0.9991056 	 1.003249 
0.9991200 	 1.001891 
0.9991344 	 1.007080 
0.9991488 	 1.006915 
0.9991632 	 1.011810 
0.9991775 	 0.988004 
0.9991919 	 0.962020 
0.9992063 	 0.928972 
0.9992207 	 0.908755 
0.9992350 	 0.893997 
0.9992494 	 0.926624 
0.9992638 	 0.951059 
0.9992782 	 0.987831 
0.9992925 	 1.014371 
0.9993069 	 1.005641 
0.9993213 	 0.998031 
0.9993357 	 0.982864 
0.9993500 	 0.940811 
0.9993644 	 0.924188 
0.9993788 	 0.920895 
0.9993932 	 0.959435 
0.9994076 	 0.988296 
0.9994219 	 1.022585 
0.9994363 	 0.998005 
0.9994507 	 1.008469 
0.9994651 	 0.993896 
0.9994794 	 0.987250 
0.9994938 	 0.977322 
0.9995082 	 0.994208 
0.9995226 	 1.002871 
0.9995369 	 1.012164 
0.9995513 	 0.998769 
0.9995657 	 1.002460 
0.9995801 	 0.992127 
0.9995944 	 1.012742 
0.9996088 	 1.008244 
0.9996232 	 1.014942 
0.9996376 	 1.014800 
0.9996520 	 1.023344 
0.9996663 	 1.010973 
0.9996807 	 1.027810 
0.9996951 	 1.029637 
0.9997095 	 1.004550 
0.9997238 	 1.004414 
0.9997382 	 1.000491 
0.9997526 	 1.003439 
0.9997670 	 1.005026 
0.9997813 	 1.012157 
0.9997957 	 0.997577 
0.9998101 	 1.016509 
0.9998245 	 1.004017 
0.9998388 	 0.988161 
0.9998532 	 0.976707 
0.9998676 	 0.966925 
0.9998820 	 0.926918 
0.9998964 	 0.910144 
0.9999107 	 0.915300 
0.9999251 	 0.922001 
0.9999395 	 0.934616 
0.9999539 	 0.956715 
0.9999682 	 0.981312 
0.9999826 	 1.006256 
0.9999970 	 1.013383 
1.0000114 	 1.009145 
1.0000257 	 0.990693 
1.0000401 	 0.974329 
1.0000545 	 0.950529 
1.0000689 	 0.946975 
1.0000833 	 0.925528 
1.0000976 	 0.949391 
1.0001120 	 0.992085 
1.0001264 	 1.018343 
1.0001408 	 1.013604 
1.0001551 	 1.008184 
1.0001695 	 0.993858 
1.0001839 	 0.989231 
1.0001983 	 0.977663 
1.0002126 	 0.988985 
1.0002270 	 0.985867 
1.0002414 	 1.004247 
1.0002558 	 1.009560 
1.0002701 	 1.017340 
1.0002845 	 1.016063 
1.0002989 	 1.014410 
1.0003133 	 0.999311 
1.0003277 	 0.979252 
1.0003420 	 0.897379 
1.0003564 	 0.804155 
1.0003708 	 0.745656 
1.0003852 	 0.800796 
1.0003995 	 0.894320 
1.0004139 	 0.970652 
1.0004283 	 0.982601 
1.0004427 	 0.976844 
1.0004570 	 0.978395 
1.0004714 	 0.988452 
1.0004858 	 0.984450 
1.0005002 	 1.002497 
1.0005145 	 1.013872 
1.0005289 	 1.008540 
1.0005433 	 0.998284 
1.0005577 	 0.964916 
1.0005721 	 0.938376 
1.0005864 	 0.961113 
1.0006008 	 0.988497 
1.0006152 	 1.003946 
1.0006296 	 0.991695 
1.0006439 	 0.988333 
1.0006583 	 0.985115 
1.0006727 	 0.974351 
1.0006871 	 0.966959 
1.0007014 	 0.953816 
1.0007158 	 0.966490 
1.0007302 	 0.990999 
1.0007446 	 1.018909 
1.0007590 	 1.000651 
1.0007733 	 0.998472 
1.0007877 	 0.976845 
1.0008021 	 0.935448 
1.0008165 	 0.874544 
1.0008308 	 0.884916 
1.0008452 	 0.904922 
1.0008596 	 0.883898 
1.0008740 	 0.834949 
1.0008883 	 0.811944 
1.0009027 	 0.833231 
1.0009171 	 0.935739 
1.0009315 	 0.991877 
1.0009458 	 1.011683 
1.0009602 	 1.006635 
1.0009746 	 1.015641 
1.0009890 	 0.985232 
1.0010034 	 0.977702 
1.0010177 	 0.971645 
1.0010321 	 0.994981 
1.0010465 	 0.998242 
1.0010609 	 1.027101 
1.0010752 	 1.033836 
1.0010896 	 1.025831 
1.0011040 	 1.002226 
1.0011184 	 0.962450 
1.0011327 	 0.907776 
1.0011471 	 0.903138 
1.0011615 	 0.920607 
1.0011759 	 0.973337 
1.0011902 	 1.008281 
1.0012046 	 1.012530 
1.0012190 	 1.010222 
1.0012334 	 1.017704 
1.0012478 	 0.994529 
1.0012621 	 0.993485 
1.0012765 	 0.984369 
1.0012909 	 0.982594 
1.0013053 	 0.956147 
1.0013196 	 0.952863 
1.0013340 	 0.986715 
1.0013484 	 0.996964 
1.0013628 	 1.009050 
1.0013771 	 1.027510 
1.0013915 	 1.014479 
1.0014059 	 1.011877 
1.0014203 	 0.981185 
1.0014347 	 0.948925 
1.0014490 	 0.908930 
1.0014634 	 0.930000 
1.0014778 	 0.928761 
1.0014922 	 0.938152 
1.0015065 	 0.970108 
1.0015209 	 0.987370 
1.0015353 	 0.991255 
1.0015497 	 1.002138 
1.0015640 	 1.006136 
1.0015784 	 1.000367 
1.0015928 	 0.995606 
1.0016072 	 1.003242 
1.0016215 	 1.010566 
1.0016359 	 1.000618 
1.0016503 	 0.997622 
1.0016647 	 1.001060 
1.0016791 	 1.000637 
1.0016934 	 0.997686 
1.0017078 	 0.993378 
1.0017222 	 0.949048 
1.0017366 	 0.864822 
1.0017509 	 0.820803 
1.0017653 	 0.834883 
1.0017797 	 0.920518 
1.0017941 	 0.968916 
1.0018084 	 1.011967 
1.0018228 	 1.023823 
1.0018372 	 1.021594 
1.0018516 	 1.023040 
1.0018659 	 1.001978 
1.0018803 	 1.009022 
1.0018947 	 1.026727 
1.0019091 	 1.024648 
1.0019235 	 1.004308 
1.0019378 	 0.976255 
1.0019522 	 0.983045 
1.0019666 	 0.974807 
1.0019810 	 0.984329 
1.0019953 	 0.974453 
1.0020097 	 0.975242 
1.0020241 	 0.983983 
1.0020385 	 1.007608 
1.0020528 	 1.005088 
1.0020672 	 1.019275 
1.0020816 	 1.021191 
1.0020960 	 1.018654 
1.0021103 	 1.004072 
1.0021247 	 0.998639 
1.0021391 	 0.984769 
1.0021535 	 0.980146 
1.0021679 	 0.986280 
1.0021822 	 1.003092 
1.0021966 	 1.015403 
1.0022110 	 1.020626 
1.0022254 	 1.010764 
1.0022397 	 1.018194 
1.0022541 	 1.002694 
1.0022685 	 1.012635 
1.0022829 	 1.006585 
1.0022972 	 1.005411 
1.0023116 	 0.975434 
1.0023260 	 0.972819 
1.0023404 	 0.982466 
1.0023548 	 0.996324 
1.0023691 	 1.009116 
1.0023835 	 1.018838 
1.0023979 	 1.021297 
1.0024123 	 1.024988 
1.0024266 	 1.008901 
1.0024410 	 1.008474 
1.0024554 	 0.995335 
1.0024698 	 0.991036 
1.0024841 	 0.996433 
1.0024985 	 0.997185 
1.0025129 	 0.982920 
1.0025273 	 0.992197 
1.0025416 	 0.986054 
1.0025560 	 0.980885 
1.0025704 	 0.978035 
1.0025848 	 0.994107 
1.0025992 	 0.997029 
1.0026135 	 1.005381 
1.0026279 	 1.010674 
1.0026423 	 0.992193 
1.0026567 	 0.961020 
1.0026710 	 0.954002 
1.0026854 	 0.960120 
1.0026998 	 0.983355 
1.0027142 	 0.981407 
1.0027285 	 0.981581 
1.0027429 	 0.950461 
1.0027573 	 0.945891 
1.0027717 	 0.959517 
1.0027860 	 0.972266 
1.0028004 	 0.987315 
1.0028148 	 1.000963 
1.0028292 	 1.007133 
1.0028436 	 1.012192 
1.0028579 	 1.018407 
1.0028723 	 1.019772 
1.0028867 	 1.011715 
1.0029011 	 1.012219 
1.0029154 	 0.998362 
1.0029298 	 1.001543 
1.0029442 	 0.999463 
1.0029586 	 1.004769 
1.0029729 	 1.020283 
1.0029873 	 1.016417 
1.0030017 	 1.005952 
1.0030161 	 0.999763 
1.0030305 	 1.012542 
1.0030448 	 0.995460 
1.0030592 	 0.986132 
1.0030736 	 0.974462 
1.0030880 	 0.985318 
1.0031023 	 1.005964 
1.0031167 	 1.008878 
1.0031311 	 1.005739 
1.0031455 	 0.997517 
1.0031598 	 0.985917 
1.0031742 	 0.990646 
1.0031886 	 0.991959 
1.0032030 	 0.990533 
1.0032173 	 1.004143 
1.0032317 	 1.010296 
1.0032461 	 1.000450 
1.0032605 	 1.003892 
1.0032749 	 0.995427 
1.0032892 	 0.979590 
1.0033036 	 0.980323 
1.0033180 	 0.987608 
1.0033324 	 0.988679 
1.0033467 	 1.003088 
1.0033611 	 1.014343 
1.0033755 	 1.014633 
1.0033899 	 0.983147 
1.0034042 	 0.967501 
1.0034186 	 0.950182 
1.0034330 	 0.961894 
1.0034474 	 0.971515 
1.0034617 	 1.002028 
1.0034761 	 1.003093 
1.0034905 	 1.008553 
1.0035049 	 0.988245 
1.0035193 	 0.984313 
1.0035336 	 0.960493 
1.0035480 	 0.956042 
1.0035624 	 0.969610 
1.0035768 	 0.985281 
1.0035911 	 0.995572 
1.0036055 	 1.010716 
1.0036199 	 1.011452 
1.0036343 	 1.016320 
1.0036486 	 1.009740 
1.0036630 	 1.021210 
1.0036774 	 1.013797 
1.0036918 	 1.005504 
1.0037062 	 1.006246 
1.0037205 	 0.989650 
1.0037349 	 0.950659 
1.0037493 	 0.938043 
1.0037637 	 0.936923 
1.0037780 	 0.948340 
1.0037924 	 0.958604 
1.0038068 	 0.966838 
1.0038212 	 0.985643 
1.0038355 	 0.983742 
1.0038499 	 0.964224 
1.0038643 	 0.965850 
1.0038787 	 0.970305 
1.0038930 	 0.989728 
1.0039074 	 1.001281 
1.0039218 	 1.018767 
1.0039362 	 1.015302 
1.0039506 	 1.022097 
1.0039649 	 1.003730 
1.0039793 	 0.991205 
1.0039937 	 0.923664 
1.0040081 	 0.791734 
1.0040224 	 0.661940 
1.0040368 	 0.651268 
1.0040512 	 0.756192 
1.0040656 	 0.890747 
1.0040799 	 0.975946 
1.0040943 	 1.005120 
1.0041087 	 0.999072 
1.0041231 	 0.998290 
1.0041374 	 0.961052 
1.0041518 	 0.949009 
1.0041662 	 0.935834 
1.0041806 	 0.956349 
1.0041950 	 0.973048 
1.0042093 	 0.945677 
1.0042237 	 0.846584 
1.0042381 	 0.737446 
1.0042525 	 0.706936 
1.0042668 	 0.781679 
1.0042812 	 0.865152 
1.0042956 	 0.942019 
1.0043100 	 0.979081 
1.0043243 	 0.999133 
1.0043387 	 0.998081 
1.0043531 	 1.004960 
1.0043675 	 0.993875 
1.0043818 	 0.986368 
1.0043962 	 0.982115 
1.0044106 	 0.983427 
1.0044250 	 0.963390 
1.0044394 	 0.973801 
1.0044537 	 0.973575 
1.0044681 	 0.985803 
1.0044825 	 0.974996 
1.0044969 	 0.962766 
1.0045112 	 0.959179 
1.0045256 	 0.963549 
1.0045400 	 0.961462 
1.0045544 	 0.976485 
1.0045687 	 0.972928 
1.0045831 	 0.969811 
1.0045975 	 0.950785 
1.0046119 	 0.956206 
1.0046263 	 0.977567 
1.0046406 	 0.995651 
1.0046550 	 1.000637 
1.0046694 	 0.995361 
1.0046838 	 0.990666 
1.0046981 	 0.987658 
1.0047125 	 0.988174 
1.0047269 	 0.961069 
1.0047413 	 0.960408 
1.0047556 	 0.985489 
1.0047700 	 0.997744 
1.0047844 	 0.999004 
1.0047988 	 1.001423 
1.0048131 	 1.015747 
1.0048275 	 1.016330 
1.0048419 	 1.006468 
1.0048563 	 1.012915 
1.0048707 	 1.020697 
1.0048850 	 1.036502 
1.0048994 	 1.028917 
1.0049138 	 1.022882 
1.0049282 	 1.007635 
1.0049425 	 1.012200 
1.0049569 	 1.016603 
1.0049713 	 1.005699 
1.0049857 	 1.007767 
1.0050000 	 1.017166 
1.0050144 	 1.011260 
1.0050288 	 1.016448 
1.0050432 	 1.000040 
1.0050575 	 1.008012 
1.0050719 	 0.993887 
1.0050863 	 0.968399 
1.0051007 	 0.943810 
1.0051151 	 0.951481 
1.0051294 	 0.958358 
1.0051438 	 0.978629 
1.0051582 	 0.985653 
1.0051726 	 1.001043 
1.0051869 	 0.981254 
1.0052013 	 0.960636 
1.0052157 	 0.930092 
1.0052301 	 0.916226 
1.0052444 	 0.926321 
1.0052588 	 0.969440 
1.0052732 	 0.990675 
1.0052876 	 0.999717 
1.0053020 	 0.983646 
1.0053163 	 1.005644 
1.0053307 	 1.008084 
1.0053451 	 1.018562 
1.0053595 	 1.030543 
1.0053738 	 0.994188 
1.0053882 	 0.988211 
1.0054026 	 0.996316 
1.0054170 	 0.967280 
1.0054313 	 0.893923 
1.0054457 	 0.761800 
1.0054601 	 0.662053 
1.0054745 	 0.675659 
1.0054888 	 0.787710 
1.0055032 	 0.910265 
1.0055176 	 0.986858 
1.0055320 	 0.989783 
1.0055464 	 0.996888 
1.0055607 	 0.991668 
1.0055751 	 0.998532 
1.0055895 	 0.985212 
1.0056039 	 0.964853 
1.0056182 	 0.954104 
1.0056326 	 0.992645 
1.0056470 	 1.018147 
1.0056614 	 1.018116 
1.0056757 	 1.007809 
1.0056901 	 0.998923 
1.0057045 	 0.988816 
1.0057189 	 0.985472 
1.0057332 	 1.002714 
1.0057476 	 1.003538 
1.0057620 	 1.010720 
1.0057764 	 1.021340 
1.0057908 	 1.029908 
1.0058051 	 1.032645 
1.0058195 	 1.031026 
1.0058339 	 1.008867 
1.0058483 	 1.013335 
1.0058626 	 1.031124 
1.0058770 	 1.035906 
1.0058914 	 1.026358 
1.0059058 	 1.027317 
1.0059201 	 1.007090 
1.0059345 	 0.985904 
1.0059489 	 0.983486 
1.0059633 	 0.990640 
1.0059777 	 0.977673 
1.0059920 	 0.996979 
1.0060064 	 1.001207 
1.0060208 	 1.013826 
1.0060352 	 1.003166 
1.0060495 	 1.000769 
1.0060639 	 0.980825 
1.0060783 	 0.972919 
1.0060927 	 0.948909 
1.0061070 	 0.938527 
1.0061214 	 0.942660 
1.0061358 	 0.975706 
1.0061502 	 0.978057 
1.0061645 	 0.977647 
1.0061789 	 0.941765 
1.0061933 	 0.925514 
1.0062077 	 0.918411 
1.0062221 	 0.959414 
1.0062364 	 0.976657 
1.0062508 	 0.989570 
1.0062652 	 0.995111 
1.0062796 	 0.996629 
1.0062939 	 0.956470 
1.0063083 	 0.937898 
1.0063227 	 0.887826 
1.0063371 	 0.820254 
1.0063514 	 0.752306 
1.0063658 	 0.760547 
1.0063802 	 0.830217 
1.0063946 	 0.892815 
1.0064089 	 0.909379 
1.0064233 	 0.926965 
1.0064377 	 0.959501 
1.0064521 	 0.962693 
1.0064665 	 0.938527 
1.0064808 	 0.925396 
1.0064952 	 0.938209 
1.0065096 	 0.945667 
1.0065240 	 0.954618 
1.0065383 	 0.916354 
1.0065527 	 0.832676 
1.0065671 	 0.723086 
1.0065815 	 0.700474 
1.0065958 	 0.800142 
1.0066102 	 0.921123 
1.0066246 	 0.984724 
1.0066390 	 1.013989 
1.0066533 	 1.035121 
1.0066677 	 1.053853 
1.0066821 	 1.008895 
1.0066965 	 1.001080 
1.0067109 	 0.998222 
1.0067252 	 1.002067 
1.0067396 	 1.006867 
1.0067540 	 1.012275 
1.0067684 	 1.012281 
1.0067827 	 1.022026 
1.0067971 	 1.007425 
1.0068115 	 1.020611 
1.0068259 	 1.014030 
1.0068402 	 1.003808 
1.0068546 	 0.977311 
1.0068690 	 0.970558 
1.0068834 	 0.959805 
1.0068978 	 0.947055 
1.0069121 	 0.930422 
1.0069265 	 0.914883 
1.0069409 	 0.907873 
1.0069553 	 0.929151 
1.0069696 	 0.969012 
1.0069840 	 1.000181 
1.0069984 	 0.986622 
1.0070128 	 1.002630 
1.0070271 	 0.985333 
1.0070415 	 0.999937 
1.0070559 	 0.973197 
1.0070703 	 0.898917 
1.0070846 	 0.823011 
1.0070990 	 0.812783 
1.0071134 	 0.876825 
1.0071278 	 0.960314 
1.0071422 	 0.999356 
1.0071565 	 1.007345 
1.0071709 	 1.006786 
1.0071853 	 0.997810 
1.0071997 	 0.986138 
1.0072140 	 0.941694 
1.0072284 	 0.893462 
1.0072428 	 0.864484 
1.0072572 	 0.908800 
1.0072715 	 0.965322 
1.0072859 	 0.991573 
1.0073003 	 0.976342 
1.0073147 	 0.990248 
1.0073290 	 0.997468 
1.0073434 	 1.008145 
1.0073578 	 0.994685 
1.0073722 	 0.998567 
1.0073866 	 0.982221 
1.0074009 	 0.977725 
1.0074153 	 0.983081 
1.0074297 	 0.996225 
1.0074441 	 0.998427 
1.0074584 	 1.006751 
1.0074728 	 0.973216 
1.0074872 	 0.965117 
1.0075016 	 0.953973 
1.0075159 	 0.976996 
1.0075303 	 0.982393 
1.0075447 	 1.007383 
1.0075591 	 0.991780 
1.0075735 	 1.001528 
1.0075878 	 1.019574 
1.0076022 	 1.024553 
1.0076166 	 0.976691 
1.0076310 	 0.950210 
1.0076453 	 0.935754 
1.0076597 	 0.970087 
1.0076741 	 0.975010 
1.0076885 	 0.958708 
1.0077028 	 0.937392 
1.0077172 	 0.957792 
1.0077316 	 0.967423 
1.0077460 	 0.969713 
1.0077603 	 0.959540 
1.0077747 	 0.960121 
1.0077891 	 0.971647 
1.0078035 	 0.984940 
1.0078179 	 0.991128 
1.0078322 	 1.001280 
1.0078466 	 0.996434 
1.0078610 	 0.995349 
1.0078754 	 1.005535 
1.0078897 	 1.004554 
1.0079041 	 1.013903 
1.0079185 	 1.017168 
1.0079329 	 1.022152 
1.0079472 	 0.999619 
1.0079616 	 1.010497 
1.0079760 	 1.000496 
1.0079904 	 1.007642 
1.0080047 	 0.995264 
1.0080191 	 1.012781 
1.0080335 	 1.012263 
1.0080479 	 1.013450 
1.0080623 	 0.989187 
1.0080766 	 0.973456 
1.0080910 	 0.944612 
1.0081054 	 0.944286 
1.0081198 	 0.954626 
1.0081341 	 1.004618 
1.0081485 	 0.989151 
1.0081629 	 0.997651 
1.0081773 	 0.992510 
1.0081916 	 1.000559 
1.0082060 	 0.993947 
1.0082204 	 1.006914 
1.0082348 	 0.978975 
1.0082492 	 0.975447 
1.0082635 	 0.963893 
1.0082779 	 0.939771 
1.0082923 	 0.925619 
1.0083067 	 0.933827 
1.0083210 	 0.955540 
1.0083354 	 0.992510 
1.0083498 	 0.991496 
1.0083642 	 0.983681 
1.0083785 	 0.995129 
1.0083929 	 0.992790 
1.0084073 	 1.003530 
1.0084217 	 0.980436 
1.0084360 	 0.956887 
1.0084504 	 0.933988 
1.0084648 	 0.907637 
1.0084792 	 0.891144 
1.0084936 	 0.923247 
1.0085079 	 0.951551 
1.0085223 	 0.983335 
1.0085367 	 0.994851 
1.0085511 	 1.013775 
1.0085654 	 0.991196 
1.0085798 	 1.000152 
1.0085942 	 0.982819 
1.0086086 	 0.961761 
1.0086229 	 0.926441 
1.0086373 	 0.952886 
1.0086517 	 0.986147 
1.0086661 	 0.994782 
1.0086804 	 0.987523 
1.0086948 	 0.973515 
1.0087092 	 0.888944 
1.0087236 	 0.864330 
1.0087380 	 0.875572 
1.0087523 	 0.924865 
1.0087667 	 0.972481 
1.0087811 	 1.001336 
1.0087955 	 0.992589 
1.0088098 	 0.983710 
1.0088242 	 0.968407 
1.0088386 	 0.983722 
1.0088530 	 0.981153 
1.0088673 	 1.005674 
1.0088817 	 0.995648 
1.0088961 	 0.978844 
1.0089105 	 0.979640 
1.0089248 	 0.983094 
1.0089392 	 0.995537 
1.0089536 	 1.008722 
1.0089680 	 1.020391 
1.0089824 	 1.008223 
1.0089967 	 0.996681 
1.0090111 	 0.975846 
1.0090255 	 0.964665 
1.0090399 	 0.950812 
1.0090542 	 0.959147 
1.0090686 	 0.916179 
1.0090830 	 0.934307 
1.0090974 	 0.930758 
1.0091117 	 0.945975 
1.0091261 	 0.923477 
1.0091405 	 0.956824 
1.0091549 	 0.971875 
1.0091693 	 1.007881 
1.0091836 	 0.983763 
1.0091980 	 0.933240 
1.0092124 	 0.890026 
1.0092268 	 0.926860 
1.0092411 	 0.956618 
1.0092555 	 1.013327 
1.0092699 	 1.016992 
1.0092843 	 1.016541 
1.0092986 	 0.992180 
1.0093130 	 0.976942 
1.0093274 	 0.971456 
1.0093418 	 0.977140 
1.0093561 	 0.976174 
1.0093705 	 0.997688 
1.0093849 	 1.007066 
1.0093993 	 1.019968 
1.0094137 	 0.998716 
1.0094280 	 1.013313 
1.0094424 	 1.017510 
1.0094568 	 1.002925 
1.0094712 	 0.997197 
1.0094855 	 1.005927 
1.0094999 	 1.002908 
1.0095143 	 0.993139 
1.0095287 	 1.004196 
1.0095430 	 0.974646 
1.0095574 	 0.969116 
1.0095718 	 0.983126 
1.0095862 	 1.032385 
1.0096005 	 1.022902 
1.0096149 	 1.024889 
1.0096293 	 1.008562 
1.0096437 	 1.027866 
1.0096581 	 1.015314 
1.0096724 	 1.028039 
1.0096868 	 1.015470 
1.0097012 	 1.007162 
1.0097156 	 1.004503 
1.0097299 	 1.002691 
1.0097443 	 0.961372 
1.0097587 	 0.947255 
1.0097731 	 0.950730 
1.0097874 	 0.988360 
1.0098018 	 1.008003 
1.0098162 	 1.010364 
1.0098306 	 1.021305 
1.0098450 	 1.002596 
1.0098593 	 0.999086 
1.0098737 	 0.985194 
1.0098881 	 0.986801 
1.0099025 	 0.996361 
1.0099168 	 0.984972 
1.0099312 	 0.954265 
1.0099456 	 0.963293 
1.0099600 	 0.968175 
1.0099743 	 0.966510 


==> anc/HD39225/HD39225_77.dat <==
0.9830291 	 0.906468 
0.9830433 	 0.900593 
0.9830575 	 0.897484 
0.9830718 	 0.902187 
0.9830860 	 0.903016 
0.9831002 	 0.892993 
0.9831144 	 0.895952 
0.9831287 	 0.871291 
0.9831429 	 0.864499 
0.9831571 	 0.886326 
0.9831714 	 0.931734 
0.9831856 	 0.952861 
0.9831998 	 0.952526 
0.9832141 	 0.933114 
0.9832283 	 0.929038 
0.9832425 	 0.927199 
0.9832568 	 0.904523 
0.9832710 	 0.898878 
0.9832852 	 0.896061 
0.9832994 	 0.887026 
0.9833137 	 0.880385 
0.9833279 	 0.922232 
0.9833421 	 0.920101 
0.9833564 	 0.954867 
0.9833706 	 0.938157 
0.9833848 	 0.961210 
0.9833991 	 0.949059 
0.9834133 	 0.988171 
0.9834275 	 0.955687 
0.9834418 	 0.963519 
0.9834560 	 0.938507 
0.9834702 	 0.952279 
0.9834844 	 0.923461 
0.9834987 	 0.972589 
0.9835129 	 0.987370 
0.9835271 	 0.981469 
0.9835414 	 0.988151 
0.9835556 	 0.980848 
0.9835698 	 0.998842 
0.9835841 	 0.967125 
0.9835983 	 0.985009 
0.9836125 	 0.954625 
0.9836268 	 0.957259 
0.9836410 	 0.939408 
0.9836552 	 0.945546 
0.9836694 	 0.948729 
0.9836837 	 0.987316 
0.9836979 	 0.986292 
0.9837121 	 1.015310 
0.9837264 	 0.966267 
0.9837406 	 0.962658 
0.9837548 	 0.923908 
0.9837691 	 0.904167 
0.9837833 	 0.801407 
0.9837975 	 0.721409 
0.9838118 	 0.674173 
0.9838260 	 0.714694 
0.9838402 	 0.818682 
0.9838544 	 0.864439 
0.9838687 	 0.899071 
0.9838829 	 0.917388 
0.9838971 	 0.907416 
0.9839114 	 0.907519 
0.9839256 	 0.886970 
0.9839398 	 0.870428 
0.9839541 	 0.941538 
0.9839683 	 0.892389 
0.9839825 	 0.895143 
0.9839968 	 0.847894 
0.9840110 	 0.845688 
0.9840252 	 0.843677 
0.9840394 	 0.917193 
0.9840537 	 0.943407 
0.9840679 	 0.978353 
0.9840821 	 0.967586 
0.9840964 	 0.966304 
0.9841106 	 0.942774 
0.9841248 	 0.928738 
0.9841391 	 0.932136 
0.9841533 	 0.934136 
0.9841675 	 0.924951 
0.9841817 	 0.938054 
0.9841960 	 0.938552 
0.9842102 	 0.933582 
0.9842244 	 0.982319 
0.9842387 	 0.984267 
0.9842529 	 0.994814 
0.9842671 	 0.957949 
0.9842814 	 0.986808 
0.9842956 	 0.953279 
0.9843098 	 0.973878 
0.9843241 	 0.953047 
0.9843383 	 0.988330 
0.9843525 	 0.977659 
0.9843667 	 0.984652 
0.9843810 	 0.974675 
0.9843952 	 0.952045 
0.9844094 	 0.936766 
0.9844237 	 0.954234 
0.9844379 	 0.950750 
0.9844521 	 0.953813 
0.9844664 	 0.966481 
0.9844806 	 0.961342 
0.9844948 	 0.958518 
0.9845091 	 0.910891 
0.9845233 	 0.900584 
0.9845375 	 0.902003 
0.9845517 	 0.977693 
0.9845660 	 0.951013 
0.9845802 	 0.980394 
0.9845944 	 0.967491 
0.9846087 	 0.992313 
0.9846229 	 0.955036 
0.9846371 	 0.995840 
0.9846514 	 0.961437 
0.9846656 	 0.972970 
0.9846798 	 0.974140 
0.9846941 	 0.985794 
0.9847083 	 0.953872 
0.9847225 	 0.926221 
0.9847367 	 0.909159 
0.9847510 	 0.937121 
0.9847652 	 0.963546 
0.9847794 	 0.957598 
0.9847937 	 0.966952 
0.9848079 	 0.961901 
0.9848221 	 0.949802 
0.9848364 	 0.948815 
0.9848506 	 0.967709 
0.9848648 	 0.936568 
0.9848791 	 0.945861 
0.9848933 	 0.911158 
0.9849075 	 0.937583 
0.9849217 	 0.948836 
0.9849360 	 0.968366 
0.9849502 	 0.961064 
0.9849644 	 0.958962 
0.9849787 	 0.929650 
0.9849929 	 0.929674 
0.9850071 	 0.937075 
0.9850214 	 0.942393 
0.9850356 	 0.951221 
0.9850498 	 0.966783 
0.9850641 	 0.959294 
0.9850783 	 0.977106 
0.9850925 	 0.988430 
0.9851067 	 0.970191 
0.9851210 	 0.966836 
0.9851352 	 0.952112 
0.9851494 	 0.949408 
0.9851637 	 0.941405 
0.9851779 	 0.967210 
0.9851921 	 0.982036 
0.9852064 	 0.980726 
0.9852206 	 0.970707 
0.9852348 	 0.972958 
0.9852491 	 0.968590 
0.9852633 	 0.998494 
0.9852775 	 0.976969 
0.9852917 	 0.980443 
0.9853060 	 0.957219 
0.9853202 	 0.970841 
0.9853344 	 0.946750 
0.9853487 	 0.956849 
0.9853629 	 0.928528 
0.9853771 	 0.952727 
0.9853914 	 0.950416 
0.9854056 	 0.986595 
0.9854198 	 0.962446 
0.9854341 	 0.953136 
0.9854483 	 0.960150 
0.9854625 	 0.959742 
0.9854767 	 0.937993 
0.9854910 	 0.912562 
0.9855052 	 0.910933 
0.9855194 	 0.936847 
0.9855337 	 0.971676 
0.9855479 	 0.961950 
0.9855621 	 0.965398 
0.9855764 	 0.962383 
0.9855906 	 0.972133 
0.9856048 	 0.935705 
0.9856191 	 0.941615 
0.9856333 	 0.914782 
0.9856475 	 0.907345 
0.9856617 	 0.876568 
0.9856760 	 0.936283 
0.9856902 	 0.962816 
0.9857044 	 0.981917 
0.9857187 	 0.976134 
0.9857329 	 0.980936 
0.9857471 	 0.933518 
0.9857614 	 0.926054 
0.9857756 	 0.924207 
0.9857898 	 0.956394 
0.9858041 	 0.960956 
0.9858183 	 0.937326 
0.9858325 	 0.916671 
0.9858467 	 0.934172 
0.9858610 	 0.958397 
0.9858752 	 0.953788 
0.9858894 	 0.963498 
0.9859037 	 0.955608 
0.9859179 	 0.954818 
0.9859321 	 0.995734 
0.9859464 	 1.003980 
0.9859606 	 1.000160 
0.9859748 	 0.992474 
0.9859891 	 0.977169 
0.9860033 	 0.980601 
0.9860175 	 0.956603 
0.9860317 	 0.969112 
0.9860460 	 0.963244 
0.9860602 	 0.994658 
0.9860744 	 1.008190 
0.9860887 	 1.014440 
0.9861029 	 0.993534 
0.9861171 	 0.980146 
0.9861314 	 0.972544 
0.9861456 	 0.980772 
0.9861598 	 0.960692 
0.9861741 	 0.962287 
0.9861883 	 0.946743 
0.9862025 	 0.963321 
0.9862167 	 0.978128 
0.9862310 	 0.966466 
0.9862452 	 0.936573 
0.9862594 	 0.929212 
0.9862737 	 0.900948 
0.9862879 	 0.904864 
0.9863021 	 0.944483 
0.9863164 	 0.967696 
0.9863306 	 0.969587 
0.9863448 	 0.981215 
0.9863591 	 0.997851 
0.9863733 	 0.998344 
0.9863875 	 0.994871 
0.9864017 	 0.985220 
0.9864160 	 0.990447 
0.9864302 	 0.977536 
0.9864444 	 0.991846 
0.9864587 	 0.971436 
0.9864729 	 0.984105 
0.9864871 	 0.967396 
0.9865014 	 0.988975 
0.9865156 	 0.986395 
0.9865298 	 0.994043 
0.9865441 	 0.969757 
0.9865583 	 0.951680 
0.9865725 	 0.967386 
0.9865867 	 0.981359 
0.9866010 	 0.959283 
0.9866152 	 0.953525 
0.9866294 	 0.967984 
0.9866437 	 0.969067 
0.9866579 	 0.968929 
0.9866721 	 0.972010 
0.9866864 	 0.981249 
0.9867006 	 0.995048 
0.9867148 	 0.974297 
0.9867291 	 0.964581 
0.9867433 	 0.925018 
0.9867575 	 0.861172 
0.9867717 	 0.813851 
0.9867860 	 0.815462 
0.9868002 	 0.861281 
0.9868144 	 0.909384 
0.9868287 	 0.944405 
0.9868429 	 0.983827 
0.9868571 	 0.975085 
0.9868714 	 0.972704 
0.9868856 	 0.958668 
0.9868998 	 0.930017 
0.9869141 	 0.924525 
0.9869283 	 0.932358 
0.9869425 	 0.952839 
0.9869567 	 0.972617 
0.9869710 	 0.966516 
0.9869852 	 0.970610 
0.9869994 	 0.986015 
0.9870137 	 0.967622 
0.9870279 	 0.991989 
0.9870421 	 0.973919 
0.9870564 	 0.986099 
0.9870706 	 0.991708 
0.9870848 	 0.993227 
0.9870991 	 0.957402 
0.9871133 	 0.952736 
0.9871275 	 0.907425 
0.9871417 	 0.901582 
0.9871560 	 0.913147 
0.9871702 	 0.941817 
0.9871844 	 0.958734 
0.9871987 	 0.986494 
0.9872129 	 0.989527 
0.9872271 	 0.985409 
0.9872414 	 0.983993 
0.9872556 	 1.003050 
0.9872698 	 0.980865 
0.9872841 	 0.997369 
0.9872983 	 0.990172 
0.9873125 	 0.984836 
0.9873267 	 0.993562 
0.9873410 	 0.985325 
0.9873552 	 0.975188 
0.9873694 	 0.976359 
0.9873837 	 0.933089 
0.9873979 	 0.890048 
0.9874121 	 0.890171 
0.9874264 	 0.917083 
0.9874406 	 0.942103 
0.9874548 	 0.971986 
0.9874691 	 0.961030 
0.9874833 	 0.982940 
0.9874975 	 0.996506 
0.9875117 	 0.982370 
0.9875260 	 0.973845 
0.9875402 	 0.979100 
0.9875544 	 0.989247 
0.9875687 	 1.002330 
0.9875829 	 1.007370 
0.9875971 	 0.999091 
0.9876114 	 0.989083 
0.9876256 	 0.977038 
0.9876398 	 0.981886 
0.9876541 	 0.983895 
0.9876683 	 1.000860 
0.9876825 	 0.992263 
0.9876967 	 0.983504 
0.9877110 	 0.939747 
0.9877252 	 0.923334 
0.9877394 	 0.915759 
0.9877537 	 0.947050 
0.9877679 	 0.951234 
0.9877821 	 0.954185 
0.9877964 	 0.947298 
0.9878106 	 0.953823 
0.9878248 	 0.946441 
0.9878391 	 0.981524 
0.9878533 	 0.975670 
0.9878675 	 0.999061 
0.9878817 	 0.973822 
0.9878960 	 0.934034 
0.9879102 	 0.908446 
0.9879244 	 0.911611 
0.9879387 	 0.900694 
0.9879529 	 0.900930 
0.9879671 	 0.904367 
0.9879814 	 0.922336 
0.9879956 	 0.911217 
0.9880098 	 0.930400 
0.9880240 	 0.949228 
0.9880383 	 0.942880 
0.9880525 	 0.913117 
0.9880667 	 0.935269 
0.9880810 	 0.977534 
0.9880952 	 0.992178 
0.9881094 	 0.993436 
0.9881237 	 1.006330 
0.9881379 	 1.003830 
0.9881521 	 0.999330 
0.9881664 	 1.007850 
0.9881806 	 1.005370 
0.9881948 	 0.996014 
0.9882090 	 0.982120 
0.9882233 	 0.984634 
0.9882375 	 0.984947 
0.9882517 	 0.987713 
0.9882660 	 0.988390 
0.9882802 	 0.962147 
0.9882944 	 0.975001 
0.9883087 	 0.988550 
0.9883229 	 1.004980 
0.9883371 	 0.996762 
0.9883514 	 0.998248 
0.9883656 	 1.000410 
0.9883798 	 0.992807 
0.9883940 	 0.985905 
0.9884083 	 0.981366 
0.9884225 	 0.983013 
0.9884367 	 0.997005 
0.9884510 	 0.997085 
0.9884652 	 0.998255 
0.9884794 	 1.003000 
0.9884937 	 0.998180 
0.9885079 	 0.996273 
0.9885221 	 0.968366 
0.9885364 	 0.927312 
0.9885506 	 0.893628 
0.9885648 	 0.908066 
0.9885790 	 0.944613 
0.9885933 	 0.988118 
0.9886075 	 0.996049 
0.9886217 	 0.991692 
0.9886360 	 0.967689 
0.9886502 	 0.947454 
0.9886644 	 0.922763 
0.9886787 	 0.914165 
0.9886929 	 0.935819 
0.9887071 	 0.957349 
0.9887214 	 0.963376 
0.9887356 	 0.905772 
0.9887498 	 0.887813 
0.9887640 	 0.902223 
0.9887783 	 0.937703 
0.9887925 	 0.971492 
0.9888067 	 0.990895 
0.9888210 	 0.974695 
0.9888352 	 0.942454 
0.9888494 	 0.925097 
0.9888637 	 0.941387 
0.9888779 	 0.963974 
0.9888921 	 0.981356 
0.9889064 	 0.993861 
0.9889206 	 0.992169 
0.9889348 	 0.998216 
0.9889490 	 0.993652 
0.9889633 	 1.004410 
0.9889775 	 1.011610 
0.9889917 	 1.008600 
0.9890060 	 1.006110 
0.9890202 	 1.006640 
0.9890344 	 0.997293 
0.9890487 	 0.993883 
0.9890629 	 0.997207 
0.9890771 	 0.996917 
0.9890914 	 1.005440 
0.9891056 	 0.994340 
0.9891198 	 0.976592 
0.9891340 	 0.986795 
0.9891483 	 0.979279 
0.9891625 	 0.987140 
0.9891767 	 0.973568 
0.9891910 	 0.968443 
0.9892052 	 0.965153 
0.9892194 	 0.981649 
0.9892337 	 0.978933 
0.9892479 	 0.975044 
0.9892621 	 0.968804 
0.9892764 	 0.950343 
0.9892906 	 0.936960 
0.9893048 	 0.932998 
0.9893190 	 0.942884 
0.9893333 	 0.957442 
0.9893475 	 0.953337 
0.9893617 	 0.983778 
0.9893760 	 0.976081 
0.9893902 	 0.981560 
0.9894044 	 0.998388 
0.9894187 	 0.991526 
0.9894329 	 0.988324 
0.9894471 	 1.000260 
0.9894614 	 0.976315 
0.9894756 	 0.901468 
0.9894898 	 0.840759 
0.9895040 	 0.838680 
0.9895183 	 0.884571 
0.9895325 	 0.933138 
0.9895467 	 0.967658 
0.9895610 	 0.985501 
0.9895752 	 0.972481 
0.9895894 	 0.960437 
0.9896037 	 0.931064 
0.9896179 	 0.930600 
0.9896321 	 0.938282 
0.9896464 	 0.940339 
0.9896606 	 0.940249 
0.9896748 	 0.915750 
0.9896890 	 0.916746 
0.9897033 	 0.926086 
0.9897175 	 0.929008 
0.9897317 	 0.936967 
0.9897460 	 0.935949 
0.9897602 	 0.942727 
0.9897744 	 0.961246 
0.9897887 	 0.977835 
0.9898029 	 0.996958 
0.9898171 	 0.999747 
0.9898314 	 1.002600 
0.9898456 	 1.008250 
0.9898598 	 0.985801 
0.9898740 	 0.988485 
0.9898883 	 0.990108 
0.9899025 	 0.999276 
0.9899167 	 1.003360 
0.9899310 	 1.007050 
0.9899452 	 0.991915 
0.9899594 	 0.970435 
0.9899737 	 0.979099 
0.9899879 	 0.987316 
0.9900021 	 0.994205 
0.9900164 	 1.006150 
0.9900306 	 0.987325 
0.9900448 	 0.978038 
0.9900590 	 0.946201 
0.9900733 	 0.950760 
0.9900875 	 0.963665 
0.9901017 	 0.982984 
0.9901160 	 0.985694 
0.9901302 	 0.996591 
0.9901444 	 0.997733 
0.9901587 	 0.999990 
0.9901729 	 0.998294 
0.9901871 	 0.991341 
0.9902014 	 0.969552 
0.9902156 	 0.956780 
0.9902298 	 0.944136 
0.9902440 	 0.957319 
0.9902583 	 0.960225 
0.9902725 	 0.973564 
0.9902867 	 0.965192 
0.9903010 	 0.987437 
0.9903152 	 0.984374 
0.9903294 	 0.975491 
0.9903437 	 0.954086 
0.9903579 	 0.901402 
0.9903721 	 0.898732 
0.9903864 	 0.898345 
0.9904006 	 0.919658 
0.9904148 	 0.935102 
0.9904290 	 0.939910 
0.9904433 	 0.946036 
0.9904575 	 0.936810 
0.9904717 	 0.916196 
0.9904860 	 0.888074 
0.9905002 	 0.880188 
0.9905144 	 0.903422 
0.9905287 	 0.922269 
0.9905429 	 0.946319 
0.9905571 	 0.965733 
0.9905714 	 0.955079 
0.9905856 	 0.950916 
0.9905998 	 0.949931 
0.9906140 	 0.976025 
0.9906283 	 0.987238 
0.9906425 	 0.984474 
0.9906567 	 0.962885 
0.9906710 	 0.920014 
0.9906852 	 0.888954 
0.9906994 	 0.898372 
0.9907137 	 0.937548 
0.9907279 	 0.947722 
0.9907421 	 0.936468 
0.9907564 	 0.923965 
0.9907706 	 0.937848 
0.9907848 	 0.966906 
0.9907990 	 0.971395 
0.9908133 	 0.947717 
0.9908275 	 0.943760 
0.9908417 	 0.951032 
0.9908560 	 0.964328 
0.9908702 	 0.977053 
0.9908844 	 0.990112 
0.9908987 	 0.969783 
0.9909129 	 0.977385 
0.9909271 	 0.958295 
0.9909414 	 0.961599 
0.9909556 	 0.966859 
0.9909698 	 0.980481 
0.9909840 	 0.993864 
0.9909983 	 0.992657 
0.9910125 	 0.982140 
0.9910267 	 0.975971 
0.9910410 	 0.965641 
0.9910552 	 0.982006 
0.9910694 	 0.980157 
0.9910837 	 0.973455 
0.9910979 	 0.948783 
0.9911121 	 0.932248 
0.9911264 	 0.923446 
0.9911406 	 0.916519 
0.9911548 	 0.925789 
0.9911690 	 0.927417 
0.9911833 	 0.926663 
0.9911975 	 0.936014 
0.9912117 	 0.937547 
0.9912260 	 0.944019 
0.9912402 	 0.943539 
0.9912544 	 0.959818 
0.9912687 	 0.967894 
0.9912829 	 0.964458 
0.9912971 	 0.963572 
0.9913114 	 0.980502 
0.9913256 	 0.980718 
0.9913398 	 0.978442 
0.9913540 	 0.967447 
0.9913683 	 0.962525 
0.9913825 	 0.972745 
0.9913967 	 0.983082 
0.9914110 	 1.001890 
0.9914252 	 1.008360 
0.9914394 	 1.006440 
0.9914537 	 1.011860 
0.9914679 	 1.016750 
0.9914821 	 1.022650 
0.9914964 	 1.010320 
0.9915106 	 0.985690 
0.9915248 	 0.993074 
0.9915390 	 1.005750 
0.9915533 	 0.998564 
0.9915675 	 0.997436 
0.9915817 	 0.986208 
0.9915960 	 0.968821 
0.9916102 	 0.965455 
0.9916244 	 0.953195 
0.9916387 	 0.934272 
0.9916529 	 0.920459 
0.9916671 	 0.904310 
0.9916814 	 0.940136 
0.9916956 	 0.951453 
0.9917098 	 0.974246 
0.9917240 	 0.980314 
0.9917383 	 0.987218 
0.9917525 	 0.990239 
0.9917667 	 0.986649 
0.9917810 	 0.965160 
0.9917952 	 0.951558 
0.9918094 	 0.948956 
0.9918237 	 0.989749 
0.9918379 	 0.975087 
0.9918521 	 0.951216 
0.9918663 	 0.928926 
0.9918806 	 0.912422 
0.9918948 	 0.904773 
0.9919090 	 0.906909 
0.9919233 	 0.919692 
0.9919375 	 0.937367 
0.9919517 	 0.948177 
0.9919660 	 0.965629 
0.9919802 	 0.973151 
0.9919944 	 0.970413 
0.9920087 	 0.949988 
0.9920229 	 0.953602 
0.9920371 	 0.918673 
0.9920513 	 0.914373 
0.9920656 	 0.900666 
0.9920798 	 0.904978 
0.9920940 	 0.900807 
0.9921083 	 0.908991 
0.9921225 	 0.903934 
0.9921367 	 0.938825 
0.9921510 	 0.970097 
0.9921652 	 0.986769 
0.9921794 	 0.986999 
0.9921937 	 0.992469 
0.9922079 	 0.997240 
0.9922221 	 1.001760 
0.9922363 	 0.975495 
0.9922506 	 0.979852 
0.9922648 	 0.956166 
0.9922790 	 0.959354 
0.9922933 	 0.953825 
0.9923075 	 0.960649 
0.9923217 	 0.965747 
0.9923360 	 0.989958 
0.9923502 	 0.986922 
0.9923644 	 0.984788 
0.9923787 	 0.976351 
0.9923929 	 0.997875 
0.9924071 	 0.977765 
0.9924213 	 0.981543 
0.9924356 	 0.974250 
0.9924498 	 0.975758 
0.9924640 	 0.970660 
0.9924783 	 0.997140 
0.9924925 	 1.000740 
0.9925067 	 1.015580 
0.9925210 	 1.014420 
0.9925352 	 1.026010 
0.9925494 	 1.007780 
0.9925637 	 1.025190 
0.9925779 	 1.012710 
0.9925921 	 1.026510 
0.9926063 	 0.997540 
0.9926206 	 1.020920 
0.9926348 	 1.016470 
0.9926490 	 1.005310 
0.9926633 	 0.996838 
0.9926775 	 0.992719 
0.9926917 	 0.988971 
0.9927060 	 0.985466 
0.9927202 	 0.964640 
0.9927344 	 0.975944 
0.9927487 	 0.984101 
0.9927629 	 0.995372 
0.9927771 	 0.991287 
0.9927913 	 0.957606 
0.9928056 	 0.951446 
0.9928198 	 0.957748 
0.9928340 	 0.969064 
0.9928483 	 0.968330 
0.9928625 	 0.931645 
0.9928767 	 0.902356 
0.9928910 	 0.898995 
0.9929052 	 0.939994 
0.9929194 	 0.952992 
0.9929337 	 0.955018 
0.9929479 	 0.953183 
0.9929621 	 0.962979 
0.9929763 	 0.954103 
0.9929906 	 0.945231 
0.9930048 	 0.912765 
0.9930190 	 0.865018 
0.9930333 	 0.853516 
0.9930475 	 0.879421 
0.9930617 	 0.945873 
0.9930760 	 0.974473 
0.9930902 	 0.987808 
0.9931044 	 0.997330 
0.9931187 	 1.014640 
0.9931329 	 1.007750 
0.9931471 	 0.997279 
0.9931613 	 0.991326 
0.9931756 	 1.004130 
0.9931898 	 0.993748 
0.9932040 	 0.980056 
0.9932183 	 0.980721 
0.9932325 	 0.996599 
0.9932467 	 0.991735 
0.9932610 	 0.983396 
0.9932752 	 0.958793 
0.9932894 	 0.951803 
0.9933037 	 0.855761 
0.9933179 	 0.753845 
0.9933321 	 0.729339 
0.9933463 	 0.818892 
0.9933606 	 0.912075 
0.9933748 	 0.974996 
0.9933890 	 0.988347 
0.9934033 	 1.005770 
0.9934175 	 1.018330 
0.9934317 	 1.019370 
0.9934460 	 1.011300 
0.9934602 	 1.013970 
0.9934744 	 0.989719 
0.9934887 	 0.983073 
0.9935029 	 0.985587 
0.9935171 	 0.998269 
0.9935313 	 0.989994 
0.9935456 	 1.002900 
0.9935598 	 0.986645 
0.9935740 	 0.984755 
0.9935883 	 0.975567 
0.9936025 	 0.960057 
0.9936167 	 0.939840 
0.9936310 	 0.913376 
0.9936452 	 0.913734 
0.9936594 	 0.941596 
0.9936737 	 0.950083 
0.9936879 	 0.958672 
0.9937021 	 0.948270 
0.9937163 	 0.953025 
0.9937306 	 0.960971 
0.9937448 	 0.980755 
0.9937590 	 0.994691 
0.9937733 	 0.990876 
0.9937875 	 0.975124 
0.9938017 	 0.994153 
0.9938160 	 0.989643 
0.9938302 	 1.008670 
0.9938444 	 1.012450 
0.9938587 	 0.998301 
0.9938729 	 0.981165 
0.9938871 	 0.976395 
0.9939013 	 0.961189 
0.9939156 	 0.958254 
0.9939298 	 0.983008 
0.9939440 	 0.991310 
0.9939583 	 0.995745 
0.9939725 	 0.988936 
0.9939867 	 0.991959 
0.9940010 	 0.982328 
0.9940152 	 0.980708 
0.9940294 	 0.978618 
0.9940437 	 0.979896 
0.9940579 	 0.963746 
0.9940721 	 0.957224 
0.9940863 	 0.965070 
0.9941006 	 0.991292 
0.9941148 	 0.979772 
0.9941290 	 0.999205 
0.9941433 	 0.996395 
0.9941575 	 1.026040 
0.9941717 	 1.019370 
0.9941860 	 1.016150 
0.9942002 	 0.997433 
0.9942144 	 0.998122 
0.9942287 	 0.984766 
0.9942429 	 1.012170 
0.9942571 	 1.005040 
0.9942713 	 1.002270 
0.9942856 	 0.991586 
0.9942998 	 1.004420 
0.9943140 	 1.008550 
0.9943283 	 1.021520 
0.9943425 	 1.009170 
0.9943567 	 1.014770 
0.9943710 	 1.016260 
0.9943852 	 1.012260 
0.9943994 	 0.998447 
0.9944137 	 1.009590 
0.9944279 	 0.997758 
0.9944421 	 0.994653 
0.9944563 	 0.972226 
0.9944706 	 0.977712 
0.9944848 	 0.955901 
0.9944990 	 0.977845 
0.9945133 	 0.994846 
0.9945275 	 1.006380 
0.9945417 	 1.000070 
0.9945560 	 1.006040 
0.9945702 	 1.006860 
0.9945844 	 1.009730 
0.9945987 	 0.995222 
0.9946129 	 1.003960 
0.9946271 	 1.004240 
0.9946413 	 1.006820 
0.9946556 	 0.992293 
0.9946698 	 0.971754 
0.9946840 	 0.950048 
0.9946983 	 0.938803 
0.9947125 	 0.911699 
0.9947267 	 0.883934 
0.9947410 	 0.890804 
0.9947552 	 0.931190 
0.9947694 	 0.959576 
0.9947837 	 0.958949 
0.9947979 	 0.974957 
0.9948121 	 0.998889 
0.9948263 	 1.020470 
0.9948406 	 1.015250 
0.9948548 	 1.000730 
0.9948690 	 0.979132 
0.9948833 	 0.962393 
0.9948975 	 0.928153 
0.9949117 	 0.936584 
0.9949260 	 0.953036 
0.9949402 	 0.965921 
0.9949544 	 0.953775 
0.9949687 	 0.979220 
0.9949829 	 0.955776 
0.9949971 	 0.949148 
0.9950113 	 0.909227 
0.9950256 	 0.925379 
0.9950398 	 0.925378 
0.9950540 	 0.967436 
0.9950683 	 0.972740 
0.9950825 	 0.972745 
0.9950967 	 0.932755 
0.9951110 	 0.937631 
0.9951252 	 0.916235 
0.9951394 	 0.950261 
0.9951537 	 0.988868 
0.9951679 	 0.991901 
0.9951821 	 0.980025 
0.9951963 	 0.977925 
0.9952106 	 0.962673 
0.9952248 	 0.978643 
0.9952390 	 0.978988 
0.9952533 	 1.004040 
0.9952675 	 0.994665 
0.9952817 	 0.995657 
0.9952960 	 1.004420 
0.9953102 	 1.008590 
0.9953244 	 1.000470 
0.9953387 	 1.007980 
0.9953529 	 0.987582 
0.9953671 	 0.989092 
0.9953813 	 0.988646 
0.9953956 	 0.961747 
0.9954098 	 0.941418 
0.9954240 	 0.925848 
0.9954383 	 0.919670 
0.9954525 	 0.929380 
0.9954667 	 0.909246 
0.9954810 	 0.859752 
0.9954952 	 0.848667 
0.9955094 	 0.850923 
0.9955237 	 0.939416 
0.9955379 	 0.961813 
0.9955521 	 0.956411 
0.9955663 	 0.917372 
0.9955806 	 0.945658 
0.9955948 	 0.964240 
0.9956090 	 0.992935 
0.9956233 	 0.990374 
0.9956375 	 0.993252 
0.9956517 	 0.991797 
0.9956660 	 1.008990 
0.9956802 	 0.993154 
0.9956944 	 1.002360 
0.9957086 	 0.969179 
0.9957229 	 0.968007 
0.9957371 	 0.967328 
0.9957513 	 0.996245 
0.9957656 	 0.979097 
0.9957798 	 0.966926 
0.9957940 	 0.940412 
0.9958083 	 0.969788 
0.9958225 	 0.986372 
0.9958367 	 1.002840 
0.9958510 	 1.001290 
0.9958652 	 1.007180 
0.9958794 	 1.015550 
0.9958936 	 1.009610 
0.9959079 	 1.013750 
0.9959221 	 0.986758 
0.9959363 	 0.964756 
0.9959506 	 0.981452 
0.9959648 	 0.979567 
0.9959790 	 0.963113 
0.9959933 	 0.973174 
0.9960075 	 0.983258 
0.9960217 	 0.981742 
0.9960360 	 0.960300 
0.9960502 	 0.953209 
0.9960644 	 0.967213 
0.9960786 	 0.990791 
0.9960929 	 0.983552 
0.9961071 	 0.985977 
0.9961213 	 0.971767 
0.9961356 	 0.976427 
0.9961498 	 0.973136 
0.9961640 	 0.970393 
0.9961783 	 0.928475 
0.9961925 	 0.937209 
0.9962067 	 0.943641 
0.9962210 	 0.969568 
0.9962352 	 0.952698 
0.9962494 	 0.957471 
0.9962636 	 0.938598 
0.9962779 	 0.932160 
0.9962921 	 0.945024 
0.9963063 	 0.979857 
0.9963206 	 0.973371 
0.9963348 	 0.979962 
0.9963490 	 0.954885 
0.9963633 	 0.972863 
0.9963775 	 0.969980 
0.9963917 	 0.995198 
0.9964060 	 0.984155 
0.9964202 	 0.983898 
0.9964344 	 0.994131 
0.9964486 	 0.996959 
0.9964629 	 0.998584 
0.9964771 	 1.001580 
0.9964913 	 0.998089 
0.9965056 	 0.993575 
0.9965198 	 0.995344 
0.9965340 	 1.005090 
0.9965483 	 1.003120 
0.9965625 	 1.004400 
0.9965767 	 1.002930 
0.9965910 	 0.984031 
0.9966052 	 0.990708 
0.9966194 	 0.980361 
0.9966336 	 0.987465 
0.9966479 	 0.970362 
0.9966621 	 0.966432 
0.9966763 	 0.959670 
0.9966906 	 0.960516 
0.9967048 	 0.921827 
0.9967190 	 0.918810 
0.9967333 	 0.911443 
0.9967475 	 0.933764 
0.9967617 	 0.930774 
0.9967760 	 0.951996 
0.9967902 	 0.946831 
0.9968044 	 0.958168 
0.9968186 	 0.940550 
0.9968329 	 0.960934 
0.9968471 	 0.971871 
0.9968613 	 0.971801 
0.9968756 	 0.990463 
0.9968898 	 0.999689 
0.9969040 	 0.989621 
0.9969183 	 1.001270 
0.9969325 	 1.020770 
0.9969467 	 1.031910 
0.9969610 	 1.036220 


==> anc/HD39225/HD39225_78.dat <==
0.9705384 	 0.907576 
0.9705527 	 0.898966 
0.9705670 	 0.932316 
0.9705813 	 0.966768 
0.9705956 	 0.994709 
0.9706099 	 1.020169 
0.9706242 	 1.042833 
0.9706385 	 1.024286 
0.9706527 	 1.027748 
0.9706670 	 1.018273 
0.9706813 	 1.010697 
0.9706956 	 0.989828 
0.9707099 	 0.974429 
0.9707242 	 0.980479 
0.9707385 	 0.922956 
0.9707527 	 0.818066 
0.9707670 	 0.867628 
0.9707813 	 0.847241 
0.9707956 	 0.876072 
0.9708099 	 0.910999 
0.9708242 	 0.934514 
0.9708385 	 0.921821 
0.9708527 	 0.940782 
0.9708670 	 0.907939 
0.9708813 	 0.960708 
0.9708956 	 0.985643 
0.9709099 	 0.987026 
0.9709242 	 0.996443 
0.9709385 	 1.007546 
0.9709528 	 0.997868 
0.9709670 	 0.986778 
0.9709813 	 0.999659 
0.9709956 	 0.979028 
0.9710099 	 0.959520 
0.9710242 	 0.954308 
0.9710385 	 0.935076 
0.9710528 	 0.914135 
0.9710670 	 0.888879 
0.9710813 	 0.821624 
0.9710956 	 0.670969 
0.9711099 	 0.498286 
0.9711242 	 0.366280 
0.9711385 	 0.378751 
0.9711528 	 0.484822 
0.9711670 	 0.663296 
0.9711813 	 0.807530 
0.9711956 	 0.920627 
0.9712099 	 0.963430 
0.9712242 	 0.928922 
0.9712385 	 0.909913 
0.9712528 	 0.939093 
0.9712671 	 0.940436 
0.9712813 	 0.941612 
0.9712956 	 0.999266 
0.9713099 	 0.976934 
0.9713242 	 0.992720 
0.9713385 	 1.008644 
0.9713528 	 0.970067 
0.9713671 	 0.971315 
0.9713813 	 0.956281 
0.9713956 	 0.921711 
0.9714099 	 0.924342 
0.9714242 	 0.956599 
0.9714385 	 0.969775 
0.9714528 	 0.995380 
0.9714671 	 0.991662 
0.9714813 	 1.007891 
0.9714956 	 1.017500 
0.9715099 	 1.008680 
0.9715242 	 0.998013 
0.9715385 	 1.014781 
0.9715528 	 1.023267 
0.9715671 	 1.003199 
0.9715814 	 1.014736 
0.9715956 	 0.989336 
0.9716099 	 0.991817 
0.9716242 	 0.927989 
0.9716385 	 0.953450 
0.9716528 	 0.974088 
0.9716671 	 0.999924 
0.9716814 	 1.015576 
0.9716956 	 0.988581 
0.9717099 	 0.984478 
0.9717242 	 0.976912 
0.9717385 	 0.961132 
0.9717528 	 0.933664 
0.9717671 	 0.948111 
0.9717814 	 0.984596 
0.9717956 	 1.035734 
0.9718099 	 1.015934 
0.9718242 	 1.036982 
0.9718385 	 1.009921 
0.9718528 	 1.006976 
0.9718671 	 0.997937 
0.9718814 	 1.014016 
0.9718957 	 1.017954 
0.9719099 	 0.987983 
0.9719242 	 1.001891 
0.9719385 	 1.017808 
0.9719528 	 0.986437 
0.9719671 	 1.001306 
0.9719814 	 1.014562 
0.9719957 	 0.996221 
0.9720099 	 0.956205 
0.9720242 	 0.929982 
0.9720385 	 0.901417 
0.9720528 	 0.895483 
0.9720671 	 0.920524 
0.9720814 	 0.952329 
0.9720957 	 0.968568 
0.9721099 	 0.952060 
0.9721242 	 0.943925 
0.9721385 	 0.928707 
0.9721528 	 0.945445 
0.9721671 	 0.976041 
0.9721814 	 0.966452 
0.9721957 	 0.985215 
0.9722100 	 0.923539 
0.9722242 	 0.887205 
0.9722385 	 0.837151 
0.9722528 	 0.797748 
0.9722671 	 0.812717 
0.9722814 	 0.843761 
0.9722957 	 0.913442 
0.9723100 	 0.970701 
0.9723242 	 0.985389 
0.9723385 	 0.983217 
0.9723528 	 1.005197 
0.9723671 	 1.025848 
0.9723814 	 1.019924 
0.9723957 	 1.005140 
0.9724100 	 0.962753 
0.9724242 	 0.888056 
0.9724385 	 0.785174 
0.9724528 	 0.649141 
0.9724671 	 0.611053 
0.9724814 	 0.711963 
0.9724957 	 0.846308 
0.9725100 	 0.915915 
0.9725243 	 0.972875 
0.9725385 	 0.982129 
0.9725528 	 1.006373 
0.9725671 	 0.978112 
0.9725814 	 1.015588 
0.9725957 	 1.017305 
0.9726100 	 0.999255 
0.9726243 	 1.011613 
0.9726385 	 1.018440 
0.9726528 	 1.019261 
0.9726671 	 1.000294 
0.9726814 	 1.039804 
0.9726957 	 1.028484 
0.9727100 	 0.993903 
0.9727243 	 0.918889 
0.9727385 	 0.891700 
0.9727528 	 0.903888 
0.9727671 	 0.916918 
0.9727814 	 0.953768 
0.9727957 	 0.981790 
0.9728100 	 0.978604 
0.9728243 	 0.979716 
0.9728386 	 0.921559 
0.9728528 	 0.909676 
0.9728671 	 0.896329 
0.9728814 	 0.915054 
0.9728957 	 0.953102 
0.9729100 	 0.970605 
0.9729243 	 0.965631 
0.9729386 	 0.957572 
0.9729528 	 0.957358 
0.9729671 	 0.970580 
0.9729814 	 1.014971 
0.9729957 	 1.006431 
0.9730100 	 1.030286 
0.9730243 	 1.004309 
0.9730386 	 0.992425 
0.9730528 	 0.964026 
0.9730671 	 0.980079 
0.9730814 	 1.026218 
0.9730957 	 1.019483 
0.9731100 	 1.033592 
0.9731243 	 1.014566 
0.9731386 	 1.017514 
0.9731529 	 0.982509 
0.9731671 	 0.965749 
0.9731814 	 0.934189 
0.9731957 	 0.943957 
0.9732100 	 0.953965 
0.9732243 	 0.956571 
0.9732386 	 0.944545 
0.9732529 	 0.953248 
0.9732671 	 0.952305 
0.9732814 	 0.981384 
0.9732957 	 0.990118 
0.9733100 	 1.017792 
0.9733243 	 0.989313 
0.9733386 	 0.967447 
0.9733529 	 0.880129 
0.9733671 	 0.712858 
0.9733814 	 0.513077 
0.9733957 	 0.381850 
0.9734100 	 0.375221 
0.9734243 	 0.512532 
0.9734386 	 0.687398 
0.9734529 	 0.852991 
0.9734672 	 0.966728 
0.9734814 	 0.995252 
0.9734957 	 1.040418 
0.9735100 	 0.996466 
0.9735243 	 1.010509 
0.9735386 	 0.998320 
0.9735529 	 0.989542 
0.9735672 	 0.942935 
0.9735814 	 0.900437 
0.9735957 	 0.861800 
0.9736100 	 0.866496 
0.9736243 	 0.882948 
0.9736386 	 0.944518 
0.9736529 	 1.003552 
0.9736672 	 1.013415 
0.9736814 	 1.018340 
0.9736957 	 1.016820 
0.9737100 	 1.020222 
0.9737243 	 1.031808 
0.9737386 	 1.033547 
0.9737529 	 1.003493 
0.9737672 	 0.969939 
0.9737815 	 0.942765 
0.9737957 	 0.938158 
0.9738100 	 0.967421 
0.9738243 	 1.000894 
0.9738386 	 1.017529 
0.9738529 	 1.022091 
0.9738672 	 1.011868 
0.9738815 	 1.001377 
0.9738957 	 0.984076 
0.9739100 	 0.994812 
0.9739243 	 0.992880 
0.9739386 	 0.992500 
0.9739529 	 1.000335 
0.9739672 	 0.988197 
0.9739815 	 0.962291 
0.9739957 	 0.875141 
0.9740100 	 0.764452 
0.9740243 	 0.736835 
0.9740386 	 0.829772 
0.9740529 	 0.907151 
0.9740672 	 0.967825 
0.9740815 	 0.996077 
0.9740958 	 1.000776 
0.9741100 	 0.992215 
0.9741243 	 0.976444 
0.9741386 	 0.933102 
0.9741529 	 0.920350 
0.9741672 	 0.922968 
0.9741815 	 0.961830 
0.9741958 	 1.005422 
0.9742100 	 1.008378 
0.9742243 	 1.017530 
0.9742386 	 1.003901 
0.9742529 	 1.001950 
0.9742672 	 0.978009 
0.9742815 	 0.989235 
0.9742958 	 0.947718 
0.9743100 	 0.886472 
0.9743243 	 0.829367 
0.9743386 	 0.833847 
0.9743529 	 0.856507 
0.9743672 	 0.893775 
0.9743815 	 0.878626 
0.9743958 	 0.840867 
0.9744101 	 0.757522 
0.9744243 	 0.759458 
0.9744386 	 0.873039 
0.9744529 	 0.937778 
0.9744672 	 0.988879 
0.9744815 	 1.005717 
0.9744958 	 0.992758 
0.9745101 	 0.956458 
0.9745243 	 0.937295 
0.9745386 	 0.936760 
0.9745529 	 0.977737 
0.9745672 	 0.977751 
0.9745815 	 0.983169 
0.9745958 	 1.009816 
0.9746101 	 1.019451 
0.9746243 	 1.016841 
0.9746386 	 1.013422 
0.9746529 	 1.014777 
0.9746672 	 0.996435 
0.9746815 	 1.006209 
0.9746958 	 1.011795 
0.9747101 	 1.029975 
0.9747244 	 1.015301 
0.9747386 	 1.016131 
0.9747529 	 1.018446 
0.9747672 	 1.008576 
0.9747815 	 0.994502 
0.9747958 	 0.996885 
0.9748101 	 0.998535 
0.9748244 	 1.017714 
0.9748386 	 0.978436 
0.9748529 	 0.936409 
0.9748672 	 0.811928 
0.9748815 	 0.624982 
0.9748958 	 0.445743 
0.9749101 	 0.361793 
0.9749244 	 0.401888 
0.9749386 	 0.558826 
0.9749529 	 0.722818 
0.9749672 	 0.890150 
0.9749815 	 0.958546 
0.9749958 	 1.004312 
0.9750101 	 0.996251 
0.9750244 	 0.989699 
0.9750387 	 0.976690 
0.9750529 	 0.952746 
0.9750672 	 0.968729 
0.9750815 	 1.013110 
0.9750958 	 1.003443 
0.9751101 	 1.002777 
0.9751244 	 0.986362 
0.9751387 	 0.982088 
0.9751529 	 0.969942 
0.9751672 	 0.985976 
0.9751815 	 0.999254 
0.9751958 	 0.972850 
0.9752101 	 0.918943 
0.9752244 	 0.821186 
0.9752387 	 0.781050 
0.9752529 	 0.812703 
0.9752672 	 0.861652 
0.9752815 	 0.901158 
0.9752958 	 0.938288 
0.9753101 	 0.938638 
0.9753244 	 0.876636 
0.9753387 	 0.851778 
0.9753530 	 0.858560 
0.9753672 	 0.900232 
0.9753815 	 0.956899 
0.9753958 	 1.006884 
0.9754101 	 1.008536 
0.9754244 	 1.005075 
0.9754387 	 0.988726 
0.9754530 	 0.998476 
0.9754672 	 0.993286 
0.9754815 	 0.982038 
0.9754958 	 0.967073 
0.9755101 	 0.950281 
0.9755244 	 0.930168 
0.9755387 	 0.939211 
0.9755530 	 0.976938 
0.9755672 	 1.018790 
0.9755815 	 1.020219 
0.9755958 	 1.004409 
0.9756101 	 1.003916 
0.9756244 	 1.023882 
0.9756387 	 1.020843 
0.9756530 	 1.030717 
0.9756673 	 1.031159 
0.9756815 	 1.014052 
0.9756958 	 1.013520 
0.9757101 	 0.991117 
0.9757244 	 0.982780 
0.9757387 	 0.972317 
0.9757530 	 0.975256 
0.9757673 	 0.987466 
0.9757815 	 0.996209 
0.9757958 	 0.986396 
0.9758101 	 1.001763 
0.9758244 	 0.942854 
0.9758387 	 0.898298 
0.9758530 	 0.837220 
0.9758673 	 0.851075 
0.9758815 	 0.915717 
0.9758958 	 0.985030 
0.9759101 	 0.981309 
0.9759244 	 0.973193 
0.9759387 	 0.947869 
0.9759530 	 0.923411 
0.9759673 	 0.901974 
0.9759816 	 0.960724 
0.9759958 	 0.940032 
0.9760101 	 0.971897 
0.9760244 	 0.977361 
0.9760387 	 0.986514 
0.9760530 	 1.008544 
0.9760673 	 1.016978 
0.9760816 	 1.014411 
0.9760958 	 1.013570 
0.9761101 	 0.989072 
0.9761244 	 0.961364 
0.9761387 	 0.934363 
0.9761530 	 0.941693 
0.9761673 	 0.992817 
0.9761816 	 0.997362 
0.9761958 	 0.995176 
0.9762101 	 1.000133 
0.9762244 	 1.000273 
0.9762387 	 0.991914 
0.9762530 	 1.001079 
0.9762673 	 0.998514 
0.9762816 	 0.999483 
0.9762959 	 0.941141 
0.9763101 	 0.944007 
0.9763244 	 0.925080 
0.9763387 	 0.952512 
0.9763530 	 0.990242 
0.9763673 	 0.994835 
0.9763816 	 0.990219 
0.9763959 	 1.010162 
0.9764101 	 1.015565 
0.9764244 	 1.023040 
0.9764387 	 1.002025 
0.9764530 	 0.998290 
0.9764673 	 0.953707 
0.9764816 	 0.936937 
0.9764959 	 0.928242 
0.9765101 	 0.964604 
0.9765244 	 1.008263 
0.9765387 	 0.994848 
0.9765530 	 0.974637 
0.9765673 	 0.952844 
0.9765816 	 0.970048 
0.9765959 	 0.963118 
0.9766102 	 0.980873 
0.9766244 	 0.985672 
0.9766387 	 0.977713 
0.9766530 	 0.968212 
0.9766673 	 0.971443 
0.9766816 	 0.983780 
0.9766959 	 0.987884 
0.9767102 	 0.982967 
0.9767244 	 0.999456 
0.9767387 	 1.013365 
0.9767530 	 1.008745 
0.9767673 	 0.986236 
0.9767816 	 0.993976 
0.9767959 	 0.987589 
0.9768102 	 0.992454 
0.9768244 	 0.978713 
0.9768387 	 0.978310 
0.9768530 	 0.940086 
0.9768673 	 0.886966 
0.9768816 	 0.836323 
0.9768959 	 0.861769 
0.9769102 	 0.861425 
0.9769245 	 0.852478 
0.9769387 	 0.850518 
0.9769530 	 0.878517 
0.9769673 	 0.911983 
0.9769816 	 0.932396 
0.9769959 	 0.922245 
0.9770102 	 0.958014 
0.9770245 	 0.969123 
0.9770387 	 0.976619 
0.9770530 	 0.971447 
0.9770673 	 0.994248 
0.9770816 	 0.978584 
0.9770959 	 0.949997 
0.9771102 	 0.928692 
0.9771245 	 0.932286 
0.9771387 	 0.951827 
0.9771530 	 0.963914 
0.9771673 	 0.968603 
0.9771816 	 0.970792 
0.9771959 	 0.985379 
0.9772102 	 1.002979 
0.9772245 	 0.999565 
0.9772388 	 1.019276 
0.9772530 	 1.016017 
0.9772673 	 1.016555 
0.9772816 	 1.008491 
0.9772959 	 0.999774 
0.9773102 	 0.988891 
0.9773245 	 0.984971 
0.9773388 	 0.963232 
0.9773530 	 0.915036 
0.9773673 	 0.869446 
0.9773816 	 0.870471 
0.9773959 	 0.898506 
0.9774102 	 0.977133 
0.9774245 	 0.990330 
0.9774388 	 0.998317 
0.9774530 	 1.017633 
0.9774673 	 1.012841 
0.9774816 	 1.008798 
0.9774959 	 0.966520 
0.9775102 	 0.957456 
0.9775245 	 0.917436 
0.9775388 	 0.807369 
0.9775531 	 0.646899 
0.9775673 	 0.487045 
0.9775816 	 0.405777 
0.9775959 	 0.502461 
0.9776102 	 0.680238 
0.9776245 	 0.812508 
0.9776388 	 0.866621 
0.9776531 	 0.859044 
0.9776673 	 0.878003 
0.9776816 	 0.891572 
0.9776959 	 0.958106 
0.9777102 	 0.973453 
0.9777245 	 0.956646 
0.9777388 	 0.926783 
0.9777531 	 0.930627 
0.9777673 	 0.938095 
0.9777816 	 0.970183 
0.9777959 	 0.965603 
0.9778102 	 0.958276 
0.9778245 	 0.951049 
0.9778388 	 0.965203 
0.9778531 	 0.997823 
0.9778674 	 1.008729 
0.9778816 	 0.993610 
0.9778959 	 0.995233 
0.9779102 	 1.012075 
0.9779245 	 1.029776 
0.9779388 	 1.015835 
0.9779531 	 1.008650 
0.9779674 	 1.013056 
0.9779816 	 1.026035 
0.9779959 	 1.022880 
0.9780102 	 1.014632 
0.9780245 	 1.008601 
0.9780388 	 1.027651 
0.9780531 	 1.022691 
0.9780674 	 1.030612 
0.9780816 	 1.015100 
0.9780959 	 1.007634 
0.9781102 	 0.990866 
0.9781245 	 0.994829 
0.9781388 	 1.017924 
0.9781531 	 1.016868 
0.9781674 	 1.022934 
0.9781817 	 1.034967 
0.9781959 	 1.028508 
0.9782102 	 1.019819 
0.9782245 	 1.014414 
0.9782388 	 1.001186 
0.9782531 	 0.991660 
0.9782674 	 0.990454 
0.9782817 	 0.996491 
0.9782959 	 1.001896 
0.9783102 	 0.976622 
0.9783245 	 0.975194 
0.9783388 	 0.967324 
0.9783531 	 0.980974 
0.9783674 	 0.982062 
0.9783817 	 0.971274 
0.9783959 	 0.952841 
0.9784102 	 0.974747 
0.9784245 	 1.014582 
0.9784388 	 1.024946 
0.9784531 	 1.029005 
0.9784674 	 1.022867 
0.9784817 	 1.025866 
0.9784960 	 1.048877 
0.9785102 	 1.001822 
0.9785245 	 0.967711 
0.9785388 	 0.938037 
0.9785531 	 0.940280 
0.9785674 	 0.961386 
0.9785817 	 0.996943 
0.9785960 	 0.988833 
0.9786102 	 0.998949 
0.9786245 	 0.970126 
0.9786388 	 0.967681 
0.9786531 	 0.949732 
0.9786674 	 0.911635 
0.9786817 	 0.885899 
0.9786960 	 0.896620 
0.9787102 	 0.932701 
0.9787245 	 0.951880 
0.9787388 	 0.986764 
0.9787531 	 1.007799 
0.9787674 	 1.000386 
0.9787817 	 1.007454 
0.9787960 	 1.004618 
0.9788102 	 1.018042 
0.9788245 	 1.009003 
0.9788388 	 0.996024 
0.9788531 	 0.936735 
0.9788674 	 0.767505 
0.9788817 	 0.557443 
0.9788960 	 0.371837 
0.9789103 	 0.269631 
0.9789245 	 0.281665 
0.9789388 	 0.367773 
0.9789531 	 0.523243 
0.9789674 	 0.704181 
0.9789817 	 0.849621 
0.9789960 	 0.943268 
0.9790103 	 0.981155 
0.9790245 	 0.979367 
0.9790388 	 0.995853 
0.9790531 	 0.997873 
0.9790674 	 0.989870 
0.9790817 	 0.992179 
0.9790960 	 0.989667 
0.9791103 	 1.013819 
0.9791245 	 1.030010 
0.9791388 	 1.028625 
0.9791531 	 1.030253 
0.9791674 	 1.021004 
0.9791817 	 0.997587 
0.9791960 	 0.998940 
0.9792103 	 0.994247 
0.9792246 	 0.960851 
0.9792388 	 0.944957 
0.9792531 	 0.954617 
0.9792674 	 0.942402 
0.9792817 	 0.959759 
0.9792960 	 0.941256 
0.9793103 	 0.834072 
0.9793246 	 0.667137 
0.9793388 	 0.493444 
0.9793531 	 0.392523 
0.9793674 	 0.491866 
0.9793817 	 0.710974 
0.9793960 	 0.865766 
0.9794103 	 0.908149 
0.9794246 	 0.914231 
0.9794388 	 0.926241 
0.9794531 	 0.949441 
0.9794674 	 0.948647 
0.9794817 	 0.964051 
0.9794960 	 0.987870 
0.9795103 	 1.008276 
0.9795246 	 1.013878 
0.9795389 	 1.016905 
0.9795531 	 0.997971 
0.9795674 	 0.976630 
0.9795817 	 0.961891 
0.9795960 	 0.952733 
0.9796103 	 0.979357 
0.9796246 	 1.015220 
0.9796389 	 1.016173 
0.9796531 	 1.006443 
0.9796674 	 0.990583 
0.9796817 	 0.979833 
0.9796960 	 0.979421 
0.9797103 	 0.978505 
0.9797246 	 0.987587 
0.9797389 	 0.990430 
0.9797531 	 0.971938 
0.9797674 	 0.962671 
0.9797817 	 0.962493 
0.9797960 	 0.981999 
0.9798103 	 1.024713 
0.9798246 	 1.012635 
0.9798389 	 0.994917 
0.9798532 	 0.979887 
0.9798674 	 0.978563 
0.9798817 	 0.993143 
0.9798960 	 0.995398 
0.9799103 	 0.985207 
0.9799246 	 0.989284 
0.9799389 	 1.001118 
0.9799532 	 1.030064 
0.9799674 	 1.027382 
0.9799817 	 1.033955 
0.9799960 	 1.029246 
0.9800103 	 1.028130 
0.9800246 	 1.007709 
0.9800389 	 0.998038 
0.9800532 	 0.966445 
0.9800674 	 0.945688 
0.9800817 	 0.935249 
0.9800960 	 0.947801 
0.9801103 	 0.987912 
0.9801246 	 1.015037 
0.9801389 	 1.006122 
0.9801532 	 0.991354 
0.9801675 	 0.965914 
0.9801817 	 0.965926 
0.9801960 	 0.986477 
0.9802103 	 1.022820 
0.9802246 	 1.021980 
0.9802389 	 1.032079 
0.9802532 	 1.010784 
0.9802675 	 0.996715 
0.9802817 	 1.005661 
0.9802960 	 0.988928 
0.9803103 	 0.985475 
0.9803246 	 0.991869 
0.9803389 	 1.012621 
0.9803532 	 0.997259 
0.9803675 	 1.008287 
0.9803817 	 1.002083 
0.9803960 	 1.002580 
0.9804103 	 0.990383 
0.9804246 	 0.976840 
0.9804389 	 0.954814 
0.9804532 	 0.937677 
0.9804675 	 0.910533 
0.9804818 	 0.938994 
0.9804960 	 0.989964 
0.9805103 	 1.000771 
0.9805246 	 1.002404 
0.9805389 	 0.990694 
0.9805532 	 1.008315 
0.9805675 	 1.005322 
0.9805818 	 0.989370 
0.9805960 	 1.001863 
0.9806103 	 1.009725 
0.9806246 	 0.993742 
0.9806389 	 0.962904 
0.9806532 	 0.904325 
0.9806675 	 0.887149 
0.9806818 	 0.884014 
0.9806960 	 0.918597 
0.9807103 	 0.924294 
0.9807246 	 0.930274 
0.9807389 	 0.934088 
0.9807532 	 0.931202 
0.9807675 	 0.957351 
0.9807818 	 0.977288 
0.9807961 	 0.992842 
0.9808103 	 1.018693 
0.9808246 	 1.021940 
0.9808389 	 1.020805 
0.9808532 	 1.006533 
0.9808675 	 0.971460 
0.9808818 	 0.938427 
0.9808961 	 0.931395 
0.9809103 	 0.968382 
0.9809246 	 0.988541 
0.9809389 	 1.015031 
0.9809532 	 1.016963 
0.9809675 	 1.023953 
0.9809818 	 1.030584 
0.9809961 	 1.032517 
0.9810103 	 1.005878 
0.9810246 	 1.000818 
0.9810389 	 0.972137 
0.9810532 	 0.948009 
0.9810675 	 0.945842 
0.9810818 	 0.962641 
0.9810961 	 1.010436 
0.9811104 	 1.031015 
0.9811246 	 1.046217 
0.9811389 	 1.032018 
0.9811532 	 1.009991 
0.9811675 	 1.004109 
0.9811818 	 0.995692 
0.9811961 	 0.995488 
0.9812104 	 0.998838 
0.9812246 	 1.011170 
0.9812389 	 1.010580 
0.9812532 	 0.990959 
0.9812675 	 0.969852 
0.9812818 	 0.941270 
0.9812961 	 0.926903 
0.9813104 	 0.915207 
0.9813246 	 0.952949 
0.9813389 	 0.985320 
0.9813532 	 1.002043 
0.9813675 	 1.007478 
0.9813818 	 1.017961 
0.9813961 	 1.000349 
0.9814104 	 0.987020 
0.9814247 	 0.969751 
0.9814389 	 0.955836 
0.9814532 	 0.963753 
0.9814675 	 0.955275 
0.9814818 	 0.930832 
0.9814961 	 0.937344 
0.9815104 	 0.950970 
0.9815247 	 0.960925 
0.9815389 	 0.992420 
0.9815532 	 0.994419 
0.9815675 	 1.013691 
0.9815818 	 1.012658 
0.9815961 	 0.997546 
0.9816104 	 0.987884 
0.9816247 	 0.986915 
0.9816389 	 0.997081 
0.9816532 	 1.020292 
0.9816675 	 1.013379 
0.9816818 	 1.008026 
0.9816961 	 0.997836 
0.9817104 	 0.951954 
0.9817247 	 0.932365 
0.9817390 	 0.922920 
0.9817532 	 0.944619 
0.9817675 	 0.976920 
0.9817818 	 0.996278 
0.9817961 	 0.990798 
0.9818104 	 1.016842 
0.9818247 	 1.014353 
0.9818390 	 0.993660 
0.9818532 	 0.964742 
0.9818675 	 0.940309 
0.9818818 	 0.937368 
0.9818961 	 0.950095 
0.9819104 	 0.966465 
0.9819247 	 0.970518 
0.9819390 	 0.976160 
0.9819532 	 0.973859 
0.9819675 	 0.992940 
0.9819818 	 1.003831 
0.9819961 	 1.024019 
0.9820104 	 1.020145 
0.9820247 	 1.007426 
0.9820390 	 0.976767 
0.9820533 	 0.948144 
0.9820675 	 0.902242 
0.9820818 	 0.903318 
0.9820961 	 0.907785 
0.9821104 	 0.932049 
0.9821247 	 0.943082 
0.9821390 	 0.965057 
0.9821533 	 0.979378 
0.9821675 	 0.983955 
0.9821818 	 1.002103 
0.9821961 	 0.970328 
0.9822104 	 0.984634 
0.9822247 	 0.987746 
0.9822390 	 1.001221 
0.9822533 	 1.006708 
0.9822675 	 1.017968 
0.9822818 	 1.004298 
0.9822961 	 0.978862 
0.9823104 	 0.937315 
0.9823247 	 0.921105 
0.9823390 	 0.914518 
0.9823533 	 0.924410 
0.9823676 	 0.951426 
0.9823818 	 0.970583 
0.9823961 	 0.988873 
0.9824104 	 0.976100 
0.9824247 	 0.969317 
0.9824390 	 0.962617 
0.9824533 	 0.991351 
0.9824676 	 0.985076 
0.9824818 	 0.968099 
0.9824961 	 0.955354 
0.9825104 	 0.934672 
0.9825247 	 0.928757 
0.9825390 	 0.922846 
0.9825533 	 0.960925 
0.9825676 	 0.978427 
0.9825818 	 0.998043 
0.9825961 	 1.002777 
0.9826104 	 1.004930 
0.9826247 	 0.986646 
0.9826390 	 0.984130 
0.9826533 	 0.980098 
0.9826676 	 0.995091 
0.9826819 	 1.011649 
0.9826961 	 1.006967 
0.9827104 	 1.029726 
0.9827247 	 1.030730 
0.9827390 	 1.044055 
0.9827533 	 1.010703 
0.9827676 	 0.977937 
0.9827819 	 0.930072 
0.9827961 	 0.906416 
0.9828104 	 0.915354 
0.9828247 	 0.936180 
0.9828390 	 0.965655 
0.9828533 	 0.981675 
0.9828676 	 0.989061 
0.9828819 	 0.981517 
0.9828961 	 0.979086 
0.9829104 	 0.955623 
0.9829247 	 0.959316 
0.9829390 	 0.942386 
0.9829533 	 0.963024 
0.9829676 	 0.999216 
0.9829819 	 1.031636 
0.9829962 	 1.065407 
0.9830104 	 1.054638 
0.9830247 	 1.019390 
0.9830390 	 0.954488 
0.9830533 	 0.911521 
0.9830676 	 0.898211 
0.9830819 	 0.929886 
0.9830962 	 0.946905 
0.9831104 	 0.984461 
0.9831247 	 1.013741 
0.9831390 	 1.016259 
0.9831533 	 1.024852 
0.9831676 	 1.007018 
0.9831819 	 1.019888 
0.9831962 	 0.985674 
0.9832104 	 0.961012 
0.9832247 	 0.928119 
0.9832390 	 0.906529 
0.9832533 	 0.917133 
0.9832676 	 0.938677 
0.9832819 	 0.964546 
0.9832962 	 0.985932 
0.9833105 	 1.021552 
0.9833247 	 1.012324 
0.9833390 	 0.979842 
0.9833533 	 0.937245 
0.9833676 	 0.911283 
0.9833819 	 0.851731 
0.9833962 	 0.841165 
0.9834105 	 0.896657 
0.9834247 	 0.932330 
0.9834390 	 0.977229 
0.9834533 	 1.003101 
0.9834676 	 1.016296 
0.9834819 	 0.992168 
0.9834962 	 0.967547 
0.9835105 	 0.929699 
0.9835247 	 0.889825 
0.9835390 	 0.872952 
0.9835533 	 0.871855 
0.9835676 	 0.900991 
0.9835819 	 0.930177 
0.9835962 	 0.972845 
0.9836105 	 0.995801 
0.9836248 	 1.011690 
0.9836390 	 0.989708 
0.9836533 	 0.963487 
0.9836676 	 0.933060 
0.9836819 	 0.913966 
0.9836962 	 0.929678 
0.9837105 	 0.949984 
0.9837248 	 0.987286 
0.9837390 	 1.001238 
0.9837533 	 0.996485 
0.9837676 	 0.985274 
0.9837819 	 0.978643 
0.9837962 	 0.967111 
0.9838105 	 0.962449 
0.9838248 	 0.949538 
0.9838390 	 0.930824 
0.9838533 	 0.939338 
0.9838676 	 0.965534 
0.9838819 	 0.999736 
0.9838962 	 1.032823 
0.9839105 	 1.045102 
0.9839248 	 1.033148 
0.9839391 	 0.982946 
0.9839533 	 0.952149 
0.9839676 	 0.928255 
0.9839819 	 0.919571 
0.9839962 	 0.922748 
0.9840105 	 0.944004 
0.9840248 	 0.962577 
0.9840391 	 1.006085 
0.9840533 	 1.043507 
0.9840676 	 1.014884 
0.9840819 	 0.955287 
0.9840962 	 0.873481 
0.9841105 	 0.792792 
0.9841248 	 0.733335 
0.9841391 	 0.715075 
0.9841533 	 0.723779 
0.9841676 	 0.739785 
0.9841819 	 0.801779 
0.9841962 	 0.900451 
0.9842105 	 0.969058 
0.9842248 	 0.968851 
0.9842391 	 0.938441 
0.9842534 	 0.904309 
0.9842676 	 0.878636 
0.9842819 	 0.860206 
0.9842962 	 0.846069 
0.9843105 	 0.839672 
0.9843248 	 0.851797 
0.9843391 	 0.892978 
0.9843534 	 0.926963 
0.9843676 	 0.929534 
0.9843819 	 0.937096 
0.9843962 	 0.932776 
0.9844105 	 0.906318 
0.9844248 	 0.898397 
0.9844391 	 0.881676 
0.9844534 	 0.879684 
0.9844676 	 0.897415 
0.9844819 	 0.930114 
0.9844962 	 0.969866 
0.9845105 	 0.993328 
0.9845248 	 1.009005 


==> anc/HD39225/HD39225_79.dat <==
0.9583492 	 1.027881 
0.9583631 	 1.003177 
0.9583770 	 0.954609 
0.9583908 	 0.979536 
0.9584047 	 1.002659 
0.9584186 	 0.963563 
0.9584324 	 0.967987 
0.9584463 	 0.970880 
0.9584602 	 0.931105 
0.9584740 	 0.946277 
0.9584879 	 0.911578 
0.9585018 	 0.915843 
0.9585156 	 0.879138 
0.9585295 	 0.925961 
0.9585434 	 0.918100 
0.9585572 	 0.934223 
0.9585711 	 1.013938 
0.9585850 	 0.979038 
0.9585988 	 0.969656 
0.9586127 	 0.955704 
0.9586266 	 0.949993 
0.9586404 	 0.930573 
0.9586543 	 0.909364 
0.9586682 	 0.904632 
0.9586820 	 0.930893 
0.9586959 	 0.982640 
0.9587098 	 0.988128 
0.9587236 	 1.053485 
0.9587375 	 0.982655 
0.9587514 	 0.985635 
0.9587652 	 0.987374 
0.9587791 	 0.932997 
0.9587930 	 0.933958 
0.9588069 	 0.895731 
0.9588207 	 0.892795 
0.9588346 	 0.948033 
0.9588485 	 0.973002 
0.9588623 	 1.019816 
0.9588762 	 0.974036 
0.9588901 	 0.954698 
0.9589039 	 0.945806 
0.9589178 	 0.943158 
0.9589317 	 0.881464 
0.9589455 	 0.870518 
0.9589594 	 0.920670 
0.9589733 	 0.935572 
0.9589871 	 0.982196 
0.9590010 	 0.980782 
0.9590149 	 0.995668 
0.9590287 	 1.023133 
0.9590426 	 0.998979 
0.9590565 	 1.014448 
0.9590703 	 1.028211 
0.9590842 	 1.074016 
0.9590981 	 1.041444 
0.9591119 	 0.987086 
0.9591258 	 0.939761 
0.9591397 	 0.877073 
0.9591535 	 0.895099 
0.9591674 	 0.995510 
0.9591813 	 1.022334 
0.9591951 	 1.041732 
0.9592090 	 0.994288 
0.9592229 	 0.992610 
0.9592367 	 1.015373 
0.9592506 	 1.003211 
0.9592645 	 1.052671 
0.9592783 	 1.042268 
0.9592922 	 1.039041 
0.9593061 	 0.969656 
0.9593199 	 0.895368 
0.9593338 	 0.897043 
0.9593477 	 0.933132 
0.9593615 	 0.953783 
0.9593754 	 0.906696 
0.9593893 	 0.853088 
0.9594031 	 0.885758 
0.9594170 	 0.868050 
0.9594309 	 0.895566 
0.9594447 	 0.963756 
0.9594586 	 1.002737 
0.9594725 	 1.033508 
0.9594863 	 1.033720 
0.9595002 	 1.014717 
0.9595141 	 1.058964 
0.9595279 	 1.017293 
0.9595418 	 0.989588 
0.9595557 	 1.018179 
0.9595695 	 1.006009 
0.9595834 	 0.996564 
0.9595973 	 0.995637 
0.9596111 	 0.957926 
0.9596250 	 0.989123 
0.9596389 	 0.988963 
0.9596527 	 0.961155 
0.9596666 	 0.953907 
0.9596805 	 0.987332 
0.9596943 	 1.019261 
0.9597082 	 1.011574 
0.9597221 	 0.943373 
0.9597359 	 0.968289 
0.9597498 	 0.964981 
0.9597637 	 1.004516 
0.9597775 	 0.997844 
0.9597914 	 1.010099 
0.9598053 	 1.018249 
0.9598191 	 1.004306 
0.9598330 	 0.943005 
0.9598469 	 0.948160 
0.9598607 	 0.969139 
0.9598746 	 0.994339 
0.9598885 	 1.004613 
0.9599024 	 1.021657 
0.9599162 	 1.006643 
0.9599301 	 0.984494 
0.9599440 	 0.994558 
0.9599578 	 0.998374 
0.9599717 	 0.997467 
0.9599856 	 0.989332 
0.9599994 	 1.039124 
0.9600133 	 1.022341 
0.9600272 	 1.012464 
0.9600410 	 1.018374 
0.9600549 	 0.986250 
0.9600688 	 0.995776 
0.9600826 	 1.027943 
0.9600965 	 0.984971 
0.9601104 	 0.988096 
0.9601242 	 0.937955 
0.9601381 	 0.911682 
0.9601520 	 0.880410 
0.9601658 	 0.918256 
0.9601797 	 0.966287 
0.9601936 	 0.991543 
0.9602074 	 0.984665 
0.9602213 	 0.961000 
0.9602352 	 0.893086 
0.9602490 	 0.881382 
0.9602629 	 0.889836 
0.9602768 	 0.936440 
0.9602906 	 0.981238 
0.9603045 	 0.999269 
0.9603184 	 1.000363 
0.9603322 	 1.022542 
0.9603461 	 0.962072 
0.9603600 	 0.900051 
0.9603738 	 0.905300 
0.9603877 	 0.931404 
0.9604016 	 0.983239 
0.9604154 	 0.967691 
0.9604293 	 0.975332 
0.9604432 	 0.933299 
0.9604570 	 0.873765 
0.9604709 	 0.734510 
0.9604848 	 0.552603 
0.9604986 	 0.399996 
0.9605125 	 0.383140 
0.9605264 	 0.499590 
0.9605402 	 0.667081 
0.9605541 	 0.803790 
0.9605680 	 0.878387 
0.9605818 	 0.919344 
0.9605957 	 0.948356 
0.9606096 	 0.966590 
0.9606234 	 0.974222 
0.9606373 	 0.959289 
0.9606512 	 0.939368 
0.9606650 	 0.957703 
0.9606789 	 0.982240 
0.9606928 	 1.010128 
0.9607066 	 0.971261 
0.9607205 	 1.041047 
0.9607344 	 1.023615 
0.9607482 	 0.951507 
0.9607621 	 0.961795 
0.9607760 	 0.928045 
0.9607898 	 0.997634 
0.9608037 	 0.989604 
0.9608176 	 1.026716 
0.9608314 	 1.045970 
0.9608453 	 0.995192 
0.9608592 	 0.966540 
0.9608730 	 0.964729 
0.9608869 	 0.954566 
0.9609008 	 0.969330 
0.9609146 	 1.012197 
0.9609285 	 1.030482 
0.9609424 	 1.021796 
0.9609563 	 1.010454 
0.9609701 	 0.983592 
0.9609840 	 0.947403 
0.9609979 	 0.944672 
0.9610117 	 0.977721 
0.9610256 	 1.005808 
0.9610395 	 1.031292 
0.9610533 	 1.015627 
0.9610672 	 1.033522 
0.9610811 	 0.997463 
0.9610949 	 0.925208 
0.9611088 	 0.863564 
0.9611227 	 0.851978 
0.9611365 	 0.855122 
0.9611504 	 0.880340 
0.9611643 	 0.909538 
0.9611781 	 0.954374 
0.9611920 	 0.976288 
0.9612059 	 1.015621 
0.9612197 	 1.032314 
0.9612336 	 0.990013 
0.9612475 	 0.953039 
0.9612613 	 0.893079 
0.9612752 	 0.920486 
0.9612891 	 0.957206 
0.9613029 	 1.016098 
0.9613168 	 1.024334 
0.9613307 	 1.011154 
0.9613445 	 1.008170 
0.9613584 	 0.980206 
0.9613723 	 0.956004 
0.9613861 	 0.891272 
0.9614000 	 0.853249 
0.9614139 	 0.845209 
0.9614277 	 0.850474 
0.9614416 	 0.857207 
0.9614555 	 0.906003 
0.9614693 	 0.920750 
0.9614832 	 0.987430 
0.9614971 	 1.014008 
0.9615109 	 0.997383 
0.9615248 	 0.994862 
0.9615387 	 0.974293 
0.9615525 	 0.989615 
0.9615664 	 0.995421 
0.9615803 	 1.005476 
0.9615941 	 1.038290 
0.9616080 	 1.032166 
0.9616219 	 1.012217 
0.9616357 	 0.999169 
0.9616496 	 1.016028 
0.9616635 	 1.005196 
0.9616773 	 0.989686 
0.9616912 	 1.016955 
0.9617051 	 1.029476 
0.9617189 	 1.018361 
0.9617328 	 0.989102 
0.9617467 	 0.962896 
0.9617605 	 0.920731 
0.9617744 	 0.913882 
0.9617883 	 0.949458 
0.9618021 	 0.990229 
0.9618160 	 0.999198 
0.9618299 	 1.039651 
0.9618437 	 1.020671 
0.9618576 	 1.012776 
0.9618715 	 1.005788 
0.9618853 	 0.994891 
0.9618992 	 0.976247 
0.9619131 	 1.010634 
0.9619269 	 1.006403 
0.9619408 	 0.999981 
0.9619547 	 1.018824 
0.9619685 	 1.026142 
0.9619824 	 1.032903 
0.9619963 	 0.997322 
0.9620101 	 0.998140 
0.9620240 	 1.002020 
0.9620379 	 0.986553 
0.9620518 	 0.991124 
0.9620656 	 0.983420 
0.9620795 	 0.921612 
0.9620934 	 0.892291 
0.9621072 	 0.878184 
0.9621211 	 0.892692 
0.9621350 	 0.916425 
0.9621488 	 0.952290 
0.9621627 	 0.989090 
0.9621766 	 1.001551 
0.9621904 	 0.986820 
0.9622043 	 1.040526 
0.9622182 	 1.067330 
0.9622320 	 1.058122 
0.9622459 	 0.999394 
0.9622598 	 0.946092 
0.9622736 	 0.943998 
0.9622875 	 0.900332 
0.9623014 	 0.892926 
0.9623152 	 0.928948 
0.9623291 	 0.962774 
0.9623430 	 1.008589 
0.9623568 	 0.981791 
0.9623707 	 0.973599 
0.9623846 	 0.924535 
0.9623984 	 0.946337 
0.9624123 	 0.930529 
0.9624262 	 0.936485 
0.9624400 	 0.967868 
0.9624539 	 0.979524 
0.9624678 	 1.020904 
0.9624816 	 1.063125 
0.9624955 	 1.074492 
0.9625094 	 1.023129 
0.9625232 	 1.009524 
0.9625371 	 0.986063 
0.9625510 	 0.986341 
0.9625648 	 0.994000 
0.9625787 	 1.002712 
0.9625926 	 0.981219 
0.9626064 	 0.915902 
0.9626203 	 0.901095 
0.9626342 	 0.919371 
0.9626480 	 0.886784 
0.9626619 	 0.904446 
0.9626758 	 0.906290 
0.9626896 	 0.942913 
0.9627035 	 0.995546 
0.9627174 	 1.032451 
0.9627312 	 1.013846 
0.9627451 	 1.007550 
0.9627590 	 0.969440 
0.9627728 	 0.976042 
0.9627867 	 0.972556 
0.9628006 	 0.988100 
0.9628144 	 0.982905 
0.9628283 	 0.996989 
0.9628422 	 1.033811 
0.9628560 	 1.048118 
0.9628699 	 1.025731 
0.9628838 	 1.012330 
0.9628976 	 0.979889 
0.9629115 	 1.019050 
0.9629254 	 0.980863 
0.9629392 	 0.984661 
0.9629531 	 0.925586 
0.9629670 	 0.895264 
0.9629808 	 0.891013 
0.9629947 	 0.923490 
0.9630086 	 0.947032 
0.9630224 	 0.944543 
0.9630363 	 0.938806 
0.9630502 	 0.904993 
0.9630640 	 0.913848 
0.9630779 	 0.971499 
0.9630918 	 0.979856 
0.9631056 	 0.947292 
0.9631195 	 0.918855 
0.9631334 	 0.944040 
0.9631473 	 0.925466 
0.9631611 	 0.886128 
0.9631750 	 0.844453 
0.9631889 	 0.804733 
0.9632027 	 0.794009 
0.9632166 	 0.845614 
0.9632305 	 0.862969 
0.9632443 	 0.905148 
0.9632582 	 0.982839 
0.9632721 	 1.020009 
0.9632859 	 1.028818 
0.9632998 	 1.023396 
0.9633137 	 1.015014 
0.9633275 	 0.984309 
0.9633414 	 0.988071 
0.9633553 	 0.993801 
0.9633691 	 0.997204 
0.9633830 	 1.000297 
0.9633969 	 0.987584 
0.9634107 	 0.979997 
0.9634246 	 0.975223 
0.9634385 	 0.999477 
0.9634523 	 0.999686 
0.9634662 	 1.008201 
0.9634801 	 1.020957 
0.9634939 	 1.011023 
0.9635078 	 0.997674 
0.9635217 	 0.999192 
0.9635355 	 0.988482 
0.9635494 	 0.991928 
0.9635633 	 1.004967 
0.9635771 	 0.996419 
0.9635910 	 0.986193 
0.9636049 	 0.984217 
0.9636187 	 0.999097 
0.9636326 	 1.016646 
0.9636465 	 1.033648 
0.9636603 	 1.022985 
0.9636742 	 1.034525 
0.9636881 	 1.023179 
0.9637019 	 1.017198 
0.9637158 	 1.002429 
0.9637297 	 1.008512 
0.9637435 	 0.980305 
0.9637574 	 0.980611 
0.9637713 	 0.983893 
0.9637851 	 1.002923 
0.9637990 	 1.007805 
0.9638129 	 1.007056 
0.9638267 	 1.018650 
0.9638406 	 0.999577 
0.9638545 	 0.968354 
0.9638683 	 0.952596 
0.9638822 	 0.961208 
0.9638961 	 0.966612 
0.9639099 	 1.012593 
0.9639238 	 1.021038 
0.9639377 	 1.014819 
0.9639515 	 1.004167 
0.9639654 	 0.930704 
0.9639793 	 0.858288 
0.9639931 	 0.816290 
0.9640070 	 0.870067 
0.9640209 	 0.931219 
0.9640347 	 0.987433 
0.9640486 	 1.014613 
0.9640625 	 1.028199 
0.9640763 	 0.976738 
0.9640902 	 0.998668 
0.9641041 	 1.013506 
0.9641179 	 0.974329 
0.9641318 	 0.922153 
0.9641457 	 0.917683 
0.9641595 	 0.907920 
0.9641734 	 0.917001 
0.9641873 	 0.915755 
0.9642011 	 0.903805 
0.9642150 	 0.904342 
0.9642289 	 0.953176 
0.9642428 	 0.980815 
0.9642566 	 0.995388 
0.9642705 	 0.978168 
0.9642844 	 0.977654 
0.9642982 	 0.914249 
0.9643121 	 0.881077 
0.9643260 	 0.832473 
0.9643398 	 0.715608 
0.9643537 	 0.548232 
0.9643676 	 0.373187 
0.9643814 	 0.299653 
0.9643953 	 0.339969 
0.9644092 	 0.474761 
0.9644230 	 0.649559 
0.9644369 	 0.818450 
0.9644508 	 0.942340 
0.9644646 	 0.992444 
0.9644785 	 1.016124 
0.9644924 	 1.015361 
0.9645062 	 1.001849 
0.9645201 	 0.987405 
0.9645340 	 0.983339 
0.9645478 	 0.977250 
0.9645617 	 1.009970 
0.9645756 	 1.017002 
0.9645894 	 1.024933 
0.9646033 	 1.012805 
0.9646172 	 0.994083 
0.9646310 	 0.985679 
0.9646449 	 1.005509 
0.9646588 	 1.005431 
0.9646726 	 1.017080 
0.9646865 	 1.015849 
0.9647004 	 1.018611 
0.9647142 	 0.985050 
0.9647281 	 0.967851 
0.9647420 	 0.969262 
0.9647558 	 0.983520 
0.9647697 	 1.021759 
0.9647836 	 1.044428 
0.9647974 	 1.023120 
0.9648113 	 1.040357 
0.9648252 	 1.024303 
0.9648390 	 0.976202 
0.9648529 	 0.950979 
0.9648668 	 0.933470 
0.9648806 	 0.934703 
0.9648945 	 0.955839 
0.9649084 	 1.026472 
0.9649222 	 1.024492 
0.9649361 	 1.018351 
0.9649500 	 1.005083 
0.9649638 	 0.981649 
0.9649777 	 0.966674 
0.9649916 	 0.958140 
0.9650054 	 0.989243 
0.9650193 	 1.003187 
0.9650332 	 0.998416 
0.9650470 	 0.990930 
0.9650609 	 0.989205 
0.9650748 	 0.993966 
0.9650886 	 0.980704 
0.9651025 	 0.962820 
0.9651164 	 0.912761 
0.9651302 	 0.906437 
0.9651441 	 0.892829 
0.9651580 	 0.883463 
0.9651718 	 0.900603 
0.9651857 	 0.918506 
0.9651996 	 0.961378 
0.9652134 	 0.976674 
0.9652273 	 0.978738 
0.9652412 	 0.942554 
0.9652550 	 0.820264 
0.9652689 	 0.608364 
0.9652828 	 0.416896 
0.9652967 	 0.369696 
0.9653105 	 0.476065 
0.9653244 	 0.619263 
0.9653383 	 0.764525 
0.9653521 	 0.858054 
0.9653660 	 0.921427 
0.9653799 	 0.976000 
0.9653937 	 1.007213 
0.9654076 	 1.012765 
0.9654215 	 1.025822 
0.9654353 	 1.026227 
0.9654492 	 1.035215 
0.9654631 	 1.025162 
0.9654769 	 1.022518 
0.9654908 	 1.034986 
0.9655047 	 1.024562 
0.9655185 	 0.988424 
0.9655324 	 0.966945 
0.9655463 	 0.936159 
0.9655601 	 0.931144 
0.9655740 	 0.937273 
0.9655879 	 0.959971 
0.9656017 	 0.985494 
0.9656156 	 1.010994 
0.9656295 	 0.988220 
0.9656433 	 0.980408 
0.9656572 	 0.966206 
0.9656711 	 0.987677 
0.9656849 	 0.986378 
0.9656988 	 0.965833 
0.9657127 	 0.915380 
0.9657265 	 0.911653 
0.9657404 	 0.907995 
0.9657543 	 0.934241 
0.9657681 	 0.965474 
0.9657820 	 0.956188 
0.9657959 	 0.924061 
0.9658097 	 0.944896 
0.9658236 	 0.969032 
0.9658375 	 0.943436 
0.9658513 	 0.897557 
0.9658652 	 0.830478 
0.9658791 	 0.803715 
0.9658929 	 0.862588 
0.9659068 	 0.919416 
0.9659207 	 0.933439 
0.9659345 	 0.908025 
0.9659484 	 0.883537 
0.9659623 	 0.910745 
0.9659761 	 0.960242 
0.9659900 	 0.964280 
0.9660039 	 0.959573 
0.9660177 	 0.955014 
0.9660316 	 0.967711 
0.9660455 	 0.999514 
0.9660593 	 1.017651 
0.9660732 	 1.021681 
0.9660871 	 1.010801 
0.9661009 	 0.977091 
0.9661148 	 0.915578 
0.9661287 	 0.867150 
0.9661425 	 0.863184 
0.9661564 	 0.885973 
0.9661703 	 0.929726 
0.9661841 	 0.957726 
0.9661980 	 0.976387 
0.9662119 	 1.007235 
0.9662257 	 0.989162 
0.9662396 	 0.995264 
0.9662535 	 0.972871 
0.9662673 	 0.945122 
0.9662812 	 0.917226 
0.9662951 	 0.935699 
0.9663089 	 0.981974 
0.9663228 	 1.022570 
0.9663367 	 1.035215 
0.9663505 	 1.030787 
0.9663644 	 1.028383 
0.9663783 	 1.006142 
0.9663922 	 0.996687 
0.9664060 	 0.982115 
0.9664199 	 0.998875 
0.9664338 	 1.001378 
0.9664476 	 0.984622 
0.9664615 	 0.961438 
0.9664754 	 0.908621 
0.9664892 	 0.908646 
0.9665031 	 0.943847 
0.9665170 	 0.949974 
0.9665308 	 0.977059 
0.9665447 	 0.995899 
0.9665586 	 0.990453 
0.9665724 	 0.965942 
0.9665863 	 0.947860 
0.9666002 	 0.949608 
0.9666140 	 0.968540 
0.9666279 	 0.969823 
0.9666418 	 0.975653 
0.9666556 	 1.004055 
0.9666695 	 0.998873 
0.9666834 	 0.943593 
0.9666972 	 0.901825 
0.9667111 	 0.900010 
0.9667250 	 0.915472 
0.9667388 	 0.933040 
0.9667527 	 0.950079 
0.9667666 	 0.935257 
0.9667804 	 0.905651 
0.9667943 	 0.884557 
0.9668082 	 0.879436 
0.9668220 	 0.924743 
0.9668359 	 0.966790 
0.9668498 	 0.978107 
0.9668636 	 0.943491 
0.9668775 	 0.920644 
0.9668914 	 0.929150 
0.9669052 	 0.940621 
0.9669191 	 0.969567 
0.9669330 	 0.991510 
0.9669468 	 0.988790 
0.9669607 	 0.981055 
0.9669746 	 0.973397 
0.9669884 	 0.959794 
0.9670023 	 0.944227 
0.9670162 	 0.922136 
0.9670300 	 0.921248 
0.9670439 	 0.960978 
0.9670578 	 0.978262 
0.9670716 	 0.988800 
0.9670855 	 0.964966 
0.9670994 	 0.924153 
0.9671132 	 0.902721 
0.9671271 	 0.913777 
0.9671410 	 0.947684 
0.9671548 	 0.997153 
0.9671687 	 1.014715 
0.9671826 	 1.014691 
0.9671964 	 1.004505 
0.9672103 	 0.993863 
0.9672242 	 0.980681 
0.9672380 	 1.011973 
0.9672519 	 1.010998 
0.9672658 	 0.961819 
0.9672796 	 0.885144 
0.9672935 	 0.829377 
0.9673074 	 0.836797 
0.9673212 	 0.941063 
0.9673351 	 1.030931 
0.9673490 	 1.032147 
0.9673628 	 1.020860 
0.9673767 	 1.046723 
0.9673906 	 1.031236 
0.9674044 	 1.024965 
0.9674183 	 1.004447 
0.9674322 	 0.986105 
0.9674460 	 0.983993 
0.9674599 	 0.997605 
0.9674738 	 1.013301 
0.9674877 	 1.047109 
0.9675015 	 1.032211 
0.9675154 	 1.014331 
0.9675293 	 0.985587 
0.9675431 	 0.951776 
0.9675570 	 0.965131 
0.9675709 	 0.959628 
0.9675847 	 0.934439 
0.9675986 	 0.820924 
0.9676125 	 0.727984 
0.9676263 	 0.707981 
0.9676402 	 0.794656 
0.9676541 	 0.886669 
0.9676679 	 0.921205 
0.9676818 	 0.975648 
0.9676957 	 0.989387 
0.9677095 	 1.017526 
0.9677234 	 1.018498 
0.9677373 	 1.031345 
0.9677511 	 1.041249 
0.9677650 	 1.048296 
0.9677789 	 1.006110 
0.9677927 	 0.997235 
0.9678066 	 1.002410 
0.9678205 	 1.010349 
0.9678343 	 1.028731 
0.9678482 	 1.013392 
0.9678621 	 0.985129 
0.9678759 	 0.961406 
0.9678898 	 0.952547 
0.9679037 	 0.957460 
0.9679175 	 0.949567 
0.9679314 	 0.932003 
0.9679453 	 0.921235 
0.9679591 	 0.924244 
0.9679730 	 0.944787 
0.9679869 	 0.962557 
0.9680007 	 0.987307 
0.9680146 	 1.004421 
0.9680285 	 1.014498 
0.9680423 	 0.992051 
0.9680562 	 0.927477 
0.9680701 	 0.823599 
0.9680839 	 0.678771 
0.9680978 	 0.488582 
0.9681117 	 0.326896 
0.9681255 	 0.322708 
0.9681394 	 0.476268 
0.9681533 	 0.639740 
0.9681671 	 0.788620 
0.9681810 	 0.865617 
0.9681949 	 0.901248 
0.9682087 	 0.900325 
0.9682226 	 0.935634 
0.9682365 	 0.955751 
0.9682503 	 0.995191 
0.9682642 	 1.055587 
0.9682781 	 1.046395 
0.9682919 	 1.044654 
0.9683058 	 1.069954 
0.9683197 	 1.069148 
0.9683335 	 1.051189 
0.9683474 	 1.029677 
0.9683613 	 1.027387 
0.9683751 	 1.025154 
0.9683890 	 1.040703 
0.9684029 	 1.047145 
0.9684167 	 1.008988 
0.9684306 	 0.979583 
0.9684445 	 0.963277 
0.9684583 	 0.939182 
0.9684722 	 0.939891 
0.9684861 	 0.945082 
0.9684999 	 0.969844 
0.9685138 	 0.970196 
0.9685277 	 0.985234 
0.9685415 	 1.019222 
0.9685554 	 1.032449 
0.9685693 	 1.038404 
0.9685832 	 1.013047 
0.9685970 	 1.015801 
0.9686109 	 1.009582 
0.9686248 	 0.992065 
0.9686386 	 0.988383 
0.9686525 	 1.011229 
0.9686664 	 1.020008 
0.9686802 	 1.020154 
0.9686941 	 1.047414 
0.9687080 	 1.041400 
0.9687218 	 1.041721 
0.9687357 	 1.012057 
0.9687496 	 0.973863 
0.9687634 	 0.916507 
0.9687773 	 0.897166 
0.9687912 	 0.912551 
0.9688050 	 0.957851 
0.9688189 	 0.985965 
0.9688328 	 1.008868 
0.9688466 	 1.012298 
0.9688605 	 1.022326 
0.9688744 	 1.034593 
0.9688882 	 1.035296 
0.9689021 	 1.047123 
0.9689160 	 1.046900 
0.9689298 	 1.049454 
0.9689437 	 1.040091 
0.9689576 	 1.025886 
0.9689714 	 0.996765 
0.9689853 	 0.970010 
0.9689992 	 0.932395 
0.9690130 	 0.924851 
0.9690269 	 0.971044 
0.9690408 	 0.998375 
0.9690546 	 1.021486 
0.9690685 	 1.040320 
0.9690824 	 1.022996 
0.9690962 	 1.016929 
0.9691101 	 0.982562 
0.9691240 	 0.948232 
0.9691378 	 0.924053 
0.9691517 	 0.918321 
0.9691656 	 0.917705 
0.9691794 	 0.973505 
0.9691933 	 1.010206 
0.9692072 	 1.018191 
0.9692210 	 1.007057 
0.9692349 	 1.017580 
0.9692488 	 1.011642 
0.9692626 	 0.994018 
0.9692765 	 0.960717 
0.9692904 	 0.948299 
0.9693042 	 0.950392 
0.9693181 	 0.998027 
0.9693320 	 1.001304 
0.9693458 	 1.021729 
0.9693597 	 1.014761 
0.9693736 	 0.995594 
0.9693874 	 0.958092 
0.9694013 	 0.923219 
0.9694152 	 0.805822 
0.9694290 	 0.616761 
0.9694429 	 0.456653 
0.9694568 	 0.440590 
0.9694706 	 0.575018 
0.9694845 	 0.751825 
0.9694984 	 0.868696 
0.9695122 	 0.960573 
0.9695261 	 0.995460 
0.9695400 	 1.000039 
0.9695538 	 1.000437 
0.9695677 	 0.980074 
0.9695816 	 0.963395 
0.9695954 	 0.958394 
0.9696093 	 0.929586 
0.9696232 	 0.911732 
0.9696371 	 0.909731 
0.9696509 	 0.903168 
0.9696648 	 0.896698 
0.9696787 	 0.916753 
0.9696925 	 0.945696 
0.9697064 	 0.972027 
0.9697203 	 0.993643 
0.9697341 	 1.010672 
0.9697480 	 1.034700 
0.9697619 	 1.028363 
0.9697757 	 1.037851 
0.9697896 	 1.012007 
0.9698035 	 1.005227 
0.9698173 	 1.013743 
0.9698312 	 1.023979 
0.9698451 	 0.976993 
0.9698589 	 0.983793 
0.9698728 	 0.983348 
0.9698867 	 0.968747 
0.9699005 	 0.965815 
0.9699144 	 0.946035 
0.9699283 	 0.942711 
0.9699421 	 0.922078 
0.9699560 	 0.892161 
0.9699699 	 0.888706 
0.9699837 	 0.941374 
0.9699976 	 0.969288 
0.9700115 	 0.975653 
0.9700253 	 0.972894 
0.9700392 	 0.956143 
0.9700531 	 0.958970 
0.9700669 	 0.977046 
0.9700808 	 1.022384 
0.9700947 	 1.034901 
0.9701085 	 1.022705 
0.9701224 	 0.994465 
0.9701363 	 0.970684 
0.9701501 	 0.939580 
0.9701640 	 0.942507 
0.9701779 	 0.980800 
0.9701917 	 1.017955 
0.9702056 	 1.027064 
0.9702195 	 1.039760 
0.9702333 	 1.030347 
0.9702472 	 1.037794 
0.9702611 	 1.027493 
0.9702749 	 1.008097 
0.9702888 	 0.997593 
0.9703027 	 0.972120 
0.9703165 	 0.973476 
0.9703304 	 0.976541 
0.9703443 	 0.981868 
0.9703581 	 1.029392 
0.9703720 	 1.036847 
0.9703859 	 1.029170 
0.9703997 	 1.011108 
0.9704136 	 1.017482 
0.9704275 	 1.014225 
0.9704413 	 1.001077 
0.9704552 	 0.999154 
0.9704691 	 1.002626 
0.9704829 	 0.961768 
0.9704968 	 0.958571 
0.9705107 	 0.917779 
0.9705245 	 0.901211 
0.9705384 	 0.908344 
0.9705523 	 0.909634 
0.9705661 	 0.949667 
0.9705800 	 0.961349 
0.9705939 	 0.997720 
0.9706077 	 1.022807 
0.9706216 	 1.010590 
0.9706355 	 1.014505 
0.9706493 	 1.028219 
0.9706632 	 1.016007 
0.9706771 	 1.030131 
0.9706909 	 1.013676 
0.9707048 	 1.011611 
0.9707187 	 0.979113 
0.9707326 	 0.932596 
0.9707464 	 0.877262 
0.9707603 	 0.836292 
0.9707742 	 0.831461 
0.9707880 	 0.868790 
0.9708019 	 0.905222 
0.9708158 	 0.969812 
0.9708296 	 0.992685 
0.9708435 	 0.974034 
0.9708574 	 0.933460 
0.9708712 	 0.960707 
0.9708851 	 0.968196 
0.9708990 	 0.984888 
0.9709128 	 0.977061 
0.9709267 	 0.997135 
0.9709406 	 1.011241 
0.9709544 	 1.032264 
0.9709683 	 1.009788 
0.9709822 	 1.021631 
0.9709960 	 0.994099 
0.9710099 	 0.978735 
0.9710238 	 0.944319 
0.9710376 	 0.928723 
0.9710515 	 0.893226 
0.9710654 	 0.886657 
0.9710792 	 0.804869 
0.9710931 	 0.683080 
0.9711070 	 0.519719 
0.9711208 	 0.360131 
0.9711347 	 0.368913 
0.9711486 	 0.511336 
0.9711624 	 0.708856 
0.9711763 	 0.826711 
0.9711902 	 0.900302 
0.9712040 	 0.935550 
0.9712179 	 0.917049 
0.9712318 	 0.916152 
0.9712456 	 0.920202 
0.9712595 	 0.960260 
0.9712734 	 1.007766 
0.9712872 	 0.993939 
0.9713011 	 0.974092 
0.9713150 	 0.991977 
0.9713288 	 1.000963 
0.9713427 	 1.006595 
0.9713566 	 1.001971 
0.9713704 	 0.962261 
0.9713843 	 0.943459 
0.9713982 	 0.931215 
0.9714120 	 0.961445 
0.9714259 	 0.963300 
0.9714398 	 0.987103 
0.9714536 	 0.988858 
0.9714675 	 1.023415 
0.9714814 	 0.998799 
0.9714952 	 1.011740 
0.9715091 	 1.035892 
0.9715230 	 1.048554 
0.9715368 	 1.016882 
0.9715507 	 1.019827 
0.9715646 	 0.975134 
0.9715784 	 0.998767 
0.9715923 	 0.964624 
0.9716062 	 0.967071 
0.9716200 	 0.927778 
0.9716339 	 0.933932 
0.9716478 	 0.975807 
0.9716616 	 1.004133 
0.9716755 	 0.978932 
0.9716894 	 0.983637 
0.9717032 	 0.974893 
0.9717171 	 0.954460 
0.9717310 	 0.954878 
0.9717448 	 0.959799 
0.9717587 	 0.994698 
0.9717726 	 1.032861 
0.9717864 	 1.005589 
0.9718003 	 0.972855 
0.9718142 	 0.974323 
0.9718281 	 0.972340 
0.9718419 	 1.046258 
0.9718558 	 1.033082 
0.9718697 	 1.020096 
0.9718835 	 1.014284 
0.9718974 	 1.012612 
0.9719113 	 1.012609 
0.9719251 	 1.012178 


==> anc/HD39225/HD39225_80.dat <==
0.9464582 	 0.816776 
0.9464718 	 0.707204 
0.9464855 	 0.739298 
0.9464992 	 0.801160 
0.9465129 	 0.801376 
0.9465266 	 0.823689 
0.9465403 	 0.837785 
0.9465539 	 0.887466 
0.9465676 	 1.051198 
0.9465813 	 1.093715 
0.9465950 	 0.947225 
0.9466087 	 0.895279 
0.9466223 	 0.864101 
0.9466360 	 0.940647 
0.9466497 	 0.948136 
0.9466634 	 0.888068 
0.9466771 	 0.932046 
0.9466908 	 0.969604 
0.9467044 	 0.963097 
0.9467181 	 0.981470 
0.9467318 	 0.993536 
0.9467455 	 1.156404 
0.9467592 	 0.936280 
0.9467729 	 0.869837 
0.9467865 	 0.720497 
0.9468002 	 0.740158 
0.9468139 	 1.025393 
0.9468276 	 1.003916 
0.9468413 	 0.851399 
0.9468549 	 0.844736 
0.9468686 	 0.843010 
0.9468823 	 0.771704 
0.9468960 	 0.825891 
0.9469097 	 0.806238 
0.9469234 	 0.741193 
0.9469370 	 0.876809 
0.9469507 	 0.806707 
0.9469644 	 0.863630 
0.9469781 	 0.951910 
0.9469918 	 0.812158 
0.9470055 	 0.830354 
0.9470191 	 0.953310 
0.9470328 	 0.905710 
0.9470465 	 0.997078 
0.9470602 	 0.981548 
0.9470739 	 0.912950 
0.9470876 	 0.841792 
0.9471012 	 0.899262 
0.9471149 	 0.998670 
0.9471286 	 0.883883 
0.9471423 	 0.932973 
0.9471560 	 0.928368 
0.9471696 	 0.981560 
0.9471833 	 0.807238 
0.9471970 	 0.870164 
0.9472107 	 0.879198 
0.9472244 	 0.940162 
0.9472381 	 0.870574 
0.9472517 	 0.787837 
0.9472654 	 0.849946 
0.9472791 	 0.877399 
0.9472928 	 0.867168 
0.9473065 	 0.966967 
0.9473202 	 1.104309 
0.9473338 	 1.009371 
0.9473475 	 1.064869 
0.9473612 	 1.028923 
0.9473749 	 0.964700 
0.9473886 	 0.879517 
0.9474022 	 0.950878 
0.9474159 	 0.944597 
0.9474296 	 1.029856 
0.9474433 	 0.989133 
0.9474570 	 0.978548 
0.9474707 	 0.906969 
0.9474843 	 0.847828 
0.9474980 	 0.823965 
0.9475117 	 0.779352 
0.9475254 	 0.874704 
0.9475391 	 0.790458 
0.9475528 	 0.811868 
0.9475664 	 0.912037 
0.9475801 	 0.933293 
0.9475938 	 0.833740 
0.9476075 	 0.882761 
0.9476212 	 0.884277 
0.9476348 	 0.844207 
0.9476485 	 0.754803 
0.9476622 	 0.805566 
0.9476759 	 1.003487 
0.9476896 	 1.090596 
0.9477033 	 1.022174 
0.9477169 	 1.156332 
0.9477306 	 1.043157 
0.9477443 	 1.015248 
0.9477580 	 1.001198 
0.9477717 	 0.883889 
0.9477854 	 0.933228 
0.9477990 	 1.076709 
0.9478127 	 1.070895 
0.9478264 	 0.984644 
0.9478401 	 1.065307 
0.9478538 	 0.973360 
0.9478674 	 1.036728 
0.9478811 	 0.966110 
0.9478948 	 0.954515 
0.9479085 	 0.935714 
0.9479222 	 0.837373 
0.9479359 	 0.872375 
0.9479495 	 0.994819 
0.9479632 	 0.966946 
0.9479769 	 0.917942 
0.9479906 	 0.883516 
0.9480043 	 0.936325 
0.9480180 	 0.951337 
0.9480316 	 1.002274 
0.9480453 	 0.989201 
0.9480590 	 0.938823 
0.9480727 	 0.945631 
0.9480864 	 0.928738 
0.9481000 	 0.908200 
0.9481137 	 0.858085 
0.9481274 	 0.934704 
0.9481411 	 1.027770 
0.9481548 	 0.971179 
0.9481685 	 1.056158 
0.9481821 	 0.990634 
0.9481958 	 0.917871 
0.9482095 	 1.006602 
0.9482232 	 0.960015 
0.9482369 	 0.984162 
0.9482506 	 0.867675 
0.9482642 	 0.776374 
0.9482779 	 1.035877 
0.9482916 	 1.089540 
0.9483053 	 0.954345 
0.9483190 	 0.933259 
0.9483327 	 0.967076 
0.9483463 	 0.950269 
0.9483600 	 0.915014 
0.9483737 	 0.888986 
0.9483874 	 0.871423 
0.9484011 	 0.646373 
0.9484147 	 0.810275 
0.9484284 	 0.975202 
0.9484421 	 0.957109 
0.9484558 	 0.918316 
0.9484695 	 0.935418 
0.9484832 	 0.853370 
0.9484968 	 0.964509 
0.9485105 	 1.000604 
0.9485242 	 1.051249 
0.9485379 	 1.005485 
0.9485516 	 1.068815 
0.9485653 	 1.044325 
0.9485789 	 1.015909 
0.9485926 	 1.013436 
0.9486063 	 1.004971 
0.9486200 	 0.936516 
0.9486337 	 0.906811 
0.9486473 	 0.856494 
0.9486610 	 0.964824 
0.9486747 	 0.925209 
0.9486884 	 0.930830 
0.9487021 	 0.908146 
0.9487158 	 0.865812 
0.9487294 	 0.874492 
0.9487431 	 0.859292 
0.9487568 	 0.847438 
0.9487705 	 0.942154 
0.9487842 	 0.986478 
0.9487979 	 1.088488 
0.9488115 	 1.072325 
0.9488252 	 1.012594 
0.9488389 	 1.056138 
0.9488526 	 1.032742 
0.9488663 	 0.994859 
0.9488799 	 0.970966 
0.9488936 	 0.998484 
0.9489073 	 0.960016 
0.9489210 	 1.002911 
0.9489347 	 1.017411 
0.9489484 	 1.051792 
0.9489620 	 1.062954 
0.9489757 	 1.011136 
0.9489894 	 0.965044 
0.9490031 	 0.915728 
0.9490168 	 0.930106 
0.9490305 	 0.918833 
0.9490441 	 0.918973 
0.9490578 	 0.963310 
0.9490715 	 0.922769 
0.9490852 	 0.848819 
0.9490989 	 0.868826 
0.9491125 	 0.895738 
0.9491262 	 0.842638 
0.9491399 	 0.887675 
0.9491536 	 0.945675 
0.9491673 	 0.924167 
0.9491810 	 0.882063 
0.9491946 	 0.963212 
0.9492083 	 0.994933 
0.9492220 	 0.921442 
0.9492357 	 0.927403 
0.9492494 	 0.936404 
0.9492631 	 0.938275 
0.9492767 	 0.965359 
0.9492904 	 0.970033 
0.9493041 	 0.870336 
0.9493178 	 0.890756 
0.9493315 	 0.897593 
0.9493451 	 0.891152 
0.9493588 	 0.879076 
0.9493725 	 0.925836 
0.9493862 	 0.920753 
0.9493999 	 0.925668 
0.9494136 	 0.931619 
0.9494272 	 0.975595 
0.9494409 	 0.894810 
0.9494546 	 0.946889 
0.9494683 	 0.999153 
0.9494820 	 1.009622 
0.9494957 	 1.026279 
0.9495093 	 1.023044 
0.9495230 	 1.036331 
0.9495367 	 1.073703 
0.9495504 	 1.048087 
0.9495641 	 1.083388 
0.9495778 	 1.072344 
0.9495914 	 1.090976 
0.9496051 	 1.135030 
0.9496188 	 1.078225 
0.9496325 	 1.036393 
0.9496462 	 1.008809 
0.9496598 	 0.989539 
0.9496735 	 1.175530 
0.9496872 	 1.211219 
0.9497009 	 1.028275 
0.9497146 	 1.046361 
0.9497283 	 1.019538 
0.9497419 	 1.016296 
0.9497556 	 0.959080 
0.9497693 	 0.969146 
0.9497830 	 0.950790 
0.9497967 	 0.948547 
0.9498104 	 1.002615 
0.9498240 	 1.041062 
0.9498377 	 1.013771 
0.9498514 	 0.941108 
0.9498651 	 0.875962 
0.9498788 	 0.858016 
0.9498924 	 0.870378 
0.9499061 	 0.921490 
0.9499198 	 0.937722 
0.9499335 	 0.979092 
0.9499472 	 1.028104 
0.9499609 	 1.008359 
0.9499745 	 0.996281 
0.9499882 	 0.975344 
0.9500019 	 0.848240 
0.9500156 	 0.809981 
0.9500293 	 0.735473 
0.9500430 	 0.759868 
0.9500566 	 0.922819 
0.9500703 	 0.999801 
0.9500840 	 1.014675 
0.9500977 	 1.008783 
0.9501114 	 1.005019 
0.9501250 	 0.971823 
0.9501387 	 0.938664 
0.9501524 	 0.930949 
0.9501661 	 0.950454 
0.9501798 	 0.956131 
0.9501935 	 0.995233 
0.9502071 	 1.010567 
0.9502208 	 0.997747 
0.9502345 	 1.011825 
0.9502482 	 1.018989 
0.9502619 	 0.928732 
0.9502756 	 0.855009 
0.9502892 	 0.931871 
0.9503029 	 0.976031 
0.9503166 	 1.118841 
0.9503303 	 1.025672 
0.9503440 	 0.947035 
0.9503576 	 1.125043 
0.9503713 	 1.061653 
0.9503850 	 1.048188 
0.9503987 	 0.967450 
0.9504124 	 1.007089 
0.9504261 	 1.093451 
0.9504397 	 1.133973 
0.9504534 	 1.076945 
0.9504671 	 1.043435 
0.9504808 	 0.994291 
0.9504945 	 0.984853 
0.9505082 	 0.975919 
0.9505218 	 0.994438 
0.9505355 	 0.963926 
0.9505492 	 1.037464 
0.9505629 	 1.023942 
0.9505766 	 0.964552 
0.9505902 	 0.936558 
0.9506039 	 0.951545 
0.9506176 	 0.960462 
0.9506313 	 0.950333 
0.9506450 	 0.961505 
0.9506587 	 0.981375 
0.9506723 	 0.982830 
0.9506860 	 1.014814 
0.9506997 	 0.913735 
0.9507134 	 0.894476 
0.9507271 	 0.855070 
0.9507408 	 0.843801 
0.9507544 	 0.812300 
0.9507681 	 0.798912 
0.9507818 	 0.823143 
0.9507955 	 0.868934 
0.9508092 	 0.986667 
0.9508229 	 1.050133 
0.9508365 	 1.041733 
0.9508502 	 0.998897 
0.9508639 	 1.007228 
0.9508776 	 1.000111 
0.9508913 	 0.964408 
0.9509049 	 0.981790 
0.9509186 	 0.978271 
0.9509323 	 1.017098 
0.9509460 	 0.993978 
0.9509597 	 0.963905 
0.9509734 	 0.916866 
0.9509870 	 0.855281 
0.9510007 	 0.862599 
0.9510144 	 0.931703 
0.9510281 	 0.958395 
0.9510418 	 0.965255 
0.9510555 	 0.977251 
0.9510691 	 0.975144 
0.9510828 	 0.987083 
0.9510965 	 0.977341 
0.9511102 	 0.942337 
0.9511239 	 0.901163 
0.9511375 	 0.847832 
0.9511512 	 0.820389 
0.9511649 	 0.879252 
0.9511786 	 0.948416 
0.9511923 	 0.981193 
0.9512060 	 0.994158 
0.9512196 	 1.022968 
0.9512333 	 1.010663 
0.9512470 	 0.981176 
0.9512607 	 0.935184 
0.9512744 	 0.950993 
0.9512881 	 0.953792 
0.9513017 	 0.991741 
0.9513154 	 0.994813 
0.9513291 	 1.060930 
0.9513428 	 1.047678 
0.9513565 	 1.022220 
0.9513701 	 0.967450 
0.9513838 	 0.938442 
0.9513975 	 0.918579 
0.9514112 	 0.937222 
0.9514249 	 0.956488 
0.9514386 	 0.971795 
0.9514522 	 0.969016 
0.9514659 	 1.003643 
0.9514796 	 1.014214 
0.9514933 	 1.006261 
0.9515070 	 0.966114 
0.9515207 	 0.900093 
0.9515343 	 0.757298 
0.9515480 	 0.769534 
0.9515617 	 0.908456 
0.9515754 	 0.898938 
0.9515891 	 0.898000 
0.9516027 	 0.767831 
0.9516164 	 0.636853 
0.9516301 	 0.619591 
0.9516438 	 0.709121 
0.9516575 	 0.880191 
0.9516712 	 0.901080 
0.9516848 	 0.985384 
0.9516985 	 1.009309 
0.9517122 	 0.981830 
0.9517259 	 1.017666 
0.9517396 	 1.007897 
0.9517533 	 0.987596 
0.9517669 	 0.982426 
0.9517806 	 0.974788 
0.9517943 	 1.015655 
0.9518080 	 1.011568 
0.9518217 	 1.025467 
0.9518353 	 1.016095 
0.9518490 	 0.937839 
0.9518627 	 0.854926 
0.9518764 	 0.817185 
0.9518901 	 0.834675 
0.9519038 	 0.849577 
0.9519174 	 0.843784 
0.9519311 	 0.879678 
0.9519448 	 1.053165 
0.9519585 	 1.136195 
0.9519722 	 1.070074 
0.9519859 	 1.050930 
0.9519995 	 1.012058 
0.9520132 	 0.989015 
0.9520269 	 0.994155 
0.9520406 	 0.979743 
0.9520543 	 0.989563 
0.9520680 	 0.973834 
0.9520816 	 0.980673 
0.9520953 	 1.000627 
0.9521090 	 1.009587 
0.9521227 	 0.982882 
0.9521364 	 0.964648 
0.9521500 	 0.939896 
0.9521637 	 0.957082 
0.9521774 	 1.038496 
0.9521911 	 1.070622 
0.9522048 	 1.101385 
0.9522185 	 1.084234 
0.9522321 	 1.041793 
0.9522458 	 1.021186 
0.9522595 	 0.994296 
0.9522732 	 0.946651 
0.9522869 	 0.930787 
0.9523006 	 0.933407 
0.9523142 	 0.927704 
0.9523279 	 0.948903 
0.9523416 	 0.887940 
0.9523553 	 0.856811 
0.9523690 	 0.819589 
0.9523826 	 0.820219 
0.9523963 	 0.818148 
0.9524100 	 0.877681 
0.9524237 	 0.921115 
0.9524374 	 0.943587 
0.9524511 	 0.863232 
0.9524647 	 0.989469 
0.9524784 	 1.127783 
0.9524921 	 1.140977 
0.9525058 	 1.089660 
0.9525195 	 1.034942 
0.9525332 	 0.932984 
0.9525468 	 0.862682 
0.9525605 	 0.792785 
0.9525742 	 0.805160 
0.9525879 	 0.895246 
0.9526016 	 0.973844 
0.9526152 	 0.978494 
0.9526289 	 0.978723 
0.9526426 	 0.973283 
0.9526563 	 0.965239 
0.9526700 	 0.973162 
0.9526837 	 0.992336 
0.9526973 	 1.013644 
0.9527110 	 1.028725 
0.9527247 	 1.038602 
0.9527384 	 1.028550 
0.9527521 	 1.018935 
0.9527658 	 1.047872 
0.9527794 	 1.031418 
0.9527931 	 1.006685 
0.9528068 	 1.005898 
0.9528205 	 1.011134 
0.9528342 	 1.023432 
0.9528478 	 1.033928 
0.9528615 	 1.007427 
0.9528752 	 0.971994 
0.9528889 	 0.970080 
0.9529026 	 1.022938 
0.9529163 	 1.017513 
0.9529299 	 0.993659 
0.9529436 	 0.985448 
0.9529573 	 1.005872 
0.9529710 	 1.005986 
0.9529847 	 1.001738 
0.9529984 	 1.033342 
0.9530120 	 1.039352 
0.9530257 	 1.012794 
0.9530394 	 0.990069 
0.9530531 	 0.976109 
0.9530668 	 0.954422 
0.9530804 	 0.936531 
0.9530941 	 0.998653 
0.9531078 	 1.088868 
0.9531215 	 1.056152 
0.9531352 	 1.022363 
0.9531489 	 1.004555 
0.9531625 	 0.965521 
0.9531762 	 0.932971 
0.9531899 	 0.868355 
0.9532036 	 0.866231 
0.9532173 	 0.896294 
0.9532310 	 0.883583 
0.9532446 	 0.839918 
0.9532583 	 0.808610 
0.9532720 	 0.818900 
0.9532857 	 0.876815 
0.9532994 	 0.925301 
0.9533131 	 0.950205 
0.9533267 	 0.963840 
0.9533404 	 0.986500 
0.9533541 	 1.003473 
0.9533678 	 1.014489 
0.9533815 	 0.986637 
0.9533951 	 0.984114 
0.9534088 	 0.994620 
0.9534225 	 1.023266 
0.9534362 	 1.008249 
0.9534499 	 1.024623 
0.9534636 	 1.025207 
0.9534772 	 0.983254 
0.9534909 	 0.898580 
0.9535046 	 0.822558 
0.9535183 	 0.782612 
0.9535320 	 0.804491 
0.9535457 	 0.825166 
0.9535593 	 0.882672 
0.9535730 	 0.951467 
0.9535867 	 0.981813 
0.9536004 	 1.006374 
0.9536141 	 1.027864 
0.9536277 	 1.033652 
0.9536414 	 1.010504 
0.9536551 	 0.988246 
0.9536688 	 0.967020 
0.9536825 	 0.945875 
0.9536962 	 0.937786 
0.9537098 	 0.953013 
0.9537235 	 0.996767 
0.9537372 	 0.990247 
0.9537509 	 1.004241 
0.9537646 	 1.017504 
0.9537783 	 1.017253 
0.9537919 	 1.004277 
0.9538056 	 0.993586 
0.9538193 	 0.960709 
0.9538330 	 0.987691 
0.9538467 	 1.073938 
0.9538603 	 1.088893 
0.9538740 	 1.068140 
0.9538877 	 1.019674 
0.9539014 	 0.996743 
0.9539151 	 0.971162 
0.9539288 	 0.921691 
0.9539424 	 0.935863 
0.9539561 	 0.978932 
0.9539698 	 1.047662 
0.9539835 	 1.030009 
0.9539972 	 1.011211 
0.9540109 	 0.998577 
0.9540245 	 0.992408 
0.9540382 	 0.940704 
0.9540519 	 0.884706 
0.9540656 	 0.844872 
0.9540793 	 0.834025 
0.9540929 	 0.891601 
0.9541066 	 0.931836 
0.9541203 	 0.960488 
0.9541340 	 0.967868 
0.9541477 	 0.952255 
0.9541614 	 0.919595 
0.9541750 	 0.877774 
0.9541887 	 0.836669 
0.9542024 	 0.816733 
0.9542161 	 0.823640 
0.9542298 	 0.884186 
0.9542435 	 0.937917 
0.9542571 	 0.961158 
0.9542708 	 0.991971 
0.9542845 	 0.993252 
0.9542982 	 1.010749 
0.9543119 	 1.013986 
0.9543255 	 0.996327 
0.9543392 	 1.035484 
0.9543529 	 1.092681 
0.9543666 	 1.084178 
0.9543803 	 1.046865 
0.9543940 	 1.040774 
0.9544076 	 1.033433 
0.9544213 	 1.022788 
0.9544350 	 0.997896 
0.9544487 	 1.010326 
0.9544624 	 1.028880 
0.9544761 	 1.050043 
0.9544897 	 1.038789 
0.9545034 	 1.026564 
0.9545171 	 0.995667 
0.9545308 	 0.964247 
0.9545445 	 0.930373 
0.9545582 	 0.917399 
0.9545718 	 0.918786 
0.9545855 	 0.955847 
0.9545992 	 1.000183 
0.9546129 	 1.016319 
0.9546266 	 1.038739 
0.9546402 	 1.101745 
0.9546539 	 1.249425 
0.9546676 	 1.151244 
0.9546813 	 1.064951 
0.9546950 	 1.080207 
0.9547087 	 1.084715 
0.9547223 	 1.064674 
0.9547360 	 1.005165 
0.9547497 	 0.996462 
0.9547634 	 1.006189 
0.9547771 	 1.019197 
0.9547908 	 1.030752 
0.9548044 	 1.020176 
0.9548181 	 1.012766 
0.9548318 	 1.038214 
0.9548455 	 1.052205 
0.9548592 	 1.059826 
0.9548728 	 1.065474 
0.9548865 	 1.041634 
0.9549002 	 1.036558 
0.9549139 	 1.021062 
0.9549276 	 0.976344 
0.9549413 	 0.911774 
0.9549549 	 0.860223 
0.9549686 	 0.895840 
0.9549823 	 0.941326 
0.9549960 	 0.949990 
0.9550097 	 0.942841 
0.9550234 	 0.927954 
0.9550370 	 0.946794 
0.9550507 	 0.969557 
0.9550644 	 0.977563 
0.9550781 	 0.993582 
0.9550918 	 1.002085 
0.9551054 	 0.957967 
0.9551191 	 0.843171 
0.9551328 	 0.639046 
0.9551465 	 0.459971 
0.9551602 	 0.389653 
0.9551739 	 0.451441 
0.9551875 	 0.587539 
0.9552012 	 0.749825 
0.9552149 	 0.888215 
0.9552286 	 0.932125 
0.9552423 	 0.978629 
0.9552560 	 0.970473 
0.9552696 	 0.958004 
0.9552833 	 0.942012 
0.9552970 	 0.937695 
0.9553107 	 0.960711 
0.9553244 	 0.980041 
0.9553380 	 0.980529 
0.9553517 	 0.963835 
0.9553654 	 0.969198 
0.9553791 	 0.984017 
0.9553928 	 0.995130 
0.9554065 	 1.011298 
0.9554201 	 1.014546 
0.9554338 	 1.024304 
0.9554475 	 1.036632 
0.9554612 	 1.044213 
0.9554749 	 1.027556 
0.9554886 	 1.054565 
0.9555022 	 1.032089 
0.9555159 	 1.013025 
0.9555296 	 1.003617 
0.9555433 	 0.993533 
0.9555570 	 0.984031 
0.9555706 	 0.984460 
0.9555843 	 0.998448 
0.9555980 	 0.973815 
0.9556117 	 0.997170 
0.9556254 	 1.028586 
0.9556391 	 1.031928 
0.9556527 	 1.026030 
0.9556664 	 1.032180 
0.9556801 	 1.056396 
0.9556938 	 1.037766 
0.9557075 	 1.001605 
0.9557212 	 1.001228 
0.9557348 	 0.995151 
0.9557485 	 0.975993 
0.9557622 	 0.939417 
0.9557759 	 0.901135 
0.9557896 	 0.889555 
0.9558032 	 0.891720 
0.9558169 	 0.930725 
0.9558306 	 0.966485 
0.9558443 	 0.967643 
0.9558580 	 0.932286 
0.9558717 	 0.889908 
0.9558853 	 0.927094 
0.9558990 	 1.013889 
0.9559127 	 1.016857 
0.9559264 	 1.033816 
0.9559401 	 1.034845 
0.9559538 	 1.002617 
0.9559674 	 0.942673 
0.9559811 	 0.947263 
0.9559948 	 0.971764 
0.9560085 	 1.008678 
0.9560222 	 1.027516 
0.9560359 	 1.021875 
0.9560495 	 1.004430 
0.9560632 	 1.026532 
0.9560769 	 1.026929 
0.9560906 	 1.026823 
0.9561043 	 1.023751 
0.9561179 	 1.021471 
0.9561316 	 1.005432 
0.9561453 	 0.966352 
0.9561590 	 0.951333 
0.9561727 	 0.941492 
0.9561864 	 0.890814 
0.9562000 	 0.857146 
0.9562137 	 0.857053 
0.9562274 	 0.894678 
0.9562411 	 0.946217 
0.9562548 	 0.968419 
0.9562685 	 0.940265 
0.9562821 	 0.936418 
0.9562958 	 0.955724 
0.9563095 	 1.002593 
0.9563232 	 1.013819 
0.9563369 	 0.989831 
0.9563505 	 0.978682 
0.9563642 	 0.980339 
0.9563779 	 0.974948 
0.9563916 	 1.009102 
0.9564053 	 1.032933 
0.9564190 	 1.040838 
0.9564326 	 1.035609 
0.9564463 	 1.042812 
0.9564600 	 1.036674 
0.9564737 	 1.009428 
0.9564874 	 1.011848 
0.9565011 	 0.998096 
0.9565147 	 1.004192 
0.9565284 	 1.003193 
0.9565421 	 1.015495 
0.9565558 	 1.040383 
0.9565695 	 1.033863 
0.9565831 	 1.040496 
0.9565968 	 1.038992 
0.9566105 	 1.012609 
0.9566242 	 1.056936 
0.9566379 	 1.053353 
0.9566516 	 0.975875 
0.9566652 	 0.917245 
0.9566789 	 0.875682 
0.9566926 	 0.874743 
0.9567063 	 0.894868 
0.9567200 	 0.905054 
0.9567337 	 0.923043 
0.9567473 	 0.956798 
0.9567610 	 1.027442 
0.9567747 	 1.055881 
0.9567884 	 1.041646 
0.9568021 	 1.041070 
0.9568157 	 1.037396 
0.9568294 	 1.023431 
0.9568431 	 1.028911 
0.9568568 	 1.037726 
0.9568705 	 1.007000 
0.9568842 	 0.988642 
0.9568978 	 0.980960 
0.9569115 	 0.957721 
0.9569252 	 1.057101 
0.9569389 	 1.060604 
0.9569526 	 1.049568 
0.9569663 	 1.018039 
0.9569799 	 0.971124 
0.9569936 	 0.930956 
0.9570073 	 0.911477 
0.9570210 	 0.930666 
0.9570347 	 0.958801 
0.9570483 	 0.982894 
0.9570620 	 1.005430 
0.9570757 	 1.006034 
0.9570894 	 1.015075 
0.9571031 	 1.025961 
0.9571168 	 1.029094 
0.9571304 	 1.001935 
0.9571441 	 1.031005 
0.9571578 	 1.023085 
0.9571715 	 0.986601 
0.9571852 	 0.938302 
0.9571989 	 0.919491 
0.9572125 	 0.928533 
0.9572262 	 0.946675 
0.9572399 	 0.981828 
0.9572536 	 1.000497 
0.9572673 	 1.014949 
0.9572810 	 1.018589 
0.9572946 	 1.016028 
0.9573083 	 1.025816 
0.9573220 	 0.991259 
0.9573357 	 0.989516 
0.9573494 	 1.001047 
0.9573630 	 1.019831 
0.9573767 	 0.976113 
0.9573904 	 0.960305 
0.9574041 	 0.940176 
0.9574178 	 0.941965 
0.9574315 	 0.942143 
0.9574451 	 0.966674 
0.9574588 	 0.975512 
0.9574725 	 0.972859 
0.9574862 	 0.979153 
0.9574999 	 0.960406 
0.9575136 	 0.920441 
0.9575272 	 0.862616 
0.9575409 	 0.806442 
0.9575546 	 0.768702 
0.9575683 	 0.798393 
0.9575820 	 0.826255 
0.9575956 	 0.870398 
0.9576093 	 0.932975 
0.9576230 	 0.982926 
0.9576367 	 1.000458 
0.9576504 	 1.012443 
0.9576641 	 0.988145 
0.9576777 	 0.969800 
0.9576914 	 0.977493 
0.9577051 	 0.957092 
0.9577188 	 0.864169 
0.9577325 	 0.803987 
0.9577462 	 0.783611 
0.9577598 	 0.842661 
0.9577735 	 0.907492 
0.9577872 	 0.926694 
0.9578009 	 0.910157 
0.9578146 	 0.943948 
0.9578282 	 0.993206 
0.9578419 	 1.019683 
0.9578556 	 1.024237 
0.9578693 	 1.023735 
0.9578830 	 1.018388 
0.9578967 	 1.022216 
0.9579103 	 0.982141 
0.9579240 	 1.040012 
0.9579377 	 1.000854 
0.9579514 	 0.984737 
0.9579651 	 0.836636 
0.9579788 	 0.719757 
0.9579924 	 0.652581 
0.9580061 	 0.694439 
0.9580198 	 0.773527 
0.9580335 	 0.833002 
0.9580472 	 0.869916 
0.9580608 	 0.908325 
0.9580745 	 0.989157 
0.9580882 	 1.022471 
0.9581019 	 1.030702 
0.9581156 	 1.018083 
0.9581293 	 1.007920 
0.9581429 	 0.986079 
0.9581566 	 1.003270 
0.9581703 	 0.992965 
0.9581840 	 0.993928 
0.9581977 	 0.987730 
0.9582114 	 0.996371 
0.9582250 	 0.993724 
0.9582387 	 1.038697 
0.9582524 	 1.022378 
0.9582661 	 0.999042 
0.9582798 	 0.967626 
0.9582934 	 0.982565 
0.9583071 	 1.013521 
0.9583208 	 1.034730 
0.9583345 	 1.059303 
0.9583482 	 1.046589 
0.9583619 	 1.047871 
0.9583755 	 1.031068 
0.9583892 	 1.038565 
0.9584029 	 1.044477 
0.9584166 	 0.981864 
0.9584303 	 0.959470 
0.9584440 	 0.917732 
0.9584576 	 0.934158 
0.9584713 	 0.927910 
0.9584850 	 0.961381 
0.9584987 	 0.945700 
0.9585124 	 0.934395 
0.9585261 	 0.902073 
0.9585397 	 0.912378 
0.9585534 	 0.942058 
0.9585671 	 0.994554 
0.9585808 	 1.000810 
0.9585945 	 0.997825 
0.9586081 	 0.981217 
0.9586218 	 0.962905 
0.9586355 	 0.948227 
0.9586492 	 0.941494 
0.9586629 	 0.915388 
0.9586766 	 0.894868 
0.9586902 	 0.936205 
0.9587039 	 0.969900 
0.9587176 	 0.991733 
0.9587313 	 1.003113 
0.9587450 	 1.023439 
0.9587587 	 1.003014 
0.9587723 	 0.986656 
0.9587860 	 0.976799 
0.9587997 	 0.940607 
0.9588134 	 0.883452 
0.9588271 	 0.928195 
0.9588407 	 0.944674 
0.9588544 	 0.987304 
0.9588681 	 1.018745 
0.9588818 	 1.002730 
0.9588955 	 0.939102 
0.9589092 	 0.951950 
0.9589228 	 0.915371 
0.9589365 	 0.927398 
0.9589502 	 0.897223 
0.9589639 	 0.915851 
0.9589776 	 0.933089 
0.9589913 	 0.990309 
0.9590049 	 0.999823 
0.9590186 	 1.022637 
0.9590323 	 1.042618 
0.9590460 	 1.028469 
0.9590597 	 1.009238 
0.9590733 	 1.070310 
0.9590870 	 1.059812 
0.9591007 	 1.041482 
0.9591144 	 0.983061 
0.9591281 	 0.931974 
0.9591418 	 0.902238 
0.9591554 	 0.940652 
0.9591691 	 1.037848 
0.9591828 	 1.027606 
0.9591965 	 0.986705 
0.9592102 	 1.033151 
0.9592239 	 1.014946 
0.9592375 	 1.010850 
0.9592512 	 1.036192 
0.9592649 	 1.032686 
0.9592786 	 1.039827 
0.9592923 	 1.013812 
0.9593059 	 1.030708 
0.9593196 	 0.973310 
0.9593333 	 0.901555 
0.9593470 	 0.867149 
0.9593607 	 0.914497 
0.9593744 	 0.940930 
0.9593880 	 0.924046 
0.9594017 	 0.859121 
0.9594154 	 0.881792 
0.9594291 	 0.912772 
0.9594428 	 0.972428 
0.9594565 	 1.004374 
0.9594701 	 1.103965 
0.9594838 	 1.051803 
0.9594975 	 1.027029 
0.9595112 	 1.039595 
0.9595249 	 1.038638 
0.9595385 	 1.009949 
0.9595522 	 1.012872 
0.9595659 	 1.013391 
0.9595796 	 0.995173 
0.9595933 	 1.012418 
0.9596070 	 1.021885 
0.9596206 	 1.004431 
0.9596343 	 0.995113 
0.9596480 	 1.016261 
0.9596617 	 0.976162 
0.9596754 	 0.981954 
0.9596891 	 0.991944 
0.9597027 	 1.003487 
0.9597164 	 1.007403 
0.9597301 	 0.977249 
0.9597438 	 0.992673 
0.9597575 	 1.028372 
0.9597712 	 1.042356 
0.9597848 	 1.033121 
0.9597985 	 1.019143 
0.9598122 	 1.004003 
0.9598259 	 1.000368 
0.9598396 	 1.001281 
0.9598532 	 1.001234 


==> anc/HD39400/HD39400_69.dat <==
1.0962930 	 1.118790 
1.0963090 	 1.070940 
1.0963240 	 1.044180 
1.0963400 	 1.007350 
1.0963560 	 0.998351 
1.0963720 	 1.075490 
1.0963880 	 1.092080 
1.0964030 	 1.123840 
1.0964190 	 1.119620 
1.0964350 	 1.130170 
1.0964510 	 1.153340 
1.0964670 	 1.117390 
1.0964830 	 1.109300 
1.0964980 	 1.060350 
1.0965140 	 1.014900 
1.0965300 	 0.929466 
1.0965460 	 0.782039 
1.0965610 	 0.705644 
1.0965770 	 0.664173 
1.0965930 	 0.744685 
1.0966090 	 0.840584 
1.0966250 	 0.948922 
1.0966400 	 0.985885 
1.0966560 	 0.991590 
1.0966720 	 0.910127 
1.0966880 	 0.832463 
1.0967040 	 0.765186 
1.0967200 	 0.741568 
1.0967350 	 0.734561 
1.0967510 	 0.765656 
1.0967670 	 0.802106 
1.0967830 	 0.897859 
1.0967990 	 0.977231 
1.0968140 	 0.954479 
1.0968300 	 0.850242 
1.0968460 	 0.748142 
1.0968620 	 0.691911 
1.0968770 	 0.682669 
1.0968930 	 0.690552 
1.0969090 	 0.752863 
1.0969250 	 0.874044 
1.0969410 	 0.974026 
1.0969560 	 0.981013 
1.0969720 	 0.921733 
1.0969880 	 0.806080 
1.0970040 	 0.735800 
1.0970200 	 0.696035 
1.0970360 	 0.741668 
1.0970510 	 0.736971 
1.0970670 	 0.785168 
1.0970830 	 0.851325 
1.0970990 	 0.928631 
1.0971140 	 0.913969 
1.0971300 	 0.831072 
1.0971460 	 0.739335 
1.0971620 	 0.680248 
1.0971780 	 0.668198 
1.0971930 	 0.707536 
1.0972090 	 0.731222 
1.0972250 	 0.782996 
1.0972410 	 0.865012 
1.0972570 	 0.978930 
1.0972730 	 1.033620 
1.0972880 	 1.050890 
1.0973040 	 1.053440 
1.0973200 	 1.031530 
1.0973360 	 1.008820 
1.0973520 	 1.029230 
1.0973670 	 0.994977 
1.0973830 	 1.017120 
1.0973990 	 1.012210 
1.0974150 	 0.919036 
1.0974310 	 0.862714 
1.0974460 	 0.826581 
1.0974620 	 0.809134 
1.0974780 	 0.833848 
1.0974940 	 0.835018 
1.0975100 	 0.894255 
1.0975250 	 0.947047 
1.0975410 	 0.971897 
1.0975570 	 0.961628 
1.0975730 	 0.924572 
1.0975890 	 0.872830 
1.0976040 	 0.834335 
1.0976200 	 0.857864 
1.0976360 	 0.932299 
1.0976520 	 0.993934 
1.0976680 	 1.020230 
1.0976830 	 1.010120 
1.0976990 	 0.946737 
1.0977150 	 0.840727 
1.0977310 	 0.717571 
1.0977470 	 0.656903 
1.0977620 	 0.693589 
1.0977780 	 0.756789 
1.0977940 	 0.813372 
1.0978100 	 0.841077 
1.0978260 	 0.910421 
1.0978410 	 0.957355 
1.0978570 	 1.039630 
1.0978730 	 1.046530 
1.0978890 	 1.051280 
1.0979050 	 1.043180 
1.0979200 	 1.037800 
1.0979360 	 0.987649 
1.0979520 	 0.940274 
1.0979680 	 0.904683 
1.0979840 	 0.927879 
1.0979990 	 0.971650 
1.0980150 	 0.980593 
1.0980310 	 0.949222 
1.0980470 	 0.919660 
1.0980630 	 0.853778 
1.0980780 	 0.838268 
1.0980940 	 0.890069 
1.0981100 	 0.987760 
1.0981260 	 1.057280 
1.0981420 	 1.048350 
1.0981570 	 0.950541 
1.0981730 	 0.841305 
1.0981890 	 0.765783 
1.0982050 	 0.774561 
1.0982210 	 0.857203 
1.0982360 	 0.931380 
1.0982520 	 0.908090 
1.0982680 	 0.786174 
1.0982840 	 0.692218 
1.0983000 	 0.673222 
1.0983150 	 0.689714 
1.0983310 	 0.731596 
1.0983470 	 0.785854 
1.0983630 	 0.823875 
1.0983790 	 0.816483 
1.0983940 	 0.789793 
1.0984100 	 0.717859 
1.0984260 	 0.738002 
1.0984420 	 0.780300 
1.0984580 	 0.792002 
1.0984730 	 0.807843 
1.0984890 	 0.881978 
1.0985050 	 0.949581 
1.0985210 	 0.969896 
1.0985370 	 0.946954 
1.0985520 	 0.873022 
1.0985680 	 0.831602 
1.0985840 	 0.845565 
1.0986000 	 0.849481 
1.0986160 	 0.872697 
1.0986310 	 0.929639 
1.0986470 	 0.971118 
1.0986630 	 1.032000 
1.0986790 	 1.035570 
1.0986950 	 1.023860 
1.0987100 	 1.021230 
1.0987260 	 1.015180 
1.0987420 	 1.013280 
1.0987580 	 1.043440 
1.0987740 	 1.000830 
1.0987890 	 0.887624 
1.0988050 	 0.780461 
1.0988210 	 0.728401 
1.0988370 	 0.765412 
1.0988530 	 0.834663 
1.0988680 	 0.874754 
1.0988840 	 0.828617 
1.0989000 	 0.792124 
1.0989160 	 0.811302 
1.0989320 	 0.880313 
1.0989470 	 0.941098 
1.0989630 	 0.996630 
1.0989790 	 1.028360 
1.0989950 	 1.030890 
1.0990110 	 1.040420 
1.0990260 	 0.997340 
1.0990420 	 0.940554 
1.0990580 	 0.855531 
1.0990740 	 0.743799 
1.0990900 	 0.674220 
1.0991050 	 0.689903 
1.0991210 	 0.792800 
1.0991370 	 0.911158 
1.0991530 	 0.988345 
1.0991690 	 1.020440 
1.0991850 	 1.019610 
1.0992000 	 1.021590 
1.0992160 	 1.011480 
1.0992320 	 1.014350 
1.0992480 	 1.032280 
1.0992640 	 1.058210 
1.0992790 	 1.061090 
1.0992950 	 1.067640 
1.0993110 	 1.040290 
1.0993270 	 1.028740 
1.0993420 	 0.970092 
1.0993580 	 0.897143 
1.0993740 	 0.820883 
1.0993900 	 0.785956 
1.0994060 	 0.825872 
1.0994220 	 0.871786 
1.0994370 	 0.873797 
1.0994530 	 0.824281 
1.0994690 	 0.745265 
1.0994850 	 0.731870 
1.0995010 	 0.802493 
1.0995160 	 0.894816 
1.0995320 	 0.950574 
1.0995480 	 0.968817 
1.0995640 	 0.977625 
1.0995800 	 0.984836 
1.0995950 	 0.965254 
1.0996110 	 0.976429 
1.0996270 	 0.927632 
1.0996430 	 0.914852 
1.0996580 	 0.904939 
1.0996740 	 0.904701 
1.0996900 	 0.878331 
1.0997060 	 0.862744 
1.0997220 	 0.830041 
1.0997380 	 0.874030 
1.0997530 	 0.909862 
1.0997690 	 0.948618 
1.0997850 	 0.951183 
1.0998010 	 0.909967 
1.0998170 	 0.833366 
1.0998320 	 0.779071 
1.0998480 	 0.769378 
1.0998640 	 0.820499 
1.0998800 	 0.848867 
1.0998950 	 0.832987 
1.0999110 	 0.792712 
1.0999270 	 0.791510 
1.0999430 	 0.815975 
1.0999590 	 0.853397 
1.0999750 	 0.818151 
1.0999900 	 0.741163 
1.1000060 	 0.694458 
1.1000220 	 0.729917 
1.1000380 	 0.807443 
1.1000540 	 0.853436 
1.1000690 	 0.825039 
1.1000850 	 0.772246 
1.1001010 	 0.751935 
1.1001170 	 0.786110 
1.1001320 	 0.807065 
1.1001480 	 0.774280 
1.1001640 	 0.751145 
1.1001800 	 0.742834 
1.1001960 	 0.764195 
1.1002120 	 0.779867 
1.1002270 	 0.775369 
1.1002430 	 0.803266 
1.1002590 	 0.876686 
1.1002750 	 0.966434 
1.1002910 	 1.029280 
1.1003060 	 1.009380 
1.1003220 	 1.003960 
1.1003380 	 0.980489 
1.1003540 	 0.973662 
1.1003700 	 0.968728 
1.1003850 	 0.943260 
1.1004010 	 0.867498 
1.1004170 	 0.799215 
1.1004330 	 0.803276 
1.1004480 	 0.879828 
1.1004640 	 0.928766 
1.1004800 	 0.916563 
1.1004960 	 0.851419 
1.1005120 	 0.807878 
1.1005280 	 0.828592 
1.1005430 	 0.888824 
1.1005590 	 0.928707 
1.1005750 	 0.901984 
1.1005910 	 0.830914 
1.1006070 	 0.735634 
1.1006220 	 0.683435 
1.1006380 	 0.659190 
1.1006540 	 0.666466 
1.1006700 	 0.701584 
1.1006850 	 0.760092 
1.1007010 	 0.845487 
1.1007170 	 0.903918 
1.1007330 	 0.946443 
1.1007490 	 0.987880 
1.1007650 	 1.008350 
1.1007800 	 1.039750 
1.1007960 	 1.059630 
1.1008120 	 1.068690 
1.1008280 	 1.070750 
1.1008440 	 1.022750 
1.1008590 	 0.942035 
1.1008750 	 0.826175 
1.1008910 	 0.729970 
1.1009070 	 0.680147 
1.1009230 	 0.690250 
1.1009380 	 0.720803 
1.1009540 	 0.735344 
1.1009700 	 0.755850 
1.1009860 	 0.801357 
1.1010020 	 0.871255 
1.1010170 	 0.895756 
1.1010330 	 0.918111 
1.1010490 	 0.932077 
1.1010650 	 0.931219 
1.1010810 	 0.903250 
1.1010960 	 0.884366 
1.1011120 	 0.840737 
1.1011280 	 0.825776 
1.1011440 	 0.844219 
1.1011600 	 0.909998 
1.1011750 	 0.997170 
1.1011910 	 1.025490 
1.1012070 	 1.031100 
1.1012230 	 1.003320 
1.1012390 	 1.005740 
1.1012540 	 0.996276 
1.1012700 	 0.966684 
1.1012860 	 0.913976 
1.1013020 	 0.821249 
1.1013180 	 0.783501 
1.1013330 	 0.841928 
1.1013490 	 0.850061 
1.1013650 	 0.876328 
1.1013810 	 0.855460 
1.1013970 	 0.801340 
1.1014120 	 0.747662 
1.1014280 	 0.720609 
1.1014440 	 0.738073 
1.1014600 	 0.798785 
1.1014760 	 0.920172 
1.1014910 	 1.007890 
1.1015070 	 1.051210 
1.1015230 	 1.052680 
1.1015390 	 1.042490 
1.1015550 	 1.021060 
1.1015700 	 0.997423 
1.1015860 	 0.951078 
1.1016020 	 0.919329 
1.1016180 	 0.864393 
1.1016340 	 0.824895 
1.1016490 	 0.793018 
1.1016650 	 0.743047 
1.1016810 	 0.661594 
1.1016970 	 0.603544 
1.1017130 	 0.598405 
1.1017280 	 0.658314 
1.1017440 	 0.742376 
1.1017600 	 0.819355 
1.1017760 	 0.838375 
1.1017920 	 0.797054 
1.1018070 	 0.768569 
1.1018230 	 0.761652 
1.1018390 	 0.819832 
1.1018550 	 0.886894 
1.1018710 	 0.866138 
1.1018860 	 0.826144 
1.1019020 	 0.775957 
1.1019180 	 0.781692 
1.1019340 	 0.841822 
1.1019500 	 0.930682 
1.1019650 	 0.990946 
1.1019810 	 1.034730 
1.1019970 	 1.039890 
1.1020130 	 1.053780 
1.1020290 	 1.027200 
1.1020440 	 0.993881 
1.1020600 	 0.973413 
1.1020760 	 0.962678 
1.1020920 	 0.968018 
1.1021080 	 0.964647 
1.1021230 	 0.891003 
1.1021390 	 0.784676 
1.1021550 	 0.680902 
1.1021710 	 0.654388 
1.1021870 	 0.734615 
1.1022020 	 0.845686 
1.1022180 	 0.896878 
1.1022340 	 0.924574 
1.1022500 	 0.916978 
1.1022660 	 0.873747 
1.1022810 	 0.818477 
1.1022970 	 0.748004 
1.1023130 	 0.744890 
1.1023290 	 0.795780 
1.1023450 	 0.896765 
1.1023600 	 0.972674 
1.1023760 	 0.985451 
1.1023920 	 0.978629 
1.1024080 	 0.951723 
1.1024240 	 0.948058 
1.1024390 	 0.942687 
1.1024550 	 0.912225 
1.1024710 	 0.843986 
1.1024870 	 0.754112 
1.1025030 	 0.683451 
1.1025180 	 0.658807 
1.1025340 	 0.692722 
1.1025500 	 0.772436 
1.1025660 	 0.887238 
1.1025820 	 0.874792 
1.1025970 	 0.869160 
1.1026130 	 0.829127 
1.1026290 	 0.786788 
1.1026450 	 0.758988 
1.1026610 	 0.738465 
1.1026760 	 0.743878 
1.1026920 	 0.791925 
1.1027080 	 0.879126 
1.1027240 	 0.941683 
1.1027400 	 0.943076 
1.1027560 	 0.926430 
1.1027710 	 0.918887 
1.1027870 	 0.916742 
1.1028030 	 0.918959 
1.1028190 	 0.896750 
1.1028350 	 0.866667 
1.1028500 	 0.866405 
1.1028660 	 0.908588 
1.1028820 	 0.945681 
1.1028980 	 0.999786 
1.1029140 	 1.041280 
1.1029290 	 0.989841 
1.1029450 	 0.982879 
1.1029610 	 0.975238 
1.1029770 	 0.988951 
1.1029930 	 0.992459 
1.1030080 	 0.959405 
1.1030240 	 0.919992 
1.1030400 	 0.912197 
1.1030560 	 0.919904 
1.1030720 	 0.961274 
1.1030870 	 0.980062 
1.1031030 	 1.005610 
1.1031190 	 1.005810 
1.1031350 	 1.031520 
1.1031510 	 1.025770 
1.1031660 	 1.010740 
1.1031820 	 0.932395 
1.1031980 	 0.812084 
1.1032140 	 0.678035 
1.1032300 	 0.628568 
1.1032450 	 0.664829 
1.1032610 	 0.754361 
1.1032770 	 0.782439 
1.1032930 	 0.763672 
1.1033090 	 0.728506 
1.1033240 	 0.674800 
1.1033400 	 0.667018 
1.1033560 	 0.704245 
1.1033720 	 0.762666 
1.1033880 	 0.832772 
1.1034030 	 0.873687 
1.1034190 	 0.854504 
1.1034350 	 0.801524 
1.1034510 	 0.801832 
1.1034670 	 0.860608 
1.1034820 	 0.922655 
1.1034980 	 0.962875 
1.1035140 	 0.991228 
1.1035300 	 0.980590 
1.1035460 	 0.941226 
1.1035610 	 0.900862 
1.1035770 	 0.883065 
1.1035930 	 0.895208 
1.1036090 	 0.912189 
1.1036250 	 0.912845 
1.1036400 	 0.899608 
1.1036560 	 0.886523 
1.1036720 	 0.859796 
1.1036880 	 0.854181 
1.1037040 	 0.896075 
1.1037190 	 0.945700 
1.1037350 	 0.966012 
1.1037510 	 0.980221 
1.1037670 	 0.968355 
1.1037830 	 0.963899 
1.1037980 	 0.895643 
1.1038140 	 0.808939 
1.1038300 	 0.747258 
1.1038460 	 0.755275 
1.1038620 	 0.835527 
1.1038770 	 0.924294 
1.1038930 	 0.972265 
1.1039090 	 0.985845 
1.1039250 	 0.992933 
1.1039410 	 0.967718 
1.1039560 	 0.957937 
1.1039720 	 0.944268 
1.1039880 	 0.981582 
1.1040040 	 0.986239 
1.1040200 	 1.003410 
1.1040350 	 0.999734 
1.1040510 	 0.969472 
1.1040670 	 0.885451 
1.1040830 	 0.769802 
1.1040990 	 0.676812 
1.1041140 	 0.634150 
1.1041300 	 0.654899 
1.1041460 	 0.686634 
1.1041620 	 0.699709 
1.1041780 	 0.725381 
1.1041930 	 0.756425 
1.1042090 	 0.810712 
1.1042250 	 0.773468 
1.1042410 	 0.731234 
1.1042570 	 0.693227 
1.1042720 	 0.715322 
1.1042880 	 0.811052 
1.1043040 	 0.904510 
1.1043200 	 0.970990 
1.1043360 	 1.017440 
1.1043510 	 1.037220 
1.1043670 	 1.027990 
1.1043830 	 0.990557 
1.1043990 	 0.951621 
1.1044150 	 0.926903 
1.1044300 	 0.911924 
1.1044460 	 0.866381 
1.1044620 	 0.778784 
1.1044780 	 0.717253 
1.1044940 	 0.709491 
1.1045090 	 0.781670 
1.1045250 	 0.885386 
1.1045410 	 0.972091 
1.1045570 	 1.004330 
1.1045730 	 0.990925 
1.1045890 	 0.970665 
1.1046040 	 0.946501 
1.1046200 	 0.935258 
1.1046360 	 0.933589 
1.1046520 	 0.935808 
1.1046670 	 0.970660 
1.1046830 	 1.011100 
1.1046990 	 1.034120 
1.1047150 	 1.018090 
1.1047310 	 0.952049 
1.1047460 	 0.858147 
1.1047620 	 0.780265 
1.1047780 	 0.720948 
1.1047940 	 0.700979 
1.1048100 	 0.736187 
1.1048250 	 0.807554 
1.1048410 	 0.910910 
1.1048570 	 0.988863 
1.1048730 	 1.011650 
1.1048890 	 1.004910 
1.1049050 	 0.984227 
1.1049200 	 0.960803 
1.1049360 	 0.948370 
1.1049520 	 0.912247 
1.1049680 	 0.853557 
1.1049830 	 0.788323 
1.1049990 	 0.781647 
1.1050150 	 0.839552 
1.1050310 	 0.919380 
1.1050470 	 0.956786 
1.1050620 	 0.968551 
1.1050780 	 0.965900 
1.1050940 	 0.974525 
1.1051100 	 0.972549 
1.1051260 	 0.961799 
1.1051420 	 0.910820 
1.1051570 	 0.792934 
1.1051730 	 0.661182 
1.1051890 	 0.574251 
1.1052050 	 0.589234 
1.1052200 	 0.707922 
1.1052360 	 0.839324 
1.1052520 	 0.927440 
1.1052680 	 0.953617 
1.1052840 	 0.956101 
1.1052990 	 0.951089 
1.1053150 	 0.959499 
1.1053310 	 0.968123 
1.1053470 	 0.968781 
1.1053630 	 0.970178 
1.1053790 	 0.960978 
1.1053940 	 0.952752 
1.1054100 	 0.952767 
1.1054260 	 0.946225 
1.1054420 	 0.960476 
1.1054570 	 0.951084 
1.1054730 	 0.958287 
1.1054890 	 0.970469 
1.1055050 	 0.989309 
1.1055210 	 0.968966 
1.1055360 	 0.920086 
1.1055520 	 0.845142 
1.1055680 	 0.819065 
1.1055840 	 0.864144 
1.1056000 	 0.956719 
1.1056150 	 0.987784 
1.1056310 	 0.999115 
1.1056470 	 1.001520 
1.1056630 	 1.000660 
1.1056790 	 0.995911 
1.1056950 	 0.997983 
1.1057100 	 0.987354 
1.1057260 	 0.984537 
1.1057420 	 1.016960 
1.1057580 	 1.007180 
1.1057730 	 0.983887 
1.1057890 	 0.957392 
1.1058050 	 0.959859 
1.1058210 	 0.977115 
1.1058370 	 0.972254 
1.1058520 	 0.926445 
1.1058680 	 0.836226 
1.1058840 	 0.731161 
1.1059000 	 0.668797 
1.1059160 	 0.660638 
1.1059320 	 0.664689 
1.1059470 	 0.673757 
1.1059630 	 0.698566 
1.1059790 	 0.768043 
1.1059950 	 0.873114 
1.1060100 	 0.952925 
1.1060260 	 0.984784 
1.1060420 	 0.993327 
1.1060580 	 0.975989 
1.1060740 	 0.969446 
1.1060890 	 0.967263 
1.1061050 	 0.962896 
1.1061210 	 0.918941 
1.1061370 	 0.867171 
1.1061530 	 0.823103 
1.1061690 	 0.750202 
1.1061840 	 0.666470 
1.1062000 	 0.614821 
1.1062160 	 0.620902 
1.1062320 	 0.685714 
1.1062470 	 0.787935 
1.1062630 	 0.890543 
1.1062790 	 0.959340 
1.1062950 	 0.983527 
1.1063110 	 0.995740 
1.1063270 	 0.984817 
1.1063420 	 0.929368 
1.1063580 	 0.837031 
1.1063740 	 0.780240 
1.1063900 	 0.774609 
1.1064060 	 0.840478 
1.1064210 	 0.939655 
1.1064370 	 1.002200 
1.1064530 	 1.017250 
1.1064690 	 1.017060 
1.1064850 	 0.992313 
1.1065000 	 0.972276 
1.1065160 	 0.972784 
1.1065320 	 0.979301 
1.1065480 	 1.006700 
1.1065640 	 1.021670 
1.1065790 	 1.030040 
1.1065950 	 1.028350 
1.1066110 	 1.008950 
1.1066270 	 1.002070 
1.1066430 	 0.992299 
1.1066580 	 1.005940 
1.1066740 	 0.994429 
1.1066900 	 1.003860 
1.1067060 	 0.990267 
1.1067220 	 0.954333 
1.1067370 	 0.851707 
1.1067530 	 0.750864 
1.1067690 	 0.729274 
1.1067850 	 0.799141 
1.1068010 	 0.888865 
1.1068160 	 0.945185 
1.1068320 	 0.924126 
1.1068480 	 0.851090 
1.1068640 	 0.779866 
1.1068800 	 0.784876 
1.1068950 	 0.858541 
1.1069110 	 0.943044 
1.1069270 	 0.971259 
1.1069430 	 0.974743 
1.1069590 	 0.978412 
1.1069740 	 0.986311 
1.1069900 	 0.998078 
1.1070060 	 0.974223 
1.1070220 	 0.923309 
1.1070380 	 0.855587 
1.1070530 	 0.815775 
1.1070690 	 0.848596 
1.1070850 	 0.906518 
1.1071010 	 0.961953 
1.1071170 	 0.963483 
1.1071320 	 0.937890 
1.1071480 	 0.913893 
1.1071640 	 0.895877 
1.1071800 	 0.863152 
1.1071960 	 0.773287 
1.1072110 	 0.678672 
1.1072270 	 0.618469 
1.1072430 	 0.632800 
1.1072590 	 0.704962 
1.1072750 	 0.812044 
1.1072900 	 0.846413 
1.1073060 	 0.818560 
1.1073220 	 0.761196 
1.1073380 	 0.750827 
1.1073540 	 0.799851 
1.1073690 	 0.859529 
1.1073850 	 0.911398 
1.1074010 	 0.949083 
1.1074170 	 0.964975 
1.1074330 	 0.969078 
1.1074480 	 0.985005 
1.1074640 	 0.998835 
1.1074800 	 0.981797 
1.1074960 	 0.944315 
1.1075120 	 0.873611 
1.1075270 	 0.844458 
1.1075430 	 0.861101 
1.1075590 	 0.905678 
1.1075750 	 0.903130 
1.1075910 	 0.837928 
1.1076060 	 0.747274 
1.1076220 	 0.720981 
1.1076380 	 0.775976 
1.1076540 	 0.874340 
1.1076700 	 0.962939 
1.1076850 	 0.993825 
1.1077010 	 0.998439 
1.1077170 	 1.003370 
1.1077330 	 1.003810 
1.1077490 	 1.019930 
1.1077640 	 1.028520 
1.1077800 	 1.042330 
1.1077960 	 1.007050 
1.1078120 	 0.965650 
1.1078280 	 0.955406 
1.1078430 	 0.932664 
1.1078590 	 0.864542 
1.1078750 	 0.804431 
1.1078910 	 0.792831 
1.1079070 	 0.849736 
1.1079220 	 0.946087 
1.1079380 	 1.018820 
1.1079540 	 1.040930 
1.1079700 	 1.046870 
1.1079860 	 1.036160 
1.1080010 	 1.020480 
1.1080170 	 1.025230 
1.1080330 	 1.021000 
1.1080490 	 1.014030 
1.1080650 	 1.007980 
1.1080810 	 1.014010 
1.1080960 	 1.012950 
1.1081120 	 1.014900 
1.1081280 	 0.987953 
1.1081440 	 0.917956 
1.1081600 	 0.824571 
1.1081750 	 0.768503 
1.1081910 	 0.781257 
1.1082070 	 0.852871 
1.1082230 	 0.894344 
1.1082390 	 0.847516 
1.1082540 	 0.762648 
1.1082700 	 0.676660 
1.1082860 	 0.631930 
1.1083020 	 0.664851 
1.1083170 	 0.769734 
1.1083330 	 0.881131 
1.1083490 	 0.956264 
1.1083650 	 0.979112 
1.1083810 	 0.964909 
1.1083970 	 0.973950 
1.1084120 	 0.964283 
1.1084280 	 0.937601 
1.1084440 	 0.873159 
1.1084600 	 0.787967 
1.1084760 	 0.719498 
1.1084910 	 0.693833 
1.1085070 	 0.660331 
1.1085230 	 0.668429 
1.1085390 	 0.725248 
1.1085540 	 0.834840 
1.1085700 	 0.906212 
1.1085860 	 0.953148 
1.1086020 	 1.005720 
1.1086180 	 1.027830 
1.1086340 	 1.049620 
1.1086490 	 1.058290 
1.1086650 	 1.037860 
1.1086810 	 1.018290 
1.1086970 	 0.995099 
1.1087130 	 0.946491 
1.1087280 	 0.913389 
1.1087440 	 0.922747 
1.1087600 	 0.941352 
1.1087760 	 0.992599 
1.1087910 	 1.057920 
1.1088070 	 1.084150 
1.1088230 	 1.073020 
1.1088390 	 1.047170 
1.1088550 	 1.032710 
1.1088710 	 1.010410 
1.1088860 	 0.988426 
1.1089020 	 0.950492 
1.1089180 	 0.899905 
1.1089340 	 0.825216 
1.1089500 	 0.795218 
1.1089650 	 0.855694 
1.1089810 	 0.938614 
1.1089970 	 1.004460 
1.1090130 	 1.036000 
1.1090290 	 1.034300 
1.1090440 	 1.015790 
1.1090600 	 1.010140 
1.1090760 	 1.012880 
1.1090920 	 0.983218 
1.1091070 	 0.936018 
1.1091230 	 0.852906 
1.1091390 	 0.747673 
1.1091550 	 0.720420 
1.1091710 	 0.781965 
1.1091870 	 0.878777 
1.1092020 	 0.919950 
1.1092180 	 0.919913 
1.1092340 	 0.909832 
1.1092500 	 0.921281 
1.1092660 	 0.962785 
1.1092810 	 0.992709 
1.1092970 	 1.018570 
1.1093130 	 1.044860 
1.1093290 	 1.043010 
1.1093440 	 1.040170 
1.1093600 	 1.025110 
1.1093760 	 0.985703 
1.1093920 	 0.878178 
1.1094080 	 0.743904 
1.1094240 	 0.652274 
1.1094390 	 0.631208 
1.1094550 	 0.652412 
1.1094710 	 0.659439 
1.1094870 	 0.640876 
1.1095030 	 0.651715 
1.1095180 	 0.707912 
1.1095340 	 0.788521 
1.1095500 	 0.885620 
1.1095660 	 0.950601 
1.1095810 	 0.981844 
1.1095970 	 0.959712 
1.1096130 	 0.916173 
1.1096290 	 0.862079 
1.1096450 	 0.798544 
1.1096610 	 0.753078 
1.1096760 	 0.754608 
1.1096920 	 0.822290 
1.1097080 	 0.906632 
1.1097240 	 0.975242 
1.1097400 	 0.994073 
1.1097550 	 0.991274 
1.1097710 	 0.982228 
1.1097870 	 0.981212 
1.1098030 	 1.004290 
1.1098190 	 1.016770 
1.1098340 	 1.038560 
1.1098500 	 1.051370 
1.1098660 	 1.058380 
1.1098820 	 1.054520 
1.1098980 	 1.026310 
1.1099130 	 0.976680 
1.1099290 	 0.935954 
1.1099450 	 0.920776 
1.1099610 	 0.949550 
1.1099770 	 0.987408 
1.1099920 	 1.013010 
1.1100080 	 1.024420 
1.1100240 	 0.994649 
1.1100400 	 0.920856 
1.1100560 	 0.818526 
1.1100710 	 0.786214 
1.1100870 	 0.815203 
1.1101030 	 0.908135 
1.1101190 	 0.946998 
1.1101350 	 0.966563 
1.1101500 	 0.938627 
1.1101660 	 0.864674 
1.1101820 	 0.795193 
1.1101980 	 0.815868 
1.1102140 	 0.880706 
1.1102290 	 0.962205 
1.1102450 	 0.990007 
1.1102610 	 0.981750 
1.1102770 	 0.974877 
1.1102930 	 0.982520 
1.1103080 	 0.999746 
1.1103240 	 1.018350 
1.1103400 	 1.032910 
1.1103560 	 1.050890 
1.1103720 	 1.045180 
1.1103870 	 1.038290 
1.1104030 	 1.020610 
1.1104190 	 0.990252 
1.1104350 	 0.941503 
1.1104510 	 0.867126 
1.1104660 	 0.762837 
1.1104820 	 0.706260 
1.1104980 	 0.716262 
1.1105140 	 0.804351 
1.1105300 	 0.949037 
1.1105450 	 1.009660 
1.1105610 	 0.938679 
1.1105770 	 0.798919 
1.1105930 	 0.709804 
1.1106090 	 0.663349 
1.1106240 	 0.752637 
1.1106400 	 0.840880 
1.1106560 	 0.908643 
1.1106720 	 0.916502 
1.1106880 	 0.947721 
1.1107030 	 0.986712 
1.1107190 	 1.021850 
1.1107350 	 1.030940 
1.1107510 	 1.014440 
1.1107670 	 0.961315 
1.1107820 	 0.886509 
1.1107980 	 0.810984 
1.1108140 	 0.763346 
1.1108300 	 0.789828 
1.1108460 	 0.874940 
1.1108610 	 0.965586 
1.1108770 	 0.968620 
1.1108930 	 0.866401 
1.1109090 	 0.779604 
1.1109250 	 0.745495 
1.1109400 	 0.771509 
1.1109560 	 0.844510 
1.1109720 	 0.899160 
1.1109880 	 0.959244 
1.1110040 	 1.013240 
1.1110190 	 1.039460 
1.1110350 	 1.070220 
1.1110510 	 1.077490 
1.1110670 	 1.074040 
1.1110830 	 1.035750 
1.1110980 	 1.004960 
1.1111140 	 0.964449 
1.1111300 	 0.941148 
1.1111460 	 0.943824 
1.1111620 	 0.962158 
1.1111770 	 0.958749 
1.1111930 	 0.923833 
1.1112090 	 0.862377 
1.1112250 	 0.799166 
1.1112410 	 0.756641 
1.1112560 	 0.728417 
1.1112720 	 0.719343 
1.1112880 	 0.745755 
1.1113040 	 0.847633 
1.1113200 	 0.932287 
1.1113350 	 1.005690 
1.1113510 	 1.042750 
1.1113670 	 1.072120 
1.1113830 	 1.075880 
1.1113990 	 1.064630 
1.1114140 	 1.040300 
1.1114300 	 1.015820 
1.1114460 	 1.009960 
1.1114620 	 0.998784 
1.1114780 	 0.989119 
1.1114930 	 0.972141 
1.1115090 	 0.931043 
1.1115250 	 0.905696 
1.1115410 	 0.899421 
1.1115570 	 0.890109 
1.1115720 	 0.897905 
1.1115880 	 0.939755 
1.1116040 	 0.979823 
1.1116200 	 1.000780 
1.1116360 	 1.004550 
1.1116520 	 1.013480 
1.1116670 	 1.027870 
1.1116830 	 1.048320 
1.1116990 	 1.039020 
1.1117150 	 1.020560 
1.1117310 	 1.003660 
1.1117460 	 0.947466 
1.1117620 	 0.910188 
1.1117780 	 0.847555 
1.1117940 	 0.763650 
1.1118100 	 0.691005 
1.1118250 	 0.707287 
1.1118410 	 0.796372 
1.1118570 	 0.900434 
1.1118730 	 0.983329 
1.1118890 	 1.030620 
1.1119040 	 1.033760 
1.1119200 	 1.037680 
1.1119360 	 1.019610 
1.1119520 	 0.989071 
1.1119680 	 0.944951 
1.1119830 	 0.909296 
1.1119990 	 0.908978 
1.1120150 	 0.930674 
1.1120310 	 0.960499 
1.1120470 	 0.990324 
1.1120620 	 1.020150 
1.1120780 	 1.049980 


==> anc/HD39400/HD39400_70.dat <==
1.0806551 	 1.002452 
1.0806709 	 1.002115 
1.0806866 	 1.001368 
1.0807023 	 1.000761 
1.0807180 	 0.999882 
1.0807337 	 0.999332 
1.0807494 	 0.995825 
1.0807652 	 0.979467 
1.0807809 	 0.981192 
1.0807966 	 0.985578 
1.0808123 	 0.989126 
1.0808280 	 1.006882 
1.0808437 	 0.980018 
1.0808594 	 0.985319 
1.0808752 	 0.997118 
1.0808909 	 1.000785 
1.0809066 	 0.993371 
1.0809223 	 0.993404 
1.0809380 	 1.056594 
1.0809537 	 1.031303 
1.0809695 	 1.004799 
1.0809852 	 0.985455 
1.0810009 	 1.043039 
1.0810166 	 0.986746 
1.0810323 	 0.990323 
1.0810480 	 0.981008 
1.0810638 	 0.989277 
1.0810795 	 0.996893 
1.0810952 	 1.000199 
1.0811109 	 1.003919 
1.0811266 	 0.996591 
1.0811423 	 1.024617 
1.0811580 	 0.998028 
1.0811738 	 0.993223 
1.0811895 	 0.985687 
1.0812052 	 0.978960 
1.0812209 	 0.998743 
1.0812366 	 1.009000 
1.0812523 	 0.962565 
1.0812681 	 0.999214 
1.0812838 	 1.018159 
1.0812995 	 1.003861 
1.0813152 	 0.990590 
1.0813309 	 1.023435 
1.0813466 	 0.992036 
1.0813624 	 0.964806 
1.0813781 	 0.942343 
1.0813938 	 0.857321 
1.0814095 	 0.800432 
1.0814252 	 0.729358 
1.0814409 	 0.676894 
1.0814566 	 0.690755 
1.0814724 	 0.684503 
1.0814881 	 0.734931 
1.0815038 	 0.822771 
1.0815195 	 0.905452 
1.0815352 	 0.943412 
1.0815509 	 0.982081 
1.0815667 	 0.980731 
1.0815824 	 0.994291 
1.0815981 	 1.000955 
1.0816138 	 0.978028 
1.0816295 	 0.985648 
1.0816452 	 0.954049 
1.0816610 	 0.981410 
1.0816767 	 0.970656 
1.0816924 	 0.985858 
1.0817081 	 0.950303 
1.0817238 	 0.986535 
1.0817395 	 0.993201 
1.0817552 	 1.010655 
1.0817710 	 1.006419 
1.0817867 	 0.998499 
1.0818024 	 0.997888 
1.0818181 	 0.991668 
1.0818338 	 0.988792 
1.0818495 	 0.996780 
1.0818653 	 1.000947 
1.0818810 	 1.031513 
1.0818967 	 1.012152 
1.0819124 	 0.999038 
1.0819281 	 1.018273 
1.0819438 	 0.972667 
1.0819596 	 1.001051 
1.0819753 	 0.974853 
1.0819910 	 0.941603 
1.0820067 	 0.930239 
1.0820224 	 0.911926 
1.0820381 	 0.921834 
1.0820538 	 0.952261 
1.0820696 	 0.985530 
1.0820853 	 0.978761 
1.0821010 	 0.953934 
1.0821167 	 0.954731 
1.0821324 	 0.881684 
1.0821481 	 0.844881 
1.0821639 	 0.831469 
1.0821796 	 0.859470 
1.0821953 	 0.930154 
1.0822110 	 0.968893 
1.0822267 	 0.966303 
1.0822424 	 0.980907 
1.0822582 	 0.975501 
1.0822739 	 0.961786 
1.0822896 	 1.004266 
1.0823053 	 0.987147 
1.0823210 	 1.011803 
1.0823367 	 0.978039 
1.0823524 	 0.944880 
1.0823682 	 0.965044 
1.0823839 	 0.932565 
1.0823996 	 0.937424 
1.0824153 	 0.923136 
1.0824310 	 0.923861 
1.0824467 	 0.884281 
1.0824625 	 0.850219 
1.0824782 	 0.823747 
1.0824939 	 0.845229 
1.0825096 	 0.885456 
1.0825253 	 0.927538 
1.0825410 	 0.954223 
1.0825568 	 0.976640 
1.0825725 	 0.959289 
1.0825882 	 0.968096 
1.0826039 	 0.947451 
1.0826196 	 0.997352 
1.0826353 	 0.977105 
1.0826510 	 0.984979 
1.0826668 	 0.981448 
1.0826825 	 0.943680 
1.0826982 	 0.960928 
1.0827139 	 0.968030 
1.0827296 	 0.968361 
1.0827453 	 0.962344 
1.0827611 	 0.969907 
1.0827768 	 0.961069 
1.0827925 	 0.967868 
1.0828082 	 0.928193 
1.0828239 	 0.932780 
1.0828396 	 0.927396 
1.0828554 	 0.931437 
1.0828711 	 0.920228 
1.0828868 	 0.913708 
1.0829025 	 0.908048 
1.0829182 	 0.873020 
1.0829339 	 0.824888 
1.0829496 	 0.837024 
1.0829654 	 0.823776 
1.0829811 	 0.735718 
1.0829968 	 0.637497 
1.0830125 	 0.485691 
1.0830282 	 0.448714 
1.0830439 	 0.459999 
1.0830597 	 0.592224 
1.0830754 	 0.697631 
1.0830911 	 0.778094 
1.0831068 	 0.825831 
1.0831225 	 0.843819 
1.0831382 	 0.886210 
1.0831540 	 0.894865 
1.0831697 	 0.901585 
1.0831854 	 0.936303 
1.0832011 	 0.957821 
1.0832168 	 0.958358 
1.0832325 	 0.965306 
1.0832482 	 0.984850 
1.0832640 	 0.970746 
1.0832797 	 0.955886 
1.0832954 	 1.004227 
1.0833111 	 0.971677 
1.0833268 	 0.991508 
1.0833425 	 0.991641 
1.0833583 	 0.989478 
1.0833740 	 1.012867 
1.0833897 	 1.018042 
1.0834054 	 0.999889 
1.0834211 	 0.999856 
1.0834368 	 1.018109 
1.0834525 	 1.014596 
1.0834683 	 1.012148 
1.0834840 	 1.041699 
1.0834997 	 1.049269 
1.0835154 	 1.044778 
1.0835311 	 1.067342 
1.0835468 	 1.051910 
1.0835626 	 1.063693 
1.0835783 	 1.058414 
1.0835940 	 1.059149 
1.0836097 	 1.047467 
1.0836254 	 1.045193 
1.0836411 	 1.013791 
1.0836569 	 1.005527 
1.0836726 	 0.994541 
1.0836883 	 1.007596 
1.0837040 	 0.996748 
1.0837197 	 0.997660 
1.0837354 	 1.001170 
1.0837511 	 0.975102 
1.0837669 	 0.935091 
1.0837826 	 0.860934 
1.0837983 	 0.825290 
1.0838140 	 0.875479 
1.0838297 	 0.939470 
1.0838454 	 0.990211 
1.0838612 	 0.999528 
1.0838769 	 0.996644 
1.0838926 	 0.995642 
1.0839083 	 0.975415 
1.0839240 	 0.990372 
1.0839397 	 0.976541 
1.0839555 	 0.997524 
1.0839712 	 1.012131 
1.0839869 	 0.999688 
1.0840026 	 1.010371 
1.0840183 	 1.022536 
1.0840340 	 1.018421 
1.0840497 	 1.016291 
1.0840655 	 1.016288 
1.0840812 	 1.012661 
1.0840969 	 1.005544 
1.0841126 	 1.011142 
1.0841283 	 0.991000 
1.0841440 	 1.004036 
1.0841598 	 1.004259 
1.0841755 	 0.970901 
1.0841912 	 0.935002 
1.0842069 	 0.916903 
1.0842226 	 0.939872 
1.0842383 	 0.961962 
1.0842541 	 0.971612 
1.0842698 	 0.994350 
1.0842855 	 0.997173 
1.0843012 	 1.005889 
1.0843169 	 1.016170 
1.0843326 	 1.002389 
1.0843483 	 1.004281 
1.0843641 	 1.008130 
1.0843798 	 1.001188 
1.0843955 	 0.991365 
1.0844112 	 1.000029 
1.0844269 	 0.997056 
1.0844426 	 0.983178 
1.0844584 	 0.997297 
1.0844741 	 1.016788 
1.0844898 	 1.024888 
1.0845055 	 1.011071 
1.0845212 	 1.017543 
1.0845369 	 1.014147 
1.0845527 	 0.994338 
1.0845684 	 1.008223 
1.0845841 	 1.004344 
1.0845998 	 1.013015 
1.0846155 	 0.990945 
1.0846312 	 0.986682 
1.0846469 	 0.983002 
1.0846627 	 0.920038 
1.0846784 	 0.808202 
1.0846941 	 0.726591 
1.0847098 	 0.747888 
1.0847255 	 0.840547 
1.0847412 	 0.928127 
1.0847570 	 0.982247 
1.0847727 	 1.001842 
1.0847884 	 0.997076 
1.0848041 	 1.015906 
1.0848198 	 1.011009 
1.0848355 	 1.021411 
1.0848513 	 1.019586 
1.0848670 	 1.028560 
1.0848827 	 1.015413 
1.0848984 	 1.002569 
1.0849141 	 1.005986 
1.0849298 	 1.017926 
1.0849455 	 1.003515 
1.0849613 	 0.991826 
1.0849770 	 0.972705 
1.0849927 	 0.954743 
1.0850084 	 0.968671 
1.0850241 	 1.004588 
1.0850398 	 0.997627 
1.0850556 	 0.985311 
1.0850713 	 0.982497 
1.0850870 	 0.987685 
1.0851027 	 0.991838 
1.0851184 	 1.006566 
1.0851341 	 0.992753 
1.0851499 	 1.010246 
1.0851656 	 1.015235 
1.0851813 	 1.014049 
1.0851970 	 0.994719 
1.0852127 	 1.024718 
1.0852284 	 0.970830 
1.0852441 	 0.903644 
1.0852599 	 0.893452 
1.0852756 	 0.930494 
1.0852913 	 0.964875 
1.0853070 	 0.988341 
1.0853227 	 0.994426 
1.0853384 	 1.001861 
1.0853542 	 0.975717 
1.0853699 	 0.993910 
1.0853856 	 0.983902 
1.0854013 	 0.982970 
1.0854170 	 0.995158 
1.0854327 	 0.984947 
1.0854485 	 1.004732 
1.0854642 	 0.997428 
1.0854799 	 0.993783 
1.0854956 	 1.018777 
1.0855113 	 1.009069 
1.0855270 	 1.013685 
1.0855427 	 1.022265 
1.0855585 	 1.001726 
1.0855742 	 0.984232 
1.0855899 	 0.955618 
1.0856056 	 0.943473 
1.0856213 	 0.951533 
1.0856370 	 0.958858 
1.0856528 	 0.996241 
1.0856685 	 0.999557 
1.0856842 	 1.033729 
1.0856999 	 1.023899 
1.0857156 	 1.002110 
1.0857313 	 1.013684 
1.0857471 	 1.001034 
1.0857628 	 0.976474 
1.0857785 	 1.017723 
1.0857942 	 1.010702 
1.0858099 	 0.998053 
1.0858256 	 0.997719 
1.0858413 	 0.990952 
1.0858571 	 0.997541 
1.0858728 	 0.993418 
1.0858885 	 1.013583 
1.0859042 	 0.976332 
1.0859199 	 0.989831 
1.0859356 	 0.998958 
1.0859514 	 1.012644 
1.0859671 	 1.001048 
1.0859828 	 1.006927 
1.0859985 	 0.997102 
1.0860142 	 0.982947 
1.0860299 	 0.983898 
1.0860456 	 0.978500 
1.0860614 	 0.989926 
1.0860771 	 1.007135 
1.0860928 	 1.006107 
1.0861085 	 1.013996 
1.0861242 	 0.987480 
1.0861399 	 0.993761 
1.0861557 	 1.003165 
1.0861714 	 0.990820 
1.0861871 	 0.994992 
1.0862028 	 0.992053 
1.0862185 	 1.002261 
1.0862342 	 0.981625 
1.0862500 	 0.977385 
1.0862657 	 0.995129 
1.0862814 	 0.991200 
1.0862971 	 0.993224 
1.0863128 	 0.991718 
1.0863285 	 0.996845 
1.0863442 	 1.009860 
1.0863600 	 1.013994 
1.0863757 	 0.988352 
1.0863914 	 0.971976 
1.0864071 	 0.974290 
1.0864228 	 0.955416 
1.0864385 	 0.969880 
1.0864543 	 0.954735 
1.0864700 	 0.970747 
1.0864857 	 0.968010 
1.0865014 	 0.983724 
1.0865171 	 0.981314 
1.0865328 	 0.994108 
1.0865486 	 0.990894 
1.0865643 	 0.967424 
1.0865800 	 0.956365 
1.0865957 	 0.963057 
1.0866114 	 0.959157 
1.0866271 	 0.907331 
1.0866428 	 0.835798 
1.0866586 	 0.791752 
1.0866743 	 0.805604 
1.0866900 	 0.874655 
1.0867057 	 0.927105 
1.0867214 	 0.976005 
1.0867371 	 0.982765 
1.0867529 	 0.999160 
1.0867686 	 0.999396 
1.0867843 	 0.999200 
1.0868000 	 0.985869 
1.0868157 	 1.006335 
1.0868314 	 1.005240 
1.0868472 	 1.016904 
1.0868629 	 1.004726 
1.0868786 	 0.999900 
1.0868943 	 0.994127 
1.0869100 	 1.005534 
1.0869257 	 0.991832 
1.0869414 	 0.996359 
1.0869572 	 0.996870 
1.0869729 	 1.004814 
1.0869886 	 1.004523 
1.0870043 	 0.990680 
1.0870200 	 1.007514 
1.0870357 	 1.005290 
1.0870515 	 1.002663 
1.0870672 	 0.998269 
1.0870829 	 0.989485 
1.0870986 	 0.994893 
1.0871143 	 0.992000 
1.0871300 	 0.984271 
1.0871458 	 0.954553 
1.0871615 	 0.897609 
1.0871772 	 0.811690 
1.0871929 	 0.760637 
1.0872086 	 0.749961 
1.0872243 	 0.713307 
1.0872400 	 0.621100 
1.0872558 	 0.507942 
1.0872715 	 0.491155 
1.0872872 	 0.597538 
1.0873029 	 0.761344 
1.0873186 	 0.851227 
1.0873343 	 0.882572 
1.0873501 	 0.909444 
1.0873658 	 0.938074 
1.0873815 	 0.957158 
1.0873972 	 0.982482 
1.0874129 	 0.973828 
1.0874286 	 0.944325 
1.0874444 	 0.895636 
1.0874601 	 0.845258 
1.0874758 	 0.789896 
1.0874915 	 0.810447 
1.0875072 	 0.829409 
1.0875229 	 0.839282 
1.0875386 	 0.858904 
1.0875544 	 0.871102 
1.0875701 	 0.870911 
1.0875858 	 0.885936 
1.0876015 	 0.877855 
1.0876172 	 0.857196 
1.0876329 	 0.876594 
1.0876487 	 0.918481 
1.0876644 	 0.931242 
1.0876801 	 0.926038 
1.0876958 	 0.958871 
1.0877115 	 0.967012 
1.0877272 	 0.938514 
1.0877430 	 0.912923 
1.0877587 	 0.909135 
1.0877744 	 0.953219 
1.0877901 	 0.958387 
1.0878058 	 0.940398 
1.0878215 	 0.928524 
1.0878372 	 0.926435 
1.0878530 	 0.938051 
1.0878687 	 0.957211 
1.0878844 	 0.944990 
1.0879001 	 0.913583 
1.0879158 	 0.894868 
1.0879315 	 0.900727 
1.0879473 	 0.940117 
1.0879630 	 0.967657 
1.0879787 	 0.953563 
1.0879944 	 0.934554 
1.0880101 	 0.911713 
1.0880258 	 0.919446 
1.0880416 	 0.932730 
1.0880573 	 0.973623 
1.0880730 	 0.985437 
1.0880887 	 0.977643 
1.0881044 	 0.966461 
1.0881201 	 0.920146 
1.0881358 	 0.910273 
1.0881516 	 0.931026 
1.0881673 	 0.958162 
1.0881830 	 0.989896 
1.0881987 	 0.989829 
1.0882144 	 0.984148 
1.0882301 	 0.968302 
1.0882459 	 0.941152 
1.0882616 	 0.922172 
1.0882773 	 0.941911 
1.0882930 	 0.961693 
1.0883087 	 0.962647 
1.0883244 	 0.971253 
1.0883402 	 0.978013 
1.0883559 	 0.941284 
1.0883716 	 0.905374 
1.0883873 	 0.895642 
1.0884030 	 0.933202 
1.0884187 	 0.965202 
1.0884344 	 0.978299 
1.0884502 	 0.944031 
1.0884659 	 0.871570 
1.0884816 	 0.785330 
1.0884973 	 0.773853 
1.0885130 	 0.833835 
1.0885287 	 0.883955 
1.0885445 	 0.905213 
1.0885602 	 0.888400 
1.0885759 	 0.849294 
1.0885916 	 0.835545 
1.0886073 	 0.872224 
1.0886230 	 0.908410 
1.0886388 	 0.925654 
1.0886545 	 0.916419 
1.0886702 	 0.907849 
1.0886859 	 0.899289 
1.0887016 	 0.888610 
1.0887173 	 0.860661 
1.0887330 	 0.809685 
1.0887488 	 0.816422 
1.0887645 	 0.889875 
1.0887802 	 0.953090 
1.0887959 	 0.956966 
1.0888116 	 0.907095 
1.0888273 	 0.830689 
1.0888431 	 0.780199 
1.0888588 	 0.802130 
1.0888745 	 0.863024 
1.0888902 	 0.926264 
1.0889059 	 0.970033 
1.0889216 	 0.979504 
1.0889373 	 0.973663 
1.0889531 	 0.965791 
1.0889688 	 0.931094 
1.0889845 	 0.910962 
1.0890002 	 0.914186 
1.0890159 	 0.950662 
1.0890316 	 0.982695 
1.0890474 	 0.991911 
1.0890631 	 0.996365 
1.0890788 	 1.002930 
1.0890945 	 0.996295 
1.0891102 	 0.997382 
1.0891259 	 0.987021 
1.0891417 	 0.961676 
1.0891574 	 0.947612 
1.0891731 	 0.913097 
1.0891888 	 0.906003 
1.0892045 	 0.909113 
1.0892202 	 0.920778 
1.0892359 	 0.951561 
1.0892517 	 0.974101 
1.0892674 	 0.980400 
1.0892831 	 0.988401 
1.0892988 	 0.983281 
1.0893145 	 0.950830 
1.0893302 	 0.914983 
1.0893460 	 0.909336 
1.0893617 	 0.913520 
1.0893774 	 0.936522 
1.0893931 	 0.967933 
1.0894088 	 0.947317 
1.0894245 	 0.911478 
1.0894403 	 0.885342 
1.0894560 	 0.864286 
1.0894717 	 0.867235 
1.0894874 	 0.891411 
1.0895031 	 0.933938 
1.0895188 	 0.959476 
1.0895345 	 0.979980 
1.0895503 	 1.001117 
1.0895660 	 0.983357 
1.0895817 	 0.972096 
1.0895974 	 0.951546 
1.0896131 	 0.937987 
1.0896288 	 0.953984 
1.0896446 	 0.962611 
1.0896603 	 0.977491 
1.0896760 	 0.986413 
1.0896917 	 0.983245 
1.0897074 	 0.965525 
1.0897231 	 0.930911 
1.0897389 	 0.917978 
1.0897546 	 0.917836 
1.0897703 	 0.939354 
1.0897860 	 0.960362 
1.0898017 	 0.968158 
1.0898174 	 0.990304 
1.0898331 	 1.002790 
1.0898489 	 0.998175 
1.0898646 	 1.003685 
1.0898803 	 1.000558 
1.0898960 	 0.954499 
1.0899117 	 0.884791 
1.0899274 	 0.791980 
1.0899432 	 0.743561 
1.0899589 	 0.813738 
1.0899746 	 0.910445 
1.0899903 	 0.976311 
1.0900060 	 0.996668 
1.0900217 	 0.993875 
1.0900375 	 0.986085 
1.0900532 	 0.970180 
1.0900689 	 0.960978 
1.0900846 	 0.981283 
1.0901003 	 1.005836 
1.0901160 	 1.007533 
1.0901317 	 1.007373 
1.0901475 	 0.964391 
1.0901632 	 0.929978 
1.0901789 	 0.925643 
1.0901946 	 0.945213 
1.0902103 	 0.966784 
1.0902260 	 1.001583 
1.0902418 	 1.010611 
1.0902575 	 1.023255 
1.0902732 	 1.022111 
1.0902889 	 1.013560 
1.0903046 	 1.025849 
1.0903203 	 1.018586 
1.0903361 	 1.012471 
1.0903518 	 1.007252 
1.0903675 	 1.012163 
1.0903832 	 1.018507 
1.0903989 	 1.019143 
1.0904146 	 1.022408 
1.0904303 	 1.017154 
1.0904461 	 1.013814 
1.0904618 	 1.006035 
1.0904775 	 1.021848 
1.0904932 	 1.014370 
1.0905089 	 1.018708 
1.0905246 	 0.999180 
1.0905404 	 0.973569 
1.0905561 	 0.962442 
1.0905718 	 0.960087 
1.0905875 	 0.974051 
1.0906032 	 0.956292 
1.0906189 	 0.937871 
1.0906347 	 0.926100 
1.0906504 	 0.948355 
1.0906661 	 0.974102 
1.0906818 	 1.004644 
1.0906975 	 0.998831 
1.0907132 	 1.007610 
1.0907289 	 0.990226 
1.0907447 	 0.982749 
1.0907604 	 0.993049 
1.0907761 	 1.005080 
1.0907918 	 1.003247 
1.0908075 	 1.023260 
1.0908232 	 1.012351 
1.0908390 	 0.971286 
1.0908547 	 0.887513 
1.0908704 	 0.814619 
1.0908861 	 0.797342 
1.0909018 	 0.846661 
1.0909175 	 0.934392 
1.0909333 	 0.989458 
1.0909490 	 0.988405 
1.0909647 	 1.009101 
1.0909804 	 1.006841 
1.0909961 	 0.998826 
1.0910118 	 0.981571 
1.0910275 	 0.999445 
1.0910433 	 1.001486 
1.0910590 	 0.996375 
1.0910747 	 0.979003 
1.0910904 	 0.940737 
1.0911061 	 0.911927 
1.0911218 	 0.921911 
1.0911376 	 0.908234 
1.0911533 	 0.934079 
1.0911690 	 0.946717 
1.0911847 	 0.950083 
1.0912004 	 0.970790 
1.0912161 	 0.991603 
1.0912319 	 1.010942 
1.0912476 	 1.010503 
1.0912633 	 1.021466 
1.0912790 	 1.008061 
1.0912947 	 1.000485 
1.0913104 	 1.007492 
1.0913261 	 0.994861 
1.0913419 	 1.005544 
1.0913576 	 1.008522 
1.0913733 	 1.011146 
1.0913890 	 1.020367 
1.0914047 	 1.029906 
1.0914204 	 1.023547 
1.0914362 	 1.027287 
1.0914519 	 1.023844 
1.0914676 	 1.007017 
1.0914833 	 1.006492 
1.0914990 	 1.035163 
1.0915147 	 1.019410 
1.0915305 	 1.020926 
1.0915462 	 1.016826 
1.0915619 	 1.018933 
1.0915776 	 1.010306 
1.0915933 	 1.010862 
1.0916090 	 0.996050 
1.0916247 	 0.965401 
1.0916405 	 0.938106 
1.0916562 	 0.916936 
1.0916719 	 0.896031 
1.0916876 	 0.920978 
1.0917033 	 0.932768 
1.0917190 	 0.940587 
1.0917348 	 0.945363 
1.0917505 	 0.881455 
1.0917662 	 0.737957 
1.0917819 	 0.588653 
1.0917976 	 0.502822 
1.0918133 	 0.563142 
1.0918290 	 0.745031 
1.0918448 	 0.900318 
1.0918605 	 0.966677 
1.0918762 	 1.005476 
1.0918919 	 1.012108 
1.0919076 	 1.011477 
1.0919233 	 1.008598 
1.0919391 	 1.011846 
1.0919548 	 1.005555 
1.0919705 	 1.020521 
1.0919862 	 1.016368 
1.0920019 	 1.013929 
1.0920176 	 1.008478 
1.0920334 	 0.997128 
1.0920491 	 1.009048 
1.0920648 	 1.010978 
1.0920805 	 1.006454 
1.0920962 	 1.012032 
1.0921119 	 1.016029 
1.0921276 	 1.000775 
1.0921434 	 1.013178 
1.0921591 	 1.011260 
1.0921748 	 1.006889 
1.0921905 	 0.990217 
1.0922062 	 0.958866 
1.0922219 	 0.936759 
1.0922377 	 0.940876 
1.0922534 	 0.962732 
1.0922691 	 0.953594 
1.0922848 	 0.937968 
1.0923005 	 0.940569 
1.0923162 	 0.954539 
1.0923320 	 0.984736 
1.0923477 	 1.002202 
1.0923634 	 1.004646 
1.0923791 	 1.009054 
1.0923948 	 0.999584 
1.0924105 	 0.992718 
1.0924262 	 0.994435 
1.0924420 	 0.986759 
1.0924577 	 0.996735 
1.0924734 	 0.984653 
1.0924891 	 0.997372 
1.0925048 	 0.994133 
1.0925205 	 1.009731 
1.0925363 	 0.981801 
1.0925520 	 0.985055 
1.0925677 	 0.987516 
1.0925834 	 0.968256 
1.0925991 	 0.951192 
1.0926148 	 0.941872 
1.0926306 	 0.921054 
1.0926463 	 0.940305 
1.0926620 	 0.928521 
1.0926777 	 0.940594 
1.0926934 	 0.946409 
1.0927091 	 0.965711 
1.0927248 	 0.982146 
1.0927406 	 0.977430 
1.0927563 	 0.951794 
1.0927720 	 0.956165 
1.0927877 	 0.957779 
1.0928034 	 0.947093 
1.0928191 	 0.920784 
1.0928349 	 0.841064 
1.0928506 	 0.732159 
1.0928663 	 0.635500 
1.0928820 	 0.612266 
1.0928977 	 0.656295 
1.0929134 	 0.666556 
1.0929292 	 0.673140 
1.0929449 	 0.692911 
1.0929606 	 0.765604 
1.0929763 	 0.818222 
1.0929920 	 0.795516 
1.0930077 	 0.714518 
1.0930234 	 0.663197 
1.0930392 	 0.722523 
1.0930549 	 0.832951 
1.0930706 	 0.916023 
1.0930863 	 0.946461 
1.0931020 	 0.898948 
1.0931177 	 0.797524 
1.0931335 	 0.705636 
1.0931492 	 0.682620 
1.0931649 	 0.756267 
1.0931806 	 0.872127 
1.0931963 	 0.954013 
1.0932120 	 0.977520 
1.0932278 	 0.971662 
1.0932435 	 0.921332 
1.0932592 	 0.855823 
1.0932749 	 0.780725 
1.0932906 	 0.715705 
1.0933063 	 0.668966 
1.0933220 	 0.714043 
1.0933378 	 0.825741 
1.0933535 	 0.922217 
1.0933692 	 0.972484 
1.0933849 	 0.978660 
1.0934006 	 0.975534 
1.0934163 	 0.989149 
1.0934321 	 0.966038 
1.0934478 	 0.935731 
1.0934635 	 0.891891 
1.0934792 	 0.858854 
1.0934949 	 0.794419 
1.0935106 	 0.738762 
1.0935264 	 0.772532 
1.0935421 	 0.868309 
1.0935578 	 0.951947 
1.0935735 	 1.010339 
1.0935892 	 1.020398 
1.0936049 	 1.035476 
1.0936206 	 1.019409 
1.0936364 	 1.025336 
1.0936521 	 1.012545 
1.0936678 	 0.991239 
1.0936835 	 0.989275 
1.0936992 	 0.974488 
1.0937149 	 0.934295 
1.0937307 	 0.850600 
1.0937464 	 0.758830 
1.0937621 	 0.770334 
1.0937778 	 0.830962 
1.0937935 	 0.932867 
1.0938092 	 1.011518 
1.0938250 	 1.025114 
1.0938407 	 1.012122 
1.0938564 	 0.995935 
1.0938721 	 0.977738 
1.0938878 	 0.946889 
1.0939035 	 0.925138 
1.0939192 	 0.935877 
1.0939350 	 0.974403 
1.0939507 	 1.001969 
1.0939664 	 1.019707 
1.0939821 	 0.988329 
1.0939978 	 0.913025 
1.0940135 	 0.803694 
1.0940293 	 0.719467 
1.0940450 	 0.721616 
1.0940607 	 0.798690 
1.0940764 	 0.858368 
1.0940921 	 0.893368 
1.0941078 	 0.895357 
1.0941236 	 0.880364 
1.0941393 	 0.852198 
1.0941550 	 0.836825 
1.0941707 	 0.815608 
1.0941864 	 0.828882 
1.0942021 	 0.885598 
1.0942178 	 0.958755 
1.0942336 	 0.974441 
1.0942493 	 0.980811 
1.0942650 	 0.999589 
1.0942807 	 1.009492 
1.0942964 	 0.991259 
1.0943121 	 0.912913 
1.0943279 	 0.809401 
1.0943436 	 0.727014 
1.0943593 	 0.726186 
1.0943750 	 0.809160 
1.0943907 	 0.885947 
1.0944064 	 0.921674 
1.0944221 	 0.936255 
1.0944379 	 0.928435 
1.0944536 	 0.908611 
1.0944693 	 0.866663 
1.0944850 	 0.843366 
1.0945007 	 0.863742 
1.0945164 	 0.925763 
1.0945322 	 0.976840 
1.0945479 	 0.999817 
1.0945636 	 1.009634 
1.0945793 	 1.028422 
1.0945950 	 1.021458 
1.0946107 	 1.024167 
1.0946265 	 1.015227 
1.0946422 	 1.018564 
1.0946579 	 0.966850 
1.0946736 	 0.895921 
1.0946893 	 0.783787 
1.0947050 	 0.723622 
1.0947207 	 0.747656 
1.0947365 	 0.863685 
1.0947522 	 0.936629 
1.0947679 	 0.971503 
1.0947836 	 0.931971 
1.0947993 	 0.857807 
1.0948150 	 0.798183 
1.0948308 	 0.779647 
1.0948465 	 0.855435 
1.0948622 	 0.948561 
1.0948779 	 0.990518 
1.0948936 	 1.006130 
1.0949093 	 1.001066 
1.0949251 	 1.016418 
1.0949408 	 1.011185 
1.0949565 	 1.004545 
1.0949722 	 0.978009 
1.0949879 	 0.991483 
1.0950036 	 0.993279 
1.0950193 	 0.996918 
1.0950351 	 0.989186 
1.0950508 	 0.961200 
1.0950665 	 0.912941 
1.0950822 	 0.807829 
1.0950979 	 0.718555 
1.0951136 	 0.716430 
1.0951294 	 0.796803 
1.0951451 	 0.868642 
1.0951608 	 0.887983 
1.0951765 	 0.830931 
1.0951922 	 0.778201 
1.0952079 	 0.765885 
1.0952237 	 0.804334 
1.0952394 	 0.882655 
1.0952551 	 0.932579 
1.0952708 	 0.966696 
1.0952865 	 0.985054 
1.0953022 	 0.995436 
1.0953179 	 0.995776 
1.0953337 	 1.000297 
1.0953494 	 1.018392 
1.0953651 	 1.011416 
1.0953808 	 1.009055 
1.0953965 	 0.980711 
1.0954122 	 0.981695 
1.0954280 	 0.991094 
1.0954437 	 0.991781 
1.0954594 	 0.998464 
1.0954751 	 0.980674 
1.0954908 	 0.960906 
1.0955065 	 0.926949 
1.0955223 	 0.817842 
1.0955380 	 0.712257 
1.0955537 	 0.706910 
1.0955694 	 0.733213 
1.0955851 	 0.742958 
1.0956008 	 0.741625 
1.0956165 	 0.720836 
1.0956323 	 0.740531 
1.0956480 	 0.739901 
1.0956637 	 0.805595 
1.0956794 	 0.875722 
1.0956951 	 0.934519 
1.0957108 	 0.980030 
1.0957266 	 0.998193 
1.0957423 	 0.999834 
1.0957580 	 0.987225 
1.0957737 	 0.960578 
1.0957894 	 0.963535 
1.0958051 	 0.952061 
1.0958209 	 0.955656 
1.0958366 	 0.991061 
1.0958523 	 0.973149 
1.0958680 	 0.991205 
1.0958837 	 0.992337 
1.0958994 	 0.998408 
1.0959151 	 1.000402 
1.0959309 	 1.018703 
1.0959466 	 0.988188 
1.0959623 	 1.012669 
1.0959780 	 0.993770 
1.0959937 	 0.910781 
1.0960094 	 0.849222 
1.0960252 	 0.836475 
1.0960409 	 0.840859 


==> anc/HD39400/HD39400_71.dat <==
1.0655332 	 0.987468 
1.0655486 	 0.988075 
1.0655641 	 0.983623 
1.0655795 	 0.963052 
1.0655949 	 0.985379 
1.0656104 	 0.991920 
1.0656258 	 1.035327 
1.0656412 	 0.950973 
1.0656567 	 1.018137 
1.0656721 	 0.988355 
1.0656876 	 0.993613 
1.0657030 	 1.009476 
1.0657184 	 1.012000 
1.0657339 	 0.953614 
1.0657493 	 1.001898 
1.0657647 	 1.005363 
1.0657802 	 0.985178 
1.0657956 	 1.000314 
1.0658110 	 0.981000 
1.0658265 	 0.971803 
1.0658419 	 0.990401 
1.0658574 	 1.016154 
1.0658728 	 0.988270 
1.0658882 	 0.970032 
1.0659037 	 0.946374 
1.0659191 	 0.954549 
1.0659345 	 0.953952 
1.0659500 	 0.978978 
1.0659654 	 0.981336 
1.0659808 	 0.986259 
1.0659963 	 0.979037 
1.0660117 	 0.959236 
1.0660271 	 0.966941 
1.0660426 	 0.949815 
1.0660580 	 0.961550 
1.0660735 	 0.990824 
1.0660889 	 0.963842 
1.0661043 	 0.993730 
1.0661198 	 0.992681 
1.0661352 	 0.984074 
1.0661506 	 0.987349 
1.0661661 	 1.021814 
1.0661815 	 0.987924 
1.0661969 	 0.997071 
1.0662124 	 1.003766 
1.0662278 	 1.020876 
1.0662433 	 0.970077 
1.0662587 	 0.984283 
1.0662741 	 0.946812 
1.0662896 	 0.957477 
1.0663050 	 0.987598 
1.0663204 	 0.976688 
1.0663359 	 0.949524 
1.0663513 	 0.901718 
1.0663667 	 0.789316 
1.0663822 	 0.639744 
1.0663976 	 0.548849 
1.0664131 	 0.577355 
1.0664285 	 0.622306 
1.0664439 	 0.623091 
1.0664594 	 0.601666 
1.0664748 	 0.660616 
1.0664902 	 0.759140 
1.0665057 	 0.901218 
1.0665211 	 0.961284 
1.0665365 	 0.972334 
1.0665520 	 0.967815 
1.0665674 	 0.954575 
1.0665828 	 0.962116 
1.0665983 	 0.959622 
1.0666137 	 0.966988 
1.0666292 	 0.951942 
1.0666446 	 0.953488 
1.0666600 	 0.949406 
1.0666755 	 0.996426 
1.0666909 	 0.970551 
1.0667063 	 0.957368 
1.0667218 	 0.944870 
1.0667372 	 0.964692 
1.0667526 	 0.964909 
1.0667681 	 0.975855 
1.0667835 	 0.990973 
1.0667990 	 0.981158 
1.0668144 	 0.998974 
1.0668298 	 1.017965 
1.0668453 	 1.010805 
1.0668607 	 0.990664 
1.0668761 	 0.992257 
1.0668916 	 0.994796 
1.0669070 	 1.004737 
1.0669224 	 0.985543 
1.0669379 	 1.010929 
1.0669533 	 0.984565 
1.0669687 	 1.011464 
1.0669842 	 0.995389 
1.0669996 	 0.953527 
1.0670151 	 0.937565 
1.0670305 	 0.944654 
1.0670459 	 0.883003 
1.0670614 	 0.860984 
1.0670768 	 0.894340 
1.0670922 	 0.969715 
1.0671077 	 0.999118 
1.0671231 	 1.010020 
1.0671385 	 0.992110 
1.0671540 	 0.960970 
1.0671694 	 0.972658 
1.0671849 	 0.987384 
1.0672003 	 0.977715 
1.0672157 	 0.985057 
1.0672312 	 1.007391 
1.0672466 	 0.991314 
1.0672620 	 0.991036 
1.0672775 	 1.013704 
1.0672929 	 0.984137 
1.0673083 	 1.005567 
1.0673238 	 1.020407 
1.0673392 	 1.022360 
1.0673547 	 1.012197 
1.0673701 	 0.998446 
1.0673855 	 0.964830 
1.0674010 	 0.966956 
1.0674164 	 1.005883 
1.0674318 	 1.004802 
1.0674473 	 0.996103 
1.0674627 	 0.984579 
1.0674781 	 0.984223 
1.0674936 	 0.904976 
1.0675090 	 0.831617 
1.0675244 	 0.808038 
1.0675399 	 0.876132 
1.0675553 	 0.973756 
1.0675708 	 1.002732 
1.0675862 	 1.017617 
1.0676016 	 1.015563 
1.0676171 	 1.029802 
1.0676325 	 1.015874 
1.0676479 	 1.012636 
1.0676634 	 0.970443 
1.0676788 	 1.004151 
1.0676942 	 0.963853 
1.0677097 	 0.960234 
1.0677251 	 0.933502 
1.0677406 	 0.960135 
1.0677560 	 0.957303 
1.0677714 	 0.963912 
1.0677869 	 0.946570 
1.0678023 	 0.968123 
1.0678177 	 0.986704 
1.0678332 	 0.981634 
1.0678486 	 0.981785 
1.0678640 	 0.990617 
1.0678795 	 0.995605 
1.0678949 	 1.014639 
1.0679103 	 1.017373 
1.0679258 	 1.010404 
1.0679412 	 0.992608 
1.0679567 	 0.987504 
1.0679721 	 0.974670 
1.0679875 	 0.917009 
1.0680030 	 0.819478 
1.0680184 	 0.797292 
1.0680338 	 0.852745 
1.0680493 	 0.945408 
1.0680647 	 0.988088 
1.0680801 	 1.016151 
1.0680956 	 1.020639 
1.0681110 	 0.991054 
1.0681265 	 1.008626 
1.0681419 	 1.014339 
1.0681573 	 1.000091 
1.0681728 	 1.003092 
1.0681882 	 1.008927 
1.0682036 	 0.991710 
1.0682191 	 1.016311 
1.0682345 	 1.012991 
1.0682499 	 1.028222 
1.0682654 	 1.015739 
1.0682808 	 1.009139 
1.0682963 	 1.007822 
1.0683117 	 1.005845 
1.0683271 	 1.012133 
1.0683426 	 1.018033 
1.0683580 	 0.997983 
1.0683734 	 0.991011 
1.0683889 	 1.016252 
1.0684043 	 1.005504 
1.0684197 	 0.989013 
1.0684352 	 1.011003 
1.0684506 	 0.993215 
1.0684660 	 0.992271 
1.0684815 	 0.985412 
1.0684969 	 0.976360 
1.0685124 	 0.980047 
1.0685278 	 0.976750 
1.0685432 	 1.005566 
1.0685587 	 0.997216 
1.0685741 	 0.957188 
1.0685895 	 0.926835 
1.0686050 	 0.871411 
1.0686204 	 0.872212 
1.0686358 	 0.870161 
1.0686513 	 0.939599 
1.0686667 	 0.969214 
1.0686822 	 0.977893 
1.0686976 	 1.017503 
1.0687130 	 1.010580 
1.0687285 	 1.028505 
1.0687439 	 1.028960 
1.0687593 	 1.048925 
1.0687748 	 0.997491 
1.0687902 	 0.999466 
1.0688056 	 0.970144 
1.0688211 	 0.944226 
1.0688365 	 0.905198 
1.0688519 	 0.916313 
1.0688674 	 0.951704 
1.0688828 	 0.976519 
1.0688983 	 0.982711 
1.0689137 	 1.026318 
1.0689291 	 1.007128 
1.0689446 	 1.010268 
1.0689600 	 1.013152 
1.0689754 	 1.002067 
1.0689909 	 1.005933 
1.0690063 	 1.009904 
1.0690217 	 0.993742 
1.0690372 	 0.994765 
1.0690526 	 0.984297 
1.0690681 	 0.984124 
1.0690835 	 0.992565 
1.0690989 	 0.991657 
1.0691144 	 1.022197 
1.0691298 	 1.015122 
1.0691452 	 1.015368 
1.0691607 	 1.019466 
1.0691761 	 1.023998 
1.0691915 	 1.021399 
1.0692070 	 0.994948 
1.0692224 	 0.974913 
1.0692379 	 0.917008 
1.0692533 	 0.814128 
1.0692687 	 0.724497 
1.0692842 	 0.753379 
1.0692996 	 0.830240 
1.0693150 	 0.935342 
1.0693305 	 0.987149 
1.0693459 	 0.999235 
1.0693613 	 1.013736 
1.0693768 	 0.978218 
1.0693922 	 0.935854 
1.0694076 	 0.891770 
1.0694231 	 0.860178 
1.0694385 	 0.862259 
1.0694540 	 0.909622 
1.0694694 	 0.948612 
1.0694848 	 0.978718 
1.0695003 	 0.991500 
1.0695157 	 1.007566 
1.0695311 	 0.998151 
1.0695466 	 0.990181 
1.0695620 	 0.991273 
1.0695774 	 0.972942 
1.0695929 	 0.958590 
1.0696083 	 0.979934 
1.0696238 	 1.012427 
1.0696392 	 1.013791 
1.0696546 	 1.013522 
1.0696701 	 0.996161 
1.0696855 	 0.951691 
1.0697009 	 0.856159 
1.0697164 	 0.778629 
1.0697318 	 0.739930 
1.0697472 	 0.766916 
1.0697627 	 0.878477 
1.0697781 	 0.944740 
1.0697935 	 0.977734 
1.0698090 	 0.993002 
1.0698244 	 0.992111 
1.0698399 	 0.997253 
1.0698553 	 0.973558 
1.0698707 	 0.951470 
1.0698862 	 0.954431 
1.0699016 	 0.979114 
1.0699170 	 0.973703 
1.0699325 	 0.967723 
1.0699479 	 0.923702 
1.0699633 	 0.938538 
1.0699788 	 0.945320 
1.0699942 	 0.973280 
1.0700097 	 0.973947 
1.0700251 	 0.974233 
1.0700405 	 0.977664 
1.0700560 	 1.012733 
1.0700714 	 1.017326 
1.0700868 	 1.001905 
1.0701023 	 0.996802 
1.0701177 	 0.999649 
1.0701331 	 0.997749 
1.0701486 	 1.018394 
1.0701640 	 0.990590 
1.0701795 	 1.003146 
1.0701949 	 1.006605 
1.0702103 	 1.014351 
1.0702258 	 0.983035 
1.0702412 	 0.969453 
1.0702566 	 0.981380 
1.0702721 	 0.979999 
1.0702875 	 1.003515 
1.0703029 	 0.994874 
1.0703184 	 1.006606 
1.0703338 	 1.007313 
1.0703492 	 0.992666 
1.0703647 	 0.986923 
1.0703801 	 0.984514 
1.0703956 	 0.991794 
1.0704110 	 0.998593 
1.0704264 	 0.987135 
1.0704419 	 1.001655 
1.0704573 	 1.013888 
1.0704727 	 0.987662 
1.0704882 	 0.979087 
1.0705036 	 0.986213 
1.0705190 	 0.999883 
1.0705345 	 0.989753 
1.0705499 	 0.994822 
1.0705654 	 0.998721 
1.0705808 	 0.995804 
1.0705962 	 0.975497 
1.0706117 	 0.986263 
1.0706271 	 0.996504 
1.0706425 	 0.979002 
1.0706580 	 0.989633 
1.0706734 	 0.976725 
1.0706888 	 0.985084 
1.0707043 	 0.954947 
1.0707197 	 0.978753 
1.0707351 	 0.971006 
1.0707506 	 0.985826 
1.0707660 	 0.991883 
1.0707815 	 0.999716 
1.0707969 	 1.006016 
1.0708123 	 1.000145 
1.0708278 	 0.988043 
1.0708432 	 0.998181 
1.0708586 	 1.003696 
1.0708741 	 0.986240 
1.0708895 	 0.963343 
1.0709049 	 0.965225 
1.0709204 	 0.961336 
1.0709358 	 0.983520 
1.0709513 	 1.001288 
1.0709667 	 1.006739 
1.0709821 	 0.992715 
1.0709976 	 0.981140 
1.0710130 	 0.945136 
1.0710284 	 0.935010 
1.0710439 	 0.934267 
1.0710593 	 0.914252 
1.0710747 	 0.958986 
1.0710902 	 0.985226 
1.0711056 	 0.973728 
1.0711211 	 0.980129 
1.0711365 	 0.980897 
1.0711519 	 0.986292 
1.0711674 	 1.008788 
1.0711828 	 1.001989 
1.0711982 	 1.006093 
1.0712137 	 1.013019 
1.0712291 	 0.996745 
1.0712445 	 1.011012 
1.0712600 	 1.016571 
1.0712754 	 1.004880 
1.0712908 	 1.002252 
1.0713063 	 0.983923 
1.0713217 	 0.981909 
1.0713372 	 0.988283 
1.0713526 	 0.981952 
1.0713680 	 0.978169 
1.0713835 	 0.958292 
1.0713989 	 0.973889 
1.0714143 	 0.986533 
1.0714298 	 0.998019 
1.0714452 	 0.999164 
1.0714606 	 1.001053 
1.0714761 	 1.017151 
1.0714915 	 1.016507 
1.0715070 	 0.997866 
1.0715224 	 1.000026 
1.0715378 	 0.994232 
1.0715533 	 0.994650 
1.0715687 	 0.994061 
1.0715841 	 0.979798 
1.0715996 	 1.001019 
1.0716150 	 0.970385 
1.0716304 	 0.986880 
1.0716459 	 0.993252 
1.0716613 	 1.001377 
1.0716767 	 0.993266 
1.0716922 	 0.991730 
1.0717076 	 0.972420 
1.0717231 	 0.971897 
1.0717385 	 0.972307 
1.0717539 	 0.986483 
1.0717694 	 0.991002 
1.0717848 	 0.997262 
1.0718002 	 1.003238 
1.0718157 	 0.994285 
1.0718311 	 0.992578 
1.0718465 	 0.992912 
1.0718620 	 0.967082 
1.0718774 	 0.977838 
1.0718929 	 0.991858 
1.0719083 	 0.996702 
1.0719237 	 0.989451 
1.0719392 	 0.985284 
1.0719546 	 0.991099 
1.0719700 	 1.002979 
1.0719855 	 0.992858 
1.0720009 	 0.994397 
1.0720163 	 0.993234 
1.0720318 	 0.992294 
1.0720472 	 0.976081 
1.0720627 	 0.969849 
1.0720781 	 0.963824 
1.0720935 	 0.957192 
1.0721090 	 0.975670 
1.0721244 	 0.974963 
1.0721398 	 0.966643 
1.0721553 	 0.978021 
1.0721707 	 0.965918 
1.0721861 	 0.976587 
1.0722016 	 0.975691 
1.0722170 	 0.987454 
1.0722324 	 0.976978 
1.0722479 	 0.983990 
1.0722633 	 0.986303 
1.0722788 	 1.001052 
1.0722942 	 1.001805 
1.0723096 	 0.995852 
1.0723251 	 0.991932 
1.0723405 	 1.009608 
1.0723559 	 0.993882 
1.0723714 	 1.017006 
1.0723868 	 1.002389 
1.0724022 	 1.028247 
1.0724177 	 1.002863 
1.0724331 	 0.991606 
1.0724486 	 0.988911 
1.0724640 	 0.963388 
1.0724794 	 0.978271 
1.0724949 	 0.978099 
1.0725103 	 0.993505 
1.0725257 	 1.000393 
1.0725412 	 0.995801 
1.0725566 	 1.000960 
1.0725720 	 1.012114 
1.0725875 	 0.985432 
1.0726029 	 0.992438 
1.0726183 	 1.004242 
1.0726338 	 1.005344 
1.0726492 	 1.009380 
1.0726647 	 0.998214 
1.0726801 	 0.999168 
1.0726955 	 0.997200 
1.0727110 	 0.997497 
1.0727264 	 0.994670 
1.0727418 	 0.985624 
1.0727573 	 1.010487 
1.0727727 	 0.969098 
1.0727881 	 0.939948 
1.0728036 	 0.911434 
1.0728190 	 0.866396 
1.0728345 	 0.882117 
1.0728499 	 0.937677 
1.0728653 	 0.988495 
1.0728808 	 0.976771 
1.0728962 	 0.946868 
1.0729116 	 0.851706 
1.0729271 	 0.733849 
1.0729425 	 0.671702 
1.0729579 	 0.728412 
1.0729734 	 0.858242 
1.0729888 	 0.924609 
1.0730043 	 0.906564 
1.0730197 	 0.817273 
1.0730351 	 0.716787 
1.0730506 	 0.709461 
1.0730660 	 0.768435 
1.0730814 	 0.875254 
1.0730969 	 0.933952 
1.0731123 	 0.970249 
1.0731277 	 0.984712 
1.0731432 	 0.989940 
1.0731586 	 0.988433 
1.0731740 	 1.000988 
1.0731895 	 0.987353 
1.0732049 	 0.983218 
1.0732204 	 0.970110 
1.0732358 	 0.942608 
1.0732512 	 0.920233 
1.0732667 	 0.933613 
1.0732821 	 0.960047 
1.0732975 	 0.980170 
1.0733130 	 0.996889 
1.0733284 	 0.999426 
1.0733438 	 0.993332 
1.0733593 	 0.992602 
1.0733747 	 1.002194 
1.0733902 	 0.989437 
1.0734056 	 0.990981 
1.0734210 	 0.991219 
1.0734365 	 1.001147 
1.0734519 	 1.001129 
1.0734673 	 0.997521 
1.0734828 	 0.992206 
1.0734982 	 0.988650 
1.0735136 	 0.997704 
1.0735291 	 0.977453 
1.0735445 	 0.958735 
1.0735599 	 0.897682 
1.0735754 	 0.795614 
1.0735908 	 0.775218 
1.0736063 	 0.832698 
1.0736217 	 0.919729 
1.0736371 	 0.987103 
1.0736526 	 0.997791 
1.0736680 	 1.013793 
1.0736834 	 1.016042 
1.0736989 	 0.994622 
1.0737143 	 0.994990 
1.0737297 	 0.999211 
1.0737452 	 1.004237 
1.0737606 	 1.014293 
1.0737761 	 1.018342 
1.0737915 	 1.015206 
1.0738069 	 1.004861 
1.0738224 	 0.994732 
1.0738378 	 0.991844 
1.0738532 	 0.986614 
1.0738687 	 0.961116 
1.0738841 	 0.948306 
1.0738995 	 0.948185 
1.0739150 	 0.945702 
1.0739304 	 0.963680 
1.0739458 	 0.981648 
1.0739613 	 0.990432 
1.0739767 	 1.006973 
1.0739922 	 1.009665 
1.0740076 	 1.000471 
1.0740230 	 0.997877 
1.0740385 	 0.987252 
1.0740539 	 0.969365 
1.0740693 	 0.976712 
1.0740848 	 1.005945 
1.0741002 	 1.009872 
1.0741156 	 1.019094 
1.0741311 	 1.008529 
1.0741465 	 1.007473 
1.0741620 	 1.001837 
1.0741774 	 1.004692 
1.0741928 	 0.990272 
1.0742083 	 1.008585 
1.0742237 	 1.006163 
1.0742391 	 1.002126 
1.0742546 	 1.002699 
1.0742700 	 1.007331 
1.0742854 	 1.014168 
1.0743009 	 1.011192 
1.0743163 	 1.005887 
1.0743318 	 1.006932 
1.0743472 	 0.997489 
1.0743626 	 1.000495 
1.0743781 	 1.013918 
1.0743935 	 1.012731 
1.0744089 	 1.011438 
1.0744244 	 1.004707 
1.0744398 	 0.976519 
1.0744552 	 0.970907 
1.0744707 	 0.965213 
1.0744861 	 0.974002 
1.0745015 	 0.994885 
1.0745170 	 0.986612 
1.0745324 	 0.987091 
1.0745479 	 0.979534 
1.0745633 	 0.981527 
1.0745787 	 0.988497 
1.0745942 	 0.994744 
1.0746096 	 1.019816 
1.0746250 	 1.010291 
1.0746405 	 0.994958 
1.0746559 	 0.987664 
1.0746713 	 1.000694 
1.0746868 	 0.993837 
1.0747022 	 0.996686 
1.0747177 	 0.988459 
1.0747331 	 0.971339 
1.0747485 	 0.937569 
1.0747640 	 0.944667 
1.0747794 	 0.958606 
1.0747948 	 0.982781 
1.0748103 	 1.000244 
1.0748257 	 1.017325 
1.0748411 	 1.003453 
1.0748566 	 1.006060 
1.0748720 	 1.009914 
1.0748874 	 1.017320 
1.0749029 	 1.007030 
1.0749183 	 0.979863 
1.0749338 	 0.937859 
1.0749492 	 0.931325 
1.0749646 	 0.948307 
1.0749801 	 0.976929 
1.0749955 	 0.997785 
1.0750109 	 0.991151 
1.0750264 	 1.002047 
1.0750418 	 0.995757 
1.0750572 	 0.991152 
1.0750727 	 0.982681 
1.0750881 	 0.983866 
1.0751036 	 0.992726 
1.0751190 	 0.994024 
1.0751344 	 1.006088 
1.0751499 	 0.994529 
1.0751653 	 0.981057 
1.0751807 	 0.950534 
1.0751962 	 0.890051 
1.0752116 	 0.761692 
1.0752270 	 0.623368 
1.0752425 	 0.558929 
1.0752579 	 0.624974 
1.0752734 	 0.785282 
1.0752888 	 0.911773 
1.0753042 	 0.978852 
1.0753197 	 0.999831 
1.0753351 	 0.995367 
1.0753505 	 0.998839 
1.0753660 	 1.007779 
1.0753814 	 1.012144 
1.0753968 	 1.006029 
1.0754123 	 1.005779 
1.0754277 	 0.986133 
1.0754431 	 0.999433 
1.0754586 	 1.000990 
1.0754740 	 1.008376 
1.0754895 	 1.006753 
1.0755049 	 1.005365 
1.0755203 	 1.004183 
1.0755358 	 1.005334 
1.0755512 	 0.990819 
1.0755666 	 0.959853 
1.0755821 	 0.882262 
1.0755975 	 0.833731 
1.0756129 	 0.831724 
1.0756284 	 0.886107 
1.0756438 	 0.962597 
1.0756593 	 0.997599 
1.0756747 	 1.001982 
1.0756901 	 0.987682 
1.0757056 	 0.978089 
1.0757210 	 0.979524 
1.0757364 	 0.962797 
1.0757519 	 0.936781 
1.0757673 	 0.918071 
1.0757827 	 0.907729 
1.0757982 	 0.927763 
1.0758136 	 0.960441 
1.0758290 	 0.990637 
1.0758445 	 0.999433 
1.0758599 	 1.012683 
1.0758754 	 1.005804 
1.0758908 	 0.999978 
1.0759062 	 1.004617 
1.0759217 	 1.008629 
1.0759371 	 0.990727 
1.0759525 	 0.989760 
1.0759680 	 1.001922 
1.0759834 	 0.998920 
1.0759988 	 1.006221 
1.0760143 	 1.015443 
1.0760297 	 1.005338 
1.0760452 	 1.018098 
1.0760606 	 1.004506 
1.0760760 	 1.001354 
1.0760915 	 0.990717 
1.0761069 	 0.995243 
1.0761223 	 0.991996 
1.0761378 	 1.006095 
1.0761532 	 1.019062 
1.0761686 	 1.005621 
1.0761841 	 0.998992 
1.0761995 	 1.008822 
1.0762150 	 0.987947 
1.0762304 	 1.011669 
1.0762458 	 1.007874 
1.0762613 	 1.009682 
1.0762767 	 0.997890 
1.0762921 	 1.021221 
1.0763076 	 1.002119 
1.0763230 	 0.992864 
1.0763384 	 0.999985 
1.0763539 	 1.005852 
1.0763693 	 1.000248 
1.0763847 	 1.000963 
1.0764002 	 0.993534 
1.0764156 	 1.007350 
1.0764311 	 1.004601 
1.0764465 	 1.008260 
1.0764619 	 1.003601 
1.0764774 	 1.007228 
1.0764928 	 0.985529 
1.0765082 	 0.980855 
1.0765237 	 0.959883 
1.0765391 	 0.965476 
1.0765545 	 0.983183 
1.0765700 	 0.997811 
1.0765854 	 1.008169 
1.0766009 	 1.003225 
1.0766163 	 0.998317 
1.0766317 	 1.005717 
1.0766472 	 0.998691 
1.0766626 	 0.996591 
1.0766780 	 1.009756 
1.0766935 	 1.023737 
1.0767089 	 1.015718 
1.0767243 	 1.013839 
1.0767398 	 1.016883 
1.0767552 	 1.007919 
1.0767706 	 1.017286 
1.0767861 	 0.997448 
1.0768015 	 1.009254 
1.0768170 	 1.018998 
1.0768324 	 1.008143 
1.0768478 	 1.005749 
1.0768633 	 1.022013 
1.0768787 	 1.015130 
1.0768941 	 1.012550 
1.0769096 	 1.011039 
1.0769250 	 1.009911 
1.0769404 	 0.996461 
1.0769559 	 1.003743 
1.0769713 	 1.001189 
1.0769868 	 1.006796 
1.0770022 	 1.004561 
1.0770176 	 1.011914 
1.0770331 	 0.991603 
1.0770485 	 1.001291 
1.0770639 	 1.007109 
1.0770794 	 1.012958 
1.0770948 	 0.995570 
1.0771102 	 0.993435 
1.0771257 	 0.986700 
1.0771411 	 0.987545 
1.0771566 	 0.989016 
1.0771720 	 0.985240 
1.0771874 	 0.965189 
1.0772029 	 0.964068 
1.0772183 	 0.984209 
1.0772337 	 0.997581 
1.0772492 	 0.997127 
1.0772646 	 1.013901 
1.0772800 	 0.996101 
1.0772955 	 0.992219 
1.0773109 	 0.975105 
1.0773263 	 0.983143 
1.0773418 	 0.987239 
1.0773572 	 0.994993 
1.0773727 	 1.003419 
1.0773881 	 0.998800 
1.0774035 	 0.981895 
1.0774190 	 0.971619 
1.0774344 	 0.979896 
1.0774498 	 0.987247 
1.0774653 	 0.994069 
1.0774807 	 1.004592 
1.0774961 	 1.003445 
1.0775116 	 1.001263 
1.0775270 	 0.991622 
1.0775425 	 0.994424 
1.0775579 	 0.991291 
1.0775733 	 0.987851 
1.0775888 	 0.999354 
1.0776042 	 0.987587 
1.0776196 	 0.993804 
1.0776351 	 0.990497 
1.0776505 	 0.997594 
1.0776659 	 0.980225 
1.0776814 	 0.977177 
1.0776968 	 0.973970 
1.0777122 	 0.994330 
1.0777277 	 0.975728 
1.0777431 	 0.969954 
1.0777586 	 0.909776 
1.0777740 	 0.850838 
1.0777894 	 0.785196 
1.0778049 	 0.809434 
1.0778203 	 0.888215 
1.0778357 	 0.939396 
1.0778512 	 0.960495 
1.0778666 	 0.989793 
1.0778820 	 0.970711 
1.0778975 	 0.998535 
1.0779129 	 1.002805 
1.0779284 	 1.007966 
1.0779438 	 1.006234 
1.0779592 	 1.003900 
1.0779747 	 0.994249 
1.0779901 	 0.988467 
1.0780055 	 0.970506 
1.0780210 	 0.983614 
1.0780364 	 0.977377 
1.0780518 	 1.000430 
1.0780673 	 0.997991 
1.0780827 	 1.006730 
1.0780982 	 1.018794 
1.0781136 	 1.003985 
1.0781290 	 1.012841 
1.0781445 	 1.011645 
1.0781599 	 0.993954 
1.0781753 	 0.965400 
1.0781908 	 0.958106 
1.0782062 	 0.952796 
1.0782216 	 0.969370 
1.0782371 	 0.981896 
1.0782525 	 0.978666 
1.0782679 	 0.993783 
1.0782834 	 1.010501 
1.0782988 	 1.012612 
1.0783143 	 1.006707 
1.0783297 	 0.979952 
1.0783451 	 0.962936 
1.0783606 	 0.906294 
1.0783760 	 0.876888 
1.0783914 	 0.907726 
1.0784069 	 0.958865 
1.0784223 	 0.992605 
1.0784377 	 1.001471 
1.0784532 	 0.988998 
1.0784686 	 0.990259 
1.0784841 	 0.990221 
1.0784995 	 0.976527 
1.0785149 	 0.957535 
1.0785304 	 0.954922 
1.0785458 	 0.958100 
1.0785612 	 0.983834 
1.0785767 	 0.939243 
1.0785921 	 0.838908 
1.0786075 	 0.753737 
1.0786230 	 0.755546 
1.0786384 	 0.834117 
1.0786538 	 0.937436 
1.0786693 	 0.974124 
1.0786847 	 0.994507 
1.0787002 	 1.002985 
1.0787156 	 0.995221 
1.0787310 	 0.957848 
1.0787465 	 0.883343 
1.0787619 	 0.860909 
1.0787773 	 0.873915 
1.0787928 	 0.923205 
1.0788082 	 0.960379 
1.0788236 	 0.977231 
1.0788391 	 0.936412 
1.0788545 	 0.922930 
1.0788700 	 0.932778 
1.0788854 	 0.958132 
1.0789008 	 0.962423 
1.0789163 	 0.991778 
1.0789317 	 0.985251 
1.0789471 	 0.947701 
1.0789626 	 0.839146 
1.0789780 	 0.672753 
1.0789934 	 0.572905 
1.0790089 	 0.618354 
1.0790243 	 0.752856 
1.0790398 	 0.888086 
1.0790552 	 0.964461 
1.0790706 	 0.982299 
1.0790861 	 0.993877 
1.0791015 	 1.006996 
1.0791169 	 1.004234 
1.0791324 	 1.018944 
1.0791478 	 1.005460 
1.0791632 	 1.019594 
1.0791787 	 1.017386 
1.0791941 	 0.992686 
1.0792095 	 1.007796 
1.0792250 	 0.989861 
1.0792404 	 0.991554 
1.0792559 	 0.989105 
1.0792713 	 0.993718 
1.0792867 	 0.997673 
1.0793022 	 1.006559 
1.0793176 	 1.019284 
1.0793330 	 1.019420 
1.0793485 	 1.004719 
1.0793639 	 1.025463 
1.0793793 	 1.007089 
1.0793948 	 1.000581 
1.0794102 	 0.992003 
1.0794257 	 1.013870 
1.0794411 	 0.988018 
1.0794565 	 0.973512 
1.0794720 	 0.971261 
1.0794874 	 0.991201 
1.0795028 	 0.996481 
1.0795183 	 1.009439 
1.0795337 	 1.002112 
1.0795491 	 1.008065 
1.0795646 	 0.984570 
1.0795800 	 0.982198 
1.0795954 	 0.972613 
1.0796109 	 0.981304 
1.0796263 	 0.992538 
1.0796418 	 1.023613 
1.0796572 	 1.031895 
1.0796726 	 1.008246 
1.0796881 	 0.988623 
1.0797035 	 0.977835 
1.0797189 	 0.983354 
1.0797344 	 1.000065 
1.0797498 	 0.990792 
1.0797652 	 0.998893 
1.0797807 	 1.003027 
1.0797961 	 1.005042 
1.0798116 	 0.988256 
1.0798270 	 0.996584 
1.0798424 	 1.018220 
1.0798579 	 0.980607 
1.0798733 	 1.000910 
1.0798887 	 0.989749 
1.0799042 	 0.987950 
1.0799196 	 0.965948 
1.0799350 	 0.970383 
1.0799505 	 0.980079 
1.0799659 	 1.000486 
1.0799814 	 1.019505 
1.0799968 	 1.001274 
1.0800122 	 0.992815 
1.0800277 	 1.013624 
1.0800431 	 1.000394 
1.0800585 	 1.007894 
1.0800740 	 0.994641 
1.0800894 	 1.012702 
1.0801048 	 0.999738 
1.0801203 	 0.992439 
1.0801357 	 1.005715 
1.0801511 	 0.991195 
1.0801666 	 1.006126 
1.0801820 	 0.994141 
1.0801975 	 1.008800 
1.0802129 	 1.008736 
1.0802283 	 1.014352 
1.0802438 	 1.005727 
1.0802592 	 0.995799 
1.0802746 	 0.987750 
1.0802901 	 0.987220 
1.0803055 	 0.983039 
1.0803209 	 1.003292 
1.0803364 	 1.018658 
1.0803518 	 0.995243 
1.0803673 	 0.994497 
1.0803827 	 0.993358 
1.0803981 	 1.003441 
1.0804136 	 0.984808 
1.0804290 	 0.923701 
1.0804444 	 0.891357 
1.0804599 	 0.880512 
1.0804753 	 0.913156 
1.0804907 	 0.971844 
1.0805062 	 0.999553 
1.0805216 	 1.007220 
1.0805370 	 0.980171 
1.0805525 	 0.996221 
1.0805679 	 1.017421 
1.0805834 	 0.990617 
1.0805988 	 0.983032 
1.0806142 	 0.998477 
1.0806297 	 0.987581 
1.0806451 	 0.978160 


==> anc/HD39400/HD39400_72.dat <==
1.0508136 	 0.966751 
1.0508289 	 0.967031 
1.0508442 	 0.966306 
1.0508595 	 0.957559 
1.0508748 	 0.912500 
1.0508901 	 0.973152 
1.0509054 	 1.015618 
1.0509207 	 0.977311 
1.0509360 	 0.985930 
1.0509513 	 0.954118 
1.0509666 	 1.001814 
1.0509818 	 1.002912 
1.0509971 	 1.027210 
1.0510124 	 0.965791 
1.0510277 	 1.008753 
1.0510430 	 1.000765 
1.0510583 	 1.007812 
1.0510736 	 0.990474 
1.0510889 	 0.970445 
1.0511042 	 0.995267 
1.0511195 	 0.980522 
1.0511348 	 0.997619 
1.0511501 	 0.988298 
1.0511653 	 1.004373 
1.0511806 	 1.012779 
1.0511959 	 1.007995 
1.0512112 	 1.011052 
1.0512265 	 1.007782 
1.0512418 	 0.975333 
1.0512571 	 0.953064 
1.0512724 	 0.896439 
1.0512877 	 0.886405 
1.0513030 	 0.855306 
1.0513183 	 0.899232 
1.0513336 	 0.922392 
1.0513489 	 0.949812 
1.0513641 	 0.936037 
1.0513794 	 0.950586 
1.0513947 	 0.951730 
1.0514100 	 0.992234 
1.0514253 	 0.971634 
1.0514406 	 0.992894 
1.0514559 	 0.995531 
1.0514712 	 0.973749 
1.0514865 	 0.989601 
1.0515018 	 0.984698 
1.0515171 	 0.995251 
1.0515324 	 0.995819 
1.0515476 	 0.960575 
1.0515629 	 0.917518 
1.0515782 	 0.919618 
1.0515935 	 0.919050 
1.0516088 	 0.949372 
1.0516241 	 0.973101 
1.0516394 	 1.001570 
1.0516547 	 0.974712 
1.0516700 	 0.994954 
1.0516853 	 0.941919 
1.0517006 	 0.962909 
1.0517159 	 0.981705 
1.0517312 	 0.960057 
1.0517464 	 0.943019 
1.0517617 	 0.975502 
1.0517770 	 0.984498 
1.0517923 	 0.997242 
1.0518076 	 0.995969 
1.0518229 	 0.987620 
1.0518382 	 0.988977 
1.0518535 	 1.011789 
1.0518688 	 0.993657 
1.0518841 	 0.997773 
1.0518994 	 0.973470 
1.0519147 	 0.930814 
1.0519299 	 0.993393 
1.0519452 	 0.981593 
1.0519605 	 1.020516 
1.0519758 	 1.001466 
1.0519911 	 0.987270 
1.0520064 	 1.016830 
1.0520217 	 0.996858 
1.0520370 	 0.991215 
1.0520523 	 0.994841 
1.0520676 	 0.989766 
1.0520829 	 1.000590 
1.0520982 	 0.990871 
1.0521135 	 0.992411 
1.0521287 	 0.988649 
1.0521440 	 1.007074 
1.0521593 	 0.988073 
1.0521746 	 0.983414 
1.0521899 	 0.988632 
1.0522052 	 0.981742 
1.0522205 	 1.008714 
1.0522358 	 1.003904 
1.0522511 	 0.977907 
1.0522664 	 0.968712 
1.0522817 	 0.982510 
1.0522970 	 0.991500 
1.0523122 	 1.006869 
1.0523275 	 1.000629 
1.0523428 	 1.030933 
1.0523581 	 0.982725 
1.0523734 	 1.018442 
1.0523887 	 1.030626 
1.0524040 	 1.025504 
1.0524193 	 1.010706 
1.0524346 	 1.019578 
1.0524499 	 1.001682 
1.0524652 	 0.999282 
1.0524805 	 0.985468 
1.0524957 	 0.999009 
1.0525110 	 0.982975 
1.0525263 	 0.995852 
1.0525416 	 1.021696 
1.0525569 	 1.004977 
1.0525722 	 1.011631 
1.0525875 	 0.997698 
1.0526028 	 1.000557 
1.0526181 	 0.982168 
1.0526334 	 0.988629 
1.0526487 	 0.981254 
1.0526640 	 0.999588 
1.0526793 	 1.014333 
1.0526945 	 1.008386 
1.0527098 	 0.990326 
1.0527251 	 0.990597 
1.0527404 	 0.990330 
1.0527557 	 1.011486 
1.0527710 	 0.982237 
1.0527863 	 0.995072 
1.0528016 	 0.990843 
1.0528169 	 0.998604 
1.0528322 	 0.970179 
1.0528475 	 0.972946 
1.0528628 	 0.986594 
1.0528780 	 1.002350 
1.0528933 	 1.014118 
1.0529086 	 0.984699 
1.0529239 	 0.996141 
1.0529392 	 1.009725 
1.0529545 	 1.015934 
1.0529698 	 0.993740 
1.0529851 	 1.021751 
1.0530004 	 0.988242 
1.0530157 	 1.006209 
1.0530310 	 1.006210 
1.0530463 	 1.032313 
1.0530616 	 1.024101 
1.0530768 	 1.008632 
1.0530921 	 1.012283 
1.0531074 	 1.006066 
1.0531227 	 0.995578 
1.0531380 	 1.015002 
1.0531533 	 1.006930 
1.0531686 	 1.021179 
1.0531839 	 0.960434 
1.0531992 	 0.990564 
1.0532145 	 0.981181 
1.0532298 	 0.985528 
1.0532451 	 0.972351 
1.0532603 	 0.988997 
1.0532756 	 1.030741 
1.0532909 	 1.009042 
1.0533062 	 0.975042 
1.0533215 	 0.949276 
1.0533368 	 0.892807 
1.0533521 	 0.889737 
1.0533674 	 0.911236 
1.0533827 	 0.945911 
1.0533980 	 0.985693 
1.0534133 	 0.984518 
1.0534286 	 1.012176 
1.0534439 	 1.003600 
1.0534591 	 1.009082 
1.0534744 	 0.978726 
1.0534897 	 0.912007 
1.0535050 	 0.828254 
1.0535203 	 0.741314 
1.0535356 	 0.764216 
1.0535509 	 0.863868 
1.0535662 	 0.949923 
1.0535815 	 1.023445 
1.0535968 	 0.978736 
1.0536121 	 0.989792 
1.0536274 	 0.999069 
1.0536426 	 0.999715 
1.0536579 	 0.989637 
1.0536732 	 0.968483 
1.0536885 	 0.952750 
1.0537038 	 0.947403 
1.0537191 	 0.942459 
1.0537344 	 0.954299 
1.0537497 	 0.966994 
1.0537650 	 0.994626 
1.0537803 	 1.007118 
1.0537956 	 1.014545 
1.0538109 	 1.013418 
1.0538261 	 0.996041 
1.0538414 	 1.007531 
1.0538567 	 0.943363 
1.0538720 	 0.933828 
1.0538873 	 0.927163 
1.0539026 	 0.929744 
1.0539179 	 0.951722 
1.0539332 	 0.965508 
1.0539485 	 0.983594 
1.0539638 	 1.002030 
1.0539791 	 1.001696 
1.0539944 	 1.018798 
1.0540097 	 0.996543 
1.0540249 	 1.006718 
1.0540402 	 1.005973 
1.0540555 	 0.994486 
1.0540708 	 0.995711 
1.0540861 	 1.014323 
1.0541014 	 0.999432 
1.0541167 	 0.999582 
1.0541320 	 1.007227 
1.0541473 	 0.992692 
1.0541626 	 1.011237 
1.0541779 	 1.018784 
1.0541932 	 1.006174 
1.0542084 	 0.994883 
1.0542237 	 1.007513 
1.0542390 	 1.006214 
1.0542543 	 0.992506 
1.0542696 	 1.001239 
1.0542849 	 0.993977 
1.0543002 	 1.015490 
1.0543155 	 1.013200 
1.0543308 	 1.001945 
1.0543461 	 1.005345 
1.0543614 	 1.005624 
1.0543767 	 1.001206 
1.0543920 	 0.982378 
1.0544072 	 1.007240 
1.0544225 	 0.998847 
1.0544378 	 0.990282 
1.0544531 	 0.985844 
1.0544684 	 0.955516 
1.0544837 	 0.927111 
1.0544990 	 0.952998 
1.0545143 	 0.947717 
1.0545296 	 0.958295 
1.0545449 	 0.935070 
1.0545602 	 0.943368 
1.0545755 	 0.934959 
1.0545907 	 0.950506 
1.0546060 	 0.981917 
1.0546213 	 0.983920 
1.0546366 	 0.963372 
1.0546519 	 0.972818 
1.0546672 	 0.965647 
1.0546825 	 0.981666 
1.0546978 	 0.982669 
1.0547131 	 0.997980 
1.0547284 	 0.996002 
1.0547437 	 1.005847 
1.0547590 	 1.003803 
1.0547743 	 0.998280 
1.0547895 	 0.998641 
1.0548048 	 0.992066 
1.0548201 	 1.015506 
1.0548354 	 0.991784 
1.0548507 	 0.991250 
1.0548660 	 1.009521 
1.0548813 	 1.019114 
1.0548966 	 1.000589 
1.0549119 	 0.996447 
1.0549272 	 0.976664 
1.0549425 	 0.985012 
1.0549578 	 0.977548 
1.0549730 	 0.998722 
1.0549883 	 0.999833 
1.0550036 	 1.004054 
1.0550189 	 1.000253 
1.0550342 	 1.011312 
1.0550495 	 0.992733 
1.0550648 	 1.011560 
1.0550801 	 1.009475 
1.0550954 	 1.014432 
1.0551107 	 0.996920 
1.0551260 	 1.008008 
1.0551413 	 0.992553 
1.0551566 	 0.998264 
1.0551718 	 0.994494 
1.0551871 	 1.006250 
1.0552024 	 0.997718 
1.0552177 	 0.992399 
1.0552330 	 0.969738 
1.0552483 	 0.970570 
1.0552636 	 0.962143 
1.0552789 	 0.958468 
1.0552942 	 0.978661 
1.0553095 	 0.980506 
1.0553248 	 0.977704 
1.0553401 	 1.001920 
1.0553553 	 0.995213 
1.0553706 	 0.970821 
1.0553859 	 0.996775 
1.0554012 	 0.992184 
1.0554165 	 0.982670 
1.0554318 	 0.991487 
1.0554471 	 0.985042 
1.0554624 	 0.988153 
1.0554777 	 0.976433 
1.0554930 	 0.970904 
1.0555083 	 0.987819 
1.0555236 	 1.001420 
1.0555388 	 0.991363 
1.0555541 	 0.971642 
1.0555694 	 0.968957 
1.0555847 	 0.958558 
1.0556000 	 0.943644 
1.0556153 	 0.941953 
1.0556306 	 0.987367 
1.0556459 	 1.015624 
1.0556612 	 1.024554 
1.0556765 	 1.009429 
1.0556918 	 0.998832 
1.0557071 	 0.993738 
1.0557224 	 0.995613 
1.0557376 	 0.989723 
1.0557529 	 1.002594 
1.0557682 	 0.999182 
1.0557835 	 0.982804 
1.0557988 	 0.980476 
1.0558141 	 0.981517 
1.0558294 	 0.980029 
1.0558447 	 0.966291 
1.0558600 	 0.958145 
1.0558753 	 0.949392 
1.0558906 	 0.958082 
1.0559059 	 0.981779 
1.0559211 	 0.981344 
1.0559364 	 0.982088 
1.0559517 	 0.990412 
1.0559670 	 1.009778 
1.0559823 	 1.009332 
1.0559976 	 0.998935 
1.0560129 	 0.992754 
1.0560282 	 0.979962 
1.0560435 	 0.983054 
1.0560588 	 0.966708 
1.0560741 	 0.978828 
1.0560894 	 0.977723 
1.0561047 	 0.991548 
1.0561199 	 0.970897 
1.0561352 	 0.952242 
1.0561505 	 0.947787 
1.0561658 	 0.950380 
1.0561811 	 0.948138 
1.0561964 	 0.961511 
1.0562117 	 0.971893 
1.0562270 	 1.004267 
1.0562423 	 1.011244 
1.0562576 	 1.008978 
1.0562729 	 0.993680 
1.0562882 	 0.998275 
1.0563034 	 0.988311 
1.0563187 	 1.009286 
1.0563340 	 0.993476 
1.0563493 	 0.995304 
1.0563646 	 0.988523 
1.0563799 	 0.985437 
1.0563952 	 0.976029 
1.0564105 	 0.998017 
1.0564258 	 0.983676 
1.0564411 	 0.989795 
1.0564564 	 0.995503 
1.0564717 	 1.009734 
1.0564870 	 1.009883 
1.0565022 	 0.997567 
1.0565175 	 0.988573 
1.0565328 	 1.002148 
1.0565481 	 0.996666 
1.0565634 	 1.006367 
1.0565787 	 1.012372 
1.0565940 	 1.002202 
1.0566093 	 0.984568 
1.0566246 	 0.988188 
1.0566399 	 0.985399 
1.0566552 	 0.991127 
1.0566705 	 0.983258 
1.0566857 	 0.987676 
1.0567010 	 0.987406 
1.0567163 	 1.001344 
1.0567316 	 1.011562 
1.0567469 	 1.009903 
1.0567622 	 0.981910 
1.0567775 	 0.998850 
1.0567928 	 0.981980 
1.0568081 	 0.978940 
1.0568234 	 0.970488 
1.0568387 	 0.987673 
1.0568540 	 0.984448 
1.0568692 	 0.977741 
1.0568845 	 0.956743 
1.0568998 	 0.959053 
1.0569151 	 0.981079 
1.0569304 	 0.987635 
1.0569457 	 1.005344 
1.0569610 	 0.995785 
1.0569763 	 0.982950 
1.0569916 	 0.977952 
1.0570069 	 0.992472 
1.0570222 	 0.994989 
1.0570375 	 0.976527 
1.0570528 	 0.971772 
1.0570680 	 0.967845 
1.0570833 	 0.972711 
1.0570986 	 0.974450 
1.0571139 	 0.979692 
1.0571292 	 0.985852 
1.0571445 	 0.988917 
1.0571598 	 1.000211 
1.0571751 	 0.997913 
1.0571904 	 0.994755 
1.0572057 	 1.000606 
1.0572210 	 1.011740 
1.0572363 	 0.999350 
1.0572515 	 0.960518 
1.0572668 	 0.954296 
1.0572821 	 0.957804 
1.0572974 	 0.975746 
1.0573127 	 0.996694 
1.0573280 	 0.996723 
1.0573433 	 1.009988 
1.0573586 	 1.006138 
1.0573739 	 1.013825 
1.0573892 	 1.007908 
1.0574045 	 0.992949 
1.0574198 	 0.971358 
1.0574351 	 0.950777 
1.0574503 	 0.959054 
1.0574656 	 0.983814 
1.0574809 	 1.001618 
1.0574962 	 0.999462 
1.0575115 	 0.976335 
1.0575268 	 0.959663 
1.0575421 	 0.967190 
1.0575574 	 0.997880 
1.0575727 	 0.998078 
1.0575880 	 1.004525 
1.0576033 	 0.992582 
1.0576186 	 1.018009 
1.0576338 	 1.001631 
1.0576491 	 0.992334 
1.0576644 	 0.980869 
1.0576797 	 0.987802 
1.0576950 	 0.990039 
1.0577103 	 1.003935 
1.0577256 	 1.000238 
1.0577409 	 0.993895 
1.0577562 	 1.000706 
1.0577715 	 0.991169 
1.0577868 	 0.987233 
1.0578021 	 0.995037 
1.0578174 	 0.973729 
1.0578326 	 0.990032 
1.0578479 	 0.989827 
1.0578632 	 0.990869 
1.0578785 	 1.007171 
1.0578938 	 1.011784 
1.0579091 	 1.004617 
1.0579244 	 1.018461 
1.0579397 	 1.007091 
1.0579550 	 1.003818 
1.0579703 	 0.980805 
1.0579856 	 0.940852 
1.0580009 	 0.875310 
1.0580161 	 0.816705 
1.0580314 	 0.841491 
1.0580467 	 0.917751 
1.0580620 	 0.967196 
1.0580773 	 1.014073 
1.0580926 	 1.013828 
1.0581079 	 1.009933 
1.0581232 	 1.006983 
1.0581385 	 0.986943 
1.0581538 	 1.007416 
1.0581691 	 1.005276 
1.0581844 	 0.998409 
1.0581997 	 0.996632 
1.0582149 	 0.964515 
1.0582302 	 0.948772 
1.0582455 	 0.942233 
1.0582608 	 0.967354 
1.0582761 	 0.970848 
1.0582914 	 0.983172 
1.0583067 	 0.952023 
1.0583220 	 0.949272 
1.0583373 	 0.954919 
1.0583526 	 0.966248 
1.0583679 	 0.974372 
1.0583832 	 0.992549 
1.0583984 	 0.990714 
1.0584137 	 0.986877 
1.0584290 	 0.984907 
1.0584443 	 0.972217 
1.0584596 	 0.974163 
1.0584749 	 0.975442 
1.0584902 	 0.958952 
1.0585055 	 0.945884 
1.0585208 	 0.932439 
1.0585361 	 0.946366 
1.0585514 	 0.976958 
1.0585667 	 0.981480 
1.0585819 	 1.001364 
1.0585972 	 1.000390 
1.0586125 	 0.994824 
1.0586278 	 1.007323 
1.0586431 	 1.017216 
1.0586584 	 0.991838 
1.0586737 	 0.983128 
1.0586890 	 0.975218 
1.0587043 	 0.976438 
1.0587196 	 0.930611 
1.0587349 	 0.838401 
1.0587502 	 0.697755 
1.0587655 	 0.580220 
1.0587807 	 0.522755 
1.0587960 	 0.503499 
1.0588113 	 0.481596 
1.0588266 	 0.533017 
1.0588419 	 0.670245 
1.0588572 	 0.832414 
1.0588725 	 0.919183 
1.0588878 	 0.955603 
1.0589031 	 0.981191 
1.0589184 	 0.998033 
1.0589337 	 0.993941 
1.0589490 	 0.992447 
1.0589642 	 0.997132 
1.0589795 	 0.991638 
1.0589948 	 0.973436 
1.0590101 	 0.955228 
1.0590254 	 0.972097 
1.0590407 	 0.995328 
1.0590560 	 1.013012 
1.0590713 	 1.017381 
1.0590866 	 1.010335 
1.0591019 	 1.015282 
1.0591172 	 1.014031 
1.0591325 	 1.009567 
1.0591478 	 1.009253 
1.0591630 	 1.006559 
1.0591783 	 1.019238 
1.0591936 	 1.011014 
1.0592089 	 1.010257 
1.0592242 	 1.002651 
1.0592395 	 1.015830 
1.0592548 	 1.002196 
1.0592701 	 0.995833 
1.0592854 	 1.000518 
1.0593007 	 1.011389 
1.0593160 	 0.999741 
1.0593313 	 0.995593 
1.0593465 	 0.986504 
1.0593618 	 0.995456 
1.0593771 	 0.996815 
1.0593924 	 0.991835 
1.0594077 	 0.987993 
1.0594230 	 0.986006 
1.0594383 	 0.994316 
1.0594536 	 0.993769 
1.0594689 	 1.003413 
1.0594842 	 1.002788 
1.0594995 	 1.007712 
1.0595148 	 0.998135 
1.0595301 	 0.997016 
1.0595453 	 0.994301 
1.0595606 	 1.004107 
1.0595759 	 0.992487 
1.0595912 	 0.973631 
1.0596065 	 0.972126 
1.0596218 	 0.975006 
1.0596371 	 0.978040 
1.0596524 	 0.981797 
1.0596677 	 0.985890 
1.0596830 	 0.991811 
1.0596983 	 1.000684 
1.0597136 	 0.996652 
1.0597288 	 1.000839 
1.0597441 	 1.008499 
1.0597594 	 1.009748 
1.0597747 	 1.007331 
1.0597900 	 1.009193 
1.0598053 	 1.013133 
1.0598206 	 1.005992 
1.0598359 	 0.997789 
1.0598512 	 1.000984 
1.0598665 	 1.015496 
1.0598818 	 1.010149 
1.0598971 	 1.009269 
1.0599123 	 1.005747 
1.0599276 	 1.006268 
1.0599429 	 1.004186 
1.0599582 	 1.000513 
1.0599735 	 1.007641 
1.0599888 	 1.001626 
1.0600041 	 0.993554 
1.0600194 	 1.001408 
1.0600347 	 0.994853 
1.0600500 	 1.007277 
1.0600653 	 0.991269 
1.0600806 	 1.008360 
1.0600959 	 1.012370 
1.0601111 	 1.006744 
1.0601264 	 1.007836 
1.0601417 	 1.015258 
1.0601570 	 1.015586 
1.0601723 	 1.002204 
1.0601876 	 0.998309 
1.0602029 	 1.009236 
1.0602182 	 1.009024 
1.0602335 	 1.010420 
1.0602488 	 1.011628 
1.0602641 	 1.012441 
1.0602794 	 0.996470 
1.0602946 	 1.014208 
1.0603099 	 1.010493 
1.0603252 	 1.004454 
1.0603405 	 1.006942 
1.0603558 	 0.994190 
1.0603711 	 1.006958 
1.0603864 	 0.995880 
1.0604017 	 0.990676 
1.0604170 	 0.991629 
1.0604323 	 0.985837 
1.0604476 	 0.997960 
1.0604629 	 0.990761 
1.0604782 	 0.973319 
1.0604934 	 0.968847 
1.0605087 	 0.981468 
1.0605240 	 0.984149 
1.0605393 	 0.991617 
1.0605546 	 0.979872 
1.0605699 	 0.962545 
1.0605852 	 0.955708 
1.0606005 	 0.897617 
1.0606158 	 0.790052 
1.0606311 	 0.652596 
1.0606464 	 0.573065 
1.0606617 	 0.623178 
1.0606769 	 0.765118 
1.0606922 	 0.885057 
1.0607075 	 0.935669 
1.0607228 	 0.974160 
1.0607381 	 0.989948 
1.0607534 	 0.997900 
1.0607687 	 1.004255 
1.0607840 	 1.001178 
1.0607993 	 0.973483 
1.0608146 	 0.955818 
1.0608299 	 0.948144 
1.0608452 	 0.972699 
1.0608605 	 0.988208 
1.0608757 	 0.989330 
1.0608910 	 1.002497 
1.0609063 	 0.999966 
1.0609216 	 1.009621 
1.0609369 	 1.011399 
1.0609522 	 1.016797 
1.0609675 	 1.016045 
1.0609828 	 1.010426 
1.0609981 	 1.019389 
1.0610134 	 1.013048 
1.0610287 	 0.990607 
1.0610440 	 0.949405 
1.0610592 	 0.892717 
1.0610745 	 0.845546 
1.0610898 	 0.859966 
1.0611051 	 0.926265 
1.0611204 	 0.982719 
1.0611357 	 0.993062 
1.0611510 	 1.004338 
1.0611663 	 1.014134 
1.0611816 	 1.011245 
1.0611969 	 1.000220 
1.0612122 	 0.992954 
1.0612275 	 0.977742 
1.0612427 	 0.972087 
1.0612580 	 0.971523 
1.0612733 	 0.992188 
1.0612886 	 0.996874 
1.0613039 	 1.007381 
1.0613192 	 1.009546 
1.0613345 	 1.011709 
1.0613498 	 1.005715 
1.0613651 	 1.003577 
1.0613804 	 0.996452 
1.0613957 	 0.993047 
1.0614110 	 0.982484 
1.0614263 	 0.978611 
1.0614415 	 0.927876 
1.0614568 	 0.887084 
1.0614721 	 0.873934 
1.0614874 	 0.915075 
1.0615027 	 0.962999 
1.0615180 	 0.992312 
1.0615333 	 0.999388 
1.0615486 	 0.992481 
1.0615639 	 0.981869 
1.0615792 	 0.990092 
1.0615945 	 0.998290 
1.0616098 	 1.000157 
1.0616250 	 0.999579 
1.0616403 	 1.006532 
1.0616556 	 0.999632 
1.0616709 	 1.006661 
1.0616862 	 1.006387 
1.0617015 	 0.993323 
1.0617168 	 1.010774 
1.0617321 	 1.002504 
1.0617474 	 1.018278 
1.0617627 	 1.007763 
1.0617780 	 1.003716 
1.0617933 	 1.009001 
1.0618086 	 1.002736 
1.0618238 	 0.979135 
1.0618391 	 0.983480 
1.0618544 	 0.986500 
1.0618697 	 1.013741 
1.0618850 	 1.018245 
1.0619003 	 1.006007 
1.0619156 	 1.005766 
1.0619309 	 0.997853 
1.0619462 	 0.947837 
1.0619615 	 0.878852 
1.0619768 	 0.842331 
1.0619921 	 0.866758 
1.0620073 	 0.932904 
1.0620226 	 0.968290 
1.0620379 	 0.965072 
1.0620532 	 0.968712 
1.0620685 	 0.966907 
1.0620838 	 0.979200 
1.0620991 	 0.983282 
1.0621144 	 0.985785 
1.0621297 	 0.968824 
1.0621450 	 0.963628 
1.0621603 	 0.962548 
1.0621756 	 0.986623 
1.0621909 	 0.997037 
1.0622061 	 0.980454 
1.0622214 	 0.964326 
1.0622367 	 0.970398 
1.0622520 	 0.992197 
1.0622673 	 1.001688 
1.0622826 	 1.008673 
1.0622979 	 1.011293 
1.0623132 	 1.002632 
1.0623285 	 1.008240 
1.0623438 	 1.007772 
1.0623591 	 0.987425 
1.0623744 	 0.995572 
1.0623896 	 0.909956 
1.0624049 	 0.962828 
1.0624202 	 1.005710 
1.0624355 	 0.998718 
1.0624508 	 1.003772 
1.0624661 	 1.004168 
1.0624814 	 1.008511 
1.0624967 	 0.997498 
1.0625120 	 1.002292 
1.0625273 	 0.998286 
1.0625426 	 0.995056 
1.0625579 	 0.990835 
1.0625732 	 0.997947 
1.0625884 	 1.010954 
1.0626037 	 1.012047 
1.0626190 	 1.000988 
1.0626343 	 1.001936 
1.0626496 	 1.011783 
1.0626649 	 1.010311 
1.0626802 	 1.003079 
1.0626955 	 1.000399 
1.0627108 	 0.990004 
1.0627261 	 0.996516 
1.0627414 	 0.989964 
1.0627567 	 0.995969 
1.0627719 	 1.001256 
1.0627872 	 0.998021 
1.0628025 	 0.992488 
1.0628178 	 0.988616 
1.0628331 	 0.976531 
1.0628484 	 0.946595 
1.0628637 	 0.972309 
1.0628790 	 0.992969 
1.0628943 	 1.002716 
1.0629096 	 0.997246 
1.0629249 	 0.982850 
1.0629402 	 0.984316 
1.0629554 	 1.002617 
1.0629707 	 0.991158 
1.0629860 	 1.005676 
1.0630013 	 0.989779 
1.0630166 	 0.989564 
1.0630319 	 0.949143 
1.0630472 	 0.871511 
1.0630625 	 0.777754 
1.0630778 	 0.751320 
1.0630931 	 0.822513 
1.0631084 	 0.923776 
1.0631237 	 0.973405 
1.0631390 	 0.998326 
1.0631542 	 1.008182 
1.0631695 	 0.998150 
1.0631848 	 1.004041 
1.0632001 	 1.005734 
1.0632154 	 1.009745 
1.0632307 	 0.996519 
1.0632460 	 0.990113 
1.0632613 	 0.996216 
1.0632766 	 0.993611 
1.0632919 	 0.994339 
1.0633072 	 1.003743 
1.0633225 	 0.992862 
1.0633377 	 1.002901 
1.0633530 	 0.998393 
1.0633683 	 0.996285 
1.0633836 	 0.986866 
1.0633989 	 1.001716 
1.0634142 	 1.009933 
1.0634295 	 1.012177 
1.0634448 	 1.008484 
1.0634601 	 1.002271 
1.0634754 	 1.004959 
1.0634907 	 1.000133 
1.0635060 	 0.993193 
1.0635213 	 0.987688 
1.0635365 	 0.959688 
1.0635518 	 0.955901 
1.0635671 	 0.969660 
1.0635824 	 0.986617 
1.0635977 	 0.988053 
1.0636130 	 1.003060 
1.0636283 	 1.002544 
1.0636436 	 0.991963 
1.0636589 	 0.972600 
1.0636742 	 0.974544 
1.0636895 	 0.967464 
1.0637048 	 0.975700 
1.0637200 	 0.997820 
1.0637353 	 0.998688 
1.0637506 	 0.987915 
1.0637659 	 0.992418 
1.0637812 	 0.995925 
1.0637965 	 0.989663 
1.0638118 	 0.986947 
1.0638271 	 1.003923 
1.0638424 	 0.988721 
1.0638577 	 0.996000 
1.0638730 	 0.988247 
1.0638883 	 0.981285 
1.0639036 	 0.984479 
1.0639188 	 0.967182 
1.0639341 	 0.978474 
1.0639494 	 0.960682 
1.0639647 	 0.960542 
1.0639800 	 0.973656 
1.0639953 	 0.987257 
1.0640106 	 0.990862 
1.0640259 	 0.992403 
1.0640412 	 0.994601 
1.0640565 	 0.986239 
1.0640718 	 0.989275 
1.0640871 	 1.003153 
1.0641023 	 1.000043 
1.0641176 	 0.997388 
1.0641329 	 0.990085 
1.0641482 	 0.991985 
1.0641635 	 0.977450 
1.0641788 	 0.978825 
1.0641941 	 0.968511 
1.0642094 	 0.976778 
1.0642247 	 0.983555 
1.0642400 	 0.992613 
1.0642553 	 0.983157 
1.0642706 	 0.993193 
1.0642858 	 0.988030 
1.0643011 	 1.002635 
1.0643164 	 1.001619 
1.0643317 	 0.999354 
1.0643470 	 1.011913 
1.0643623 	 0.993265 
1.0643776 	 0.994649 
1.0643929 	 0.990162 
1.0644082 	 0.986701 
1.0644235 	 0.995036 
1.0644388 	 0.992110 
1.0644541 	 0.996902 
1.0644694 	 0.999470 
1.0644846 	 0.995748 
1.0644999 	 0.994560 
1.0645152 	 0.981241 
1.0645305 	 0.976757 
1.0645458 	 0.977959 
1.0645611 	 0.972229 
1.0645764 	 0.970309 
1.0645917 	 0.974113 
1.0646070 	 0.979925 
1.0646223 	 0.989558 
1.0646376 	 1.000358 
1.0646529 	 1.004164 
1.0646681 	 1.001518 
1.0646834 	 1.003687 
1.0646987 	 0.994261 
1.0647140 	 0.986724 
1.0647293 	 1.001034 
1.0647446 	 1.007532 
1.0647599 	 0.984962 
1.0647752 	 0.991235 
1.0647905 	 0.978994 
1.0648058 	 0.983127 
1.0648211 	 0.977883 
1.0648364 	 1.003079 
1.0648517 	 1.006556 
1.0648669 	 0.994922 
1.0648822 	 0.975517 
1.0648975 	 0.985676 
1.0649128 	 0.990738 
1.0649281 	 0.972538 
1.0649434 	 0.947936 
1.0649587 	 0.952580 
1.0649740 	 0.958188 
1.0649893 	 0.972697 
1.0650046 	 0.987600 
1.0650199 	 0.980197 
1.0650352 	 0.966131 
1.0650504 	 0.947676 
1.0650657 	 0.903527 
1.0650810 	 0.899092 
1.0650963 	 0.908250 
1.0651116 	 0.931378 
1.0651269 	 0.973000 
1.0651422 	 0.958040 
1.0651575 	 0.965950 
1.0651728 	 0.981493 
1.0651881 	 0.982017 
1.0652034 	 0.998513 
1.0652187 	 1.000384 
1.0652340 	 0.992966 
1.0652492 	 1.003791 
1.0652645 	 1.007461 
1.0652798 	 1.010162 
1.0652951 	 1.006172 
1.0653104 	 1.009265 
1.0653257 	 0.997071 
1.0653410 	 1.013847 
1.0653563 	 1.001552 
1.0653716 	 1.002945 
1.0653869 	 1.011110 
1.0654022 	 1.006520 
1.0654175 	 0.988852 
1.0654327 	 1.021735 
1.0654480 	 1.011980 
1.0654633 	 1.000015 
1.0654786 	 0.981235 
1.0654939 	 0.992999 
1.0655092 	 0.986212 
1.0655245 	 0.979814 
1.0655398 	 0.978122 
1.0655551 	 0.982392 
1.0655704 	 0.998492 
1.0655857 	 1.010361 
1.0656010 	 1.003662 
1.0656162 	 1.002218 
1.0656315 	 1.014717 
1.0656468 	 1.008394 
1.0656621 	 1.022944 
1.0656774 	 1.006165 
1.0656927 	 1.020774 
1.0657080 	 0.998030 
1.0657233 	 1.008207 
1.0657386 	 1.014912 
1.0657539 	 1.015116 
1.0657692 	 1.014812 
1.0657845 	 1.014822 


==> anc/HD39400/HD39400_73.dat <==
1.0364330 	 0.965461 
1.0364479 	 0.985830 
1.0364628 	 0.997554 
1.0364778 	 0.988062 
1.0364927 	 1.004972 
1.0365076 	 1.015670 
1.0365225 	 0.993429 
1.0365374 	 0.962612 
1.0365524 	 0.949503 
1.0365673 	 0.947713 
1.0365822 	 0.975561 
1.0365971 	 0.988364 
1.0366120 	 0.983205 
1.0366270 	 0.996742 
1.0366419 	 0.971927 
1.0366568 	 0.956149 
1.0366717 	 0.946235 
1.0366866 	 0.946944 
1.0367016 	 0.945489 
1.0367165 	 0.942584 
1.0367314 	 0.945223 
1.0367463 	 0.943538 
1.0367612 	 0.925617 
1.0367762 	 0.882810 
1.0367911 	 0.903093 
1.0368060 	 0.934320 
1.0368209 	 0.987304 
1.0368358 	 1.001969 
1.0368508 	 1.006033 
1.0368657 	 0.997837 
1.0368806 	 0.988270 
1.0368955 	 0.973920 
1.0369104 	 0.975454 
1.0369254 	 0.982989 
1.0369403 	 0.997680 
1.0369552 	 1.010792 
1.0369701 	 0.984025 
1.0369850 	 0.947081 
1.0370000 	 0.969676 
1.0370149 	 0.973854 
1.0370298 	 0.994454 
1.0370447 	 0.996746 
1.0370596 	 1.000114 
1.0370746 	 1.024714 
1.0370895 	 1.012536 
1.0371044 	 0.996289 
1.0371193 	 0.993233 
1.0371342 	 1.017987 
1.0371492 	 1.001519 
1.0371641 	 0.995844 
1.0371790 	 1.000031 
1.0371939 	 1.002463 
1.0372088 	 0.975406 
1.0372238 	 0.981301 
1.0372387 	 0.978536 
1.0372536 	 1.017687 
1.0372685 	 1.019185 
1.0372834 	 1.008142 
1.0372984 	 0.984635 
1.0373133 	 0.987657 
1.0373282 	 0.972976 
1.0373431 	 0.993627 
1.0373580 	 0.965114 
1.0373730 	 0.898414 
1.0373879 	 0.799423 
1.0374028 	 0.716801 
1.0374177 	 0.671535 
1.0374326 	 0.714281 
1.0374476 	 0.803048 
1.0374625 	 0.864138 
1.0374774 	 0.869724 
1.0374923 	 0.897672 
1.0375072 	 0.936574 
1.0375222 	 0.961238 
1.0375371 	 0.965164 
1.0375520 	 0.993452 
1.0375669 	 1.010591 
1.0375818 	 1.000151 
1.0375968 	 1.000920 
1.0376117 	 1.019254 
1.0376266 	 0.987624 
1.0376415 	 0.982631 
1.0376564 	 0.985909 
1.0376714 	 1.005667 
1.0376863 	 0.993972 
1.0377012 	 0.981938 
1.0377161 	 0.997833 
1.0377310 	 1.015915 
1.0377460 	 1.029521 
1.0377609 	 1.002978 
1.0377758 	 1.012991 
1.0377907 	 0.999385 
1.0378056 	 0.988534 
1.0378206 	 0.987548 
1.0378355 	 1.000102 
1.0378504 	 0.979490 
1.0378653 	 0.984731 
1.0378802 	 0.970190 
1.0378952 	 0.957705 
1.0379101 	 0.945124 
1.0379250 	 0.945247 
1.0379399 	 0.965444 
1.0379548 	 0.978082 
1.0379698 	 1.000031 
1.0379847 	 0.982538 
1.0379996 	 0.977554 
1.0380145 	 0.957460 
1.0380294 	 0.959850 
1.0380444 	 0.973328 
1.0380593 	 0.985094 
1.0380742 	 0.999406 
1.0380891 	 0.986515 
1.0381040 	 0.972294 
1.0381190 	 0.922549 
1.0381339 	 0.848189 
1.0381488 	 0.787970 
1.0381637 	 0.721158 
1.0381786 	 0.708067 
1.0381936 	 0.735054 
1.0382085 	 0.787947 
1.0382234 	 0.873204 
1.0382383 	 0.938606 
1.0382532 	 0.949469 
1.0382682 	 0.966077 
1.0382831 	 0.966552 
1.0382980 	 0.976433 
1.0383129 	 0.992227 
1.0383278 	 1.008963 
1.0383427 	 1.005038 
1.0383577 	 1.010451 
1.0383726 	 1.010333 
1.0383875 	 1.001758 
1.0384024 	 0.975581 
1.0384173 	 0.987950 
1.0384323 	 0.990730 
1.0384472 	 0.990266 
1.0384621 	 0.997659 
1.0384770 	 1.001705 
1.0384919 	 0.999775 
1.0385069 	 0.986556 
1.0385218 	 0.989812 
1.0385367 	 0.976364 
1.0385516 	 0.951504 
1.0385665 	 0.970713 
1.0385815 	 0.986177 
1.0385964 	 0.996929 
1.0386113 	 1.012727 
1.0386262 	 1.015434 
1.0386411 	 1.007193 
1.0386561 	 0.992764 
1.0386710 	 1.000668 
1.0386859 	 0.977733 
1.0387008 	 0.986721 
1.0387157 	 0.976460 
1.0387307 	 0.944551 
1.0387456 	 0.931393 
1.0387605 	 0.930830 
1.0387754 	 0.947858 
1.0387903 	 0.986969 
1.0388053 	 0.990930 
1.0388202 	 1.005273 
1.0388351 	 0.996575 
1.0388500 	 1.002795 
1.0388649 	 0.992767 
1.0388799 	 0.998611 
1.0388948 	 1.000568 
1.0389097 	 0.993757 
1.0389246 	 0.994992 
1.0389395 	 1.011920 
1.0389545 	 1.004939 
1.0389694 	 0.983534 
1.0389843 	 0.970143 
1.0389992 	 0.955729 
1.0390141 	 0.918135 
1.0390291 	 0.936199 
1.0390440 	 0.944803 
1.0390589 	 0.971679 
1.0390738 	 0.992487 
1.0390887 	 0.987194 
1.0391037 	 1.009224 
1.0391186 	 1.020463 
1.0391335 	 0.993780 
1.0391484 	 0.982388 
1.0391633 	 0.961435 
1.0391783 	 0.955033 
1.0391932 	 0.972845 
1.0392081 	 0.996577 
1.0392230 	 1.004088 
1.0392379 	 1.003208 
1.0392529 	 1.008667 
1.0392678 	 1.005787 
1.0392827 	 1.014386 
1.0392976 	 0.996771 
1.0393125 	 0.984822 
1.0393275 	 0.991707 
1.0393424 	 0.979883 
1.0393573 	 0.967441 
1.0393722 	 0.956774 
1.0393871 	 0.938489 
1.0394021 	 0.939210 
1.0394170 	 0.939395 
1.0394319 	 0.954489 
1.0394468 	 0.957805 
1.0394617 	 0.981811 
1.0394767 	 0.980611 
1.0394916 	 0.993948 
1.0395065 	 0.998526 
1.0395214 	 0.999898 
1.0395363 	 1.012515 
1.0395513 	 1.007682 
1.0395662 	 1.016746 
1.0395811 	 1.008863 
1.0395960 	 1.008420 
1.0396109 	 1.005900 
1.0396259 	 0.980688 
1.0396408 	 0.980114 
1.0396557 	 0.991856 
1.0396706 	 0.997617 
1.0396855 	 1.013550 
1.0397005 	 1.017990 
1.0397154 	 1.001375 
1.0397303 	 1.010451 
1.0397452 	 1.001548 
1.0397601 	 0.988994 
1.0397751 	 0.985354 
1.0397900 	 0.978203 
1.0398049 	 0.980066 
1.0398198 	 0.996405 
1.0398347 	 0.963658 
1.0398497 	 0.868588 
1.0398646 	 0.755563 
1.0398795 	 0.675591 
1.0398944 	 0.688426 
1.0399093 	 0.782278 
1.0399243 	 0.876286 
1.0399392 	 0.877543 
1.0399541 	 0.788790 
1.0399690 	 0.664914 
1.0399839 	 0.612812 
1.0399989 	 0.686684 
1.0400138 	 0.815283 
1.0400287 	 0.907383 
1.0400436 	 0.935218 
1.0400585 	 0.918000 
1.0400735 	 0.946543 
1.0400884 	 0.969263 
1.0401033 	 0.985443 
1.0401182 	 1.000877 
1.0401331 	 1.013300 
1.0401481 	 1.014548 
1.0401630 	 1.009363 
1.0401779 	 0.989471 
1.0401928 	 0.956295 
1.0402077 	 0.917514 
1.0402227 	 0.913859 
1.0402376 	 0.927031 
1.0402525 	 0.969451 
1.0402674 	 0.995278 
1.0402823 	 0.995178 
1.0402973 	 1.007803 
1.0403122 	 1.020360 
1.0403271 	 1.011283 
1.0403420 	 0.994658 
1.0403569 	 0.982294 
1.0403719 	 0.974749 
1.0403868 	 0.958840 
1.0404017 	 0.965540 
1.0404166 	 0.980044 
1.0404315 	 0.998564 
1.0404465 	 0.994887 
1.0404614 	 0.980464 
1.0404763 	 0.947472 
1.0404912 	 0.956250 
1.0405061 	 0.986256 
1.0405211 	 0.994329 
1.0405360 	 0.989308 
1.0405509 	 1.004966 
1.0405658 	 0.997851 
1.0405807 	 1.011538 
1.0405957 	 1.000813 
1.0406106 	 1.013678 
1.0406255 	 1.012168 
1.0406404 	 1.003619 
1.0406553 	 1.015031 
1.0406703 	 1.008578 
1.0406852 	 0.999415 
1.0407001 	 1.000375 
1.0407150 	 0.993612 
1.0407299 	 1.008352 
1.0407449 	 1.007533 
1.0407598 	 1.013496 
1.0407747 	 1.003941 
1.0407896 	 0.993259 
1.0408045 	 0.981792 
1.0408195 	 0.975305 
1.0408344 	 0.978698 
1.0408493 	 0.980014 
1.0408642 	 0.977889 
1.0408791 	 0.977810 
1.0408941 	 0.974477 
1.0409090 	 0.964741 
1.0409239 	 0.945205 
1.0409388 	 0.933118 
1.0409537 	 0.933211 
1.0409687 	 0.924614 
1.0409836 	 0.923038 
1.0409985 	 0.941667 
1.0410134 	 0.946401 
1.0410283 	 0.973728 
1.0410433 	 0.986932 
1.0410582 	 0.995974 
1.0410731 	 0.966343 
1.0410880 	 0.948184 
1.0411029 	 0.946257 
1.0411179 	 0.970188 
1.0411328 	 0.987228 
1.0411477 	 0.992145 
1.0411626 	 1.002856 
1.0411775 	 1.006685 
1.0411925 	 1.004613 
1.0412074 	 0.998055 
1.0412223 	 1.008075 
1.0412372 	 0.999238 
1.0412521 	 0.992294 
1.0412671 	 1.005288 
1.0412820 	 1.013599 
1.0412969 	 1.006517 
1.0413118 	 0.996857 
1.0413267 	 0.997823 
1.0413417 	 1.012791 
1.0413566 	 1.019287 
1.0413715 	 1.013958 
1.0413864 	 0.992439 
1.0414013 	 0.996987 
1.0414163 	 0.995087 
1.0414312 	 0.996547 
1.0414461 	 0.998012 
1.0414610 	 1.003703 
1.0414759 	 1.009821 
1.0414909 	 1.025440 
1.0415058 	 1.014013 
1.0415207 	 1.008660 
1.0415356 	 1.008467 
1.0415505 	 1.012364 
1.0415655 	 1.002912 
1.0415804 	 1.000000 
1.0415953 	 0.989847 
1.0416102 	 1.000323 
1.0416251 	 1.012851 
1.0416401 	 1.015285 
1.0416550 	 1.013403 
1.0416699 	 1.014889 
1.0416848 	 1.018169 
1.0416997 	 1.025152 
1.0417147 	 1.006030 
1.0417296 	 1.007594 
1.0417445 	 1.007550 
1.0417594 	 1.005052 
1.0417743 	 0.997916 
1.0417893 	 0.990946 
1.0418042 	 0.991680 
1.0418191 	 1.009768 
1.0418340 	 1.001007 
1.0418489 	 0.982711 
1.0418639 	 0.961515 
1.0418788 	 0.950669 
1.0418937 	 0.957592 
1.0419086 	 0.973554 
1.0419235 	 0.996616 
1.0419385 	 1.002060 
1.0419534 	 0.986442 
1.0419683 	 0.986120 
1.0419832 	 0.984691 
1.0419981 	 0.987917 
1.0420131 	 0.983298 
1.0420280 	 0.982646 
1.0420429 	 0.985576 
1.0420578 	 0.996111 
1.0420727 	 1.001416 
1.0420876 	 1.012382 
1.0421026 	 1.005911 
1.0421175 	 1.010022 
1.0421324 	 1.011552 
1.0421473 	 1.009072 
1.0421622 	 1.007961 
1.0421772 	 1.010249 
1.0421921 	 1.004227 
1.0422070 	 1.022902 
1.0422219 	 1.016786 
1.0422368 	 1.001496 
1.0422518 	 0.989776 
1.0422667 	 1.003385 
1.0422816 	 1.003948 
1.0422965 	 1.004351 
1.0423114 	 1.001318 
1.0423264 	 0.996679 
1.0423413 	 0.993691 
1.0423562 	 1.001406 
1.0423711 	 0.997759 
1.0423860 	 0.998943 
1.0424010 	 0.995670 
1.0424159 	 0.998359 
1.0424308 	 0.998081 
1.0424457 	 0.992305 
1.0424606 	 0.990859 
1.0424756 	 0.993869 
1.0424905 	 0.994466 
1.0425054 	 1.013229 
1.0425203 	 1.000604 
1.0425352 	 1.011703 
1.0425502 	 1.013099 
1.0425651 	 0.977500 
1.0425800 	 0.906259 
1.0425949 	 0.826854 
1.0426098 	 0.792532 
1.0426248 	 0.808598 
1.0426397 	 0.837745 
1.0426546 	 0.842219 
1.0426695 	 0.804469 
1.0426844 	 0.795949 
1.0426994 	 0.851809 
1.0427143 	 0.926242 
1.0427292 	 0.987330 
1.0427441 	 0.998250 
1.0427590 	 0.997243 
1.0427740 	 0.997796 
1.0427889 	 0.990000 
1.0428038 	 0.987752 
1.0428187 	 0.987231 
1.0428336 	 0.989406 
1.0428486 	 0.979046 
1.0428635 	 0.967081 
1.0428784 	 0.970939 
1.0428933 	 0.964348 
1.0429082 	 0.965008 
1.0429232 	 0.977238 
1.0429381 	 0.974190 
1.0429530 	 0.973050 
1.0429679 	 0.975663 
1.0429828 	 0.991193 
1.0429978 	 1.001526 
1.0430127 	 0.998406 
1.0430276 	 0.981515 
1.0430425 	 0.979131 
1.0430574 	 0.993385 
1.0430724 	 0.996955 
1.0430873 	 0.984740 
1.0431022 	 0.991679 
1.0431171 	 0.991077 
1.0431320 	 0.978754 
1.0431470 	 0.963099 
1.0431619 	 0.957905 
1.0431768 	 0.971467 
1.0431917 	 1.001459 
1.0432066 	 1.005583 
1.0432216 	 0.998322 
1.0432365 	 0.993907 
1.0432514 	 1.000046 
1.0432663 	 0.992402 
1.0432812 	 0.989398 
1.0432962 	 1.008597 
1.0433111 	 1.013321 
1.0433260 	 1.014481 
1.0433409 	 1.010722 
1.0433558 	 0.998859 
1.0433708 	 0.988568 
1.0433857 	 0.989228 
1.0434006 	 0.995127 
1.0434155 	 0.997523 
1.0434304 	 1.006586 
1.0434454 	 1.005633 
1.0434603 	 0.996215 
1.0434752 	 0.986841 
1.0434901 	 0.982262 
1.0435050 	 0.984250 
1.0435200 	 0.982188 
1.0435349 	 0.981197 
1.0435498 	 0.981977 
1.0435647 	 0.982446 
1.0435796 	 0.999864 
1.0435946 	 1.008261 
1.0436095 	 1.010379 
1.0436244 	 1.006545 
1.0436393 	 1.001788 
1.0436542 	 0.987287 
1.0436692 	 0.950720 
1.0436841 	 0.904218 
1.0436990 	 0.895149 
1.0437139 	 0.923502 
1.0437288 	 0.954294 
1.0437438 	 0.973561 
1.0437587 	 1.002230 
1.0437736 	 1.009797 
1.0437885 	 0.996761 
1.0438034 	 0.972949 
1.0438184 	 0.947436 
1.0438333 	 0.919109 
1.0438482 	 0.926150 
1.0438631 	 0.951336 
1.0438780 	 0.981340 
1.0438930 	 0.995045 
1.0439079 	 0.999561 
1.0439228 	 1.000075 
1.0439377 	 1.007282 
1.0439526 	 1.007388 
1.0439676 	 1.005038 
1.0439825 	 1.007192 
1.0439974 	 1.000546 
1.0440123 	 0.990146 
1.0440272 	 0.981356 
1.0440422 	 0.969316 
1.0440571 	 0.948758 
1.0440720 	 0.948899 
1.0440869 	 0.972460 
1.0441018 	 0.987253 
1.0441168 	 0.997762 
1.0441317 	 0.993948 
1.0441466 	 0.986116 
1.0441615 	 0.986999 
1.0441764 	 0.982783 
1.0441914 	 0.965712 
1.0442063 	 0.964099 
1.0442212 	 0.978867 
1.0442361 	 0.987205 
1.0442510 	 1.005143 
1.0442660 	 1.006094 
1.0442809 	 1.003764 
1.0442958 	 0.990536 
1.0443107 	 0.991966 
1.0443256 	 0.983927 
1.0443406 	 0.988977 
1.0443555 	 0.991412 
1.0443704 	 0.981306 
1.0443853 	 0.956210 
1.0444002 	 0.950120 
1.0444152 	 0.958538 
1.0444301 	 0.963377 
1.0444450 	 0.967259 
1.0444599 	 0.972674 
1.0444748 	 0.979832 
1.0444898 	 0.989460 
1.0445047 	 0.998818 
1.0445196 	 1.006759 
1.0445345 	 1.001179 
1.0445494 	 0.997569 
1.0445644 	 0.991587 
1.0445793 	 0.992882 
1.0445942 	 0.988767 
1.0446091 	 0.987397 
1.0446240 	 0.985958 
1.0446390 	 0.993685 
1.0446539 	 1.009596 
1.0446688 	 1.016128 
1.0446837 	 1.010680 
1.0446986 	 1.018051 
1.0447136 	 1.001143 
1.0447285 	 0.993416 
1.0447434 	 0.980130 
1.0447583 	 0.986293 
1.0447732 	 0.997062 
1.0447882 	 1.005627 
1.0448031 	 1.014949 
1.0448180 	 1.018587 
1.0448329 	 1.013078 
1.0448478 	 1.016939 
1.0448628 	 1.011998 
1.0448777 	 1.007710 
1.0448926 	 0.997429 
1.0449075 	 0.991070 
1.0449224 	 0.988176 
1.0449374 	 0.983283 
1.0449523 	 0.963335 
1.0449672 	 0.964515 
1.0449821 	 0.972697 
1.0449970 	 0.987304 
1.0450120 	 1.002659 
1.0450269 	 1.005886 
1.0450418 	 1.002561 
1.0450567 	 0.997043 
1.0450716 	 0.994501 
1.0450866 	 0.994966 
1.0451015 	 0.982350 
1.0451164 	 0.998018 
1.0451313 	 1.004159 
1.0451462 	 0.997424 
1.0451612 	 0.995989 
1.0451761 	 0.995674 
1.0451910 	 0.985783 
1.0452059 	 0.982437 
1.0452208 	 0.980979 
1.0452358 	 0.989807 
1.0452507 	 1.001318 
1.0452656 	 1.012172 
1.0452805 	 1.010235 
1.0452954 	 0.980219 
1.0453104 	 0.992553 
1.0453253 	 0.995673 
1.0453402 	 0.990436 
1.0453551 	 0.989378 
1.0453700 	 0.996765 
1.0453850 	 1.003987 
1.0453999 	 1.015244 
1.0454148 	 1.015370 
1.0454297 	 1.020928 
1.0454446 	 1.022915 
1.0454596 	 1.022169 
1.0454745 	 1.008147 
1.0454894 	 1.001355 
1.0455043 	 1.003845 
1.0455192 	 0.990054 
1.0455342 	 0.969507 
1.0455491 	 0.929029 
1.0455640 	 0.874625 
1.0455789 	 0.857300 
1.0455938 	 0.878464 
1.0456088 	 0.931906 
1.0456237 	 0.975172 
1.0456386 	 0.988202 
1.0456535 	 0.989501 
1.0456684 	 1.002860 
1.0456834 	 0.996556 
1.0456983 	 1.007887 
1.0457132 	 1.013565 
1.0457281 	 1.008751 
1.0457430 	 1.022049 
1.0457579 	 1.027145 
1.0457729 	 1.018822 
1.0457878 	 1.002828 
1.0458027 	 0.972072 
1.0458176 	 0.925260 
1.0458325 	 0.876989 
1.0458475 	 0.865766 
1.0458624 	 0.893690 
1.0458773 	 0.951072 
1.0458922 	 0.993531 
1.0459071 	 1.013242 
1.0459221 	 1.011337 
1.0459370 	 0.988843 
1.0459519 	 0.961860 
1.0459668 	 0.943735 
1.0459817 	 0.928373 
1.0459967 	 0.936198 
1.0460116 	 0.961839 
1.0460265 	 0.997271 
1.0460414 	 1.009024 
1.0460563 	 1.016888 
1.0460713 	 1.015815 
1.0460862 	 0.994092 
1.0461011 	 0.975840 
1.0461160 	 0.971402 
1.0461309 	 0.979211 
1.0461459 	 0.992534 
1.0461608 	 1.004428 
1.0461757 	 1.004647 
1.0461906 	 1.000207 
1.0462055 	 0.982996 
1.0462205 	 0.953550 
1.0462354 	 0.919710 
1.0462503 	 0.912163 
1.0462652 	 0.928890 
1.0462801 	 0.937212 
1.0462951 	 0.913928 
1.0463100 	 0.901917 
1.0463249 	 0.920608 
1.0463398 	 0.963274 
1.0463547 	 0.994288 
1.0463697 	 1.001320 
1.0463846 	 0.992188 
1.0463995 	 0.964506 
1.0464144 	 0.945760 
1.0464293 	 0.953932 
1.0464443 	 0.977646 
1.0464592 	 0.996830 
1.0464741 	 0.998398 
1.0464890 	 0.996518 
1.0465039 	 0.998065 
1.0465189 	 0.996331 
1.0465338 	 0.983398 
1.0465487 	 0.995868 
1.0465636 	 0.995577 
1.0465785 	 0.990911 
1.0465935 	 0.997848 
1.0466084 	 0.997725 
1.0466233 	 0.998823 
1.0466382 	 1.013860 
1.0466531 	 1.013031 
1.0466681 	 1.012811 
1.0466830 	 0.998836 
1.0466979 	 0.984344 
1.0467128 	 0.976593 
1.0467277 	 0.981312 
1.0467427 	 0.991333 
1.0467576 	 0.991336 
1.0467725 	 0.986263 
1.0467874 	 0.979961 
1.0468023 	 0.979506 
1.0468173 	 0.979545 
1.0468322 	 0.985814 
1.0468471 	 1.000536 
1.0468620 	 0.995424 
1.0468769 	 0.995997 
1.0468919 	 0.997012 
1.0469068 	 1.004346 
1.0469217 	 1.008218 
1.0469366 	 1.015409 
1.0469515 	 1.010643 
1.0469665 	 1.016641 
1.0469814 	 1.018014 
1.0469963 	 1.009796 
1.0470112 	 0.999479 
1.0470261 	 0.998309 
1.0470411 	 0.995418 
1.0470560 	 0.999862 
1.0470709 	 1.004552 
1.0470858 	 1.016903 
1.0471007 	 1.025837 
1.0471157 	 1.024302 
1.0471306 	 1.024810 
1.0471455 	 1.021484 
1.0471604 	 0.999655 
1.0471753 	 0.977157 
1.0471903 	 0.951125 
1.0472052 	 0.912342 
1.0472201 	 0.863753 
1.0472350 	 0.793672 
1.0472499 	 0.714909 
1.0472649 	 0.696644 
1.0472798 	 0.750581 
1.0472947 	 0.856392 
1.0473096 	 0.937130 
1.0473245 	 0.973396 
1.0473395 	 0.974736 
1.0473544 	 0.964856 
1.0473693 	 0.959809 
1.0473842 	 0.960778 
1.0473991 	 0.984557 
1.0474141 	 0.999127 
1.0474290 	 0.998933 
1.0474439 	 0.993531 
1.0474588 	 0.983633 
1.0474737 	 0.977582 
1.0474887 	 0.979575 
1.0475036 	 0.981851 
1.0475185 	 0.990576 
1.0475334 	 1.004495 
1.0475483 	 1.008970 
1.0475633 	 1.012063 
1.0475782 	 1.008333 
1.0475931 	 1.010384 
1.0476080 	 0.996957 
1.0476229 	 0.985151 
1.0476379 	 0.993312 
1.0476528 	 0.996308 
1.0476677 	 0.994369 
1.0476826 	 0.997240 
1.0476975 	 1.006360 
1.0477125 	 1.008252 
1.0477274 	 1.012294 
1.0477423 	 1.012482 
1.0477572 	 1.010146 
1.0477721 	 0.996849 
1.0477871 	 0.995130 
1.0478020 	 0.987638 
1.0478169 	 0.986177 
1.0478318 	 0.982985 
1.0478467 	 0.985482 
1.0478617 	 1.006113 
1.0478766 	 1.007515 
1.0478915 	 0.997022 
1.0479064 	 0.997115 
1.0479213 	 0.982929 
1.0479363 	 0.954584 
1.0479512 	 0.941462 
1.0479661 	 0.946755 
1.0479810 	 0.968865 
1.0479959 	 0.990102 
1.0480109 	 1.016370 
1.0480258 	 1.019940 
1.0480407 	 0.999302 
1.0480556 	 0.983799 
1.0480705 	 0.969272 
1.0480855 	 0.964021 
1.0481004 	 0.966864 
1.0481153 	 0.962722 
1.0481302 	 0.950555 
1.0481451 	 0.948006 
1.0481601 	 0.970217 
1.0481750 	 0.994890 
1.0481899 	 1.004613 
1.0482048 	 1.011880 
1.0482197 	 1.007054 
1.0482347 	 1.003368 
1.0482496 	 1.005559 
1.0482645 	 0.992068 
1.0482794 	 0.990183 
1.0482943 	 0.990059 
1.0483093 	 0.997532 
1.0483242 	 1.008512 
1.0483391 	 1.010772 
1.0483540 	 1.018499 
1.0483689 	 1.011811 
1.0483839 	 0.997721 
1.0483988 	 0.985022 
1.0484137 	 0.976706 
1.0484286 	 0.970476 
1.0484435 	 0.975626 
1.0484585 	 0.983815 
1.0484734 	 1.003016 
1.0484883 	 1.014725 
1.0485032 	 1.016586 
1.0485181 	 1.011889 
1.0485331 	 1.008247 
1.0485480 	 0.996324 
1.0485629 	 0.992165 
1.0485778 	 0.988675 
1.0485927 	 0.999787 
1.0486077 	 1.013275 
1.0486226 	 1.008952 
1.0486375 	 1.001132 
1.0486524 	 1.007648 
1.0486673 	 1.012419 
1.0486823 	 1.007236 
1.0486972 	 0.999163 
1.0487121 	 1.005532 
1.0487270 	 1.009972 
1.0487419 	 1.010875 
1.0487569 	 0.993635 
1.0487718 	 0.999258 
1.0487867 	 1.014640 
1.0488016 	 1.024581 
1.0488165 	 1.009767 
1.0488315 	 1.003705 
1.0488464 	 0.995927 
1.0488613 	 0.991225 
1.0488762 	 0.983844 
1.0488911 	 0.923805 
1.0489061 	 0.839979 
1.0489210 	 0.786641 
1.0489359 	 0.811510 
1.0489508 	 0.872652 
1.0489657 	 0.943881 
1.0489807 	 0.985151 
1.0489956 	 0.992698 
1.0490105 	 0.997073 
1.0490254 	 0.997279 
1.0490403 	 1.001521 
1.0490553 	 0.990117 
1.0490702 	 0.997667 
1.0490851 	 0.998461 
1.0491000 	 1.004397 
1.0491149 	 1.011243 
1.0491299 	 1.009092 
1.0491448 	 1.003944 
1.0491597 	 0.993102 
1.0491746 	 1.001376 
1.0491895 	 0.989568 
1.0492045 	 0.980081 
1.0492194 	 0.983478 
1.0492343 	 0.997265 
1.0492492 	 1.004119 
1.0492641 	 1.008140 
1.0492791 	 1.003434 
1.0492940 	 1.009090 
1.0493089 	 1.005533 
1.0493238 	 0.993420 
1.0493387 	 0.981024 
1.0493537 	 0.988651 
1.0493686 	 0.990191 
1.0493835 	 0.989793 
1.0493984 	 0.990681 
1.0494133 	 1.010253 
1.0494283 	 1.017015 
1.0494432 	 1.009859 
1.0494581 	 1.002720 
1.0494730 	 0.987873 
1.0494879 	 0.979456 
1.0495028 	 0.981587 
1.0495178 	 0.971969 
1.0495327 	 0.976927 
1.0495476 	 0.968586 
1.0495625 	 0.970379 
1.0495774 	 0.989393 
1.0495924 	 0.995244 
1.0496073 	 0.985256 
1.0496222 	 0.972913 
1.0496371 	 0.977013 
1.0496520 	 0.997226 
1.0496670 	 0.998659 
1.0496819 	 1.002344 
1.0496968 	 1.009253 
1.0497117 	 1.004383 
1.0497266 	 1.004382 
1.0497416 	 1.000140 
1.0497565 	 1.002440 
1.0497714 	 0.992167 
1.0497863 	 0.987357 
1.0498012 	 0.989973 
1.0498162 	 0.986375 
1.0498311 	 0.991346 
1.0498460 	 1.000183 
1.0498609 	 0.965899 
1.0498758 	 0.874931 
1.0498908 	 0.740092 
1.0499057 	 0.634546 
1.0499206 	 0.634428 
1.0499355 	 0.743585 
1.0499504 	 0.861852 
1.0499654 	 0.935303 
1.0499803 	 0.950135 
1.0499952 	 0.944471 
1.0500101 	 0.938914 
1.0500250 	 0.946436 
1.0500400 	 0.953539 
1.0500549 	 0.978500 
1.0500698 	 0.990120 
1.0500847 	 0.996105 
1.0500996 	 0.987499 
1.0501146 	 0.981404 
1.0501295 	 0.982293 
1.0501444 	 0.988999 
1.0501593 	 1.006761 
1.0501742 	 1.012673 
1.0501892 	 1.014426 
1.0502041 	 1.000187 
1.0502190 	 0.994902 
1.0502339 	 1.000711 
1.0502488 	 0.995413 
1.0502638 	 0.987569 
1.0502787 	 0.993762 
1.0502936 	 0.996800 
1.0503085 	 1.003996 
1.0503234 	 1.003402 
1.0503384 	 1.009328 
1.0503533 	 0.996576 
1.0503682 	 1.014863 
1.0503831 	 1.012263 
1.0503980 	 0.991609 
1.0504130 	 0.965030 
1.0504279 	 0.934945 
1.0504428 	 0.939720 
1.0504577 	 0.960475 
1.0504726 	 0.977102 
1.0504876 	 0.999898 
1.0505025 	 1.008722 
1.0505174 	 1.003110 
1.0505323 	 0.997536 
1.0505472 	 0.990368 
1.0505622 	 0.989189 
1.0505771 	 0.979493 
1.0505920 	 0.951984 
1.0506069 	 0.942784 
1.0506218 	 0.950869 
1.0506368 	 0.947149 
1.0506517 	 0.962694 
1.0506666 	 0.975393 
1.0506815 	 0.987898 
1.0506964 	 0.987103 
1.0507114 	 0.991969 
1.0507263 	 0.994297 
1.0507412 	 0.999720 
1.0507561 	 0.998939 
1.0507710 	 1.002509 
1.0507860 	 0.995412 
1.0508009 	 0.981415 
1.0508158 	 0.965582 
1.0508307 	 0.952520 
1.0508456 	 0.929849 
1.0508606 	 0.923342 
1.0508755 	 0.927788 
1.0508904 	 0.949709 
1.0509053 	 0.973526 
1.0509202 	 0.997741 
1.0509352 	 0.991373 
1.0509501 	 0.989101 
1.0509650 	 0.998677 
1.0509799 	 0.980168 
1.0509948 	 0.981080 
1.0510098 	 0.989702 
1.0510247 	 1.006087 
1.0510396 	 1.014482 
1.0510545 	 1.021573 
1.0510694 	 1.022571 
1.0510844 	 1.008924 
1.0510993 	 1.005050 
1.0511142 	 1.013847 
1.0511291 	 1.006303 
1.0511440 	 1.002320 
1.0511590 	 1.005173 
1.0511739 	 1.007435 
1.0511888 	 1.009236 
1.0512037 	 1.009136 
1.0512186 	 1.004014 
1.0512336 	 1.003512 
1.0512485 	 0.999705 
1.0512634 	 0.971018 
1.0512783 	 0.931743 
1.0512932 	 0.886243 
1.0513082 	 0.874501 
1.0513231 	 0.913833 
1.0513380 	 0.947596 


==> anc/HD39400/HD39400_74.dat <==
1.0225445 	 0.946769 
1.0225594 	 0.946324 
1.0225742 	 0.946584 
1.0225891 	 0.943013 
1.0226039 	 0.934529 
1.0226188 	 0.935551 
1.0226336 	 0.925045 
1.0226485 	 0.922318 
1.0226634 	 0.902673 
1.0226782 	 0.985021 
1.0226931 	 0.985659 
1.0227079 	 1.002360 
1.0227228 	 0.994353 
1.0227376 	 0.986272 
1.0227525 	 0.972408 
1.0227673 	 0.983145 
1.0227822 	 0.983852 
1.0227971 	 0.965174 
1.0228119 	 0.978786 
1.0228268 	 0.944748 
1.0228416 	 0.921812 
1.0228565 	 0.927034 
1.0228713 	 0.969572 
1.0228862 	 0.971693 
1.0229011 	 0.962785 
1.0229159 	 0.931256 
1.0229308 	 0.897677 
1.0229456 	 0.909631 
1.0229605 	 0.880271 
1.0229753 	 0.924546 
1.0229902 	 0.950749 
1.0230051 	 0.967972 
1.0230199 	 0.966999 
1.0230348 	 0.972806 
1.0230496 	 0.943623 
1.0230645 	 0.942738 
1.0230793 	 0.940881 
1.0230942 	 0.912240 
1.0231091 	 0.950337 
1.0231239 	 0.959745 
1.0231388 	 0.982949 
1.0231536 	 0.986845 
1.0231685 	 0.998250 
1.0231833 	 1.000715 
1.0231982 	 0.999760 
1.0232130 	 0.998768 
1.0232279 	 0.993050 
1.0232428 	 0.979088 
1.0232576 	 0.991367 
1.0232725 	 0.987075 
1.0232873 	 0.986573 
1.0233022 	 0.991038 
1.0233170 	 0.997548 
1.0233319 	 1.002486 
1.0233468 	 0.984434 
1.0233616 	 0.943435 
1.0233765 	 0.925593 
1.0233913 	 0.978204 
1.0234062 	 0.981809 
1.0234210 	 0.993732 
1.0234359 	 1.002025 
1.0234508 	 1.013282 
1.0234656 	 1.001684 
1.0234805 	 1.004966 
1.0234953 	 0.958348 
1.0235102 	 1.000461 
1.0235250 	 0.962681 
1.0235399 	 1.000015 
1.0235548 	 0.966511 
1.0235696 	 0.959411 
1.0235845 	 0.931536 
1.0235993 	 0.921277 
1.0236142 	 0.918635 
1.0236290 	 0.947234 
1.0236439 	 0.922825 
1.0236587 	 0.918394 
1.0236736 	 0.964292 
1.0236885 	 0.974473 
1.0237033 	 0.967526 
1.0237182 	 0.931323 
1.0237330 	 0.907741 
1.0237479 	 0.943384 
1.0237627 	 0.916946 
1.0237776 	 0.883946 
1.0237925 	 0.914686 
1.0238073 	 0.918883 
1.0238222 	 0.987723 
1.0238370 	 1.011616 
1.0238519 	 1.003323 
1.0238667 	 1.002764 
1.0238816 	 0.994936 
1.0238965 	 1.003876 
1.0239113 	 1.015526 
1.0239262 	 1.003573 
1.0239410 	 0.970321 
1.0239559 	 0.986652 
1.0239707 	 0.962791 
1.0239856 	 0.990648 
1.0240004 	 0.996775 
1.0240153 	 1.002951 
1.0240302 	 0.987328 
1.0240450 	 0.999293 
1.0240599 	 0.979292 
1.0240747 	 0.960397 
1.0240896 	 0.963292 
1.0241044 	 1.040689 
1.0241193 	 1.020476 
1.0241342 	 1.023505 
1.0241490 	 1.035516 
1.0241639 	 1.018656 
1.0241787 	 1.004237 
1.0241936 	 1.031993 
1.0242084 	 1.024565 
1.0242233 	 1.007905 
1.0242382 	 1.006973 
1.0242530 	 1.004569 
1.0242679 	 1.001543 
1.0242827 	 1.001917 
1.0242976 	 1.009296 
1.0243124 	 1.008468 
1.0243273 	 1.010718 
1.0243422 	 1.033278 
1.0243570 	 0.997544 
1.0243719 	 0.988976 
1.0243867 	 0.994791 
1.0244016 	 0.940978 
1.0244164 	 0.919146 
1.0244313 	 0.873219 
1.0244461 	 0.907954 
1.0244610 	 0.935244 
1.0244759 	 0.990215 
1.0244907 	 0.995231 
1.0245056 	 1.007327 
1.0245204 	 1.016171 
1.0245353 	 1.017213 
1.0245501 	 0.988917 
1.0245650 	 0.990823 
1.0245799 	 1.003982 
1.0245947 	 1.000777 
1.0246096 	 1.016062 
1.0246244 	 1.000443 
1.0246393 	 0.970426 
1.0246541 	 0.942699 
1.0246690 	 0.975161 
1.0246839 	 0.982204 
1.0246987 	 0.989465 
1.0247136 	 1.000202 
1.0247284 	 0.994119 
1.0247433 	 0.982492 
1.0247581 	 1.026611 
1.0247730 	 0.978294 
1.0247879 	 0.977130 
1.0248027 	 0.945020 
1.0248176 	 0.934656 
1.0248324 	 0.931603 
1.0248473 	 0.969119 
1.0248621 	 0.971997 
1.0248770 	 0.984461 
1.0248918 	 0.976219 
1.0249067 	 0.996110 
1.0249216 	 0.983864 
1.0249364 	 1.001000 
1.0249513 	 1.005599 
1.0249661 	 1.003424 
1.0249810 	 1.019005 
1.0249958 	 1.003026 
1.0250107 	 1.005110 
1.0250256 	 0.985920 
1.0250404 	 1.005471 
1.0250553 	 0.994168 
1.0250701 	 1.032848 
1.0250850 	 1.010482 
1.0250998 	 0.995748 
1.0251147 	 1.011518 
1.0251296 	 1.010300 
1.0251444 	 0.983640 
1.0251593 	 0.990810 
1.0251741 	 0.968490 
1.0251890 	 0.972288 
1.0252038 	 0.955761 
1.0252187 	 0.985469 
1.0252336 	 0.981879 
1.0252484 	 1.002355 
1.0252633 	 0.969430 
1.0252781 	 0.975104 
1.0252930 	 0.977151 
1.0253078 	 0.982668 
1.0253227 	 0.967029 
1.0253375 	 0.969125 
1.0253524 	 0.975216 
1.0253673 	 0.973008 
1.0253821 	 0.962172 
1.0253970 	 0.938243 
1.0254118 	 0.951130 
1.0254267 	 0.958788 
1.0254415 	 0.990440 
1.0254564 	 0.979569 
1.0254713 	 0.997604 
1.0254861 	 0.998164 
1.0255010 	 1.009879 
1.0255158 	 0.980565 
1.0255307 	 0.983408 
1.0255455 	 0.955053 
1.0255604 	 0.976336 
1.0255753 	 0.976391 
1.0255901 	 0.989318 
1.0256050 	 0.984849 
1.0256198 	 0.998175 
1.0256347 	 0.980389 
1.0256495 	 0.995232 
1.0256644 	 0.983417 
1.0256792 	 0.987938 
1.0256941 	 0.989734 
1.0257090 	 1.003198 
1.0257238 	 0.978411 
1.0257387 	 0.978389 
1.0257535 	 0.956819 
1.0257684 	 0.960301 
1.0257832 	 0.969065 
1.0257981 	 0.996226 
1.0258130 	 1.001965 
1.0258278 	 0.982098 
1.0258427 	 1.003707 
1.0258575 	 0.994293 
1.0258724 	 0.997425 
1.0258872 	 1.009104 
1.0259021 	 1.011297 
1.0259170 	 1.000215 
1.0259318 	 0.994740 
1.0259467 	 0.991052 
1.0259615 	 0.985746 
1.0259764 	 0.973826 
1.0259912 	 0.998672 
1.0260061 	 0.990814 
1.0260210 	 0.978449 
1.0260358 	 0.954038 
1.0260507 	 0.978078 
1.0260655 	 0.989378 
1.0260804 	 0.971288 
1.0260952 	 0.946112 
1.0261101 	 0.908855 
1.0261249 	 0.921210 
1.0261398 	 0.927199 
1.0261547 	 0.956972 
1.0261695 	 0.979819 
1.0261844 	 0.960448 
1.0261992 	 0.962771 
1.0262141 	 0.968773 
1.0262289 	 0.972783 
1.0262438 	 0.996055 
1.0262587 	 1.011572 
1.0262735 	 1.006891 
1.0262884 	 1.001486 
1.0263032 	 0.988645 
1.0263181 	 0.947979 
1.0263329 	 0.934042 
1.0263478 	 0.937523 
1.0263627 	 0.944913 
1.0263775 	 0.928856 
1.0263924 	 0.942014 
1.0264072 	 0.921754 
1.0264221 	 0.948108 
1.0264369 	 0.984014 
1.0264518 	 1.003784 
1.0264667 	 1.000383 
1.0264815 	 1.008746 
1.0264964 	 0.983734 
1.0265112 	 0.984810 
1.0265261 	 0.956438 
1.0265409 	 0.967546 
1.0265558 	 0.963842 
1.0265706 	 0.984660 
1.0265855 	 0.984287 
1.0266004 	 0.992800 
1.0266152 	 0.997079 
1.0266301 	 1.006239 
1.0266449 	 0.999058 
1.0266598 	 0.983511 
1.0266746 	 1.006750 
1.0266895 	 0.997587 
1.0267044 	 0.996887 
1.0267192 	 1.012401 
1.0267341 	 0.996234 
1.0267489 	 1.006291 
1.0267638 	 0.999737 
1.0267786 	 0.962662 
1.0267935 	 0.900356 
1.0268084 	 0.838854 
1.0268232 	 0.844530 
1.0268381 	 0.889859 
1.0268529 	 0.951418 
1.0268678 	 0.958404 
1.0268826 	 0.938229 
1.0268975 	 0.901706 
1.0269124 	 0.910427 
1.0269272 	 0.907680 
1.0269421 	 0.916578 
1.0269569 	 0.925280 
1.0269718 	 0.958125 
1.0269866 	 0.986454 
1.0270015 	 1.015681 
1.0270163 	 1.005710 
1.0270312 	 1.010453 
1.0270461 	 1.001722 
1.0270609 	 1.010042 
1.0270758 	 0.992605 
1.0270906 	 0.998330 
1.0271055 	 0.995780 
1.0271203 	 1.005636 
1.0271352 	 1.005106 
1.0271501 	 0.988748 
1.0271649 	 0.955907 
1.0271798 	 0.942595 
1.0271946 	 0.927636 
1.0272095 	 0.948980 
1.0272243 	 0.981382 
1.0272392 	 0.997670 
1.0272541 	 1.001759 
1.0272689 	 1.010291 
1.0272838 	 1.003534 
1.0272986 	 1.005421 
1.0273135 	 0.995065 
1.0273283 	 1.015365 
1.0273432 	 0.996452 
1.0273580 	 1.015605 
1.0273729 	 1.010331 
1.0273878 	 0.986417 
1.0274026 	 0.963870 
1.0274175 	 0.953439 
1.0274323 	 0.945645 
1.0274472 	 0.965036 
1.0274620 	 0.970673 
1.0274769 	 0.962743 
1.0274918 	 0.979990 
1.0275066 	 0.997067 
1.0275215 	 1.013773 
1.0275363 	 0.994105 
1.0275512 	 0.973838 
1.0275660 	 0.970973 
1.0275809 	 0.926328 
1.0275958 	 0.894776 
1.0276106 	 0.921898 
1.0276255 	 0.933514 
1.0276403 	 0.959159 
1.0276552 	 0.945206 
1.0276700 	 0.943323 
1.0276849 	 0.954770 
1.0276998 	 0.965476 
1.0277146 	 0.974457 
1.0277295 	 0.986420 
1.0277443 	 0.988301 
1.0277592 	 1.005943 
1.0277740 	 1.002166 
1.0277889 	 1.000502 
1.0278037 	 0.985651 
1.0278186 	 0.993924 
1.0278335 	 0.991323 
1.0278483 	 1.000825 
1.0278632 	 1.002537 
1.0278780 	 1.008448 
1.0278929 	 1.006760 
1.0279077 	 0.983129 
1.0279226 	 1.003997 
1.0279375 	 1.021097 
1.0279523 	 0.994658 
1.0279672 	 1.010346 
1.0279820 	 0.993616 
1.0279969 	 0.983880 
1.0280117 	 0.966770 
1.0280266 	 0.983466 
1.0280415 	 0.968327 
1.0280563 	 0.986849 
1.0280712 	 1.000205 
1.0280860 	 0.995165 
1.0281009 	 0.983456 
1.0281157 	 0.998233 
1.0281306 	 1.000595 
1.0281455 	 1.009109 
1.0281603 	 1.000516 
1.0281752 	 0.991077 
1.0281900 	 0.959163 
1.0282049 	 0.937323 
1.0282197 	 0.910439 
1.0282346 	 0.934916 
1.0282494 	 0.978680 
1.0282643 	 0.993816 
1.0282792 	 0.998575 
1.0282940 	 0.998879 
1.0283089 	 0.996720 
1.0283237 	 0.998398 
1.0283386 	 0.995592 
1.0283534 	 0.996911 
1.0283683 	 1.003601 
1.0283832 	 1.004110 
1.0283980 	 1.005326 
1.0284129 	 1.009408 
1.0284277 	 1.005845 
1.0284426 	 0.989805 
1.0284574 	 0.978145 
1.0284723 	 0.962952 
1.0284872 	 0.949142 
1.0285020 	 0.952079 
1.0285169 	 0.942852 
1.0285317 	 0.971541 
1.0285466 	 0.987022 
1.0285614 	 0.991865 
1.0285763 	 0.978217 
1.0285912 	 0.966215 
1.0286060 	 0.983385 
1.0286209 	 0.999313 
1.0286357 	 0.996917 
1.0286506 	 0.984258 
1.0286654 	 0.980007 
1.0286803 	 0.980069 
1.0286951 	 0.986495 
1.0287100 	 0.989627 
1.0287249 	 0.997858 
1.0287397 	 0.975775 
1.0287546 	 0.984803 
1.0287694 	 0.985180 
1.0287843 	 1.002263 
1.0287991 	 1.009975 
1.0288140 	 1.007790 
1.0288289 	 1.007803 
1.0288437 	 1.009390 
1.0288586 	 1.006031 
1.0288734 	 1.013441 
1.0288883 	 1.010709 
1.0289031 	 1.006680 
1.0289180 	 0.995816 
1.0289329 	 1.019708 
1.0289477 	 1.011966 
1.0289626 	 1.007139 
1.0289774 	 1.001648 
1.0289923 	 1.006872 
1.0290071 	 0.991022 
1.0290220 	 1.005344 
1.0290368 	 0.999165 
1.0290517 	 1.016603 
1.0290666 	 1.005011 
1.0290814 	 0.999732 
1.0290963 	 0.987965 
1.0291111 	 0.981276 
1.0291260 	 0.946656 
1.0291408 	 0.920623 
1.0291557 	 0.875434 
1.0291706 	 0.826031 
1.0291854 	 0.785184 
1.0292003 	 0.801342 
1.0292151 	 0.841013 
1.0292300 	 0.905061 
1.0292448 	 0.928249 
1.0292597 	 0.980445 
1.0292746 	 0.981197 
1.0292894 	 0.958152 
1.0293043 	 0.943212 
1.0293191 	 0.941035 
1.0293340 	 0.906921 
1.0293488 	 0.903865 
1.0293637 	 0.936396 
1.0293786 	 0.962149 
1.0293934 	 0.983210 
1.0294083 	 0.988089 
1.0294231 	 1.003423 
1.0294380 	 1.004406 
1.0294528 	 1.001718 
1.0294677 	 1.004852 
1.0294825 	 1.004574 
1.0294974 	 1.018866 
1.0295123 	 1.011736 
1.0295271 	 1.010625 
1.0295420 	 1.010873 
1.0295568 	 1.013286 
1.0295717 	 1.004605 
1.0295865 	 1.012018 
1.0296014 	 1.004408 
1.0296163 	 1.008051 
1.0296311 	 0.993278 
1.0296460 	 1.003836 
1.0296608 	 0.999813 
1.0296757 	 1.002301 
1.0296905 	 0.992381 
1.0297054 	 0.999748 
1.0297203 	 1.002438 
1.0297351 	 1.014856 
1.0297500 	 1.003286 
1.0297648 	 1.002460 
1.0297797 	 0.990357 
1.0297945 	 0.998231 
1.0298094 	 0.982026 
1.0298243 	 0.980388 
1.0298391 	 0.988136 
1.0298540 	 0.984515 
1.0298688 	 0.992348 
1.0298837 	 0.996736 
1.0298985 	 0.991982 
1.0299134 	 1.011370 
1.0299282 	 0.992962 
1.0299431 	 0.979935 
1.0299580 	 0.961704 
1.0299728 	 0.955870 
1.0299877 	 0.935144 
1.0300025 	 0.917918 
1.0300174 	 0.925067 
1.0300322 	 0.967759 
1.0300471 	 0.981728 
1.0300620 	 0.982654 
1.0300768 	 0.996862 
1.0300917 	 0.994203 
1.0301065 	 0.954313 
1.0301214 	 0.921529 
1.0301362 	 0.896755 
1.0301511 	 0.890807 
1.0301660 	 0.907904 
1.0301808 	 0.944331 
1.0301957 	 0.954655 
1.0302105 	 0.962526 
1.0302254 	 0.982261 
1.0302402 	 0.999804 
1.0302551 	 0.997974 
1.0302700 	 0.994356 
1.0302848 	 1.004916 
1.0302997 	 1.010691 
1.0303145 	 1.004645 
1.0303294 	 1.007814 
1.0303442 	 1.010958 
1.0303591 	 1.006314 
1.0303739 	 1.004588 
1.0303888 	 0.997231 
1.0304037 	 0.986751 
1.0304185 	 0.981784 
1.0304334 	 0.980269 
1.0304482 	 0.983695 
1.0304631 	 0.992629 
1.0304779 	 1.006102 
1.0304928 	 1.005408 
1.0305077 	 0.995187 
1.0305225 	 0.957002 
1.0305374 	 0.913888 
1.0305522 	 0.877830 
1.0305671 	 0.875488 
1.0305819 	 0.928845 
1.0305968 	 0.972356 
1.0306117 	 0.983296 
1.0306265 	 0.990125 
1.0306414 	 0.993120 
1.0306562 	 1.005213 
1.0306711 	 1.009478 
1.0306859 	 1.004817 
1.0307008 	 1.003126 
1.0307156 	 0.996936 
1.0307305 	 1.000964 
1.0307454 	 0.993703 
1.0307602 	 0.996782 
1.0307751 	 0.992345 
1.0307899 	 0.981317 
1.0308048 	 0.954277 
1.0308196 	 0.924995 
1.0308345 	 0.910385 
1.0308494 	 0.925190 
1.0308642 	 0.950415 
1.0308791 	 0.975788 
1.0308939 	 0.992739 
1.0309088 	 0.996306 
1.0309236 	 0.989084 
1.0309385 	 1.000170 
1.0309534 	 1.007035 
1.0309682 	 1.014302 
1.0309831 	 1.018253 
1.0309979 	 1.006773 
1.0310128 	 0.976889 
1.0310276 	 0.966115 
1.0310425 	 0.964497 
1.0310574 	 0.956417 
1.0310722 	 0.949062 
1.0310871 	 0.959018 
1.0311019 	 0.959132 
1.0311168 	 0.976707 
1.0311316 	 0.986590 
1.0311465 	 0.999042 
1.0311613 	 0.986927 
1.0311762 	 0.998178 
1.0311911 	 1.007689 
1.0312059 	 1.014808 
1.0312208 	 1.010024 
1.0312356 	 1.017358 
1.0312505 	 1.010308 
1.0312653 	 1.018113 
1.0312802 	 1.017595 
1.0312951 	 1.010900 
1.0313099 	 0.988393 
1.0313248 	 0.995024 
1.0313396 	 0.995591 
1.0313545 	 0.995308 
1.0313693 	 0.995372 
1.0313842 	 0.998270 
1.0313991 	 0.996914 
1.0314139 	 1.017480 
1.0314288 	 1.003743 
1.0314436 	 1.002771 
1.0314585 	 1.006796 
1.0314733 	 1.027260 
1.0314882 	 1.029838 
1.0315031 	 1.044828 
1.0315179 	 1.032242 
1.0315328 	 0.995399 
1.0315476 	 0.971271 
1.0315625 	 0.971034 
1.0315773 	 0.975108 
1.0315922 	 0.978611 
1.0316070 	 0.970608 
1.0316219 	 0.977929 
1.0316368 	 0.995032 
1.0316516 	 1.018265 
1.0316665 	 1.007284 
1.0316813 	 1.021079 
1.0316962 	 1.015058 
1.0317110 	 1.014165 
1.0317259 	 1.005675 
1.0317408 	 0.995007 
1.0317556 	 0.990285 
1.0317705 	 0.995628 
1.0317853 	 0.996742 
1.0318002 	 1.015525 
1.0318150 	 1.001427 
1.0318299 	 1.009071 
1.0318448 	 1.001275 
1.0318596 	 1.008748 
1.0318745 	 0.989001 
1.0318893 	 0.988715 
1.0319042 	 0.992068 
1.0319190 	 0.992596 
1.0319339 	 0.999711 
1.0319488 	 1.007873 
1.0319636 	 1.005339 
1.0319785 	 0.991950 
1.0319933 	 0.961599 
1.0320082 	 0.940428 
1.0320230 	 0.948889 
1.0320379 	 0.982277 
1.0320527 	 0.984173 
1.0320676 	 0.976802 
1.0320825 	 0.954087 
1.0320973 	 0.940788 
1.0321122 	 0.933202 
1.0321270 	 0.979446 
1.0321419 	 0.985236 
1.0321567 	 1.001969 
1.0321716 	 1.005105 
1.0321865 	 1.012064 
1.0322013 	 0.988105 
1.0322162 	 1.001567 
1.0322310 	 0.975315 
1.0322459 	 0.988982 
1.0322607 	 0.981252 
1.0322756 	 1.003470 
1.0322905 	 1.006610 
1.0323053 	 1.010820 
1.0323202 	 1.009602 
1.0323350 	 1.003307 
1.0323499 	 0.988468 
1.0323647 	 0.978936 
1.0323796 	 0.974661 
1.0323944 	 0.962827 
1.0324093 	 0.968823 
1.0324242 	 0.992247 
1.0324390 	 0.990016 
1.0324539 	 0.998638 
1.0324687 	 1.005196 
1.0324836 	 1.013263 
1.0324984 	 0.998428 
1.0325133 	 1.008842 
1.0325282 	 1.010479 
1.0325430 	 1.004829 
1.0325579 	 1.002760 
1.0325727 	 1.003735 
1.0325876 	 0.990617 
1.0326024 	 0.954898 
1.0326173 	 0.920367 
1.0326322 	 0.918724 
1.0326470 	 0.928842 
1.0326619 	 0.965101 
1.0326767 	 0.992002 
1.0326916 	 0.996831 
1.0327064 	 1.007566 
1.0327213 	 1.001676 
1.0327362 	 1.002697 
1.0327510 	 1.008253 
1.0327659 	 0.999161 
1.0327807 	 0.999816 
1.0327956 	 0.999467 
1.0328104 	 0.997203 
1.0328253 	 0.992064 
1.0328401 	 0.983632 
1.0328550 	 0.969674 
1.0328699 	 0.946594 
1.0328847 	 0.944259 
1.0328996 	 0.957689 
1.0329144 	 0.986131 
1.0329293 	 0.984297 
1.0329441 	 0.975333 
1.0329590 	 0.971579 
1.0329739 	 0.944779 
1.0329887 	 0.843908 
1.0330036 	 0.683914 
1.0330184 	 0.518746 
1.0330333 	 0.465311 
1.0330481 	 0.563118 
1.0330630 	 0.749274 
1.0330779 	 0.880430 
1.0330927 	 0.960688 
1.0331076 	 0.998879 
1.0331224 	 1.002628 
1.0331373 	 0.994515 
1.0331521 	 1.009989 
1.0331670 	 0.987436 
1.0331819 	 0.993261 
1.0331967 	 1.002729 
1.0332116 	 0.992860 
1.0332264 	 0.981009 
1.0332413 	 0.976835 
1.0332561 	 0.934118 
1.0332710 	 0.914727 
1.0332858 	 0.874179 
1.0333007 	 0.853611 
1.0333156 	 0.824222 
1.0333304 	 0.851492 
1.0333453 	 0.909145 
1.0333601 	 0.968123 
1.0333750 	 0.990439 
1.0333898 	 0.986825 
1.0334047 	 0.945964 
1.0334196 	 0.908692 
1.0334344 	 0.868199 
1.0334493 	 0.877555 
1.0334641 	 0.909778 
1.0334790 	 0.953492 
1.0334938 	 0.963573 
1.0335087 	 0.915734 
1.0335236 	 0.876223 
1.0335384 	 0.889696 
1.0335533 	 0.909568 
1.0335681 	 0.953333 
1.0335830 	 0.941349 
1.0335978 	 0.933706 
1.0336127 	 0.912840 
1.0336276 	 0.921356 
1.0336424 	 0.944357 
1.0336573 	 0.983429 
1.0336721 	 0.997301 
1.0336870 	 0.993956 
1.0337018 	 1.004190 
1.0337167 	 0.999078 
1.0337315 	 0.995541 
1.0337464 	 1.000251 
1.0337613 	 1.006106 
1.0337761 	 0.998190 
1.0337910 	 1.001357 
1.0338058 	 1.001172 
1.0338207 	 1.000408 
1.0338355 	 0.996328 
1.0338504 	 1.005982 
1.0338653 	 1.011149 
1.0338801 	 0.995258 
1.0338950 	 1.003686 
1.0339098 	 0.998538 
1.0339247 	 0.975135 
1.0339395 	 0.980519 
1.0339544 	 0.984428 
1.0339693 	 0.978175 
1.0339841 	 0.973010 
1.0339990 	 0.957681 
1.0340138 	 0.951325 
1.0340287 	 0.958248 
1.0340435 	 0.971596 
1.0340584 	 0.991667 
1.0340732 	 0.994299 
1.0340881 	 1.002351 
1.0341030 	 0.984443 
1.0341178 	 0.957768 
1.0341327 	 0.934185 
1.0341475 	 0.927926 
1.0341624 	 0.944302 
1.0341772 	 0.991024 
1.0341921 	 0.992676 
1.0342070 	 1.006995 
1.0342218 	 1.003855 
1.0342367 	 0.991728 
1.0342515 	 0.976855 
1.0342664 	 1.000204 
1.0342812 	 0.994493 
1.0342961 	 0.991968 
1.0343110 	 0.975350 
1.0343258 	 0.972466 
1.0343407 	 0.929514 
1.0343555 	 0.855122 
1.0343704 	 0.725571 
1.0343852 	 0.667739 
1.0344001 	 0.726596 
1.0344150 	 0.874611 
1.0344298 	 0.953146 
1.0344447 	 0.991978 
1.0344595 	 1.002542 
1.0344744 	 0.999176 
1.0344892 	 0.998950 
1.0345041 	 1.018975 
1.0345189 	 1.004197 
1.0345338 	 1.005532 
1.0345487 	 0.998551 
1.0345635 	 0.996248 
1.0345784 	 0.994836 
1.0345932 	 0.997075 
1.0346081 	 0.987824 
1.0346229 	 0.966690 
1.0346378 	 0.912787 
1.0346527 	 0.781727 
1.0346675 	 0.645992 
1.0346824 	 0.586545 
1.0346972 	 0.689979 
1.0347121 	 0.847958 
1.0347269 	 0.936132 
1.0347418 	 0.992129 
1.0347567 	 0.987323 
1.0347715 	 0.973719 
1.0347864 	 0.980857 
1.0348012 	 0.969335 
1.0348161 	 0.971392 
1.0348309 	 0.973150 
1.0348458 	 0.976377 
1.0348607 	 0.955808 
1.0348755 	 0.976807 
1.0348904 	 0.992792 
1.0349052 	 0.980919 
1.0349201 	 0.958346 
1.0349349 	 0.946066 
1.0349498 	 0.959833 
1.0349646 	 0.982365 
1.0349795 	 0.980327 
1.0349944 	 0.990974 
1.0350092 	 0.973998 
1.0350241 	 0.943748 
1.0350389 	 0.928116 
1.0350538 	 0.932482 
1.0350686 	 0.911056 
1.0350835 	 0.895495 
1.0350984 	 0.876788 
1.0351132 	 0.916933 
1.0351281 	 0.960350 
1.0351429 	 0.996012 
1.0351578 	 0.999402 
1.0351726 	 1.012676 
1.0351875 	 0.996212 
1.0352024 	 1.003289 
1.0352172 	 1.002948 
1.0352321 	 1.006643 
1.0352469 	 0.993690 
1.0352618 	 1.005008 
1.0352766 	 0.968960 
1.0352915 	 0.976749 
1.0353064 	 0.972535 
1.0353212 	 0.999425 
1.0353361 	 0.970179 
1.0353509 	 0.987330 
1.0353658 	 0.981850 
1.0353806 	 0.989650 
1.0353955 	 0.983777 
1.0354103 	 0.980946 
1.0354252 	 0.990047 
1.0354401 	 1.001803 
1.0354549 	 1.002751 
1.0354698 	 0.998880 
1.0354846 	 1.015643 
1.0354995 	 1.005006 
1.0355143 	 1.000025 
1.0355292 	 1.000029 
1.0355441 	 1.015014 
1.0355589 	 1.004934 
1.0355738 	 1.010257 
1.0355886 	 1.016819 
1.0356035 	 1.003107 
1.0356183 	 0.990170 
1.0356332 	 0.976411 
1.0356481 	 0.950050 
1.0356629 	 0.923345 
1.0356778 	 0.911617 
1.0356926 	 0.939883 
1.0357075 	 0.963378 
1.0357223 	 0.989883 
1.0357372 	 0.973020 
1.0357520 	 0.960011 
1.0357669 	 0.953883 
1.0357818 	 0.949672 
1.0357966 	 0.923580 
1.0358115 	 0.938532 
1.0358263 	 0.965689 
1.0358412 	 0.994108 
1.0358560 	 1.013044 
1.0358709 	 1.011880 
1.0358858 	 0.998439 
1.0359006 	 0.998606 
1.0359155 	 1.012056 
1.0359303 	 1.022512 
1.0359452 	 0.976720 
1.0359600 	 0.950306 
1.0359749 	 0.920625 
1.0359898 	 0.924897 
1.0360046 	 0.941936 
1.0360195 	 0.985776 
1.0360343 	 0.991713 
1.0360492 	 0.988061 
1.0360640 	 1.010694 
1.0360789 	 1.022512 
1.0360938 	 0.984550 
1.0361086 	 0.994937 
1.0361235 	 0.984759 
1.0361383 	 0.980867 
1.0361532 	 0.984138 
1.0361680 	 0.991257 
1.0361829 	 0.989936 
1.0361977 	 0.998561 
1.0362126 	 0.998529 
1.0362275 	 1.008974 
1.0362423 	 1.003760 
1.0362572 	 1.000383 
1.0362720 	 1.010089 
1.0362869 	 1.000478 
1.0363017 	 1.009782 
1.0363166 	 1.007134 
1.0363315 	 1.006991 
1.0363463 	 0.995543 
1.0363612 	 0.989261 
1.0363760 	 1.003073 
1.0363909 	 1.018752 
1.0364057 	 1.002422 
1.0364206 	 0.995993 
1.0364355 	 0.991267 
1.0364503 	 0.992545 
1.0364652 	 0.995049 
1.0364800 	 1.009562 
1.0364949 	 1.008201 
1.0365097 	 1.004863 
1.0365246 	 0.995699 
1.0365395 	 0.992568 
1.0365543 	 0.962474 
1.0365692 	 0.940880 
1.0365840 	 0.951753 
1.0365989 	 0.990957 
1.0366137 	 1.000162 
1.0366286 	 1.023797 
1.0366434 	 1.009815 
1.0366583 	 0.999579 
1.0366732 	 0.966767 
1.0366880 	 0.954507 
1.0367029 	 0.926379 
1.0367177 	 0.953640 
1.0367326 	 0.970407 
1.0367474 	 0.975340 
1.0367623 	 0.951085 
1.0367772 	 0.901942 
1.0367920 	 0.873773 
1.0368069 	 0.908067 
1.0368217 	 0.943356 
1.0368366 	 1.001880 
1.0368514 	 1.003949 
1.0368663 	 1.001761 
1.0368812 	 1.010802 
1.0368960 	 1.007234 
1.0369109 	 1.013975 
1.0369257 	 1.002987 
1.0369406 	 1.011114 
1.0369554 	 1.011840 
1.0369703 	 0.990945 
1.0369852 	 0.979561 
1.0370000 	 0.960445 
1.0370149 	 0.963673 
1.0370297 	 0.983621 
1.0370446 	 0.990320 
1.0370594 	 0.992253 
1.0370743 	 0.991921 
1.0370891 	 0.997724 


==> anc/HD39400/HD39400_75.dat <==
1.0090571 	 0.976552 
1.0090716 	 0.991972 
1.0090862 	 0.984954 
1.0091008 	 0.942339 
1.0091153 	 0.965007 
1.0091299 	 1.002443 
1.0091445 	 1.011124 
1.0091591 	 0.965513 
1.0091736 	 0.946497 
1.0091882 	 0.995820 
1.0092028 	 0.964440 
1.0092173 	 0.996973 
1.0092319 	 0.931574 
1.0092465 	 0.973553 
1.0092611 	 0.984513 
1.0092756 	 0.958816 
1.0092902 	 0.956168 
1.0093048 	 0.990876 
1.0093194 	 1.019387 
1.0093339 	 0.991614 
1.0093485 	 0.998152 
1.0093631 	 0.985280 
1.0093776 	 0.965408 
1.0093922 	 0.973707 
1.0094068 	 0.974021 
1.0094214 	 0.902344 
1.0094359 	 0.879023 
1.0094505 	 0.893733 
1.0094651 	 0.917286 
1.0094797 	 0.913331 
1.0094942 	 0.990240 
1.0095088 	 0.995841 
1.0095234 	 0.951963 
1.0095379 	 0.945000 
1.0095525 	 0.950287 
1.0095671 	 0.938267 
1.0095817 	 0.971697 
1.0095962 	 0.957940 
1.0096108 	 0.933799 
1.0096254 	 0.893974 
1.0096399 	 0.899455 
1.0096545 	 0.939707 
1.0096691 	 0.957731 
1.0096837 	 0.975735 
1.0096982 	 0.971213 
1.0097128 	 1.001710 
1.0097274 	 1.014226 
1.0097420 	 1.021003 
1.0097565 	 1.003103 
1.0097711 	 0.993355 
1.0097857 	 0.993525 
1.0098002 	 1.017560 
1.0098148 	 0.975887 
1.0098294 	 0.962722 
1.0098440 	 0.929980 
1.0098585 	 0.984365 
1.0098731 	 0.995855 
1.0098877 	 1.008822 
1.0099023 	 1.003940 
1.0099168 	 1.012855 
1.0099314 	 0.949137 
1.0099460 	 0.964584 
1.0099605 	 0.945413 
1.0099751 	 0.961117 
1.0099897 	 0.960810 
1.0100043 	 0.982033 
1.0100188 	 0.988013 
1.0100334 	 1.002505 
1.0100480 	 1.027068 
1.0100625 	 1.014674 
1.0100771 	 0.982396 
1.0100917 	 0.998239 
1.0101063 	 1.008144 
1.0101208 	 0.991177 
1.0101354 	 0.985900 
1.0101500 	 0.979656 
1.0101646 	 0.992521 
1.0101791 	 0.983928 
1.0101937 	 0.986418 
1.0102083 	 0.982434 
1.0102228 	 0.999407 
1.0102374 	 0.988379 
1.0102520 	 1.002366 
1.0102666 	 1.000999 
1.0102811 	 0.996231 
1.0102957 	 0.968829 
1.0103103 	 0.994344 
1.0103249 	 1.011793 
1.0103394 	 1.014947 
1.0103540 	 0.981168 
1.0103686 	 1.008996 
1.0103831 	 0.984040 
1.0103977 	 0.986828 
1.0104123 	 0.954261 
1.0104269 	 0.943612 
1.0104414 	 0.936515 
1.0104560 	 0.913691 
1.0104706 	 0.970196 
1.0104851 	 1.001066 
1.0104997 	 0.988760 
1.0105143 	 0.988618 
1.0105289 	 1.008876 
1.0105434 	 0.985825 
1.0105580 	 0.990695 
1.0105726 	 0.983790 
1.0105872 	 0.990556 
1.0106017 	 0.918858 
1.0106163 	 0.864915 
1.0106309 	 0.851732 
1.0106454 	 0.876074 
1.0106600 	 0.902216 
1.0106746 	 0.916004 
1.0106892 	 0.930663 
1.0107037 	 0.964152 
1.0107183 	 0.971109 
1.0107329 	 0.969903 
1.0107475 	 0.985177 
1.0107620 	 1.003046 
1.0107766 	 0.993360 
1.0107912 	 0.966129 
1.0108057 	 0.922172 
1.0108203 	 0.898583 
1.0108349 	 0.869013 
1.0108495 	 0.870769 
1.0108640 	 0.889531 
1.0108786 	 0.940710 
1.0108932 	 0.962381 
1.0109077 	 0.974654 
1.0109223 	 1.020406 
1.0109369 	 0.994892 
1.0109515 	 1.006719 
1.0109660 	 0.976018 
1.0109806 	 0.994605 
1.0109952 	 1.001657 
1.0110098 	 1.018749 
1.0110243 	 0.996855 
1.0110389 	 1.018199 
1.0110535 	 1.005570 
1.0110680 	 1.002711 
1.0110826 	 0.995368 
1.0110972 	 1.006613 
1.0111118 	 0.994040 
1.0111263 	 0.998930 
1.0111409 	 1.000312 
1.0111555 	 0.997036 
1.0111701 	 0.969619 
1.0111846 	 0.966179 
1.0111992 	 0.967645 
1.0112138 	 1.007530 
1.0112283 	 0.990125 
1.0112429 	 1.000677 
1.0112575 	 1.003144 
1.0112721 	 1.012508 
1.0112866 	 1.009007 
1.0113012 	 1.001107 
1.0113158 	 0.996731 
1.0113303 	 1.027185 
1.0113449 	 0.985245 
1.0113595 	 0.990294 
1.0113741 	 1.010289 
1.0113886 	 0.993423 
1.0114032 	 0.976297 
1.0114178 	 0.972286 
1.0114324 	 0.964946 
1.0114469 	 0.915887 
1.0114615 	 0.884095 
1.0114761 	 0.884634 
1.0114906 	 0.951819 
1.0115052 	 0.965240 
1.0115198 	 0.982834 
1.0115344 	 0.969693 
1.0115489 	 0.972534 
1.0115635 	 0.937327 
1.0115781 	 0.935803 
1.0115927 	 0.911319 
1.0116072 	 0.907092 
1.0116218 	 0.901308 
1.0116364 	 0.926272 
1.0116509 	 0.907559 
1.0116655 	 0.889410 
1.0116801 	 0.783328 
1.0116947 	 0.748081 
1.0117092 	 0.782560 
1.0117238 	 0.883683 
1.0117384 	 0.956234 
1.0117529 	 0.986248 
1.0117675 	 0.997980 
1.0117821 	 0.994076 
1.0117967 	 0.968979 
1.0118112 	 0.995711 
1.0118258 	 0.991215 
1.0118404 	 1.000322 
1.0118550 	 0.983083 
1.0118695 	 0.981241 
1.0118841 	 1.005344 
1.0118987 	 1.007254 
1.0119132 	 1.010709 
1.0119278 	 1.011881 
1.0119424 	 0.991962 
1.0119570 	 0.978154 
1.0119715 	 0.992499 
1.0119861 	 0.988641 
1.0120007 	 1.012057 
1.0120153 	 0.994737 
1.0120298 	 1.003600 
1.0120444 	 1.006153 
1.0120590 	 1.004053 
1.0120735 	 0.979276 
1.0120881 	 1.009722 
1.0121027 	 0.978519 
1.0121173 	 0.960692 
1.0121318 	 0.924934 
1.0121464 	 0.929190 
1.0121610 	 0.959596 
1.0121755 	 1.007265 
1.0121901 	 0.995318 
1.0122047 	 1.004231 
1.0122193 	 0.993333 
1.0122338 	 0.989579 
1.0122484 	 0.986829 
1.0122630 	 0.996188 
1.0122776 	 0.996094 
1.0122921 	 0.997184 
1.0123067 	 0.949820 
1.0123213 	 0.928533 
1.0123358 	 0.865671 
1.0123504 	 0.897539 
1.0123650 	 0.910173 
1.0123796 	 0.932005 
1.0123941 	 0.918558 
1.0124087 	 0.927968 
1.0124233 	 0.928138 
1.0124379 	 0.968468 
1.0124524 	 0.999533 
1.0124670 	 1.017085 
1.0124816 	 1.003123 
1.0124961 	 1.002431 
1.0125107 	 1.012738 
1.0125253 	 1.022913 
1.0125399 	 1.016676 
1.0125544 	 1.013207 
1.0125690 	 1.011815 
1.0125836 	 0.996109 
1.0125982 	 1.003652 
1.0126127 	 0.997227 
1.0126273 	 0.995288 
1.0126419 	 0.977406 
1.0126564 	 0.973516 
1.0126710 	 0.964904 
1.0126856 	 0.971589 
1.0127002 	 0.988035 
1.0127147 	 0.992794 
1.0127293 	 1.012934 
1.0127439 	 1.001547 
1.0127584 	 0.981896 
1.0127730 	 0.979417 
1.0127876 	 0.992803 
1.0128022 	 1.010749 
1.0128167 	 1.004147 
1.0128313 	 1.020001 
1.0128459 	 1.011086 
1.0128605 	 1.016762 
1.0128750 	 1.003501 
1.0128896 	 1.007108 
1.0129042 	 0.992412 
1.0129187 	 0.962940 
1.0129333 	 0.947031 
1.0129479 	 0.962986 
1.0129625 	 0.971236 
1.0129770 	 1.023150 
1.0129916 	 0.999894 
1.0130062 	 1.012177 
1.0130208 	 1.021890 
1.0130353 	 1.020773 
1.0130499 	 0.985147 
1.0130645 	 1.002739 
1.0130790 	 0.975534 
1.0130936 	 0.943160 
1.0131082 	 0.906450 
1.0131228 	 0.868727 
1.0131373 	 0.867838 
1.0131519 	 0.927618 
1.0131665 	 0.975827 
1.0131810 	 0.984225 
1.0131956 	 0.969751 
1.0132102 	 0.984547 
1.0132248 	 0.981886 
1.0132393 	 0.987520 
1.0132539 	 1.010594 
1.0132685 	 0.988498 
1.0132831 	 0.999989 
1.0132976 	 1.021885 
1.0133122 	 1.002479 
1.0133268 	 1.020475 
1.0133413 	 1.020629 
1.0133559 	 1.006876 
1.0133705 	 1.013911 
1.0133851 	 0.998981 
1.0133996 	 0.991021 
1.0134142 	 0.958641 
1.0134288 	 0.955777 
1.0134434 	 0.965970 
1.0134579 	 0.998377 
1.0134725 	 1.001601 
1.0134871 	 1.000664 
1.0135016 	 0.991630 
1.0135162 	 1.023988 
1.0135308 	 0.998125 
1.0135454 	 0.988409 
1.0135599 	 0.987389 
1.0135745 	 0.988680 
1.0135891 	 0.994203 
1.0136036 	 1.000674 
1.0136182 	 0.969458 
1.0136328 	 0.941424 
1.0136474 	 0.933055 
1.0136619 	 0.968310 
1.0136765 	 0.991020 
1.0136911 	 1.009859 
1.0137057 	 1.002871 
1.0137202 	 1.004312 
1.0137348 	 0.998709 
1.0137494 	 1.001941 
1.0137639 	 0.968121 
1.0137785 	 0.940321 
1.0137931 	 0.892122 
1.0138077 	 0.904942 
1.0138222 	 0.925554 
1.0138368 	 0.977878 
1.0138514 	 0.989945 
1.0138660 	 1.005277 
1.0138805 	 0.986326 
1.0138951 	 1.012662 
1.0139097 	 0.983775 
1.0139242 	 0.966243 
1.0139388 	 0.920899 
1.0139534 	 0.918030 
1.0139680 	 0.915454 
1.0139825 	 0.941771 
1.0139971 	 0.944321 
1.0140117 	 0.962941 
1.0140262 	 0.979791 
1.0140408 	 0.998308 
1.0140554 	 0.989901 
1.0140700 	 1.006442 
1.0140845 	 0.991828 
1.0140991 	 0.999161 
1.0141137 	 0.976966 
1.0141283 	 0.976014 
1.0141428 	 0.983449 
1.0141574 	 0.992388 
1.0141720 	 0.986455 
1.0141865 	 0.992210 
1.0142011 	 0.991689 
1.0142157 	 1.008969 
1.0142303 	 1.007978 
1.0142448 	 1.020751 
1.0142594 	 1.000535 
1.0142740 	 1.002158 
1.0142886 	 0.997064 
1.0143031 	 1.005268 
1.0143177 	 0.994937 
1.0143323 	 0.997138 
1.0143468 	 1.009212 
1.0143614 	 1.009400 
1.0143760 	 1.000478 
1.0143906 	 0.991798 
1.0144051 	 0.963557 
1.0144197 	 0.947591 
1.0144343 	 0.933132 
1.0144488 	 0.947532 
1.0144634 	 0.964654 
1.0144780 	 0.996894 
1.0144926 	 0.985801 
1.0145071 	 0.982997 
1.0145217 	 0.967830 
1.0145363 	 0.922830 
1.0145509 	 0.874521 
1.0145654 	 0.836645 
1.0145800 	 0.864100 
1.0145946 	 0.916519 
1.0146091 	 0.940888 
1.0146237 	 0.938396 
1.0146383 	 0.920181 
1.0146529 	 0.892952 
1.0146674 	 0.913249 
1.0146820 	 0.909504 
1.0146966 	 0.922180 
1.0147112 	 0.958617 
1.0147257 	 0.979593 
1.0147403 	 0.999286 
1.0147549 	 0.992403 
1.0147694 	 0.993909 
1.0147840 	 0.974150 
1.0147986 	 0.944793 
1.0148132 	 0.883853 
1.0148277 	 0.785047 
1.0148423 	 0.702994 
1.0148569 	 0.685948 
1.0148714 	 0.766403 
1.0148860 	 0.869607 
1.0149006 	 0.944772 
1.0149152 	 0.987190 
1.0149297 	 1.002627 
1.0149443 	 0.992619 
1.0149589 	 0.995157 
1.0149735 	 0.989616 
1.0149880 	 0.980353 
1.0150026 	 0.988012 
1.0150172 	 0.997542 
1.0150317 	 0.996198 
1.0150463 	 1.006319 
1.0150609 	 0.999081 
1.0150755 	 0.996708 
1.0150900 	 1.009726 
1.0151046 	 1.011071 
1.0151192 	 1.010634 
1.0151338 	 1.013266 
1.0151483 	 0.990005 
1.0151629 	 1.006583 
1.0151775 	 0.990098 
1.0151920 	 0.987842 
1.0152066 	 0.967527 
1.0152212 	 0.994325 
1.0152358 	 0.984701 
1.0152503 	 0.968137 
1.0152649 	 0.909465 
1.0152795 	 0.899374 
1.0152940 	 0.919363 
1.0153086 	 0.986158 
1.0153232 	 1.006925 
1.0153378 	 1.017115 
1.0153523 	 1.019671 
1.0153669 	 1.018424 
1.0153815 	 1.001369 
1.0153961 	 0.992488 
1.0154106 	 0.975800 
1.0154252 	 0.959501 
1.0154398 	 0.964120 
1.0154543 	 0.975073 
1.0154689 	 0.990946 
1.0154835 	 0.994555 
1.0154981 	 0.999577 
1.0155126 	 0.988720 
1.0155272 	 0.993528 
1.0155418 	 0.998132 
1.0155564 	 0.992404 
1.0155709 	 0.990474 
1.0155855 	 0.977253 
1.0156001 	 0.960146 
1.0156146 	 0.926545 
1.0156292 	 0.906717 
1.0156438 	 0.875016 
1.0156584 	 0.864123 
1.0156729 	 0.865374 
1.0156875 	 0.897366 
1.0157021 	 0.934730 
1.0157166 	 0.984723 
1.0157312 	 0.991374 
1.0157458 	 1.008882 
1.0157604 	 0.978237 
1.0157749 	 0.950945 
1.0157895 	 0.880298 
1.0158041 	 0.787694 
1.0158187 	 0.772657 
1.0158332 	 0.846184 
1.0158478 	 0.934920 
1.0158624 	 0.977647 
1.0158769 	 0.966568 
1.0158915 	 0.964552 
1.0159061 	 0.948523 
1.0159207 	 0.931429 
1.0159352 	 0.903546 
1.0159498 	 0.916459 
1.0159644 	 0.940766 
1.0159790 	 0.962801 
1.0159935 	 0.983329 
1.0160081 	 0.994140 
1.0160227 	 0.995116 
1.0160372 	 1.006208 
1.0160518 	 0.994221 
1.0160664 	 1.005570 
1.0160810 	 1.003846 
1.0160955 	 1.001148 
1.0161101 	 1.001433 
1.0161247 	 0.999740 
1.0161392 	 0.994119 
1.0161538 	 1.005766 
1.0161684 	 0.996840 
1.0161830 	 1.015358 
1.0161975 	 0.996846 
1.0162121 	 1.007306 
1.0162267 	 1.014188 
1.0162413 	 1.001439 
1.0162558 	 1.003945 
1.0162704 	 1.012349 
1.0162850 	 1.009001 
1.0162995 	 0.997974 
1.0163141 	 0.997011 
1.0163287 	 1.000146 
1.0163433 	 1.012923 
1.0163578 	 1.004318 
1.0163724 	 1.007232 
1.0163870 	 0.996756 
1.0164016 	 1.000653 
1.0164161 	 0.990856 
1.0164307 	 0.982032 
1.0164453 	 0.957327 
1.0164598 	 0.944838 
1.0164744 	 0.890652 
1.0164890 	 0.865608 
1.0165036 	 0.869639 
1.0165181 	 0.915744 
1.0165327 	 0.947460 
1.0165473 	 0.984213 
1.0165619 	 0.996767 
1.0165764 	 1.017155 
1.0165910 	 1.013427 
1.0166056 	 1.003001 
1.0166201 	 0.993764 
1.0166347 	 0.977511 
1.0166493 	 0.972357 
1.0166639 	 0.972299 
1.0166784 	 0.977016 
1.0166930 	 0.977025 
1.0167076 	 0.972422 
1.0167221 	 0.966435 
1.0167367 	 0.975918 
1.0167513 	 0.971234 
1.0167659 	 0.953342 
1.0167804 	 0.933445 
1.0167950 	 0.904680 
1.0168096 	 0.939411 
1.0168242 	 0.960046 
1.0168387 	 0.976269 
1.0168533 	 0.999233 
1.0168679 	 0.994266 
1.0168824 	 1.000856 
1.0168970 	 1.017187 
1.0169116 	 1.010121 
1.0169262 	 1.012105 
1.0169407 	 0.996730 
1.0169553 	 1.004480 
1.0169699 	 0.988734 
1.0169845 	 0.984061 
1.0169990 	 0.959438 
1.0170136 	 0.884860 
1.0170282 	 0.797966 
1.0170427 	 0.757401 
1.0170573 	 0.794116 
1.0170719 	 0.898056 
1.0170865 	 0.972212 
1.0171010 	 0.981945 
1.0171156 	 0.982039 
1.0171302 	 0.986723 
1.0171447 	 0.997534 
1.0171593 	 0.998088 
1.0171739 	 1.001655 
1.0171885 	 1.007281 
1.0172030 	 1.009127 
1.0172176 	 1.008951 
1.0172322 	 0.985768 
1.0172468 	 0.987632 
1.0172613 	 0.970395 
1.0172759 	 0.935749 
1.0172905 	 0.929277 
1.0173050 	 0.945053 
1.0173196 	 0.954609 
1.0173342 	 0.970362 
1.0173488 	 0.974034 
1.0173633 	 0.980682 
1.0173779 	 0.967700 
1.0173925 	 0.966918 
1.0174071 	 0.968709 
1.0174216 	 0.982748 
1.0174362 	 0.983364 
1.0174508 	 0.974262 
1.0174653 	 0.957993 
1.0174799 	 0.938091 
1.0174945 	 0.928705 
1.0175091 	 0.943906 
1.0175236 	 0.946913 
1.0175382 	 0.933845 
1.0175528 	 0.903758 
1.0175673 	 0.899351 
1.0175819 	 0.934164 
1.0175965 	 0.952625 
1.0176111 	 0.931061 
1.0176256 	 0.909037 
1.0176402 	 0.915303 
1.0176548 	 0.930609 
1.0176694 	 0.975803 
1.0176839 	 0.987197 
1.0176985 	 0.993936 
1.0177131 	 0.993871 
1.0177276 	 0.978990 
1.0177422 	 0.968415 
1.0177568 	 0.969857 
1.0177714 	 1.000311 
1.0177859 	 1.019407 
1.0178005 	 1.007245 
1.0178151 	 1.006507 
1.0178297 	 0.993260 
1.0178442 	 0.990457 
1.0178588 	 0.993282 
1.0178734 	 0.993971 
1.0178879 	 0.992317 
1.0179025 	 1.001817 
1.0179171 	 1.013201 
1.0179317 	 1.010013 
1.0179462 	 0.999614 
1.0179608 	 0.995311 
1.0179754 	 0.986129 
1.0179899 	 0.981353 
1.0180045 	 0.975182 
1.0180191 	 0.982912 
1.0180337 	 0.991489 
1.0180482 	 1.007276 
1.0180628 	 1.010988 
1.0180774 	 1.009844 
1.0180920 	 0.999080 
1.0181065 	 1.011229 
1.0181211 	 1.009397 
1.0181357 	 0.998483 
1.0181502 	 0.993439 
1.0181648 	 1.011656 
1.0181794 	 1.000797 
1.0181940 	 0.995345 
1.0182085 	 0.976499 
1.0182231 	 0.957560 
1.0182377 	 0.904108 
1.0182523 	 0.848974 
1.0182668 	 0.814473 
1.0182814 	 0.839563 
1.0182960 	 0.921870 
1.0183105 	 0.984677 
1.0183251 	 0.990109 
1.0183397 	 0.997043 
1.0183543 	 0.999073 
1.0183688 	 1.007071 
1.0183834 	 0.993567 
1.0183980 	 1.004149 
1.0184125 	 0.999246 
1.0184271 	 1.006846 
1.0184417 	 0.995591 
1.0184563 	 1.003587 
1.0184708 	 0.996807 
1.0184854 	 1.009902 
1.0185000 	 1.001709 
1.0185146 	 1.002651 
1.0185291 	 0.998539 
1.0185437 	 0.979929 
1.0185583 	 0.958470 
1.0185728 	 0.971563 
1.0185874 	 0.950469 
1.0186020 	 0.968242 
1.0186166 	 0.972510 
1.0186311 	 0.984035 
1.0186457 	 0.990660 
1.0186603 	 0.996671 
1.0186749 	 1.001017 
1.0186894 	 1.013640 
1.0187040 	 0.999191 
1.0187186 	 1.006644 
1.0187331 	 1.000111 
1.0187477 	 1.005420 
1.0187623 	 0.996327 
1.0187769 	 0.998515 
1.0187914 	 1.004738 
1.0188060 	 1.006716 
1.0188206 	 0.986009 
1.0188351 	 0.967503 
1.0188497 	 0.959808 
1.0188643 	 0.983973 
1.0188789 	 0.988364 
1.0188934 	 0.999608 
1.0189080 	 0.985758 
1.0189226 	 0.985724 
1.0189372 	 0.988540 
1.0189517 	 0.995734 
1.0189663 	 0.989238 
1.0189809 	 0.995267 
1.0189954 	 0.986156 
1.0190100 	 0.977101 
1.0190246 	 0.975931 
1.0190392 	 0.972654 
1.0190537 	 0.970594 
1.0190683 	 0.943065 
1.0190829 	 0.925721 
1.0190975 	 0.941484 
1.0191120 	 0.985344 
1.0191266 	 1.007114 
1.0191412 	 0.997958 
1.0191557 	 0.993809 
1.0191703 	 0.970911 
1.0191849 	 0.949021 
1.0191995 	 0.959401 
1.0192140 	 0.973485 
1.0192286 	 0.991568 
1.0192432 	 1.003012 
1.0192577 	 1.003251 
1.0192723 	 0.994824 
1.0192869 	 0.994712 
1.0193015 	 0.996900 
1.0193160 	 1.020363 
1.0193306 	 1.009331 
1.0193452 	 1.003702 
1.0193598 	 0.999605 
1.0193743 	 0.992310 
1.0193889 	 0.977430 
1.0194035 	 0.990466 
1.0194180 	 0.996191 
1.0194326 	 1.007985 
1.0194472 	 1.014523 
1.0194618 	 1.008015 
1.0194763 	 1.004677 
1.0194909 	 1.005214 
1.0195055 	 0.999623 
1.0195201 	 1.013341 
1.0195346 	 0.995274 
1.0195492 	 0.977482 
1.0195638 	 0.935568 
1.0195783 	 0.902116 
1.0195929 	 0.832604 
1.0196075 	 0.795424 
1.0196221 	 0.815380 
1.0196366 	 0.886885 
1.0196512 	 0.947268 
1.0196658 	 1.001987 
1.0196803 	 0.998677 
1.0196949 	 0.984361 
1.0197095 	 0.980680 
1.0197241 	 0.983440 
1.0197386 	 0.979285 
1.0197532 	 0.982975 
1.0197678 	 0.926701 
1.0197824 	 0.845305 
1.0197969 	 0.776787 
1.0198115 	 0.759561 
1.0198261 	 0.809074 
1.0198406 	 0.870942 
1.0198552 	 0.934986 
1.0198698 	 0.976253 
1.0198844 	 0.990338 
1.0198989 	 0.988453 
1.0199135 	 0.958430 
1.0199281 	 0.956785 
1.0199427 	 0.931591 
1.0199572 	 0.952569 
1.0199718 	 0.956991 
1.0199864 	 0.965996 
1.0200009 	 0.976760 
1.0200155 	 0.984515 
1.0200301 	 0.990052 
1.0200447 	 1.002478 
1.0200592 	 0.997100 
1.0200738 	 1.001694 
1.0200884 	 1.010044 
1.0201029 	 0.994102 
1.0201175 	 0.986518 
1.0201321 	 0.960198 
1.0201467 	 0.959329 
1.0201612 	 0.959413 
1.0201758 	 0.973856 
1.0201904 	 0.999249 
1.0202050 	 1.003543 
1.0202195 	 1.002039 
1.0202341 	 1.010823 
1.0202487 	 1.008047 
1.0202632 	 1.018578 
1.0202778 	 1.013947 
1.0202924 	 1.010118 
1.0203070 	 1.005869 
1.0203215 	 0.992015 
1.0203361 	 0.996772 
1.0203507 	 1.002233 
1.0203653 	 0.988800 
1.0203798 	 1.004254 
1.0203944 	 1.012421 
1.0204090 	 1.016829 
1.0204235 	 1.020383 
1.0204381 	 1.007922 
1.0204527 	 1.001249 
1.0204673 	 1.002769 
1.0204818 	 1.007850 
1.0204964 	 0.997028 
1.0205110 	 0.995671 
1.0205256 	 1.015335 
1.0205401 	 1.003707 
1.0205547 	 0.995303 
1.0205693 	 0.982600 
1.0205838 	 0.940863 
1.0205984 	 0.912915 
1.0206130 	 0.915957 
1.0206276 	 0.912873 
1.0206421 	 0.933435 
1.0206567 	 0.922938 
1.0206713 	 0.903127 
1.0206858 	 0.919757 
1.0207004 	 0.950868 
1.0207150 	 0.971351 
1.0207296 	 0.972137 
1.0207441 	 0.974868 
1.0207587 	 0.973008 
1.0207733 	 0.971464 
1.0207879 	 0.973493 
1.0208024 	 0.976777 
1.0208170 	 0.986046 
1.0208316 	 1.005120 
1.0208461 	 0.990437 
1.0208607 	 0.960360 
1.0208753 	 0.944380 
1.0208899 	 0.924960 
1.0209044 	 0.904517 
1.0209190 	 0.921117 
1.0209336 	 0.925403 
1.0209482 	 0.963228 
1.0209627 	 0.990108 
1.0209773 	 0.994944 
1.0209919 	 0.990672 
1.0210064 	 0.999381 
1.0210210 	 0.999046 
1.0210356 	 1.009666 
1.0210502 	 0.996944 
1.0210647 	 1.013178 
1.0210793 	 0.995844 
1.0210939 	 0.998913 
1.0211084 	 1.010520 
1.0211230 	 1.005984 
1.0211376 	 1.011991 
1.0211522 	 1.014520 
1.0211667 	 1.001300 
1.0211813 	 1.003965 
1.0211959 	 0.993806 
1.0212105 	 0.990981 
1.0212250 	 0.988228 
1.0212396 	 0.997427 
1.0212542 	 0.989768 
1.0212687 	 0.984926 
1.0212833 	 0.954445 
1.0212979 	 0.917443 
1.0213125 	 0.897563 
1.0213270 	 0.911269 
1.0213416 	 0.950788 
1.0213562 	 0.999127 
1.0213708 	 0.995310 
1.0213853 	 0.998285 
1.0213999 	 1.002530 
1.0214145 	 0.999638 
1.0214290 	 0.997351 
1.0214436 	 0.998547 
1.0214582 	 0.995556 
1.0214728 	 0.986056 
1.0214873 	 0.984299 
1.0215019 	 0.976065 
1.0215165 	 0.980646 
1.0215310 	 0.988533 
1.0215456 	 0.982793 
1.0215602 	 0.977841 
1.0215748 	 0.988719 
1.0215893 	 0.994268 
1.0216039 	 0.992568 
1.0216185 	 1.007200 
1.0216331 	 1.016378 
1.0216476 	 0.994796 
1.0216622 	 1.017931 
1.0216768 	 0.980728 
1.0216913 	 0.975070 
1.0217059 	 0.938712 
1.0217205 	 0.905433 
1.0217351 	 0.895533 
1.0217496 	 0.929131 
1.0217642 	 0.953610 
1.0217788 	 0.974060 
1.0217934 	 0.981279 
1.0218079 	 0.998395 
1.0218225 	 0.988270 
1.0218371 	 1.002926 
1.0218516 	 0.994407 
1.0218662 	 0.971168 
1.0218808 	 0.902601 
1.0218954 	 0.790382 
1.0219099 	 0.684393 
1.0219245 	 0.702223 
1.0219391 	 0.809272 
1.0219536 	 0.903142 
1.0219682 	 0.979400 
1.0219828 	 0.992036 
1.0219974 	 0.998419 
1.0220119 	 1.019019 
1.0220265 	 1.010491 
1.0220411 	 0.999685 
1.0220557 	 1.001155 
1.0220702 	 0.974692 
1.0220848 	 0.923558 
1.0220994 	 0.839318 
1.0221139 	 0.754995 
1.0221285 	 0.737679 
1.0221431 	 0.800833 
1.0221577 	 0.888603 
1.0221722 	 0.947383 
1.0221868 	 0.956248 
1.0222014 	 0.970633 
1.0222160 	 0.994903 
1.0222305 	 1.004533 
1.0222451 	 1.005869 
1.0222597 	 0.990569 
1.0222742 	 1.002684 
1.0222888 	 1.011566 
1.0223034 	 1.004783 
1.0223180 	 0.993636 
1.0223325 	 1.005161 
1.0223471 	 0.963632 
1.0223617 	 0.969603 
1.0223762 	 0.986120 
1.0223908 	 0.988904 
1.0224054 	 1.003156 
1.0224200 	 1.008380 
1.0224345 	 1.004946 
1.0224491 	 1.011347 
1.0224637 	 1.016032 
1.0224783 	 1.010262 
1.0224928 	 1.002611 
1.0225074 	 0.989948 
1.0225220 	 0.987865 
1.0225365 	 1.000433 
1.0225511 	 0.998810 
1.0225657 	 1.004967 
1.0225803 	 1.009243 
1.0225948 	 1.011669 
1.0226094 	 0.979476 
1.0226240 	 0.950274 
1.0226386 	 0.948744 
1.0226531 	 0.969665 
1.0226677 	 0.973311 
1.0226823 	 0.977358 
1.0226968 	 0.978916 
1.0227114 	 1.007045 
1.0227260 	 1.008779 
1.0227406 	 0.994535 
1.0227551 	 1.007836 
1.0227697 	 0.990709 
1.0227843 	 0.972871 
1.0227988 	 0.983291 
1.0228134 	 0.974142 
1.0228280 	 0.963400 
1.0228426 	 0.953035 
1.0228571 	 0.945357 
1.0228717 	 0.953141 
1.0228863 	 0.943721 
1.0229009 	 0.942146 
1.0229154 	 0.911687 
1.0229300 	 0.920360 
1.0229446 	 0.922662 
1.0229591 	 0.932142 
1.0229737 	 0.951477 
1.0229883 	 0.958565 
1.0230029 	 0.952113 
1.0230174 	 0.971636 
1.0230320 	 0.963202 
1.0230466 	 0.944965 
1.0230612 	 0.929956 
1.0230757 	 0.926739 
1.0230903 	 0.951026 
1.0231049 	 0.981844 
1.0231194 	 0.978847 
1.0231340 	 1.001679 
1.0231486 	 1.003335 
1.0231632 	 0.986211 
1.0231777 	 1.000212 
1.0231923 	 0.994096 
1.0232069 	 1.000990 
1.0232214 	 1.006412 
1.0232360 	 0.978783 
1.0232506 	 1.011446 
1.0232652 	 0.997734 
1.0232797 	 0.990613 
1.0232943 	 0.991581 
1.0233089 	 0.985045 
1.0233235 	 0.972818 


==> anc/HD39400/HD39400_76.dat <==
0.9958991 	 0.908740 
0.9959134 	 0.902928 
0.9959278 	 0.915313 
0.9959422 	 0.950227 
0.9959566 	 0.937412 
0.9959709 	 0.931934 
0.9959853 	 0.929810 
0.9959997 	 0.938196 
0.9960141 	 0.971589 
0.9960285 	 0.973178 
0.9960428 	 0.932595 
0.9960572 	 0.917687 
0.9960716 	 0.963810 
0.9960860 	 0.943025 
0.9961003 	 0.992518 
0.9961147 	 1.005714 
0.9961291 	 0.999830 
0.9961435 	 1.003513 
0.9961578 	 0.999950 
0.9961722 	 1.005883 
0.9961866 	 0.983694 
0.9962010 	 0.993031 
0.9962154 	 0.998046 
0.9962297 	 1.004494 
0.9962441 	 0.993734 
0.9962585 	 0.989786 
0.9962729 	 1.018396 
0.9962872 	 1.016518 
0.9963016 	 0.983901 
0.9963160 	 1.029328 
0.9963304 	 0.976907 
0.9963448 	 0.939772 
0.9963591 	 0.933120 
0.9963735 	 0.930417 
0.9963879 	 0.929243 
0.9964023 	 0.879574 
0.9964166 	 0.850640 
0.9964310 	 0.898805 
0.9964454 	 0.958853 
0.9964598 	 0.992269 
0.9964742 	 0.973928 
0.9964885 	 0.972649 
0.9965029 	 0.980538 
0.9965173 	 0.969444 
0.9965317 	 0.979874 
0.9965460 	 0.991851 
0.9965604 	 1.025832 
0.9965748 	 0.984951 
0.9965892 	 0.992672 
0.9966035 	 1.016513 
0.9966179 	 0.994572 
0.9966323 	 0.992708 
0.9966467 	 1.000789 
0.9966611 	 0.958606 
0.9966754 	 0.986149 
0.9966898 	 0.939547 
0.9967042 	 0.944400 
0.9967186 	 0.922405 
0.9967329 	 0.867057 
0.9967473 	 0.832914 
0.9967617 	 0.820572 
0.9967761 	 0.842371 
0.9967905 	 0.860076 
0.9968048 	 0.917983 
0.9968192 	 0.971968 
0.9968336 	 1.019895 
0.9968480 	 1.000463 
0.9968623 	 1.037570 
0.9968767 	 0.996779 
0.9968911 	 1.001112 
0.9969055 	 1.003814 
0.9969198 	 0.998373 
0.9969342 	 1.003095 
0.9969486 	 0.987807 
0.9969630 	 0.958357 
0.9969774 	 0.934588 
0.9969917 	 0.883039 
0.9970061 	 0.896507 
0.9970205 	 0.945827 
0.9970349 	 0.979176 
0.9970492 	 1.018288 
0.9970636 	 1.004431 
0.9970780 	 0.994854 
0.9970924 	 0.985069 
0.9971068 	 0.999781 
0.9971211 	 1.012408 
0.9971355 	 1.022907 
0.9971499 	 0.998002 
0.9971643 	 1.013089 
0.9971786 	 0.991340 
0.9971930 	 0.991852 
0.9972074 	 0.982837 
0.9972218 	 1.024154 
0.9972361 	 1.003561 
0.9972505 	 1.005262 
0.9972649 	 0.991984 
0.9972793 	 0.987100 
0.9972937 	 0.940336 
0.9973080 	 0.934084 
0.9973224 	 0.951018 
0.9973368 	 0.975096 
0.9973512 	 0.997336 
0.9973655 	 1.009730 
0.9973799 	 0.988096 
0.9973943 	 0.996064 
0.9974087 	 1.009744 
0.9974231 	 1.003736 
0.9974374 	 1.016217 
0.9974518 	 1.011846 
0.9974662 	 1.052995 
0.9974806 	 0.984786 
0.9974949 	 0.969321 
0.9975093 	 0.955314 
0.9975237 	 0.991213 
0.9975381 	 0.982490 
0.9975525 	 1.010020 
0.9975668 	 0.991503 
0.9975812 	 0.994991 
0.9975956 	 0.930175 
0.9976100 	 0.919031 
0.9976243 	 0.907239 
0.9976387 	 0.959264 
0.9976531 	 1.006390 
0.9976675 	 1.027449 
0.9976818 	 1.002964 
0.9976962 	 1.003758 
0.9977106 	 0.985228 
0.9977250 	 0.918800 
0.9977394 	 0.904676 
0.9977537 	 0.907871 
0.9977681 	 0.953314 
0.9977825 	 0.980364 
0.9977969 	 0.987390 
0.9978112 	 0.989784 
0.9978256 	 0.984177 
0.9978400 	 0.934794 
0.9978544 	 0.909832 
0.9978688 	 0.893599 
0.9978831 	 0.923167 
0.9978975 	 0.910548 
0.9979119 	 0.917453 
0.9979263 	 0.894201 
0.9979406 	 0.908442 
0.9979550 	 0.927940 
0.9979694 	 0.953108 
0.9979838 	 0.994424 
0.9979981 	 1.036821 
0.9980125 	 1.003304 
0.9980269 	 0.973087 
0.9980413 	 0.952297 
0.9980557 	 0.921966 
0.9980700 	 0.927134 
0.9980844 	 0.934803 
0.9980988 	 0.942475 
0.9981132 	 0.926891 
0.9981275 	 0.949153 
0.9981419 	 1.006090 
0.9981563 	 1.008520 
0.9981707 	 1.007450 
0.9981851 	 1.014321 
0.9981994 	 0.990390 
0.9982138 	 1.013092 
0.9982282 	 1.005973 
0.9982426 	 1.030884 
0.9982569 	 1.017265 
0.9982713 	 1.030448 
0.9982857 	 0.966049 
0.9983001 	 0.948887 
0.9983144 	 0.894032 
0.9983288 	 0.884449 
0.9983432 	 0.914281 
0.9983576 	 0.989844 
0.9983720 	 0.991331 
0.9983863 	 1.010075 
0.9984007 	 0.992971 
0.9984151 	 1.014186 
0.9984295 	 1.013245 
0.9984438 	 0.993550 
0.9984582 	 0.935507 
0.9984726 	 0.909276 
0.9984870 	 0.885325 
0.9985014 	 0.922492 
0.9985157 	 0.965139 
0.9985301 	 0.986313 
0.9985445 	 0.992214 
0.9985589 	 1.003119 
0.9985732 	 0.991347 
0.9985876 	 0.974858 
0.9986020 	 0.975831 
0.9986164 	 0.976502 
0.9986308 	 0.996898 
0.9986451 	 0.986710 
0.9986595 	 0.997784 
0.9986739 	 1.000717 
0.9986883 	 1.006941 
0.9987026 	 0.977895 
0.9987170 	 0.976251 
0.9987314 	 0.947901 
0.9987458 	 0.981766 
0.9987601 	 1.003768 
0.9987745 	 1.022706 
0.9987889 	 1.011559 
0.9988033 	 0.998696 
0.9988177 	 1.027784 
0.9988320 	 1.027987 
0.9988464 	 1.003605 
0.9988608 	 1.015876 
0.9988752 	 1.023223 
0.9988895 	 0.979428 
0.9989039 	 0.910838 
0.9989183 	 0.874526 
0.9989327 	 0.841604 
0.9989471 	 0.849554 
0.9989614 	 0.863912 
0.9989758 	 0.908229 
0.9989902 	 0.954874 
0.9990046 	 0.987160 
0.9990189 	 0.985506 
0.9990333 	 0.960661 
0.9990477 	 0.942690 
0.9990621 	 0.924796 
0.9990764 	 0.914864 
0.9990908 	 0.910154 
0.9991052 	 0.956616 
0.9991196 	 0.986305 
0.9991340 	 1.012329 
0.9991483 	 0.996726 
0.9991627 	 1.011297 
0.9991771 	 1.006852 
0.9991915 	 1.010312 
0.9992058 	 0.998178 
0.9992202 	 1.012696 
0.9992346 	 1.005045 
0.9992490 	 1.002751 
0.9992634 	 0.994572 
0.9992777 	 1.004544 
0.9992921 	 1.000201 
0.9993065 	 1.003337 
0.9993209 	 0.998941 
0.9993352 	 1.024069 
0.9993496 	 1.022003 
0.9993640 	 1.020734 
0.9993784 	 1.016541 
0.9993927 	 0.996857 
0.9994071 	 0.991194 
0.9994215 	 0.985605 
0.9994359 	 0.942016 
0.9994503 	 0.967325 
0.9994646 	 0.973554 
0.9994790 	 0.998176 
0.9994934 	 1.022912 
0.9995078 	 1.019314 
0.9995221 	 1.008904 
0.9995365 	 0.983324 
0.9995509 	 0.959526 
0.9995653 	 0.921584 
0.9995797 	 0.886305 
0.9995940 	 0.871512 
0.9996084 	 0.874255 
0.9996228 	 0.873313 
0.9996372 	 0.884186 
0.9996515 	 0.889346 
0.9996659 	 0.898375 
0.9996803 	 0.945602 
0.9996947 	 0.968118 
0.9997091 	 0.959587 
0.9997234 	 0.962077 
0.9997378 	 0.947634 
0.9997522 	 0.939238 
0.9997666 	 0.891462 
0.9997809 	 0.858313 
0.9997953 	 0.857112 
0.9998097 	 0.904745 
0.9998241 	 0.967810 
0.9998384 	 0.996848 
0.9998528 	 0.989391 
0.9998672 	 0.989883 
0.9998816 	 0.979869 
0.9998960 	 0.990443 
0.9999103 	 0.988424 
0.9999247 	 0.996351 
0.9999391 	 0.996016 
0.9999535 	 1.003014 
0.9999678 	 0.990527 
0.9999822 	 0.989624 
0.9999966 	 0.986947 
1.0000110 	 0.971806 
1.0000254 	 0.945696 
1.0000397 	 0.936758 
1.0000541 	 0.891289 
1.0000685 	 0.848647 
1.0000829 	 0.858007 
1.0000972 	 0.886893 
1.0001116 	 0.949177 
1.0001260 	 0.988965 
1.0001404 	 0.970676 
1.0001547 	 0.939877 
1.0001691 	 0.923916 
1.0001835 	 0.954856 
1.0001979 	 0.985111 
1.0002123 	 1.011419 
1.0002266 	 1.016737 
1.0002410 	 1.012893 
1.0002554 	 0.984653 
1.0002698 	 1.007066 
1.0002841 	 1.001098 
1.0002985 	 1.007554 
1.0003129 	 1.019403 
1.0003273 	 1.007614 
1.0003417 	 0.971921 
1.0003560 	 0.968914 
1.0003704 	 0.935808 
1.0003848 	 0.899340 
1.0003992 	 0.863953 
1.0004135 	 0.878806 
1.0004279 	 0.921182 
1.0004423 	 0.964364 
1.0004567 	 1.006552 
1.0004710 	 1.021671 
1.0004854 	 0.976297 
1.0004998 	 0.923165 
1.0005142 	 0.875122 
1.0005286 	 0.849261 
1.0005429 	 0.880044 
1.0005573 	 0.899566 
1.0005717 	 0.894113 
1.0005861 	 0.878406 
1.0006004 	 0.881027 
1.0006148 	 0.933881 
1.0006292 	 1.004695 
1.0006436 	 1.020360 
1.0006580 	 1.010814 
1.0006723 	 1.008266 
1.0006867 	 0.989202 
1.0007011 	 0.953023 
1.0007155 	 0.936137 
1.0007298 	 0.932877 
1.0007442 	 0.980255 
1.0007586 	 0.993853 
1.0007730 	 1.029598 
1.0007874 	 1.008214 
1.0008017 	 1.016770 
1.0008161 	 0.978089 
1.0008305 	 0.983813 
1.0008449 	 0.984709 
1.0008592 	 0.996362 
1.0008736 	 1.020283 
1.0008880 	 1.028603 
1.0009024 	 1.007185 
1.0009167 	 1.018886 
1.0009311 	 1.013412 
1.0009455 	 0.991843 
1.0009599 	 0.973425 
1.0009743 	 1.000435 
1.0009886 	 0.958235 
1.0010030 	 0.978542 
1.0010174 	 0.973513 
1.0010318 	 1.008396 
1.0010461 	 1.014444 
1.0010605 	 1.008660 
1.0010749 	 1.019352 
1.0010893 	 1.014361 
1.0011037 	 0.984320 
1.0011180 	 0.945188 
1.0011324 	 0.880208 
1.0011468 	 0.830389 
1.0011612 	 0.799082 
1.0011755 	 0.821263 
1.0011899 	 0.848011 
1.0012043 	 0.896355 
1.0012187 	 0.930951 
1.0012330 	 0.970893 
1.0012474 	 0.979135 
1.0012618 	 0.994229 
1.0012762 	 0.974198 
1.0012906 	 0.972544 
1.0013049 	 0.972005 
1.0013193 	 0.972254 
1.0013337 	 0.997605 
1.0013481 	 1.009857 
1.0013624 	 0.989335 
1.0013768 	 0.973733 
1.0013912 	 0.959395 
1.0014056 	 0.967306 
1.0014200 	 0.949330 
1.0014343 	 0.923158 
1.0014487 	 0.869835 
1.0014631 	 0.871270 
1.0014775 	 0.900562 
1.0014918 	 0.945990 
1.0015062 	 0.983829 
1.0015206 	 1.001716 
1.0015350 	 1.011460 
1.0015493 	 1.007876 
1.0015637 	 1.020602 
1.0015781 	 1.013575 
1.0015925 	 0.989077 
1.0016069 	 0.999323 
1.0016212 	 1.004878 
1.0016356 	 0.993165 
1.0016500 	 0.984011 
1.0016644 	 0.992076 
1.0016787 	 0.985416 
1.0016931 	 1.007602 
1.0017075 	 1.011858 
1.0017219 	 1.018980 
1.0017363 	 0.998751 
1.0017506 	 1.003737 
1.0017650 	 0.984417 
1.0017794 	 0.980153 
1.0017938 	 0.993785 
1.0018081 	 0.990495 
1.0018225 	 0.977842 
1.0018369 	 0.968899 
1.0018513 	 0.965392 
1.0018657 	 0.969001 
1.0018800 	 0.964220 
1.0018944 	 0.980879 
1.0019088 	 1.008611 
1.0019232 	 1.004619 
1.0019375 	 1.003460 
1.0019519 	 1.013805 
1.0019663 	 0.993423 
1.0019807 	 1.008228 
1.0019950 	 0.976301 
1.0020094 	 0.955432 
1.0020238 	 0.910847 
1.0020382 	 0.926565 
1.0020526 	 0.951121 
1.0020669 	 0.980862 
1.0020813 	 1.009065 
1.0020957 	 1.005700 
1.0021101 	 1.012790 
1.0021244 	 1.013034 
1.0021388 	 1.001060 
1.0021532 	 0.983423 
1.0021676 	 0.950097 
1.0021820 	 0.966327 
1.0021963 	 0.981560 
1.0022107 	 0.978515 
1.0022251 	 0.969336 
1.0022395 	 0.957710 
1.0022538 	 0.949315 
1.0022682 	 0.959449 
1.0022826 	 0.968314 
1.0022970 	 1.010219 
1.0023113 	 1.018627 
1.0023257 	 1.008851 
1.0023401 	 0.973667 
1.0023545 	 0.925064 
1.0023689 	 0.875589 
1.0023832 	 0.868893 
1.0023976 	 0.900419 
1.0024120 	 0.950469 
1.0024264 	 0.965960 
1.0024407 	 0.950315 
1.0024551 	 0.914535 
1.0024695 	 0.896087 
1.0024839 	 0.934084 
1.0024983 	 0.946860 
1.0025126 	 0.948398 
1.0025270 	 0.983401 
1.0025414 	 1.003048 
1.0025558 	 1.026743 
1.0025701 	 1.024064 
1.0025845 	 1.022537 
1.0025989 	 1.003250 
1.0026133 	 0.984039 
1.0026276 	 0.975550 
1.0026420 	 0.962332 
1.0026564 	 0.967869 
1.0026708 	 0.978005 
1.0026852 	 0.996565 
1.0026995 	 1.005445 
1.0027139 	 1.023722 
1.0027283 	 0.996279 
1.0027427 	 0.986574 
1.0027570 	 1.002327 
1.0027714 	 1.010833 
1.0027858 	 1.003692 
1.0028002 	 0.997713 
1.0028146 	 1.010569 
1.0028289 	 1.004645 
1.0028433 	 0.985532 
1.0028577 	 0.967557 
1.0028721 	 0.959405 
1.0028864 	 0.948202 
1.0029008 	 0.970522 
1.0029152 	 0.972016 
1.0029296 	 0.991843 
1.0029440 	 1.001986 
1.0029583 	 0.992750 
1.0029727 	 0.996937 
1.0029871 	 1.007867 
1.0030015 	 1.001732 
1.0030158 	 0.972757 
1.0030302 	 0.950042 
1.0030446 	 0.954778 
1.0030590 	 0.983990 
1.0030733 	 0.988682 
1.0030877 	 0.961612 
1.0031021 	 0.918092 
1.0031165 	 0.888441 
1.0031309 	 0.882227 
1.0031452 	 0.911458 
1.0031596 	 0.967493 
1.0031740 	 0.988815 
1.0031884 	 0.985699 
1.0032027 	 0.971666 
1.0032171 	 0.941440 
1.0032315 	 0.896396 
1.0032459 	 0.889565 
1.0032603 	 0.911469 
1.0032746 	 0.962034 
1.0032890 	 0.984514 
1.0033034 	 0.993218 
1.0033178 	 1.005836 
1.0033321 	 1.004120 
1.0033465 	 1.017205 
1.0033609 	 1.019479 
1.0033753 	 1.013480 
1.0033896 	 1.009832 
1.0034040 	 1.004066 
1.0034184 	 0.988755 
1.0034328 	 0.961771 
1.0034472 	 0.892983 
1.0034615 	 0.855208 
1.0034759 	 0.842876 
1.0034903 	 0.869054 
1.0035047 	 0.916214 
1.0035190 	 0.966699 
1.0035334 	 0.960504 
1.0035478 	 0.962459 
1.0035622 	 0.942333 
1.0035766 	 0.929608 
1.0035909 	 0.959310 
1.0036053 	 1.003201 
1.0036197 	 1.019920 
1.0036341 	 1.016781 
1.0036484 	 1.005337 
1.0036628 	 1.024576 
1.0036772 	 1.013202 
1.0036916 	 0.999880 
1.0037059 	 0.940653 
1.0037203 	 0.859486 
1.0037347 	 0.806068 
1.0037491 	 0.827561 
1.0037635 	 0.887833 
1.0037778 	 0.969284 
1.0037922 	 1.007548 
1.0038066 	 1.009092 
1.0038210 	 1.001480 
1.0038353 	 0.955931 
1.0038497 	 0.911963 
1.0038641 	 0.887534 
1.0038785 	 0.907118 
1.0038929 	 0.949483 
1.0039072 	 0.929612 
1.0039216 	 0.849028 
1.0039360 	 0.721866 
1.0039504 	 0.656592 
1.0039647 	 0.682248 
1.0039791 	 0.806679 
1.0039935 	 0.921404 
1.0040079 	 0.985604 
1.0040223 	 0.978778 
1.0040366 	 0.990320 
1.0040510 	 0.998107 
1.0040654 	 1.012911 
1.0040798 	 1.001468 
1.0040941 	 0.976604 
1.0041085 	 0.960636 
1.0041229 	 0.960645 
1.0041373 	 0.961302 
1.0041516 	 0.969658 
1.0041660 	 0.982858 
1.0041804 	 0.975154 
1.0041948 	 0.945345 
1.0042092 	 0.930503 
1.0042235 	 0.915443 
1.0042379 	 0.934994 
1.0042523 	 0.953619 
1.0042667 	 0.969529 
1.0042810 	 0.946090 
1.0042954 	 0.912717 
1.0043098 	 0.883655 
1.0043242 	 0.924431 
1.0043386 	 0.954078 
1.0043529 	 0.992509 
1.0043673 	 1.003338 
1.0043817 	 1.012019 
1.0043961 	 1.000863 
1.0044104 	 0.982077 
1.0044248 	 0.938007 
1.0044392 	 0.929582 
1.0044536 	 0.947064 
1.0044679 	 0.968508 
1.0044823 	 0.988540 
1.0044967 	 0.993576 
1.0045111 	 1.000597 
1.0045255 	 1.002632 
1.0045398 	 0.998141 
1.0045542 	 1.002178 
1.0045686 	 1.016111 
1.0045830 	 1.022174 
1.0045973 	 1.003949 
1.0046117 	 1.009300 
1.0046261 	 0.997191 
1.0046405 	 1.012222 
1.0046549 	 1.011058 
1.0046692 	 1.004880 
1.0046836 	 1.016277 
1.0046980 	 1.016319 
1.0047124 	 1.010165 
1.0047267 	 1.008904 
1.0047411 	 1.012976 
1.0047555 	 0.997775 
1.0047699 	 0.960074 
1.0047842 	 0.935309 
1.0047986 	 0.899788 
1.0048130 	 0.887932 
1.0048274 	 0.913629 
1.0048418 	 0.935631 
1.0048561 	 0.964379 
1.0048705 	 0.974367 
1.0048849 	 0.982722 
1.0048993 	 0.957786 
1.0049136 	 0.942478 
1.0049280 	 0.922485 
1.0049424 	 0.899081 
1.0049568 	 0.913471 
1.0049712 	 0.949424 
1.0049855 	 0.952543 
1.0049999 	 0.968604 
1.0050143 	 0.973432 
1.0050287 	 0.999498 
1.0050430 	 1.003162 
1.0050574 	 1.006723 
1.0050718 	 1.013635 
1.0050862 	 1.017859 
1.0051006 	 0.991245 
1.0051149 	 0.960551 
1.0051293 	 0.888087 
1.0051437 	 0.814868 
1.0051581 	 0.738915 
1.0051724 	 0.749343 
1.0051868 	 0.789833 
1.0052012 	 0.865120 
1.0052156 	 0.904154 
1.0052299 	 0.923390 
1.0052443 	 0.930462 
1.0052587 	 0.949759 
1.0052731 	 0.948609 
1.0052875 	 0.960809 
1.0053018 	 0.961298 
1.0053162 	 0.977934 
1.0053306 	 0.984569 
1.0053450 	 0.995444 
1.0053593 	 1.003383 
1.0053737 	 0.990938 
1.0053881 	 0.976613 
1.0054025 	 0.983565 
1.0054169 	 0.980668 
1.0054312 	 0.999023 
1.0054456 	 0.994405 
1.0054600 	 1.009824 
1.0054744 	 1.020049 
1.0054887 	 1.021391 
1.0055031 	 1.019363 
1.0055175 	 1.017736 
1.0055319 	 1.027757 
1.0055462 	 1.029233 
1.0055606 	 1.015808 
1.0055750 	 1.032976 
1.0055894 	 1.029709 
1.0056038 	 1.024911 
1.0056181 	 1.013024 
1.0056325 	 1.016992 
1.0056469 	 1.014857 
1.0056613 	 1.023781 
1.0056756 	 1.033047 
1.0056900 	 1.011575 
1.0057044 	 0.991586 
1.0057188 	 1.000717 
1.0057332 	 0.994611 
1.0057475 	 0.999481 
1.0057619 	 0.999217 
1.0057763 	 0.949438 
1.0057907 	 0.909233 
1.0058050 	 0.869911 
1.0058194 	 0.876644 
1.0058338 	 0.919512 
1.0058482 	 0.967756 
1.0058625 	 0.965434 
1.0058769 	 0.917440 
1.0058913 	 0.865352 
1.0059057 	 0.867538 
1.0059201 	 0.895670 
1.0059344 	 0.950650 
1.0059488 	 0.990174 
1.0059632 	 1.007795 
1.0059776 	 0.980579 
1.0059919 	 0.948535 
1.0060063 	 0.896511 
1.0060207 	 0.885150 
1.0060351 	 0.853115 
1.0060495 	 0.815229 
1.0060638 	 0.789629 
1.0060782 	 0.831688 
1.0060926 	 0.912434 
1.0061070 	 0.941932 
1.0061213 	 0.924624 
1.0061357 	 0.967447 
1.0061501 	 0.971635 
1.0061645 	 0.964256 
1.0061789 	 0.954681 
1.0061932 	 0.968275 
1.0062076 	 0.983773 
1.0062220 	 1.024449 
1.0062364 	 1.011853 
1.0062507 	 0.959025 
1.0062651 	 0.895141 
1.0062795 	 0.861759 
1.0062939 	 0.878729 
1.0063082 	 0.951350 
1.0063226 	 0.990497 
1.0063370 	 1.014094 
1.0063514 	 1.017083 
1.0063658 	 1.028982 
1.0063801 	 1.021538 
1.0063945 	 1.035486 
1.0064089 	 0.996828 
1.0064233 	 0.999533 
1.0064376 	 1.023152 
1.0064520 	 1.021383 
1.0064664 	 1.034157 
1.0064808 	 1.029352 
1.0064952 	 1.017646 
1.0065095 	 1.012954 
1.0065239 	 1.016356 
1.0065383 	 1.026011 
1.0065527 	 1.018275 
1.0065670 	 1.004312 
1.0065814 	 0.973733 
1.0065958 	 0.945389 
1.0066102 	 0.898662 
1.0066245 	 0.844438 
1.0066389 	 0.814354 
1.0066533 	 0.815393 
1.0066677 	 0.892141 
1.0066821 	 0.950711 
1.0066964 	 0.965893 
1.0067108 	 0.974805 
1.0067252 	 0.986631 
1.0067396 	 0.981339 
1.0067539 	 0.973541 
1.0067683 	 0.896113 
1.0067827 	 0.810255 
1.0067971 	 0.749031 
1.0068115 	 0.807699 
1.0068258 	 0.905478 
1.0068402 	 0.998078 
1.0068546 	 1.009080 
1.0068690 	 1.003539 
1.0068833 	 0.999589 
1.0068977 	 0.983149 
1.0069121 	 0.973634 
1.0069265 	 0.967000 
1.0069408 	 0.941877 
1.0069552 	 0.963891 
1.0069696 	 0.989915 
1.0069840 	 1.002075 
1.0069984 	 0.983868 
1.0070127 	 0.998592 
1.0070271 	 0.988862 
1.0070415 	 1.008547 
1.0070559 	 0.996494 
1.0070702 	 0.984317 
1.0070846 	 0.965325 
1.0070990 	 0.964804 
1.0071134 	 0.951904 
1.0071278 	 0.966867 
1.0071421 	 0.959660 
1.0071565 	 0.985693 
1.0071709 	 0.973027 
1.0071853 	 0.952878 
1.0071996 	 0.925462 
1.0072140 	 0.935809 
1.0072284 	 0.970258 
1.0072428 	 0.989940 
1.0072572 	 0.998112 
1.0072715 	 0.977033 
1.0072859 	 0.979001 
1.0073003 	 0.982448 
1.0073147 	 0.986152 
1.0073290 	 0.967608 
1.0073434 	 0.970453 
1.0073578 	 0.966258 
1.0073722 	 0.989679 
1.0073865 	 0.975322 
1.0074009 	 0.981795 
1.0074153 	 0.986486 
1.0074297 	 0.991440 
1.0074441 	 0.962224 
1.0074584 	 0.940273 
1.0074728 	 0.897137 
1.0074872 	 0.929840 
1.0075016 	 0.976757 
1.0075159 	 0.997663 
1.0075303 	 1.004934 
1.0075447 	 1.024724 
1.0075591 	 1.010470 
1.0075735 	 1.013762 
1.0075878 	 1.026797 
1.0076022 	 1.044247 
1.0076166 	 1.018068 
1.0076310 	 1.026776 
1.0076453 	 1.013303 
1.0076597 	 1.018489 
1.0076741 	 0.987087 
1.0076885 	 0.961638 
1.0077028 	 0.951973 
1.0077172 	 0.969826 
1.0077316 	 0.989301 
1.0077460 	 1.015129 
1.0077604 	 1.013087 
1.0077747 	 0.982105 
1.0077891 	 0.968663 
1.0078035 	 0.957427 
1.0078179 	 0.981415 
1.0078322 	 0.993811 
1.0078466 	 0.992305 
1.0078610 	 0.982075 
1.0078754 	 0.987773 
1.0078898 	 0.982856 
1.0079041 	 0.993478 
1.0079185 	 0.982516 
1.0079329 	 0.974551 
1.0079473 	 0.944804 
1.0079616 	 0.932696 
1.0079760 	 0.873157 
1.0079904 	 0.869699 
1.0080048 	 0.883896 
1.0080191 	 0.933752 
1.0080335 	 0.968421 
1.0080479 	 1.002064 
1.0080623 	 1.003204 
1.0080767 	 1.025733 
1.0080910 	 1.006715 
1.0081054 	 0.998659 
1.0081198 	 0.957072 
1.0081342 	 0.977592 
1.0081485 	 0.941333 
1.0081629 	 0.926668 
1.0081773 	 0.869241 
1.0081917 	 0.838731 
1.0082061 	 0.872651 
1.0082204 	 0.921528 
1.0082348 	 0.976368 
1.0082492 	 1.008907 
1.0082636 	 0.996256 
1.0082779 	 0.998829 
1.0082923 	 1.000489 
1.0083067 	 0.972501 
1.0083211 	 0.942872 
1.0083355 	 0.950042 
1.0083498 	 0.967215 
1.0083642 	 0.989088 
1.0083786 	 0.991297 
1.0083930 	 0.969573 
1.0084073 	 0.923934 
1.0084217 	 0.867142 
1.0084361 	 0.857914 
1.0084505 	 0.900228 
1.0084648 	 0.971238 
1.0084792 	 0.993432 
1.0084936 	 1.001498 
1.0085080 	 0.976642 
1.0085224 	 0.941408 
1.0085367 	 0.939674 
1.0085511 	 0.944756 
1.0085655 	 0.950283 
1.0085799 	 0.980130 
1.0085942 	 0.958684 
1.0086086 	 0.981908 
1.0086230 	 0.985661 
1.0086374 	 0.991718 
1.0086518 	 1.002172 
1.0086661 	 1.005925 
1.0086805 	 0.993960 
1.0086949 	 0.985560 
1.0087093 	 0.917990 
1.0087236 	 0.894398 
1.0087380 	 0.865877 
1.0087524 	 0.905083 
1.0087668 	 0.913812 
1.0087811 	 0.929197 
1.0087955 	 0.910173 
1.0088099 	 0.888634 
1.0088243 	 0.868575 
1.0088387 	 0.905467 
1.0088530 	 0.938855 
1.0088674 	 0.991439 
1.0088818 	 0.975926 
1.0088962 	 0.934595 
1.0089105 	 0.882800 
1.0089249 	 0.896655 
1.0089393 	 0.939729 
1.0089537 	 0.972642 
1.0089681 	 0.992534 
1.0089824 	 0.985255 
1.0089968 	 0.957534 
1.0090112 	 0.930653 
1.0090256 	 0.906476 
1.0090399 	 0.892605 
1.0090543 	 0.937048 
1.0090687 	 0.969513 
1.0090831 	 1.014215 
1.0090975 	 1.022920 
1.0091118 	 1.009176 
1.0091262 	 0.998770 
1.0091406 	 1.008015 
1.0091550 	 0.995311 
1.0091693 	 1.001289 
1.0091837 	 0.989452 
1.0091981 	 0.983389 
1.0092125 	 0.981378 
1.0092268 	 1.000898 
1.0092412 	 0.973952 
1.0092556 	 0.982819 
1.0092700 	 0.964287 
1.0092844 	 0.968529 
1.0092987 	 0.998724 
1.0093131 	 1.023471 
1.0093275 	 1.027230 
1.0093419 	 1.030317 
1.0093562 	 1.017005 
1.0093706 	 1.019934 
1.0093850 	 1.005594 
1.0093994 	 1.016750 
1.0094138 	 0.981529 
1.0094281 	 0.959027 
1.0094425 	 0.923667 
1.0094569 	 0.885506 
1.0094713 	 0.899658 
1.0094856 	 0.963862 
1.0095000 	 0.988461 
1.0095144 	 1.007884 
1.0095288 	 1.002316 
1.0095431 	 0.969748 
1.0095575 	 0.955740 
1.0095719 	 0.960702 
1.0095863 	 0.992881 
1.0096007 	 0.979645 
1.0096150 	 0.952939 
1.0096294 	 0.928560 
1.0096438 	 0.932226 
1.0096582 	 0.927022 
1.0096725 	 0.969973 
1.0096869 	 0.995780 
1.0097013 	 1.006639 
1.0097157 	 1.016220 
1.0097301 	 1.024101 
1.0097444 	 1.014853 
1.0097588 	 1.047049 
1.0097732 	 1.024580 
1.0097876 	 1.021643 
1.0098019 	 1.006768 
1.0098163 	 0.979274 
1.0098307 	 0.966135 
1.0098451 	 0.969755 
1.0098594 	 0.971440 
1.0098738 	 0.993506 
1.0098882 	 1.022807 
1.0099026 	 1.016826 
1.0099170 	 1.027391 
1.0099313 	 1.011493 
1.0099457 	 0.986549 
1.0099601 	 0.983684 
1.0099745 	 0.983400 


==> anc/HD39400/HD39400_77.dat <==
0.9830387 	 1.010169 
0.9830529 	 1.009691 
0.9830671 	 1.010066 
0.9830813 	 1.012441 
0.9830956 	 1.026741 
0.9831098 	 1.010638 
0.9831240 	 1.014024 
0.9831382 	 1.034962 
0.9831524 	 1.005016 
0.9831666 	 0.982195 
0.9831808 	 0.988646 
0.9831951 	 0.968755 
0.9832093 	 1.027231 
0.9832235 	 1.001532 
0.9832377 	 1.004253 
0.9832519 	 1.054963 
0.9832661 	 0.985563 
0.9832804 	 1.000384 
0.9832946 	 1.024933 
0.9833088 	 0.996539 
0.9833230 	 0.983492 
0.9833372 	 1.015602 
0.9833514 	 1.024053 
0.9833657 	 1.025610 
0.9833799 	 1.031561 
0.9833941 	 1.016449 
0.9834083 	 0.998101 
0.9834225 	 1.036110 
0.9834367 	 1.016731 
0.9834509 	 1.024205 
0.9834652 	 0.961947 
0.9834794 	 0.966413 
0.9834936 	 0.870500 
0.9835078 	 0.805068 
0.9835220 	 0.769685 
0.9835362 	 0.751451 
0.9835505 	 0.778472 
0.9835647 	 0.841039 
0.9835789 	 0.865521 
0.9835931 	 0.911356 
0.9836073 	 0.936633 
0.9836215 	 0.838964 
0.9836358 	 0.852894 
0.9836500 	 0.828660 
0.9836642 	 0.864976 
0.9836784 	 0.807352 
0.9836926 	 0.841835 
0.9837068 	 0.801830 
0.9837210 	 0.799019 
0.9837353 	 0.823250 
0.9837495 	 0.903282 
0.9837637 	 0.944976 
0.9837779 	 0.981820 
0.9837921 	 1.009337 
0.9838063 	 0.963222 
0.9838206 	 0.927233 
0.9838348 	 0.947887 
0.9838490 	 0.919111 
0.9838632 	 0.916661 
0.9838774 	 0.926493 
0.9838916 	 0.958119 
0.9839059 	 0.997534 
0.9839201 	 0.966529 
0.9839343 	 0.987757 
0.9839485 	 0.989172 
0.9839627 	 0.973283 
0.9839769 	 1.010305 
0.9839912 	 1.004898 
0.9840054 	 1.016172 
0.9840196 	 1.027650 
0.9840338 	 1.015045 
0.9840480 	 1.013240 
0.9840622 	 0.986051 
0.9840764 	 1.005642 
0.9840907 	 1.020314 
0.9841049 	 0.988204 
0.9841191 	 0.955452 
0.9841333 	 0.942992 
0.9841475 	 0.948729 
0.9841617 	 0.999458 
0.9841760 	 1.021163 
0.9841902 	 0.966863 
0.9842044 	 0.964526 
0.9842186 	 0.920438 
0.9842328 	 0.892526 
0.9842470 	 0.902560 
0.9842613 	 0.958362 
0.9842755 	 0.961789 
0.9842897 	 1.000591 
0.9843039 	 0.976503 
0.9843181 	 0.986038 
0.9843323 	 0.973994 
0.9843465 	 0.984015 
0.9843608 	 0.970878 
0.9843750 	 0.989005 
0.9843892 	 0.999166 
0.9844034 	 0.997395 
0.9844176 	 0.963153 
0.9844318 	 0.927318 
0.9844461 	 0.866577 
0.9844603 	 0.870733 
0.9844745 	 0.908329 
0.9844887 	 0.959827 
0.9845029 	 0.976374 
0.9845171 	 0.973093 
0.9845314 	 0.998367 
0.9845456 	 0.979602 
0.9845598 	 0.994313 
0.9845740 	 0.968565 
0.9845882 	 0.942234 
0.9846024 	 0.881098 
0.9846167 	 0.876989 
0.9846309 	 0.917101 
0.9846451 	 0.975897 
0.9846593 	 0.962044 
0.9846735 	 0.973655 
0.9846877 	 0.941907 
0.9847019 	 0.922351 
0.9847162 	 0.882237 
0.9847304 	 0.882145 
0.9847446 	 0.913054 
0.9847588 	 0.945427 
0.9847730 	 0.990990 
0.9847872 	 1.000977 
0.9848015 	 1.014404 
0.9848157 	 0.986845 
0.9848299 	 1.012493 
0.9848441 	 0.975467 
0.9848583 	 0.950228 
0.9848725 	 0.928434 
0.9848868 	 0.921421 
0.9849010 	 0.947954 
0.9849152 	 0.970813 
0.9849294 	 0.968921 
0.9849436 	 0.957687 
0.9849578 	 0.957072 
0.9849720 	 0.996040 
0.9849863 	 0.993604 
0.9850005 	 1.006384 
0.9850147 	 0.987311 
0.9850289 	 0.996490 
0.9850431 	 0.977306 
0.9850573 	 0.945750 
0.9850716 	 0.939944 
0.9850858 	 0.934352 
0.9851000 	 0.945182 
0.9851142 	 0.959999 
0.9851284 	 0.979471 
0.9851426 	 0.978324 
0.9851569 	 1.001352 
0.9851711 	 0.985257 
0.9851853 	 0.940829 
0.9851995 	 0.882182 
0.9852137 	 0.857893 
0.9852279 	 0.862617 
0.9852421 	 0.927467 
0.9852564 	 0.943143 
0.9852706 	 0.934013 
0.9852848 	 0.945079 
0.9852990 	 0.951391 
0.9853132 	 0.920764 
0.9853274 	 0.931278 
0.9853417 	 0.890354 
0.9853559 	 0.880982 
0.9853701 	 0.855210 
0.9853843 	 0.867629 
0.9853985 	 0.922675 
0.9854127 	 0.972451 
0.9854270 	 1.008537 
0.9854412 	 0.979379 
0.9854554 	 0.945289 
0.9854696 	 0.899966 
0.9854838 	 0.861403 
0.9854980 	 0.879864 
0.9855123 	 0.919817 
0.9855265 	 0.902514 
0.9855407 	 0.880652 
0.9855549 	 0.860513 
0.9855691 	 0.901605 
0.9855833 	 0.953574 
0.9855975 	 0.988158 
0.9856118 	 0.981209 
0.9856260 	 1.004983 
0.9856402 	 0.983212 
0.9856544 	 1.033043 
0.9856686 	 0.992093 
0.9856828 	 1.022372 
0.9856971 	 0.998342 
0.9857113 	 0.974366 
0.9857255 	 0.940124 
0.9857397 	 0.953295 
0.9857539 	 0.965954 
0.9857681 	 0.979928 
0.9857824 	 0.985582 
0.9857966 	 1.012464 
0.9858108 	 1.010961 
0.9858250 	 1.000920 
0.9858392 	 1.015057 
0.9858534 	 0.994328 
0.9858676 	 0.986993 
0.9858819 	 0.952697 
0.9858961 	 0.940568 
0.9859103 	 0.922730 
0.9859245 	 0.925909 
0.9859387 	 0.948008 
0.9859529 	 0.938589 
0.9859672 	 0.889736 
0.9859814 	 0.827104 
0.9859956 	 0.834876 
0.9860098 	 0.917186 
0.9860240 	 0.967728 
0.9860382 	 1.003285 
0.9860525 	 0.997901 
0.9860667 	 1.004041 
0.9860809 	 1.003542 
0.9860951 	 1.030388 
0.9861093 	 1.010204 
0.9861235 	 1.004104 
0.9861377 	 0.971076 
0.9861520 	 0.984354 
0.9861662 	 0.970587 
0.9861804 	 0.985424 
0.9861946 	 0.967688 
0.9862088 	 0.991738 
0.9862230 	 0.992059 
0.9862373 	 0.998688 
0.9862515 	 0.969987 
0.9862657 	 0.990592 
0.9862799 	 0.981812 
0.9862941 	 0.976785 
0.9863083 	 0.973872 
0.9863226 	 0.969866 
0.9863368 	 0.949330 
0.9863510 	 0.943378 
0.9863652 	 0.961086 
0.9863794 	 0.980236 
0.9863936 	 1.000321 
0.9864079 	 1.014855 
0.9864221 	 1.004066 
0.9864363 	 0.971606 
0.9864505 	 0.899168 
0.9864647 	 0.792572 
0.9864789 	 0.739689 
0.9864931 	 0.696029 
0.9865074 	 0.757244 
0.9865216 	 0.824249 
0.9865358 	 0.916946 
0.9865500 	 0.954163 
0.9865642 	 0.982242 
0.9865784 	 0.987961 
0.9865927 	 0.946905 
0.9866069 	 0.865187 
0.9866211 	 0.826449 
0.9866353 	 0.851130 
0.9866495 	 0.898265 
0.9866637 	 0.954658 
0.9866780 	 0.986271 
0.9866922 	 0.982553 
0.9867064 	 0.975578 
0.9867206 	 0.959698 
0.9867348 	 0.964049 
0.9867490 	 0.990885 
0.9867632 	 1.004365 
0.9867775 	 0.997109 
0.9867917 	 1.002451 
0.9868059 	 0.974910 
0.9868201 	 0.943420 
0.9868343 	 0.886910 
0.9868485 	 0.844451 
0.9868628 	 0.835977 
0.9868770 	 0.877603 
0.9868912 	 0.968964 
0.9869054 	 0.997726 
0.9869196 	 1.006848 
0.9869338 	 1.014993 
0.9869481 	 1.021444 
0.9869623 	 1.017394 
0.9869765 	 1.012536 
0.9869907 	 1.011647 
0.9870049 	 1.024070 
0.9870191 	 1.019693 
0.9870334 	 1.017401 
0.9870476 	 1.007430 
0.9870618 	 1.027465 
0.9870760 	 0.970323 
0.9870902 	 0.934925 
0.9871044 	 0.858911 
0.9871186 	 0.830094 
0.9871329 	 0.836289 
0.9871471 	 0.898455 
0.9871613 	 0.959777 
0.9871755 	 0.994929 
0.9871897 	 0.999782 
0.9872039 	 1.014122 
0.9872182 	 1.005175 
0.9872324 	 0.989628 
0.9872466 	 0.976239 
0.9872608 	 0.995453 
0.9872750 	 0.980754 
0.9872892 	 1.003059 
0.9873035 	 1.016701 
0.9873177 	 1.017357 
0.9873319 	 0.998368 
0.9873461 	 0.997187 
0.9873603 	 0.994139 
0.9873745 	 0.997526 
0.9873887 	 1.020575 
0.9874030 	 0.991334 
0.9874172 	 0.935628 
0.9874314 	 0.882703 
0.9874456 	 0.825941 
0.9874598 	 0.861494 
0.9874740 	 0.929500 
0.9874883 	 0.951459 
0.9875025 	 0.943490 
0.9875167 	 0.943040 
0.9875309 	 0.952903 
0.9875451 	 0.978824 
0.9875593 	 1.010370 
0.9875736 	 1.021799 
0.9875878 	 0.989721 
0.9876020 	 0.918286 
0.9876162 	 0.836637 
0.9876304 	 0.806357 
0.9876446 	 0.816457 
0.9876588 	 0.826951 
0.9876731 	 0.839334 
0.9876873 	 0.839463 
0.9877015 	 0.869918 
0.9877157 	 0.905821 
0.9877299 	 0.950404 
0.9877441 	 0.926063 
0.9877584 	 0.867454 
0.9877726 	 0.868781 
0.9877868 	 0.921245 
0.9878010 	 0.959296 
0.9878152 	 1.002181 
0.9878294 	 1.005866 
0.9878437 	 1.032086 
0.9878579 	 1.011087 
0.9878721 	 1.019229 
0.9878863 	 1.017136 
0.9879005 	 1.006892 
0.9879147 	 1.007369 
0.9879290 	 1.017842 
0.9879432 	 0.996341 
0.9879574 	 1.001887 
0.9879716 	 0.984438 
0.9879858 	 0.982510 
0.9880000 	 0.967720 
0.9880142 	 0.976346 
0.9880285 	 1.000319 
0.9880427 	 1.022421 
0.9880569 	 0.999229 
0.9880711 	 1.024992 
0.9880853 	 1.024997 
0.9880995 	 1.014747 
0.9881138 	 1.001519 
0.9881280 	 1.003944 
0.9881422 	 0.998916 
0.9881564 	 1.005911 
0.9881706 	 1.009283 
0.9881848 	 1.002245 
0.9881991 	 1.009263 
0.9882133 	 1.010611 
0.9882275 	 1.018058 
0.9882417 	 1.014845 
0.9882559 	 0.981206 
0.9882701 	 0.966861 
0.9882843 	 0.972784 
0.9882986 	 0.983310 
0.9883128 	 1.002307 
0.9883270 	 1.009712 
0.9883412 	 0.967866 
0.9883554 	 0.920163 
0.9883696 	 0.845809 
0.9883839 	 0.814209 
0.9883981 	 0.850702 
0.9884123 	 0.900344 
0.9884265 	 0.950343 
0.9884407 	 0.908784 
0.9884549 	 0.850752 
0.9884692 	 0.848707 
0.9884834 	 0.897237 
0.9884976 	 0.953060 
0.9885118 	 0.975352 
0.9885260 	 0.976756 
0.9885402 	 0.936984 
0.9885544 	 0.897552 
0.9885687 	 0.886133 
0.9885829 	 0.914365 
0.9885971 	 0.970175 
0.9886113 	 0.999481 
0.9886255 	 1.014955 
0.9886397 	 1.019768 
0.9886540 	 1.035636 
0.9886682 	 1.014076 
0.9886824 	 1.025572 
0.9886966 	 1.009359 
0.9887108 	 1.002818 
0.9887250 	 1.015373 
0.9887393 	 1.006710 
0.9887535 	 1.010775 
0.9887677 	 1.027948 
0.9887819 	 1.022947 
0.9887961 	 1.012996 
0.9888103 	 0.986693 
0.9888246 	 0.975560 
0.9888388 	 0.963842 
0.9888530 	 0.955325 
0.9888672 	 0.953918 
0.9888814 	 0.954506 
0.9888956 	 0.959205 
0.9889098 	 0.964145 
0.9889241 	 0.966627 
0.9889383 	 0.963859 
0.9889525 	 0.961665 
0.9889667 	 0.941514 
0.9889809 	 0.892717 
0.9889951 	 0.888244 
0.9890094 	 0.877645 
0.9890236 	 0.888347 
0.9890378 	 0.937922 
0.9890520 	 0.965461 
0.9890662 	 0.957419 
0.9890804 	 0.966801 
0.9890947 	 0.952805 
0.9891089 	 0.949966 
0.9891231 	 0.987832 
0.9891373 	 1.015534 
0.9891515 	 1.016311 
0.9891657 	 0.987926 
0.9891799 	 0.918930 
0.9891942 	 0.839625 
0.9892084 	 0.779646 
0.9892226 	 0.812881 
0.9892368 	 0.894718 
0.9892510 	 0.967446 
0.9892652 	 0.992034 
0.9892795 	 0.994429 
0.9892937 	 0.930610 
0.9893079 	 0.878644 
0.9893221 	 0.854115 
0.9893363 	 0.859544 
0.9893505 	 0.875727 
0.9893648 	 0.880531 
0.9893790 	 0.865109 
0.9893932 	 0.850911 
0.9894074 	 0.901521 
0.9894216 	 0.937019 
0.9894358 	 0.908320 
0.9894500 	 0.900706 
0.9894643 	 0.898083 
0.9894785 	 0.930711 
0.9894927 	 0.967982 
0.9895069 	 1.001145 
0.9895211 	 1.010961 
0.9895353 	 1.024185 
0.9895496 	 1.026357 
0.9895638 	 1.028076 
0.9895780 	 1.030584 
0.9895922 	 1.047265 
0.9896064 	 1.032788 
0.9896206 	 1.030259 
0.9896349 	 1.018183 
0.9896491 	 1.002454 
0.9896633 	 0.978796 
0.9896775 	 0.968138 
0.9896917 	 0.976154 
0.9897059 	 1.014831 
0.9897202 	 1.034950 
0.9897344 	 1.040892 
0.9897486 	 1.021878 
0.9897628 	 1.018682 
0.9897770 	 1.022910 
0.9897912 	 1.015215 
0.9898054 	 1.033577 
0.9898197 	 1.012621 
0.9898339 	 1.023198 
0.9898481 	 1.027813 
0.9898623 	 1.030725 
0.9898765 	 1.023182 
0.9898907 	 1.006150 
0.9899050 	 0.997673 
0.9899192 	 0.993375 
0.9899334 	 0.976565 
0.9899476 	 0.983444 
0.9899618 	 1.000576 
0.9899760 	 1.019694 
0.9899903 	 1.008078 
0.9900045 	 1.001920 
0.9900187 	 0.999076 
0.9900329 	 0.985474 
0.9900471 	 0.943250 
0.9900613 	 0.886971 
0.9900755 	 0.845291 
0.9900898 	 0.839595 
0.9901040 	 0.880276 
0.9901182 	 0.908085 
0.9901324 	 0.957062 
0.9901466 	 0.987350 
0.9901608 	 0.992969 
0.9901751 	 0.946827 
0.9901893 	 0.876064 
0.9902035 	 0.832086 
0.9902177 	 0.842790 
0.9902319 	 0.868091 
0.9902461 	 0.930928 
0.9902604 	 0.957544 
0.9902746 	 0.949075 
0.9902888 	 0.917740 
0.9903030 	 0.926250 
0.9903172 	 0.973654 
0.9903314 	 1.013759 
0.9903457 	 1.004997 
0.9903599 	 0.985559 
0.9903741 	 0.935109 
0.9903883 	 0.914963 
0.9904025 	 0.909066 
0.9904167 	 0.947766 
0.9904309 	 0.971673 
0.9904452 	 0.947826 
0.9904594 	 0.885863 
0.9904736 	 0.863981 
0.9904878 	 0.910434 
0.9905020 	 0.960766 
0.9905162 	 0.964142 
0.9905305 	 0.939597 
0.9905447 	 0.911374 
0.9905589 	 0.929540 
0.9905731 	 0.954924 
0.9905873 	 1.002721 
0.9906015 	 1.011924 
0.9906158 	 1.005983 
0.9906300 	 0.996268 
0.9906442 	 0.985200 
0.9906584 	 0.989700 
0.9906726 	 0.976363 
0.9906868 	 1.000406 
0.9907010 	 1.020499 
0.9907153 	 1.021394 
0.9907295 	 0.986345 
0.9907437 	 0.968850 
0.9907579 	 0.980217 
0.9907721 	 0.989537 
0.9907863 	 0.986952 
0.9908006 	 0.953436 
0.9908148 	 0.909876 
0.9908290 	 0.855363 
0.9908432 	 0.825623 
0.9908574 	 0.853186 
0.9908716 	 0.852659 
0.9908859 	 0.881309 
0.9909001 	 0.910714 
0.9909143 	 0.955017 
0.9909285 	 0.972539 
0.9909427 	 0.983862 
0.9909569 	 0.982306 
0.9909711 	 0.975160 
0.9909854 	 0.999763 
0.9909996 	 0.987067 
0.9910138 	 0.994845 
0.9910280 	 0.997395 
0.9910422 	 0.984374 
0.9910564 	 0.998460 
0.9910707 	 0.987106 
0.9910849 	 0.991656 
0.9910991 	 1.010699 
0.9911133 	 0.995512 
0.9911275 	 1.010362 
0.9911417 	 1.004437 
0.9911560 	 1.015915 
0.9911702 	 1.009680 
0.9911844 	 0.998852 
0.9911986 	 1.021149 
0.9912128 	 1.019316 
0.9912270 	 1.017811 
0.9912413 	 1.008364 
0.9912555 	 1.016258 
0.9912697 	 1.008403 
0.9912839 	 1.013453 
0.9912981 	 1.002053 
0.9913123 	 0.996731 
0.9913265 	 0.966548 
0.9913408 	 0.936532 
0.9913550 	 0.892154 
0.9913692 	 0.837658 
0.9913834 	 0.855515 
0.9913976 	 0.896397 
0.9914118 	 0.953268 
0.9914261 	 0.992598 
0.9914403 	 0.995259 
0.9914545 	 0.995152 
0.9914687 	 0.955122 
0.9914829 	 0.924022 
0.9914971 	 0.903905 
0.9915114 	 0.901483 
0.9915256 	 0.959270 
0.9915398 	 0.986076 
0.9915540 	 0.972654 
0.9915682 	 0.952150 
0.9915824 	 0.911040 
0.9915966 	 0.865102 
0.9916109 	 0.834020 
0.9916251 	 0.830008 
0.9916393 	 0.867024 
0.9916535 	 0.924235 
0.9916677 	 0.950022 
0.9916819 	 0.967856 
0.9916962 	 0.963640 
0.9917104 	 0.940945 
0.9917246 	 0.944790 
0.9917388 	 0.962676 
0.9917530 	 0.957844 
0.9917672 	 0.965708 
0.9917815 	 0.951261 
0.9917957 	 0.912223 
0.9918099 	 0.884461 
0.9918241 	 0.850050 
0.9918383 	 0.865116 
0.9918525 	 0.934433 
0.9918667 	 0.973374 
0.9918810 	 1.006965 
0.9918952 	 1.004264 
0.9919094 	 1.005970 
0.9919236 	 1.005535 
0.9919378 	 1.002770 
0.9919520 	 0.977643 
0.9919663 	 0.977256 
0.9919805 	 0.979796 
0.9919947 	 0.984538 
0.9920089 	 0.988210 
0.9920231 	 0.991488 
0.9920373 	 0.971802 
0.9920516 	 0.972116 
0.9920658 	 0.977023 
0.9920800 	 0.989572 
0.9920942 	 0.995727 
0.9921084 	 1.015318 
0.9921226 	 1.005586 
0.9921369 	 0.997748 
0.9921511 	 0.995313 
0.9921653 	 1.005268 
0.9921795 	 1.000582 
0.9921937 	 1.021675 
0.9922079 	 1.022419 
0.9922221 	 1.027897 
0.9922364 	 1.016000 
0.9922506 	 1.007174 
0.9922648 	 1.003111 
0.9922790 	 1.013075 
0.9922932 	 1.017709 
0.9923074 	 1.018159 
0.9923217 	 1.012778 
0.9923359 	 1.020522 
0.9923501 	 1.021623 
0.9923643 	 1.010931 
0.9923785 	 0.996562 
0.9923927 	 1.010135 
0.9924070 	 0.995041 
0.9924212 	 0.985686 
0.9924354 	 0.977459 
0.9924496 	 0.990163 
0.9924638 	 0.987209 
0.9924780 	 0.982343 
0.9924922 	 0.940396 
0.9925065 	 0.887808 
0.9925207 	 0.878903 
0.9925349 	 0.930627 
0.9925491 	 0.920607 
0.9925633 	 0.903871 
0.9925775 	 0.826593 
0.9925918 	 0.837464 
0.9926060 	 0.880262 
0.9926202 	 0.964702 
0.9926344 	 0.977387 
0.9926486 	 0.979011 
0.9926628 	 0.981406 
0.9926771 	 0.971593 
0.9926913 	 0.913751 
0.9927055 	 0.857427 
0.9927197 	 0.807530 
0.9927339 	 0.789474 
0.9927481 	 0.821866 
0.9927624 	 0.905466 
0.9927766 	 0.950402 
0.9927908 	 0.977798 
0.9928050 	 0.986378 
0.9928192 	 0.978106 
0.9928334 	 0.980961 
0.9928476 	 0.986026 
0.9928619 	 0.999504 
0.9928761 	 1.011749 
0.9928903 	 0.995374 
0.9929045 	 1.008031 
0.9929187 	 0.994459 
0.9929329 	 0.994038 
0.9929472 	 0.988791 
0.9929614 	 0.976042 
0.9929756 	 0.943760 
0.9929898 	 0.947183 
0.9930040 	 0.922171 
0.9930182 	 0.851558 
0.9930325 	 0.802288 
0.9930467 	 0.804222 
0.9930609 	 0.875506 
0.9930751 	 0.957907 
0.9930893 	 0.994737 
0.9931035 	 0.991384 
0.9931177 	 1.011113 
0.9931320 	 1.025107 
0.9931462 	 1.015479 
0.9931604 	 1.006290 
0.9931746 	 0.998288 
0.9931888 	 0.984730 
0.9932030 	 0.993573 
0.9932173 	 1.001588 
0.9932315 	 1.008427 
0.9932457 	 0.998655 
0.9932599 	 0.978896 
0.9932741 	 0.952916 
0.9932883 	 0.946606 
0.9933026 	 0.919221 
0.9933168 	 0.883834 
0.9933310 	 0.839246 
0.9933452 	 0.826021 
0.9933594 	 0.861198 
0.9933736 	 0.923124 
0.9933878 	 0.914955 
0.9934021 	 0.885269 
0.9934163 	 0.858135 
0.9934305 	 0.860240 
0.9934447 	 0.892150 
0.9934589 	 0.926431 
0.9934731 	 0.939934 
0.9934874 	 0.932275 
0.9935016 	 0.923775 
0.9935158 	 0.957775 
0.9935300 	 0.975044 
0.9935442 	 1.019437 
0.9935584 	 0.999574 
0.9935727 	 0.966793 
0.9935869 	 0.933595 
0.9936011 	 0.923781 
0.9936153 	 0.936373 
0.9936295 	 0.992068 
0.9936437 	 1.001343 
0.9936580 	 1.010262 
0.9936722 	 1.009717 
0.9936864 	 1.018779 
0.9937006 	 1.004693 
0.9937148 	 1.000687 
0.9937290 	 1.001788 
0.9937432 	 1.003912 
0.9937575 	 0.985481 
0.9937717 	 0.983003 
0.9937859 	 0.959739 
0.9938001 	 0.950597 
0.9938143 	 0.959251 
0.9938285 	 0.990270 
0.9938428 	 1.008872 
0.9938570 	 1.013937 
0.9938712 	 1.009914 
0.9938854 	 1.029110 
0.9938996 	 1.018028 
0.9939138 	 1.008420 
0.9939281 	 0.999047 
0.9939423 	 1.011781 
0.9939565 	 1.008065 
0.9939707 	 1.016765 
0.9939849 	 1.001378 
0.9939991 	 0.993501 
0.9940133 	 0.989736 
0.9940276 	 1.010496 
0.9940418 	 1.004446 
0.9940560 	 1.002594 
0.9940702 	 1.004547 
0.9940844 	 1.023122 
0.9940986 	 1.037483 
0.9941129 	 1.006292 
0.9941271 	 0.998774 
0.9941413 	 0.967533 
0.9941555 	 0.932285 
0.9941697 	 0.923463 
0.9941839 	 0.949560 
0.9941982 	 0.962496 
0.9942124 	 0.994941 
0.9942266 	 1.001829 
0.9942408 	 1.022187 
0.9942550 	 1.016959 
0.9942692 	 1.016902 
0.9942834 	 0.977444 
0.9942977 	 0.993278 
0.9943119 	 0.981754 
0.9943261 	 1.008422 
0.9943403 	 1.000860 
0.9943545 	 0.994024 
0.9943687 	 0.920967 
0.9943830 	 0.898935 
0.9943972 	 0.891266 
0.9944114 	 0.910943 
0.9944256 	 0.923826 
0.9944398 	 0.942780 
0.9944540 	 0.945109 
0.9944683 	 0.953613 
0.9944825 	 0.922203 
0.9944967 	 0.945044 
0.9945109 	 0.950534 
0.9945251 	 1.001430 
0.9945393 	 1.019328 
0.9945536 	 1.024288 
0.9945678 	 0.973912 
0.9945820 	 0.939200 
0.9945962 	 0.900972 
0.9946104 	 0.886135 
0.9946246 	 0.892182 
0.9946388 	 0.905955 
0.9946531 	 0.901850 
0.9946673 	 0.901095 
0.9946815 	 0.915363 
0.9946957 	 0.908698 
0.9947099 	 0.894100 
0.9947241 	 0.900527 
0.9947384 	 0.921167 
0.9947526 	 0.971618 
0.9947668 	 0.984169 
0.9947810 	 0.960365 
0.9947952 	 0.952539 
0.9948094 	 0.938095 
0.9948237 	 0.943982 
0.9948379 	 0.976005 
0.9948521 	 0.987722 
0.9948663 	 0.988681 
0.9948805 	 0.992732 
0.9948947 	 0.985275 
0.9949089 	 0.985498 
0.9949232 	 0.977001 
0.9949374 	 0.975661 
0.9949516 	 0.974046 
0.9949658 	 1.000517 
0.9949800 	 0.989783 
0.9949942 	 0.982944 
0.9950085 	 0.983140 
0.9950227 	 0.995487 
0.9950369 	 0.979657 
0.9950511 	 0.983503 
0.9950653 	 0.960340 
0.9950795 	 0.980737 
0.9950938 	 0.958200 
0.9951080 	 0.938585 
0.9951222 	 0.857532 
0.9951364 	 0.846302 
0.9951506 	 0.853607 
0.9951648 	 0.908622 
0.9951791 	 0.915210 
0.9951933 	 0.898094 
0.9952075 	 0.893036 
0.9952217 	 0.899416 
0.9952359 	 0.927984 
0.9952501 	 0.925614 
0.9952643 	 0.898464 
0.9952786 	 0.889547 
0.9952928 	 0.931566 
0.9953070 	 1.006104 
0.9953212 	 1.003143 
0.9953354 	 1.012816 
0.9953496 	 1.008120 
0.9953639 	 1.004470 
0.9953781 	 1.000846 
0.9953923 	 0.990142 
0.9954065 	 0.967309 
0.9954207 	 0.972793 
0.9954349 	 0.979082 
0.9954492 	 0.980981 
0.9954634 	 0.964052 
0.9954776 	 0.916045 
0.9954918 	 0.900679 
0.9955060 	 0.889204 
0.9955202 	 0.938131 
0.9955344 	 0.973423 
0.9955487 	 1.016632 
0.9955629 	 1.005211 
0.9955771 	 1.014318 
0.9955913 	 1.017931 
0.9956055 	 1.005912 
0.9956197 	 0.981980 
0.9956340 	 0.981308 
0.9956482 	 0.958273 
0.9956624 	 0.970476 
0.9956766 	 0.975665 
0.9956908 	 1.024946 
0.9957050 	 0.992628 
0.9957193 	 0.969475 
0.9957335 	 0.921555 
0.9957477 	 0.912872 
0.9957619 	 0.921773 
0.9957761 	 0.985815 
0.9957903 	 0.972109 
0.9958045 	 0.982432 
0.9958188 	 0.967311 
0.9958330 	 0.988330 
0.9958472 	 0.969985 
0.9958614 	 0.929308 
0.9958756 	 0.895054 
0.9958898 	 0.860025 
0.9959041 	 0.870092 
0.9959183 	 0.908024 
0.9959325 	 0.933423 
0.9959467 	 0.946321 
0.9959609 	 0.940073 
0.9959751 	 0.944761 
0.9959894 	 0.947125 
0.9960036 	 0.952955 
0.9960178 	 0.970433 
0.9960320 	 0.991140 
0.9960462 	 0.980781 
0.9960604 	 0.958349 
0.9960747 	 0.965124 
0.9960889 	 0.972262 
0.9961031 	 0.990275 
0.9961173 	 0.994408 
0.9961315 	 1.002534 
0.9961457 	 1.030630 
0.9961599 	 1.027088 
0.9961742 	 1.013289 
0.9961884 	 1.006400 
0.9962026 	 0.979454 
0.9962168 	 1.012378 
0.9962310 	 0.994070 
0.9962452 	 1.003277 
0.9962595 	 1.006936 
0.9962737 	 1.008914 
0.9962879 	 0.989353 
0.9963021 	 1.009297 
0.9963163 	 0.999379 
0.9963305 	 1.020643 
0.9963448 	 0.986952 
0.9963590 	 0.958826 
0.9963732 	 0.940269 
0.9963874 	 0.952249 
0.9964016 	 0.919046 
0.9964158 	 0.884627 
0.9964300 	 0.881751 
0.9964443 	 0.915351 
0.9964585 	 0.951090 
0.9964727 	 0.985467 
0.9964869 	 0.997625 
0.9965011 	 0.998147 
0.9965153 	 0.977667 
0.9965296 	 0.984679 
0.9965438 	 0.993001 
0.9965580 	 0.994922 
0.9965722 	 1.016600 
0.9965864 	 1.021667 
0.9966006 	 1.022789 
0.9966149 	 1.003122 
0.9966291 	 0.993101 
0.9966433 	 1.001766 
0.9966575 	 0.990953 
0.9966717 	 0.975768 
0.9966859 	 0.977853 
0.9967001 	 0.985596 
0.9967144 	 0.987357 
0.9967286 	 0.943688 
0.9967428 	 0.906999 
0.9967570 	 0.853291 
0.9967712 	 0.849326 
0.9967854 	 0.839279 
0.9967997 	 0.859623 
0.9968139 	 0.899578 
0.9968281 	 0.956214 
0.9968423 	 0.994808 
0.9968565 	 1.025219 
0.9968707 	 1.019596 
0.9968850 	 1.043097 
0.9968992 	 1.027739 
0.9969134 	 1.015056 
0.9969276 	 1.042138 
0.9969418 	 1.045020 
0.9969560 	 1.043882 


==> anc/HD39400/HD39400_78.dat <==
0.9705383 	 0.933540 
0.9705525 	 0.961963 
0.9705668 	 0.921427 
0.9705811 	 0.945414 
0.9705954 	 0.955267 
0.9706097 	 0.951214 
0.9706240 	 0.925908 
0.9706383 	 0.959605 
0.9706525 	 0.951942 
0.9706668 	 1.037939 
0.9706811 	 1.054685 
0.9706954 	 1.042767 
0.9707097 	 1.083846 
0.9707240 	 1.037101 
0.9707383 	 1.021287 
0.9707525 	 0.937501 
0.9707668 	 0.915246 
0.9707811 	 0.842444 
0.9707954 	 0.842274 
0.9708097 	 0.763010 
0.9708240 	 0.633815 
0.9708383 	 0.535190 
0.9708526 	 0.503908 
0.9708668 	 0.602395 
0.9708811 	 0.728711 
0.9708954 	 0.817249 
0.9709097 	 0.841982 
0.9709240 	 0.843916 
0.9709383 	 0.795744 
0.9709526 	 0.859217 
0.9709668 	 0.899678 
0.9709811 	 0.937569 
0.9709954 	 0.932026 
0.9710097 	 1.020113 
0.9710240 	 0.996353 
0.9710383 	 0.980795 
0.9710526 	 0.966636 
0.9710669 	 0.994062 
0.9710811 	 0.977032 
0.9710954 	 0.951244 
0.9711097 	 0.899302 
0.9711240 	 0.878312 
0.9711383 	 0.928903 
0.9711526 	 0.952248 
0.9711669 	 0.985524 
0.9711811 	 0.942017 
0.9711954 	 0.996472 
0.9712097 	 1.024800 
0.9712240 	 1.039308 
0.9712383 	 1.030489 
0.9712526 	 1.029028 
0.9712669 	 1.028978 
0.9712811 	 1.002897 
0.9712954 	 0.988589 
0.9713097 	 0.978044 
0.9713240 	 0.891160 
0.9713383 	 0.913766 
0.9713526 	 0.889303 
0.9713669 	 0.964465 
0.9713812 	 0.961237 
0.9713954 	 1.011921 
0.9714097 	 0.992280 
0.9714240 	 0.977996 
0.9714383 	 0.962196 
0.9714526 	 0.934109 
0.9714669 	 0.939934 
0.9714812 	 0.950394 
0.9714954 	 0.982687 
0.9715097 	 0.979681 
0.9715240 	 1.019972 
0.9715383 	 1.015264 
0.9715526 	 0.994970 
0.9715669 	 0.996488 
0.9715812 	 1.041454 
0.9715955 	 1.042945 
0.9716097 	 1.047238 
0.9716240 	 1.047987 
0.9716383 	 1.009878 
0.9716526 	 1.022212 
0.9716669 	 0.998193 
0.9716812 	 1.027036 
0.9716955 	 0.997448 
0.9717097 	 0.998357 
0.9717240 	 0.969830 
0.9717383 	 0.902714 
0.9717526 	 0.830233 
0.9717669 	 0.787655 
0.9717812 	 0.820466 
0.9717955 	 0.884615 
0.9718097 	 0.934545 
0.9718240 	 0.946357 
0.9718383 	 0.986730 
0.9718526 	 0.976199 
0.9718669 	 1.017485 
0.9718812 	 1.013772 
0.9718955 	 1.021536 
0.9719098 	 0.975266 
0.9719240 	 0.925142 
0.9719383 	 0.811307 
0.9719526 	 0.741447 
0.9719669 	 0.760199 
0.9719812 	 0.799637 
0.9719955 	 0.887465 
0.9720098 	 0.994458 
0.9720240 	 1.035603 
0.9720383 	 1.031936 
0.9720526 	 1.033777 
0.9720669 	 1.007753 
0.9720812 	 0.980612 
0.9720955 	 0.993822 
0.9721098 	 0.978701 
0.9721240 	 0.928348 
0.9721383 	 0.895585 
0.9721526 	 0.833103 
0.9721669 	 0.760135 
0.9721812 	 0.716615 
0.9721955 	 0.760253 
0.9722098 	 0.865162 
0.9722241 	 0.933276 
0.9722383 	 0.975591 
0.9722526 	 1.021171 
0.9722669 	 1.032192 
0.9722812 	 1.033158 
0.9722955 	 1.006493 
0.9723098 	 1.007021 
0.9723241 	 0.991824 
0.9723383 	 0.978441 
0.9723526 	 0.999118 
0.9723669 	 1.020073 
0.9723812 	 1.015741 
0.9723955 	 1.022262 
0.9724098 	 1.003268 
0.9724241 	 0.930735 
0.9724384 	 0.851320 
0.9724526 	 0.769339 
0.9724669 	 0.830419 
0.9724812 	 0.898390 
0.9724955 	 0.949501 
0.9725098 	 0.977976 
0.9725241 	 1.011868 
0.9725384 	 0.984707 
0.9725526 	 0.967229 
0.9725669 	 0.872852 
0.9725812 	 0.827686 
0.9725955 	 0.845784 
0.9726098 	 0.885816 
0.9726241 	 0.917131 
0.9726384 	 0.919763 
0.9726526 	 0.895200 
0.9726669 	 0.887383 
0.9726812 	 0.945295 
0.9726955 	 0.972401 
0.9727098 	 1.025400 
0.9727241 	 1.009244 
0.9727384 	 1.013893 
0.9727527 	 1.009975 
0.9727669 	 1.000394 
0.9727812 	 0.965418 
0.9727955 	 1.015630 
0.9728098 	 1.044066 
0.9728241 	 1.045582 
0.9728384 	 1.036782 
0.9728527 	 1.018014 
0.9728669 	 0.956480 
0.9728812 	 0.893189 
0.9728955 	 0.886895 
0.9729098 	 0.866535 
0.9729241 	 0.900281 
0.9729384 	 0.875506 
0.9729527 	 0.855585 
0.9729670 	 0.897759 
0.9729812 	 0.897005 
0.9729955 	 0.909289 
0.9730098 	 0.972248 
0.9730241 	 0.938366 
0.9730384 	 0.928141 
0.9730527 	 0.928710 
0.9730670 	 0.867641 
0.9730812 	 0.781478 
0.9730955 	 0.691949 
0.9731098 	 0.541748 
0.9731241 	 0.540339 
0.9731384 	 0.637772 
0.9731527 	 0.794739 
0.9731670 	 0.959613 
0.9731812 	 1.022794 
0.9731955 	 1.057150 
0.9732098 	 1.047515 
0.9732241 	 1.054064 
0.9732384 	 1.034594 
0.9732527 	 0.985654 
0.9732670 	 0.949298 
0.9732813 	 0.958106 
0.9732955 	 0.922325 
0.9733098 	 0.880123 
0.9733241 	 0.845789 
0.9733384 	 0.872306 
0.9733527 	 0.932715 
0.9733670 	 0.945385 
0.9733813 	 0.989266 
0.9733955 	 0.993955 
0.9734098 	 1.035649 
0.9734241 	 1.009995 
0.9734384 	 1.012589 
0.9734527 	 1.012165 
0.9734670 	 1.000023 
0.9734813 	 0.918743 
0.9734956 	 0.889474 
0.9735098 	 0.872928 
0.9735241 	 0.929236 
0.9735384 	 0.977345 
0.9735527 	 1.014556 
0.9735670 	 1.005900 
0.9735813 	 1.008595 
0.9735956 	 1.001405 
0.9736098 	 0.983633 
0.9736241 	 0.985145 
0.9736384 	 0.974520 
0.9736527 	 1.008217 
0.9736670 	 1.013353 
0.9736813 	 0.996768 
0.9736956 	 0.943279 
0.9737098 	 0.894199 
0.9737241 	 0.786151 
0.9737384 	 0.759798 
0.9737527 	 0.777191 
0.9737670 	 0.875217 
0.9737813 	 0.907464 
0.9737956 	 0.949857 
0.9738099 	 0.961935 
0.9738241 	 0.965637 
0.9738384 	 0.967043 
0.9738527 	 0.915016 
0.9738670 	 0.842172 
0.9738813 	 0.863544 
0.9738956 	 0.907271 
0.9739099 	 1.025077 
0.9739241 	 1.024861 
0.9739384 	 0.993858 
0.9739527 	 1.012750 
0.9739670 	 0.992944 
0.9739813 	 0.984068 
0.9739956 	 0.968569 
0.9740099 	 0.956201 
0.9740242 	 0.837270 
0.9740384 	 0.771555 
0.9740527 	 0.740560 
0.9740670 	 0.798320 
0.9740813 	 0.836797 
0.9740956 	 0.826195 
0.9741099 	 0.769356 
0.9741242 	 0.695739 
0.9741384 	 0.684714 
0.9741527 	 0.787215 
0.9741670 	 0.898862 
0.9741813 	 0.952331 
0.9741956 	 0.987433 
0.9742099 	 0.940839 
0.9742242 	 0.889771 
0.9742384 	 0.857036 
0.9742527 	 0.858990 
0.9742670 	 0.889468 
0.9742813 	 0.937795 
0.9742956 	 0.913967 
0.9743099 	 0.927357 
0.9743242 	 0.954640 
0.9743385 	 1.003483 
0.9743527 	 1.027116 
0.9743670 	 1.026315 
0.9743813 	 1.030214 
0.9743956 	 1.046733 
0.9744099 	 1.053651 
0.9744242 	 1.036892 
0.9744385 	 1.029793 
0.9744527 	 1.032462 
0.9744670 	 1.033707 
0.9744813 	 1.035410 
0.9744956 	 1.031369 
0.9745099 	 1.028092 
0.9745242 	 1.023926 
0.9745385 	 1.011636 
0.9745528 	 1.021935 
0.9745670 	 0.984138 
0.9745813 	 0.937127 
0.9745956 	 0.680345 
0.9746099 	 0.521208 
0.9746242 	 0.495661 
0.9746385 	 0.515596 
0.9746528 	 0.615620 
0.9746670 	 0.700617 
0.9746813 	 0.811659 
0.9746956 	 0.911909 
0.9747099 	 0.983038 
0.9747242 	 1.013414 
0.9747385 	 0.992265 
0.9747528 	 0.974399 
0.9747670 	 0.971915 
0.9747813 	 0.964540 
0.9747956 	 0.995427 
0.9748099 	 0.980051 
0.9748242 	 0.973548 
0.9748385 	 0.952950 
0.9748528 	 0.951940 
0.9748671 	 0.963039 
0.9748813 	 0.972790 
0.9748956 	 0.967873 
0.9749099 	 0.978912 
0.9749242 	 0.928806 
0.9749385 	 0.862995 
0.9749528 	 0.799847 
0.9749671 	 0.814753 
0.9749813 	 0.827756 
0.9749956 	 0.867160 
0.9750099 	 0.899675 
0.9750242 	 0.920467 
0.9750385 	 0.859256 
0.9750528 	 0.783544 
0.9750671 	 0.766666 
0.9750814 	 0.831026 
0.9750956 	 0.907856 
0.9751099 	 0.965147 
0.9751242 	 1.000024 
0.9751385 	 1.037122 
0.9751528 	 1.071022 
0.9751671 	 1.039998 
0.9751814 	 1.024348 
0.9751956 	 0.989680 
0.9752099 	 0.961141 
0.9752242 	 0.898880 
0.9752385 	 0.868322 
0.9752528 	 0.910853 
0.9752671 	 0.979616 
0.9752814 	 1.004387 
0.9752956 	 1.038859 
0.9753099 	 1.044932 
0.9753242 	 1.027243 
0.9753385 	 1.005338 
0.9753528 	 1.003090 
0.9753671 	 1.006993 
0.9753814 	 1.008886 
0.9753957 	 1.023756 
0.9754099 	 1.038264 
0.9754242 	 1.035154 
0.9754385 	 0.991413 
0.9754528 	 0.964145 
0.9754671 	 0.929937 
0.9754814 	 0.943487 
0.9754957 	 0.964276 
0.9755099 	 1.008792 
0.9755242 	 0.999536 
0.9755385 	 0.954809 
0.9755528 	 0.884300 
0.9755671 	 0.821112 
0.9755814 	 0.822767 
0.9755957 	 0.884506 
0.9756099 	 0.964202 
0.9756242 	 0.965556 
0.9756385 	 0.936923 
0.9756528 	 0.884240 
0.9756671 	 0.837951 
0.9756814 	 0.836009 
0.9756957 	 0.886501 
0.9757100 	 0.908995 
0.9757242 	 0.938552 
0.9757385 	 0.916362 
0.9757528 	 0.932623 
0.9757671 	 0.963699 
0.9757814 	 1.013846 
0.9757957 	 1.016321 
0.9758100 	 1.036506 
0.9758242 	 0.988991 
0.9758385 	 0.948598 
0.9758528 	 0.881532 
0.9758671 	 0.918099 
0.9758814 	 0.930723 
0.9758957 	 0.989490 
0.9759100 	 0.983271 
0.9759243 	 0.999242 
0.9759385 	 1.007477 
0.9759528 	 1.030004 
0.9759671 	 1.035154 
0.9759814 	 1.040289 
0.9759957 	 0.998972 
0.9760100 	 0.848105 
0.9760243 	 0.814109 
0.9760385 	 0.874165 
0.9760528 	 0.945643 
0.9760671 	 0.977631 
0.9760814 	 1.030494 
0.9760957 	 1.039318 
0.9761100 	 1.047086 
0.9761243 	 1.046700 
0.9761385 	 1.013558 
0.9761528 	 0.975739 
0.9761671 	 0.922029 
0.9761814 	 0.859507 
0.9761957 	 0.864664 
0.9762100 	 0.898677 
0.9762243 	 0.958902 
0.9762386 	 0.981593 
0.9762528 	 0.976801 
0.9762671 	 0.920931 
0.9762814 	 0.892953 
0.9762957 	 0.882067 
0.9763100 	 0.942992 
0.9763243 	 0.936869 
0.9763386 	 0.942970 
0.9763528 	 0.945998 
0.9763671 	 0.941209 
0.9763814 	 0.920136 
0.9763957 	 0.973670 
0.9764100 	 0.963080 
0.9764243 	 0.948127 
0.9764386 	 0.966126 
0.9764529 	 1.002371 
0.9764671 	 1.000774 
0.9764814 	 1.009904 
0.9764957 	 0.971081 
0.9765100 	 0.956914 
0.9765243 	 0.960779 
0.9765386 	 0.979604 
0.9765529 	 0.938181 
0.9765671 	 0.861903 
0.9765814 	 0.820996 
0.9765957 	 0.790188 
0.9766100 	 0.801927 
0.9766243 	 0.785503 
0.9766386 	 0.769672 
0.9766529 	 0.752085 
0.9766671 	 0.797092 
0.9766814 	 0.841048 
0.9766957 	 0.856775 
0.9767100 	 0.874440 
0.9767243 	 0.938582 
0.9767386 	 0.966868 
0.9767529 	 0.999786 
0.9767672 	 1.001840 
0.9767814 	 0.981309 
0.9767957 	 0.913041 
0.9768100 	 0.858019 
0.9768243 	 0.813715 
0.9768386 	 0.885360 
0.9768529 	 0.948501 
0.9768672 	 0.967999 
0.9768814 	 0.959000 
0.9768957 	 0.994321 
0.9769100 	 1.017256 
0.9769243 	 1.025707 
0.9769386 	 1.026852 
0.9769529 	 1.027207 
0.9769672 	 1.012121 
0.9769815 	 1.029822 
0.9769957 	 1.015118 
0.9770100 	 1.027285 
0.9770243 	 1.015201 
0.9770386 	 1.008162 
0.9770529 	 0.996542 
0.9770672 	 0.945017 
0.9770815 	 0.896819 
0.9770957 	 0.898677 
0.9771100 	 0.937841 
0.9771243 	 0.998869 
0.9771386 	 1.033338 
0.9771529 	 1.037797 
0.9771672 	 1.031255 
0.9771815 	 0.991421 
0.9771957 	 0.974184 
0.9772100 	 0.929095 
0.9772243 	 0.881966 
0.9772386 	 0.810422 
0.9772529 	 0.771339 
0.9772672 	 0.705879 
0.9772815 	 0.618363 
0.9772958 	 0.571006 
0.9773100 	 0.656183 
0.9773243 	 0.778777 
0.9773386 	 0.852489 
0.9773529 	 0.847683 
0.9773672 	 0.839369 
0.9773815 	 0.856704 
0.9773958 	 0.915981 
0.9774100 	 0.965133 
0.9774243 	 0.973840 
0.9774386 	 0.926715 
0.9774529 	 0.858865 
0.9774672 	 0.825243 
0.9774815 	 0.863538 
0.9774958 	 0.915338 
0.9775101 	 0.904475 
0.9775243 	 0.892844 
0.9775386 	 0.889561 
0.9775529 	 0.937939 
0.9775672 	 0.987446 
0.9775815 	 1.006148 
0.9775958 	 1.005880 
0.9776101 	 0.999683 
0.9776243 	 1.001900 
0.9776386 	 1.032568 
0.9776529 	 1.018070 
0.9776672 	 1.050119 
0.9776815 	 1.027107 
0.9776958 	 1.041752 
0.9777101 	 1.025902 
0.9777243 	 1.015314 
0.9777386 	 1.003314 
0.9777529 	 1.019336 
0.9777672 	 1.025493 
0.9777815 	 1.012163 
0.9777958 	 0.989811 
0.9778101 	 0.987309 
0.9778244 	 0.999387 
0.9778386 	 1.010163 
0.9778529 	 1.018658 
0.9778672 	 1.020876 
0.9778815 	 1.022344 
0.9778958 	 0.986895 
0.9779101 	 0.983851 
0.9779244 	 1.013611 
0.9779386 	 0.994942 
0.9779529 	 0.996087 
0.9779672 	 0.993436 
0.9779815 	 0.997178 
0.9779958 	 0.985690 
0.9780101 	 0.968793 
0.9780244 	 0.918905 
0.9780387 	 0.915430 
0.9780529 	 0.918840 
0.9780672 	 0.949771 
0.9780815 	 0.949994 
0.9780958 	 0.921964 
0.9781101 	 0.914337 
0.9781244 	 0.960504 
0.9781387 	 0.999015 
0.9781529 	 1.019812 
0.9781672 	 0.982339 
0.9781815 	 1.003010 
0.9781958 	 1.001830 
0.9782101 	 0.990026 
0.9782244 	 0.961701 
0.9782387 	 0.889033 
0.9782529 	 0.851200 
0.9782672 	 0.868518 
0.9782815 	 0.938541 
0.9782958 	 0.942783 
0.9783101 	 0.923962 
0.9783244 	 0.935998 
0.9783387 	 0.939653 
0.9783530 	 0.917964 
0.9783672 	 0.849508 
0.9783815 	 0.801499 
0.9783958 	 0.775270 
0.9784101 	 0.797652 
0.9784244 	 0.840466 
0.9784387 	 0.924124 
0.9784530 	 0.983408 
0.9784672 	 1.045761 
0.9784815 	 1.040602 
0.9784958 	 1.050810 
0.9785101 	 1.055414 
0.9785244 	 1.052075 
0.9785387 	 1.035638 
0.9785530 	 1.024698 
0.9785673 	 0.955966 
0.9785815 	 0.816296 
0.9785958 	 0.609565 
0.9786101 	 0.453709 
0.9786244 	 0.381663 
0.9786387 	 0.447543 
0.9786530 	 0.576272 
0.9786673 	 0.735164 
0.9786815 	 0.820749 
0.9786958 	 0.886794 
0.9787101 	 0.942383 
0.9787244 	 0.980725 
0.9787387 	 1.013812 
0.9787530 	 0.997650 
0.9787673 	 0.972832 
0.9787815 	 0.957904 
0.9787958 	 0.948813 
0.9788101 	 0.964428 
0.9788244 	 0.995702 
0.9788387 	 1.009904 
0.9788530 	 1.020527 
0.9788673 	 1.026233 
0.9788816 	 1.010449 
0.9788958 	 1.013821 
0.9789101 	 0.988790 
0.9789244 	 0.978882 
0.9789387 	 0.929006 
0.9789530 	 0.887631 
0.9789673 	 0.888402 
0.9789816 	 0.913084 
0.9789958 	 0.905199 
0.9790101 	 0.875607 
0.9790244 	 0.797540 
0.9790387 	 0.671776 
0.9790530 	 0.561652 
0.9790673 	 0.580215 
0.9790816 	 0.709151 
0.9790958 	 0.838328 
0.9791101 	 0.876379 
0.9791244 	 0.870749 
0.9791387 	 0.857704 
0.9791530 	 0.900152 
0.9791673 	 0.929248 
0.9791816 	 0.953855 
0.9791959 	 0.981275 
0.9792101 	 1.019875 
0.9792244 	 1.033445 
0.9792387 	 1.021600 
0.9792530 	 0.961936 
0.9792673 	 0.888087 
0.9792816 	 0.874570 
0.9792959 	 0.919238 
0.9793101 	 0.971301 
0.9793244 	 1.005679 
0.9793387 	 0.996802 
0.9793530 	 0.982678 
0.9793673 	 0.986134 
0.9793816 	 0.980881 
0.9793959 	 0.997187 
0.9794102 	 1.010959 
0.9794244 	 1.026959 
0.9794387 	 1.000101 
0.9794530 	 0.989546 
0.9794673 	 0.979349 
0.9794816 	 0.977888 
0.9794959 	 0.993036 
0.9795102 	 1.014030 
0.9795244 	 0.990636 
0.9795387 	 0.948765 
0.9795530 	 0.928444 
0.9795673 	 0.956420 
0.9795816 	 0.999193 
0.9795959 	 1.030079 
0.9796102 	 1.020191 
0.9796244 	 1.024497 
0.9796387 	 1.020579 
0.9796530 	 1.015758 
0.9796673 	 1.024216 
0.9796816 	 1.026652 
0.9796959 	 1.035243 
0.9797102 	 1.037553 
0.9797245 	 1.041227 
0.9797387 	 1.018963 
0.9797530 	 0.967837 
0.9797673 	 0.889091 
0.9797816 	 0.855665 
0.9797959 	 0.888379 
0.9798102 	 0.942902 
0.9798245 	 1.001046 
0.9798387 	 0.989669 
0.9798530 	 0.936815 
0.9798673 	 0.920159 
0.9798816 	 0.934558 
0.9798959 	 0.984838 
0.9799102 	 1.014934 
0.9799245 	 1.031954 
0.9799388 	 1.012028 
0.9799530 	 0.997600 
0.9799673 	 0.973348 
0.9799816 	 0.951532 
0.9799959 	 0.960943 
0.9800102 	 0.978943 
0.9800245 	 0.983781 
0.9800388 	 0.993113 
0.9800530 	 0.988914 
0.9800673 	 0.988809 
0.9800816 	 0.963719 
0.9800959 	 0.951462 
0.9801102 	 0.950681 
0.9801245 	 0.932535 
0.9801388 	 0.895273 
0.9801530 	 0.874957 
0.9801673 	 0.854301 
0.9801816 	 0.885520 
0.9801959 	 0.925450 
0.9802102 	 0.954939 
0.9802245 	 0.983569 
0.9802388 	 0.998097 
0.9802531 	 1.003450 
0.9802673 	 1.020570 
0.9802816 	 1.046922 
0.9802959 	 1.047190 
0.9803102 	 1.035647 
0.9803245 	 1.015042 
0.9803388 	 0.963763 
0.9803531 	 0.853936 
0.9803673 	 0.800930 
0.9803816 	 0.827057 
0.9803959 	 0.869510 
0.9804102 	 0.889050 
0.9804245 	 0.902377 
0.9804388 	 0.897658 
0.9804531 	 0.933135 
0.9804674 	 0.928145 
0.9804816 	 0.935757 
0.9804959 	 0.958659 
0.9805102 	 0.998215 
0.9805245 	 1.013394 
0.9805388 	 1.026061 
0.9805531 	 0.989669 
0.9805674 	 0.928840 
0.9805816 	 0.873241 
0.9805959 	 0.874737 
0.9806102 	 0.923990 
0.9806245 	 0.985156 
0.9806388 	 1.025488 
0.9806531 	 1.024138 
0.9806674 	 1.027904 
0.9806816 	 1.042048 
0.9806959 	 1.038178 
0.9807102 	 1.029951 
0.9807245 	 0.985625 
0.9807388 	 0.925703 
0.9807531 	 0.879892 
0.9807674 	 0.870871 
0.9807817 	 0.955318 
0.9807959 	 1.007632 
0.9808102 	 1.017991 
0.9808245 	 1.027088 
0.9808388 	 1.044408 
0.9808531 	 1.041879 
0.9808674 	 1.039264 
0.9808817 	 1.023059 
0.9808959 	 1.014972 
0.9809102 	 0.999834 
0.9809245 	 1.000876 
0.9809388 	 0.982113 
0.9809531 	 0.927271 
0.9809674 	 0.885420 
0.9809817 	 0.858639 
0.9809960 	 0.856457 
0.9810102 	 0.896367 
0.9810245 	 0.971500 
0.9810388 	 0.995064 
0.9810531 	 1.000138 
0.9810674 	 0.989835 
0.9810817 	 0.955782 
0.9810960 	 0.924589 
0.9811102 	 0.911203 
0.9811245 	 0.902755 
0.9811388 	 0.920762 
0.9811531 	 0.928379 
0.9811674 	 0.933848 
0.9811817 	 0.897277 
0.9811960 	 0.892910 
0.9812102 	 0.891715 
0.9812245 	 0.944501 
0.9812388 	 0.980565 
0.9812531 	 0.998909 
0.9812674 	 1.018091 
0.9812817 	 1.000878 
0.9812960 	 0.992874 
0.9813103 	 0.994979 
0.9813245 	 0.993032 
0.9813388 	 0.986018 
0.9813531 	 0.986778 
0.9813674 	 0.981688 
0.9813817 	 0.954128 
0.9813960 	 0.905514 
0.9814103 	 0.870844 
0.9814245 	 0.872707 
0.9814388 	 0.906774 
0.9814531 	 0.963966 
0.9814674 	 1.007483 
0.9814817 	 1.001280 
0.9814960 	 1.004437 
0.9815103 	 1.018354 
0.9815246 	 0.965298 
0.9815388 	 0.938990 
0.9815531 	 0.934996 
0.9815674 	 0.943771 
0.9815817 	 0.972146 
0.9815960 	 0.996509 
0.9816103 	 0.981112 
0.9816246 	 0.954719 
0.9816388 	 0.934700 
0.9816531 	 0.953533 
0.9816674 	 0.988318 
0.9816817 	 1.020919 
0.9816960 	 1.063615 
0.9817103 	 1.060597 
0.9817246 	 1.051606 
0.9817388 	 1.021741 
0.9817531 	 0.986827 
0.9817674 	 0.955890 
0.9817817 	 0.917854 
0.9817960 	 0.878427 
0.9818103 	 0.902079 
0.9818246 	 0.929107 
0.9818389 	 0.979325 
0.9818531 	 1.016939 
0.9818674 	 1.041434 
0.9818817 	 1.036619 
0.9818960 	 1.023887 
0.9819103 	 0.985948 
0.9819246 	 0.999243 
0.9819389 	 1.010774 
0.9819531 	 0.985550 
0.9819674 	 0.985377 
0.9819817 	 0.942226 
0.9819960 	 0.886920 
0.9820103 	 0.871125 
0.9820246 	 0.865687 
0.9820389 	 0.892236 
0.9820531 	 0.945178 
0.9820674 	 0.931726 
0.9820817 	 0.912726 
0.9820960 	 0.898451 
0.9821103 	 0.915723 
0.9821246 	 0.937195 
0.9821389 	 1.012075 
0.9821532 	 1.032628 
0.9821674 	 1.011769 
0.9821817 	 1.006486 
0.9821960 	 0.934029 
0.9822103 	 0.883756 
0.9822246 	 0.854872 
0.9822389 	 0.870936 
0.9822532 	 0.916152 
0.9822674 	 0.995965 
0.9822817 	 1.034368 
0.9822960 	 1.040218 
0.9823103 	 1.041431 
0.9823246 	 1.039946 
0.9823389 	 1.045258 
0.9823532 	 1.014873 
0.9823675 	 1.018452 
0.9823817 	 1.026760 
0.9823960 	 1.034680 
0.9824103 	 1.038699 
0.9824246 	 1.051450 
0.9824389 	 1.051120 
0.9824532 	 1.048755 
0.9824675 	 1.025321 
0.9824817 	 0.963353 
0.9824960 	 0.915508 
0.9825103 	 0.929356 
0.9825246 	 0.949095 
0.9825389 	 0.951658 
0.9825532 	 0.960976 
0.9825675 	 0.974786 
0.9825817 	 0.970003 
0.9825960 	 0.976402 
0.9826103 	 0.984100 
0.9826246 	 0.957794 
0.9826389 	 0.963648 
0.9826532 	 0.988296 
0.9826675 	 0.997392 
0.9826818 	 1.002232 
0.9826960 	 1.016483 
0.9827103 	 1.030329 
0.9827246 	 1.017668 
0.9827389 	 0.992082 
0.9827532 	 0.995622 
0.9827675 	 0.985286 
0.9827818 	 0.970235 
0.9827960 	 0.998612 
0.9828103 	 0.990446 
0.9828246 	 1.010628 
0.9828389 	 1.025278 
0.9828532 	 1.015050 
0.9828675 	 1.017072 
0.9828818 	 0.992380 
0.9828961 	 0.975970 
0.9829103 	 0.951479 
0.9829246 	 0.917870 
0.9829389 	 0.862924 
0.9829532 	 0.852808 
0.9829675 	 0.896039 
0.9829818 	 0.980953 
0.9829961 	 1.033202 
0.9830103 	 1.028833 
0.9830246 	 1.021280 
0.9830389 	 0.902044 
0.9830532 	 0.825661 
0.9830675 	 0.817063 
0.9830818 	 0.826159 
0.9830961 	 0.841645 
0.9831103 	 0.873694 
0.9831246 	 0.931112 
0.9831389 	 0.979538 
0.9831532 	 0.988331 
0.9831675 	 0.988122 
0.9831818 	 0.989485 
0.9831961 	 0.948406 
0.9832104 	 0.896865 
0.9832246 	 0.838948 
0.9832389 	 0.824352 
0.9832532 	 0.826083 
0.9832675 	 0.850305 
0.9832818 	 0.911683 
0.9832961 	 0.956816 
0.9833104 	 1.015046 
0.9833246 	 1.034354 
0.9833389 	 1.034862 
0.9833532 	 1.030414 
0.9833675 	 0.983319 
0.9833818 	 0.945718 
0.9833961 	 0.946558 
0.9834104 	 0.972683 
0.9834247 	 0.988744 
0.9834389 	 1.013265 
0.9834532 	 1.019236 
0.9834675 	 1.030103 
0.9834818 	 1.016838 
0.9834961 	 1.011752 
0.9835104 	 0.984802 
0.9835247 	 0.966331 
0.9835389 	 0.960907 
0.9835532 	 1.002893 
0.9835675 	 1.031373 
0.9835818 	 1.047626 
0.9835961 	 1.058757 
0.9836104 	 1.059285 
0.9836247 	 1.052889 
0.9836389 	 1.039492 
0.9836532 	 1.012040 
0.9836675 	 0.991910 
0.9836818 	 0.980818 
0.9836961 	 0.980012 
0.9837104 	 0.993685 
0.9837247 	 1.011849 
0.9837390 	 1.014679 
0.9837532 	 0.990936 
0.9837675 	 0.924825 
0.9837818 	 0.863654 
0.9837961 	 0.822215 
0.9838104 	 0.779650 
0.9838247 	 0.756082 
0.9838390 	 0.768302 
0.9838532 	 0.803627 
0.9838675 	 0.847728 
0.9838818 	 0.864576 
0.9838961 	 0.883908 
0.9839104 	 0.907301 
0.9839247 	 0.907752 
0.9839390 	 0.874342 
0.9839533 	 0.836134 
0.9839675 	 0.816444 
0.9839818 	 0.789694 
0.9839961 	 0.777333 
0.9840104 	 0.795872 
0.9840247 	 0.800518 
0.9840390 	 0.854458 
0.9840533 	 0.905844 
0.9840675 	 0.922347 
0.9840818 	 0.928632 
0.9840961 	 0.942801 
0.9841104 	 0.930086 
0.9841247 	 0.915245 
0.9841390 	 0.906589 
0.9841533 	 0.885913 
0.9841675 	 0.887356 
0.9841818 	 0.916549 
0.9841961 	 0.966850 
0.9842104 	 0.999835 
0.9842247 	 1.003196 
0.9842390 	 0.999748 
0.9842533 	 0.959526 
0.9842676 	 0.940322 
0.9842818 	 0.954152 
0.9842961 	 0.958466 
0.9843104 	 0.958369 
0.9843247 	 0.964109 
0.9843390 	 1.009459 
0.9843533 	 1.045976 
0.9843676 	 1.052372 
0.9843818 	 1.066699 
0.9843961 	 1.000623 
0.9844104 	 0.976029 
0.9844247 	 0.947683 
0.9844390 	 0.935539 
0.9844533 	 0.916868 
0.9844676 	 0.915364 
0.9844819 	 0.958175 
0.9844961 	 0.988928 
0.9845104 	 1.001782 
0.9845247 	 1.016746 


==> anc/HD39400/HD39400_79.dat <==
0.9583494 	 0.878278 
0.9583633 	 0.859214 
0.9583771 	 0.818638 
0.9583910 	 0.847763 
0.9584049 	 0.802140 
0.9584187 	 0.926172 
0.9584326 	 0.969455 
0.9584465 	 1.015106 
0.9584603 	 0.976834 
0.9584742 	 1.063489 
0.9584881 	 0.969149 
0.9585019 	 0.937371 
0.9585158 	 0.942895 
0.9585297 	 0.902961 
0.9585435 	 0.880996 
0.9585574 	 0.926268 
0.9585713 	 1.046461 
0.9585851 	 0.969684 
0.9585990 	 0.896271 
0.9586129 	 0.868843 
0.9586267 	 0.918794 
0.9586406 	 0.914582 
0.9586545 	 0.923431 
0.9586683 	 0.873206 
0.9586822 	 0.826440 
0.9586961 	 0.877594 
0.9587099 	 0.941370 
0.9587238 	 0.940369 
0.9587377 	 1.014030 
0.9587515 	 1.046409 
0.9587654 	 1.034927 
0.9587793 	 1.016207 
0.9587931 	 1.016304 
0.9588070 	 1.010020 
0.9588209 	 0.939643 
0.9588347 	 0.801189 
0.9588486 	 0.800597 
0.9588625 	 0.798795 
0.9588763 	 0.849506 
0.9588902 	 0.951212 
0.9589041 	 0.932388 
0.9589179 	 0.997126 
0.9589318 	 0.982128 
0.9589457 	 1.025506 
0.9589595 	 0.982868 
0.9589734 	 0.988009 
0.9589873 	 0.973922 
0.9590011 	 0.959397 
0.9590150 	 0.944339 
0.9590289 	 0.917959 
0.9590427 	 0.873078 
0.9590566 	 0.785815 
0.9590705 	 0.830997 
0.9590843 	 0.883070 
0.9590982 	 0.799943 
0.9591121 	 0.780825 
0.9591259 	 0.780145 
0.9591398 	 0.830251 
0.9591537 	 0.877715 
0.9591675 	 0.976931 
0.9591814 	 0.973561 
0.9591953 	 0.991806 
0.9592091 	 0.992986 
0.9592230 	 0.979450 
0.9592369 	 1.040821 
0.9592507 	 1.043085 
0.9592646 	 1.034047 
0.9592785 	 1.036216 
0.9592923 	 1.044911 
0.9593062 	 1.016038 
0.9593201 	 1.005608 
0.9593339 	 0.969994 
0.9593478 	 0.937283 
0.9593617 	 0.969187 
0.9593755 	 0.911695 
0.9593894 	 0.919606 
0.9594033 	 0.879199 
0.9594171 	 0.980071 
0.9594310 	 1.024607 
0.9594449 	 0.972231 
0.9594587 	 0.985050 
0.9594726 	 1.008892 
0.9594865 	 1.007423 
0.9595003 	 1.023485 
0.9595142 	 1.047532 
0.9595281 	 1.011699 
0.9595419 	 0.960310 
0.9595558 	 0.948749 
0.9595697 	 0.908139 
0.9595835 	 0.918168 
0.9595974 	 0.933971 
0.9596113 	 0.938366 
0.9596251 	 0.994394 
0.9596390 	 1.008440 
0.9596529 	 1.042148 
0.9596667 	 1.008518 
0.9596806 	 1.040632 
0.9596945 	 1.005454 
0.9597083 	 1.018961 
0.9597222 	 0.979585 
0.9597361 	 1.011888 
0.9597499 	 0.978592 
0.9597638 	 0.961536 
0.9597777 	 0.996279 
0.9597915 	 1.025364 
0.9598054 	 1.025654 
0.9598193 	 1.034490 
0.9598331 	 0.936652 
0.9598470 	 0.884226 
0.9598609 	 0.805465 
0.9598747 	 0.796518 
0.9598886 	 0.864657 
0.9599025 	 0.926713 
0.9599163 	 0.961079 
0.9599302 	 0.982663 
0.9599441 	 0.917329 
0.9599579 	 0.796615 
0.9599718 	 0.776281 
0.9599857 	 0.794382 
0.9599995 	 0.949743 
0.9600134 	 0.962476 
0.9600273 	 0.983290 
0.9600411 	 1.024767 
0.9600550 	 0.935058 
0.9600689 	 0.870769 
0.9600827 	 0.889754 
0.9600966 	 0.890932 
0.9601105 	 0.855686 
0.9601243 	 0.908870 
0.9601382 	 0.930873 
0.9601521 	 0.893140 
0.9601659 	 0.896933 
0.9601798 	 0.805246 
0.9601937 	 0.729511 
0.9602075 	 0.625165 
0.9602214 	 0.571758 
0.9602353 	 0.575922 
0.9602491 	 0.688654 
0.9602630 	 0.791769 
0.9602769 	 0.838188 
0.9602907 	 0.856232 
0.9603046 	 0.891166 
0.9603185 	 0.955454 
0.9603323 	 0.982221 
0.9603462 	 0.953326 
0.9603601 	 0.932434 
0.9603739 	 0.934240 
0.9603878 	 0.907071 
0.9604017 	 0.956623 
0.9604155 	 0.980530 
0.9604294 	 1.001216 
0.9604433 	 0.983479 
0.9604571 	 0.983244 
0.9604710 	 0.944011 
0.9604849 	 0.912444 
0.9604987 	 0.928279 
0.9605126 	 0.982628 
0.9605265 	 1.013844 
0.9605403 	 1.006872 
0.9605542 	 0.973984 
0.9605681 	 0.907094 
0.9605819 	 0.890544 
0.9605958 	 0.867443 
0.9606097 	 0.870774 
0.9606235 	 0.950609 
0.9606374 	 1.000517 
0.9606513 	 1.033895 
0.9606651 	 1.003585 
0.9606790 	 1.010844 
0.9606929 	 0.986438 
0.9607067 	 0.929559 
0.9607206 	 1.016095 
0.9607345 	 0.990522 
0.9607483 	 0.977301 
0.9607622 	 0.949278 
0.9607761 	 0.951533 
0.9607899 	 0.938652 
0.9608038 	 0.927972 
0.9608177 	 0.836580 
0.9608315 	 0.800036 
0.9608454 	 0.745959 
0.9608593 	 0.765696 
0.9608731 	 0.786325 
0.9608870 	 0.827805 
0.9609009 	 0.878826 
0.9609148 	 0.936307 
0.9609286 	 0.970880 
0.9609425 	 0.955148 
0.9609564 	 0.898971 
0.9609702 	 0.829192 
0.9609841 	 0.831013 
0.9609980 	 0.906629 
0.9610118 	 0.985814 
0.9610257 	 1.006762 
0.9610396 	 1.009995 
0.9610534 	 0.983288 
0.9610673 	 1.000120 
0.9610812 	 0.936279 
0.9610950 	 0.850374 
0.9611089 	 0.743340 
0.9611228 	 0.723873 
0.9611366 	 0.709213 
0.9611505 	 0.717473 
0.9611644 	 0.778074 
0.9611782 	 0.872961 
0.9611921 	 0.970530 
0.9612060 	 1.024448 
0.9612198 	 1.026906 
0.9612337 	 1.015597 
0.9612476 	 0.980875 
0.9612614 	 0.989636 
0.9612753 	 0.968668 
0.9612892 	 0.977182 
0.9613030 	 0.989298 
0.9613169 	 0.989967 
0.9613308 	 0.975753 
0.9613446 	 1.006176 
0.9613585 	 1.016878 
0.9613724 	 0.996324 
0.9613862 	 1.000970 
0.9614001 	 0.975707 
0.9614140 	 0.969415 
0.9614278 	 0.963642 
0.9614417 	 0.984344 
0.9614556 	 0.978472 
0.9614694 	 0.908952 
0.9614833 	 0.891697 
0.9614972 	 0.908940 
0.9615110 	 0.922861 
0.9615249 	 0.970150 
0.9615388 	 0.971333 
0.9615526 	 0.990211 
0.9615665 	 1.004882 
0.9615804 	 1.029284 
0.9615942 	 0.997579 
0.9616081 	 1.010533 
0.9616220 	 0.989948 
0.9616358 	 1.022796 
0.9616497 	 1.009082 
0.9616636 	 0.986675 
0.9616774 	 0.977825 
0.9616913 	 1.013001 
0.9617052 	 1.011613 
0.9617190 	 1.023973 
0.9617329 	 1.042169 
0.9617468 	 0.991014 
0.9617606 	 0.965765 
0.9617745 	 0.974101 
0.9617884 	 0.883830 
0.9618022 	 0.772697 
0.9618161 	 0.723270 
0.9618300 	 0.741533 
0.9618438 	 0.797194 
0.9618577 	 0.893799 
0.9618716 	 0.973583 
0.9618854 	 1.011781 
0.9618993 	 1.014505 
0.9619132 	 1.003504 
0.9619270 	 0.980260 
0.9619409 	 0.951040 
0.9619548 	 0.966246 
0.9619686 	 0.927277 
0.9619825 	 0.859065 
0.9619964 	 0.849159 
0.9620102 	 0.825970 
0.9620241 	 0.807655 
0.9620380 	 0.817037 
0.9620518 	 0.901792 
0.9620657 	 0.955841 
0.9620796 	 0.925764 
0.9620934 	 0.970030 
0.9621073 	 0.908290 
0.9621212 	 0.893103 
0.9621350 	 0.910302 
0.9621489 	 0.954968 
0.9621628 	 0.963848 
0.9621766 	 0.978146 
0.9621905 	 0.992529 
0.9622044 	 1.041654 
0.9622182 	 1.024688 
0.9622321 	 1.067753 
0.9622460 	 1.032530 
0.9622598 	 0.988655 
0.9622737 	 0.980625 
0.9622876 	 0.979797 
0.9623014 	 0.943655 
0.9623153 	 0.887850 
0.9623292 	 0.863498 
0.9623430 	 0.822471 
0.9623569 	 0.768482 
0.9623708 	 0.756765 
0.9623846 	 0.826215 
0.9623985 	 0.902310 
0.9624124 	 0.954616 
0.9624262 	 0.977308 
0.9624401 	 1.004424 
0.9624540 	 1.005607 
0.9624678 	 0.984744 
0.9624817 	 0.967233 
0.9624956 	 0.944787 
0.9625094 	 0.913204 
0.9625233 	 0.966502 
0.9625372 	 0.979855 
0.9625510 	 0.976429 
0.9625649 	 0.963431 
0.9625788 	 0.960527 
0.9625926 	 0.997346 
0.9626065 	 1.017484 
0.9626204 	 1.017252 
0.9626342 	 1.029499 
0.9626481 	 0.995445 
0.9626620 	 0.922809 
0.9626758 	 0.833901 
0.9626897 	 0.809951 
0.9627036 	 0.823005 
0.9627174 	 0.853767 
0.9627313 	 0.840512 
0.9627452 	 0.861882 
0.9627590 	 0.837319 
0.9627729 	 0.862744 
0.9627868 	 0.905872 
0.9628006 	 0.933272 
0.9628145 	 0.871800 
0.9628284 	 0.864048 
0.9628422 	 0.869186 
0.9628561 	 0.908096 
0.9628700 	 0.869391 
0.9628838 	 0.783645 
0.9628977 	 0.721963 
0.9629116 	 0.722299 
0.9629254 	 0.723237 
0.9629393 	 0.775997 
0.9629532 	 0.837372 
0.9629670 	 0.925115 
0.9629809 	 0.979200 
0.9629948 	 1.039980 
0.9630086 	 1.032669 
0.9630225 	 1.069993 
0.9630364 	 1.050718 
0.9630502 	 0.996652 
0.9630641 	 0.991370 
0.9630780 	 0.996993 
0.9630918 	 0.992738 
0.9631057 	 0.970352 
0.9631196 	 0.930340 
0.9631334 	 0.918166 
0.9631473 	 0.942796 
0.9631612 	 0.977959 
0.9631750 	 1.037929 
0.9631889 	 1.014061 
0.9632028 	 0.997577 
0.9632166 	 1.005243 
0.9632305 	 0.990713 
0.9632444 	 0.991500 
0.9632582 	 0.999647 
0.9632721 	 1.018587 
0.9632860 	 1.019268 
0.9632998 	 1.032403 
0.9633137 	 1.016771 
0.9633276 	 0.976121 
0.9633414 	 0.988260 
0.9633553 	 1.013346 
0.9633692 	 1.034614 
0.9633830 	 1.034167 
0.9633969 	 1.040860 
0.9634108 	 1.037461 
0.9634246 	 1.035969 
0.9634385 	 1.000314 
0.9634524 	 0.958803 
0.9634662 	 0.920352 
0.9634801 	 0.932500 
0.9634940 	 0.948845 
0.9635078 	 1.013369 
0.9635217 	 1.041290 
0.9635356 	 1.041579 
0.9635494 	 1.004099 
0.9635633 	 0.963403 
0.9635772 	 0.900476 
0.9635910 	 0.849371 
0.9636049 	 0.859202 
0.9636188 	 0.937329 
0.9636326 	 0.984378 
0.9636465 	 1.012231 
0.9636604 	 0.952400 
0.9636742 	 0.872899 
0.9636881 	 0.734785 
0.9637020 	 0.664095 
0.9637158 	 0.683744 
0.9637297 	 0.797108 
0.9637436 	 0.884557 
0.9637575 	 0.975361 
0.9637713 	 0.996588 
0.9637852 	 1.012669 
0.9637991 	 1.030725 
0.9638129 	 1.028762 
0.9638268 	 0.983918 
0.9638407 	 0.953894 
0.9638545 	 0.883817 
0.9638684 	 0.847073 
0.9638823 	 0.854201 
0.9638961 	 0.828026 
0.9639100 	 0.804730 
0.9639239 	 0.858469 
0.9639377 	 0.877916 
0.9639516 	 0.951390 
0.9639655 	 1.010715 
0.9639793 	 1.052876 
0.9639932 	 0.891591 
0.9640071 	 0.850737 
0.9640209 	 0.821714 
0.9640348 	 0.805722 
0.9640487 	 0.834211 
0.9640625 	 0.820983 
0.9640764 	 0.681370 
0.9640903 	 0.513840 
0.9641041 	 0.472426 
0.9641180 	 0.607563 
0.9641319 	 0.784548 
0.9641457 	 0.938508 
0.9641596 	 1.009001 
0.9641735 	 1.029566 
0.9641873 	 1.052440 
0.9642012 	 1.035765 
0.9642151 	 0.995864 
0.9642289 	 0.979007 
0.9642428 	 0.970390 
0.9642567 	 0.986969 
0.9642705 	 1.004865 
0.9642844 	 1.045829 
0.9642983 	 1.061854 
0.9643121 	 1.048287 
0.9643260 	 1.035062 
0.9643399 	 1.012149 
0.9643537 	 1.006960 
0.9643676 	 1.008548 
0.9643815 	 1.002689 
0.9643953 	 0.992283 
0.9644092 	 0.978782 
0.9644231 	 0.956761 
0.9644369 	 0.907609 
0.9644508 	 0.896913 
0.9644647 	 0.883735 
0.9644785 	 0.897745 
0.9644924 	 0.974197 
0.9645063 	 1.005167 
0.9645201 	 1.000649 
0.9645340 	 1.007196 
0.9645479 	 0.957412 
0.9645617 	 0.873216 
0.9645756 	 0.822685 
0.9645895 	 0.846698 
0.9646033 	 0.922379 
0.9646172 	 0.960630 
0.9646311 	 0.970195 
0.9646449 	 0.982178 
0.9646588 	 0.976060 
0.9646727 	 0.971656 
0.9646865 	 0.959673 
0.9647004 	 0.921918 
0.9647143 	 0.919452 
0.9647281 	 0.973839 
0.9647420 	 0.985430 
0.9647559 	 1.009594 
0.9647697 	 1.004631 
0.9647836 	 1.004262 
0.9647975 	 0.984761 
0.9648113 	 0.870322 
0.9648252 	 0.810939 
0.9648391 	 0.789839 
0.9648529 	 0.775695 
0.9648668 	 0.777230 
0.9648807 	 0.795165 
0.9648945 	 0.820044 
0.9649084 	 0.901251 
0.9649223 	 0.938395 
0.9649361 	 0.988821 
0.9649500 	 0.988349 
0.9649639 	 0.987698 
0.9649777 	 0.889931 
0.9649916 	 0.735176 
0.9650055 	 0.597694 
0.9650193 	 0.581237 
0.9650332 	 0.642174 
0.9650471 	 0.759381 
0.9650609 	 0.809687 
0.9650748 	 0.880780 
0.9650887 	 0.954873 
0.9651025 	 1.004993 
0.9651164 	 1.007259 
0.9651303 	 1.000130 
0.9651441 	 0.996033 
0.9651580 	 1.012993 
0.9651719 	 1.016109 
0.9651857 	 1.022600 
0.9651996 	 1.025056 
0.9652135 	 1.007875 
0.9652273 	 0.990146 
0.9652412 	 0.978147 
0.9652551 	 0.921978 
0.9652689 	 0.878758 
0.9652828 	 0.877701 
0.9652967 	 0.899222 
0.9653105 	 0.960913 
0.9653244 	 0.986113 
0.9653383 	 0.987116 
0.9653521 	 0.920449 
0.9653660 	 0.901521 
0.9653799 	 0.923305 
0.9653937 	 0.974962 
0.9654076 	 0.991369 
0.9654215 	 0.994197 
0.9654353 	 0.973278 
0.9654492 	 0.980457 
0.9654631 	 1.015216 
0.9654769 	 1.031416 
0.9654908 	 1.053077 
0.9655047 	 1.024048 
0.9655185 	 1.014282 
0.9655324 	 1.004021 
0.9655463 	 0.958953 
0.9655601 	 0.896773 
0.9655740 	 0.827022 
0.9655879 	 0.789272 
0.9656017 	 0.821171 
0.9656156 	 0.909978 
0.9656295 	 0.946773 
0.9656433 	 0.905476 
0.9656572 	 0.838973 
0.9656711 	 0.847363 
0.9656849 	 0.916963 
0.9656988 	 0.985851 
0.9657127 	 1.021517 
0.9657265 	 1.025594 
0.9657404 	 1.023459 
0.9657543 	 1.031607 
0.9657681 	 1.023417 
0.9657820 	 1.023927 
0.9657959 	 0.984202 
0.9658097 	 0.975090 
0.9658236 	 0.901971 
0.9658375 	 0.825787 
0.9658513 	 0.802230 
0.9658652 	 0.796846 
0.9658791 	 0.839504 
0.9658929 	 0.897049 
0.9659068 	 0.899533 
0.9659207 	 0.902543 
0.9659345 	 0.930734 
0.9659484 	 0.974348 
0.9659623 	 0.968988 
0.9659761 	 0.931889 
0.9659900 	 0.877762 
0.9660039 	 0.886055 
0.9660177 	 0.939818 
0.9660316 	 0.993365 
0.9660455 	 1.034061 
0.9660593 	 1.041984 
0.9660732 	 0.986997 
0.9660871 	 0.988326 
0.9661009 	 0.970946 
0.9661148 	 0.957404 
0.9661287 	 0.953208 
0.9661425 	 0.989131 
0.9661564 	 0.986119 
0.9661703 	 0.941169 
0.9661841 	 0.881684 
0.9661980 	 0.814856 
0.9662119 	 0.819249 
0.9662257 	 0.839265 
0.9662396 	 0.909771 
0.9662535 	 0.971595 
0.9662673 	 0.968910 
0.9662812 	 0.946000 
0.9662951 	 0.930988 
0.9663089 	 0.934242 
0.9663228 	 0.975124 
0.9663367 	 0.976704 
0.9663505 	 0.958292 
0.9663644 	 0.976556 
0.9663783 	 0.993876 
0.9663921 	 0.994812 
0.9664060 	 0.973139 
0.9664199 	 0.944341 
0.9664337 	 0.891101 
0.9664476 	 0.853404 
0.9664615 	 0.864693 
0.9664753 	 0.831134 
0.9664892 	 0.774373 
0.9665031 	 0.768610 
0.9665169 	 0.821749 
0.9665308 	 0.917869 
0.9665447 	 0.969858 
0.9665585 	 1.025248 
0.9665724 	 1.000651 
0.9665863 	 0.977900 
0.9666001 	 0.991305 
0.9666140 	 0.974290 
0.9666279 	 0.986826 
0.9666418 	 0.986918 
0.9666556 	 0.993328 
0.9666695 	 0.938819 
0.9666834 	 0.916454 
0.9666972 	 0.919351 
0.9667111 	 0.862239 
0.9667250 	 0.799078 
0.9667388 	 0.800375 
0.9667527 	 0.866298 
0.9667666 	 0.957475 
0.9667804 	 0.980793 
0.9667943 	 0.952486 
0.9668082 	 0.867742 
0.9668220 	 0.801498 
0.9668359 	 0.788967 
0.9668498 	 0.846938 
0.9668636 	 0.931645 
0.9668775 	 0.989779 
0.9668914 	 1.031692 
0.9669052 	 1.026644 
0.9669191 	 0.988743 
0.9669330 	 0.962379 
0.9669468 	 0.978235 
0.9669607 	 1.004338 
0.9669746 	 0.953952 
0.9669884 	 0.870011 
0.9670023 	 0.850768 
0.9670162 	 0.860897 
0.9670300 	 0.927161 
0.9670439 	 1.000018 
0.9670578 	 1.011286 
0.9670716 	 1.009566 
0.9670855 	 1.005808 
0.9670994 	 1.019094 
0.9671132 	 1.029976 
0.9671271 	 1.019502 
0.9671410 	 1.026695 
0.9671548 	 1.057494 
0.9671687 	 1.051327 
0.9671826 	 1.050116 
0.9671964 	 1.062974 
0.9672103 	 1.015517 
0.9672242 	 0.975828 
0.9672380 	 0.936235 
0.9672519 	 0.897377 
0.9672658 	 0.901924 
0.9672796 	 0.933291 
0.9672935 	 0.954275 
0.9673074 	 0.895761 
0.9673212 	 0.790578 
0.9673351 	 0.726045 
0.9673490 	 0.797508 
0.9673628 	 0.887135 
0.9673767 	 0.952393 
0.9673906 	 0.974932 
0.9674044 	 0.994609 
0.9674183 	 1.003664 
0.9674322 	 1.017829 
0.9674460 	 1.001434 
0.9674599 	 0.997802 
0.9674738 	 0.998166 
0.9674876 	 0.998335 
0.9675015 	 0.990274 
0.9675154 	 1.006409 
0.9675292 	 0.996477 
0.9675431 	 1.017491 
0.9675570 	 1.002319 
0.9675708 	 0.960635 
0.9675847 	 0.903245 
0.9675986 	 0.865333 
0.9676124 	 0.883406 
0.9676263 	 0.871993 
0.9676402 	 0.834541 
0.9676540 	 0.828000 
0.9676679 	 0.869556 
0.9676818 	 0.946591 
0.9676956 	 0.986713 
0.9677095 	 1.000618 
0.9677234 	 1.000204 
0.9677372 	 0.997882 
0.9677511 	 0.965147 
0.9677650 	 0.912424 
0.9677788 	 0.856600 
0.9677927 	 0.817433 
0.9678066 	 0.707531 
0.9678204 	 0.576431 
0.9678343 	 0.477583 
0.9678482 	 0.488956 
0.9678620 	 0.627442 
0.9678759 	 0.746356 
0.9678898 	 0.791493 
0.9679036 	 0.822430 
0.9679175 	 0.817264 
0.9679314 	 0.850162 
0.9679452 	 0.863581 
0.9679591 	 0.912879 
0.9679730 	 0.953941 
0.9679868 	 0.963881 
0.9680007 	 0.999436 
0.9680146 	 1.019062 
0.9680284 	 1.021621 
0.9680423 	 1.018846 
0.9680562 	 1.041357 
0.9680700 	 1.048079 
0.9680839 	 1.051825 
0.9680978 	 1.046579 
0.9681116 	 1.042758 
0.9681255 	 0.995505 
0.9681394 	 0.944093 
0.9681532 	 0.885301 
0.9681671 	 0.875526 
0.9681810 	 0.913156 
0.9681948 	 0.970893 
0.9682087 	 0.960865 
0.9682226 	 0.940011 
0.9682364 	 0.927285 
0.9682503 	 0.948021 
0.9682642 	 1.030820 
0.9682780 	 1.082148 
0.9682919 	 0.993747 
0.9683058 	 0.978751 
0.9683196 	 0.965836 
0.9683335 	 0.958158 
0.9683474 	 0.969536 
0.9683612 	 0.977237 
0.9683751 	 0.979340 
0.9683890 	 0.972263 
0.9684028 	 0.982950 
0.9684167 	 1.020380 
0.9684306 	 1.016174 
0.9684444 	 1.023988 
0.9684583 	 0.989870 
0.9684722 	 0.931687 
0.9684860 	 0.842798 
0.9684999 	 0.859153 
0.9685138 	 0.926551 
0.9685276 	 0.982165 
0.9685415 	 1.003008 
0.9685554 	 1.029041 
0.9685692 	 1.020154 
0.9685831 	 1.054623 
0.9685970 	 1.054456 
0.9686108 	 1.048087 
0.9686247 	 1.052148 
0.9686386 	 1.048463 
0.9686524 	 1.039132 
0.9686663 	 1.025018 
0.9686802 	 0.958398 
0.9686940 	 0.916488 
0.9687079 	 0.855734 
0.9687218 	 0.859800 
0.9687356 	 0.902861 
0.9687495 	 0.987142 
0.9687634 	 1.014083 
0.9687772 	 1.013913 
0.9687911 	 1.011596 
0.9688050 	 1.026430 
0.9688188 	 0.985528 
0.9688327 	 1.001433 
0.9688466 	 0.948963 
0.9688604 	 0.900850 
0.9688743 	 0.850344 
0.9688882 	 0.874642 
0.9689020 	 0.959725 
0.9689159 	 0.988999 
0.9689298 	 0.975579 
0.9689436 	 0.938646 
0.9689575 	 0.955671 
0.9689714 	 0.964625 
0.9689852 	 0.947042 
0.9689991 	 0.897191 
0.9690130 	 0.881474 
0.9690268 	 0.919504 
0.9690407 	 0.962336 
0.9690546 	 1.015106 
0.9690684 	 0.990942 
0.9690823 	 0.967296 
0.9690962 	 0.935058 
0.9691100 	 0.925018 
0.9691239 	 0.918179 
0.9691378 	 0.837263 
0.9691516 	 0.707036 
0.9691655 	 0.601981 
0.9691794 	 0.640007 
0.9691932 	 0.741422 
0.9692071 	 0.863786 
0.9692210 	 0.905649 
0.9692348 	 0.957589 
0.9692487 	 0.985500 
0.9692626 	 0.987008 
0.9692764 	 0.963025 
0.9692903 	 0.935887 
0.9693042 	 0.915788 
0.9693180 	 0.943012 
0.9693319 	 0.945804 
0.9693458 	 0.915694 
0.9693596 	 0.851641 
0.9693735 	 0.831185 
0.9693874 	 0.871630 
0.9694012 	 0.922484 
0.9694151 	 0.941543 
0.9694290 	 0.999677 
0.9694428 	 1.000650 
0.9694567 	 1.009182 
0.9694706 	 1.010745 
0.9694844 	 1.007537 
0.9694983 	 0.986643 
0.9695122 	 0.994846 
0.9695261 	 0.956100 
0.9695399 	 0.941291 
0.9695538 	 0.955674 
0.9695677 	 0.951364 
0.9695815 	 0.911603 
0.9695954 	 0.870975 
0.9696093 	 0.889321 
0.9696231 	 0.885286 
0.9696370 	 0.862339 
0.9696509 	 0.860351 
0.9696647 	 0.801636 
0.9696786 	 0.765674 
0.9696925 	 0.798513 
0.9697063 	 0.875701 
0.9697202 	 0.923304 
0.9697341 	 0.945472 
0.9697479 	 0.901010 
0.9697618 	 0.892085 
0.9697757 	 0.924779 
0.9697895 	 0.976002 
0.9698034 	 1.022769 
0.9698173 	 1.008882 
0.9698311 	 0.967264 
0.9698450 	 0.891251 
0.9698589 	 0.857325 
0.9698727 	 0.854424 
0.9698866 	 0.916565 
0.9699005 	 0.997004 
0.9699143 	 1.027366 
0.9699282 	 1.036935 
0.9699421 	 1.044082 
0.9699559 	 1.001038 
0.9699698 	 0.983336 
0.9699837 	 0.958620 
0.9699975 	 0.938949 
0.9700114 	 0.916050 
0.9700253 	 0.919501 
0.9700391 	 0.937707 
0.9700530 	 0.962437 
0.9700669 	 0.999522 
0.9700807 	 1.024707 
0.9700946 	 1.021641 
0.9701085 	 1.007586 
0.9701223 	 0.991930 
0.9701362 	 0.980595 
0.9701501 	 0.970115 
0.9701639 	 1.001686 
0.9701778 	 0.990518 
0.9701917 	 0.986162 
0.9702055 	 0.937734 
0.9702194 	 0.893187 
0.9702333 	 0.811718 
0.9702471 	 0.814011 
0.9702610 	 0.809551 
0.9702749 	 0.878677 
0.9702887 	 0.949089 
0.9703026 	 1.003396 
0.9703165 	 1.031003 
0.9703303 	 1.045537 
0.9703442 	 1.036375 
0.9703581 	 1.015067 
0.9703719 	 1.013798 
0.9703858 	 1.020699 
0.9703997 	 0.988411 
0.9704135 	 1.003831 
0.9704274 	 0.986459 
0.9704413 	 0.924114 
0.9704551 	 0.818886 
0.9704690 	 0.752556 
0.9704829 	 0.688599 
0.9704967 	 0.736362 
0.9705106 	 0.791814 
0.9705245 	 0.901221 
0.9705383 	 0.980145 
0.9705522 	 1.002228 
0.9705661 	 1.015750 
0.9705799 	 0.992855 
0.9705938 	 0.952379 
0.9706077 	 0.945830 
0.9706215 	 0.958545 
0.9706354 	 0.965123 
0.9706493 	 0.965251 
0.9706631 	 1.008485 
0.9706770 	 1.023420 
0.9706909 	 1.018921 
0.9707047 	 1.028264 
0.9707186 	 1.011585 
0.9707325 	 0.995285 
0.9707463 	 0.978775 
0.9707602 	 0.916033 
0.9707741 	 0.877565 
0.9707879 	 0.855594 
0.9708018 	 0.803918 
0.9708157 	 0.729326 
0.9708295 	 0.585137 
0.9708434 	 0.476348 
0.9708573 	 0.506213 
0.9708711 	 0.648729 
0.9708850 	 0.752359 
0.9708989 	 0.823847 
0.9709127 	 0.862048 
0.9709266 	 0.854840 
0.9709405 	 0.808737 
0.9709543 	 0.854678 
0.9709682 	 0.889762 
0.9709821 	 0.958783 
0.9709959 	 1.002727 
0.9710098 	 0.982731 
0.9710237 	 0.929025 
0.9710375 	 0.969338 
0.9710514 	 0.996872 
0.9710653 	 0.997280 
0.9710791 	 0.991028 
0.9710930 	 0.956165 
0.9711069 	 0.895806 
0.9711207 	 0.895238 
0.9711346 	 0.962727 
0.9711485 	 0.975800 
0.9711623 	 0.968751 
0.9711762 	 0.982297 
0.9711901 	 0.976303 
0.9712039 	 0.987300 
0.9712178 	 1.008140 
0.9712317 	 1.049164 
0.9712455 	 1.019639 
0.9712594 	 1.055458 
0.9712733 	 1.037108 
0.9712871 	 0.976401 
0.9713010 	 0.947380 
0.9713149 	 0.908438 
0.9713287 	 0.893506 
0.9713426 	 0.898577 
0.9713565 	 0.929225 
0.9713703 	 0.981905 
0.9713842 	 1.013805 
0.9713981 	 1.023746 
0.9714119 	 1.009502 
0.9714258 	 0.962712 
0.9714397 	 0.930477 
0.9714535 	 0.903446 
0.9714674 	 0.933836 
0.9714813 	 0.947717 
0.9714951 	 0.977853 
0.9715090 	 0.988331 
0.9715229 	 1.039192 
0.9715367 	 0.987580 
0.9715506 	 0.995357 
0.9715645 	 1.019587 
0.9715783 	 1.030644 
0.9715922 	 1.037135 
0.9716061 	 1.033461 
0.9716199 	 1.016124 
0.9716338 	 1.055502 
0.9716477 	 1.025572 
0.9716615 	 1.019690 
0.9716754 	 0.985575 
0.9716893 	 0.989477 
0.9717031 	 0.987226 
0.9717170 	 0.963904 
0.9717309 	 0.900798 
0.9717447 	 0.833807 
0.9717586 	 0.795925 
0.9717725 	 0.842485 
0.9717863 	 0.873965 
0.9718002 	 0.921361 
0.9718141 	 1.007156 
0.9718279 	 0.979471 
0.9718418 	 1.003770 
0.9718557 	 0.999904 
0.9718695 	 1.002260 
0.9718834 	 1.006985 
0.9718973 	 1.007316 
0.9719111 	 1.007029 
0.9719250 	 1.007356 


==> anc/HD39400/HD39400_80.dat <==
0.9464581 	 0.849791 
0.9464718 	 0.920874 
0.9464854 	 0.760756 
0.9464991 	 0.740236 
0.9465128 	 0.689769 
0.9465265 	 0.806349 
0.9465402 	 0.678033 
0.9465539 	 0.868483 
0.9465675 	 0.894733 
0.9465812 	 0.949860 
0.9465949 	 0.738158 
0.9466086 	 0.663134 
0.9466223 	 0.704597 
0.9466360 	 0.694928 
0.9466496 	 0.720914 
0.9466633 	 0.659277 
0.9466770 	 0.678643 
0.9466907 	 0.705608 
0.9467044 	 0.771206 
0.9467180 	 0.746099 
0.9467317 	 0.819493 
0.9467454 	 0.914010 
0.9467591 	 1.193452 
0.9467728 	 1.041025 
0.9467865 	 0.545456 
0.9468001 	 0.834906 
0.9468138 	 0.874411 
0.9468275 	 0.962947 
0.9468412 	 0.905654 
0.9468549 	 0.936411 
0.9468686 	 0.924198 
0.9468822 	 0.923046 
0.9468959 	 0.958541 
0.9469096 	 0.898712 
0.9469233 	 0.974218 
0.9469370 	 0.830086 
0.9469506 	 0.770559 
0.9469643 	 0.775813 
0.9469780 	 0.908376 
0.9469917 	 1.029518 
0.9470054 	 1.036256 
0.9470191 	 1.077194 
0.9470327 	 0.988198 
0.9470464 	 1.011169 
0.9470601 	 0.980438 
0.9470738 	 0.992377 
0.9470875 	 1.003814 
0.9471012 	 1.006277 
0.9471148 	 0.960332 
0.9471285 	 0.888754 
0.9471422 	 0.854044 
0.9471559 	 1.137936 
0.9471696 	 1.138874 
0.9471832 	 0.496801 
0.9471969 	 0.415190 
0.9472106 	 0.509960 
0.9472243 	 0.610031 
0.9472380 	 0.725459 
0.9472517 	 0.756318 
0.9472653 	 0.670428 
0.9472790 	 0.784429 
0.9472927 	 0.992884 
0.9473064 	 0.888087 
0.9473201 	 1.014094 
0.9473338 	 0.919755 
0.9473474 	 0.881570 
0.9473611 	 0.776573 
0.9473748 	 0.866912 
0.9473885 	 0.883295 
0.9474022 	 0.843875 
0.9474158 	 0.849482 
0.9474295 	 0.755718 
0.9474432 	 0.885086 
0.9474569 	 0.893008 
0.9474706 	 0.977960 
0.9474843 	 0.974797 
0.9474979 	 1.015908 
0.9475116 	 0.985733 
0.9475253 	 1.018401 
0.9475390 	 1.065413 
0.9475527 	 1.066265 
0.9475663 	 1.033762 
0.9475800 	 1.040814 
0.9475937 	 0.967978 
0.9476074 	 0.975588 
0.9476211 	 1.016783 
0.9476348 	 0.987417 
0.9476484 	 0.970039 
0.9476621 	 0.948867 
0.9476758 	 0.840207 
0.9476895 	 0.769640 
0.9477032 	 0.901848 
0.9477169 	 0.938418 
0.9477305 	 0.925429 
0.9477442 	 0.986469 
0.9477579 	 0.935726 
0.9477716 	 0.942272 
0.9477853 	 0.796429 
0.9477989 	 0.901630 
0.9478126 	 0.753310 
0.9478263 	 0.785695 
0.9478400 	 0.993088 
0.9478537 	 1.035642 
0.9478674 	 1.069686 
0.9478810 	 1.028560 
0.9478947 	 1.054208 
0.9479084 	 1.041412 
0.9479221 	 0.972110 
0.9479358 	 0.943039 
0.9479495 	 0.858148 
0.9479631 	 0.760032 
0.9479768 	 0.745778 
0.9479905 	 0.797588 
0.9480042 	 0.815758 
0.9480179 	 0.845653 
0.9480315 	 0.769343 
0.9480452 	 0.730733 
0.9480589 	 0.732288 
0.9480726 	 0.889862 
0.9480863 	 0.882973 
0.9481000 	 0.995851 
0.9481136 	 1.015549 
0.9481273 	 1.099624 
0.9481410 	 1.157986 
0.9481547 	 1.048991 
0.9481684 	 0.778700 
0.9481821 	 0.661830 
0.9481957 	 0.604763 
0.9482094 	 0.734444 
0.9482231 	 0.903803 
0.9482368 	 0.962416 
0.9482505 	 1.038454 
0.9482641 	 1.126197 
0.9482778 	 0.807986 
0.9482915 	 1.073425 
0.9483052 	 0.970289 
0.9483189 	 0.985824 
0.9483326 	 0.930643 
0.9483462 	 0.874145 
0.9483599 	 0.879080 
0.9483736 	 1.032803 
0.9483873 	 1.084135 
0.9484010 	 0.586592 
0.9484147 	 0.550956 
0.9484283 	 0.611155 
0.9484420 	 0.733887 
0.9484557 	 0.695419 
0.9484694 	 0.780979 
0.9484831 	 0.972213 
0.9484967 	 1.009307 
0.9485104 	 0.981774 
0.9485241 	 1.051844 
0.9485378 	 0.998273 
0.9485515 	 1.005302 
0.9485652 	 0.933177 
0.9485788 	 0.976872 
0.9485925 	 0.956905 
0.9486062 	 0.991285 
0.9486199 	 0.994502 
0.9486336 	 0.996720 
0.9486473 	 0.970044 
0.9486609 	 1.022159 
0.9486746 	 1.058282 
0.9486883 	 1.001770 
0.9487020 	 0.887086 
0.9487157 	 0.896165 
0.9487293 	 0.826317 
0.9487430 	 0.874035 
0.9487567 	 0.810610 
0.9487704 	 0.750175 
0.9487841 	 0.855676 
0.9487978 	 0.876573 
0.9488114 	 0.805258 
0.9488251 	 0.797565 
0.9488388 	 0.805425 
0.9488525 	 0.871996 
0.9488662 	 0.858988 
0.9488799 	 0.838450 
0.9488935 	 0.827380 
0.9489072 	 0.801612 
0.9489209 	 0.880983 
0.9489346 	 1.026696 
0.9489483 	 0.951525 
0.9489619 	 0.937061 
0.9489756 	 0.898621 
0.9489893 	 0.884865 
0.9490030 	 0.860995 
0.9490167 	 0.830340 
0.9490304 	 0.841726 
0.9490440 	 0.780713 
0.9490577 	 0.825272 
0.9490714 	 0.788330 
0.9490851 	 0.753924 
0.9490988 	 0.845475 
0.9491124 	 0.919224 
0.9491261 	 0.946981 
0.9491398 	 0.885069 
0.9491535 	 0.815068 
0.9491672 	 0.772938 
0.9491809 	 0.843662 
0.9491945 	 0.968446 
0.9492082 	 1.007127 
0.9492219 	 1.021825 
0.9492356 	 0.991902 
0.9492493 	 0.984059 
0.9492630 	 1.071630 
0.9492766 	 1.047485 
0.9492903 	 1.018333 
0.9493040 	 1.018730 
0.9493177 	 1.076354 
0.9493314 	 1.044843 
0.9493450 	 1.030512 
0.9493587 	 1.004733 
0.9493724 	 1.036474 
0.9493861 	 1.068715 
0.9493998 	 1.032560 
0.9494135 	 1.028709 
0.9494271 	 0.962150 
0.9494408 	 0.974322 
0.9494545 	 0.982856 
0.9494682 	 0.907828 
0.9494819 	 0.893325 
0.9494956 	 0.852496 
0.9495092 	 0.892384 
0.9495229 	 0.988541 
0.9495366 	 1.029078 
0.9495503 	 1.049461 
0.9495640 	 1.053208 
0.9495776 	 0.968948 
0.9495913 	 0.768579 
0.9496050 	 0.796083 
0.9496187 	 0.808812 
0.9496324 	 0.871644 
0.9496461 	 0.894994 
0.9496597 	 0.841063 
0.9496734 	 0.729807 
0.9496871 	 0.915270 
0.9497008 	 0.857116 
0.9497145 	 0.743360 
0.9497282 	 0.655500 
0.9497418 	 0.619095 
0.9497555 	 0.626677 
0.9497692 	 0.700801 
0.9497829 	 0.827926 
0.9497966 	 0.889558 
0.9498102 	 1.005270 
0.9498239 	 1.034683 
0.9498376 	 0.981201 
0.9498513 	 0.938705 
0.9498650 	 0.935464 
0.9498787 	 0.889475 
0.9498923 	 0.882946 
0.9499060 	 0.864206 
0.9499197 	 0.827660 
0.9499334 	 0.921660 
0.9499471 	 0.911095 
0.9499608 	 1.001347 
0.9499744 	 1.087598 
0.9499881 	 0.897759 
0.9500018 	 0.887314 
0.9500155 	 0.889782 
0.9500292 	 0.916360 
0.9500428 	 0.941006 
0.9500565 	 0.969395 
0.9500702 	 0.975354 
0.9500839 	 1.010730 
0.9500976 	 0.993255 
0.9501113 	 0.976020 
0.9501249 	 0.970866 
0.9501386 	 0.992066 
0.9501523 	 1.023814 
0.9501660 	 0.996220 
0.9501797 	 1.056430 
0.9501934 	 1.010023 
0.9502070 	 1.014177 
0.9502207 	 0.986328 
0.9502344 	 0.999119 
0.9502481 	 1.012173 
0.9502618 	 1.009312 
0.9502754 	 0.975044 
0.9502891 	 0.964225 
0.9503028 	 0.996783 
0.9503165 	 0.900074 
0.9503302 	 1.012751 
0.9503439 	 0.960319 
0.9503575 	 1.053252 
0.9503712 	 1.080377 
0.9503849 	 1.012685 
0.9503986 	 1.077510 
0.9504123 	 0.867672 
0.9504259 	 0.813050 
0.9504396 	 0.723833 
0.9504533 	 0.699774 
0.9504670 	 0.640856 
0.9504807 	 0.628268 
0.9504944 	 0.659194 
0.9505080 	 0.739402 
0.9505217 	 0.819731 
0.9505354 	 0.931874 
0.9505491 	 1.026603 
0.9505628 	 1.001365 
0.9505765 	 1.002995 
0.9505901 	 1.008760 
0.9506038 	 1.009795 
0.9506175 	 1.020008 
0.9506312 	 1.024388 
0.9506449 	 1.007280 
0.9506585 	 0.991117 
0.9506722 	 0.928720 
0.9506859 	 0.875266 
0.9506996 	 0.795370 
0.9507133 	 0.827150 
0.9507270 	 0.872438 
0.9507406 	 0.950128 
0.9507543 	 0.977960 
0.9507680 	 0.982455 
0.9507817 	 0.935697 
0.9507954 	 0.989220 
0.9508091 	 0.979441 
0.9508227 	 0.903406 
0.9508364 	 0.818241 
0.9508501 	 0.773815 
0.9508638 	 0.783487 
0.9508775 	 0.847025 
0.9508911 	 0.907321 
0.9509048 	 0.936647 
0.9509185 	 0.977715 
0.9509322 	 0.979002 
0.9509459 	 1.037987 
0.9509596 	 0.970646 
0.9509732 	 0.931862 
0.9509869 	 0.919903 
0.9510006 	 0.951532 
0.9510143 	 0.982230 
0.9510280 	 1.021607 
0.9510417 	 1.026226 
0.9510553 	 1.037930 
0.9510690 	 1.014807 
0.9510827 	 0.987401 
0.9510964 	 0.967617 
0.9511101 	 0.969245 
0.9511237 	 0.936346 
0.9511374 	 0.938969 
0.9511511 	 0.916970 
0.9511648 	 0.890222 
0.9511785 	 0.928052 
0.9511922 	 0.967548 
0.9512058 	 0.996986 
0.9512195 	 0.990200 
0.9512332 	 0.949880 
0.9512469 	 0.882764 
0.9512606 	 0.808289 
0.9512743 	 0.755746 
0.9512879 	 0.725055 
0.9513016 	 0.805769 
0.9513153 	 0.827404 
0.9513290 	 0.771094 
0.9513427 	 0.715072 
0.9513563 	 0.707514 
0.9513700 	 0.769080 
0.9513837 	 0.870308 
0.9513974 	 0.905824 
0.9514111 	 0.951937 
0.9514248 	 0.980553 
0.9514384 	 0.991592 
0.9514521 	 1.018747 
0.9514658 	 0.983290 
0.9514795 	 0.978651 
0.9514932 	 0.987276 
0.9515069 	 1.014637 
0.9515205 	 0.979900 
0.9515342 	 0.967676 
0.9515479 	 0.970750 
0.9515616 	 0.988613 
0.9515753 	 0.904520 
0.9515889 	 0.861888 
0.9516026 	 0.785104 
0.9516163 	 0.730063 
0.9516300 	 0.845773 
0.9516437 	 0.938068 
0.9516574 	 1.023386 
0.9516710 	 1.026251 
0.9516847 	 1.036399 
0.9516984 	 0.990818 
0.9517121 	 0.981313 
0.9517258 	 1.002150 
0.9517395 	 0.985560 
0.9517531 	 1.006414 
0.9517668 	 0.961735 
0.9517805 	 0.931475 
0.9517942 	 0.881166 
0.9518079 	 0.865202 
0.9518215 	 0.914914 
0.9518352 	 0.947011 
0.9518489 	 0.930137 
0.9518626 	 0.936797 
0.9518763 	 0.945164 
0.9518900 	 0.987994 
0.9519036 	 0.991902 
0.9519173 	 1.026227 
0.9519310 	 1.005974 
0.9519447 	 1.118031 
0.9519584 	 0.997338 
0.9519720 	 0.990555 
0.9519857 	 0.988261 
0.9519994 	 0.975737 
0.9520131 	 0.937440 
0.9520268 	 0.933894 
0.9520405 	 0.841181 
0.9520541 	 0.806803 
0.9520678 	 0.699631 
0.9520815 	 0.669421 
0.9520952 	 0.666154 
0.9521089 	 0.681504 
0.9521226 	 0.761341 
0.9521362 	 0.893933 
0.9521499 	 0.959913 
0.9521636 	 1.003966 
0.9521773 	 1.054299 
0.9521910 	 1.029522 
0.9522046 	 1.045300 
0.9522183 	 1.043893 
0.9522320 	 0.963093 
0.9522457 	 0.917548 
0.9522594 	 0.807191 
0.9522731 	 0.720517 
0.9522867 	 0.675240 
0.9523004 	 0.752835 
0.9523141 	 0.852692 
0.9523278 	 0.950651 
0.9523415 	 0.990172 
0.9523552 	 0.977681 
0.9523688 	 0.961740 
0.9523825 	 0.991749 
0.9523962 	 0.974627 
0.9524099 	 0.997038 
0.9524236 	 1.027544 
0.9524372 	 1.031528 
0.9524509 	 1.163584 
0.9524646 	 1.192377 
0.9524783 	 0.936416 
0.9524920 	 1.068243 
0.9525057 	 1.054615 
0.9525193 	 1.036554 
0.9525330 	 1.008136 
0.9525467 	 1.034179 
0.9525604 	 1.016671 
0.9525741 	 1.029108 
0.9525878 	 1.005916 
0.9526014 	 1.004303 
0.9526151 	 0.981286 
0.9526288 	 1.002043 
0.9526425 	 1.038968 
0.9526562 	 1.040595 
0.9526698 	 1.004267 
0.9526835 	 1.001500 
0.9526972 	 0.995360 
0.9527109 	 0.989426 
0.9527246 	 1.003634 
0.9527383 	 1.010267 
0.9527519 	 1.010470 
0.9527656 	 0.917464 
0.9527793 	 0.871683 
0.9527930 	 0.887226 
0.9528067 	 0.908597 
0.9528204 	 0.948681 
0.9528340 	 0.972418 
0.9528477 	 0.969184 
0.9528614 	 0.972541 
0.9528751 	 0.952662 
0.9528888 	 0.891836 
0.9529024 	 0.790655 
0.9529161 	 0.758109 
0.9529298 	 0.734233 
0.9529435 	 0.707905 
0.9529572 	 0.681019 
0.9529709 	 0.642925 
0.9529845 	 0.663444 
0.9529982 	 0.780099 
0.9530119 	 0.855510 
0.9530256 	 0.918700 
0.9530393 	 0.960552 
0.9530530 	 0.977607 
0.9530666 	 0.984019 
0.9530803 	 1.011084 
0.9530940 	 1.035566 
0.9531077 	 1.017158 
0.9531214 	 1.031128 
0.9531350 	 1.044045 
0.9531487 	 1.018007 
0.9531624 	 1.030055 
0.9531761 	 1.031826 
0.9531898 	 0.985202 
0.9532035 	 0.849623 
0.9532171 	 0.734037 
0.9532308 	 0.654381 
0.9532445 	 0.652534 
0.9532582 	 0.703328 
0.9532719 	 0.774718 
0.9532856 	 0.892566 
0.9532992 	 0.942725 
0.9533129 	 0.971774 
0.9533266 	 0.986760 
0.9533403 	 0.995469 
0.9533540 	 1.022045 
0.9533676 	 0.980758 
0.9533813 	 0.955384 
0.9533950 	 0.944772 
0.9534087 	 0.929442 
0.9534224 	 0.959129 
0.9534361 	 0.970227 
0.9534497 	 0.987329 
0.9534634 	 0.986205 
0.9534771 	 1.013825 
0.9534908 	 0.998340 
0.9535045 	 0.984348 
0.9535181 	 1.010299 
0.9535318 	 1.019581 
0.9535455 	 1.016823 
0.9535592 	 1.023091 
0.9535729 	 1.032470 
0.9535866 	 1.016725 
0.9536002 	 0.991234 
0.9536139 	 0.982680 
0.9536276 	 0.979126 
0.9536413 	 0.986068 
0.9536550 	 0.999425 
0.9536687 	 1.000406 
0.9536823 	 1.017159 
0.9536960 	 1.028917 
0.9537097 	 1.020296 
0.9537234 	 0.977226 
0.9537371 	 0.932262 
0.9537507 	 0.908337 
0.9537644 	 0.832465 
0.9537781 	 0.766652 
0.9537918 	 0.699307 
0.9538055 	 0.704630 
0.9538192 	 0.756410 
0.9538328 	 0.824724 
0.9538465 	 0.920899 
0.9538602 	 0.944610 
0.9538739 	 0.898372 
0.9538876 	 0.833537 
0.9539013 	 0.753621 
0.9539149 	 0.699052 
0.9539286 	 0.672298 
0.9539423 	 0.700614 
0.9539560 	 0.758013 
0.9539697 	 0.803387 
0.9539833 	 0.883889 
0.9539970 	 0.935621 
0.9540107 	 0.986031 
0.9540244 	 1.023860 
0.9540381 	 1.025042 
0.9540518 	 1.030810 
0.9540654 	 1.023793 
0.9540791 	 1.017040 
0.9540928 	 1.029703 
0.9541065 	 1.032102 
0.9541202 	 0.997621 
0.9541339 	 0.996863 
0.9541475 	 1.003036 
0.9541612 	 1.009847 
0.9541749 	 1.015843 
0.9541886 	 1.024775 
0.9542023 	 1.006856 
0.9542159 	 1.001078 
0.9542296 	 0.961620 
0.9542433 	 0.907131 
0.9542570 	 0.833592 
0.9542707 	 0.814192 
0.9542844 	 0.844219 
0.9542980 	 0.923684 
0.9543117 	 0.972295 
0.9543254 	 1.040643 
0.9543391 	 1.045648 
0.9543528 	 1.051478 
0.9543665 	 1.022741 
0.9543801 	 1.016381 
0.9543938 	 1.008917 
0.9544075 	 1.013920 
0.9544212 	 1.023970 
0.9544349 	 1.023866 
0.9544485 	 0.999536 
0.9544622 	 1.002669 
0.9544759 	 1.000827 
0.9544896 	 0.979931 
0.9545033 	 0.995208 
0.9545170 	 1.013226 
0.9545306 	 1.012708 
0.9545443 	 1.045292 
0.9545580 	 1.057536 
0.9545717 	 1.062297 
0.9545854 	 1.041152 
0.9545991 	 1.050435 
0.9546127 	 1.066518 
0.9546264 	 0.988779 
0.9546401 	 1.007444 
0.9546538 	 0.928670 
0.9546675 	 0.952153 
0.9546811 	 0.935199 
0.9546948 	 0.876502 
0.9547085 	 0.911717 
0.9547222 	 0.872876 
0.9547359 	 0.830016 
0.9547496 	 0.832772 
0.9547632 	 0.896085 
0.9547769 	 0.963520 
0.9547906 	 0.985791 
0.9548043 	 0.979460 
0.9548180 	 1.001121 
0.9548316 	 0.944328 
0.9548453 	 0.820172 
0.9548590 	 0.677932 
0.9548727 	 0.557571 
0.9548864 	 0.505202 
0.9549001 	 0.579009 
0.9549137 	 0.699171 
0.9549274 	 0.794196 
0.9549411 	 0.854375 
0.9549548 	 0.892880 
0.9549685 	 0.920559 
0.9549822 	 0.941219 
0.9549958 	 0.963797 
0.9550095 	 0.965143 
0.9550232 	 0.960040 
0.9550369 	 0.977141 
0.9550506 	 0.998638 
0.9550642 	 0.941426 
0.9550779 	 0.913162 
0.9550916 	 0.922131 
0.9551053 	 0.979874 
0.9551190 	 0.994747 
0.9551327 	 1.010294 
0.9551463 	 1.047762 
0.9551600 	 1.033375 
0.9551737 	 1.060140 
0.9551874 	 1.051347 
0.9552011 	 1.060673 
0.9552148 	 1.060347 
0.9552284 	 1.038667 
0.9552421 	 1.019433 
0.9552558 	 0.977920 
0.9552695 	 0.973766 
0.9552832 	 0.943571 
0.9552968 	 0.887224 
0.9553105 	 0.846071 
0.9553242 	 0.850228 
0.9553379 	 0.879013 
0.9553516 	 0.928200 
0.9553653 	 0.946121 
0.9553789 	 0.954066 
0.9553926 	 0.987973 
0.9554063 	 1.000037 
0.9554200 	 1.008565 
0.9554337 	 1.009489 
0.9554474 	 0.999850 
0.9554610 	 0.974846 
0.9554747 	 0.936112 
0.9554884 	 0.828574 
0.9555021 	 0.775417 
0.9555158 	 0.781979 
0.9555294 	 0.835811 
0.9555431 	 0.907735 
0.9555568 	 0.965622 
0.9555705 	 0.943509 
0.9555842 	 0.886063 
0.9555979 	 0.893796 
0.9556115 	 1.012294 
0.9556252 	 1.051208 
0.9556389 	 1.020780 
0.9556526 	 0.998777 
0.9556663 	 1.004290 
0.9556800 	 0.982176 
0.9556936 	 0.899579 
0.9557073 	 0.836938 
0.9557210 	 0.863792 
0.9557347 	 0.935394 
0.9557484 	 0.978371 
0.9557620 	 0.988262 
0.9557757 	 1.005753 
0.9557894 	 1.023640 
0.9558031 	 1.038714 
0.9558168 	 1.061402 
0.9558305 	 1.048198 
0.9558441 	 1.010718 
0.9558578 	 0.917560 
0.9558715 	 0.865287 
0.9558852 	 0.838427 
0.9558989 	 0.839570 
0.9559126 	 0.832494 
0.9559262 	 0.818461 
0.9559399 	 0.870768 
0.9559536 	 0.976390 
0.9559673 	 0.992821 
0.9559810 	 0.881685 
0.9559946 	 0.821872 
0.9560083 	 0.873077 
0.9560220 	 0.892138 
0.9560357 	 0.957426 
0.9560494 	 1.005904 
0.9560631 	 1.026157 
0.9560767 	 1.021475 
0.9560904 	 1.015855 
0.9561041 	 1.032720 
0.9561178 	 1.036968 
0.9561315 	 1.047865 
0.9561452 	 1.030856 
0.9561588 	 1.009950 
0.9561725 	 1.015294 
0.9561862 	 1.018325 
0.9561999 	 0.974651 
0.9562136 	 0.918076 
0.9562272 	 0.901051 
0.9562409 	 0.930570 
0.9562546 	 0.938462 
0.9562683 	 0.970148 
0.9562820 	 0.992000 
0.9562957 	 1.001563 
0.9563093 	 1.017624 
0.9563230 	 1.045544 
0.9563367 	 1.055238 
0.9563504 	 1.027945 
0.9563641 	 0.983712 
0.9563777 	 0.871799 
0.9563914 	 0.790625 
0.9564051 	 0.757360 
0.9564188 	 0.771523 
0.9564325 	 0.795467 
0.9564462 	 0.852135 
0.9564598 	 0.920886 
0.9564735 	 0.974545 
0.9564872 	 1.039793 
0.9565009 	 1.046655 
0.9565146 	 1.053228 
0.9565283 	 1.001664 
0.9565419 	 1.027628 
0.9565556 	 1.042238 
0.9565693 	 1.039422 
0.9565830 	 0.998725 
0.9565967 	 0.981893 
0.9566103 	 0.912500 
0.9566240 	 0.877755 
0.9566377 	 0.892501 
0.9566514 	 0.942103 
0.9566651 	 0.971728 
0.9566788 	 0.945477 
0.9566924 	 0.913218 
0.9567061 	 0.867483 
0.9567198 	 0.807583 
0.9567335 	 0.844279 
0.9567472 	 0.893907 
0.9567609 	 0.917313 
0.9567745 	 1.004296 
0.9567882 	 0.992478 
0.9568019 	 1.007264 
0.9568156 	 1.034442 
0.9568293 	 1.048809 
0.9568429 	 1.053597 
0.9568566 	 1.049792 
0.9568703 	 1.039900 
0.9568840 	 1.017424 
0.9568977 	 1.025373 
0.9569114 	 0.910444 
0.9569250 	 0.929533 
0.9569387 	 0.964911 
0.9569524 	 1.007463 
0.9569661 	 1.025425 
0.9569798 	 1.033383 
0.9569935 	 1.011215 
0.9570071 	 1.018003 
0.9570208 	 1.005449 
0.9570345 	 0.980085 
0.9570482 	 0.963968 
0.9570619 	 0.970617 
0.9570755 	 0.916896 
0.9570892 	 0.907469 
0.9571029 	 0.917055 
0.9571166 	 0.939570 
0.9571303 	 0.917391 
0.9571440 	 0.890957 
0.9571576 	 0.885801 
0.9571713 	 0.939028 
0.9571850 	 0.972795 
0.9571987 	 0.993683 
0.9572124 	 0.965816 
0.9572261 	 0.947753 
0.9572397 	 0.867048 
0.9572534 	 0.722689 
0.9572671 	 0.631768 
0.9572808 	 0.650436 
0.9572945 	 0.682929 
0.9573081 	 0.757178 
0.9573218 	 0.860294 
0.9573355 	 0.949835 
0.9573492 	 0.994307 
0.9573629 	 1.024454 
0.9573766 	 0.989779 
0.9573902 	 0.905926 
0.9574039 	 0.895230 
0.9574176 	 0.903115 
0.9574313 	 0.871251 
0.9574450 	 0.813326 
0.9574587 	 0.804592 
0.9574723 	 0.848634 
0.9574860 	 0.897858 
0.9574997 	 0.904851 
0.9575134 	 0.873630 
0.9575271 	 0.859441 
0.9575407 	 0.880757 
0.9575544 	 0.962691 
0.9575681 	 1.008217 
0.9575818 	 1.002850 
0.9575955 	 1.027938 
0.9576092 	 1.029015 
0.9576228 	 1.029248 
0.9576365 	 0.995915 
0.9576502 	 0.987134 
0.9576639 	 0.973563 
0.9576776 	 0.894139 
0.9576913 	 0.753002 
0.9577049 	 0.691603 
0.9577186 	 0.705026 
0.9577323 	 0.771381 
0.9577460 	 0.796491 
0.9577597 	 0.829326 
0.9577733 	 0.826744 
0.9577870 	 0.892861 
0.9578007 	 0.948314 
0.9578144 	 0.997779 
0.9578281 	 1.024627 
0.9578418 	 1.043058 
0.9578554 	 1.019383 
0.9578691 	 1.024688 
0.9578828 	 0.986723 
0.9578965 	 0.946621 
0.9579102 	 0.948714 
0.9579238 	 0.909407 
0.9579375 	 0.940027 
0.9579512 	 0.961961 
0.9579649 	 0.955533 
0.9579786 	 0.932709 
0.9579923 	 0.911183 
0.9580059 	 0.871313 
0.9580196 	 0.904225 
0.9580333 	 0.959683 
0.9580470 	 0.986961 
0.9580607 	 0.977507 
0.9580744 	 1.007819 
0.9580880 	 0.986845 
0.9581017 	 0.994127 
0.9581154 	 1.016611 
0.9581291 	 0.994601 
0.9581428 	 0.932108 
0.9581564 	 0.858576 
0.9581701 	 0.808233 
0.9581838 	 0.802045 
0.9581975 	 0.854125 
0.9582112 	 0.881058 
0.9582249 	 0.849532 
0.9582385 	 0.806212 
0.9582522 	 0.845943 
0.9582659 	 0.946412 
0.9582796 	 0.982137 
0.9582933 	 1.013510 
0.9583070 	 0.967136 
0.9583206 	 0.928072 
0.9583343 	 0.864556 
0.9583480 	 0.847994 
0.9583617 	 0.841427 
0.9583754 	 0.801844 
0.9583890 	 0.803358 
0.9584027 	 0.880231 
0.9584164 	 0.951578 
0.9584301 	 0.984825 
0.9584438 	 1.017369 
0.9584575 	 0.990895 
0.9584711 	 0.974440 
0.9584848 	 0.979235 
0.9584985 	 0.971757 
0.9585122 	 0.953840 
0.9585259 	 0.900673 
0.9585396 	 0.882210 
0.9585532 	 0.902132 
0.9585669 	 1.000871 
0.9585806 	 0.965936 
0.9585943 	 0.934967 
0.9586080 	 0.902616 
0.9586216 	 0.880488 
0.9586353 	 0.860330 
0.9586490 	 0.894459 
0.9586627 	 0.871757 
0.9586764 	 0.831663 
0.9586901 	 0.844754 
0.9587037 	 0.907337 
0.9587174 	 0.957492 
0.9587311 	 1.008306 
0.9587448 	 1.020533 
0.9587585 	 1.031484 
0.9587722 	 1.023318 
0.9587858 	 0.991357 
0.9587995 	 1.012964 
0.9588132 	 0.971608 
0.9588269 	 0.939060 
0.9588406 	 0.814013 
0.9588542 	 0.781976 
0.9588679 	 0.832881 
0.9588816 	 0.908082 
0.9588953 	 0.946725 
0.9589090 	 0.999172 
0.9589227 	 1.005590 
0.9589363 	 1.036591 
0.9589500 	 1.014230 
0.9589637 	 1.047362 
0.9589774 	 0.974086 
0.9589911 	 0.995211 
0.9590048 	 1.006974 
0.9590184 	 0.996449 
0.9590321 	 0.895916 
0.9590458 	 0.812526 
0.9590595 	 0.743763 
0.9590732 	 0.804672 
0.9590868 	 0.865172 
0.9591005 	 0.844766 
0.9591142 	 0.822749 
0.9591279 	 0.769699 
0.9591416 	 0.781578 
0.9591553 	 0.884983 
0.9591689 	 0.924879 
0.9591826 	 1.036516 
0.9591963 	 1.060461 
0.9592100 	 1.024446 
0.9592237 	 0.982632 
0.9592373 	 1.004831 
0.9592510 	 1.008150 
0.9592647 	 1.029284 
0.9592784 	 1.027053 
0.9592921 	 1.053465 
0.9593058 	 1.059929 
0.9593194 	 1.040628 
0.9593331 	 1.019709 
0.9593468 	 1.009194 
0.9593605 	 0.976756 
0.9593742 	 0.928932 
0.9593879 	 0.883405 
0.9594015 	 0.886573 
0.9594152 	 0.938370 
0.9594289 	 0.981539 
0.9594426 	 1.050371 
0.9594563 	 0.963334 
0.9594699 	 0.989093 
0.9594836 	 0.972412 
0.9594973 	 1.064095 
0.9595110 	 0.982145 
0.9595247 	 1.029928 
0.9595384 	 0.969223 
0.9595520 	 0.938473 
0.9595657 	 0.925391 
0.9595794 	 0.913719 
0.9595931 	 0.955053 
0.9596068 	 0.982074 
0.9596205 	 0.959542 
0.9596341 	 1.000412 
0.9596478 	 1.009450 
0.9596615 	 1.016023 
0.9596752 	 1.076619 
0.9596889 	 1.040237 
0.9597025 	 1.020283 
0.9597162 	 1.031414 
0.9597299 	 1.006543 
0.9597436 	 1.015050 
0.9597573 	 0.981237 
0.9597710 	 0.967450 
0.9597846 	 0.983745 
0.9597983 	 0.991647 
0.9598120 	 0.984276 
0.9598257 	 0.982594 
0.9598394 	 0.983116 
0.9598531 	 0.982461 


==> anc/HD55052/HD55052_69.dat <==
1.0965201 	 0.987448 
1.0965361 	 0.986780 
1.0965521 	 0.985344 
1.0965681 	 0.983431 
1.0965841 	 0.983023 
1.0966001 	 0.981973 
1.0966161 	 0.981406 
1.0966321 	 0.980441 
1.0966481 	 0.979784 
1.0966641 	 0.978059 
1.0966801 	 0.977423 
1.0966961 	 0.976638 
1.0967121 	 0.975264 
1.0967281 	 0.974131 
1.0967441 	 0.982518 
1.0967601 	 0.975220 
1.0967761 	 0.972040 
1.0967921 	 0.968647 
1.0968081 	 0.964846 
1.0968241 	 0.962026 
1.0968401 	 0.959606 
1.0968561 	 0.961451 
1.0968721 	 0.969642 
1.0968881 	 0.973934 
1.0969041 	 0.969952 
1.0969201 	 0.971244 
1.0969361 	 0.971304 
1.0969521 	 0.976122 
1.0969681 	 0.972803 
1.0969841 	 0.973079 
1.0970001 	 0.968405 
1.0970161 	 0.967008 
1.0970321 	 0.967946 
1.0970481 	 0.972523 
1.0970641 	 0.977128 
1.0970801 	 0.981035 
1.0970961 	 0.982177 
1.0971121 	 0.986798 
1.0971281 	 0.982487 
1.0971441 	 0.988565 
1.0971601 	 0.988066 
1.0971761 	 0.987745 
1.0971921 	 0.995692 
1.0972081 	 0.994794 
1.0972241 	 0.998781 
1.0972401 	 0.998106 
1.0972561 	 1.000733 
1.0972721 	 1.002448 
1.0972881 	 0.997396 
1.0973041 	 1.000162 
1.0973201 	 0.997578 
1.0973361 	 0.995310 
1.0973520 	 0.996129 
1.0973680 	 0.991218 
1.0973840 	 0.996614 
1.0974000 	 0.994632 
1.0974160 	 0.998734 
1.0974320 	 1.009264 
1.0974480 	 1.006752 
1.0974640 	 0.997890 
1.0974800 	 0.998928 
1.0974960 	 1.003448 
1.0975120 	 1.000010 
1.0975280 	 0.999215 
1.0975440 	 1.002378 
1.0975600 	 1.001073 
1.0975760 	 0.999740 
1.0975920 	 1.003973 
1.0976080 	 1.011939 
1.0976240 	 1.015940 
1.0976400 	 1.017543 
1.0976560 	 1.021530 
1.0976720 	 1.020660 
1.0976880 	 1.018327 
1.0977040 	 1.011073 
1.0977200 	 1.009176 
1.0977360 	 1.007429 
1.0977520 	 1.008824 
1.0977680 	 1.008880 
1.0977840 	 1.008423 
1.0978000 	 1.009173 
1.0978160 	 1.001660 
1.0978320 	 1.004337 
1.0978480 	 1.000222 
1.0978640 	 1.005904 
1.0978800 	 1.009301 
1.0978960 	 1.012808 
1.0979120 	 1.017461 
1.0979280 	 1.031440 
1.0979440 	 1.034594 
1.0979600 	 1.026682 
1.0979760 	 1.015326 
1.0979920 	 1.003986 
1.0980080 	 0.996693 
1.0980240 	 0.989480 
1.0980400 	 0.990123 
1.0980560 	 0.981543 
1.0980720 	 0.986057 
1.0980880 	 0.982923 
1.0981040 	 0.975615 
1.0981200 	 0.970423 
1.0981360 	 0.970136 
1.0981520 	 0.958758 
1.0981680 	 0.956669 
1.0981840 	 0.952068 
1.0982000 	 0.951978 
1.0982160 	 0.957105 
1.0982320 	 0.954881 
1.0982480 	 0.954839 
1.0982640 	 0.957742 
1.0982800 	 0.947161 
1.0982960 	 0.941406 
1.0983120 	 0.936551 
1.0983280 	 0.930353 
1.0983440 	 0.931492 
1.0983600 	 0.926511 
1.0983760 	 0.927105 
1.0983920 	 0.935790 
1.0984080 	 0.934929 
1.0984240 	 0.937434 
1.0984400 	 0.940848 
1.0984559 	 0.945061 
1.0984719 	 0.948833 
1.0984879 	 0.947468 
1.0985039 	 0.950418 
1.0985199 	 0.951438 
1.0985359 	 0.952534 
1.0985519 	 0.960259 
1.0985679 	 0.971410 
1.0985839 	 0.973187 
1.0985999 	 0.980676 
1.0986159 	 0.970964 
1.0986319 	 0.975981 
1.0986479 	 0.977545 
1.0986639 	 0.974340 
1.0986799 	 0.972186 
1.0986959 	 0.968305 
1.0987119 	 0.965405 
1.0987279 	 0.970637 
1.0987439 	 0.976255 
1.0987599 	 0.982354 
1.0987759 	 0.988004 
1.0987919 	 0.989969 
1.0988079 	 0.999243 
1.0988239 	 0.993213 
1.0988399 	 0.993919 
1.0988559 	 0.996031 
1.0988719 	 0.995240 
1.0988879 	 1.001390 
1.0989039 	 1.016288 
1.0989199 	 1.018355 
1.0989359 	 1.013799 
1.0989519 	 1.014958 
1.0989679 	 1.011824 
1.0989839 	 1.005129 
1.0989999 	 1.002925 
1.0990159 	 1.007144 
1.0990319 	 1.006121 
1.0990479 	 1.009144 
1.0990639 	 1.003679 
1.0990799 	 1.006472 
1.0990959 	 1.007620 
1.0991119 	 1.010221 
1.0991279 	 1.018694 
1.0991439 	 1.030727 
1.0991599 	 1.025160 
1.0991759 	 1.021916 
1.0991919 	 1.022624 
1.0992079 	 1.013796 
1.0992239 	 1.008100 
1.0992399 	 1.008648 
1.0992559 	 1.007751 
1.0992719 	 1.005481 
1.0992879 	 1.002081 
1.0993039 	 1.002751 
1.0993199 	 1.000563 
1.0993359 	 0.997574 
1.0993519 	 1.002318 
1.0993679 	 0.998526 
1.0993839 	 1.001400 
1.0993999 	 1.005267 
1.0994159 	 1.006179 
1.0994319 	 1.007525 
1.0994479 	 1.009388 
1.0994639 	 1.006793 
1.0994799 	 1.004550 
1.0994959 	 1.005058 
1.0995119 	 1.010758 
1.0995279 	 1.007853 
1.0995439 	 1.008027 
1.0995598 	 1.012582 
1.0995758 	 1.006500 
1.0995918 	 1.003756 
1.0996078 	 1.016122 
1.0996238 	 1.011679 
1.0996398 	 1.008073 
1.0996558 	 1.008274 
1.0996718 	 1.018525 
1.0996878 	 1.041555 
1.0997038 	 1.059168 
1.0997198 	 1.056287 
1.0997358 	 1.048440 
1.0997518 	 1.052413 
1.0997678 	 1.033582 
1.0997838 	 1.015803 
1.0997998 	 1.005596 
1.0998158 	 1.012198 
1.0998318 	 1.016989 
1.0998478 	 1.021320 
1.0998638 	 1.011768 
1.0998798 	 1.008183 
1.0998958 	 1.010962 
1.0999118 	 1.007913 
1.0999278 	 1.007926 
1.0999438 	 1.033997 
1.0999598 	 1.043368 
1.0999758 	 1.034682 
1.0999918 	 1.026867 
1.1000078 	 1.024140 
1.1000238 	 1.011157 
1.1000398 	 1.007045 
1.1000558 	 1.001479 
1.1000718 	 1.003817 
1.1000878 	 1.002838 
1.1001038 	 1.007056 
1.1001198 	 1.004548 
1.1001358 	 1.001935 
1.1001518 	 1.003070 
1.1001678 	 1.000440 
1.1001838 	 0.998047 
1.1001998 	 0.996132 
1.1002158 	 0.996830 
1.1002318 	 1.000942 
1.1002478 	 1.006401 
1.1002638 	 1.004689 
1.1002798 	 1.008507 
1.1002958 	 1.007812 
1.1003118 	 1.004317 
1.1003278 	 0.995568 
1.1003438 	 1.000182 
1.1003598 	 0.994594 
1.1003758 	 0.996913 
1.1003918 	 0.997112 
1.1004078 	 0.997647 
1.1004238 	 0.995714 
1.1004398 	 1.000372 
1.1004558 	 0.996266 
1.1004718 	 0.999217 
1.1004878 	 1.003968 
1.1005038 	 1.004390 
1.1005198 	 1.012494 
1.1005358 	 1.015121 
1.1005518 	 1.022555 
1.1005678 	 1.034507 
1.1005838 	 1.031548 
1.1005998 	 1.018021 
1.1006158 	 1.010294 
1.1006318 	 1.004740 
1.1006478 	 1.001047 
1.1006637 	 0.995217 
1.1006797 	 0.999236 
1.1006957 	 1.001290 
1.1007117 	 1.004977 
1.1007277 	 1.003561 
1.1007437 	 1.004702 
1.1007597 	 1.002670 
1.1007757 	 1.004674 
1.1007917 	 0.993348 
1.1008077 	 0.995963 
1.1008237 	 0.994211 
1.1008397 	 0.993170 
1.1008557 	 0.990821 
1.1008717 	 0.992108 
1.1008877 	 0.994298 
1.1009037 	 0.996376 
1.1009197 	 0.995022 
1.1009357 	 0.995031 
1.1009517 	 1.001058 
1.1009677 	 1.017533 
1.1009837 	 1.036200 
1.1009997 	 1.028029 
1.1010157 	 1.023865 
1.1010317 	 1.023980 
1.1010477 	 1.035695 
1.1010637 	 1.043085 
1.1010797 	 1.038002 
1.1010957 	 1.016848 
1.1011117 	 1.018103 
1.1011277 	 1.008097 
1.1011437 	 1.000659 
1.1011597 	 0.996784 
1.1011757 	 1.002405 
1.1011917 	 1.002257 
1.1012077 	 1.006623 
1.1012237 	 1.000344 
1.1012397 	 1.004759 
1.1012557 	 1.005285 
1.1012717 	 0.999420 
1.1012877 	 0.992615 
1.1013037 	 0.998748 
1.1013197 	 0.996568 
1.1013357 	 0.992806 
1.1013517 	 0.993709 
1.1013677 	 0.989962 
1.1013837 	 0.990399 
1.1013997 	 0.986071 
1.1014157 	 0.987078 
1.1014317 	 0.989219 
1.1014477 	 0.993310 
1.1014637 	 0.983682 
1.1014797 	 0.990204 
1.1014957 	 0.991600 
1.1015117 	 0.990316 
1.1015277 	 0.987633 
1.1015437 	 0.988738 
1.1015597 	 0.983243 
1.1015757 	 0.991344 
1.1015917 	 0.983816 
1.1016077 	 0.989230 
1.1016237 	 0.983875 
1.1016397 	 0.986420 
1.1016557 	 0.990998 
1.1016717 	 0.998894 
1.1016877 	 1.004022 
1.1017037 	 1.001888 
1.1017197 	 0.996963 
1.1017357 	 0.994094 
1.1017517 	 0.985665 
1.1017676 	 0.976770 
1.1017836 	 0.973308 
1.1017996 	 0.968331 
1.1018156 	 0.964038 
1.1018316 	 0.960096 
1.1018476 	 0.964256 
1.1018636 	 0.946529 
1.1018796 	 0.974513 
1.1018956 	 0.991638 
1.1019116 	 0.975389 
1.1019276 	 0.964283 
1.1019436 	 0.971300 
1.1019596 	 0.967904 
1.1019756 	 0.966011 
1.1019916 	 0.953769 
1.1020076 	 0.953640 
1.1020236 	 0.948809 
1.1020396 	 0.958973 
1.1020556 	 0.963741 
1.1020716 	 0.965690 
1.1020876 	 0.962669 
1.1021036 	 0.984755 
1.1021196 	 0.993937 
1.1021356 	 0.980767 
1.1021516 	 0.962393 
1.1021676 	 0.962626 
1.1021836 	 0.954079 
1.1021996 	 0.949550 
1.1022156 	 0.952262 
1.1022316 	 0.954968 
1.1022476 	 0.958865 
1.1022636 	 0.967703 
1.1022796 	 0.974114 
1.1022956 	 0.976583 
1.1023116 	 0.973219 
1.1023276 	 0.975082 
1.1023436 	 0.980039 
1.1023596 	 0.986995 
1.1023756 	 0.996744 
1.1023916 	 0.996803 
1.1024076 	 1.000172 
1.1024236 	 0.996419 
1.1024396 	 0.998220 
1.1024556 	 0.995794 
1.1024716 	 0.999258 
1.1024876 	 0.998337 
1.1025036 	 0.999402 
1.1025196 	 0.996731 
1.1025356 	 1.008862 
1.1025516 	 1.018375 
1.1025676 	 1.038089 
1.1025836 	 1.030842 
1.1025996 	 1.020507 
1.1026156 	 1.019129 
1.1026316 	 1.033840 
1.1026476 	 1.038125 
1.1026636 	 1.039969 
1.1026796 	 1.025446 
1.1026956 	 1.017449 
1.1027116 	 1.008497 
1.1027276 	 1.001608 
1.1027436 	 0.996489 
1.1027596 	 0.998773 
1.1027756 	 0.995755 
1.1027916 	 0.996742 
1.1028076 	 1.000033 
1.1028236 	 0.998341 
1.1028396 	 0.996721 
1.1028556 	 0.996089 
1.1028715 	 0.993160 
1.1028875 	 0.993963 
1.1029035 	 0.995125 
1.1029195 	 0.999842 
1.1029355 	 0.997404 
1.1029515 	 0.998307 
1.1029675 	 0.998599 
1.1029835 	 1.000504 
1.1029995 	 1.002564 
1.1030155 	 1.011315 
1.1030315 	 1.041389 
1.1030475 	 1.067927 
1.1030635 	 1.053455 
1.1030795 	 1.025354 
1.1030955 	 1.028456 
1.1031115 	 1.012841 
1.1031275 	 1.003626 
1.1031435 	 0.996555 
1.1031595 	 0.995185 
1.1031755 	 0.997548 
1.1031915 	 0.994817 
1.1032075 	 0.995563 
1.1032235 	 1.000510 
1.1032395 	 0.999560 
1.1032555 	 1.009428 
1.1032715 	 1.017900 
1.1032875 	 1.026217 
1.1033035 	 1.015618 
1.1033195 	 1.007834 
1.1033355 	 1.002210 
1.1033515 	 0.999938 
1.1033675 	 0.994359 
1.1033835 	 0.994990 
1.1033995 	 0.992332 
1.1034155 	 0.997710 
1.1034315 	 0.993534 
1.1034475 	 0.995774 
1.1034635 	 0.994462 
1.1034795 	 1.000264 
1.1034955 	 1.006097 
1.1035115 	 1.016728 
1.1035275 	 1.030211 
1.1035435 	 1.016822 
1.1035595 	 1.006760 
1.1035755 	 1.009347 
1.1035915 	 1.003491 
1.1036075 	 0.996686 
1.1036235 	 0.992852 
1.1036395 	 0.995112 
1.1036555 	 0.999536 
1.1036715 	 0.999290 
1.1036875 	 0.996906 
1.1037035 	 0.997669 
1.1037195 	 0.997990 
1.1037355 	 0.997255 
1.1037515 	 0.997539 
1.1037675 	 0.998006 
1.1037835 	 1.000602 
1.1037995 	 0.999557 
1.1038155 	 0.995579 
1.1038315 	 0.993166 
1.1038475 	 0.999090 
1.1038635 	 0.997989 
1.1038795 	 0.997330 
1.1038955 	 0.994171 
1.1039115 	 0.995577 
1.1039275 	 0.997007 
1.1039435 	 0.996475 
1.1039595 	 0.999554 
1.1039754 	 1.002256 
1.1039914 	 1.004295 
1.1040074 	 1.003948 
1.1040234 	 1.001766 
1.1040394 	 1.000244 
1.1040554 	 1.000229 
1.1040714 	 1.002407 
1.1040874 	 0.999491 
1.1041034 	 1.004130 
1.1041194 	 1.003827 
1.1041354 	 1.008385 
1.1041514 	 1.028743 
1.1041674 	 1.063607 
1.1041834 	 1.082055 
1.1041994 	 1.047077 
1.1042154 	 1.021340 
1.1042314 	 1.022949 
1.1042474 	 1.011130 
1.1042634 	 1.008065 
1.1042794 	 1.007963 
1.1042954 	 1.019735 
1.1043114 	 1.022054 
1.1043274 	 1.020207 
1.1043434 	 1.013037 
1.1043594 	 1.017636 
1.1043754 	 1.029777 
1.1043914 	 1.059783 
1.1044074 	 1.081886 
1.1044234 	 1.066288 
1.1044394 	 1.074253 
1.1044554 	 1.087485 
1.1044714 	 1.058092 
1.1044874 	 1.024273 
1.1045034 	 1.010375 
1.1045194 	 1.009481 
1.1045354 	 1.000631 
1.1045514 	 0.995401 
1.1045674 	 1.003404 
1.1045834 	 1.004377 
1.1045994 	 1.002048 
1.1046154 	 1.000934 
1.1046314 	 1.003005 
1.1046474 	 1.003266 
1.1046634 	 1.001783 
1.1046794 	 1.002492 
1.1046954 	 1.000139 
1.1047114 	 0.999928 
1.1047274 	 1.003456 
1.1047434 	 1.001739 
1.1047594 	 1.003624 
1.1047754 	 1.007272 
1.1047914 	 1.019460 
1.1048074 	 1.034442 
1.1048234 	 1.031674 
1.1048394 	 1.037939 
1.1048554 	 1.033287 
1.1048714 	 1.021911 
1.1048874 	 1.013161 
1.1049034 	 1.013651 
1.1049194 	 1.011249 
1.1049354 	 1.012157 
1.1049514 	 1.013054 
1.1049674 	 1.010102 
1.1049834 	 1.009322 
1.1049994 	 1.004323 
1.1050154 	 1.002020 
1.1050314 	 1.002402 
1.1050474 	 1.002725 
1.1050634 	 1.002359 
1.1050793 	 1.000083 
1.1050953 	 1.002035 
1.1051113 	 0.999717 
1.1051273 	 1.002787 
1.1051433 	 1.003406 
1.1051593 	 1.007381 
1.1051753 	 1.003555 
1.1051913 	 1.005736 
1.1052073 	 1.005142 
1.1052233 	 1.000351 
1.1052393 	 1.000920 
1.1052553 	 0.997528 
1.1052713 	 1.004109 
1.1052873 	 1.002779 
1.1053033 	 1.008191 
1.1053193 	 1.011851 
1.1053353 	 1.011741 
1.1053513 	 1.007860 
1.1053673 	 1.004312 
1.1053833 	 1.005076 
1.1053993 	 1.012721 
1.1054153 	 1.000710 
1.1054313 	 1.003730 
1.1054473 	 1.005424 
1.1054633 	 1.001152 
1.1054793 	 1.005130 
1.1054953 	 1.006990 
1.1055113 	 1.024650 
1.1055273 	 1.049600 
1.1055433 	 1.067690 
1.1055593 	 1.058652 
1.1055753 	 1.045372 
1.1055913 	 1.029846 
1.1056073 	 1.026652 
1.1056233 	 1.033385 
1.1056393 	 1.031147 
1.1056553 	 1.008693 
1.1056713 	 1.005777 
1.1056873 	 1.005387 
1.1057033 	 1.002482 
1.1057193 	 0.994725 
1.1057353 	 0.997483 
1.1057513 	 1.011015 
1.1057673 	 1.011546 
1.1057833 	 1.004389 
1.1057993 	 0.998687 
1.1058153 	 1.001343 
1.1058313 	 0.994022 
1.1058473 	 0.993161 
1.1058633 	 0.994419 
1.1058793 	 0.997663 
1.1058953 	 1.002775 
1.1059113 	 1.014947 
1.1059273 	 1.028144 
1.1059433 	 1.012084 
1.1059593 	 1.006691 
1.1059753 	 1.005487 
1.1059913 	 1.000699 
1.1060073 	 1.001698 
1.1060233 	 1.003630 
1.1060393 	 1.009564 
1.1060553 	 1.029582 
1.1060713 	 1.043640 
1.1060873 	 1.023395 
1.1061033 	 1.015899 
1.1061193 	 1.018717 
1.1061353 	 1.007650 
1.1061513 	 1.008662 
1.1061673 	 1.004735 
1.1061832 	 1.009049 
1.1061992 	 1.022977 
1.1062152 	 1.033213 
1.1062312 	 1.024086 
1.1062472 	 1.024907 
1.1062632 	 1.054330 
1.1062792 	 1.078944 
1.1062952 	 1.072935 
1.1063112 	 1.036143 
1.1063272 	 1.032484 
1.1063432 	 1.028281 
1.1063592 	 1.014107 
1.1063752 	 1.010366 
1.1063912 	 1.013276 
1.1064072 	 1.004436 
1.1064232 	 1.007324 
1.1064392 	 1.022007 
1.1064552 	 1.028127 
1.1064712 	 1.018174 
1.1064872 	 1.020771 
1.1065032 	 1.032795 
1.1065192 	 1.035493 
1.1065352 	 1.023217 
1.1065512 	 1.014505 
1.1065672 	 1.013769 
1.1065832 	 1.007165 
1.1065992 	 1.002043 
1.1066152 	 1.005920 
1.1066312 	 1.005185 
1.1066472 	 1.004988 
1.1066632 	 1.019398 
1.1066792 	 1.054338 
1.1066952 	 1.084792 
1.1067112 	 1.056416 
1.1067272 	 1.022621 
1.1067432 	 1.025362 
1.1067592 	 1.018779 
1.1067752 	 1.001118 
1.1067912 	 1.002321 
1.1068072 	 0.998727 
1.1068232 	 0.997182 
1.1068392 	 1.000480 
1.1068552 	 1.003644 
1.1068712 	 0.997716 
1.1068872 	 0.994079 
1.1069032 	 1.001955 
1.1069192 	 0.996188 
1.1069352 	 0.999533 
1.1069512 	 0.997026 
1.1069672 	 0.999106 
1.1069832 	 0.991990 
1.1069992 	 0.995966 
1.1070152 	 0.994907 
1.1070312 	 0.992273 
1.1070472 	 0.994361 
1.1070632 	 0.993387 
1.1070792 	 0.996116 
1.1070952 	 0.995321 
1.1071112 	 0.987532 
1.1071272 	 0.988738 
1.1071432 	 0.994445 
1.1071592 	 0.992138 
1.1071752 	 0.998350 
1.1071912 	 1.006295 
1.1072072 	 1.007271 
1.1072232 	 1.003734 
1.1072392 	 1.000639 
1.1072552 	 0.999382 
1.1072712 	 0.998783 
1.1072871 	 1.000131 
1.1073031 	 0.994175 
1.1073191 	 0.993405 
1.1073351 	 0.996311 
1.1073511 	 1.005583 
1.1073671 	 1.009843 
1.1073831 	 1.005784 
1.1073991 	 1.000922 
1.1074151 	 0.999174 
1.1074311 	 1.006306 
1.1074471 	 1.015996 
1.1074631 	 1.014086 
1.1074791 	 1.010953 
1.1074951 	 1.009417 
1.1075111 	 1.005974 
1.1075271 	 1.001436 
1.1075431 	 1.001531 
1.1075591 	 1.001356 
1.1075751 	 0.996119 
1.1075911 	 0.993151 
1.1076071 	 0.997566 
1.1076231 	 1.003182 
1.1076391 	 0.993450 
1.1076551 	 0.996048 
1.1076711 	 0.984536 
1.1076871 	 0.974847 
1.1077031 	 1.001763 
1.1077191 	 1.016938 
1.1077351 	 1.032960 
1.1077511 	 1.040892 
1.1077671 	 1.025165 
1.1077831 	 1.013973 
1.1077991 	 1.008843 
1.1078151 	 1.002529 
1.1078311 	 0.998200 
1.1078471 	 1.000554 
1.1078631 	 0.996612 
1.1078791 	 1.005182 
1.1078951 	 1.006745 
1.1079111 	 1.004085 
1.1079271 	 1.005095 
1.1079431 	 1.002663 
1.1079591 	 1.008117 
1.1079751 	 1.024054 
1.1079911 	 1.055230 
1.1080071 	 1.060096 
1.1080231 	 1.045827 
1.1080391 	 1.033874 
1.1080551 	 1.047051 
1.1080711 	 1.049105 
1.1080871 	 1.034499 
1.1081031 	 1.026569 
1.1081191 	 1.019906 
1.1081351 	 1.035608 
1.1081511 	 1.036874 
1.1081671 	 1.023083 
1.1081831 	 1.012050 
1.1081991 	 1.008597 
1.1082151 	 1.014552 
1.1082311 	 1.020921 
1.1082471 	 1.029051 
1.1082631 	 1.048943 
1.1082791 	 1.052545 
1.1082951 	 1.024736 
1.1083111 	 1.010398 
1.1083271 	 1.006781 
1.1083431 	 0.997461 
1.1083591 	 0.992170 
1.1083751 	 0.992687 
1.1083910 	 1.000608 
1.1084070 	 0.993434 
1.1084230 	 0.992289 
1.1084390 	 1.001804 
1.1084550 	 1.022104 
1.1084710 	 1.058867 
1.1084870 	 1.078183 
1.1085030 	 1.044070 
1.1085190 	 1.027826 
1.1085350 	 1.033158 
1.1085510 	 1.024876 
1.1085670 	 1.010401 
1.1085830 	 1.004959 
1.1085990 	 0.998339 
1.1086150 	 0.994253 
1.1086310 	 0.995843 
1.1086470 	 0.997343 
1.1086630 	 0.998197 
1.1086790 	 1.001305 
1.1086950 	 1.001681 
1.1087110 	 1.017598 
1.1087270 	 1.055474 
1.1087430 	 1.104138 
1.1087590 	 1.111880 
1.1087750 	 1.061243 
1.1087910 	 1.041191 
1.1088070 	 1.026876 
1.1088230 	 1.009200 
1.1088390 	 1.002602 
1.1088550 	 0.997420 
1.1088710 	 0.997616 
1.1088870 	 0.999300 
1.1089030 	 0.993384 
1.1089190 	 0.991742 
1.1089350 	 0.991604 
1.1089510 	 0.990032 
1.1089670 	 0.987899 
1.1089830 	 0.988744 
1.1089990 	 0.987575 
1.1090150 	 0.986659 
1.1090310 	 0.993541 
1.1090470 	 0.988799 
1.1090630 	 0.991231 
1.1090790 	 0.993656 
1.1090950 	 0.994342 
1.1091110 	 1.008106 
1.1091270 	 1.023811 
1.1091430 	 1.026490 
1.1091590 	 1.006615 
1.1091750 	 1.006176 
1.1091910 	 1.012196 
1.1092070 	 0.998869 
1.1092230 	 1.002113 
1.1092390 	 1.006901 
1.1092550 	 1.003620 
1.1092710 	 0.998882 
1.1092870 	 0.995106 
1.1093030 	 0.999641 
1.1093190 	 1.008655 
1.1093350 	 1.031942 
1.1093510 	 1.052816 
1.1093670 	 1.031137 
1.1093830 	 1.015423 
1.1093990 	 1.018324 
1.1094150 	 1.008790 
1.1094310 	 0.998463 
1.1094470 	 0.994823 
1.1094630 	 0.997424 
1.1094790 	 0.994740 
1.1094949 	 1.007294 
1.1095109 	 1.012079 
1.1095269 	 1.016591 
1.1095429 	 1.000675 
1.1095589 	 0.998590 
1.1095749 	 0.997186 
1.1095909 	 0.994996 
1.1096069 	 0.995044 
1.1096229 	 0.997923 
1.1096389 	 0.996452 
1.1096549 	 0.998671 
1.1096709 	 1.001003 
1.1096869 	 1.003191 
1.1097029 	 1.000139 
1.1097189 	 0.998651 
1.1097349 	 1.011645 
1.1097509 	 1.025475 
1.1097669 	 1.020870 
1.1097829 	 1.015535 
1.1097989 	 1.006584 
1.1098149 	 1.014242 
1.1098309 	 1.031612 
1.1098469 	 1.054023 
1.1098629 	 1.042945 
1.1098789 	 1.016478 
1.1098949 	 1.013552 
1.1099109 	 1.011123 
1.1099269 	 1.004217 
1.1099429 	 0.999375 
1.1099589 	 1.001162 
1.1099749 	 0.999237 
1.1099909 	 0.997363 
1.1100069 	 0.997613 
1.1100229 	 1.002002 
1.1100389 	 1.006232 
1.1100549 	 1.005770 
1.1100709 	 1.002426 
1.1100869 	 1.000966 
1.1101029 	 1.002012 
1.1101189 	 0.995137 
1.1101349 	 0.998036 
1.1101509 	 0.997709 
1.1101669 	 1.005685 
1.1101829 	 1.008042 
1.1101989 	 1.008464 
1.1102149 	 1.001535 
1.1102309 	 0.999148 
1.1102469 	 1.000374 
1.1102629 	 1.000717 
1.1102789 	 0.997511 
1.1102949 	 1.000901 
1.1103109 	 1.001726 
1.1103269 	 1.001801 
1.1103429 	 0.992605 
1.1103589 	 0.992983 
1.1103749 	 0.998379 
1.1103909 	 1.000711 
1.1104069 	 1.003406 
1.1104229 	 1.002341 
1.1104389 	 1.003435 
1.1104549 	 1.008327 
1.1104709 	 1.009288 
1.1104869 	 1.012124 
1.1105029 	 1.013673 
1.1105189 	 1.032370 
1.1105349 	 1.079396 
1.1105509 	 1.141906 
1.1105669 	 1.202793 
1.1105829 	 1.141775 
1.1105988 	 1.032078 
1.1106148 	 1.027299 
1.1106308 	 1.037601 
1.1106468 	 1.035937 
1.1106628 	 1.029151 
1.1106788 	 1.017780 
1.1106948 	 1.010078 
1.1107108 	 1.010154 
1.1107268 	 1.006931 
1.1107428 	 0.998214 
1.1107588 	 0.997022 
1.1107748 	 0.998482 
1.1107908 	 1.009763 
1.1108068 	 1.005175 
1.1108228 	 1.008972 
1.1108388 	 1.018399 
1.1108548 	 1.037663 
1.1108708 	 1.087470 
1.1108868 	 1.115386 
1.1109028 	 1.053308 
1.1109188 	 1.018432 
1.1109348 	 1.020064 
1.1109508 	 1.013599 
1.1109668 	 1.001964 
1.1109828 	 1.006495 
1.1109988 	 1.003450 
1.1110148 	 1.000441 
1.1110308 	 0.997643 
1.1110468 	 0.999840 
1.1110628 	 0.998391 
1.1110788 	 1.005737 
1.1110948 	 0.998614 
1.1111108 	 0.998777 
1.1111268 	 0.999740 
1.1111428 	 1.006317 
1.1111588 	 1.005307 
1.1111748 	 1.017620 
1.1111908 	 1.049862 
1.1112068 	 1.094351 
1.1112228 	 1.109019 
1.1112388 	 1.080048 
1.1112548 	 1.049284 
1.1112708 	 1.025201 
1.1112868 	 1.012067 
1.1113028 	 1.008460 
1.1113188 	 1.000720 
1.1113348 	 1.003646 
1.1113508 	 1.005202 
1.1113668 	 1.005746 
1.1113828 	 1.006317 
1.1113988 	 1.016742 
1.1114148 	 1.023048 
1.1114308 	 1.033705 
1.1114468 	 1.074735 
1.1114628 	 1.138186 
1.1114788 	 1.172383 
1.1114948 	 1.118824 
1.1115108 	 1.127426 
1.1115268 	 1.118024 
1.1115428 	 1.056016 
1.1115588 	 1.031546 
1.1115748 	 1.017693 
1.1115908 	 1.007749 
1.1116068 	 1.003137 
1.1116228 	 1.004347 
1.1116388 	 1.002488 
1.1116548 	 1.004622 
1.1116708 	 1.002895 
1.1116868 	 1.005435 
1.1117027 	 1.000557 
1.1117187 	 1.004387 
1.1117347 	 1.002080 
1.1117507 	 0.995781 
1.1117667 	 0.998921 
1.1117827 	 0.999965 
1.1117987 	 0.994472 
1.1118147 	 0.996929 
1.1118307 	 0.996633 
1.1118467 	 0.995366 
1.1118627 	 0.996784 
1.1118787 	 0.996471 
1.1118947 	 0.998262 
1.1119107 	 0.993786 
1.1119267 	 0.993107 
1.1119427 	 0.993609 
1.1119587 	 0.994076 
1.1119747 	 0.993342 
1.1119907 	 1.004068 
1.1120067 	 0.995678 
1.1120227 	 0.997102 
1.1120387 	 1.015136 
1.1120547 	 1.035181 
1.1120707 	 1.023035 
1.1120867 	 1.009191 
1.1121027 	 1.012149 
1.1121187 	 1.020759 
1.1121347 	 1.016900 
1.1121507 	 1.020166 
1.1121667 	 1.027043 
1.1121827 	 1.027488 


==> anc/HD55052/HD55052_70.dat <==
1.0810311 	 0.981732 
1.0810467 	 0.981773 
1.0810624 	 0.981392 
1.0810781 	 0.980428 
1.0810937 	 0.976777 
1.0811094 	 0.973734 
1.0811251 	 0.973617 
1.0811407 	 0.964477 
1.0811564 	 0.957171 
1.0811721 	 0.953865 
1.0811877 	 0.956589 
1.0812034 	 0.948882 
1.0812190 	 0.951268 
1.0812347 	 0.948294 
1.0812504 	 0.944837 
1.0812660 	 0.940219 
1.0812817 	 0.946778 
1.0812974 	 0.941006 
1.0813130 	 0.943378 
1.0813287 	 0.939922 
1.0813444 	 0.947275 
1.0813600 	 0.946873 
1.0813757 	 0.946783 
1.0813914 	 0.942105 
1.0814070 	 0.938285 
1.0814227 	 0.933740 
1.0814384 	 0.936760 
1.0814540 	 0.935637 
1.0814697 	 0.935254 
1.0814853 	 0.943250 
1.0815010 	 0.945906 
1.0815167 	 0.949793 
1.0815323 	 0.942420 
1.0815480 	 0.948266 
1.0815637 	 0.947141 
1.0815793 	 0.949221 
1.0815950 	 0.951529 
1.0816107 	 0.966031 
1.0816263 	 0.968317 
1.0816420 	 0.978268 
1.0816577 	 0.984037 
1.0816733 	 0.995081 
1.0816890 	 1.001014 
1.0817047 	 1.003744 
1.0817203 	 0.996047 
1.0817360 	 0.995598 
1.0817516 	 0.998922 
1.0817673 	 1.000524 
1.0817830 	 1.001736 
1.0817986 	 1.000269 
1.0818143 	 1.001418 
1.0818300 	 1.008035 
1.0818456 	 1.008460 
1.0818613 	 1.010541 
1.0818770 	 1.010400 
1.0818926 	 1.010678 
1.0819083 	 1.004604 
1.0819240 	 1.003583 
1.0819396 	 1.000445 
1.0819553 	 0.996048 
1.0819709 	 1.001367 
1.0819866 	 1.000494 
1.0820023 	 1.003554 
1.0820179 	 0.998742 
1.0820336 	 1.000359 
1.0820493 	 1.000239 
1.0820649 	 1.000167 
1.0820806 	 0.996446 
1.0820963 	 0.999811 
1.0821119 	 0.991529 
1.0821276 	 0.997739 
1.0821433 	 0.996418 
1.0821589 	 0.999503 
1.0821746 	 0.998579 
1.0821903 	 0.992140 
1.0822059 	 0.995796 
1.0822216 	 0.993729 
1.0822372 	 0.991076 
1.0822529 	 0.994991 
1.0822686 	 0.998635 
1.0822842 	 0.992013 
1.0822999 	 0.993624 
1.0823156 	 0.992269 
1.0823312 	 0.995792 
1.0823469 	 0.998588 
1.0823626 	 0.999973 
1.0823782 	 0.993223 
1.0823939 	 0.997097 
1.0824096 	 0.998807 
1.0824252 	 0.999140 
1.0824409 	 0.998773 
1.0824566 	 0.997947 
1.0824722 	 0.994766 
1.0824879 	 1.000563 
1.0825035 	 0.998407 
1.0825192 	 1.002311 
1.0825349 	 1.003272 
1.0825505 	 0.997978 
1.0825662 	 0.998282 
1.0825819 	 1.001829 
1.0825975 	 0.999163 
1.0826132 	 0.993942 
1.0826289 	 0.994703 
1.0826445 	 0.995096 
1.0826602 	 0.991636 
1.0826759 	 0.982021 
1.0826915 	 0.976829 
1.0827072 	 0.964560 
1.0827229 	 0.958140 
1.0827385 	 0.949542 
1.0827542 	 0.946937 
1.0827698 	 0.945089 
1.0827855 	 0.939183 
1.0828012 	 0.929626 
1.0828168 	 0.926229 
1.0828325 	 0.929839 
1.0828482 	 0.924132 
1.0828638 	 0.918580 
1.0828795 	 0.914825 
1.0828952 	 0.915169 
1.0829108 	 0.914817 
1.0829265 	 0.910803 
1.0829422 	 0.906712 
1.0829578 	 0.903358 
1.0829735 	 0.904026 
1.0829892 	 0.904346 
1.0830048 	 0.904243 
1.0830205 	 0.897152 
1.0830361 	 0.891207 
1.0830518 	 0.894439 
1.0830675 	 0.889124 
1.0830831 	 0.888305 
1.0830988 	 0.892003 
1.0831145 	 0.894212 
1.0831301 	 0.895095 
1.0831458 	 0.903002 
1.0831615 	 0.906942 
1.0831771 	 0.907575 
1.0831928 	 0.912770 
1.0832085 	 0.918064 
1.0832241 	 0.931482 
1.0832398 	 0.938687 
1.0832555 	 0.956461 
1.0832711 	 0.973896 
1.0832868 	 0.990159 
1.0833024 	 0.995489 
1.0833181 	 0.998193 
1.0833338 	 0.999643 
1.0833494 	 0.988847 
1.0833651 	 0.989444 
1.0833808 	 0.989115 
1.0833964 	 0.989136 
1.0834121 	 0.992326 
1.0834278 	 0.993617 
1.0834434 	 0.993803 
1.0834591 	 0.995820 
1.0834748 	 1.015855 
1.0834904 	 1.023205 
1.0835061 	 1.014482 
1.0835218 	 1.001348 
1.0835374 	 1.001322 
1.0835531 	 0.996119 
1.0835687 	 0.991363 
1.0835844 	 0.989853 
1.0836001 	 0.994150 
1.0836157 	 0.994342 
1.0836314 	 0.997279 
1.0836471 	 1.000808 
1.0836627 	 1.008743 
1.0836784 	 1.009996 
1.0836941 	 1.008874 
1.0837097 	 1.005911 
1.0837254 	 1.013785 
1.0837411 	 1.008319 
1.0837567 	 1.002590 
1.0837724 	 1.000365 
1.0837881 	 1.002399 
1.0838037 	 1.001496 
1.0838194 	 0.997130 
1.0838350 	 0.999292 
1.0838507 	 0.998245 
1.0838664 	 0.991110 
1.0838820 	 0.996651 
1.0838977 	 0.996062 
1.0839134 	 0.998373 
1.0839290 	 1.000852 
1.0839447 	 1.004984 
1.0839604 	 0.998373 
1.0839760 	 0.996041 
1.0839917 	 0.999409 
1.0840074 	 0.997384 
1.0840230 	 0.999535 
1.0840387 	 1.002356 
1.0840544 	 1.005305 
1.0840700 	 1.008151 
1.0840857 	 1.014128 
1.0841013 	 1.011655 
1.0841170 	 1.009519 
1.0841327 	 1.007986 
1.0841483 	 1.004607 
1.0841640 	 1.002933 
1.0841797 	 1.000863 
1.0841953 	 1.003118 
1.0842110 	 0.999033 
1.0842267 	 1.001732 
1.0842423 	 1.005154 
1.0842580 	 1.004184 
1.0842737 	 1.005927 
1.0842893 	 1.004761 
1.0843050 	 1.001826 
1.0843207 	 1.002263 
1.0843363 	 1.002866 
1.0843520 	 0.998669 
1.0843676 	 0.994608 
1.0843833 	 0.992533 
1.0843990 	 0.983028 
1.0844146 	 0.979451 
1.0844303 	 0.975090 
1.0844460 	 0.970888 
1.0844616 	 0.973294 
1.0844773 	 0.968610 
1.0844930 	 0.963488 
1.0845086 	 0.962998 
1.0845243 	 0.959000 
1.0845400 	 0.956142 
1.0845556 	 0.957573 
1.0845713 	 0.957478 
1.0845870 	 0.965023 
1.0846026 	 0.968141 
1.0846183 	 0.966462 
1.0846339 	 0.960294 
1.0846496 	 0.958960 
1.0846653 	 0.957301 
1.0846809 	 0.956673 
1.0846966 	 0.952944 
1.0847123 	 0.951911 
1.0847279 	 0.956044 
1.0847436 	 0.957905 
1.0847593 	 0.954902 
1.0847749 	 0.955050 
1.0847906 	 0.961464 
1.0848063 	 0.959329 
1.0848219 	 0.966310 
1.0848376 	 0.964671 
1.0848533 	 0.966041 
1.0848689 	 0.969494 
1.0848846 	 0.975665 
1.0849002 	 0.981694 
1.0849159 	 0.986830 
1.0849316 	 0.986091 
1.0849472 	 0.991852 
1.0849629 	 0.992192 
1.0849786 	 0.993244 
1.0849942 	 0.994591 
1.0850099 	 0.997305 
1.0850256 	 0.995127 
1.0850412 	 0.995326 
1.0850569 	 0.994079 
1.0850726 	 0.994181 
1.0850882 	 0.991478 
1.0851039 	 0.989399 
1.0851196 	 0.990442 
1.0851352 	 0.992981 
1.0851509 	 0.993590 
1.0851665 	 0.992798 
1.0851822 	 0.998025 
1.0851979 	 0.996367 
1.0852135 	 0.997153 
1.0852292 	 0.996714 
1.0852449 	 0.999883 
1.0852605 	 0.993436 
1.0852762 	 1.000925 
1.0852919 	 0.997472 
1.0853075 	 0.993999 
1.0853232 	 0.993076 
1.0853389 	 0.995941 
1.0853545 	 0.995963 
1.0853702 	 0.998348 
1.0853859 	 0.994148 
1.0854015 	 1.003095 
1.0854172 	 1.001117 
1.0854328 	 1.006307 
1.0854485 	 1.001997 
1.0854642 	 0.996658 
1.0854798 	 0.999103 
1.0854955 	 0.997737 
1.0855112 	 0.994775 
1.0855268 	 0.998962 
1.0855425 	 1.001503 
1.0855582 	 0.998115 
1.0855738 	 1.001909 
1.0855895 	 0.998898 
1.0856052 	 1.000037 
1.0856208 	 0.994701 
1.0856365 	 0.998101 
1.0856522 	 0.998881 
1.0856678 	 0.992457 
1.0856835 	 0.992800 
1.0856991 	 0.994730 
1.0857148 	 0.990309 
1.0857305 	 0.993830 
1.0857461 	 0.995426 
1.0857618 	 0.995254 
1.0857775 	 0.995609 
1.0857931 	 0.998477 
1.0858088 	 0.993680 
1.0858245 	 0.996861 
1.0858401 	 0.992821 
1.0858558 	 0.994355 
1.0858715 	 0.996165 
1.0858871 	 0.997833 
1.0859028 	 0.994871 
1.0859185 	 0.999697 
1.0859341 	 0.997630 
1.0859498 	 1.000801 
1.0859654 	 0.997461 
1.0859811 	 1.007774 
1.0859968 	 1.019973 
1.0860124 	 1.028049 
1.0860281 	 1.012197 
1.0860438 	 1.012171 
1.0860594 	 1.006983 
1.0860751 	 1.006720 
1.0860908 	 0.998399 
1.0861064 	 0.997879 
1.0861221 	 0.999551 
1.0861378 	 1.000091 
1.0861534 	 0.999634 
1.0861691 	 0.995849 
1.0861848 	 1.001105 
1.0862004 	 0.996983 
1.0862161 	 0.997957 
1.0862317 	 1.004446 
1.0862474 	 1.023663 
1.0862631 	 1.045542 
1.0862787 	 1.069061 
1.0862944 	 1.047210 
1.0863101 	 1.014181 
1.0863257 	 1.003289 
1.0863414 	 0.997670 
1.0863571 	 0.988243 
1.0863727 	 0.986678 
1.0863884 	 0.983068 
1.0864041 	 0.977868 
1.0864197 	 0.974785 
1.0864354 	 0.976788 
1.0864511 	 0.975629 
1.0864667 	 0.973773 
1.0864824 	 0.975382 
1.0864980 	 0.977936 
1.0865137 	 0.978057 
1.0865294 	 0.977244 
1.0865450 	 0.973739 
1.0865607 	 0.975379 
1.0865764 	 0.976910 
1.0865920 	 0.979935 
1.0866077 	 0.976387 
1.0866234 	 0.979760 
1.0866390 	 0.976060 
1.0866547 	 0.982494 
1.0866704 	 0.980244 
1.0866860 	 0.978957 
1.0867017 	 0.982157 
1.0867174 	 0.984933 
1.0867330 	 0.981481 
1.0867487 	 0.982106 
1.0867643 	 0.984656 
1.0867800 	 0.985032 
1.0867957 	 0.984824 
1.0868113 	 0.987495 
1.0868270 	 0.983223 
1.0868427 	 0.984897 
1.0868583 	 0.981195 
1.0868740 	 0.977354 
1.0868897 	 0.971849 
1.0869053 	 0.970404 
1.0869210 	 0.950170 
1.0869367 	 0.952863 
1.0869523 	 0.941524 
1.0869680 	 0.937203 
1.0869837 	 0.927516 
1.0869993 	 0.916280 
1.0870150 	 0.909968 
1.0870306 	 0.908602 
1.0870463 	 0.904058 
1.0870620 	 0.905932 
1.0870776 	 0.911244 
1.0870933 	 0.906376 
1.0871090 	 0.898854 
1.0871246 	 0.894885 
1.0871403 	 0.889010 
1.0871560 	 0.884114 
1.0871716 	 0.887644 
1.0871873 	 0.888612 
1.0872030 	 0.892208 
1.0872186 	 0.887916 
1.0872343 	 0.888985 
1.0872500 	 0.893639 
1.0872656 	 0.889586 
1.0872813 	 0.888261 
1.0872969 	 0.889428 
1.0873126 	 0.894585 
1.0873283 	 0.895144 
1.0873439 	 0.895977 
1.0873596 	 0.900703 
1.0873753 	 0.910109 
1.0873909 	 0.913007 
1.0874066 	 0.922848 
1.0874223 	 0.932859 
1.0874379 	 0.934729 
1.0874536 	 0.946463 
1.0874693 	 0.955324 
1.0874849 	 0.962889 
1.0875006 	 0.969758 
1.0875163 	 0.977813 
1.0875319 	 0.981377 
1.0875476 	 0.984233 
1.0875632 	 0.986066 
1.0875789 	 0.990758 
1.0875946 	 0.991650 
1.0876102 	 0.988364 
1.0876259 	 0.990552 
1.0876416 	 0.992125 
1.0876572 	 0.991643 
1.0876729 	 0.992145 
1.0876886 	 0.995918 
1.0877042 	 0.993931 
1.0877199 	 0.993668 
1.0877356 	 0.997109 
1.0877512 	 0.998680 
1.0877669 	 1.004806 
1.0877826 	 1.000669 
1.0877982 	 0.994314 
1.0878139 	 0.997392 
1.0878295 	 0.997834 
1.0878452 	 0.996716 
1.0878609 	 1.001460 
1.0878765 	 0.998204 
1.0878922 	 0.998518 
1.0879079 	 1.001307 
1.0879235 	 0.994246 
1.0879392 	 0.991430 
1.0879549 	 0.998313 
1.0879705 	 0.995621 
1.0879862 	 0.994672 
1.0880019 	 0.995155 
1.0880175 	 0.994275 
1.0880332 	 0.996220 
1.0880489 	 0.997912 
1.0880645 	 0.996659 
1.0880802 	 0.998084 
1.0880958 	 0.990089 
1.0881115 	 0.992394 
1.0881272 	 0.992382 
1.0881428 	 0.994259 
1.0881585 	 0.993475 
1.0881742 	 0.989682 
1.0881898 	 0.990789 
1.0882055 	 0.992877 
1.0882212 	 0.990846 
1.0882368 	 0.990848 
1.0882525 	 0.988039 
1.0882682 	 0.987176 
1.0882838 	 0.985414 
1.0882995 	 0.983761 
1.0883151 	 0.982020 
1.0883308 	 0.982665 
1.0883465 	 0.982823 
1.0883621 	 0.982614 
1.0883778 	 0.980068 
1.0883935 	 0.978605 
1.0884091 	 0.978652 
1.0884248 	 0.978222 
1.0884405 	 0.973162 
1.0884561 	 0.979554 
1.0884718 	 0.981482 
1.0884875 	 0.983321 
1.0885031 	 0.977134 
1.0885188 	 0.968614 
1.0885345 	 0.967852 
1.0885501 	 0.957941 
1.0885658 	 0.955760 
1.0885814 	 0.956779 
1.0885971 	 0.953416 
1.0886128 	 0.948129 
1.0886284 	 0.945116 
1.0886441 	 0.946350 
1.0886598 	 0.947236 
1.0886754 	 0.943243 
1.0886911 	 0.941540 
1.0887068 	 0.943219 
1.0887224 	 0.945759 
1.0887381 	 0.946096 
1.0887538 	 0.945590 
1.0887694 	 0.948447 
1.0887851 	 0.947603 
1.0888008 	 0.948716 
1.0888164 	 0.953588 
1.0888321 	 0.956302 
1.0888477 	 0.955123 
1.0888634 	 0.953031 
1.0888791 	 0.955410 
1.0888947 	 0.960204 
1.0889104 	 0.960143 
1.0889261 	 0.962902 
1.0889417 	 0.966704 
1.0889574 	 0.971195 
1.0889731 	 0.969086 
1.0889887 	 0.966918 
1.0890044 	 0.973553 
1.0890201 	 0.976460 
1.0890357 	 0.979278 
1.0890514 	 0.983483 
1.0890671 	 0.981845 
1.0890827 	 0.990443 
1.0890984 	 0.995706 
1.0891140 	 0.999501 
1.0891297 	 1.006563 
1.0891454 	 1.011585 
1.0891610 	 1.021946 
1.0891767 	 1.011225 
1.0891924 	 1.002646 
1.0892080 	 1.005117 
1.0892237 	 0.997230 
1.0892394 	 0.989925 
1.0892550 	 0.995594 
1.0892707 	 0.990931 
1.0892864 	 0.993738 
1.0893020 	 0.994498 
1.0893177 	 0.994164 
1.0893334 	 0.994769 
1.0893490 	 0.992441 
1.0893647 	 0.992080 
1.0893803 	 0.989442 
1.0893960 	 0.993512 
1.0894117 	 0.988678 
1.0894273 	 0.989052 
1.0894430 	 0.994273 
1.0894587 	 0.995867 
1.0894743 	 0.999043 
1.0894900 	 1.008524 
1.0895057 	 1.009154 
1.0895213 	 1.005334 
1.0895370 	 0.995879 
1.0895527 	 0.996131 
1.0895683 	 0.994439 
1.0895840 	 0.989895 
1.0895997 	 0.989098 
1.0896153 	 0.982773 
1.0896310 	 0.988391 
1.0896466 	 0.986258 
1.0896623 	 0.985846 
1.0896780 	 0.990150 
1.0896936 	 0.992007 
1.0897093 	 0.992509 
1.0897250 	 0.992715 
1.0897406 	 0.997545 
1.0897563 	 0.993918 
1.0897720 	 0.989749 
1.0897876 	 0.991957 
1.0898033 	 0.993362 
1.0898190 	 0.989863 
1.0898346 	 0.994106 
1.0898503 	 0.989050 
1.0898660 	 0.991227 
1.0898816 	 0.993549 
1.0898973 	 0.992932 
1.0899129 	 0.991643 
1.0899286 	 0.992658 
1.0899443 	 0.990755 
1.0899599 	 0.992097 
1.0899756 	 0.992015 
1.0899913 	 0.990847 
1.0900069 	 0.991313 
1.0900226 	 0.995180 
1.0900383 	 0.994465 
1.0900539 	 0.995924 
1.0900696 	 0.996140 
1.0900853 	 0.992574 
1.0901009 	 0.992618 
1.0901166 	 0.997389 
1.0901323 	 1.002092 
1.0901479 	 1.005345 
1.0901636 	 1.007124 
1.0901792 	 1.003517 
1.0901949 	 1.000584 
1.0902106 	 0.996024 
1.0902262 	 0.997406 
1.0902419 	 0.992200 
1.0902576 	 0.992716 
1.0902732 	 1.001553 
1.0902889 	 0.997202 
1.0903046 	 1.004204 
1.0903202 	 1.005473 
1.0903359 	 1.006176 
1.0903516 	 1.019310 
1.0903672 	 1.047483 
1.0903829 	 1.048987 
1.0903986 	 1.032383 
1.0904142 	 1.027117 
1.0904299 	 1.018876 
1.0904455 	 1.008340 
1.0904612 	 1.006241 
1.0904769 	 1.002099 
1.0904925 	 1.004292 
1.0905082 	 1.006201 
1.0905239 	 0.998414 
1.0905395 	 0.999548 
1.0905552 	 1.001380 
1.0905709 	 1.003760 
1.0905865 	 1.001737 
1.0906022 	 1.001209 
1.0906179 	 1.002999 
1.0906335 	 1.013262 
1.0906492 	 1.015886 
1.0906649 	 1.009809 
1.0906805 	 1.007740 
1.0906962 	 1.006046 
1.0907118 	 0.999198 
1.0907275 	 0.997920 
1.0907432 	 0.997681 
1.0907588 	 0.996926 
1.0907745 	 1.000671 
1.0907902 	 0.998257 
1.0908058 	 0.997459 
1.0908215 	 0.997165 
1.0908372 	 0.998701 
1.0908528 	 0.998443 
1.0908685 	 1.000160 
1.0908842 	 1.000494 
1.0908998 	 0.998901 
1.0909155 	 0.999065 
1.0909312 	 1.001367 
1.0909468 	 1.001964 
1.0909625 	 1.001731 
1.0909781 	 1.001661 
1.0909938 	 0.999606 
1.0910095 	 1.001337 
1.0910251 	 1.004152 
1.0910408 	 1.007013 
1.0910565 	 1.004143 
1.0910721 	 1.002272 
1.0910878 	 1.005623 
1.0911035 	 1.003313 
1.0911191 	 1.006687 
1.0911348 	 1.007830 
1.0911505 	 1.004989 
1.0911661 	 1.009447 
1.0911818 	 1.012009 
1.0911975 	 1.014630 
1.0912131 	 1.013075 
1.0912288 	 1.010840 
1.0912444 	 1.012070 
1.0912601 	 1.008919 
1.0912758 	 1.009612 
1.0912914 	 1.009294 
1.0913071 	 1.008913 
1.0913228 	 1.012269 
1.0913384 	 1.014200 
1.0913541 	 1.014091 
1.0913698 	 1.008866 
1.0913854 	 1.009738 
1.0914011 	 1.007491 
1.0914168 	 1.003442 
1.0914324 	 0.996671 
1.0914481 	 0.987362 
1.0914638 	 0.980095 
1.0914794 	 0.976970 
1.0914951 	 0.966385 
1.0915107 	 0.958475 
1.0915264 	 0.951675 
1.0915421 	 0.945664 
1.0915577 	 0.942697 
1.0915734 	 0.937711 
1.0915891 	 0.932786 
1.0916047 	 0.930975 
1.0916204 	 0.928287 
1.0916361 	 0.925092 
1.0916517 	 0.924951 
1.0916674 	 0.922892 
1.0916831 	 0.922962 
1.0916987 	 0.917705 
1.0917144 	 0.919348 
1.0917301 	 0.913059 
1.0917457 	 0.915458 
1.0917614 	 0.910098 
1.0917770 	 0.913211 
1.0917927 	 0.912284 
1.0918084 	 0.911355 
1.0918240 	 0.909993 
1.0918397 	 0.910453 
1.0918554 	 0.916706 
1.0918710 	 0.920322 
1.0918867 	 0.916482 
1.0919024 	 0.918665 
1.0919180 	 0.919557 
1.0919337 	 0.925610 
1.0919494 	 0.931461 
1.0919650 	 0.941367 
1.0919807 	 0.952843 
1.0919964 	 0.957464 
1.0920120 	 0.965621 
1.0920277 	 0.973033 
1.0920433 	 0.973378 
1.0920590 	 0.983231 
1.0920747 	 0.994202 
1.0920903 	 0.989288 
1.0921060 	 0.988176 
1.0921217 	 0.993070 
1.0921373 	 0.991766 
1.0921530 	 0.995470 
1.0921687 	 0.990522 
1.0921843 	 0.994196 
1.0922000 	 0.989581 
1.0922157 	 0.991342 
1.0922313 	 0.987789 
1.0922470 	 0.991661 
1.0922627 	 0.989937 
1.0922783 	 0.987135 
1.0922940 	 0.980832 
1.0923096 	 0.982125 
1.0923253 	 0.983892 
1.0923410 	 0.987759 
1.0923566 	 0.987356 
1.0923723 	 0.986382 
1.0923880 	 0.982457 
1.0924036 	 0.984404 
1.0924193 	 0.984180 
1.0924350 	 0.979541 
1.0924506 	 0.980750 
1.0924663 	 0.982981 
1.0924820 	 0.979833 
1.0924976 	 0.978821 
1.0925133 	 0.980983 
1.0925290 	 0.985064 
1.0925446 	 1.001798 
1.0925603 	 1.032192 
1.0925759 	 1.043788 
1.0925916 	 1.012148 
1.0926073 	 0.994078 
1.0926229 	 0.992681 
1.0926386 	 0.983985 
1.0926543 	 0.973554 
1.0926699 	 0.968936 
1.0926856 	 0.969191 
1.0927013 	 0.968318 
1.0927169 	 0.974086 
1.0927326 	 0.993166 
1.0927483 	 1.005896 
1.0927639 	 1.001766 
1.0927796 	 0.981694 
1.0927953 	 0.984140 
1.0928109 	 0.978237 
1.0928266 	 0.976890 
1.0928422 	 0.967660 
1.0928579 	 0.967258 
1.0928736 	 0.957895 
1.0928892 	 0.959837 
1.0929049 	 0.953848 
1.0929206 	 0.955260 
1.0929362 	 0.949908 
1.0929519 	 0.949589 
1.0929676 	 0.948093 
1.0929832 	 0.952788 
1.0929989 	 0.944798 
1.0930146 	 0.943979 
1.0930302 	 0.946791 
1.0930459 	 0.940647 
1.0930616 	 0.937464 
1.0930772 	 0.941329 
1.0930929 	 0.944737 
1.0931085 	 0.941357 
1.0931242 	 0.937337 
1.0931399 	 0.937467 
1.0931555 	 0.937666 
1.0931712 	 0.932218 
1.0931869 	 0.929513 
1.0932025 	 0.931675 
1.0932182 	 0.930960 
1.0932339 	 0.925632 
1.0932495 	 0.925890 
1.0932652 	 0.926292 
1.0932809 	 0.924553 
1.0932965 	 0.925210 
1.0933122 	 0.921834 
1.0933279 	 0.920815 
1.0933435 	 0.924996 
1.0933592 	 0.928641 
1.0933748 	 0.925091 
1.0933905 	 0.920042 
1.0934062 	 0.912454 
1.0934218 	 0.910716 
1.0934375 	 0.904856 
1.0934532 	 0.902555 
1.0934688 	 0.901068 
1.0934845 	 0.897670 
1.0935002 	 0.895587 
1.0935158 	 0.891737 
1.0935315 	 0.891597 
1.0935472 	 0.888343 
1.0935628 	 0.881075 
1.0935785 	 0.878080 
1.0935942 	 0.875741 
1.0936098 	 0.873860 
1.0936255 	 0.870990 
1.0936411 	 0.866518 
1.0936568 	 0.864498 
1.0936725 	 0.860802 
1.0936881 	 0.855703 
1.0937038 	 0.845560 
1.0937195 	 0.844147 
1.0937351 	 0.837149 
1.0937508 	 0.825541 
1.0937665 	 0.819873 
1.0937821 	 0.819162 
1.0937978 	 0.808572 
1.0938135 	 0.794860 
1.0938291 	 0.779911 
1.0938448 	 0.772843 
1.0938605 	 0.756230 
1.0938761 	 0.748463 
1.0938918 	 0.736668 
1.0939074 	 0.732812 
1.0939231 	 0.723580 
1.0939388 	 0.716924 
1.0939544 	 0.711058 
1.0939701 	 0.710396 
1.0939858 	 0.707879 
1.0940014 	 0.704180 
1.0940171 	 0.703046 
1.0940328 	 0.701350 
1.0940484 	 0.695400 
1.0940641 	 0.697731 
1.0940798 	 0.696113 
1.0940954 	 0.699129 
1.0941111 	 0.696249 
1.0941268 	 0.697558 
1.0941424 	 0.700883 
1.0941581 	 0.703028 
1.0941737 	 0.702860 
1.0941894 	 0.708731 
1.0942051 	 0.714520 
1.0942207 	 0.716761 
1.0942364 	 0.724098 
1.0942521 	 0.733031 
1.0942677 	 0.739467 
1.0942834 	 0.747999 
1.0942991 	 0.758034 
1.0943147 	 0.764478 
1.0943304 	 0.773592 
1.0943461 	 0.784879 
1.0943617 	 0.792506 
1.0943774 	 0.796330 
1.0943930 	 0.805056 
1.0944087 	 0.810471 
1.0944244 	 0.818072 
1.0944400 	 0.820358 
1.0944557 	 0.828800 
1.0944714 	 0.830651 
1.0944870 	 0.837059 
1.0945027 	 0.838496 
1.0945184 	 0.843141 
1.0945340 	 0.847462 
1.0945497 	 0.847844 
1.0945654 	 0.845371 
1.0945810 	 0.844271 
1.0945967 	 0.842112 
1.0946124 	 0.842896 
1.0946280 	 0.843913 
1.0946437 	 0.848120 
1.0946593 	 0.850224 
1.0946750 	 0.856368 
1.0946907 	 0.861827 
1.0947063 	 0.868361 
1.0947220 	 0.871000 
1.0947377 	 0.874064 
1.0947533 	 0.869271 
1.0947690 	 0.868178 
1.0947847 	 0.867527 
1.0948003 	 0.872687 
1.0948160 	 0.874588 
1.0948317 	 0.873889 
1.0948473 	 0.874455 
1.0948630 	 0.877958 
1.0948787 	 0.890119 
1.0948943 	 0.909477 
1.0949100 	 0.928168 
1.0949256 	 0.929239 
1.0949413 	 0.908726 
1.0949570 	 0.904172 
1.0949726 	 0.903072 
1.0949883 	 0.901379 
1.0950040 	 0.903460 
1.0950196 	 0.902370 
1.0950353 	 0.907889 
1.0950510 	 0.909001 
1.0950666 	 0.909699 
1.0950823 	 0.912409 
1.0950980 	 0.910463 
1.0951136 	 0.913271 
1.0951293 	 0.917107 
1.0951450 	 0.912348 
1.0951606 	 0.909278 
1.0951763 	 0.910526 
1.0951919 	 0.909461 
1.0952076 	 0.909312 
1.0952233 	 0.908286 
1.0952389 	 0.909530 
1.0952546 	 0.905434 
1.0952703 	 0.905974 
1.0952859 	 0.911087 
1.0953016 	 0.907827 
1.0953173 	 0.908120 
1.0953329 	 0.904110 
1.0953486 	 0.907638 
1.0953643 	 0.910566 
1.0953799 	 0.909082 
1.0953956 	 0.904220 
1.0954113 	 0.902283 
1.0954269 	 0.904966 
1.0954426 	 0.904440 
1.0954582 	 0.905998 
1.0954739 	 0.905905 
1.0954896 	 0.907520 
1.0955052 	 0.913570 
1.0955209 	 0.915102 
1.0955366 	 0.911763 
1.0955522 	 0.913617 
1.0955679 	 0.918675 
1.0955836 	 0.914890 
1.0955992 	 0.915241 
1.0956149 	 0.926963 
1.0956306 	 0.928361 
1.0956462 	 0.928519 
1.0956619 	 0.933270 
1.0956776 	 0.930655 
1.0956932 	 0.932042 
1.0957089 	 0.945187 
1.0957245 	 0.955587 
1.0957402 	 0.961389 
1.0957559 	 0.954148 
1.0957715 	 0.948134 
1.0957872 	 0.947058 
1.0958029 	 0.943974 
1.0958185 	 0.943236 
1.0958342 	 0.940987 
1.0958499 	 0.949822 
1.0958655 	 0.968257 
1.0958812 	 0.984784 
1.0958969 	 0.991743 
1.0959125 	 0.972999 
1.0959282 	 0.966878 
1.0959439 	 0.961126 
1.0959595 	 0.969565 
1.0959752 	 0.985072 
1.0959908 	 0.992472 
1.0960065 	 0.980203 
1.0960222 	 0.969415 
1.0960378 	 0.960305 
1.0960535 	 0.956249 
1.0960692 	 0.956945 
1.0960848 	 0.956034 
1.0961005 	 0.959491 
1.0961162 	 0.961977 
1.0961318 	 0.961295 
1.0961475 	 0.959888 
1.0961632 	 0.962595 
1.0961788 	 0.965240 
1.0961945 	 0.967997 
1.0962102 	 0.970917 
1.0962258 	 0.978499 
1.0962415 	 0.989027 
1.0962571 	 1.012638 
1.0962728 	 1.015603 
1.0962885 	 1.020181 
1.0963041 	 1.002398 
1.0963198 	 1.004713 
1.0963355 	 0.998995 
1.0963511 	 0.993285 
1.0963668 	 0.993845 


==> anc/HD55052/HD55052_71.dat <==
1.0659663 	 1.002864 
1.0659817 	 1.000399 
1.0659970 	 0.994903 
1.0660124 	 0.993214 
1.0660277 	 0.994638 
1.0660431 	 1.001782 
1.0660584 	 1.000277 
1.0660738 	 0.990376 
1.0660892 	 0.977657 
1.0661045 	 0.975322 
1.0661199 	 0.972967 
1.0661352 	 0.962597 
1.0661506 	 0.959032 
1.0661659 	 0.951916 
1.0661813 	 0.952601 
1.0661966 	 0.947994 
1.0662120 	 0.948051 
1.0662273 	 0.938422 
1.0662427 	 0.943292 
1.0662580 	 0.943261 
1.0662734 	 0.948101 
1.0662887 	 0.939644 
1.0663041 	 0.942645 
1.0663194 	 0.936459 
1.0663348 	 0.937226 
1.0663501 	 0.936612 
1.0663655 	 0.937686 
1.0663808 	 0.936688 
1.0663962 	 0.936875 
1.0664115 	 0.937088 
1.0664269 	 0.940315 
1.0664422 	 0.939471 
1.0664576 	 0.941490 
1.0664729 	 0.939704 
1.0664883 	 0.946649 
1.0665036 	 0.951063 
1.0665190 	 0.943988 
1.0665343 	 0.947585 
1.0665497 	 0.953722 
1.0665650 	 0.960095 
1.0665804 	 0.963638 
1.0665957 	 0.964060 
1.0666111 	 0.971866 
1.0666264 	 0.985177 
1.0666418 	 0.986628 
1.0666571 	 0.990205 
1.0666725 	 0.993122 
1.0666878 	 0.995924 
1.0667032 	 1.001651 
1.0667186 	 1.005478 
1.0667339 	 1.003976 
1.0667493 	 1.000711 
1.0667646 	 1.003704 
1.0667800 	 1.002208 
1.0667953 	 1.004153 
1.0668107 	 1.001423 
1.0668260 	 1.006340 
1.0668414 	 1.002516 
1.0668567 	 1.004566 
1.0668721 	 1.003319 
1.0668874 	 1.008868 
1.0669028 	 1.006314 
1.0669181 	 1.005159 
1.0669335 	 1.010054 
1.0669488 	 1.009141 
1.0669642 	 1.007187 
1.0669795 	 1.009703 
1.0669949 	 1.011562 
1.0670102 	 1.013421 
1.0670256 	 1.012784 
1.0670409 	 1.013555 
1.0670563 	 1.014604 
1.0670716 	 1.015986 
1.0670870 	 1.013466 
1.0671023 	 1.014999 
1.0671177 	 1.020321 
1.0671330 	 1.013133 
1.0671484 	 1.014732 
1.0671637 	 1.022401 
1.0671791 	 1.015728 
1.0671944 	 1.016699 
1.0672098 	 1.015424 
1.0672251 	 1.013700 
1.0672405 	 1.007688 
1.0672558 	 1.007267 
1.0672712 	 1.005145 
1.0672865 	 1.007188 
1.0673019 	 1.005285 
1.0673172 	 1.007312 
1.0673326 	 1.007417 
1.0673480 	 1.007744 
1.0673633 	 1.003448 
1.0673787 	 1.008537 
1.0673940 	 1.004269 
1.0674094 	 1.005940 
1.0674247 	 1.007070 
1.0674401 	 1.000995 
1.0674554 	 1.003755 
1.0674708 	 1.000759 
1.0674861 	 0.999629 
1.0675015 	 1.005063 
1.0675168 	 1.007671 
1.0675322 	 1.002005 
1.0675475 	 0.993737 
1.0675629 	 1.007287 
1.0675782 	 1.004859 
1.0675936 	 1.001828 
1.0676089 	 1.004183 
1.0676243 	 1.003454 
1.0676396 	 1.004779 
1.0676550 	 0.999035 
1.0676703 	 1.002085 
1.0676857 	 1.003683 
1.0677010 	 0.999948 
1.0677164 	 0.994240 
1.0677317 	 0.999049 
1.0677471 	 0.997413 
1.0677624 	 1.002540 
1.0677778 	 0.998739 
1.0677931 	 1.002925 
1.0678085 	 1.001752 
1.0678238 	 1.001047 
1.0678392 	 0.999627 
1.0678545 	 0.999397 
1.0678699 	 0.996520 
1.0678852 	 0.998901 
1.0679006 	 1.002597 
1.0679159 	 1.001526 
1.0679313 	 1.001557 
1.0679466 	 0.997904 
1.0679620 	 1.000733 
1.0679774 	 1.003826 
1.0679927 	 1.005060 
1.0680081 	 1.001368 
1.0680234 	 1.001569 
1.0680388 	 1.004965 
1.0680541 	 1.010248 
1.0680695 	 0.998399 
1.0680848 	 0.998456 
1.0681002 	 1.001895 
1.0681155 	 1.004403 
1.0681309 	 0.999162 
1.0681462 	 1.001905 
1.0681616 	 0.999319 
1.0681769 	 0.997239 
1.0681923 	 0.995671 
1.0682076 	 0.995505 
1.0682230 	 0.992065 
1.0682383 	 0.991730 
1.0682537 	 0.983628 
1.0682690 	 0.979263 
1.0682844 	 0.970939 
1.0682997 	 0.958700 
1.0683151 	 0.943833 
1.0683304 	 0.929594 
1.0683458 	 0.923507 
1.0683611 	 0.911143 
1.0683765 	 0.901758 
1.0683918 	 0.895655 
1.0684072 	 0.891405 
1.0684225 	 0.886633 
1.0684379 	 0.884422 
1.0684532 	 0.877566 
1.0684686 	 0.871008 
1.0684839 	 0.863388 
1.0684993 	 0.852372 
1.0685146 	 0.839721 
1.0685300 	 0.833068 
1.0685453 	 0.822052 
1.0685607 	 0.813388 
1.0685760 	 0.799730 
1.0685914 	 0.796569 
1.0686068 	 0.792874 
1.0686221 	 0.792307 
1.0686375 	 0.783187 
1.0686528 	 0.785411 
1.0686682 	 0.783448 
1.0686835 	 0.786692 
1.0686989 	 0.785996 
1.0687142 	 0.789924 
1.0687296 	 0.788414 
1.0687449 	 0.794959 
1.0687603 	 0.801258 
1.0687756 	 0.806270 
1.0687910 	 0.818893 
1.0688063 	 0.830710 
1.0688217 	 0.842549 
1.0688370 	 0.853912 
1.0688524 	 0.865439 
1.0688677 	 0.873294 
1.0688831 	 0.883173 
1.0688984 	 0.896899 
1.0689138 	 0.903861 
1.0689291 	 0.897605 
1.0689445 	 0.898334 
1.0689598 	 0.899230 
1.0689752 	 0.904239 
1.0689905 	 0.906533 
1.0690059 	 0.909213 
1.0690212 	 0.905684 
1.0690366 	 0.916140 
1.0690519 	 0.917483 
1.0690673 	 0.921500 
1.0690826 	 0.917445 
1.0690980 	 0.912912 
1.0691133 	 0.902662 
1.0691287 	 0.898261 
1.0691440 	 0.882918 
1.0691594 	 0.872883 
1.0691747 	 0.861381 
1.0691901 	 0.855143 
1.0692054 	 0.842840 
1.0692208 	 0.835336 
1.0692362 	 0.826238 
1.0692515 	 0.822188 
1.0692669 	 0.819398 
1.0692822 	 0.820451 
1.0692976 	 0.817301 
1.0693129 	 0.815319 
1.0693283 	 0.813511 
1.0693436 	 0.813863 
1.0693590 	 0.812660 
1.0693743 	 0.810518 
1.0693897 	 0.809583 
1.0694050 	 0.807985 
1.0694204 	 0.805772 
1.0694357 	 0.805910 
1.0694511 	 0.807794 
1.0694664 	 0.810586 
1.0694818 	 0.811781 
1.0694971 	 0.817966 
1.0695125 	 0.825335 
1.0695278 	 0.829811 
1.0695432 	 0.836134 
1.0695585 	 0.836320 
1.0695739 	 0.848180 
1.0695892 	 0.851363 
1.0696046 	 0.860109 
1.0696199 	 0.872061 
1.0696353 	 0.886276 
1.0696506 	 0.898103 
1.0696660 	 0.910427 
1.0696813 	 0.921728 
1.0696967 	 0.933697 
1.0697120 	 0.937738 
1.0697274 	 0.946753 
1.0697427 	 0.947676 
1.0697581 	 0.950008 
1.0697734 	 0.952195 
1.0697888 	 0.953121 
1.0698041 	 0.950554 
1.0698195 	 0.955967 
1.0698348 	 0.961175 
1.0698502 	 0.967929 
1.0698656 	 0.966153 
1.0698809 	 0.971230 
1.0698963 	 0.973347 
1.0699116 	 0.975386 
1.0699270 	 0.978936 
1.0699423 	 0.986521 
1.0699577 	 0.992501 
1.0699730 	 0.995124 
1.0699884 	 0.994069 
1.0700037 	 0.993309 
1.0700191 	 0.998847 
1.0700344 	 0.999528 
1.0700498 	 1.000653 
1.0700651 	 1.001291 
1.0700805 	 1.001075 
1.0700958 	 1.001687 
1.0701112 	 0.997412 
1.0701265 	 0.998452 
1.0701419 	 0.998203 
1.0701572 	 0.998051 
1.0701726 	 0.999062 
1.0701879 	 0.998234 
1.0702033 	 1.004045 
1.0702186 	 1.001670 
1.0702340 	 0.999677 
1.0702493 	 1.002972 
1.0702647 	 1.002843 
1.0702800 	 0.998330 
1.0702954 	 0.996253 
1.0703107 	 0.991010 
1.0703261 	 0.992824 
1.0703414 	 0.994271 
1.0703568 	 0.993667 
1.0703721 	 0.997011 
1.0703875 	 0.996003 
1.0704028 	 0.994940 
1.0704182 	 0.997438 
1.0704335 	 0.995743 
1.0704489 	 0.996485 
1.0704642 	 0.994825 
1.0704796 	 0.998493 
1.0704950 	 0.993236 
1.0705103 	 0.993487 
1.0705257 	 0.992665 
1.0705410 	 0.998304 
1.0705564 	 0.998778 
1.0705717 	 0.998068 
1.0705871 	 0.995965 
1.0706024 	 0.995114 
1.0706178 	 0.995252 
1.0706331 	 0.997371 
1.0706485 	 0.993860 
1.0706638 	 0.990660 
1.0706792 	 0.982220 
1.0706945 	 0.981770 
1.0707099 	 0.970136 
1.0707252 	 0.962350 
1.0707406 	 0.955046 
1.0707559 	 0.946998 
1.0707713 	 0.930306 
1.0707866 	 0.932863 
1.0708020 	 0.924415 
1.0708173 	 0.922954 
1.0708327 	 0.918177 
1.0708480 	 0.916524 
1.0708634 	 0.906586 
1.0708787 	 0.908295 
1.0708941 	 0.905268 
1.0709094 	 0.902909 
1.0709248 	 0.899870 
1.0709401 	 0.901188 
1.0709555 	 0.899393 
1.0709708 	 0.900115 
1.0709862 	 0.897417 
1.0710015 	 0.898114 
1.0710169 	 0.899410 
1.0710322 	 0.902325 
1.0710476 	 0.901534 
1.0710629 	 0.905845 
1.0710783 	 0.905795 
1.0710936 	 0.907775 
1.0711090 	 0.911031 
1.0711243 	 0.918150 
1.0711397 	 0.920934 
1.0711551 	 0.922023 
1.0711704 	 0.927062 
1.0711858 	 0.932505 
1.0712011 	 0.938006 
1.0712165 	 0.943112 
1.0712318 	 0.954301 
1.0712472 	 0.962186 
1.0712625 	 0.969711 
1.0712779 	 0.980552 
1.0712932 	 0.987211 
1.0713086 	 0.992677 
1.0713239 	 0.998277 
1.0713393 	 0.997686 
1.0713546 	 0.996935 
1.0713700 	 0.996849 
1.0713853 	 0.997957 
1.0714007 	 0.996862 
1.0714160 	 0.995182 
1.0714314 	 0.993572 
1.0714467 	 0.996785 
1.0714621 	 0.996774 
1.0714774 	 0.998711 
1.0714928 	 1.002121 
1.0715081 	 0.998219 
1.0715235 	 0.997334 
1.0715388 	 1.002673 
1.0715542 	 0.999626 
1.0715695 	 0.997630 
1.0715849 	 0.993510 
1.0716002 	 0.992569 
1.0716156 	 0.994070 
1.0716309 	 0.998046 
1.0716463 	 0.999842 
1.0716616 	 0.999790 
1.0716770 	 0.997211 
1.0716923 	 0.999580 
1.0717077 	 0.995684 
1.0717230 	 0.997372 
1.0717384 	 0.993686 
1.0717537 	 0.998310 
1.0717691 	 0.996080 
1.0717845 	 0.997733 
1.0717998 	 0.999889 
1.0718152 	 1.002092 
1.0718305 	 0.997300 
1.0718459 	 0.998273 
1.0718612 	 0.998410 
1.0718766 	 1.002360 
1.0718919 	 1.000800 
1.0719073 	 1.002707 
1.0719226 	 0.995702 
1.0719380 	 0.999595 
1.0719533 	 1.001694 
1.0719687 	 0.998536 
1.0719840 	 0.997546 
1.0719994 	 0.998589 
1.0720147 	 0.996085 
1.0720301 	 0.998562 
1.0720454 	 0.998190 
1.0720608 	 1.000231 
1.0720761 	 1.000922 
1.0720915 	 1.003487 
1.0721068 	 1.001953 
1.0721222 	 1.001787 
1.0721375 	 0.994862 
1.0721529 	 0.998920 
1.0721682 	 0.997334 
1.0721836 	 0.997363 
1.0721989 	 0.998332 
1.0722143 	 0.999451 
1.0722296 	 1.000312 
1.0722450 	 1.000401 
1.0722603 	 0.999105 
1.0722757 	 0.998832 
1.0722910 	 1.000474 
1.0723064 	 0.998439 
1.0723217 	 1.000940 
1.0723371 	 1.003815 
1.0723524 	 1.002887 
1.0723678 	 1.003422 
1.0723831 	 1.002240 
1.0723985 	 1.005182 
1.0724139 	 1.004326 
1.0724292 	 1.004733 
1.0724446 	 1.006709 
1.0724599 	 1.002273 
1.0724753 	 1.000385 
1.0724906 	 1.003219 
1.0725060 	 1.003215 
1.0725213 	 0.994204 
1.0725367 	 0.995832 
1.0725520 	 1.005896 
1.0725674 	 1.007422 
1.0725827 	 1.005421 
1.0725981 	 1.005169 
1.0726134 	 1.006538 
1.0726288 	 1.002836 
1.0726441 	 1.002511 
1.0726595 	 0.997923 
1.0726748 	 0.997261 
1.0726902 	 0.994017 
1.0727055 	 0.990471 
1.0727209 	 0.985694 
1.0727362 	 0.984724 
1.0727516 	 0.977465 
1.0727669 	 0.976268 
1.0727823 	 0.970715 
1.0727976 	 0.967316 
1.0728130 	 0.962212 
1.0728283 	 0.959514 
1.0728437 	 0.957336 
1.0728590 	 0.949026 
1.0728744 	 0.948313 
1.0728897 	 0.944332 
1.0729051 	 0.936008 
1.0729204 	 0.931878 
1.0729358 	 0.925649 
1.0729511 	 0.917844 
1.0729665 	 0.906704 
1.0729818 	 0.897860 
1.0729972 	 0.893406 
1.0730125 	 0.883774 
1.0730279 	 0.873680 
1.0730433 	 0.870092 
1.0730586 	 0.873244 
1.0730740 	 0.865607 
1.0730893 	 0.868186 
1.0731047 	 0.867465 
1.0731200 	 0.866577 
1.0731354 	 0.863685 
1.0731507 	 0.866100 
1.0731661 	 0.867401 
1.0731814 	 0.867106 
1.0731968 	 0.872844 
1.0732121 	 0.873135 
1.0732275 	 0.880758 
1.0732428 	 0.886469 
1.0732582 	 0.893697 
1.0732735 	 0.897494 
1.0732889 	 0.903450 
1.0733042 	 0.907730 
1.0733196 	 0.914596 
1.0733349 	 0.919584 
1.0733503 	 0.923092 
1.0733656 	 0.927940 
1.0733810 	 0.931816 
1.0733963 	 0.933458 
1.0734117 	 0.941125 
1.0734270 	 0.943129 
1.0734424 	 0.952533 
1.0734577 	 0.959028 
1.0734731 	 0.969789 
1.0734884 	 0.976891 
1.0735038 	 0.984994 
1.0735191 	 0.995160 
1.0735345 	 1.001104 
1.0735498 	 1.001245 
1.0735652 	 1.001299 
1.0735805 	 1.001024 
1.0735959 	 0.998234 
1.0736112 	 1.001945 
1.0736266 	 1.001018 
1.0736419 	 1.001438 
1.0736573 	 1.003632 
1.0736727 	 1.004094 
1.0736880 	 1.002498 
1.0737034 	 1.003998 
1.0737187 	 1.004630 
1.0737341 	 1.005069 
1.0737494 	 1.004381 
1.0737648 	 1.004564 
1.0737801 	 1.004290 
1.0737955 	 0.999245 
1.0738108 	 0.998975 
1.0738262 	 1.003659 
1.0738415 	 1.004488 
1.0738569 	 1.007138 
1.0738722 	 1.005821 
1.0738876 	 1.008537 
1.0739029 	 1.006543 
1.0739183 	 1.004284 
1.0739336 	 1.004665 
1.0739490 	 1.002749 
1.0739643 	 0.997879 
1.0739797 	 1.000226 
1.0739950 	 1.002092 
1.0740104 	 1.000431 
1.0740257 	 1.001975 
1.0740411 	 1.002878 
1.0740564 	 1.003942 
1.0740718 	 1.005434 
1.0740871 	 1.003751 
1.0741025 	 1.001988 
1.0741178 	 1.002098 
1.0741332 	 0.998366 
1.0741485 	 0.998440 
1.0741639 	 0.997459 
1.0741792 	 0.998786 
1.0741946 	 1.000780 
1.0742099 	 0.997849 
1.0742253 	 0.998885 
1.0742406 	 1.000043 
1.0742560 	 1.002216 
1.0742713 	 0.997487 
1.0742867 	 0.995976 
1.0743021 	 0.995043 
1.0743174 	 0.998124 
1.0743328 	 0.998910 
1.0743481 	 0.993682 
1.0743635 	 0.995355 
1.0743788 	 0.997003 
1.0743942 	 0.998094 
1.0744095 	 0.993006 
1.0744249 	 0.995339 
1.0744402 	 0.995512 
1.0744556 	 0.996635 
1.0744709 	 0.994960 
1.0744863 	 0.996096 
1.0745016 	 0.996101 
1.0745170 	 0.991659 
1.0745323 	 0.991165 
1.0745477 	 0.993568 
1.0745630 	 0.991602 
1.0745784 	 0.995092 
1.0745937 	 0.999479 
1.0746091 	 1.002448 
1.0746244 	 1.007445 
1.0746398 	 1.003288 
1.0746551 	 1.001312 
1.0746705 	 0.996765 
1.0746858 	 0.996522 
1.0747012 	 0.999585 
1.0747165 	 0.999826 
1.0747319 	 1.001311 
1.0747472 	 0.998366 
1.0747626 	 0.993484 
1.0747779 	 0.989186 
1.0747933 	 0.994117 
1.0748086 	 0.991591 
1.0748240 	 0.990133 
1.0748393 	 0.984572 
1.0748547 	 0.983678 
1.0748700 	 0.981252 
1.0748854 	 0.980244 
1.0749007 	 0.970397 
1.0749161 	 0.966521 
1.0749315 	 0.954915 
1.0749468 	 0.955438 
1.0749622 	 0.951863 
1.0749775 	 0.945075 
1.0749929 	 0.943387 
1.0750082 	 0.936508 
1.0750236 	 0.935094 
1.0750389 	 0.935966 
1.0750543 	 0.927291 
1.0750696 	 0.925825 
1.0750850 	 0.926449 
1.0751003 	 0.921243 
1.0751157 	 0.916094 
1.0751310 	 0.921402 
1.0751464 	 0.920683 
1.0751617 	 0.921808 
1.0751771 	 0.923315 
1.0751924 	 0.925584 
1.0752078 	 0.926368 
1.0752231 	 0.928751 
1.0752385 	 0.930380 
1.0752538 	 0.930163 
1.0752692 	 0.929863 
1.0752845 	 0.931178 
1.0752999 	 0.931888 
1.0753152 	 0.937611 
1.0753306 	 0.938218 
1.0753459 	 0.940791 
1.0753613 	 0.937974 
1.0753766 	 0.937594 
1.0753920 	 0.936207 
1.0754073 	 0.936277 
1.0754227 	 0.937205 
1.0754380 	 0.938676 
1.0754534 	 0.941463 
1.0754687 	 0.946824 
1.0754841 	 0.951432 
1.0754994 	 0.951700 
1.0755148 	 0.956658 
1.0755301 	 0.956356 
1.0755455 	 0.960371 
1.0755609 	 0.957389 
1.0755762 	 0.956712 
1.0755916 	 0.958410 
1.0756069 	 0.956947 
1.0756223 	 0.956367 
1.0756376 	 0.953428 
1.0756530 	 0.955105 
1.0756683 	 0.953555 
1.0756837 	 0.955992 
1.0756990 	 0.954773 
1.0757144 	 0.958471 
1.0757297 	 0.957804 
1.0757451 	 0.959403 
1.0757604 	 0.961624 
1.0757758 	 0.960418 
1.0757911 	 0.964596 
1.0758065 	 0.963336 
1.0758218 	 0.966487 
1.0758372 	 0.970136 
1.0758525 	 0.969152 
1.0758679 	 0.973021 
1.0758832 	 0.975308 
1.0758986 	 0.977777 
1.0759139 	 0.985798 
1.0759293 	 0.986321 
1.0759446 	 0.992579 
1.0759600 	 0.993469 
1.0759753 	 0.996143 
1.0759907 	 0.997275 
1.0760060 	 0.994535 
1.0760214 	 0.993098 
1.0760367 	 0.993487 
1.0760521 	 0.995877 
1.0760674 	 1.000687 
1.0760828 	 0.991370 
1.0760981 	 0.993437 
1.0761135 	 0.993071 
1.0761288 	 0.995439 
1.0761442 	 0.994227 
1.0761595 	 0.993892 
1.0761749 	 0.991804 
1.0761903 	 0.992246 
1.0762056 	 0.990219 
1.0762210 	 0.992156 
1.0762363 	 0.991044 
1.0762517 	 0.991254 
1.0762670 	 0.992453 
1.0762824 	 0.995746 
1.0762977 	 0.996253 
1.0763131 	 0.995731 
1.0763284 	 0.992951 
1.0763438 	 0.991900 
1.0763591 	 0.989914 
1.0763745 	 0.997411 
1.0763898 	 0.996309 
1.0764052 	 0.993175 
1.0764205 	 0.995415 
1.0764359 	 0.995473 
1.0764512 	 0.998740 
1.0764666 	 0.995353 
1.0764819 	 0.996418 
1.0764973 	 0.999682 
1.0765126 	 0.998626 
1.0765280 	 0.999711 
1.0765433 	 1.000377 
1.0765587 	 0.999126 
1.0765740 	 0.995123 
1.0765894 	 0.998850 
1.0766047 	 1.003104 
1.0766201 	 1.002125 
1.0766354 	 1.002963 
1.0766508 	 1.007252 
1.0766661 	 1.006228 
1.0766815 	 0.999167 
1.0766968 	 1.002152 
1.0767122 	 1.003419 
1.0767275 	 1.006734 
1.0767429 	 1.004523 
1.0767582 	 1.002980 
1.0767736 	 1.002936 
1.0767889 	 1.004251 
1.0768043 	 0.999822 
1.0768197 	 0.996687 
1.0768350 	 0.999930 
1.0768504 	 1.007504 
1.0768657 	 1.002217 
1.0768811 	 1.003314 
1.0768964 	 0.999480 
1.0769118 	 0.999479 
1.0769271 	 1.003650 
1.0769425 	 1.004600 
1.0769578 	 0.999525 
1.0769732 	 0.997902 
1.0769885 	 1.004134 
1.0770039 	 1.002864 
1.0770192 	 1.000825 
1.0770346 	 1.004434 
1.0770499 	 1.002191 
1.0770653 	 1.004943 
1.0770806 	 1.002880 
1.0770960 	 0.998805 
1.0771113 	 0.995297 
1.0771267 	 0.997571 
1.0771420 	 0.999560 
1.0771574 	 1.000069 
1.0771727 	 0.997916 
1.0771881 	 0.998428 
1.0772034 	 1.000675 
1.0772188 	 1.000190 
1.0772341 	 1.003538 
1.0772495 	 0.998513 
1.0772648 	 0.996899 
1.0772802 	 0.994983 
1.0772955 	 0.994965 
1.0773109 	 0.996658 
1.0773262 	 0.995882 
1.0773416 	 0.997929 
1.0773569 	 0.997410 
1.0773723 	 0.999064 
1.0773876 	 1.005216 
1.0774030 	 1.004400 
1.0774183 	 1.001593 
1.0774337 	 1.006470 
1.0774490 	 1.013852 
1.0774644 	 1.019687 
1.0774798 	 1.017077 
1.0774951 	 1.010045 
1.0775105 	 1.008842 
1.0775258 	 1.004926 
1.0775412 	 1.003434 
1.0775565 	 1.008020 
1.0775719 	 1.010270 
1.0775872 	 1.004663 
1.0776026 	 1.003658 
1.0776179 	 0.998704 
1.0776333 	 0.998977 
1.0776486 	 0.998239 
1.0776640 	 0.997501 
1.0776793 	 0.995624 
1.0776947 	 0.997142 
1.0777100 	 0.995502 
1.0777254 	 0.994465 
1.0777407 	 0.992781 
1.0777561 	 0.999212 
1.0777714 	 1.000186 
1.0777868 	 0.996250 
1.0778021 	 0.994312 
1.0778175 	 0.997102 
1.0778328 	 0.994227 
1.0778482 	 0.993301 
1.0778635 	 0.992710 
1.0778789 	 0.991961 
1.0778942 	 0.992015 
1.0779096 	 0.998056 
1.0779249 	 0.999609 
1.0779403 	 0.995449 
1.0779556 	 0.994285 
1.0779710 	 0.993544 
1.0779863 	 0.992704 
1.0780017 	 0.991487 
1.0780170 	 0.992837 
1.0780324 	 0.991001 
1.0780477 	 0.992569 
1.0780631 	 0.986550 
1.0780784 	 0.991557 
1.0780938 	 0.995435 
1.0781092 	 0.997713 
1.0781245 	 0.995315 
1.0781399 	 0.996107 
1.0781552 	 0.995242 
1.0781706 	 0.997795 
1.0781859 	 0.994971 
1.0782013 	 0.998827 
1.0782166 	 0.994890 
1.0782320 	 0.995385 
1.0782473 	 0.991431 
1.0782627 	 0.992797 
1.0782780 	 0.994391 
1.0782934 	 0.995304 
1.0783087 	 0.990894 
1.0783241 	 0.994260 
1.0783394 	 0.997634 
1.0783548 	 0.993690 
1.0783701 	 0.986468 
1.0783855 	 0.989281 
1.0784008 	 0.986376 
1.0784162 	 0.986205 
1.0784315 	 0.985641 
1.0784469 	 0.981722 
1.0784622 	 0.976311 
1.0784776 	 0.976963 
1.0784929 	 0.978812 
1.0785083 	 0.975755 
1.0785236 	 0.974598 
1.0785390 	 0.971982 
1.0785543 	 0.972880 
1.0785697 	 0.968857 
1.0785850 	 0.963641 
1.0786004 	 0.961637 
1.0786157 	 0.965424 
1.0786311 	 0.965692 
1.0786464 	 0.962124 
1.0786618 	 0.953988 
1.0786771 	 0.952730 
1.0786925 	 0.943151 
1.0787078 	 0.941724 
1.0787232 	 0.933881 
1.0787386 	 0.931251 
1.0787539 	 0.923945 
1.0787693 	 0.924588 
1.0787846 	 0.917566 
1.0788000 	 0.917095 
1.0788153 	 0.915002 
1.0788307 	 0.915295 
1.0788460 	 0.916387 
1.0788614 	 0.919395 
1.0788767 	 0.919671 
1.0788921 	 0.920567 
1.0789074 	 0.917576 
1.0789228 	 0.918656 
1.0789381 	 0.916977 
1.0789535 	 0.916328 
1.0789688 	 0.918110 
1.0789842 	 0.922214 
1.0789995 	 0.930820 
1.0790149 	 0.927743 
1.0790302 	 0.927695 
1.0790456 	 0.934457 
1.0790609 	 0.935483 
1.0790763 	 0.933260 
1.0790916 	 0.937885 
1.0791070 	 0.937816 
1.0791223 	 0.939764 
1.0791377 	 0.942106 
1.0791530 	 0.944095 
1.0791684 	 0.944708 
1.0791837 	 0.955748 
1.0791991 	 0.957939 
1.0792144 	 0.963119 
1.0792298 	 0.971393 
1.0792451 	 0.982634 
1.0792605 	 0.982339 
1.0792758 	 0.986575 
1.0792912 	 0.980852 
1.0793065 	 0.980281 
1.0793219 	 0.980554 
1.0793372 	 0.983174 
1.0793526 	 0.981105 
1.0793680 	 0.987080 
1.0793833 	 0.983775 
1.0793987 	 0.983288 
1.0794140 	 0.980716 
1.0794294 	 0.985112 
1.0794447 	 0.990558 
1.0794601 	 0.991910 
1.0794754 	 0.991276 
1.0794908 	 0.993270 
1.0795061 	 0.985796 
1.0795215 	 0.985608 
1.0795368 	 0.988218 
1.0795522 	 0.987250 
1.0795675 	 0.982990 
1.0795829 	 0.980860 
1.0795982 	 0.986945 
1.0796136 	 0.985240 
1.0796289 	 0.988300 
1.0796443 	 0.984801 
1.0796596 	 0.983345 
1.0796750 	 0.983600 
1.0796903 	 0.984878 
1.0797057 	 0.981030 
1.0797210 	 0.981592 
1.0797364 	 0.981217 
1.0797517 	 0.985608 
1.0797671 	 0.985111 
1.0797824 	 0.991477 
1.0797978 	 0.988123 
1.0798131 	 0.986319 
1.0798285 	 0.986467 
1.0798438 	 0.986171 
1.0798592 	 0.982486 
1.0798745 	 0.984360 
1.0798899 	 0.984577 
1.0799052 	 0.982792 
1.0799206 	 0.979984 
1.0799359 	 0.982557 
1.0799513 	 0.980625 
1.0799666 	 0.988187 
1.0799820 	 0.983309 
1.0799974 	 0.989198 
1.0800127 	 0.997635 
1.0800281 	 0.983735 
1.0800434 	 0.986647 
1.0800588 	 0.984470 
1.0800741 	 0.985735 
1.0800895 	 0.983966 
1.0801048 	 0.990865 
1.0801202 	 0.987703 
1.0801355 	 0.991898 
1.0801509 	 0.996787 
1.0801662 	 0.997088 
1.0801816 	 0.992126 
1.0801969 	 0.997810 
1.0802123 	 1.009559 
1.0802276 	 1.026205 
1.0802430 	 1.033521 
1.0802583 	 1.020179 
1.0802737 	 1.002266 
1.0802890 	 1.000198 
1.0803044 	 0.993080 
1.0803197 	 0.992766 
1.0803351 	 0.990639 
1.0803504 	 0.994058 
1.0803658 	 0.997273 
1.0803811 	 0.992091 
1.0803965 	 0.992459 
1.0804118 	 0.992975 
1.0804272 	 0.989570 
1.0804425 	 0.990320 
1.0804579 	 0.992620 
1.0804732 	 0.991759 
1.0804886 	 0.990861 
1.0805039 	 0.994096 
1.0805193 	 0.999833 
1.0805346 	 0.995951 
1.0805500 	 0.996510 
1.0805653 	 0.994916 
1.0805807 	 1.000220 
1.0805960 	 1.000746 
1.0806114 	 1.001379 
1.0806268 	 0.998978 
1.0806421 	 1.007490 
1.0806575 	 1.006770 
1.0806728 	 1.006827 
1.0806882 	 1.002590 
1.0807035 	 1.001155 
1.0807189 	 1.000645 
1.0807342 	 1.000545 
1.0807496 	 1.001228 
1.0807649 	 1.003997 
1.0807803 	 0.999461 
1.0807956 	 1.002871 
1.0808110 	 1.008382 
1.0808263 	 1.000931 
1.0808417 	 1.004633 
1.0808570 	 1.006439 
1.0808724 	 1.005957 
1.0808877 	 1.009319 
1.0809031 	 1.007611 
1.0809184 	 1.006182 
1.0809338 	 1.005513 
1.0809491 	 1.003532 
1.0809645 	 1.003913 
1.0809798 	 1.006708 
1.0809952 	 1.004565 


==> anc/HD55052/HD55052_72.dat <==
1.0512020 	 1.003257 
1.0512175 	 1.004112 
1.0512329 	 1.002808 
1.0512484 	 1.002532 
1.0512638 	 0.997824 
1.0512792 	 0.998500 
1.0512947 	 0.995659 
1.0513101 	 1.002769 
1.0513256 	 0.992221 
1.0513410 	 1.002169 
1.0513565 	 0.995767 
1.0513719 	 1.005108 
1.0513874 	 0.998728 
1.0514028 	 0.995890 
1.0514182 	 0.995092 
1.0514337 	 0.995761 
1.0514491 	 0.997976 
1.0514646 	 0.996687 
1.0514800 	 0.999166 
1.0514955 	 0.999560 
1.0515109 	 0.998865 
1.0515264 	 0.998656 
1.0515418 	 1.003705 
1.0515573 	 0.994789 
1.0515727 	 1.000118 
1.0515881 	 0.994151 
1.0516036 	 0.995799 
1.0516190 	 0.994251 
1.0516345 	 0.996731 
1.0516499 	 0.992856 
1.0516654 	 1.000897 
1.0516808 	 0.997346 
1.0516963 	 1.002276 
1.0517117 	 1.004587 
1.0517272 	 1.004840 
1.0517426 	 1.003121 
1.0517580 	 0.996728 
1.0517735 	 1.001477 
1.0517889 	 0.996958 
1.0518044 	 0.996965 
1.0518198 	 0.990625 
1.0518353 	 1.005063 
1.0518507 	 1.003066 
1.0518662 	 1.008489 
1.0518816 	 1.000158 
1.0518970 	 1.006275 
1.0519125 	 1.005268 
1.0519279 	 1.006447 
1.0519434 	 0.997502 
1.0519588 	 1.003309 
1.0519743 	 1.003274 
1.0519897 	 1.002269 
1.0520052 	 1.005735 
1.0520206 	 0.997110 
1.0520361 	 1.003454 
1.0520515 	 0.998264 
1.0520669 	 0.999621 
1.0520824 	 0.997310 
1.0520978 	 1.000266 
1.0521133 	 0.996240 
1.0521287 	 0.996863 
1.0521442 	 0.987894 
1.0521596 	 0.995173 
1.0521751 	 0.988276 
1.0521905 	 0.993134 
1.0522059 	 0.990195 
1.0522214 	 0.991078 
1.0522368 	 0.986724 
1.0522523 	 0.981982 
1.0522677 	 0.982025 
1.0522832 	 0.977827 
1.0522986 	 0.979167 
1.0523141 	 0.976261 
1.0523295 	 0.982647 
1.0523450 	 0.979151 
1.0523604 	 0.984003 
1.0523758 	 0.978315 
1.0523913 	 0.982774 
1.0524067 	 0.978247 
1.0524222 	 0.982141 
1.0524376 	 0.979116 
1.0524531 	 0.980870 
1.0524685 	 0.971431 
1.0524840 	 0.979332 
1.0524994 	 0.979386 
1.0525148 	 0.977405 
1.0525303 	 0.979559 
1.0525457 	 0.983140 
1.0525612 	 0.985468 
1.0525766 	 0.985279 
1.0525921 	 0.985741 
1.0526075 	 0.984735 
1.0526230 	 0.990697 
1.0526384 	 0.994237 
1.0526539 	 0.988745 
1.0526693 	 0.987615 
1.0526847 	 0.989467 
1.0527002 	 0.994656 
1.0527156 	 1.000719 
1.0527311 	 0.994869 
1.0527465 	 0.997727 
1.0527620 	 0.993619 
1.0527774 	 0.998361 
1.0527929 	 1.000363 
1.0528083 	 1.000576 
1.0528237 	 0.999729 
1.0528392 	 0.997368 
1.0528546 	 1.000981 
1.0528701 	 0.995367 
1.0528855 	 0.999503 
1.0529010 	 0.997133 
1.0529164 	 0.995972 
1.0529319 	 0.999483 
1.0529473 	 1.003532 
1.0529628 	 0.991602 
1.0529782 	 0.996765 
1.0529936 	 0.988374 
1.0530091 	 0.996077 
1.0530245 	 0.992263 
1.0530400 	 0.997275 
1.0530554 	 0.990054 
1.0530709 	 0.994008 
1.0530863 	 0.994382 
1.0531018 	 0.994927 
1.0531172 	 0.992669 
1.0531326 	 0.992483 
1.0531481 	 0.992091 
1.0531635 	 0.989847 
1.0531790 	 0.992121 
1.0531944 	 0.988222 
1.0532099 	 0.990381 
1.0532253 	 0.983298 
1.0532408 	 0.991739 
1.0532562 	 0.986384 
1.0532717 	 0.986326 
1.0532871 	 0.987274 
1.0533025 	 0.989973 
1.0533180 	 0.979631 
1.0533334 	 0.988837 
1.0533489 	 0.985630 
1.0533643 	 0.988724 
1.0533798 	 0.988296 
1.0533952 	 0.991445 
1.0534107 	 0.990108 
1.0534261 	 0.989170 
1.0534415 	 0.990970 
1.0534570 	 0.993236 
1.0534724 	 0.996053 
1.0534879 	 0.997424 
1.0535033 	 0.996439 
1.0535188 	 0.990928 
1.0535342 	 0.998386 
1.0535497 	 0.996159 
1.0535651 	 0.998259 
1.0535806 	 0.992784 
1.0535960 	 0.998414 
1.0536114 	 0.995798 
1.0536269 	 1.002081 
1.0536423 	 0.995112 
1.0536578 	 1.004608 
1.0536732 	 0.995495 
1.0536887 	 0.999115 
1.0537041 	 0.997285 
1.0537196 	 0.994024 
1.0537350 	 1.000322 
1.0537504 	 1.001988 
1.0537659 	 1.001045 
1.0537813 	 1.001588 
1.0537968 	 1.006112 
1.0538122 	 1.002571 
1.0538277 	 1.004880 
1.0538431 	 1.002146 
1.0538586 	 1.003762 
1.0538740 	 0.995584 
1.0538895 	 1.005480 
1.0539049 	 0.999453 
1.0539203 	 1.000041 
1.0539358 	 1.000526 
1.0539512 	 1.000958 
1.0539667 	 1.001696 
1.0539821 	 1.004074 
1.0539976 	 1.001644 
1.0540130 	 1.000828 
1.0540285 	 0.998864 
1.0540439 	 1.000818 
1.0540594 	 0.998787 
1.0540748 	 0.994470 
1.0540902 	 0.997653 
1.0541057 	 0.997544 
1.0541211 	 0.993708 
1.0541366 	 0.990695 
1.0541520 	 0.990676 
1.0541675 	 0.986267 
1.0541829 	 0.989380 
1.0541984 	 0.985513 
1.0542138 	 0.984515 
1.0542292 	 0.981686 
1.0542447 	 0.984634 
1.0542601 	 0.980481 
1.0542756 	 0.986970 
1.0542910 	 0.978162 
1.0543065 	 0.981366 
1.0543219 	 0.975832 
1.0543374 	 0.983119 
1.0543528 	 0.979543 
1.0543683 	 0.980160 
1.0543837 	 0.975863 
1.0543991 	 0.968837 
1.0544146 	 0.980024 
1.0544300 	 0.978679 
1.0544455 	 0.982765 
1.0544609 	 0.984015 
1.0544764 	 0.988454 
1.0544918 	 0.986732 
1.0545073 	 0.993426 
1.0545227 	 0.994254 
1.0545381 	 0.992450 
1.0545536 	 0.989536 
1.0545690 	 0.994687 
1.0545845 	 0.992847 
1.0545999 	 0.999629 
1.0546154 	 0.995944 
1.0546308 	 1.002777 
1.0546463 	 1.002084 
1.0546617 	 1.004079 
1.0546772 	 1.003160 
1.0546926 	 1.008309 
1.0547080 	 1.006164 
1.0547235 	 1.011760 
1.0547389 	 1.007139 
1.0547544 	 1.004723 
1.0547698 	 1.005430 
1.0547853 	 1.003856 
1.0548007 	 1.004901 
1.0548162 	 1.005511 
1.0548316 	 1.010328 
1.0548470 	 1.005570 
1.0548625 	 1.009444 
1.0548779 	 1.004733 
1.0548934 	 1.007104 
1.0549088 	 1.004539 
1.0549243 	 1.005652 
1.0549397 	 1.001687 
1.0549552 	 1.003344 
1.0549706 	 0.998870 
1.0549861 	 1.000777 
1.0550015 	 0.999132 
1.0550169 	 0.999164 
1.0550324 	 0.996565 
1.0550478 	 0.997207 
1.0550633 	 0.998599 
1.0550787 	 1.000822 
1.0550942 	 1.004559 
1.0551096 	 1.002901 
1.0551251 	 0.998584 
1.0551405 	 1.001150 
1.0551559 	 0.998166 
1.0551714 	 0.997531 
1.0551868 	 0.999536 
1.0552023 	 1.001392 
1.0552177 	 1.005251 
1.0552332 	 1.003840 
1.0552486 	 1.006327 
1.0552641 	 1.004173 
1.0552795 	 1.004644 
1.0552950 	 0.998050 
1.0553104 	 1.003480 
1.0553258 	 0.999360 
1.0553413 	 1.003237 
1.0553567 	 1.002609 
1.0553722 	 1.002534 
1.0553876 	 1.002168 
1.0554031 	 1.005659 
1.0554185 	 1.003611 
1.0554340 	 1.006326 
1.0554494 	 1.003244 
1.0554648 	 1.004743 
1.0554803 	 1.005322 
1.0554957 	 1.004622 
1.0555112 	 1.002785 
1.0555266 	 1.004733 
1.0555421 	 1.003630 
1.0555575 	 1.002204 
1.0555730 	 1.007565 
1.0555884 	 1.005673 
1.0556039 	 1.003648 
1.0556193 	 1.001876 
1.0556347 	 1.007271 
1.0556502 	 1.004934 
1.0556656 	 1.005024 
1.0556811 	 1.000135 
1.0556965 	 1.002934 
1.0557120 	 1.001732 
1.0557274 	 1.005283 
1.0557429 	 1.003915 
1.0557583 	 1.000563 
1.0557737 	 0.999308 
1.0557892 	 0.998765 
1.0558046 	 1.000744 
1.0558201 	 0.997561 
1.0558355 	 0.997056 
1.0558510 	 0.999928 
1.0558664 	 0.996619 
1.0558819 	 0.997289 
1.0558973 	 1.000391 
1.0559128 	 0.997061 
1.0559282 	 0.994791 
1.0559436 	 0.992358 
1.0559591 	 0.991301 
1.0559745 	 0.991281 
1.0559900 	 0.992209 
1.0560054 	 0.992333 
1.0560209 	 0.990730 
1.0560363 	 0.986492 
1.0560518 	 0.993325 
1.0560672 	 0.993715 
1.0560826 	 0.992714 
1.0560981 	 0.993826 
1.0561135 	 0.996474 
1.0561290 	 0.993706 
1.0561444 	 0.997689 
1.0561599 	 0.991116 
1.0561753 	 0.995465 
1.0561908 	 0.994862 
1.0562062 	 0.994147 
1.0562217 	 0.991388 
1.0562371 	 0.994989 
1.0562525 	 0.992515 
1.0562680 	 0.998247 
1.0562834 	 0.998106 
1.0562989 	 0.998540 
1.0563143 	 1.001731 
1.0563298 	 1.001177 
1.0563452 	 0.999842 
1.0563607 	 1.002568 
1.0563761 	 1.001979 
1.0563915 	 1.001880 
1.0564070 	 1.001199 
1.0564224 	 1.005882 
1.0564379 	 1.000911 
1.0564533 	 1.003036 
1.0564688 	 1.005234 
1.0564842 	 1.006776 
1.0564997 	 1.005378 
1.0565151 	 1.001822 
1.0565306 	 1.000893 
1.0565460 	 1.002376 
1.0565614 	 1.000204 
1.0565769 	 0.998491 
1.0565923 	 0.997313 
1.0566078 	 1.001056 
1.0566232 	 1.002353 
1.0566387 	 1.001886 
1.0566541 	 1.006875 
1.0566696 	 0.999620 
1.0566850 	 1.001354 
1.0567005 	 1.000862 
1.0567159 	 1.000878 
1.0567313 	 0.997929 
1.0567468 	 1.002622 
1.0567622 	 1.002541 
1.0567777 	 1.002355 
1.0567931 	 1.004036 
1.0568086 	 1.001370 
1.0568240 	 1.001496 
1.0568395 	 1.001793 
1.0568549 	 1.001414 
1.0568703 	 1.002301 
1.0568858 	 1.002684 
1.0569012 	 0.999732 
1.0569167 	 0.997733 
1.0569321 	 1.002372 
1.0569476 	 1.001167 
1.0569630 	 1.000035 
1.0569785 	 1.000601 
1.0569939 	 1.001052 
1.0570094 	 0.998598 
1.0570248 	 1.002998 
1.0570402 	 1.002746 
1.0570557 	 1.000293 
1.0570711 	 1.001513 
1.0570866 	 0.997601 
1.0571020 	 1.000749 
1.0571175 	 1.004028 
1.0571329 	 1.004641 
1.0571484 	 1.002357 
1.0571638 	 0.999939 
1.0571792 	 1.000604 
1.0571947 	 1.006523 
1.0572101 	 1.000560 
1.0572256 	 0.999626 
1.0572410 	 1.001053 
1.0572565 	 1.002291 
1.0572719 	 1.001209 
1.0572874 	 1.003696 
1.0573028 	 1.001753 
1.0573183 	 1.001771 
1.0573337 	 0.995486 
1.0573491 	 1.004683 
1.0573646 	 1.003780 
1.0573800 	 1.001752 
1.0573955 	 1.001058 
1.0574109 	 1.000609 
1.0574264 	 0.994559 
1.0574418 	 0.996580 
1.0574573 	 0.995592 
1.0574727 	 0.995632 
1.0574881 	 0.987305 
1.0575036 	 0.991813 
1.0575190 	 0.994733 
1.0575345 	 0.992974 
1.0575499 	 0.992255 
1.0575654 	 0.991498 
1.0575808 	 0.990666 
1.0575963 	 0.990533 
1.0576117 	 0.986956 
1.0576272 	 0.990535 
1.0576426 	 0.986830 
1.0576580 	 0.988471 
1.0576735 	 0.989652 
1.0576889 	 0.989549 
1.0577044 	 0.985170 
1.0577198 	 0.986875 
1.0577353 	 0.989505 
1.0577507 	 0.990689 
1.0577662 	 0.990581 
1.0577816 	 0.985718 
1.0577970 	 0.989203 
1.0578125 	 0.988800 
1.0578279 	 0.992286 
1.0578434 	 0.991117 
1.0578588 	 0.994834 
1.0578743 	 0.993480 
1.0578897 	 0.992373 
1.0579052 	 0.993665 
1.0579206 	 0.994439 
1.0579361 	 0.993066 
1.0579515 	 0.993993 
1.0579669 	 0.994086 
1.0579824 	 0.994000 
1.0579978 	 0.995458 
1.0580133 	 0.998004 
1.0580287 	 0.999721 
1.0580442 	 0.997678 
1.0580596 	 0.998632 
1.0580751 	 0.997790 
1.0580905 	 0.994675 
1.0581059 	 0.993637 
1.0581214 	 0.995449 
1.0581368 	 0.993857 
1.0581523 	 0.990773 
1.0581677 	 0.987406 
1.0581832 	 0.987746 
1.0581986 	 0.983836 
1.0582141 	 0.984334 
1.0582295 	 0.978275 
1.0582450 	 0.977475 
1.0582604 	 0.982592 
1.0582758 	 0.981377 
1.0582913 	 0.980620 
1.0583067 	 0.979272 
1.0583222 	 0.981845 
1.0583376 	 0.978178 
1.0583531 	 0.978694 
1.0583685 	 0.977669 
1.0583840 	 0.976782 
1.0583994 	 0.976305 
1.0584148 	 0.975693 
1.0584303 	 0.975001 
1.0584457 	 0.971223 
1.0584612 	 0.969218 
1.0584766 	 0.962571 
1.0584921 	 0.957190 
1.0585075 	 0.952923 
1.0585230 	 0.947177 
1.0585384 	 0.938542 
1.0585539 	 0.932586 
1.0585693 	 0.930663 
1.0585847 	 0.925028 
1.0586002 	 0.922570 
1.0586156 	 0.920605 
1.0586311 	 0.916039 
1.0586465 	 0.917169 
1.0586620 	 0.912744 
1.0586774 	 0.915136 
1.0586929 	 0.914261 
1.0587083 	 0.918009 
1.0587237 	 0.915173 
1.0587392 	 0.916351 
1.0587546 	 0.920098 
1.0587701 	 0.919991 
1.0587855 	 0.923330 
1.0588010 	 0.921510 
1.0588164 	 0.920126 
1.0588319 	 0.922578 
1.0588473 	 0.923346 
1.0588628 	 0.926097 
1.0588782 	 0.929879 
1.0588936 	 0.928982 
1.0589091 	 0.932369 
1.0589245 	 0.936938 
1.0589400 	 0.940234 
1.0589554 	 0.945820 
1.0589709 	 0.948372 
1.0589863 	 0.951643 
1.0590018 	 0.961126 
1.0590172 	 0.970070 
1.0590327 	 0.976936 
1.0590481 	 0.982975 
1.0590635 	 0.984481 
1.0590790 	 0.990575 
1.0590944 	 0.996674 
1.0591099 	 0.995730 
1.0591253 	 0.997584 
1.0591408 	 0.998711 
1.0591562 	 0.997915 
1.0591717 	 0.998695 
1.0591871 	 0.996787 
1.0592025 	 0.999368 
1.0592180 	 0.996521 
1.0592334 	 0.996537 
1.0592489 	 0.997536 
1.0592643 	 0.998413 
1.0592798 	 0.998437 
1.0592952 	 0.997338 
1.0593107 	 0.996669 
1.0593261 	 0.997550 
1.0593416 	 1.000083 
1.0593570 	 0.994177 
1.0593724 	 0.995753 
1.0593879 	 0.996641 
1.0594033 	 0.994538 
1.0594188 	 0.996105 
1.0594342 	 0.996295 
1.0594497 	 0.999430 
1.0594651 	 0.996835 
1.0594806 	 0.998430 
1.0594960 	 0.996418 
1.0595114 	 0.996881 
1.0595269 	 0.998716 
1.0595423 	 0.996889 
1.0595578 	 0.998815 
1.0595732 	 0.996365 
1.0595887 	 0.994036 
1.0596041 	 0.997541 
1.0596196 	 0.997497 
1.0596350 	 0.996953 
1.0596505 	 0.998502 
1.0596659 	 0.996365 
1.0596813 	 0.994585 
1.0596968 	 0.996815 
1.0597122 	 0.994520 
1.0597277 	 0.996605 
1.0597431 	 0.996622 
1.0597586 	 0.997092 
1.0597740 	 0.993049 
1.0597895 	 0.993065 
1.0598049 	 0.995708 
1.0598203 	 0.994822 
1.0598358 	 0.991281 
1.0598512 	 0.997043 
1.0598667 	 0.997435 
1.0598821 	 0.998211 
1.0598976 	 0.993368 
1.0599130 	 0.993702 
1.0599285 	 0.995135 
1.0599439 	 0.997594 
1.0599594 	 0.994639 
1.0599748 	 0.998228 
1.0599902 	 0.996308 
1.0600057 	 0.994024 
1.0600211 	 0.994071 
1.0600366 	 0.997440 
1.0600520 	 0.994176 
1.0600675 	 0.993968 
1.0600829 	 0.995522 
1.0600984 	 0.993107 
1.0601138 	 0.993235 
1.0601292 	 0.995296 
1.0601447 	 0.992401 
1.0601601 	 0.994173 
1.0601756 	 0.995643 
1.0601910 	 0.997888 
1.0602065 	 0.997734 
1.0602219 	 0.998048 
1.0602374 	 1.000944 
1.0602528 	 0.996842 
1.0602683 	 0.997396 
1.0602837 	 0.996636 
1.0602991 	 0.990391 
1.0603146 	 0.985998 
1.0603300 	 0.982390 
1.0603455 	 0.978222 
1.0603609 	 0.973154 
1.0603764 	 0.969158 
1.0603918 	 0.962832 
1.0604073 	 0.954752 
1.0604227 	 0.953407 
1.0604381 	 0.952347 
1.0604536 	 0.948867 
1.0604690 	 0.946216 
1.0604845 	 0.943878 
1.0604999 	 0.944360 
1.0605154 	 0.938462 
1.0605308 	 0.943423 
1.0605463 	 0.944627 
1.0605617 	 0.942680 
1.0605772 	 0.939961 
1.0605926 	 0.938925 
1.0606080 	 0.936599 
1.0606235 	 0.940875 
1.0606389 	 0.939782 
1.0606544 	 0.943429 
1.0606698 	 0.944799 
1.0606853 	 0.943369 
1.0607007 	 0.942980 
1.0607162 	 0.948557 
1.0607316 	 0.947662 
1.0607470 	 0.948360 
1.0607625 	 0.949227 
1.0607779 	 0.956312 
1.0607934 	 0.958790 
1.0608088 	 0.964854 
1.0608243 	 0.962170 
1.0608397 	 0.970155 
1.0608552 	 0.977833 
1.0608706 	 0.984182 
1.0608861 	 0.989272 
1.0609015 	 0.994924 
1.0609169 	 0.996269 
1.0609324 	 1.000891 
1.0609478 	 0.998925 
1.0609633 	 1.003352 
1.0609787 	 0.998323 
1.0609942 	 1.002690 
1.0610096 	 1.000456 
1.0610251 	 0.999063 
1.0610405 	 0.998165 
1.0610559 	 1.001139 
1.0610714 	 0.997680 
1.0610868 	 0.997588 
1.0611023 	 1.000125 
1.0611177 	 1.000394 
1.0611332 	 1.001136 
1.0611486 	 1.001984 
1.0611641 	 1.001067 
1.0611795 	 0.995459 
1.0611950 	 0.997669 
1.0612104 	 0.997626 
1.0612258 	 0.992736 
1.0612413 	 0.998850 
1.0612567 	 0.995145 
1.0612722 	 1.001359 
1.0612876 	 0.999119 
1.0613031 	 0.994271 
1.0613185 	 0.990757 
1.0613340 	 0.995152 
1.0613494 	 0.994515 
1.0613648 	 0.992834 
1.0613803 	 0.990654 
1.0613957 	 0.994908 
1.0614112 	 0.997928 
1.0614266 	 0.995406 
1.0614421 	 0.993699 
1.0614575 	 0.997026 
1.0614730 	 0.998976 
1.0614884 	 0.999761 
1.0615039 	 1.000867 
1.0615193 	 0.998551 
1.0615347 	 0.997426 
1.0615502 	 0.996864 
1.0615656 	 0.996407 
1.0615811 	 0.994503 
1.0615965 	 0.995572 
1.0616120 	 1.001062 
1.0616274 	 0.996992 
1.0616429 	 0.994986 
1.0616583 	 1.000435 
1.0616738 	 1.002596 
1.0616892 	 1.001347 
1.0617046 	 1.001273 
1.0617201 	 0.999246 
1.0617355 	 1.001248 
1.0617510 	 1.003245 
1.0617664 	 1.005537 
1.0617819 	 1.001741 
1.0617973 	 1.000474 
1.0618128 	 1.004020 
1.0618282 	 1.002026 
1.0618436 	 1.002602 
1.0618591 	 1.004694 
1.0618745 	 1.001429 
1.0618900 	 1.004204 
1.0619054 	 1.003491 
1.0619209 	 1.004026 
1.0619363 	 1.000911 
1.0619518 	 1.002020 
1.0619672 	 1.006273 
1.0619827 	 1.004781 
1.0619981 	 1.004397 
1.0620135 	 1.004329 
1.0620290 	 1.004151 
1.0620444 	 1.003859 
1.0620599 	 1.003652 
1.0620753 	 1.005542 
1.0620908 	 1.002463 
1.0621062 	 1.000085 
1.0621217 	 1.001810 
1.0621371 	 1.002611 
1.0621525 	 1.001827 
1.0621680 	 1.003768 
1.0621834 	 1.000787 
1.0621989 	 1.003420 
1.0622143 	 1.002285 
1.0622298 	 0.999499 
1.0622452 	 1.002175 
1.0622607 	 1.004412 
1.0622761 	 1.006168 
1.0622916 	 1.006080 
1.0623070 	 1.003343 
1.0623224 	 1.001328 
1.0623379 	 1.005713 
1.0623533 	 1.002865 
1.0623688 	 1.003382 
1.0623842 	 1.004423 
1.0623997 	 1.002453 
1.0624151 	 1.004186 
1.0624306 	 1.006456 
1.0624460 	 1.006814 
1.0624614 	 1.004657 
1.0624769 	 1.005516 
1.0624923 	 0.999453 
1.0625078 	 1.003260 
1.0625232 	 1.007681 
1.0625387 	 1.005466 
1.0625541 	 1.004782 
1.0625696 	 1.006202 
1.0625850 	 1.006083 
1.0626005 	 1.005377 
1.0626159 	 1.003279 
1.0626313 	 1.004271 
1.0626468 	 1.006546 
1.0626622 	 1.005194 
1.0626777 	 1.006705 
1.0626931 	 1.005540 
1.0627086 	 1.003488 
1.0627240 	 1.000743 
1.0627395 	 0.996608 
1.0627549 	 1.000774 
1.0627703 	 0.995818 
1.0627858 	 0.992948 
1.0628012 	 0.989426 
1.0628167 	 0.986653 
1.0628321 	 0.984541 
1.0628476 	 0.984211 
1.0628630 	 0.984371 
1.0628785 	 0.979752 
1.0628939 	 0.973761 
1.0629094 	 0.977469 
1.0629248 	 0.981411 
1.0629402 	 0.979151 
1.0629557 	 0.976320 
1.0629711 	 0.979529 
1.0629866 	 0.975827 
1.0630020 	 0.978986 
1.0630175 	 0.976063 
1.0630329 	 0.978269 
1.0630484 	 0.975259 
1.0630638 	 0.984099 
1.0630792 	 0.976648 
1.0630947 	 0.978422 
1.0631101 	 0.973764 
1.0631256 	 0.977406 
1.0631410 	 0.974566 
1.0631565 	 0.981072 
1.0631719 	 0.981569 
1.0631874 	 0.984441 
1.0632028 	 0.982215 
1.0632183 	 0.991479 
1.0632337 	 0.991261 
1.0632491 	 0.992693 
1.0632646 	 0.995131 
1.0632800 	 0.995475 
1.0632955 	 0.997211 
1.0633109 	 1.002225 
1.0633264 	 1.002613 
1.0633418 	 1.005041 
1.0633573 	 1.004712 
1.0633727 	 1.008834 
1.0633881 	 1.007837 
1.0634036 	 1.005085 
1.0634190 	 1.007699 
1.0634345 	 1.009699 
1.0634499 	 1.002904 
1.0634654 	 1.004529 
1.0634808 	 1.003745 
1.0634963 	 1.004053 
1.0635117 	 1.000057 
1.0635272 	 1.005270 
1.0635426 	 1.001713 
1.0635580 	 1.007063 
1.0635735 	 0.999403 
1.0635889 	 1.001357 
1.0636044 	 0.993804 
1.0636198 	 0.996290 
1.0636353 	 0.990823 
1.0636507 	 0.998883 
1.0636662 	 0.986514 
1.0636816 	 0.990416 
1.0636970 	 0.986439 
1.0637125 	 0.985935 
1.0637279 	 0.981705 
1.0637434 	 0.988532 
1.0637588 	 0.982087 
1.0637743 	 0.984279 
1.0637897 	 0.983383 
1.0638052 	 0.987855 
1.0638206 	 0.978655 
1.0638361 	 0.981144 
1.0638515 	 0.979245 
1.0638669 	 0.982274 
1.0638824 	 0.977569 
1.0638978 	 0.977950 
1.0639133 	 0.980983 
1.0639287 	 0.983215 
1.0639442 	 0.980030 
1.0639596 	 0.986519 
1.0639751 	 0.985226 
1.0639905 	 0.988481 
1.0640060 	 0.982886 
1.0640214 	 0.988712 
1.0640368 	 0.986544 
1.0640523 	 0.991343 
1.0640677 	 0.989089 
1.0640832 	 0.993839 
1.0640986 	 0.994090 
1.0641141 	 0.997958 
1.0641295 	 0.999703 
1.0641450 	 1.006171 
1.0641604 	 1.003305 
1.0641758 	 1.004366 
1.0641913 	 1.003973 
1.0642067 	 1.004339 
1.0642222 	 1.001736 
1.0642376 	 1.006069 
1.0642531 	 1.000104 
1.0642685 	 1.003700 
1.0642840 	 0.999272 
1.0642994 	 1.005867 
1.0643149 	 1.004102 
1.0643303 	 1.004802 
1.0643457 	 1.003093 
1.0643612 	 1.002659 
1.0643766 	 0.999653 
1.0643921 	 1.002387 
1.0644075 	 1.001120 
1.0644230 	 1.000676 
1.0644384 	 1.002253 
1.0644539 	 1.000182 
1.0644693 	 1.000628 
1.0644847 	 1.003114 
1.0645002 	 0.998817 
1.0645156 	 1.002121 
1.0645311 	 1.002581 
1.0645465 	 0.999826 
1.0645620 	 0.999557 
1.0645774 	 0.995988 
1.0645929 	 0.997768 
1.0646083 	 0.996859 
1.0646238 	 1.000595 
1.0646392 	 1.002601 
1.0646546 	 1.000042 
1.0646701 	 0.999353 
1.0646855 	 1.000718 
1.0647010 	 1.002231 
1.0647164 	 0.996938 
1.0647319 	 0.992701 
1.0647473 	 0.997038 
1.0647628 	 1.000686 
1.0647782 	 1.002848 
1.0647936 	 0.996884 
1.0648091 	 1.002024 
1.0648245 	 0.999717 
1.0648400 	 1.000952 
1.0648554 	 1.000465 
1.0648709 	 1.000826 
1.0648863 	 0.996811 
1.0649018 	 0.995455 
1.0649172 	 0.994644 
1.0649327 	 0.999629 
1.0649481 	 1.000308 
1.0649635 	 0.999151 
1.0649790 	 0.998254 
1.0649944 	 1.003326 
1.0650099 	 1.001709 
1.0650253 	 0.999745 
1.0650408 	 0.998317 
1.0650562 	 1.003205 
1.0650717 	 0.998390 
1.0650871 	 1.002512 
1.0651025 	 0.999248 
1.0651180 	 0.999811 
1.0651334 	 0.997153 
1.0651489 	 1.000716 
1.0651643 	 1.000760 
1.0651798 	 1.003036 
1.0651952 	 0.999024 
1.0652107 	 0.999747 
1.0652261 	 0.995876 
1.0652416 	 0.999298 
1.0652570 	 0.992130 
1.0652724 	 1.000417 
1.0652879 	 0.996783 
1.0653033 	 1.000657 
1.0653188 	 0.996642 
1.0653342 	 0.998556 
1.0653497 	 0.994259 
1.0653651 	 1.001809 
1.0653806 	 0.993434 
1.0653960 	 0.997333 
1.0654114 	 0.994786 
1.0654269 	 1.000504 
1.0654423 	 0.996440 
1.0654578 	 0.994427 
1.0654732 	 0.990635 
1.0654887 	 1.001341 
1.0655041 	 1.001623 
1.0655196 	 0.998887 
1.0655350 	 0.996673 
1.0655505 	 0.997471 
1.0655659 	 0.994434 
1.0655813 	 0.994973 
1.0655968 	 0.999568 
1.0656122 	 0.998537 
1.0656277 	 0.991745 
1.0656431 	 0.994135 
1.0656586 	 0.996518 
1.0656740 	 0.999356 
1.0656895 	 0.996751 
1.0657049 	 0.997234 
1.0657203 	 0.996528 
1.0657358 	 0.998911 
1.0657512 	 0.998450 
1.0657667 	 0.993188 
1.0657821 	 0.994708 
1.0657976 	 0.997765 
1.0658130 	 0.998753 
1.0658285 	 0.997523 
1.0658439 	 0.998505 
1.0658594 	 1.000983 
1.0658748 	 0.997559 
1.0658902 	 0.997942 
1.0659057 	 1.006677 
1.0659211 	 0.999691 
1.0659366 	 1.003630 
1.0659520 	 0.999545 
1.0659675 	 1.002254 
1.0659829 	 0.996025 
1.0659984 	 0.997154 
1.0660138 	 0.994111 
1.0660292 	 1.006405 
1.0660447 	 1.000444 
1.0660601 	 0.996684 
1.0660756 	 0.996346 
1.0660910 	 0.989806 
1.0661065 	 0.987734 
1.0661219 	 0.987498 
1.0661374 	 0.987445 
1.0661528 	 0.987294 
1.0661683 	 0.987123 
1.0661837 	 0.986981 
1.0661991 	 0.986862 
1.0662146 	 0.986759 
1.0662300 	 0.986662 
1.0662455 	 0.986661 
1.0662609 	 0.986492 
1.0662764 	 0.986204 
1.0662918 	 0.985875 
1.0663073 	 0.985618 
1.0663227 	 0.985386 


==> anc/HD55052/HD55052_73.dat <==
1.0367960 	 0.998064 
1.0368109 	 0.995089 
1.0368258 	 1.000777 
1.0368407 	 1.002530 
1.0368556 	 0.998832 
1.0368705 	 0.999104 
1.0368855 	 0.999433 
1.0369004 	 1.000733 
1.0369153 	 1.000770 
1.0369302 	 1.003107 
1.0369451 	 1.004129 
1.0369600 	 1.007086 
1.0369749 	 1.006276 
1.0369898 	 1.002835 
1.0370047 	 1.004704 
1.0370196 	 1.006893 
1.0370346 	 1.006051 
1.0370495 	 1.008763 
1.0370644 	 1.009206 
1.0370793 	 1.004659 
1.0370942 	 1.002411 
1.0371091 	 0.995182 
1.0371240 	 0.991555 
1.0371389 	 0.990005 
1.0371538 	 0.985458 
1.0371687 	 0.981944 
1.0371837 	 0.978200 
1.0371986 	 0.978101 
1.0372135 	 0.973503 
1.0372284 	 0.972711 
1.0372433 	 0.966711 
1.0372582 	 0.969423 
1.0372731 	 0.968424 
1.0372880 	 0.965040 
1.0373029 	 0.964741 
1.0373178 	 0.966549 
1.0373328 	 0.967827 
1.0373477 	 0.969260 
1.0373626 	 0.968570 
1.0373775 	 0.967133 
1.0373924 	 0.964623 
1.0374073 	 0.963138 
1.0374222 	 0.964363 
1.0374371 	 0.969196 
1.0374520 	 0.971630 
1.0374669 	 0.970034 
1.0374819 	 0.966550 
1.0374968 	 0.969781 
1.0375117 	 0.971601 
1.0375266 	 0.971052 
1.0375415 	 0.975132 
1.0375564 	 0.973863 
1.0375713 	 0.975896 
1.0375862 	 0.984906 
1.0376011 	 0.995927 
1.0376160 	 1.000056 
1.0376310 	 1.000824 
1.0376459 	 1.001074 
1.0376608 	 1.004472 
1.0376757 	 1.005419 
1.0376906 	 1.007176 
1.0377055 	 1.012033 
1.0377204 	 1.013215 
1.0377353 	 1.012001 
1.0377502 	 1.011626 
1.0377651 	 1.010747 
1.0377801 	 1.008926 
1.0377950 	 1.009568 
1.0378099 	 1.009282 
1.0378248 	 1.007307 
1.0378397 	 1.006025 
1.0378546 	 1.005725 
1.0378695 	 1.005069 
1.0378844 	 1.003367 
1.0378993 	 1.003645 
1.0379142 	 1.001301 
1.0379292 	 1.001983 
1.0379441 	 1.002332 
1.0379590 	 1.000057 
1.0379739 	 0.999078 
1.0379888 	 0.995181 
1.0380037 	 0.995564 
1.0380186 	 0.999564 
1.0380335 	 0.997432 
1.0380484 	 0.998560 
1.0380633 	 0.999626 
1.0380783 	 0.999807 
1.0380932 	 0.993244 
1.0381081 	 0.990563 
1.0381230 	 0.993954 
1.0381379 	 0.995618 
1.0381528 	 0.993751 
1.0381677 	 0.994221 
1.0381826 	 0.994550 
1.0381975 	 0.996042 
1.0382124 	 0.996410 
1.0382274 	 0.995523 
1.0382423 	 0.994627 
1.0382572 	 0.996893 
1.0382721 	 0.993894 
1.0382870 	 0.996496 
1.0383019 	 0.997345 
1.0383168 	 0.996087 
1.0383317 	 0.994859 
1.0383466 	 0.998120 
1.0383615 	 0.999955 
1.0383765 	 1.002280 
1.0383914 	 1.001321 
1.0384063 	 1.000166 
1.0384212 	 1.002550 
1.0384361 	 1.002456 
1.0384510 	 1.002874 
1.0384659 	 1.004199 
1.0384808 	 1.003547 
1.0384957 	 1.003180 
1.0385106 	 1.003280 
1.0385255 	 1.006218 
1.0385405 	 1.004038 
1.0385554 	 1.004035 
1.0385703 	 1.004133 
1.0385852 	 1.005446 
1.0386001 	 1.006589 
1.0386150 	 1.004338 
1.0386299 	 1.003199 
1.0386448 	 1.004662 
1.0386597 	 1.006326 
1.0386746 	 1.003326 
1.0386896 	 1.006144 
1.0387045 	 1.005974 
1.0387194 	 1.001662 
1.0387343 	 1.000264 
1.0387492 	 0.999597 
1.0387641 	 1.002591 
1.0387790 	 1.004189 
1.0387939 	 1.001512 
1.0388088 	 1.002612 
1.0388237 	 1.000097 
1.0388387 	 0.998851 
1.0388536 	 1.001944 
1.0388685 	 1.001196 
1.0388834 	 0.999102 
1.0388983 	 0.998506 
1.0389132 	 0.999922 
1.0389281 	 0.997922 
1.0389430 	 0.995969 
1.0389579 	 0.996869 
1.0389728 	 0.998689 
1.0389878 	 1.006878 
1.0390027 	 1.000146 
1.0390176 	 0.996363 
1.0390325 	 0.996087 
1.0390474 	 0.999049 
1.0390623 	 0.996870 
1.0390772 	 0.999169 
1.0390921 	 0.995571 
1.0391070 	 0.996095 
1.0391219 	 0.993494 
1.0391369 	 0.990227 
1.0391518 	 0.993197 
1.0391667 	 0.995791 
1.0391816 	 0.996994 
1.0391965 	 0.994934 
1.0392114 	 0.996914 
1.0392263 	 0.995756 
1.0392412 	 0.994728 
1.0392561 	 0.994415 
1.0392710 	 0.996349 
1.0392860 	 0.992629 
1.0393009 	 0.994787 
1.0393158 	 0.994742 
1.0393307 	 0.994279 
1.0393456 	 0.993990 
1.0393605 	 0.992538 
1.0393754 	 0.995797 
1.0393903 	 0.995224 
1.0394052 	 0.994135 
1.0394201 	 0.995310 
1.0394351 	 0.995153 
1.0394500 	 0.997909 
1.0394649 	 0.997247 
1.0394798 	 0.995412 
1.0394947 	 0.995293 
1.0395096 	 0.998324 
1.0395245 	 0.997933 
1.0395394 	 0.997396 
1.0395543 	 0.995555 
1.0395692 	 0.995731 
1.0395842 	 0.994436 
1.0395991 	 0.992130 
1.0396140 	 0.994439 
1.0396289 	 0.996370 
1.0396438 	 0.992787 
1.0396587 	 0.992063 
1.0396736 	 0.990243 
1.0396885 	 0.990477 
1.0397034 	 0.988908 
1.0397183 	 0.989036 
1.0397333 	 0.988299 
1.0397482 	 0.988050 
1.0397631 	 0.985297 
1.0397780 	 0.986490 
1.0397929 	 0.981374 
1.0398078 	 0.980475 
1.0398227 	 0.981000 
1.0398376 	 0.979935 
1.0398525 	 0.978211 
1.0398674 	 0.978443 
1.0398824 	 0.979803 
1.0398973 	 0.977345 
1.0399122 	 0.974697 
1.0399271 	 0.976200 
1.0399420 	 0.975504 
1.0399569 	 0.975360 
1.0399718 	 0.972858 
1.0399867 	 0.973666 
1.0400016 	 0.976235 
1.0400165 	 0.979065 
1.0400315 	 0.977912 
1.0400464 	 0.977899 
1.0400613 	 0.978391 
1.0400762 	 0.979722 
1.0400911 	 0.979698 
1.0401060 	 0.982616 
1.0401209 	 0.986391 
1.0401358 	 0.991787 
1.0401507 	 0.993045 
1.0401656 	 0.992142 
1.0401805 	 0.994573 
1.0401955 	 0.992888 
1.0402104 	 0.993797 
1.0402253 	 0.994513 
1.0402402 	 0.995170 
1.0402551 	 0.993644 
1.0402700 	 0.994364 
1.0402849 	 0.997729 
1.0402998 	 0.994383 
1.0403147 	 0.996432 
1.0403296 	 0.999284 
1.0403446 	 0.999103 
1.0403595 	 0.998354 
1.0403744 	 0.996071 
1.0403893 	 0.996559 
1.0404042 	 0.997459 
1.0404191 	 0.999533 
1.0404340 	 1.001278 
1.0404489 	 0.998554 
1.0404638 	 0.998343 
1.0404787 	 0.999876 
1.0404937 	 0.999851 
1.0405086 	 1.001541 
1.0405235 	 0.999982 
1.0405384 	 1.000769 
1.0405533 	 0.998590 
1.0405682 	 0.998779 
1.0405831 	 0.999472 
1.0405980 	 0.997035 
1.0406129 	 0.998556 
1.0406278 	 0.995716 
1.0406428 	 0.996481 
1.0406577 	 0.996351 
1.0406726 	 0.992515 
1.0406875 	 0.990474 
1.0407024 	 0.988581 
1.0407173 	 0.990493 
1.0407322 	 0.987833 
1.0407471 	 0.988471 
1.0407620 	 0.988201 
1.0407769 	 0.985928 
1.0407919 	 0.982353 
1.0408068 	 0.983379 
1.0408217 	 0.995784 
1.0408366 	 1.001066 
1.0408515 	 0.984051 
1.0408664 	 0.980629 
1.0408813 	 0.979052 
1.0408962 	 0.980870 
1.0409111 	 0.979917 
1.0409260 	 0.979288 
1.0409410 	 0.981046 
1.0409559 	 0.983360 
1.0409708 	 0.979593 
1.0409857 	 0.976838 
1.0410006 	 0.980029 
1.0410155 	 0.983100 
1.0410304 	 0.982691 
1.0410453 	 0.983837 
1.0410602 	 0.984289 
1.0410751 	 0.985333 
1.0410901 	 0.983840 
1.0411050 	 0.983046 
1.0411199 	 0.982069 
1.0411348 	 0.983107 
1.0411497 	 0.985015 
1.0411646 	 0.984071 
1.0411795 	 0.983885 
1.0411944 	 0.987348 
1.0412093 	 0.989956 
1.0412242 	 0.989919 
1.0412392 	 0.992548 
1.0412541 	 0.994687 
1.0412690 	 0.996843 
1.0412839 	 0.995443 
1.0412988 	 0.993387 
1.0413137 	 0.996830 
1.0413286 	 0.997230 
1.0413435 	 0.998825 
1.0413584 	 1.001457 
1.0413733 	 1.003186 
1.0413883 	 1.000430 
1.0414032 	 1.000430 
1.0414181 	 1.003366 
1.0414330 	 1.003910 
1.0414479 	 1.005273 
1.0414628 	 1.004337 
1.0414777 	 1.004248 
1.0414926 	 1.003240 
1.0415075 	 1.004372 
1.0415224 	 1.000976 
1.0415374 	 1.003368 
1.0415523 	 1.003633 
1.0415672 	 1.001877 
1.0415821 	 1.001309 
1.0415970 	 1.001487 
1.0416119 	 1.001621 
1.0416268 	 1.002747 
1.0416417 	 1.003910 
1.0416566 	 1.004375 
1.0416715 	 1.002826 
1.0416865 	 1.002754 
1.0417014 	 0.999314 
1.0417163 	 0.997916 
1.0417312 	 1.000568 
1.0417461 	 1.001402 
1.0417610 	 1.001070 
1.0417759 	 1.002070 
1.0417908 	 1.000274 
1.0418057 	 1.002309 
1.0418206 	 1.003095 
1.0418355 	 1.003116 
1.0418505 	 1.002576 
1.0418654 	 1.003354 
1.0418803 	 1.003948 
1.0418952 	 1.003938 
1.0419101 	 1.000530 
1.0419250 	 1.001562 
1.0419399 	 1.005806 
1.0419548 	 1.006274 
1.0419697 	 1.006887 
1.0419846 	 1.005216 
1.0419996 	 1.009088 
1.0420145 	 1.009082 
1.0420294 	 1.010630 
1.0420443 	 1.011020 
1.0420592 	 1.011740 
1.0420741 	 1.010868 
1.0420890 	 1.013346 
1.0421039 	 1.017347 
1.0421188 	 1.019714 
1.0421337 	 1.018585 
1.0421487 	 1.020390 
1.0421636 	 1.021009 
1.0421785 	 1.020023 
1.0421934 	 1.021437 
1.0422083 	 1.023714 
1.0422232 	 1.022755 
1.0422381 	 1.022648 
1.0422530 	 1.024621 
1.0422679 	 1.026634 
1.0422828 	 1.027272 
1.0422978 	 1.027053 
1.0423127 	 1.029328 
1.0423276 	 1.026689 
1.0423425 	 1.024709 
1.0423574 	 1.026437 
1.0423723 	 1.025542 
1.0423872 	 1.024300 
1.0424021 	 1.024487 
1.0424170 	 1.022989 
1.0424319 	 1.024825 
1.0424469 	 1.025262 
1.0424618 	 1.025781 
1.0424767 	 1.025642 
1.0424916 	 1.023590 
1.0425065 	 1.022293 
1.0425214 	 1.023845 
1.0425363 	 1.019674 
1.0425512 	 1.018255 
1.0425661 	 1.018224 
1.0425810 	 1.018107 
1.0425960 	 1.017321 
1.0426109 	 1.019614 
1.0426258 	 1.019038 
1.0426407 	 1.015646 
1.0426556 	 1.013268 
1.0426705 	 1.014966 
1.0426854 	 1.012917 
1.0427003 	 1.013243 
1.0427152 	 1.009717 
1.0427301 	 1.009440 
1.0427451 	 1.008122 
1.0427600 	 1.008061 
1.0427749 	 1.007900 
1.0427898 	 1.005857 
1.0428047 	 1.008262 
1.0428196 	 1.006794 
1.0428345 	 1.005539 
1.0428494 	 1.003603 
1.0428643 	 1.004261 
1.0428792 	 1.002985 
1.0428942 	 1.003670 
1.0429091 	 1.002591 
1.0429240 	 1.000855 
1.0429389 	 1.001632 
1.0429538 	 0.999556 
1.0429687 	 0.998137 
1.0429836 	 0.998361 
1.0429985 	 1.000690 
1.0430134 	 1.000418 
1.0430283 	 0.999281 
1.0430433 	 0.994288 
1.0430582 	 0.997767 
1.0430731 	 1.001894 
1.0430880 	 0.998158 
1.0431029 	 0.997609 
1.0431178 	 0.996162 
1.0431327 	 0.996308 
1.0431476 	 0.997807 
1.0431625 	 0.995641 
1.0431774 	 0.996159 
1.0431924 	 0.997471 
1.0432073 	 0.998496 
1.0432222 	 0.997831 
1.0432371 	 0.998563 
1.0432520 	 0.996207 
1.0432669 	 0.995791 
1.0432818 	 0.996811 
1.0432967 	 0.995869 
1.0433116 	 0.994795 
1.0433265 	 0.994551 
1.0433415 	 0.993902 
1.0433564 	 0.994934 
1.0433713 	 0.991227 
1.0433862 	 0.990082 
1.0434011 	 0.987334 
1.0434160 	 0.985806 
1.0434309 	 0.983434 
1.0434458 	 0.979839 
1.0434607 	 0.981608 
1.0434756 	 0.978655 
1.0434905 	 0.976311 
1.0435055 	 0.975677 
1.0435204 	 0.975171 
1.0435353 	 0.970407 
1.0435502 	 0.970189 
1.0435651 	 0.968775 
1.0435800 	 0.967011 
1.0435949 	 0.966262 
1.0436098 	 0.966230 
1.0436247 	 0.961988 
1.0436396 	 0.961459 
1.0436546 	 0.963043 
1.0436695 	 0.963583 
1.0436844 	 0.962843 
1.0436993 	 0.963004 
1.0437142 	 0.962196 
1.0437291 	 0.961325 
1.0437440 	 0.961522 
1.0437589 	 0.962708 
1.0437738 	 0.963799 
1.0437887 	 0.966148 
1.0438037 	 0.967738 
1.0438186 	 0.969839 
1.0438335 	 0.971201 
1.0438484 	 0.973258 
1.0438633 	 0.976199 
1.0438782 	 0.978123 
1.0438931 	 0.979192 
1.0439080 	 0.981992 
1.0439229 	 0.985308 
1.0439378 	 0.988013 
1.0439528 	 0.989893 
1.0439677 	 0.989896 
1.0439826 	 0.988416 
1.0439975 	 0.988245 
1.0440124 	 0.990086 
1.0440273 	 0.989085 
1.0440422 	 0.991382 
1.0440571 	 0.994081 
1.0440720 	 0.995210 
1.0440869 	 0.994641 
1.0441019 	 0.992083 
1.0441168 	 0.991568 
1.0441317 	 0.992512 
1.0441466 	 0.993498 
1.0441615 	 0.993705 
1.0441764 	 0.991768 
1.0441913 	 0.995075 
1.0442062 	 0.994913 
1.0442211 	 0.994188 
1.0442360 	 0.993607 
1.0442510 	 0.995829 
1.0442659 	 0.997353 
1.0442808 	 0.993367 
1.0442957 	 0.990992 
1.0443106 	 0.990572 
1.0443255 	 0.991545 
1.0443404 	 0.990042 
1.0443553 	 0.991703 
1.0443702 	 0.993513 
1.0443851 	 0.995127 
1.0444001 	 0.993993 
1.0444150 	 0.993947 
1.0444299 	 0.995907 
1.0444448 	 0.994853 
1.0444597 	 0.994354 
1.0444746 	 0.993142 
1.0444895 	 0.993842 
1.0445044 	 0.994077 
1.0445193 	 0.993099 
1.0445342 	 0.994164 
1.0445492 	 0.996254 
1.0445641 	 0.994008 
1.0445790 	 0.994898 
1.0445939 	 0.993829 
1.0446088 	 0.991304 
1.0446237 	 0.993625 
1.0446386 	 0.992415 
1.0446535 	 0.993340 
1.0446684 	 0.993381 
1.0446833 	 0.993086 
1.0446983 	 0.991832 
1.0447132 	 0.990247 
1.0447281 	 0.991902 
1.0447430 	 0.993255 
1.0447579 	 0.993714 
1.0447728 	 0.995266 
1.0447877 	 0.990685 
1.0448026 	 0.988645 
1.0448175 	 0.987542 
1.0448324 	 0.985263 
1.0448474 	 0.987761 
1.0448623 	 0.990081 
1.0448772 	 0.988296 
1.0448921 	 0.987657 
1.0449070 	 0.984955 
1.0449219 	 0.982494 
1.0449368 	 0.981814 
1.0449517 	 0.980740 
1.0449666 	 0.979365 
1.0449815 	 0.983481 
1.0449965 	 0.983792 
1.0450114 	 0.981975 
1.0450263 	 0.981909 
1.0450412 	 0.981420 
1.0450561 	 0.979067 
1.0450710 	 0.979562 
1.0450859 	 0.981446 
1.0451008 	 0.982213 
1.0451157 	 0.981343 
1.0451306 	 0.977843 
1.0451455 	 0.977549 
1.0451605 	 0.981856 
1.0451754 	 0.982180 
1.0451903 	 0.984582 
1.0452052 	 0.984170 
1.0452201 	 0.984824 
1.0452350 	 0.983444 
1.0452499 	 0.982371 
1.0452648 	 0.982864 
1.0452797 	 0.981624 
1.0452946 	 0.981642 
1.0453096 	 0.978732 
1.0453245 	 0.978027 
1.0453394 	 0.977524 
1.0453543 	 0.977028 
1.0453692 	 0.976998 
1.0453841 	 0.978538 
1.0453990 	 0.976689 
1.0454139 	 0.976765 
1.0454288 	 0.977370 
1.0454437 	 0.974443 
1.0454587 	 0.976400 
1.0454736 	 0.974760 
1.0454885 	 0.972041 
1.0455034 	 0.967356 
1.0455183 	 0.964057 
1.0455332 	 0.958780 
1.0455481 	 0.953047 
1.0455630 	 0.946325 
1.0455779 	 0.938728 
1.0455928 	 0.933266 
1.0456078 	 0.929823 
1.0456227 	 0.924466 
1.0456376 	 0.919152 
1.0456525 	 0.911794 
1.0456674 	 0.904987 
1.0456823 	 0.900785 
1.0456972 	 0.895468 
1.0457121 	 0.891227 
1.0457270 	 0.887548 
1.0457419 	 0.886115 
1.0457569 	 0.884596 
1.0457718 	 0.885551 
1.0457867 	 0.884372 
1.0458016 	 0.883804 
1.0458165 	 0.885391 
1.0458314 	 0.885622 
1.0458463 	 0.886626 
1.0458612 	 0.884977 
1.0458761 	 0.884781 
1.0458910 	 0.884440 
1.0459060 	 0.882537 
1.0459209 	 0.879520 
1.0459358 	 0.877475 
1.0459507 	 0.876256 
1.0459656 	 0.871720 
1.0459805 	 0.869094 
1.0459954 	 0.869711 
1.0460103 	 0.869774 
1.0460252 	 0.870579 
1.0460401 	 0.875882 
1.0460551 	 0.884009 
1.0460700 	 0.892034 
1.0460849 	 0.899041 
1.0460998 	 0.899537 
1.0461147 	 0.904268 
1.0461296 	 0.909219 
1.0461445 	 0.911434 
1.0461594 	 0.913504 
1.0461743 	 0.914300 
1.0461892 	 0.920026 
1.0462042 	 0.925939 
1.0462191 	 0.929197 
1.0462340 	 0.930033 
1.0462489 	 0.932797 
1.0462638 	 0.934620 
1.0462787 	 0.936710 
1.0462936 	 0.937722 
1.0463085 	 0.937203 
1.0463234 	 0.935972 
1.0463383 	 0.941696 
1.0463533 	 0.945588 
1.0463682 	 0.946234 
1.0463831 	 0.947372 
1.0463980 	 0.952646 
1.0464129 	 0.957600 
1.0464278 	 0.962723 
1.0464427 	 0.969201 
1.0464576 	 0.975550 
1.0464725 	 0.979873 
1.0464874 	 0.983173 
1.0465024 	 0.988233 
1.0465173 	 0.993452 
1.0465322 	 0.995510 
1.0465471 	 0.994531 
1.0465620 	 0.991811 
1.0465769 	 0.991557 
1.0465918 	 0.994586 
1.0466067 	 0.995537 
1.0466216 	 0.994174 
1.0466365 	 0.995255 
1.0466515 	 0.997118 
1.0466664 	 0.998479 
1.0466813 	 0.997835 
1.0466962 	 0.996652 
1.0467111 	 0.996999 
1.0467260 	 0.998299 
1.0467409 	 0.998455 
1.0467558 	 0.997392 
1.0467707 	 0.997312 
1.0467856 	 1.001892 
1.0468005 	 1.003566 
1.0468155 	 1.002319 
1.0468304 	 1.003557 
1.0468453 	 1.002874 
1.0468602 	 1.003140 
1.0468751 	 1.001008 
1.0468900 	 0.999576 
1.0469049 	 1.001344 
1.0469198 	 1.001949 
1.0469347 	 1.000080 
1.0469496 	 1.000961 
1.0469646 	 1.001211 
1.0469795 	 1.001667 
1.0469944 	 1.000034 
1.0470093 	 1.000493 
1.0470242 	 0.996995 
1.0470391 	 0.996511 
1.0470540 	 0.995639 
1.0470689 	 0.991680 
1.0470838 	 0.993541 
1.0470987 	 0.989786 
1.0471137 	 0.988509 
1.0471286 	 0.990491 
1.0471435 	 0.987348 
1.0471584 	 0.983703 
1.0471733 	 0.980605 
1.0471882 	 0.981449 
1.0472031 	 0.978596 
1.0472180 	 0.974117 
1.0472329 	 0.976139 
1.0472478 	 0.977312 
1.0472628 	 0.975658 
1.0472777 	 0.974489 
1.0472926 	 0.974323 
1.0473075 	 0.976141 
1.0473224 	 0.976530 
1.0473373 	 0.974691 
1.0473522 	 0.972306 
1.0473671 	 0.972546 
1.0473820 	 0.971389 
1.0473969 	 0.972137 
1.0474119 	 0.970771 
1.0474268 	 0.971681 
1.0474417 	 0.976252 
1.0474566 	 0.977441 
1.0474715 	 0.977986 
1.0474864 	 0.981113 
1.0475013 	 0.983566 
1.0475162 	 0.981928 
1.0475311 	 0.982450 
1.0475460 	 0.984517 
1.0475610 	 0.988076 
1.0475759 	 0.989160 
1.0475908 	 0.989467 
1.0476057 	 0.992459 
1.0476206 	 0.993823 
1.0476355 	 0.993956 
1.0476504 	 0.992563 
1.0476653 	 0.993754 
1.0476802 	 0.993236 
1.0476951 	 0.995712 
1.0477101 	 0.997264 
1.0477250 	 0.996568 
1.0477399 	 0.996115 
1.0477548 	 0.996444 
1.0477697 	 0.998519 
1.0477846 	 0.997503 
1.0477995 	 0.994328 
1.0478144 	 0.996585 
1.0478293 	 0.997348 
1.0478442 	 0.998300 
1.0478592 	 0.998966 
1.0478741 	 0.998594 
1.0478890 	 0.997721 
1.0479039 	 0.997840 
1.0479188 	 0.997962 
1.0479337 	 0.998817 
1.0479486 	 0.996693 
1.0479635 	 0.997425 
1.0479784 	 0.998771 
1.0479933 	 0.998123 
1.0480083 	 0.999372 
1.0480232 	 0.999360 
1.0480381 	 1.000651 
1.0480530 	 1.000348 
1.0480679 	 1.002596 
1.0480828 	 1.002345 
1.0480977 	 0.999705 
1.0481126 	 1.000964 
1.0481275 	 1.001410 
1.0481424 	 1.002887 
1.0481574 	 1.001639 
1.0481723 	 1.001927 
1.0481872 	 1.003041 
1.0482021 	 1.008356 
1.0482170 	 1.008637 
1.0482319 	 1.006335 
1.0482468 	 1.005431 
1.0482617 	 1.005205 
1.0482766 	 1.004126 
1.0482915 	 1.003863 
1.0483065 	 1.005497 
1.0483214 	 1.009305 
1.0483363 	 1.008273 
1.0483512 	 1.009645 
1.0483661 	 1.010186 
1.0483810 	 1.009354 
1.0483959 	 1.008557 
1.0484108 	 1.007890 
1.0484257 	 1.010320 
1.0484406 	 1.009062 
1.0484555 	 1.008364 
1.0484705 	 1.007639 
1.0484854 	 1.005917 
1.0485003 	 1.010443 
1.0485152 	 1.008159 
1.0485301 	 1.007068 
1.0485450 	 1.008729 
1.0485599 	 1.010543 
1.0485748 	 1.010066 
1.0485897 	 1.008134 
1.0486046 	 1.007876 
1.0486196 	 1.005504 
1.0486345 	 1.005804 
1.0486494 	 1.004704 
1.0486643 	 1.006040 
1.0486792 	 1.007609 
1.0486941 	 1.007289 
1.0487090 	 1.005236 
1.0487239 	 1.003152 
1.0487388 	 1.001375 
1.0487537 	 1.003451 
1.0487687 	 1.001944 
1.0487836 	 1.001331 
1.0487985 	 1.001619 
1.0488134 	 1.002873 
1.0488283 	 1.001501 
1.0488432 	 0.999699 
1.0488581 	 0.998903 
1.0488730 	 0.999585 
1.0488879 	 1.001441 
1.0489028 	 1.000764 
1.0489178 	 1.000829 
1.0489327 	 0.999837 
1.0489476 	 1.003960 
1.0489625 	 1.002646 
1.0489774 	 1.000020 
1.0489923 	 1.000183 
1.0490072 	 0.998231 
1.0490221 	 0.998555 
1.0490370 	 1.000618 
1.0490519 	 1.000514 
1.0490669 	 0.997940 
1.0490818 	 0.996475 
1.0490967 	 0.997078 
1.0491116 	 0.999724 
1.0491265 	 0.999020 
1.0491414 	 1.000220 
1.0491563 	 0.999320 
1.0491712 	 0.998440 
1.0491861 	 1.001704 
1.0492010 	 0.999063 
1.0492160 	 0.997344 
1.0492309 	 0.997785 
1.0492458 	 1.001152 
1.0492607 	 1.006604 
1.0492756 	 1.002438 
1.0492905 	 1.001566 
1.0493054 	 1.002705 
1.0493203 	 1.000182 
1.0493352 	 1.000894 
1.0493501 	 1.001294 
1.0493651 	 1.002227 
1.0493800 	 1.003034 
1.0493949 	 1.001369 
1.0494098 	 1.002260 
1.0494247 	 1.002340 
1.0494396 	 1.003770 
1.0494545 	 1.003757 
1.0494694 	 0.999263 
1.0494843 	 1.002197 
1.0494992 	 1.005644 
1.0495142 	 1.002246 
1.0495291 	 0.998196 
1.0495440 	 1.001708 
1.0495589 	 1.004440 
1.0495738 	 1.006374 
1.0495887 	 1.009843 
1.0496036 	 1.009275 
1.0496185 	 1.008514 
1.0496334 	 1.007076 
1.0496483 	 1.006350 
1.0496633 	 1.007781 
1.0496782 	 1.005263 
1.0496931 	 1.005041 
1.0497080 	 1.005376 
1.0497229 	 1.008222 
1.0497378 	 1.010560 
1.0497527 	 1.008795 
1.0497676 	 1.009594 
1.0497825 	 1.007379 
1.0497974 	 1.007758 
1.0498124 	 1.007056 
1.0498273 	 1.005136 
1.0498422 	 1.003020 
1.0498571 	 1.004122 
1.0498720 	 1.007810 
1.0498869 	 1.006514 
1.0499018 	 1.004843 
1.0499167 	 1.009789 
1.0499316 	 1.011561 
1.0499465 	 1.007411 
1.0499615 	 1.007944 
1.0499764 	 1.008271 
1.0499913 	 1.006172 
1.0500062 	 1.004745 
1.0500211 	 1.010840 
1.0500360 	 1.009098 
1.0500509 	 1.009378 
1.0500658 	 1.008750 
1.0500807 	 1.013333 
1.0500956 	 1.010972 
1.0501105 	 1.008402 
1.0501255 	 1.006397 
1.0501404 	 1.006116 
1.0501553 	 1.003974 
1.0501702 	 0.996906 
1.0501851 	 0.997367 
1.0502000 	 0.998456 
1.0502149 	 0.996197 
1.0502298 	 0.994175 
1.0502447 	 0.996018 
1.0502596 	 0.992724 
1.0502746 	 0.991218 
1.0502895 	 0.989361 
1.0503044 	 0.989436 
1.0503193 	 0.991544 
1.0503342 	 0.990059 
1.0503491 	 0.988100 
1.0503640 	 0.987185 
1.0503789 	 0.988239 
1.0503938 	 0.987596 
1.0504087 	 0.983191 
1.0504237 	 0.983898 
1.0504386 	 0.984295 
1.0504535 	 0.987120 
1.0504684 	 0.986308 
1.0504833 	 0.986790 
1.0504982 	 0.986997 
1.0505131 	 0.987027 
1.0505280 	 0.987599 
1.0505429 	 0.987823 
1.0505578 	 0.988958 
1.0505728 	 0.986451 
1.0505877 	 0.984400 
1.0506026 	 0.986901 
1.0506175 	 0.990279 
1.0506324 	 0.992278 
1.0506473 	 0.999900 
1.0506622 	 1.004063 
1.0506771 	 1.007067 
1.0506920 	 1.006747 
1.0507069 	 1.005646 
1.0507219 	 1.006219 
1.0507368 	 1.004056 
1.0507517 	 1.000995 
1.0507666 	 1.002471 
1.0507815 	 1.004100 
1.0507964 	 1.007126 
1.0508113 	 1.009139 
1.0508262 	 1.006964 
1.0508411 	 1.007554 
1.0508560 	 1.007315 
1.0508710 	 1.005048 
1.0508859 	 1.004221 
1.0509008 	 1.000574 
1.0509157 	 1.000245 
1.0509306 	 1.003198 
1.0509455 	 1.006450 
1.0509604 	 1.009064 
1.0509753 	 1.005883 
1.0509902 	 1.008114 
1.0510051 	 1.010264 
1.0510201 	 1.007170 
1.0510350 	 1.003016 
1.0510499 	 1.001255 
1.0510648 	 0.993513 
1.0510797 	 0.993688 
1.0510946 	 0.996675 
1.0511095 	 0.998738 
1.0511244 	 1.000999 
1.0511393 	 1.001937 
1.0511542 	 1.001682 
1.0511692 	 1.005843 
1.0511841 	 1.009238 
1.0511990 	 0.998969 
1.0512139 	 0.997294 
1.0512288 	 0.996924 
1.0512437 	 0.999884 
1.0512586 	 0.998974 
1.0512735 	 0.997980 
1.0512884 	 0.998261 
1.0513033 	 0.996672 
1.0513183 	 0.996467 
1.0513332 	 0.998036 
1.0513481 	 0.998809 
1.0513630 	 0.997886 
1.0513779 	 0.996119 
1.0513928 	 0.995613 
1.0514077 	 0.996706 
1.0514226 	 0.997221 
1.0514375 	 0.995429 
1.0514524 	 0.991260 
1.0514674 	 0.993664 
1.0514823 	 0.994074 
1.0514972 	 0.995480 
1.0515121 	 0.999199 
1.0515270 	 0.999557 
1.0515419 	 0.999858 
1.0515568 	 0.999353 
1.0515717 	 0.998649 
1.0515866 	 0.997952 
1.0516015 	 0.996359 
1.0516165 	 0.993595 
1.0516314 	 0.993835 
1.0516463 	 0.999660 
1.0516612 	 0.997513 
1.0516761 	 0.992696 
1.0516910 	 0.995451 


==> anc/HD55052/HD55052_74.dat <==
1.0229907 	 1.006391 
1.0230055 	 1.006857 
1.0230203 	 1.007186 
1.0230350 	 1.006306 
1.0230498 	 1.004444 
1.0230646 	 0.997652 
1.0230794 	 1.001841 
1.0230941 	 0.999997 
1.0231089 	 1.002355 
1.0231237 	 1.000619 
1.0231385 	 1.002927 
1.0231532 	 0.993717 
1.0231680 	 0.999657 
1.0231828 	 0.996710 
1.0231976 	 0.998067 
1.0232123 	 1.006071 
1.0232271 	 1.008199 
1.0232419 	 1.000306 
1.0232567 	 1.002847 
1.0232714 	 1.000774 
1.0232862 	 1.001918 
1.0233010 	 1.000659 
1.0233158 	 1.002527 
1.0233305 	 0.997020 
1.0233453 	 0.999100 
1.0233601 	 0.999584 
1.0233749 	 0.999536 
1.0233897 	 0.995956 
1.0234044 	 0.999667 
1.0234192 	 1.001763 
1.0234340 	 0.995604 
1.0234488 	 0.998234 
1.0234635 	 0.999527 
1.0234783 	 1.003884 
1.0234931 	 0.997156 
1.0235079 	 1.000031 
1.0235226 	 0.998436 
1.0235374 	 1.002116 
1.0235522 	 1.000148 
1.0235670 	 1.004380 
1.0235817 	 1.003085 
1.0235965 	 0.999735 
1.0236113 	 0.995763 
1.0236261 	 0.995990 
1.0236408 	 0.995837 
1.0236556 	 0.999823 
1.0236704 	 0.998655 
1.0236852 	 0.996486 
1.0236999 	 0.996449 
1.0237147 	 0.999183 
1.0237295 	 1.000607 
1.0237443 	 0.998923 
1.0237590 	 0.999301 
1.0237738 	 1.000435 
1.0237886 	 0.996219 
1.0238034 	 0.998997 
1.0238182 	 1.003471 
1.0238329 	 0.999824 
1.0238477 	 0.997989 
1.0238625 	 1.004410 
1.0238773 	 1.005566 
1.0238920 	 1.001695 
1.0239068 	 1.004758 
1.0239216 	 0.998757 
1.0239364 	 0.997798 
1.0239511 	 0.999429 
1.0239659 	 1.002062 
1.0239807 	 1.003544 
1.0239955 	 1.000971 
1.0240102 	 1.005116 
1.0240250 	 1.000885 
1.0240398 	 1.007007 
1.0240546 	 1.000662 
1.0240693 	 1.001322 
1.0240841 	 0.996527 
1.0240989 	 0.996726 
1.0241137 	 0.989045 
1.0241284 	 0.996460 
1.0241432 	 0.997874 
1.0241580 	 0.995306 
1.0241728 	 0.993815 
1.0241875 	 0.997606 
1.0242023 	 0.997455 
1.0242171 	 1.001968 
1.0242319 	 0.998171 
1.0242467 	 0.998006 
1.0242614 	 0.997974 
1.0242762 	 0.999530 
1.0242910 	 0.997744 
1.0243058 	 0.997320 
1.0243205 	 1.002196 
1.0243353 	 0.997962 
1.0243501 	 1.001125 
1.0243649 	 1.000210 
1.0243796 	 1.001457 
1.0243944 	 0.998266 
1.0244092 	 1.004216 
1.0244240 	 0.996551 
1.0244387 	 1.003178 
1.0244535 	 0.991294 
1.0244683 	 1.001458 
1.0244831 	 0.996378 
1.0244978 	 0.992876 
1.0245126 	 0.994473 
1.0245274 	 0.995203 
1.0245422 	 0.997095 
1.0245569 	 1.000691 
1.0245717 	 0.997972 
1.0245865 	 0.994173 
1.0246013 	 0.995951 
1.0246160 	 0.993835 
1.0246308 	 0.995644 
1.0246456 	 0.992925 
1.0246604 	 0.996023 
1.0246752 	 0.995927 
1.0246899 	 0.992099 
1.0247047 	 0.994446 
1.0247195 	 0.996882 
1.0247343 	 0.996923 
1.0247490 	 0.996639 
1.0247638 	 0.993648 
1.0247786 	 0.990748 
1.0247934 	 0.991009 
1.0248081 	 0.996745 
1.0248229 	 0.993996 
1.0248377 	 0.995340 
1.0248525 	 0.995758 
1.0248672 	 0.997409 
1.0248820 	 0.997074 
1.0248968 	 0.997624 
1.0249116 	 0.992962 
1.0249263 	 0.994249 
1.0249411 	 0.994150 
1.0249559 	 0.997326 
1.0249707 	 0.997644 
1.0249854 	 1.001844 
1.0250002 	 0.997684 
1.0250150 	 1.001072 
1.0250298 	 0.999812 
1.0250445 	 0.996715 
1.0250593 	 0.999707 
1.0250741 	 0.999879 
1.0250889 	 1.000212 
1.0251037 	 0.997267 
1.0251184 	 0.999350 
1.0251332 	 0.999326 
1.0251480 	 1.000443 
1.0251628 	 0.999060 
1.0251775 	 1.003414 
1.0251923 	 0.995640 
1.0252071 	 0.997963 
1.0252219 	 0.996429 
1.0252366 	 1.002641 
1.0252514 	 0.996058 
1.0252662 	 0.995747 
1.0252810 	 0.992552 
1.0252957 	 0.996669 
1.0253105 	 0.987908 
1.0253253 	 0.987200 
1.0253401 	 0.990558 
1.0253548 	 0.989081 
1.0253696 	 0.986298 
1.0253844 	 0.986240 
1.0253992 	 0.984689 
1.0254139 	 0.983274 
1.0254287 	 0.983070 
1.0254435 	 0.982630 
1.0254583 	 0.983455 
1.0254731 	 0.978599 
1.0254878 	 0.978158 
1.0255026 	 0.980541 
1.0255174 	 0.983702 
1.0255322 	 0.980820 
1.0255469 	 0.982479 
1.0255617 	 0.980394 
1.0255765 	 0.982275 
1.0255913 	 0.980217 
1.0256060 	 0.987786 
1.0256208 	 0.981494 
1.0256356 	 0.991083 
1.0256504 	 0.988235 
1.0256651 	 0.987445 
1.0256799 	 0.985158 
1.0256947 	 0.992403 
1.0257095 	 0.991313 
1.0257242 	 0.998465 
1.0257390 	 0.992005 
1.0257538 	 0.998208 
1.0257686 	 0.997196 
1.0257833 	 1.000225 
1.0257981 	 0.996664 
1.0258129 	 0.997031 
1.0258277 	 1.000547 
1.0258424 	 1.002869 
1.0258572 	 1.001536 
1.0258720 	 1.001448 
1.0258868 	 1.000088 
1.0259016 	 1.000722 
1.0259163 	 1.001600 
1.0259311 	 0.998518 
1.0259459 	 1.000647 
1.0259607 	 1.004864 
1.0259754 	 1.006330 
1.0259902 	 1.001987 
1.0260050 	 1.003585 
1.0260198 	 1.002750 
1.0260345 	 1.004667 
1.0260493 	 1.001523 
1.0260641 	 1.006576 
1.0260789 	 1.002905 
1.0260936 	 1.006514 
1.0261084 	 0.998408 
1.0261232 	 1.002384 
1.0261380 	 1.004222 
1.0261527 	 1.004358 
1.0261675 	 1.003201 
1.0261823 	 1.004891 
1.0261971 	 1.001607 
1.0262118 	 1.002100 
1.0262266 	 1.002317 
1.0262414 	 1.004157 
1.0262562 	 0.997852 
1.0262709 	 1.004787 
1.0262857 	 0.999515 
1.0263005 	 1.002913 
1.0263153 	 0.999690 
1.0263301 	 1.003208 
1.0263448 	 1.001215 
1.0263596 	 1.000730 
1.0263744 	 1.001425 
1.0263892 	 1.000714 
1.0264039 	 0.999619 
1.0264187 	 0.998853 
1.0264335 	 0.997811 
1.0264483 	 1.002129 
1.0264630 	 1.000979 
1.0264778 	 0.995421 
1.0264926 	 0.999748 
1.0265074 	 1.001226 
1.0265221 	 1.003732 
1.0265369 	 0.999930 
1.0265517 	 1.002093 
1.0265665 	 1.001316 
1.0265812 	 1.002025 
1.0265960 	 0.997607 
1.0266108 	 1.002906 
1.0266256 	 0.998104 
1.0266403 	 1.002159 
1.0266551 	 1.000277 
1.0266699 	 0.999762 
1.0266847 	 0.999080 
1.0266994 	 1.005409 
1.0267142 	 1.001971 
1.0267290 	 1.001425 
1.0267438 	 0.996899 
1.0267586 	 1.002375 
1.0267733 	 0.998379 
1.0267881 	 1.000025 
1.0268029 	 0.999483 
1.0268177 	 0.999184 
1.0268324 	 0.999078 
1.0268472 	 1.001177 
1.0268620 	 0.999430 
1.0268768 	 0.996311 
1.0268915 	 0.990640 
1.0269063 	 1.002617 
1.0269211 	 0.998193 
1.0269359 	 0.996295 
1.0269506 	 0.997416 
1.0269654 	 0.998605 
1.0269802 	 0.996286 
1.0269950 	 0.997253 
1.0270097 	 0.996556 
1.0270245 	 1.000179 
1.0270393 	 0.999045 
1.0270541 	 1.000031 
1.0270688 	 0.998337 
1.0270836 	 0.999841 
1.0270984 	 0.998179 
1.0271132 	 0.998077 
1.0271279 	 0.999606 
1.0271427 	 0.999188 
1.0271575 	 1.000270 
1.0271723 	 0.998780 
1.0271871 	 0.999074 
1.0272018 	 0.997933 
1.0272166 	 1.000717 
1.0272314 	 0.998883 
1.0272462 	 1.001510 
1.0272609 	 0.999313 
1.0272757 	 1.003068 
1.0272905 	 0.998935 
1.0273053 	 0.999718 
1.0273200 	 0.997052 
1.0273348 	 1.003237 
1.0273496 	 0.997307 
1.0273644 	 0.999388 
1.0273791 	 0.996988 
1.0273939 	 1.003718 
1.0274087 	 0.996313 
1.0274235 	 0.999953 
1.0274382 	 0.996332 
1.0274530 	 0.994236 
1.0274678 	 0.996237 
1.0274826 	 0.996928 
1.0274973 	 0.994545 
1.0275121 	 0.994745 
1.0275269 	 0.996100 
1.0275417 	 1.003371 
1.0275564 	 0.998457 
1.0275712 	 1.001375 
1.0275860 	 0.996844 
1.0276008 	 0.996765 
1.0276156 	 0.994660 
1.0276303 	 0.994701 
1.0276451 	 0.991776 
1.0276599 	 0.991005 
1.0276747 	 0.992506 
1.0276894 	 0.991229 
1.0277042 	 0.992625 
1.0277190 	 0.996595 
1.0277338 	 0.991829 
1.0277485 	 0.993630 
1.0277633 	 0.989921 
1.0277781 	 0.990219 
1.0277929 	 0.989514 
1.0278076 	 0.993188 
1.0278224 	 0.993044 
1.0278372 	 0.992408 
1.0278520 	 0.992074 
1.0278667 	 0.996569 
1.0278815 	 0.995323 
1.0278963 	 0.996578 
1.0279111 	 0.999684 
1.0279258 	 0.998459 
1.0279406 	 0.996571 
1.0279554 	 0.998372 
1.0279702 	 0.995964 
1.0279849 	 0.996368 
1.0279997 	 1.000313 
1.0280145 	 0.997865 
1.0280293 	 0.999378 
1.0280441 	 1.000396 
1.0280588 	 0.999065 
1.0280736 	 1.000622 
1.0280884 	 1.001384 
1.0281032 	 1.000469 
1.0281179 	 0.999255 
1.0281327 	 0.997831 
1.0281475 	 0.997532 
1.0281623 	 1.000992 
1.0281770 	 1.000539 
1.0281918 	 0.997195 
1.0282066 	 1.000070 
1.0282214 	 1.002878 
1.0282361 	 1.004565 
1.0282509 	 0.999162 
1.0282657 	 1.002009 
1.0282805 	 1.000090 
1.0282952 	 1.005318 
1.0283100 	 0.999179 
1.0283248 	 1.001557 
1.0283396 	 0.999871 
1.0283543 	 1.001435 
1.0283691 	 0.997633 
1.0283839 	 1.001900 
1.0283987 	 1.000678 
1.0284134 	 1.001209 
1.0284282 	 0.998134 
1.0284430 	 0.999909 
1.0284578 	 0.999832 
1.0284726 	 1.001343 
1.0284873 	 0.999939 
1.0285021 	 1.001408 
1.0285169 	 1.000094 
1.0285317 	 1.000021 
1.0285464 	 0.999518 
1.0285612 	 1.002353 
1.0285760 	 1.000779 
1.0285908 	 1.002511 
1.0286055 	 0.998036 
1.0286203 	 1.002662 
1.0286351 	 0.998368 
1.0286499 	 1.000339 
1.0286646 	 0.996804 
1.0286794 	 1.000796 
1.0286942 	 0.998456 
1.0287090 	 0.998461 
1.0287237 	 0.998779 
1.0287385 	 1.005800 
1.0287533 	 0.998050 
1.0287681 	 1.002489 
1.0287828 	 0.995918 
1.0287976 	 1.000774 
1.0288124 	 0.997218 
1.0288272 	 0.997680 
1.0288419 	 0.995386 
1.0288567 	 0.994476 
1.0288715 	 0.993336 
1.0288863 	 0.994146 
1.0289011 	 0.992842 
1.0289158 	 0.990475 
1.0289306 	 0.990410 
1.0289454 	 0.991994 
1.0289602 	 0.988727 
1.0289749 	 0.987249 
1.0289897 	 0.985755 
1.0290045 	 0.990120 
1.0290193 	 0.987219 
1.0290340 	 0.986756 
1.0290488 	 0.987182 
1.0290636 	 0.984303 
1.0290784 	 0.987642 
1.0290931 	 0.987143 
1.0291079 	 0.986355 
1.0291227 	 0.984862 
1.0291375 	 0.981056 
1.0291522 	 0.979057 
1.0291670 	 0.986093 
1.0291818 	 0.986576 
1.0291966 	 0.983419 
1.0292113 	 0.987310 
1.0292261 	 0.986951 
1.0292409 	 0.987142 
1.0292557 	 0.989859 
1.0292704 	 0.986860 
1.0292852 	 0.990303 
1.0293000 	 0.987418 
1.0293148 	 0.986923 
1.0293296 	 0.991950 
1.0293443 	 0.988234 
1.0293591 	 0.991238 
1.0293739 	 0.990665 
1.0293887 	 0.997158 
1.0294034 	 0.998056 
1.0294182 	 0.989926 
1.0294330 	 0.998764 
1.0294478 	 1.005706 
1.0294625 	 1.000520 
1.0294773 	 1.001401 
1.0294921 	 1.001954 
1.0295069 	 1.001789 
1.0295216 	 0.999042 
1.0295364 	 0.997692 
1.0295512 	 1.002767 
1.0295660 	 0.999666 
1.0295807 	 0.997427 
1.0295955 	 0.997483 
1.0296103 	 0.997977 
1.0296251 	 0.996656 
1.0296398 	 0.999782 
1.0296546 	 1.001978 
1.0296694 	 0.996980 
1.0296842 	 0.995875 
1.0296990 	 0.996404 
1.0297137 	 0.998274 
1.0297285 	 0.999294 
1.0297433 	 0.998818 
1.0297581 	 1.000326 
1.0297728 	 0.999699 
1.0297876 	 1.002470 
1.0298024 	 1.002188 
1.0298172 	 1.000911 
1.0298319 	 0.997786 
1.0298467 	 0.998755 
1.0298615 	 1.000486 
1.0298763 	 0.997749 
1.0298910 	 0.996591 
1.0299058 	 0.995556 
1.0299206 	 0.998169 
1.0299354 	 0.999832 
1.0299501 	 0.998944 
1.0299649 	 0.999232 
1.0299797 	 0.999444 
1.0299945 	 1.000184 
1.0300092 	 0.999017 
1.0300240 	 0.998926 
1.0300388 	 1.001796 
1.0300536 	 1.002051 
1.0300683 	 1.002535 
1.0300831 	 1.001230 
1.0300979 	 1.001821 
1.0301127 	 1.004164 
1.0301275 	 1.001754 
1.0301422 	 1.001444 
1.0301570 	 1.000481 
1.0301718 	 0.996887 
1.0301866 	 0.999711 
1.0302013 	 0.999766 
1.0302161 	 1.000309 
1.0302309 	 1.001799 
1.0302457 	 0.996792 
1.0302604 	 0.999764 
1.0302752 	 0.998101 
1.0302900 	 0.998068 
1.0303048 	 0.996619 
1.0303195 	 0.997148 
1.0303343 	 0.996079 
1.0303491 	 0.994862 
1.0303639 	 0.998699 
1.0303786 	 0.999358 
1.0303934 	 0.999543 
1.0304082 	 1.000367 
1.0304230 	 0.999461 
1.0304377 	 0.997777 
1.0304525 	 0.999705 
1.0304673 	 1.000489 
1.0304821 	 1.000197 
1.0304968 	 1.000682 
1.0305116 	 0.999842 
1.0305264 	 0.999689 
1.0305412 	 0.998340 
1.0305560 	 0.995605 
1.0305707 	 1.000627 
1.0305855 	 1.003408 
1.0306003 	 1.000106 
1.0306151 	 1.002008 
1.0306298 	 1.000837 
1.0306446 	 1.001629 
1.0306594 	 0.999921 
1.0306742 	 1.000438 
1.0306889 	 1.000704 
1.0307037 	 0.997850 
1.0307185 	 1.000734 
1.0307333 	 1.006910 
1.0307480 	 1.004990 
1.0307628 	 1.003650 
1.0307776 	 1.003066 
1.0307924 	 1.003118 
1.0308071 	 1.002980 
1.0308219 	 1.004692 
1.0308367 	 1.004670 
1.0308515 	 1.003719 
1.0308662 	 1.004437 
1.0308810 	 1.004238 
1.0308958 	 1.004660 
1.0309106 	 1.001148 
1.0309253 	 1.003925 
1.0309401 	 0.997884 
1.0309549 	 0.999050 
1.0309697 	 1.004726 
1.0309845 	 1.001297 
1.0309992 	 0.998122 
1.0310140 	 0.999813 
1.0310288 	 0.999371 
1.0310436 	 1.000293 
1.0310583 	 0.997592 
1.0310731 	 0.996985 
1.0310879 	 1.000901 
1.0311027 	 0.994390 
1.0311174 	 0.996606 
1.0311322 	 0.997321 
1.0311470 	 0.996603 
1.0311618 	 0.995890 
1.0311765 	 0.993404 
1.0311913 	 0.991812 
1.0312061 	 0.993291 
1.0312209 	 0.994563 
1.0312356 	 0.992128 
1.0312504 	 0.992486 
1.0312652 	 0.995948 
1.0312800 	 0.993028 
1.0312947 	 0.994655 
1.0313095 	 0.995850 
1.0313243 	 0.996709 
1.0313391 	 0.994162 
1.0313538 	 0.993520 
1.0313686 	 0.992855 
1.0313834 	 0.996665 
1.0313982 	 0.996348 
1.0314130 	 0.999207 
1.0314277 	 0.997238 
1.0314425 	 1.000239 
1.0314573 	 1.004676 
1.0314721 	 1.005359 
1.0314868 	 1.002808 
1.0315016 	 0.998694 
1.0315164 	 0.997112 
1.0315312 	 1.002500 
1.0315459 	 1.000910 
1.0315607 	 0.998054 
1.0315755 	 1.000925 
1.0315903 	 0.999637 
1.0316050 	 0.999841 
1.0316198 	 0.995143 
1.0316346 	 0.993560 
1.0316494 	 0.991698 
1.0316641 	 0.994024 
1.0316789 	 0.991749 
1.0316937 	 0.992807 
1.0317085 	 0.991892 
1.0317232 	 0.995886 
1.0317380 	 0.994019 
1.0317528 	 0.996073 
1.0317676 	 0.998213 
1.0317823 	 0.993153 
1.0317971 	 0.994219 
1.0318119 	 0.997367 
1.0318267 	 0.998247 
1.0318415 	 0.999505 
1.0318562 	 0.999812 
1.0318710 	 0.998290 
1.0318858 	 0.998079 
1.0319006 	 0.997636 
1.0319153 	 0.997597 
1.0319301 	 0.999641 
1.0319449 	 1.001746 
1.0319597 	 1.000249 
1.0319744 	 1.002044 
1.0319892 	 1.002037 
1.0320040 	 1.001468 
1.0320188 	 1.000995 
1.0320335 	 1.002720 
1.0320483 	 0.998484 
1.0320631 	 1.006545 
1.0320779 	 1.001940 
1.0320926 	 1.004130 
1.0321074 	 1.003825 
1.0321222 	 1.003226 
1.0321370 	 1.004133 
1.0321517 	 1.005014 
1.0321665 	 1.003354 
1.0321813 	 1.003558 
1.0321961 	 1.001298 
1.0322108 	 0.995286 
1.0322256 	 0.998648 
1.0322404 	 1.000112 
1.0322552 	 0.998207 
1.0322700 	 0.996399 
1.0322847 	 0.992623 
1.0322995 	 0.992587 
1.0323143 	 0.990452 
1.0323291 	 0.989923 
1.0323438 	 0.989291 
1.0323586 	 0.987477 
1.0323734 	 0.985330 
1.0323882 	 0.982311 
1.0324029 	 0.978909 
1.0324177 	 0.984442 
1.0324325 	 0.982390 
1.0324473 	 0.981606 
1.0324620 	 0.978391 
1.0324768 	 0.983028 
1.0324916 	 0.981347 
1.0325064 	 0.981543 
1.0325211 	 0.981517 
1.0325359 	 0.987840 
1.0325507 	 0.987023 
1.0325655 	 0.987185 
1.0325802 	 0.990846 
1.0325950 	 0.994076 
1.0326098 	 0.992717 
1.0326246 	 0.994502 
1.0326393 	 0.993505 
1.0326541 	 0.996026 
1.0326689 	 0.988850 
1.0326837 	 0.991099 
1.0326985 	 0.986074 
1.0327132 	 0.979783 
1.0327280 	 0.973949 
1.0327428 	 0.965516 
1.0327576 	 0.961296 
1.0327723 	 0.954940 
1.0327871 	 0.947267 
1.0328019 	 0.941975 
1.0328167 	 0.940122 
1.0328314 	 0.936286 
1.0328462 	 0.935358 
1.0328610 	 0.934591 
1.0328758 	 0.929689 
1.0328905 	 0.927433 
1.0329053 	 0.928265 
1.0329201 	 0.926385 
1.0329349 	 0.927180 
1.0329496 	 0.924505 
1.0329644 	 0.926963 
1.0329792 	 0.923262 
1.0329940 	 0.922561 
1.0330087 	 0.921612 
1.0330235 	 0.923041 
1.0330383 	 0.920412 
1.0330531 	 0.925569 
1.0330678 	 0.925264 
1.0330826 	 0.929311 
1.0330974 	 0.927873 
1.0331122 	 0.933578 
1.0331270 	 0.929956 
1.0331417 	 0.932210 
1.0331565 	 0.933867 
1.0331713 	 0.942536 
1.0331861 	 0.943772 
1.0332008 	 0.948612 
1.0332156 	 0.956469 
1.0332304 	 0.966695 
1.0332452 	 0.970807 
1.0332599 	 0.979340 
1.0332747 	 0.982277 
1.0332895 	 0.986666 
1.0333043 	 0.991267 
1.0333190 	 0.993333 
1.0333338 	 0.992671 
1.0333486 	 0.998150 
1.0333634 	 0.992807 
1.0333781 	 0.995468 
1.0333929 	 0.992570 
1.0334077 	 0.998076 
1.0334225 	 0.993265 
1.0334372 	 0.997072 
1.0334520 	 0.993248 
1.0334668 	 0.995230 
1.0334816 	 0.994948 
1.0334964 	 0.999485 
1.0335111 	 0.996875 
1.0335259 	 0.999982 
1.0335407 	 0.992466 
1.0335555 	 0.992142 
1.0335702 	 0.996552 
1.0335850 	 0.997667 
1.0335998 	 0.993272 
1.0336146 	 0.999120 
1.0336293 	 0.998643 
1.0336441 	 0.998118 
1.0336589 	 0.995243 
1.0336737 	 0.998084 
1.0336884 	 0.997765 
1.0337032 	 0.997760 
1.0337180 	 0.996440 
1.0337328 	 0.995986 
1.0337475 	 0.994814 
1.0337623 	 0.996497 
1.0337771 	 1.001766 
1.0337919 	 1.003739 
1.0338066 	 1.001712 
1.0338214 	 1.002512 
1.0338362 	 1.002012 
1.0338510 	 1.001725 
1.0338657 	 1.001413 
1.0338805 	 1.001337 
1.0338953 	 1.004475 
1.0339101 	 1.001997 
1.0339249 	 1.005203 
1.0339396 	 1.001077 
1.0339544 	 1.003825 
1.0339692 	 0.999387 
1.0339840 	 1.003209 
1.0339987 	 1.000448 
1.0340135 	 1.000353 
1.0340283 	 0.996544 
1.0340431 	 1.002289 
1.0340578 	 0.999714 
1.0340726 	 1.002362 
1.0340874 	 0.996949 
1.0341022 	 1.000681 
1.0341169 	 0.997587 
1.0341317 	 1.002753 
1.0341465 	 0.998978 
1.0341613 	 1.002007 
1.0341760 	 0.999438 
1.0341908 	 0.999064 
1.0342056 	 0.994467 
1.0342204 	 0.998793 
1.0342351 	 0.998609 
1.0342499 	 1.000352 
1.0342647 	 0.998232 
1.0342795 	 0.995808 
1.0342942 	 0.993487 
1.0343090 	 0.996531 
1.0343238 	 0.994798 
1.0343386 	 0.994804 
1.0343534 	 0.990435 
1.0343681 	 0.992336 
1.0343829 	 0.985521 
1.0343977 	 0.984119 
1.0344125 	 0.973812 
1.0344272 	 0.976476 
1.0344420 	 0.977301 
1.0344568 	 0.977485 
1.0344716 	 0.973367 
1.0344863 	 0.980044 
1.0345011 	 0.975176 
1.0345159 	 0.972674 
1.0345307 	 0.975318 
1.0345454 	 0.974900 
1.0345602 	 0.969824 
1.0345750 	 0.971631 
1.0345898 	 0.971873 
1.0346045 	 0.972710 
1.0346193 	 0.973040 
1.0346341 	 0.971284 
1.0346489 	 0.971871 
1.0346636 	 0.973433 
1.0346784 	 0.974914 
1.0346932 	 0.976205 
1.0347080 	 0.976858 
1.0347227 	 0.973664 
1.0347375 	 0.976559 
1.0347523 	 0.972722 
1.0347671 	 0.979909 
1.0347819 	 0.973449 
1.0347966 	 0.978963 
1.0348114 	 0.975711 
1.0348262 	 0.981283 
1.0348410 	 0.978501 
1.0348557 	 0.984153 
1.0348705 	 0.983750 
1.0348853 	 0.991627 
1.0349001 	 0.987744 
1.0349148 	 0.994656 
1.0349296 	 0.993625 
1.0349444 	 0.998630 
1.0349592 	 0.994784 
1.0349739 	 1.003215 
1.0349887 	 0.996321 
1.0350035 	 0.995208 
1.0350183 	 0.994513 
1.0350330 	 1.001141 
1.0350478 	 0.997295 
1.0350626 	 1.000983 
1.0350774 	 0.996053 
1.0350921 	 0.997964 
1.0351069 	 0.998623 
1.0351217 	 1.001518 
1.0351365 	 0.997804 
1.0351512 	 0.998981 
1.0351660 	 0.998518 
1.0351808 	 1.001612 
1.0351956 	 0.997240 
1.0352104 	 0.998155 
1.0352251 	 0.996484 
1.0352399 	 0.998528 
1.0352547 	 0.999087 
1.0352695 	 0.997676 
1.0352842 	 0.998391 
1.0352990 	 0.999089 
1.0353138 	 1.004291 
1.0353286 	 0.999618 
1.0353433 	 1.001935 
1.0353581 	 1.001533 
1.0353729 	 1.001720 
1.0353877 	 0.998850 
1.0354024 	 1.003540 
1.0354172 	 1.000093 
1.0354320 	 1.002695 
1.0354468 	 0.998614 
1.0354615 	 1.005754 
1.0354763 	 1.000021 
1.0354911 	 1.003415 
1.0355059 	 1.000965 
1.0355206 	 1.006354 
1.0355354 	 0.998802 
1.0355502 	 1.004859 
1.0355650 	 0.999765 
1.0355797 	 1.006052 
1.0355945 	 1.000631 
1.0356093 	 1.006009 
1.0356241 	 1.003884 
1.0356389 	 1.005963 
1.0356536 	 1.003611 
1.0356684 	 1.007127 
1.0356832 	 1.004316 
1.0356980 	 1.009235 
1.0357127 	 1.008719 
1.0357275 	 1.010148 
1.0357423 	 1.005108 
1.0357571 	 1.008602 
1.0357718 	 1.005396 
1.0357866 	 1.007620 
1.0358014 	 1.004254 
1.0358162 	 1.004436 
1.0358309 	 1.005168 
1.0358457 	 1.008875 
1.0358605 	 1.007920 
1.0358753 	 1.009355 
1.0358900 	 1.009565 
1.0359048 	 1.012161 
1.0359196 	 1.011005 
1.0359344 	 1.008413 
1.0359491 	 1.009473 
1.0359639 	 1.007445 
1.0359787 	 1.007901 
1.0359935 	 1.004974 
1.0360082 	 1.012030 
1.0360230 	 1.009772 
1.0360378 	 1.015070 
1.0360526 	 1.004819 
1.0360674 	 1.010983 
1.0360821 	 1.006639 
1.0360969 	 1.007568 
1.0361117 	 1.005799 
1.0361265 	 1.006822 
1.0361412 	 1.004645 
1.0361560 	 1.010225 
1.0361708 	 1.006095 
1.0361856 	 1.012169 
1.0362003 	 1.006878 
1.0362151 	 1.008481 
1.0362299 	 1.001483 
1.0362447 	 1.007030 
1.0362594 	 1.002444 
1.0362742 	 1.009552 
1.0362890 	 1.008214 
1.0363038 	 1.010520 
1.0363185 	 1.004081 
1.0363333 	 1.012803 
1.0363481 	 1.009893 
1.0363629 	 1.011982 
1.0363776 	 1.006918 
1.0363924 	 1.009062 
1.0364072 	 1.006572 
1.0364220 	 1.008434 
1.0364367 	 1.003451 
1.0364515 	 1.001903 
1.0364663 	 1.006448 
1.0364811 	 1.006294 
1.0364959 	 1.006733 
1.0365106 	 1.005934 
1.0365254 	 1.004057 
1.0365402 	 1.003662 
1.0365550 	 1.006702 
1.0365697 	 0.997844 
1.0365845 	 0.997704 
1.0365993 	 1.000707 
1.0366141 	 1.007072 
1.0366288 	 1.003345 
1.0366436 	 1.006156 
1.0366584 	 1.001642 
1.0366732 	 1.005533 
1.0366879 	 0.994459 
1.0367027 	 1.001335 
1.0367175 	 0.997857 
1.0367323 	 1.002006 
1.0367470 	 0.998041 
1.0367618 	 1.002152 
1.0367766 	 0.993220 
1.0367914 	 1.003458 
1.0368061 	 0.992628 
1.0368209 	 0.997963 
1.0368357 	 0.996242 
1.0368505 	 1.000168 
1.0368652 	 0.998786 
1.0368800 	 1.003419 
1.0368948 	 0.997597 
1.0369096 	 1.000174 
1.0369244 	 0.998584 
1.0369391 	 1.003305 
1.0369539 	 0.996401 
1.0369687 	 1.001920 
1.0369835 	 0.998393 
1.0369982 	 0.997115 
1.0370130 	 1.000980 
1.0370278 	 1.002286 
1.0370426 	 1.004384 
1.0370573 	 1.002076 
1.0370721 	 1.000004 
1.0370869 	 0.996448 
1.0371017 	 0.996235 
1.0371164 	 0.991734 
1.0371312 	 0.987472 
1.0371460 	 0.981053 
1.0371608 	 0.983418 
1.0371755 	 0.982847 
1.0371903 	 0.985350 
1.0372051 	 0.974514 
1.0372199 	 0.982418 
1.0372346 	 0.974442 
1.0372494 	 0.972675 
1.0372642 	 0.967152 
1.0372790 	 0.974628 
1.0372937 	 0.969071 
1.0373085 	 0.970869 
1.0373233 	 0.964857 
1.0373381 	 0.970224 
1.0373529 	 0.971272 
1.0373676 	 0.970789 
1.0373824 	 0.968965 
1.0373972 	 0.967555 
1.0374120 	 0.968613 
1.0374267 	 0.967572 
1.0374415 	 0.969181 
1.0374563 	 0.968576 


==> anc/HD55052/HD55052_75.dat <==
1.0094308 	 0.972435 
1.0094454 	 0.971647 
1.0094601 	 0.976286 
1.0094747 	 0.977807 
1.0094894 	 0.980577 
1.0095041 	 0.977663 
1.0095187 	 0.991177 
1.0095334 	 0.985824 
1.0095480 	 0.982529 
1.0095627 	 0.984831 
1.0095773 	 0.990085 
1.0095920 	 0.990934 
1.0096066 	 0.990357 
1.0096213 	 0.989130 
1.0096359 	 0.992269 
1.0096506 	 0.991155 
1.0096653 	 0.992174 
1.0096799 	 0.985573 
1.0096946 	 0.990309 
1.0097092 	 0.989759 
1.0097239 	 0.998616 
1.0097385 	 0.998656 
1.0097532 	 0.996442 
1.0097678 	 0.998584 
1.0097825 	 0.992358 
1.0097972 	 0.997314 
1.0098118 	 0.994986 
1.0098265 	 1.000473 
1.0098411 	 0.998078 
1.0098558 	 1.003137 
1.0098704 	 0.999299 
1.0098851 	 1.000203 
1.0098997 	 1.001950 
1.0099144 	 0.998260 
1.0099290 	 0.994598 
1.0099437 	 1.001042 
1.0099584 	 0.996398 
1.0099730 	 1.000352 
1.0099877 	 1.003781 
1.0100023 	 1.003083 
1.0100170 	 1.003923 
1.0100316 	 1.001737 
1.0100463 	 0.995725 
1.0100609 	 0.999339 
1.0100756 	 1.002703 
1.0100902 	 1.004074 
1.0101049 	 1.005649 
1.0101196 	 0.998935 
1.0101342 	 1.007134 
1.0101489 	 1.001139 
1.0101635 	 0.999373 
1.0101782 	 0.998558 
1.0101928 	 1.006265 
1.0102075 	 0.997778 
1.0102221 	 1.002757 
1.0102368 	 1.005007 
1.0102514 	 1.004971 
1.0102661 	 0.999672 
1.0102808 	 1.003959 
1.0102954 	 1.004692 
1.0103101 	 1.006273 
1.0103247 	 1.005082 
1.0103394 	 1.002838 
1.0103540 	 1.001414 
1.0103687 	 0.997356 
1.0103833 	 1.001722 
1.0103980 	 1.003491 
1.0104126 	 1.005260 
1.0104273 	 1.006136 
1.0104420 	 1.006086 
1.0104566 	 1.008617 
1.0104713 	 1.009382 
1.0104859 	 1.002298 
1.0105006 	 1.007578 
1.0105152 	 1.001193 
1.0105299 	 1.005070 
1.0105445 	 1.001017 
1.0105592 	 1.005122 
1.0105738 	 0.999381 
1.0105885 	 1.004322 
1.0106032 	 1.003077 
1.0106178 	 1.000980 
1.0106325 	 1.001094 
1.0106471 	 1.001429 
1.0106618 	 0.999614 
1.0106764 	 1.002808 
1.0106911 	 1.000039 
1.0107057 	 1.002813 
1.0107204 	 1.002900 
1.0107350 	 0.999199 
1.0107497 	 1.000611 
1.0107644 	 1.001906 
1.0107790 	 1.001988 
1.0107937 	 0.996118 
1.0108083 	 1.003616 
1.0108230 	 0.997958 
1.0108376 	 1.008352 
1.0108523 	 0.997568 
1.0108669 	 1.001540 
1.0108816 	 0.998267 
1.0108962 	 0.998458 
1.0109109 	 0.996542 
1.0109256 	 1.001229 
1.0109402 	 0.998867 
1.0109549 	 1.000257 
1.0109695 	 0.995535 
1.0109842 	 0.997319 
1.0109988 	 0.998977 
1.0110135 	 1.000806 
1.0110281 	 0.997725 
1.0110428 	 0.996977 
1.0110575 	 0.997988 
1.0110721 	 0.998775 
1.0110868 	 0.996054 
1.0111014 	 0.995354 
1.0111161 	 0.998694 
1.0111307 	 0.999671 
1.0111454 	 0.999504 
1.0111600 	 0.997558 
1.0111747 	 1.002912 
1.0111893 	 0.999705 
1.0112040 	 1.000292 
1.0112187 	 0.997341 
1.0112333 	 0.998598 
1.0112480 	 0.995962 
1.0112626 	 1.001146 
1.0112773 	 0.997177 
1.0112919 	 0.993443 
1.0113066 	 0.996599 
1.0113212 	 1.002797 
1.0113359 	 0.997562 
1.0113505 	 0.996382 
1.0113652 	 0.993470 
1.0113799 	 0.997988 
1.0113945 	 1.000606 
1.0114092 	 0.994692 
1.0114238 	 1.000946 
1.0114385 	 0.995923 
1.0114531 	 0.998027 
1.0114678 	 0.995011 
1.0114824 	 0.996744 
1.0114971 	 0.990774 
1.0115117 	 0.993951 
1.0115264 	 0.989377 
1.0115411 	 0.991021 
1.0115557 	 0.988197 
1.0115704 	 0.994073 
1.0115850 	 0.991187 
1.0115997 	 0.989631 
1.0116143 	 0.986291 
1.0116290 	 0.990534 
1.0116436 	 0.986004 
1.0116583 	 0.985209 
1.0116729 	 0.987879 
1.0116876 	 0.988108 
1.0117023 	 0.988551 
1.0117169 	 0.990587 
1.0117316 	 0.989615 
1.0117462 	 0.988085 
1.0117609 	 0.988738 
1.0117755 	 0.989771 
1.0117902 	 0.995929 
1.0118048 	 0.997636 
1.0118195 	 0.997448 
1.0118341 	 0.993430 
1.0118488 	 0.995409 
1.0118635 	 0.992778 
1.0118781 	 0.992640 
1.0118928 	 0.991026 
1.0119074 	 0.999648 
1.0119221 	 0.993192 
1.0119367 	 1.001141 
1.0119514 	 0.997713 
1.0119660 	 1.000334 
1.0119807 	 0.998554 
1.0119953 	 1.001818 
1.0120100 	 0.999482 
1.0120247 	 0.994505 
1.0120393 	 0.998960 
1.0120540 	 0.996229 
1.0120686 	 0.994118 
1.0120833 	 0.997359 
1.0120979 	 0.998519 
1.0121126 	 1.001289 
1.0121272 	 0.997063 
1.0121419 	 0.999650 
1.0121565 	 1.003784 
1.0121712 	 1.000937 
1.0121859 	 0.999876 
1.0122005 	 1.003061 
1.0122152 	 1.004151 
1.0122298 	 0.997196 
1.0122445 	 0.998432 
1.0122591 	 0.998528 
1.0122738 	 1.001088 
1.0122884 	 1.001000 
1.0123031 	 1.002343 
1.0123178 	 1.002811 
1.0123324 	 1.006740 
1.0123471 	 0.999135 
1.0123617 	 0.999477 
1.0123764 	 0.995915 
1.0123910 	 0.991863 
1.0124057 	 0.981650 
1.0124203 	 0.982342 
1.0124350 	 0.979724 
1.0124496 	 0.979841 
1.0124643 	 0.973532 
1.0124790 	 0.969787 
1.0124936 	 0.969194 
1.0125083 	 0.963944 
1.0125229 	 0.959933 
1.0125376 	 0.953352 
1.0125522 	 0.944017 
1.0125669 	 0.948937 
1.0125815 	 0.943334 
1.0125962 	 0.933062 
1.0126108 	 0.928684 
1.0126255 	 0.922807 
1.0126402 	 0.921280 
1.0126548 	 0.925805 
1.0126695 	 0.922177 
1.0126841 	 0.921131 
1.0126988 	 0.921808 
1.0127134 	 0.924078 
1.0127281 	 0.919072 
1.0127427 	 0.921114 
1.0127574 	 0.931239 
1.0127720 	 0.930553 
1.0127867 	 0.938547 
1.0128014 	 0.941272 
1.0128160 	 0.946346 
1.0128307 	 0.951214 
1.0128453 	 0.956767 
1.0128600 	 0.962840 
1.0128746 	 0.970629 
1.0128893 	 0.972977 
1.0129039 	 0.981595 
1.0129186 	 0.981018 
1.0129332 	 0.988363 
1.0129479 	 0.988306 
1.0129626 	 0.991712 
1.0129772 	 0.984135 
1.0129919 	 0.986731 
1.0130065 	 0.982073 
1.0130212 	 0.980444 
1.0130358 	 0.981795 
1.0130505 	 0.986147 
1.0130651 	 0.984036 
1.0130798 	 0.981935 
1.0130944 	 0.981247 
1.0131091 	 0.981318 
1.0131238 	 0.982020 
1.0131384 	 0.979047 
1.0131531 	 0.980504 
1.0131677 	 0.985324 
1.0131824 	 0.981668 
1.0131970 	 0.980909 
1.0132117 	 0.986374 
1.0132263 	 0.983672 
1.0132410 	 0.987129 
1.0132556 	 0.982741 
1.0132703 	 0.983590 
1.0132850 	 0.983832 
1.0132996 	 0.988476 
1.0133143 	 0.985026 
1.0133289 	 0.989529 
1.0133436 	 0.988842 
1.0133582 	 0.988632 
1.0133729 	 0.984878 
1.0133875 	 0.994602 
1.0134022 	 0.986634 
1.0134168 	 0.991166 
1.0134315 	 0.987830 
1.0134462 	 0.997708 
1.0134608 	 0.992679 
1.0134755 	 0.996350 
1.0134901 	 0.987355 
1.0135048 	 0.994874 
1.0135194 	 0.992047 
1.0135341 	 0.993216 
1.0135487 	 0.992151 
1.0135634 	 0.993419 
1.0135781 	 0.994941 
1.0135927 	 0.995444 
1.0136074 	 0.998841 
1.0136220 	 0.993357 
1.0136367 	 0.996903 
1.0136513 	 0.998108 
1.0136660 	 0.997233 
1.0136806 	 0.995083 
1.0136953 	 0.997941 
1.0137099 	 0.997663 
1.0137246 	 1.000705 
1.0137393 	 0.996816 
1.0137539 	 0.997409 
1.0137686 	 0.998474 
1.0137832 	 1.000431 
1.0137979 	 0.998408 
1.0138125 	 0.997003 
1.0138272 	 0.999231 
1.0138418 	 1.002736 
1.0138565 	 1.000518 
1.0138711 	 0.999237 
1.0138858 	 0.998325 
1.0139005 	 0.998224 
1.0139151 	 1.001304 
1.0139298 	 1.003762 
1.0139444 	 0.997265 
1.0139591 	 1.002859 
1.0139737 	 1.002929 
1.0139884 	 0.999006 
1.0140030 	 0.999943 
1.0140177 	 1.002541 
1.0140323 	 1.001178 
1.0140470 	 1.005016 
1.0140617 	 0.997476 
1.0140763 	 1.002921 
1.0140910 	 1.000616 
1.0141056 	 0.998957 
1.0141203 	 1.001837 
1.0141349 	 0.998970 
1.0141496 	 1.001066 
1.0141642 	 1.001332 
1.0141789 	 0.994130 
1.0141935 	 1.001124 
1.0142082 	 0.999002 
1.0142229 	 1.002561 
1.0142375 	 1.000496 
1.0142522 	 1.001171 
1.0142668 	 1.000845 
1.0142815 	 1.001637 
1.0142961 	 0.999598 
1.0143108 	 1.002743 
1.0143254 	 1.001886 
1.0143401 	 0.999518 
1.0143547 	 1.001086 
1.0143694 	 1.002555 
1.0143841 	 1.002435 
1.0143987 	 0.998949 
1.0144134 	 0.998451 
1.0144280 	 1.001410 
1.0144427 	 1.002821 
1.0144573 	 1.000388 
1.0144720 	 1.002775 
1.0144866 	 0.999106 
1.0145013 	 0.998784 
1.0145159 	 1.000701 
1.0145306 	 0.996383 
1.0145453 	 0.997872 
1.0145599 	 0.993308 
1.0145746 	 0.986923 
1.0145892 	 0.985354 
1.0146039 	 0.987718 
1.0146185 	 0.983756 
1.0146332 	 0.983151 
1.0146478 	 0.981550 
1.0146625 	 0.981032 
1.0146771 	 0.980853 
1.0146918 	 0.978917 
1.0147065 	 0.978063 
1.0147211 	 0.977636 
1.0147358 	 0.979308 
1.0147504 	 0.978100 
1.0147651 	 0.984036 
1.0147797 	 0.978051 
1.0147944 	 0.976612 
1.0148090 	 0.975394 
1.0148237 	 0.977426 
1.0148384 	 0.974218 
1.0148530 	 0.973685 
1.0148677 	 0.977813 
1.0148823 	 0.974755 
1.0148970 	 0.981128 
1.0149116 	 0.979305 
1.0149263 	 0.976933 
1.0149409 	 0.978369 
1.0149556 	 0.974310 
1.0149702 	 0.978394 
1.0149849 	 0.976716 
1.0149996 	 0.979939 
1.0150142 	 0.983238 
1.0150289 	 0.981828 
1.0150435 	 0.984148 
1.0150582 	 0.988656 
1.0150728 	 0.991491 
1.0150875 	 0.997514 
1.0151021 	 0.995606 
1.0151168 	 0.996046 
1.0151314 	 0.994554 
1.0151461 	 0.998788 
1.0151608 	 0.996612 
1.0151754 	 0.994842 
1.0151901 	 0.996443 
1.0152047 	 0.996658 
1.0152194 	 0.996651 
1.0152340 	 0.998531 
1.0152487 	 0.997215 
1.0152633 	 0.994497 
1.0152780 	 0.998590 
1.0152926 	 0.999000 
1.0153073 	 0.994801 
1.0153220 	 0.995713 
1.0153366 	 0.997367 
1.0153513 	 0.997982 
1.0153659 	 0.997407 
1.0153806 	 0.997992 
1.0153952 	 0.998879 
1.0154099 	 0.996254 
1.0154245 	 0.994313 
1.0154392 	 0.999117 
1.0154538 	 0.996376 
1.0154685 	 0.991878 
1.0154832 	 0.994565 
1.0154978 	 0.997369 
1.0155125 	 0.997127 
1.0155271 	 0.993770 
1.0155418 	 0.997059 
1.0155564 	 1.002457 
1.0155711 	 1.001829 
1.0155857 	 0.997416 
1.0156004 	 0.995297 
1.0156150 	 0.995590 
1.0156297 	 0.994883 
1.0156444 	 0.995662 
1.0156590 	 0.993250 
1.0156737 	 0.992034 
1.0156883 	 0.992560 
1.0157030 	 0.992936 
1.0157176 	 0.992397 
1.0157323 	 0.991386 
1.0157469 	 0.993030 
1.0157616 	 0.993159 
1.0157762 	 0.994952 
1.0157909 	 0.994844 
1.0158056 	 0.994208 
1.0158202 	 0.993964 
1.0158349 	 0.993709 
1.0158495 	 0.993515 
1.0158642 	 0.993309 
1.0158788 	 0.992957 
1.0158935 	 0.992849 
1.0159081 	 0.994488 
1.0159228 	 0.997067 
1.0159374 	 0.996030 
1.0159521 	 0.999587 
1.0159668 	 0.991780 
1.0159814 	 0.997660 
1.0159961 	 0.995000 
1.0160107 	 0.996606 
1.0160254 	 0.998557 
1.0160400 	 0.994198 
1.0160547 	 0.997693 
1.0160693 	 0.996048 
1.0160840 	 0.999389 
1.0160987 	 1.002364 
1.0161133 	 0.999629 
1.0161280 	 0.998992 
1.0161426 	 1.000189 
1.0161573 	 1.001162 
1.0161719 	 1.000554 
1.0161866 	 1.000408 
1.0162012 	 0.998576 
1.0162159 	 1.003320 
1.0162305 	 1.002540 
1.0162452 	 1.001436 
1.0162599 	 0.998313 
1.0162745 	 1.002751 
1.0162892 	 1.000229 
1.0163038 	 1.002482 
1.0163185 	 1.001041 
1.0163331 	 1.000078 
1.0163478 	 1.000016 
1.0163624 	 1.004286 
1.0163771 	 1.000406 
1.0163917 	 1.001759 
1.0164064 	 1.002419 
1.0164211 	 1.001818 
1.0164357 	 1.000876 
1.0164504 	 1.000363 
1.0164650 	 1.002370 
1.0164797 	 0.999477 
1.0164943 	 0.996851 
1.0165090 	 1.003809 
1.0165236 	 1.001987 
1.0165383 	 1.005292 
1.0165529 	 1.001511 
1.0165676 	 0.998740 
1.0165823 	 1.001978 
1.0165969 	 1.001293 
1.0166116 	 1.000347 
1.0166262 	 0.999746 
1.0166409 	 1.001567 
1.0166555 	 1.002174 
1.0166702 	 0.999421 
1.0166848 	 1.000101 
1.0166995 	 1.001342 
1.0167141 	 1.001781 
1.0167288 	 0.998314 
1.0167435 	 0.997933 
1.0167581 	 1.000718 
1.0167728 	 1.001489 
1.0167874 	 1.001511 
1.0168021 	 1.003206 
1.0168167 	 1.003902 
1.0168314 	 1.003043 
1.0168460 	 1.005039 
1.0168607 	 1.004019 
1.0168753 	 1.004148 
1.0168900 	 1.003599 
1.0169047 	 1.008342 
1.0169193 	 1.007857 
1.0169340 	 1.008990 
1.0169486 	 1.008707 
1.0169633 	 1.008046 
1.0169779 	 1.008660 
1.0169926 	 1.006077 
1.0170072 	 1.010522 
1.0170219 	 1.012820 
1.0170365 	 1.009317 
1.0170512 	 1.011334 
1.0170659 	 1.009950 
1.0170805 	 1.010901 
1.0170952 	 1.016401 
1.0171098 	 1.011044 
1.0171245 	 1.013005 
1.0171391 	 1.011880 
1.0171538 	 1.011074 
1.0171684 	 1.004532 
1.0171831 	 1.003991 
1.0171977 	 1.007205 
1.0172124 	 1.005511 
1.0172271 	 1.005720 
1.0172417 	 1.004887 
1.0172564 	 1.006643 
1.0172710 	 1.009025 
1.0172857 	 1.007403 
1.0173003 	 1.003696 
1.0173150 	 1.002302 
1.0173296 	 1.005125 
1.0173443 	 1.004408 
1.0173590 	 1.001415 
1.0173736 	 1.002463 
1.0173883 	 1.002648 
1.0174029 	 1.001800 
1.0174176 	 1.001081 
1.0174322 	 1.002897 
1.0174469 	 1.003251 
1.0174615 	 1.000337 
1.0174762 	 0.998611 
1.0174908 	 0.999361 
1.0175055 	 1.000599 
1.0175202 	 0.999003 
1.0175348 	 0.999291 
1.0175495 	 0.997429 
1.0175641 	 0.998644 
1.0175788 	 0.998718 
1.0175934 	 1.001088 
1.0176081 	 0.999003 
1.0176227 	 0.997364 
1.0176374 	 1.000202 
1.0176520 	 1.001465 
1.0176667 	 0.999794 
1.0176814 	 1.001075 
1.0176960 	 1.000146 
1.0177107 	 1.000219 
1.0177253 	 0.997910 
1.0177400 	 0.996946 
1.0177546 	 0.998451 
1.0177693 	 1.000340 
1.0177839 	 0.998414 
1.0177986 	 1.001967 
1.0178132 	 1.001206 
1.0178279 	 0.999803 
1.0178426 	 1.003986 
1.0178572 	 1.003536 
1.0178719 	 1.004187 
1.0178865 	 1.002241 
1.0179012 	 1.001049 
1.0179158 	 1.004650 
1.0179305 	 1.003173 
1.0179451 	 1.002912 
1.0179598 	 1.003006 
1.0179744 	 1.004707 
1.0179891 	 1.003509 
1.0180038 	 1.005470 
1.0180184 	 1.001977 
1.0180331 	 0.999031 
1.0180477 	 0.997349 
1.0180624 	 1.000254 
1.0180770 	 1.001389 
1.0180917 	 1.006011 
1.0181063 	 1.007213 
1.0181210 	 1.000214 
1.0181356 	 1.004521 
1.0181503 	 1.004345 
1.0181650 	 1.002573 
1.0181796 	 1.002625 
1.0181943 	 1.002746 
1.0182089 	 1.003403 
1.0182236 	 1.008361 
1.0182382 	 1.005076 
1.0182529 	 1.006983 
1.0182675 	 1.008656 
1.0182822 	 1.002850 
1.0182968 	 1.001819 
1.0183115 	 1.000373 
1.0183262 	 1.002188 
1.0183408 	 1.003489 
1.0183555 	 1.003078 
1.0183701 	 1.001894 
1.0183848 	 1.003691 
1.0183994 	 1.005902 
1.0184141 	 1.001092 
1.0184287 	 1.000950 
1.0184434 	 1.002711 
1.0184580 	 1.002623 
1.0184727 	 0.999810 
1.0184874 	 0.998953 
1.0185020 	 1.002438 
1.0185167 	 1.000808 
1.0185313 	 1.003123 
1.0185460 	 1.005055 
1.0185606 	 1.005765 
1.0185753 	 1.006033 
1.0185899 	 1.003718 
1.0186046 	 1.003477 
1.0186193 	 1.003168 
1.0186339 	 1.003881 
1.0186486 	 0.996920 
1.0186632 	 0.999996 
1.0186779 	 1.006699 
1.0186925 	 1.000813 
1.0187072 	 0.999663 
1.0187218 	 1.004633 
1.0187365 	 1.001180 
1.0187511 	 0.999867 
1.0187658 	 1.001233 
1.0187805 	 0.999585 
1.0187951 	 0.999551 
1.0188098 	 0.998285 
1.0188244 	 0.999117 
1.0188391 	 1.000719 
1.0188537 	 1.000715 
1.0188684 	 1.004482 
1.0188830 	 1.000423 
1.0188977 	 0.997446 
1.0189123 	 1.001087 
1.0189270 	 1.002021 
1.0189417 	 0.999938 
1.0189563 	 1.000759 
1.0189710 	 0.998799 
1.0189856 	 1.002031 
1.0190003 	 0.999006 
1.0190149 	 0.994835 
1.0190296 	 0.996490 
1.0190442 	 0.995696 
1.0190589 	 0.996218 
1.0190735 	 0.998279 
1.0190882 	 0.997311 
1.0191029 	 1.000488 
1.0191175 	 0.996629 
1.0191322 	 1.001971 
1.0191468 	 1.004199 
1.0191615 	 1.009272 
1.0191761 	 1.004644 
1.0191908 	 1.000146 
1.0192054 	 1.000291 
1.0192201 	 1.001017 
1.0192347 	 0.997167 
1.0192494 	 1.001247 
1.0192641 	 1.001277 
1.0192787 	 1.001434 
1.0192934 	 0.999701 
1.0193080 	 0.999590 
1.0193227 	 1.001063 
1.0193373 	 0.998061 
1.0193520 	 0.997443 
1.0193666 	 1.005268 
1.0193813 	 0.997674 
1.0193959 	 1.003161 
1.0194106 	 1.000311 
1.0194253 	 1.003605 
1.0194399 	 0.997573 
1.0194546 	 0.994958 
1.0194692 	 0.992663 
1.0194839 	 0.995945 
1.0194985 	 0.991832 
1.0195132 	 0.996408 
1.0195278 	 0.993574 
1.0195425 	 0.998825 
1.0195571 	 0.992661 
1.0195718 	 0.998548 
1.0195865 	 0.992772 
1.0196011 	 0.991243 
1.0196158 	 0.992641 
1.0196304 	 0.993101 
1.0196451 	 0.997601 
1.0196597 	 0.998233 
1.0196744 	 0.994199 
1.0196890 	 0.997714 
1.0197037 	 0.990804 
1.0197183 	 0.997315 
1.0197330 	 0.996051 
1.0197477 	 0.996560 
1.0197623 	 0.994563 
1.0197770 	 0.998513 
1.0197916 	 0.996899 
1.0198063 	 0.999992 
1.0198209 	 0.998155 
1.0198356 	 0.999209 
1.0198502 	 1.000518 
1.0198649 	 0.998372 
1.0198796 	 0.997435 
1.0198942 	 0.999880 
1.0199089 	 0.998154 
1.0199235 	 1.001477 
1.0199382 	 0.995738 
1.0199528 	 0.998787 
1.0199675 	 0.999977 
1.0199821 	 0.999008 
1.0199968 	 0.999875 
1.0200114 	 1.001164 
1.0200261 	 1.000881 
1.0200408 	 0.999031 
1.0200554 	 0.999670 
1.0200701 	 1.002280 
1.0200847 	 0.999255 
1.0200994 	 1.002407 
1.0201140 	 0.997349 
1.0201287 	 1.000639 
1.0201433 	 1.001573 
1.0201580 	 0.998595 
1.0201726 	 0.998455 
1.0201873 	 0.999694 
1.0202020 	 0.997230 
1.0202166 	 1.000110 
1.0202313 	 0.995558 
1.0202459 	 0.999546 
1.0202606 	 1.001527 
1.0202752 	 1.005716 
1.0202899 	 0.997138 
1.0203045 	 0.997692 
1.0203192 	 0.997024 
1.0203338 	 0.997498 
1.0203485 	 0.997900 
1.0203632 	 1.003107 
1.0203778 	 1.001216 
1.0203925 	 1.001076 
1.0204071 	 1.002977 
1.0204218 	 1.002737 
1.0204364 	 1.001094 
1.0204511 	 1.002557 
1.0204657 	 1.000889 
1.0204804 	 1.003544 
1.0204950 	 0.996251 
1.0205097 	 0.998026 
1.0205244 	 1.003101 
1.0205390 	 0.999101 
1.0205537 	 1.001500 
1.0205683 	 1.004389 
1.0205830 	 0.999492 
1.0205976 	 0.998494 
1.0206123 	 0.999134 
1.0206269 	 0.996964 
1.0206416 	 0.993171 
1.0206562 	 0.995107 
1.0206709 	 0.995585 
1.0206856 	 0.996228 
1.0207002 	 1.000229 
1.0207149 	 0.996146 
1.0207295 	 0.996591 
1.0207442 	 0.998963 
1.0207588 	 0.997127 
1.0207735 	 0.996385 
1.0207881 	 0.995088 
1.0208028 	 0.993321 
1.0208174 	 0.996454 
1.0208321 	 0.996639 
1.0208468 	 0.995601 
1.0208614 	 0.997084 
1.0208761 	 1.000255 
1.0208907 	 0.994621 
1.0209054 	 0.995689 
1.0209200 	 0.993448 
1.0209347 	 0.995037 
1.0209493 	 0.995951 
1.0209640 	 1.000433 
1.0209786 	 0.996959 
1.0209933 	 1.000332 
1.0210080 	 0.997202 
1.0210226 	 1.001522 
1.0210373 	 0.998761 
1.0210519 	 0.999690 
1.0210666 	 0.995026 
1.0210812 	 0.999408 
1.0210959 	 0.996749 
1.0211105 	 0.998313 
1.0211252 	 0.993923 
1.0211399 	 0.998353 
1.0211545 	 0.998345 
1.0211692 	 1.003689 
1.0211838 	 0.995301 
1.0211985 	 0.997430 
1.0212131 	 0.997620 
1.0212278 	 0.999693 
1.0212424 	 0.995811 
1.0212571 	 0.999807 
1.0212717 	 0.996729 
1.0212864 	 1.001313 
1.0213011 	 0.991820 
1.0213157 	 0.997326 
1.0213304 	 0.992579 
1.0213450 	 0.995726 
1.0213597 	 0.992202 
1.0213743 	 0.998279 
1.0213890 	 0.993357 
1.0214036 	 0.996016 
1.0214183 	 0.997077 
1.0214329 	 1.001066 
1.0214476 	 0.993559 
1.0214623 	 0.997443 
1.0214769 	 0.994374 
1.0214916 	 0.995410 
1.0215062 	 0.995521 
1.0215209 	 0.996680 
1.0215355 	 0.991817 
1.0215502 	 0.997069 
1.0215648 	 0.998947 
1.0215795 	 0.998027 
1.0215941 	 0.992574 
1.0216088 	 0.988967 
1.0216235 	 0.984775 
1.0216381 	 0.983673 
1.0216528 	 0.979338 
1.0216674 	 0.980249 
1.0216821 	 0.978848 
1.0216967 	 0.981714 
1.0217114 	 0.981479 
1.0217260 	 0.976529 
1.0217407 	 0.974505 
1.0217553 	 0.972828 
1.0217700 	 0.972599 
1.0217847 	 0.971774 
1.0217993 	 0.971986 
1.0218140 	 0.972538 
1.0218286 	 0.973504 
1.0218433 	 0.973384 
1.0218579 	 0.972749 
1.0218726 	 0.968593 
1.0218872 	 0.969501 
1.0219019 	 0.967649 
1.0219165 	 0.969086 
1.0219312 	 0.967003 
1.0219459 	 0.963888 
1.0219605 	 0.965309 
1.0219752 	 0.968430 
1.0219898 	 0.969857 
1.0220045 	 0.969568 
1.0220191 	 0.972546 
1.0220338 	 0.978325 
1.0220484 	 0.976366 
1.0220631 	 0.978892 
1.0220777 	 0.977859 
1.0220924 	 0.978592 
1.0221071 	 0.978996 
1.0221217 	 0.986262 
1.0221364 	 0.988074 
1.0221510 	 0.987648 
1.0221657 	 0.989288 
1.0221803 	 0.994454 
1.0221950 	 0.994458 
1.0222096 	 0.992525 
1.0222243 	 0.991334 
1.0222389 	 0.991397 
1.0222536 	 0.993483 
1.0222683 	 0.993901 
1.0222829 	 0.991350 
1.0222976 	 0.993928 
1.0223122 	 0.992399 
1.0223269 	 0.993481 
1.0223415 	 0.989870 
1.0223562 	 0.992560 
1.0223708 	 0.993968 
1.0223855 	 0.995075 
1.0224002 	 0.994090 
1.0224148 	 0.997382 
1.0224295 	 0.995348 
1.0224441 	 0.996604 
1.0224588 	 0.995722 
1.0224734 	 0.998471 
1.0224881 	 0.993930 
1.0225027 	 0.991167 
1.0225174 	 0.992777 
1.0225320 	 0.995480 
1.0225467 	 0.993766 
1.0225614 	 0.997029 
1.0225760 	 0.994767 
1.0225907 	 0.993426 
1.0226053 	 0.998096 
1.0226200 	 0.998724 
1.0226346 	 0.994824 
1.0226493 	 0.993680 
1.0226639 	 0.989509 
1.0226786 	 0.996830 
1.0226932 	 0.996256 
1.0227079 	 0.998789 
1.0227226 	 1.000536 
1.0227372 	 0.998117 
1.0227519 	 0.999133 
1.0227665 	 0.994459 
1.0227812 	 0.993818 
1.0227958 	 0.993648 
1.0228105 	 0.992134 
1.0228251 	 0.995672 
1.0228398 	 0.998599 
1.0228544 	 1.002975 
1.0228691 	 1.000980 
1.0228838 	 0.999431 
1.0228984 	 1.002403 
1.0229131 	 1.001785 
1.0229277 	 0.998123 
1.0229424 	 0.998789 
1.0229570 	 0.993056 
1.0229717 	 0.994657 
1.0229863 	 0.997451 
1.0230010 	 0.997909 
1.0230156 	 1.001711 
1.0230303 	 1.000227 
1.0230450 	 1.002203 
1.0230596 	 0.997868 
1.0230743 	 0.996269 
1.0230889 	 0.993467 
1.0231036 	 0.997211 
1.0231182 	 1.000009 
1.0231329 	 0.998922 
1.0231475 	 0.998546 
1.0231622 	 0.997006 
1.0231768 	 0.999921 
1.0231915 	 1.002001 
1.0232062 	 0.999868 
1.0232208 	 0.996055 
1.0232355 	 0.998224 
1.0232501 	 1.003063 
1.0232648 	 0.997547 
1.0232794 	 1.001424 
1.0232941 	 1.003657 
1.0233087 	 1.004708 
1.0233234 	 1.003862 
1.0233380 	 1.004913 
1.0233527 	 1.003053 
1.0233674 	 1.006221 
1.0233820 	 1.001086 
1.0233967 	 1.003949 
1.0234113 	 1.006362 
1.0234260 	 1.005125 
1.0234406 	 1.007009 
1.0234553 	 1.008366 
1.0234699 	 1.001410 
1.0234846 	 1.010200 
1.0234992 	 1.007429 
1.0235139 	 1.005255 
1.0235286 	 1.006532 
1.0235432 	 1.009355 
1.0235579 	 1.006380 
1.0235725 	 1.005474 
1.0235872 	 1.009347 
1.0236018 	 1.009253 
1.0236165 	 1.012976 
1.0236311 	 1.008508 
1.0236458 	 1.005540 
1.0236605 	 1.001851 
1.0236751 	 1.001752 
1.0236898 	 1.003630 
1.0237044 	 1.004412 
1.0237191 	 1.004422 
1.0237337 	 1.004146 
1.0237484 	 1.004190 
1.0237630 	 1.004118 
1.0237777 	 1.003982 


==> anc/HD55052/HD55052_76.dat <==
0.9962371 	 0.998567 
0.9962514 	 0.996986 
0.9962658 	 0.993891 
0.9962802 	 0.996362 
0.9962946 	 0.992855 
0.9963090 	 0.995917 
0.9963233 	 0.990896 
0.9963377 	 0.998530 
0.9963521 	 0.993386 
0.9963665 	 0.995966 
0.9963809 	 0.993702 
0.9963953 	 0.998920 
0.9964096 	 0.999138 
0.9964240 	 1.002850 
0.9964384 	 1.000160 
0.9964528 	 0.997896 
0.9964672 	 0.995500 
0.9964815 	 0.998961 
0.9964959 	 0.993090 
0.9965103 	 0.997701 
0.9965247 	 0.998906 
0.9965391 	 0.999643 
0.9965534 	 1.001940 
0.9965678 	 0.996868 
0.9965822 	 1.003330 
0.9965966 	 0.998725 
0.9966110 	 1.001190 
0.9966253 	 0.996346 
0.9966397 	 0.999875 
0.9966541 	 1.007480 
0.9966685 	 1.006500 
0.9966829 	 1.002580 
0.9966972 	 1.011560 
0.9967116 	 1.011640 
0.9967260 	 1.005040 
0.9967404 	 1.000330 
0.9967548 	 1.000720 
0.9967691 	 1.002950 
0.9967835 	 1.008180 
0.9967979 	 1.006520 
0.9968123 	 1.007150 
0.9968267 	 1.005920 
0.9968410 	 1.001140 
0.9968554 	 1.000000 
0.9968698 	 1.006670 
0.9968842 	 1.004360 
0.9968986 	 1.008470 
0.9969130 	 1.009830 
0.9969273 	 1.004590 
0.9969417 	 1.004930 
0.9969561 	 1.001440 
0.9969705 	 1.002050 
0.9969849 	 1.003910 
0.9969992 	 1.009060 
0.9970136 	 1.008740 
0.9970280 	 1.006280 
0.9970424 	 1.005440 
0.9970568 	 1.002010 
0.9970711 	 1.004680 
0.9970855 	 1.003770 
0.9970999 	 1.007490 
0.9971143 	 1.005850 
0.9971287 	 1.009840 
0.9971430 	 1.003810 
0.9971574 	 1.004960 
0.9971718 	 1.002660 
0.9971862 	 1.006880 
0.9972006 	 1.005130 
0.9972149 	 1.006200 
0.9972293 	 1.003410 
0.9972437 	 1.004190 
0.9972581 	 1.002420 
0.9972725 	 1.006240 
0.9972868 	 1.006460 
0.9973012 	 1.009410 
0.9973156 	 1.006880 
0.9973300 	 1.003160 
0.9973444 	 1.007430 
0.9973587 	 1.008980 
0.9973731 	 1.006290 
0.9973875 	 1.004990 
0.9974019 	 1.006780 
0.9974163 	 1.004500 
0.9974307 	 1.005550 
0.9974450 	 1.005670 
0.9974594 	 1.006350 
0.9974738 	 1.005990 
0.9974882 	 1.009750 
0.9975026 	 1.010040 
0.9975169 	 1.009180 
0.9975313 	 1.006480 
0.9975457 	 1.004830 
0.9975601 	 1.006230 
0.9975745 	 1.006020 
0.9975888 	 1.003030 
0.9976032 	 1.000850 
0.9976176 	 1.001400 
0.9976320 	 1.009510 
0.9976464 	 1.007090 
0.9976607 	 1.004370 
0.9976751 	 1.003150 
0.9976895 	 1.004040 
0.9977039 	 1.003540 
0.9977183 	 1.003490 
0.9977326 	 1.002090 
0.9977470 	 1.006040 
0.9977614 	 1.010910 
0.9977758 	 1.001430 
0.9977902 	 1.003890 
0.9978045 	 0.999233 
0.9978189 	 1.003560 
0.9978333 	 0.999625 
0.9978477 	 1.000310 
0.9978621 	 0.997591 
0.9978764 	 1.002570 
0.9978908 	 0.998540 
0.9979052 	 0.998319 
0.9979196 	 0.998715 
0.9979340 	 1.000990 
0.9979484 	 1.002030 
0.9979627 	 1.006400 
0.9979771 	 1.002550 
0.9979915 	 1.004740 
0.9980059 	 1.001560 
0.9980203 	 1.000420 
0.9980346 	 0.996687 
0.9980490 	 1.000790 
0.9980634 	 0.997920 
0.9980778 	 0.994634 
0.9980922 	 0.997103 
0.9981065 	 0.998123 
0.9981209 	 0.997798 
0.9981353 	 0.997625 
0.9981497 	 0.999762 
0.9981641 	 0.997183 
0.9981784 	 0.999272 
0.9981928 	 0.993788 
0.9982072 	 0.997899 
0.9982216 	 0.989511 
0.9982360 	 1.000710 
0.9982503 	 0.996364 
0.9982647 	 0.996630 
0.9982791 	 0.997600 
0.9982935 	 0.998637 
0.9983079 	 0.999739 
0.9983222 	 0.999877 
0.9983366 	 0.992929 
0.9983510 	 0.998283 
0.9983654 	 0.995637 
0.9983798 	 1.000740 
0.9983941 	 0.998946 
0.9984085 	 0.998296 
0.9984229 	 0.997609 
0.9984373 	 0.996231 
0.9984517 	 0.999547 
0.9984660 	 0.997503 
0.9984804 	 0.998260 
0.9984948 	 0.995052 
0.9985092 	 0.994106 
0.9985236 	 0.993043 
0.9985380 	 0.997493 
0.9985523 	 0.999122 
0.9985667 	 0.998587 
0.9985811 	 0.995622 
0.9985955 	 1.002780 
0.9986099 	 0.999653 
0.9986242 	 0.997647 
0.9986386 	 0.993870 
0.9986530 	 0.995363 
0.9986674 	 0.995600 
0.9986818 	 0.995467 
0.9986961 	 0.996614 
0.9987105 	 0.997344 
0.9987249 	 0.991761 
0.9987393 	 0.994532 
0.9987537 	 0.993793 
0.9987680 	 0.994148 
0.9987824 	 0.994882 
0.9987968 	 0.994555 
0.9988112 	 0.992432 
0.9988256 	 0.989226 
0.9988399 	 0.993782 
0.9988543 	 0.995339 
0.9988687 	 0.990514 
0.9988831 	 0.988741 
0.9988975 	 0.992723 
0.9989118 	 0.991159 
0.9989262 	 0.991869 
0.9989406 	 0.996770 
0.9989550 	 0.991487 
0.9989694 	 0.990089 
0.9989837 	 0.991185 
0.9989981 	 0.987446 
0.9990125 	 0.993962 
0.9990269 	 0.988902 
0.9990413 	 0.993210 
0.9990557 	 0.992889 
0.9990700 	 0.995780 
0.9990844 	 0.992040 
0.9990988 	 0.994268 
0.9991132 	 0.991896 
0.9991276 	 0.994872 
0.9991419 	 0.997711 
0.9991563 	 0.999407 
0.9991707 	 0.998797 
0.9991851 	 0.997177 
0.9991995 	 0.995169 
0.9992138 	 0.999598 
0.9992282 	 0.994092 
0.9992426 	 0.994803 
0.9992570 	 0.992225 
0.9992714 	 0.993842 
0.9992857 	 0.989513 
0.9993001 	 0.991691 
0.9993145 	 0.994552 
0.9993289 	 0.993494 
0.9993433 	 0.993599 
0.9993576 	 0.995911 
0.9993720 	 0.994547 
0.9993864 	 0.991956 
0.9994008 	 0.990778 
0.9994152 	 0.991220 
0.9994295 	 0.984058 
0.9994439 	 0.987846 
0.9994583 	 0.989025 
0.9994727 	 0.987136 
0.9994871 	 0.988077 
0.9995014 	 0.985503 
0.9995158 	 0.985036 
0.9995302 	 0.987449 
0.9995446 	 0.992564 
0.9995590 	 0.990766 
0.9995734 	 0.987859 
0.9995877 	 0.986929 
0.9996021 	 0.989530 
0.9996165 	 0.982292 
0.9996309 	 0.987243 
0.9996453 	 0.983766 
0.9996596 	 0.985133 
0.9996740 	 0.981569 
0.9996884 	 0.984145 
0.9997028 	 0.980170 
0.9997172 	 0.982296 
0.9997315 	 0.981053 
0.9997459 	 0.972164 
0.9997603 	 0.978391 
0.9997747 	 0.978797 
0.9997891 	 0.974549 
0.9998034 	 0.978407 
0.9998178 	 0.973984 
0.9998322 	 0.969780 
0.9998466 	 0.975055 
0.9998610 	 0.973625 
0.9998753 	 0.970375 
0.9998897 	 0.967090 
0.9999041 	 0.964736 
0.9999185 	 0.968533 
0.9999329 	 0.972194 
0.9999472 	 0.968648 
0.9999616 	 0.969818 
0.9999760 	 0.971581 
0.9999904 	 0.970822 
1.0000048 	 0.973298 
1.0000191 	 0.973076 
1.0000335 	 0.972126 
1.0000479 	 0.974013 
1.0000623 	 0.972601 
1.0000767 	 0.969332 
1.0000911 	 0.969420 
1.0001054 	 0.972002 
1.0001198 	 0.972280 
1.0001342 	 0.971192 
1.0001486 	 0.976462 
1.0001630 	 0.980448 
1.0001773 	 0.979179 
1.0001917 	 0.977971 
1.0002061 	 0.977171 
1.0002205 	 0.984166 
1.0002349 	 0.986325 
1.0002492 	 0.990359 
1.0002636 	 0.990814 
1.0002780 	 0.992730 
1.0002924 	 0.987762 
1.0003068 	 0.993384 
1.0003211 	 0.989314 
1.0003355 	 0.992745 
1.0003499 	 0.989328 
1.0003643 	 0.992114 
1.0003787 	 0.988800 
1.0003930 	 0.993452 
1.0004074 	 0.989123 
1.0004218 	 0.990360 
1.0004362 	 0.986919 
1.0004506 	 0.994242 
1.0004649 	 0.993806 
1.0004793 	 0.992505 
1.0004937 	 0.993705 
1.0005081 	 0.988751 
1.0005225 	 0.991586 
1.0005368 	 0.990550 
1.0005512 	 0.995753 
1.0005656 	 0.989435 
1.0005800 	 0.992949 
1.0005944 	 0.994011 
1.0006088 	 0.990534 
1.0006231 	 0.993652 
1.0006375 	 0.993561 
1.0006519 	 0.992824 
1.0006663 	 0.992441 
1.0006807 	 0.992109 
1.0006950 	 0.993153 
1.0007094 	 0.990972 
1.0007238 	 0.988602 
1.0007382 	 0.989707 
1.0007526 	 0.996559 
1.0007669 	 0.995893 
1.0007813 	 0.990231 
1.0007957 	 0.993386 
1.0008101 	 0.992791 
1.0008245 	 0.995153 
1.0008388 	 0.996638 
1.0008532 	 0.995107 
1.0008676 	 0.995171 
1.0008820 	 0.991944 
1.0008964 	 0.996474 
1.0009107 	 0.996139 
1.0009251 	 0.993136 
1.0009395 	 1.000350 
1.0009539 	 0.996753 
1.0009683 	 0.992807 
1.0009826 	 0.997308 
1.0009970 	 0.996182 
1.0010114 	 0.998387 
1.0010258 	 0.995063 
1.0010402 	 0.996457 
1.0010545 	 0.996992 
1.0010689 	 1.001350 
1.0010833 	 0.993871 
1.0010977 	 0.996364 
1.0011121 	 0.996513 
1.0011264 	 0.999076 
1.0011408 	 0.995534 
1.0011552 	 0.995987 
1.0011696 	 0.995527 
1.0011840 	 0.999307 
1.0011984 	 1.000630 
1.0012127 	 0.994656 
1.0012271 	 0.993746 
1.0012415 	 1.000900 
1.0012559 	 0.999967 
1.0012703 	 0.999553 
1.0012846 	 0.998902 
1.0012990 	 0.997555 
1.0013134 	 1.003230 
1.0013278 	 0.998686 
1.0013422 	 0.994447 
1.0013565 	 0.993948 
1.0013709 	 0.997408 
1.0013853 	 0.993632 
1.0013997 	 0.998363 
1.0014141 	 1.001560 
1.0014284 	 0.993767 
1.0014428 	 0.995285 
1.0014572 	 0.999401 
1.0014716 	 0.996476 
1.0014860 	 0.996746 
1.0015003 	 0.998116 
1.0015147 	 0.995954 
1.0015291 	 0.996629 
1.0015435 	 0.999094 
1.0015579 	 0.998844 
1.0015722 	 0.997662 
1.0015866 	 0.998622 
1.0016010 	 0.997174 
1.0016154 	 1.001840 
1.0016298 	 0.996901 
1.0016441 	 0.994977 
1.0016585 	 0.998190 
1.0016729 	 0.999520 
1.0016873 	 0.995523 
1.0017017 	 0.998937 
1.0017161 	 0.994537 
1.0017304 	 1.000180 
1.0017448 	 0.998802 
1.0017592 	 0.995567 
1.0017736 	 0.997909 
1.0017880 	 0.998270 
1.0018023 	 0.999357 
1.0018167 	 0.998022 
1.0018311 	 1.001520 
1.0018455 	 0.996601 
1.0018599 	 0.999631 
1.0018742 	 1.000450 
1.0018886 	 1.001510 
1.0019030 	 1.009770 
1.0019174 	 1.013420 
1.0019318 	 1.009840 
1.0019461 	 1.007270 
1.0019605 	 1.010650 
1.0019749 	 1.008320 
1.0019893 	 1.005530 
1.0020037 	 1.003430 
1.0020180 	 1.001450 
1.0020324 	 1.003010 
1.0020468 	 1.002970 
1.0020612 	 1.000700 
1.0020756 	 1.002080 
1.0020899 	 1.004050 
1.0021043 	 1.003420 
1.0021187 	 1.003710 
1.0021331 	 1.005140 
1.0021475 	 1.008170 
1.0021618 	 1.003020 
1.0021762 	 1.003440 
1.0021906 	 1.001490 
1.0022050 	 1.004870 
1.0022194 	 1.000080 
1.0022338 	 0.999983 
1.0022481 	 1.004140 
1.0022625 	 1.005060 
1.0022769 	 1.002920 
1.0022913 	 1.005480 
1.0023057 	 1.004400 
1.0023200 	 1.004840 
1.0023344 	 1.004220 
1.0023488 	 1.002720 
1.0023632 	 1.006220 
1.0023776 	 1.004480 
1.0023919 	 1.002000 
1.0024063 	 1.007010 
1.0024207 	 1.006810 
1.0024351 	 1.006910 
1.0024495 	 1.009900 
1.0024638 	 1.008410 
1.0024782 	 1.010430 
1.0024926 	 1.007130 
1.0025070 	 1.008770 
1.0025214 	 1.010750 
1.0025357 	 1.010440 
1.0025501 	 1.010310 
1.0025645 	 1.008400 
1.0025789 	 1.009980 
1.0025933 	 1.011500 
1.0026076 	 1.010670 
1.0026220 	 1.009500 
1.0026364 	 1.009370 
1.0026508 	 1.009040 
1.0026652 	 1.007860 
1.0026795 	 1.008100 
1.0026939 	 1.012950 
1.0027083 	 1.012540 
1.0027227 	 1.009070 
1.0027371 	 1.009660 
1.0027515 	 1.009840 
1.0027658 	 1.013330 
1.0027802 	 1.012320 
1.0027946 	 1.013570 
1.0028090 	 1.012270 
1.0028234 	 1.015840 
1.0028377 	 1.012430 
1.0028521 	 1.013900 
1.0028665 	 1.013960 
1.0028809 	 1.018680 
1.0028953 	 1.019690 
1.0029096 	 1.019430 
1.0029240 	 1.020440 
1.0029384 	 1.017220 
1.0029528 	 1.019140 
1.0029672 	 1.019480 
1.0029815 	 1.020780 
1.0029959 	 1.019460 
1.0030103 	 1.022450 
1.0030247 	 1.019210 
1.0030391 	 1.019530 
1.0030534 	 1.024180 
1.0030678 	 1.027150 
1.0030822 	 1.024900 
1.0030966 	 1.023890 
1.0031110 	 1.020010 
1.0031253 	 1.020270 
1.0031397 	 1.019790 
1.0031541 	 1.020040 
1.0031685 	 1.022360 
1.0031829 	 1.017740 
1.0031972 	 1.016700 
1.0032116 	 1.017800 
1.0032260 	 1.016260 
1.0032404 	 1.017700 
1.0032548 	 1.018390 
1.0032692 	 1.014620 
1.0032835 	 1.014390 
1.0032979 	 1.015230 
1.0033123 	 1.014290 
1.0033267 	 1.012600 
1.0033411 	 1.008090 
1.0033554 	 1.011390 
1.0033698 	 1.012150 
1.0033842 	 1.009030 
1.0033986 	 1.008640 
1.0034130 	 1.010330 
1.0034273 	 1.010330 
1.0034417 	 1.008750 
1.0034561 	 1.010750 
1.0034705 	 1.007050 
1.0034849 	 1.008710 
1.0034992 	 1.006320 
1.0035136 	 1.003590 
1.0035280 	 1.003630 
1.0035424 	 1.005560 
1.0035568 	 1.004450 
1.0035711 	 1.000390 
1.0035855 	 0.999925 
1.0035999 	 1.005140 
1.0036143 	 1.002040 
1.0036287 	 0.996791 
1.0036430 	 0.993989 
1.0036574 	 0.988866 
1.0036718 	 0.984767 
1.0036862 	 0.980219 
1.0037006 	 0.977520 
1.0037149 	 0.976958 
1.0037293 	 0.976416 
1.0037437 	 0.972522 
1.0037581 	 0.970890 
1.0037725 	 0.968860 
1.0037868 	 0.970037 
1.0038012 	 0.971120 
1.0038156 	 0.967589 
1.0038300 	 0.964154 
1.0038444 	 0.967143 
1.0038588 	 0.969380 
1.0038731 	 0.967377 
1.0038875 	 0.966372 
1.0039019 	 0.968927 
1.0039163 	 0.964914 
1.0039307 	 0.964868 
1.0039450 	 0.966925 
1.0039594 	 0.970461 
1.0039738 	 0.970691 
1.0039882 	 0.967260 
1.0040026 	 0.969631 
1.0040169 	 0.965922 
1.0040313 	 0.964783 
1.0040457 	 0.964734 
1.0040601 	 0.966247 
1.0040745 	 0.967475 
1.0040888 	 0.967673 
1.0041032 	 0.967104 
1.0041176 	 0.967810 
1.0041320 	 0.973938 
1.0041464 	 0.975279 
1.0041607 	 0.979707 
1.0041751 	 0.984740 
1.0041895 	 0.987087 
1.0042039 	 0.992535 
1.0042183 	 0.993934 
1.0042326 	 0.989614 
1.0042470 	 0.989615 
1.0042614 	 0.990153 
1.0042758 	 0.993038 
1.0042902 	 0.986501 
1.0043045 	 0.990004 
1.0043189 	 0.986842 
1.0043333 	 0.984703 
1.0043477 	 0.984705 
1.0043621 	 0.988082 
1.0043765 	 0.986315 
1.0043908 	 0.985659 
1.0044052 	 0.980576 
1.0044196 	 0.982718 
1.0044340 	 0.983860 
1.0044484 	 0.982973 
1.0044627 	 0.983224 
1.0044771 	 0.978395 
1.0044915 	 0.976722 
1.0045059 	 0.972283 
1.0045203 	 0.968591 
1.0045346 	 0.971939 
1.0045490 	 0.967936 
1.0045634 	 0.966508 
1.0045778 	 0.962480 
1.0045922 	 0.963123 
1.0046065 	 0.961399 
1.0046209 	 0.960180 
1.0046353 	 0.952076 
1.0046497 	 0.951931 
1.0046641 	 0.949238 
1.0046784 	 0.951526 
1.0046928 	 0.947312 
1.0047072 	 0.945369 
1.0047216 	 0.943969 
1.0047360 	 0.940963 
1.0047503 	 0.936985 
1.0047647 	 0.931188 
1.0047791 	 0.929011 
1.0047935 	 0.926143 
1.0048079 	 0.920630 
1.0048222 	 0.913826 
1.0048366 	 0.906456 
1.0048510 	 0.905698 
1.0048654 	 0.895229 
1.0048798 	 0.884967 
1.0048942 	 0.879150 
1.0049085 	 0.872156 
1.0049229 	 0.857961 
1.0049373 	 0.847877 
1.0049517 	 0.835968 
1.0049661 	 0.828920 
1.0049804 	 0.818185 
1.0049948 	 0.807944 
1.0050092 	 0.798681 
1.0050236 	 0.788526 
1.0050380 	 0.780884 
1.0050523 	 0.776364 
1.0050667 	 0.766940 
1.0050811 	 0.764085 
1.0050955 	 0.761097 
1.0051099 	 0.758164 
1.0051242 	 0.753549 
1.0051386 	 0.753064 
1.0051530 	 0.747295 
1.0051674 	 0.747438 
1.0051818 	 0.744649 
1.0051961 	 0.749609 
1.0052105 	 0.744298 
1.0052249 	 0.746923 
1.0052393 	 0.748910 
1.0052537 	 0.752680 
1.0052680 	 0.755082 
1.0052824 	 0.757035 
1.0052968 	 0.761839 
1.0053112 	 0.768071 
1.0053256 	 0.774970 
1.0053399 	 0.780375 
1.0053543 	 0.786044 
1.0053687 	 0.794068 
1.0053831 	 0.805629 
1.0053975 	 0.820745 
1.0054119 	 0.825820 
1.0054262 	 0.835088 
1.0054406 	 0.846517 
1.0054550 	 0.857560 
1.0054694 	 0.867646 
1.0054838 	 0.879060 
1.0054981 	 0.887620 
1.0055125 	 0.890953 
1.0055269 	 0.900325 
1.0055413 	 0.908727 
1.0055557 	 0.913343 
1.0055700 	 0.921273 
1.0055844 	 0.927283 
1.0055988 	 0.930158 
1.0056132 	 0.931971 
1.0056276 	 0.933682 
1.0056419 	 0.935249 
1.0056563 	 0.934935 
1.0056707 	 0.938969 
1.0056851 	 0.942273 
1.0056995 	 0.946812 
1.0057138 	 0.947426 
1.0057282 	 0.950030 
1.0057426 	 0.954111 
1.0057570 	 0.954583 
1.0057714 	 0.955276 
1.0057857 	 0.960035 
1.0058001 	 0.958783 
1.0058145 	 0.961370 
1.0058289 	 0.960460 
1.0058433 	 0.963349 
1.0058576 	 0.960193 
1.0058720 	 0.965592 
1.0058864 	 0.966904 
1.0059008 	 0.969101 
1.0059152 	 0.968290 
1.0059296 	 0.968962 
1.0059439 	 0.969470 
1.0059583 	 0.975307 
1.0059727 	 0.974379 
1.0059871 	 0.979012 
1.0060015 	 0.976509 
1.0060158 	 0.978018 
1.0060302 	 0.975880 
1.0060446 	 0.980945 
1.0060590 	 0.977272 
1.0060734 	 0.978197 
1.0060877 	 0.979642 
1.0061021 	 0.981675 
1.0061165 	 0.978178 
1.0061309 	 0.985469 
1.0061453 	 0.984519 
1.0061596 	 0.988394 
1.0061740 	 0.982060 
1.0061884 	 0.983826 
1.0062028 	 0.984744 
1.0062172 	 0.991397 
1.0062315 	 0.986780 
1.0062459 	 0.989352 
1.0062603 	 0.989037 
1.0062747 	 0.987136 
1.0062891 	 0.986901 
1.0063034 	 0.989342 
1.0063178 	 0.985901 
1.0063322 	 0.987392 
1.0063466 	 0.987871 
1.0063610 	 0.991620 
1.0063753 	 0.989450 
1.0063897 	 0.989163 
1.0064041 	 0.991440 
1.0064185 	 0.995505 
1.0064329 	 0.987446 
1.0064472 	 0.986869 
1.0064616 	 0.983147 
1.0064760 	 0.985519 
1.0064904 	 0.982836 
1.0065048 	 0.982921 
1.0065192 	 0.983061 
1.0065335 	 0.982811 
1.0065479 	 0.976051 
1.0065623 	 0.977359 
1.0065767 	 0.977742 
1.0065911 	 0.979163 
1.0066054 	 0.978644 
1.0066198 	 0.977094 
1.0066342 	 0.977938 
1.0066486 	 0.977485 
1.0066630 	 0.978059 
1.0066773 	 0.978322 
1.0066917 	 0.981567 
1.0067061 	 0.979359 
1.0067205 	 0.977088 
1.0067349 	 0.977907 
1.0067492 	 0.977778 
1.0067636 	 0.973079 
1.0067780 	 0.975163 
1.0067924 	 0.977252 
1.0068068 	 0.977158 
1.0068211 	 0.972889 
1.0068355 	 0.973750 
1.0068499 	 0.976412 
1.0068643 	 0.975980 
1.0068787 	 0.972540 
1.0068930 	 0.980799 
1.0069074 	 0.975673 
1.0069218 	 0.978572 
1.0069362 	 0.975204 
1.0069506 	 0.981372 
1.0069649 	 0.979064 
1.0069793 	 0.982983 
1.0069937 	 0.981430 
1.0070081 	 0.990827 
1.0070225 	 0.985597 
1.0070369 	 0.991398 
1.0070512 	 0.991012 
1.0070656 	 0.994318 
1.0070800 	 0.988938 
1.0070944 	 0.991555 
1.0071088 	 0.986591 
1.0071231 	 0.987610 
1.0071375 	 0.989538 
1.0071519 	 0.990562 
1.0071663 	 0.992172 
1.0071807 	 0.991280 
1.0071950 	 0.989289 
1.0072094 	 0.995326 
1.0072238 	 0.989028 
1.0072382 	 0.991779 
1.0072526 	 0.992870 
1.0072669 	 0.994278 
1.0072813 	 0.990783 
1.0072957 	 0.994122 
1.0073101 	 0.992129 
1.0073245 	 0.996786 
1.0073388 	 0.995884 
1.0073532 	 0.997070 
1.0073676 	 0.993054 
1.0073820 	 0.998385 
1.0073964 	 0.997525 
1.0074107 	 0.998782 
1.0074251 	 0.998365 
1.0074395 	 0.996414 
1.0074539 	 0.998945 
1.0074683 	 1.000590 
1.0074826 	 0.999760 
1.0074970 	 0.998021 
1.0075114 	 0.999856 
1.0075258 	 0.995803 
1.0075402 	 0.999511 
1.0075546 	 0.998913 
1.0075689 	 1.003080 
1.0075833 	 0.998977 
1.0075977 	 1.000900 
1.0076121 	 0.997153 
1.0076265 	 0.999454 
1.0076408 	 0.998157 
1.0076552 	 1.007210 
1.0076696 	 1.001800 
1.0076840 	 1.002850 
1.0076984 	 0.999656 
1.0077127 	 1.000930 
1.0077271 	 0.999735 
1.0077415 	 1.002640 
1.0077559 	 0.998255 
1.0077703 	 0.999169 
1.0077846 	 0.996508 
1.0077990 	 1.004570 
1.0078134 	 0.998006 
1.0078278 	 1.003930 
1.0078422 	 0.998363 
1.0078565 	 1.000690 
1.0078709 	 0.997737 
1.0078853 	 1.005760 
1.0078997 	 0.997980 
1.0079141 	 1.002530 
1.0079284 	 0.997848 
1.0079428 	 1.002160 
1.0079572 	 1.001540 
1.0079716 	 1.002670 
1.0079860 	 0.998500 
1.0080003 	 1.003710 
1.0080147 	 1.004460 
1.0080291 	 1.004440 
1.0080435 	 1.005060 
1.0080579 	 1.006910 
1.0080723 	 1.002880 
1.0080866 	 1.003600 
1.0081010 	 1.001040 
1.0081154 	 0.999535 
1.0081298 	 0.999706 
1.0081442 	 0.998771 
1.0081585 	 1.000200 
1.0081729 	 1.001620 
1.0081873 	 1.002310 
1.0082017 	 1.001100 
1.0082161 	 1.002180 
1.0082304 	 1.000280 
1.0082448 	 1.000630 
1.0082592 	 0.998956 
1.0082736 	 1.003640 
1.0082880 	 1.002170 
1.0083023 	 1.001210 
1.0083167 	 0.997838 
1.0083311 	 1.001720 
1.0083455 	 0.995881 
1.0083599 	 1.003500 
1.0083742 	 0.998019 
1.0083886 	 1.001950 
1.0084030 	 0.997375 
1.0084174 	 1.002390 
1.0084318 	 0.997414 
1.0084461 	 0.998423 
1.0084605 	 0.994723 
1.0084749 	 0.997175 
1.0084893 	 0.995162 
1.0085037 	 0.996260 
1.0085180 	 0.995192 
1.0085324 	 1.001090 
1.0085468 	 0.996002 
1.0085612 	 0.996608 
1.0085756 	 0.993450 
1.0085900 	 0.996021 
1.0086043 	 0.993998 
1.0086187 	 0.996942 
1.0086331 	 0.993495 
1.0086475 	 0.998004 
1.0086619 	 0.995239 
1.0086762 	 0.994185 
1.0086906 	 0.991964 
1.0087050 	 0.995344 
1.0087194 	 0.995912 
1.0087338 	 0.993691 
1.0087481 	 0.995017 
1.0087625 	 0.994918 
1.0087769 	 0.995609 
1.0087913 	 0.995316 
1.0088057 	 0.996518 
1.0088200 	 0.991683 
1.0088344 	 0.994550 
1.0088488 	 0.993743 
1.0088632 	 0.996731 
1.0088776 	 0.996556 
1.0088919 	 0.998100 
1.0089063 	 0.994575 
1.0089207 	 1.003470 
1.0089351 	 1.001470 
1.0089495 	 1.001490 
1.0089638 	 1.005150 
1.0089782 	 1.011270 
1.0089926 	 1.000980 
1.0090070 	 1.008250 
1.0090214 	 1.001620 
1.0090357 	 1.004790 
1.0090501 	 1.003490 
1.0090645 	 1.005310 
1.0090789 	 1.000980 
1.0090933 	 1.000130 
1.0091076 	 0.996378 
1.0091220 	 1.004270 
1.0091364 	 0.998173 
1.0091508 	 1.000160 
1.0091652 	 0.998903 
1.0091796 	 1.002610 
1.0091939 	 0.998724 
1.0092083 	 0.999992 
1.0092227 	 0.993414 
1.0092371 	 0.996237 
1.0092515 	 0.994201 
1.0092658 	 0.994015 
1.0092802 	 0.988322 
1.0092946 	 0.991326 
1.0093090 	 0.991755 
1.0093234 	 0.989023 
1.0093377 	 0.990446 
1.0093521 	 0.987343 
1.0093665 	 0.985675 
1.0093809 	 0.988532 
1.0093953 	 0.988736 
1.0094096 	 0.984732 
1.0094240 	 0.989706 
1.0094384 	 0.992249 
1.0094528 	 0.990504 
1.0094672 	 0.983989 
1.0094815 	 0.990964 
1.0094959 	 0.990728 
1.0095103 	 0.995035 
1.0095247 	 1.000410 
1.0095391 	 1.005840 
1.0095534 	 0.991806 
1.0095678 	 0.993787 
1.0095822 	 0.991471 
1.0095966 	 0.999132 
1.0096110 	 0.996103 
1.0096253 	 0.994390 
1.0096397 	 0.996394 
1.0096541 	 1.001540 
1.0096685 	 1.003180 
1.0096829 	 1.004410 
1.0096973 	 0.998227 
1.0097116 	 1.007100 
1.0097260 	 1.003080 
1.0097404 	 1.008210 
1.0097548 	 1.003380 
1.0097692 	 1.009760 
1.0097835 	 1.005770 
1.0097979 	 1.008380 
1.0098123 	 1.007320 
1.0098267 	 1.005550 
1.0098411 	 1.007390 
1.0098554 	 1.007040 
1.0098698 	 1.005390 
1.0098842 	 1.004860 
1.0098986 	 1.008110 
1.0099130 	 1.007900 
1.0099273 	 1.005270 
1.0099417 	 1.006410 
1.0099561 	 1.010870 
1.0099705 	 1.003630 
1.0099849 	 1.007010 
1.0099992 	 1.006730 
1.0100136 	 1.010330 
1.0100280 	 1.011140 
1.0100424 	 1.013840 
1.0100568 	 1.002880 
1.0100711 	 1.010670 
1.0100855 	 1.008380 
1.0100999 	 1.008510 
1.0101143 	 1.007580 
1.0101287 	 1.009450 
1.0101430 	 1.001230 
1.0101574 	 1.006300 
1.0101718 	 1.005550 
1.0101862 	 1.005830 
1.0102006 	 1.008390 
1.0102150 	 1.011520 
1.0102293 	 1.007890 
1.0102437 	 1.008570 
1.0102581 	 1.005990 
1.0102725 	 1.005260 
1.0102869 	 1.010220 
1.0103012 	 1.006300 
1.0103156 	 1.005640 


==> anc/HD55052/HD55052_77.dat <==
0.9833598 	 1.013470 
0.9833741 	 1.011770 
0.9833883 	 1.014570 
0.9834025 	 1.026910 
0.9834167 	 1.014920 
0.9834310 	 1.014270 
0.9834452 	 1.010160 
0.9834594 	 1.007300 
0.9834736 	 0.992422 
0.9834879 	 0.993919 
0.9835021 	 0.991613 
0.9835163 	 0.991566 
0.9835305 	 0.993429 
0.9835448 	 0.990610 
0.9835590 	 0.989977 
0.9835732 	 0.985749 
0.9835874 	 0.983658 
0.9836017 	 0.988580 
0.9836159 	 0.986548 
0.9836301 	 0.989231 
0.9836444 	 0.994589 
0.9836586 	 0.991653 
0.9836728 	 0.994178 
0.9836870 	 0.991562 
0.9837013 	 0.996801 
0.9837155 	 0.986720 
0.9837297 	 0.992740 
0.9837439 	 0.989883 
0.9837582 	 0.991178 
0.9837724 	 0.989589 
0.9837866 	 1.002930 
0.9838008 	 0.998940 
0.9838151 	 0.998700 
0.9838293 	 0.997763 
0.9838435 	 0.997867 
0.9838578 	 0.993493 
0.9838720 	 0.992306 
0.9838862 	 0.991079 
0.9839004 	 0.995977 
0.9839147 	 0.998408 
0.9839289 	 0.996334 
0.9839431 	 0.998100 
0.9839573 	 0.993356 
0.9839716 	 0.994017 
0.9839858 	 0.991723 
0.9840000 	 0.995809 
0.9840142 	 0.992271 
0.9840285 	 1.002980 
0.9840427 	 0.992153 
0.9840569 	 0.996546 
0.9840712 	 0.998058 
0.9840854 	 1.000880 
0.9840996 	 0.992449 
0.9841138 	 0.995615 
0.9841281 	 0.992517 
0.9841423 	 0.993018 
0.9841565 	 0.990605 
0.9841707 	 0.992886 
0.9841850 	 0.993687 
0.9841992 	 0.993147 
0.9842134 	 0.995997 
0.9842276 	 0.996817 
0.9842419 	 1.001520 
0.9842561 	 0.996268 
0.9842703 	 1.000600 
0.9842846 	 0.997570 
0.9842988 	 0.997306 
0.9843130 	 0.991637 
0.9843272 	 0.989698 
0.9843415 	 0.988893 
0.9843557 	 0.996935 
0.9843699 	 0.993432 
0.9843841 	 0.999349 
0.9843984 	 0.989909 
0.9844126 	 1.000970 
0.9844268 	 0.990328 
0.9844410 	 0.994691 
0.9844553 	 1.001290 
0.9844695 	 1.011280 
0.9844837 	 1.016970 
0.9844979 	 1.004530 
0.9845122 	 1.007690 
0.9845264 	 1.007530 
0.9845406 	 1.006760 
0.9845549 	 0.998789 
0.9845691 	 1.000190 
0.9845833 	 0.996364 
0.9845975 	 1.006050 
0.9846118 	 1.006080 
0.9846260 	 1.006810 
0.9846402 	 1.000830 
0.9846544 	 1.028900 
0.9846687 	 1.009480 
0.9846829 	 1.001660 
0.9846971 	 0.996893 
0.9847113 	 1.000850 
0.9847256 	 0.994656 
0.9847398 	 0.994309 
0.9847540 	 1.000980 
0.9847683 	 0.998275 
0.9847825 	 1.000320 
0.9847967 	 1.002270 
0.9848109 	 1.002250 
0.9848252 	 1.003900 
0.9848394 	 1.003770 
0.9848536 	 1.004250 
0.9848678 	 1.005750 
0.9848821 	 1.004530 
0.9848963 	 1.003060 
0.9849105 	 0.999932 
0.9849247 	 1.004290 
0.9849390 	 0.995388 
0.9849532 	 1.002440 
0.9849674 	 1.001880 
0.9849817 	 1.005350 
0.9849959 	 0.999545 
0.9850101 	 1.003280 
0.9850243 	 0.998459 
0.9850386 	 1.005310 
0.9850528 	 1.000010 
0.9850670 	 1.000660 
0.9850812 	 1.006070 
0.9850955 	 1.019960 
0.9851097 	 1.024910 
0.9851239 	 1.027280 
0.9851381 	 1.019780 
0.9851524 	 1.018910 
0.9851666 	 1.007800 
0.9851808 	 1.003690 
0.9851951 	 0.996793 
0.9852093 	 1.002220 
0.9852235 	 1.003040 
0.9852377 	 0.999833 
0.9852520 	 1.004100 
0.9852662 	 1.000870 
0.9852804 	 1.000940 
0.9852946 	 0.994437 
0.9853089 	 1.003570 
0.9853231 	 0.997463 
0.9853373 	 0.996423 
0.9853515 	 0.991613 
0.9853658 	 0.999015 
0.9853800 	 0.992109 
0.9853942 	 0.997817 
0.9854084 	 0.992851 
0.9854227 	 0.987436 
0.9854369 	 0.982843 
0.9854511 	 0.983728 
0.9854654 	 0.983419 
0.9854796 	 0.983144 
0.9854938 	 0.984967 
0.9855080 	 0.985818 
0.9855223 	 0.979990 
0.9855365 	 0.972663 
0.9855507 	 0.970955 
0.9855649 	 0.973153 
0.9855792 	 0.971524 
0.9855934 	 0.971234 
0.9856076 	 0.970329 
0.9856218 	 0.970886 
0.9856361 	 0.969249 
0.9856503 	 0.966834 
0.9856645 	 0.971242 
0.9856788 	 0.971314 
0.9856930 	 0.973887 
0.9857072 	 0.971012 
0.9857214 	 0.973108 
0.9857357 	 0.974853 
0.9857499 	 0.976381 
0.9857641 	 0.975512 
0.9857783 	 0.975788 
0.9857926 	 0.979333 
0.9858068 	 0.978824 
0.9858210 	 0.979365 
0.9858352 	 0.980821 
0.9858495 	 0.978894 
0.9858637 	 0.988228 
0.9858779 	 0.980280 
0.9858922 	 0.989626 
0.9859064 	 0.988613 
0.9859206 	 0.998258 
0.9859348 	 0.994660 
0.9859491 	 0.993336 
0.9859633 	 0.997972 
0.9859775 	 0.998416 
0.9859917 	 0.995190 
0.9860060 	 0.997192 
0.9860202 	 0.996869 
0.9860344 	 0.998275 
0.9860486 	 0.997095 
0.9860629 	 0.994048 
0.9860771 	 0.991741 
0.9860913 	 0.991715 
0.9861056 	 0.994146 
0.9861198 	 0.991625 
0.9861340 	 0.991205 
0.9861482 	 0.993942 
0.9861625 	 0.990460 
0.9861767 	 0.990214 
0.9861909 	 0.984993 
0.9862051 	 0.986682 
0.9862194 	 0.986147 
0.9862336 	 0.984258 
0.9862478 	 0.990692 
0.9862620 	 0.990428 
0.9862763 	 0.988235 
0.9862905 	 0.992385 
0.9863047 	 0.986899 
0.9863189 	 0.989310 
0.9863332 	 0.990958 
0.9863474 	 0.990416 
0.9863616 	 0.988096 
0.9863759 	 0.986293 
0.9863901 	 0.990277 
0.9864043 	 0.987923 
0.9864185 	 0.991131 
0.9864328 	 0.989871 
0.9864470 	 0.992403 
0.9864612 	 0.991154 
0.9864754 	 0.986286 
0.9864897 	 0.985626 
0.9865039 	 0.992263 
0.9865181 	 0.992212 
0.9865323 	 0.995736 
0.9865466 	 0.991976 
0.9865608 	 0.992632 
0.9865750 	 0.995520 
0.9865893 	 0.996192 
0.9866035 	 0.995516 
0.9866177 	 0.999290 
0.9866319 	 1.003360 
0.9866462 	 1.006340 
0.9866604 	 1.000460 
0.9866746 	 1.003620 
0.9866888 	 1.005240 
0.9867031 	 1.004120 
0.9867173 	 1.008220 
0.9867315 	 1.003050 
0.9867457 	 1.006720 
0.9867600 	 1.005790 
0.9867742 	 1.006350 
0.9867884 	 1.008960 
0.9868027 	 1.003550 
0.9868169 	 1.001320 
0.9868311 	 0.999088 
0.9868453 	 1.003010 
0.9868596 	 0.998622 
0.9868738 	 0.997296 
0.9868880 	 1.000970 
0.9869022 	 0.997086 
0.9869165 	 1.001370 
0.9869307 	 0.998279 
0.9869449 	 0.998589 
0.9869591 	 0.996138 
0.9869734 	 1.002280 
0.9869876 	 0.999282 
0.9870018 	 1.001390 
0.9870161 	 1.002230 
0.9870303 	 1.005970 
0.9870445 	 0.997840 
0.9870587 	 0.999804 
0.9870730 	 0.998713 
0.9870872 	 0.998267 
0.9871014 	 0.999863 
0.9871156 	 1.001060 
0.9871299 	 1.002420 
0.9871441 	 1.001560 
0.9871583 	 0.999187 
0.9871725 	 0.998774 
0.9871868 	 0.998541 
0.9872010 	 0.995607 
0.9872152 	 0.997921 
0.9872294 	 1.003590 
0.9872437 	 1.006670 
0.9872579 	 1.010490 
0.9872721 	 1.008800 
0.9872864 	 1.007470 
0.9873006 	 1.001390 
0.9873148 	 1.001750 
0.9873290 	 1.003900 
0.9873433 	 0.997412 
0.9873575 	 1.003430 
0.9873717 	 1.001020 
0.9873859 	 1.000990 
0.9874002 	 0.997334 
0.9874144 	 1.001610 
0.9874286 	 0.993184 
0.9874428 	 0.998590 
0.9874571 	 1.002440 
0.9874713 	 1.004420 
0.9874855 	 0.999148 
0.9874998 	 1.000080 
0.9875140 	 0.999309 
0.9875282 	 1.000400 
0.9875424 	 0.997027 
0.9875567 	 0.999733 
0.9875709 	 1.011260 
0.9875851 	 1.016870 
0.9875993 	 1.012780 
0.9876136 	 1.015980 
0.9876278 	 1.008690 
0.9876420 	 1.008950 
0.9876562 	 1.000890 
0.9876705 	 1.001540 
0.9876847 	 1.001750 
0.9876989 	 1.003480 
0.9877132 	 1.002830 
0.9877274 	 1.004410 
0.9877416 	 1.001080 
0.9877558 	 1.001950 
0.9877701 	 1.002070 
0.9877843 	 1.004520 
0.9877985 	 1.003410 
0.9878127 	 0.999831 
0.9878270 	 1.001690 
0.9878412 	 1.003400 
0.9878554 	 0.997825 
0.9878696 	 1.001250 
0.9878839 	 0.999303 
0.9878981 	 1.004790 
0.9879123 	 0.999579 
0.9879266 	 1.000550 
0.9879408 	 1.000750 
0.9879550 	 0.999017 
0.9879692 	 1.003360 
0.9879835 	 1.004840 
0.9879977 	 1.001350 
0.9880119 	 1.000300 
0.9880261 	 1.000380 
0.9880404 	 1.001150 
0.9880546 	 1.009740 
0.9880688 	 1.004700 
0.9880830 	 1.006180 
0.9880973 	 1.005200 
0.9881115 	 1.000110 
0.9881257 	 0.997694 
0.9881399 	 1.002820 
0.9881542 	 0.994711 
0.9881684 	 1.005300 
0.9881826 	 1.001430 
0.9881969 	 1.009070 
0.9882111 	 0.999495 
0.9882253 	 1.006730 
0.9882395 	 1.000970 
0.9882538 	 1.001930 
0.9882680 	 0.996588 
0.9882822 	 1.001710 
0.9882964 	 0.996435 
0.9883107 	 1.001400 
0.9883249 	 0.996875 
0.9883391 	 1.000630 
0.9883533 	 0.997361 
0.9883676 	 0.998237 
0.9883818 	 1.001870 
0.9883960 	 0.999226 
0.9884103 	 0.998857 
0.9884245 	 0.997527 
0.9884387 	 0.997230 
0.9884529 	 0.999236 
0.9884672 	 0.998988 
0.9884814 	 1.001620 
0.9884956 	 0.998342 
0.9885098 	 0.995372 
0.9885241 	 1.000240 
0.9885383 	 1.002870 
0.9885525 	 0.998041 
0.9885667 	 1.000200 
0.9885810 	 0.998568 
0.9885952 	 0.998056 
0.9886094 	 0.994528 
0.9886237 	 0.997916 
0.9886379 	 0.997306 
0.9886521 	 0.995103 
0.9886663 	 0.998658 
0.9886806 	 0.993354 
0.9886948 	 0.994626 
0.9887090 	 0.994583 
0.9887232 	 0.989707 
0.9887375 	 0.996873 
0.9887517 	 0.991931 
0.9887659 	 0.993170 
0.9887801 	 0.991424 
0.9887944 	 0.987924 
0.9888086 	 0.987798 
0.9888228 	 0.985005 
0.9888371 	 0.988810 
0.9888513 	 0.984217 
0.9888655 	 0.983232 
0.9888797 	 0.978902 
0.9888940 	 0.977779 
0.9889082 	 0.978487 
0.9889224 	 0.984455 
0.9889366 	 0.976661 
0.9889509 	 0.977568 
0.9889651 	 0.972777 
0.9889793 	 0.973892 
0.9889935 	 0.968279 
0.9890078 	 0.970537 
0.9890220 	 0.962095 
0.9890362 	 0.960186 
0.9890504 	 0.956980 
0.9890647 	 0.947622 
0.9890789 	 0.944953 
0.9890931 	 0.938596 
0.9891074 	 0.932966 
0.9891216 	 0.932126 
0.9891358 	 0.932379 
0.9891500 	 0.931099 
0.9891643 	 0.929551 
0.9891785 	 0.926932 
0.9891927 	 0.921826 
0.9892069 	 0.923900 
0.9892212 	 0.926212 
0.9892354 	 0.927214 
0.9892496 	 0.917932 
0.9892638 	 0.925046 
0.9892781 	 0.925793 
0.9892923 	 0.927905 
0.9893065 	 0.925420 
0.9893208 	 0.923707 
0.9893350 	 0.929536 
0.9893492 	 0.936386 
0.9893634 	 0.936513 
0.9893777 	 0.944186 
0.9893919 	 0.942530 
0.9894061 	 0.946643 
0.9894203 	 0.952053 
0.9894346 	 0.949566 
0.9894488 	 0.953981 
0.9894630 	 0.959897 
0.9894772 	 0.960727 
0.9894915 	 0.969602 
0.9895057 	 0.969369 
0.9895199 	 0.978815 
0.9895342 	 0.983337 
0.9895484 	 0.989109 
0.9895626 	 0.989344 
0.9895768 	 0.994050 
0.9895911 	 0.992273 
0.9896053 	 0.994614 
0.9896195 	 0.996064 
0.9896337 	 0.995649 
0.9896480 	 0.997229 
0.9896622 	 0.994536 
0.9896764 	 0.996130 
0.9896906 	 0.999390 
0.9897049 	 1.001020 
0.9897191 	 1.002890 
0.9897333 	 0.997777 
0.9897476 	 0.998682 
0.9897618 	 0.998755 
0.9897760 	 0.996116 
0.9897902 	 0.995059 
0.9898045 	 0.998551 
0.9898187 	 0.998738 
0.9898329 	 0.997126 
0.9898471 	 0.998596 
0.9898614 	 0.996660 
0.9898756 	 1.002620 
0.9898898 	 0.998435 
0.9899040 	 0.995633 
0.9899183 	 1.000330 
0.9899325 	 0.998756 
0.9899467 	 1.000950 
0.9899609 	 0.999854 
0.9899752 	 0.998769 
0.9899894 	 0.995603 
0.9900036 	 0.997604 
0.9900179 	 0.996979 
0.9900321 	 0.997251 
0.9900463 	 1.000480 
0.9900605 	 0.998356 
0.9900748 	 0.998589 
0.9900890 	 0.996007 
0.9901032 	 0.994358 
0.9901174 	 1.006850 
0.9901317 	 1.004170 
0.9901459 	 0.998854 
0.9901601 	 1.000490 
0.9901743 	 1.001960 
0.9901886 	 1.001200 
0.9902028 	 1.003480 
0.9902170 	 0.998324 
0.9902313 	 0.997610 
0.9902455 	 0.996871 
0.9902597 	 0.998789 
0.9902739 	 0.995426 
0.9902882 	 0.998868 
0.9903024 	 0.998189 
0.9903166 	 0.999938 
0.9903308 	 0.995422 
0.9903451 	 0.997207 
0.9903593 	 0.998074 
0.9903735 	 1.002590 
0.9903877 	 0.996016 
0.9904020 	 0.999111 
0.9904162 	 1.001410 
0.9904304 	 1.002110 
0.9904447 	 0.997938 
0.9904589 	 1.000680 
0.9904731 	 1.000610 
0.9904873 	 0.999841 
0.9905016 	 0.998289 
0.9905158 	 0.997713 
0.9905300 	 0.999572 
0.9905442 	 0.999084 
0.9905585 	 0.994507 
0.9905727 	 0.997088 
0.9905869 	 0.996454 
0.9906011 	 0.998115 
0.9906154 	 0.998122 
0.9906296 	 0.998059 
0.9906438 	 1.003980 
0.9906581 	 0.998135 
0.9906723 	 1.001160 
0.9906865 	 0.998143 
0.9907007 	 0.995849 
0.9907150 	 1.001750 
0.9907292 	 1.001860 
0.9907434 	 0.998781 
0.9907576 	 1.000620 
0.9907719 	 0.995000 
0.9907861 	 0.999964 
0.9908003 	 1.000160 
0.9908145 	 1.000190 
0.9908288 	 0.998772 
0.9908430 	 0.997370 
0.9908572 	 0.998413 
0.9908715 	 0.998959 
0.9908857 	 0.998809 
0.9908999 	 1.000560 
0.9909141 	 0.998868 
0.9909284 	 0.999717 
0.9909426 	 1.002430 
0.9909568 	 0.997824 
0.9909710 	 0.999473 
0.9909853 	 1.003030 
0.9909995 	 0.999768 
0.9910137 	 0.999702 
0.9910279 	 1.000900 
0.9910422 	 0.999614 
0.9910564 	 1.003040 
0.9910706 	 1.002370 
0.9910848 	 0.997974 
0.9910991 	 0.998583 
0.9911133 	 0.994085 
0.9911275 	 0.994485 
0.9911418 	 0.996817 
0.9911560 	 0.997765 
0.9911702 	 0.993807 
0.9911844 	 0.991925 
0.9911987 	 1.001250 
0.9912129 	 0.991838 
0.9912271 	 0.995242 
0.9912413 	 0.999556 
0.9912556 	 0.996738 
0.9912698 	 0.999567 
0.9912840 	 0.996514 
0.9912982 	 0.994864 
0.9913125 	 0.996866 
0.9913267 	 0.993647 
0.9913409 	 0.995425 
0.9913552 	 0.991943 
0.9913694 	 0.995371 
0.9913836 	 0.993589 
0.9913978 	 0.994625 
0.9914121 	 0.995942 
0.9914263 	 0.994859 
0.9914405 	 0.993139 
0.9914547 	 0.996182 
0.9914690 	 0.996770 
0.9914832 	 0.994414 
0.9914974 	 0.988717 
0.9915116 	 0.996302 
0.9915259 	 0.992162 
0.9915401 	 0.991029 
0.9915543 	 0.992865 
0.9915686 	 0.990421 
0.9915828 	 0.993007 
0.9915970 	 0.992320 
0.9916112 	 0.989125 
0.9916255 	 0.988789 
0.9916397 	 0.987704 
0.9916539 	 0.983860 
0.9916681 	 0.988181 
0.9916824 	 0.982671 
0.9916966 	 0.985317 
0.9917108 	 0.985180 
0.9917250 	 0.986276 
0.9917393 	 0.985421 
0.9917535 	 0.989254 
0.9917677 	 0.991166 
0.9917820 	 0.989350 
0.9917962 	 0.989852 
0.9918104 	 0.991064 
0.9918246 	 0.981213 
0.9918389 	 0.986096 
0.9918531 	 0.988036 
0.9918673 	 0.991513 
0.9918815 	 0.989803 
0.9918958 	 0.991612 
0.9919100 	 0.993880 
0.9919242 	 0.994275 
0.9919384 	 0.997403 
0.9919527 	 0.994827 
0.9919669 	 0.994479 
0.9919811 	 0.998461 
0.9919953 	 0.998559 
0.9920096 	 0.998688 
0.9920238 	 1.000530 
0.9920380 	 1.002580 
0.9920523 	 1.006650 
0.9920665 	 1.002220 
0.9920807 	 1.006650 
0.9920949 	 1.006360 
0.9921092 	 1.005270 
0.9921234 	 1.005930 
0.9921376 	 1.006310 
0.9921518 	 1.005300 
0.9921661 	 1.005240 
0.9921803 	 1.003730 
0.9921945 	 1.005470 
0.9922087 	 1.005060 
0.9922230 	 1.005450 
0.9922372 	 1.007440 
0.9922514 	 1.004440 
0.9922657 	 1.006700 
0.9922799 	 1.006650 
0.9922941 	 1.003880 
0.9923083 	 1.007160 
0.9923226 	 1.005570 
0.9923368 	 1.002670 
0.9923510 	 1.003710 
0.9923652 	 1.006210 
0.9923795 	 1.005370 
0.9923937 	 1.002100 
0.9924079 	 1.006700 
0.9924221 	 1.003180 
0.9924364 	 1.000830 
0.9924506 	 1.005820 
0.9924648 	 1.006770 
0.9924791 	 1.003950 
0.9924933 	 1.008930 
0.9925075 	 1.007850 
0.9925217 	 1.004100 
0.9925360 	 1.001540 
0.9925502 	 1.006630 
0.9925644 	 1.003320 
0.9925786 	 1.003950 
0.9925929 	 1.004610 
0.9926071 	 1.008000 
0.9926213 	 1.009680 
0.9926355 	 1.010150 
0.9926498 	 1.006360 
0.9926640 	 1.003640 
0.9926782 	 1.001140 
0.9926925 	 1.007600 
0.9927067 	 1.004960 
0.9927209 	 1.004110 
0.9927351 	 1.002300 
0.9927494 	 1.002550 
0.9927636 	 1.002300 
0.9927778 	 1.005260 
0.9927920 	 1.005970 
0.9928063 	 1.006840 
0.9928205 	 1.001310 
0.9928347 	 1.005710 
0.9928489 	 1.010570 
0.9928632 	 1.015140 
0.9928774 	 1.006880 
0.9928916 	 1.010300 
0.9929058 	 1.005990 
0.9929201 	 1.008090 
0.9929343 	 1.008160 
0.9929485 	 1.010150 
0.9929628 	 1.004060 
0.9929770 	 1.011190 
0.9929912 	 1.001650 
0.9930054 	 1.003350 
0.9930197 	 1.001050 
0.9930339 	 1.008520 
0.9930481 	 1.003370 
0.9930623 	 0.999660 
0.9930766 	 0.996317 
0.9930908 	 0.990150 
0.9931050 	 0.988061 
0.9931192 	 0.989087 
0.9931335 	 0.979800 
0.9931477 	 0.981693 
0.9931619 	 0.974589 
0.9931762 	 0.973808 
0.9931904 	 0.970902 
0.9932046 	 0.969280 
0.9932188 	 0.964440 
0.9932331 	 0.962373 
0.9932473 	 0.958841 
0.9932615 	 0.963270 
0.9932757 	 0.960256 
0.9932900 	 0.960002 
0.9933042 	 0.958704 
0.9933184 	 0.959248 
0.9933326 	 0.958595 
0.9933469 	 0.963262 
0.9933611 	 0.960993 
0.9933753 	 0.961025 
0.9933896 	 0.961717 
0.9934038 	 0.961837 
0.9934180 	 0.956926 
0.9934322 	 0.961661 
0.9934465 	 0.957500 
0.9934607 	 0.964505 
0.9934749 	 0.962624 
0.9934891 	 0.971061 
0.9935034 	 0.971968 
0.9935176 	 0.975086 
0.9935318 	 0.976983 
0.9935460 	 0.978497 
0.9935603 	 0.981962 
0.9935745 	 0.986733 
0.9935887 	 0.987875 
0.9936030 	 0.994553 
0.9936172 	 1.002970 
0.9936314 	 1.000720 
0.9936456 	 1.000860 
0.9936599 	 1.001730 
0.9936741 	 1.004950 
0.9936883 	 1.005280 
0.9937025 	 1.002050 
0.9937168 	 1.002220 
0.9937310 	 1.008840 
0.9937452 	 1.002280 
0.9937594 	 1.006000 
0.9937737 	 1.002250 
0.9937879 	 1.003660 
0.9938021 	 1.002000 
0.9938163 	 1.001850 
0.9938306 	 1.001060 
0.9938448 	 1.006540 
0.9938590 	 1.000960 
0.9938733 	 1.004710 
0.9938875 	 1.002660 
0.9939017 	 1.006810 
0.9939159 	 1.007320 
0.9939302 	 1.005270 
0.9939444 	 1.000370 
0.9939586 	 1.004960 
0.9939728 	 1.002420 
0.9939871 	 1.002280 
0.9940013 	 0.999455 
0.9940155 	 1.003200 
0.9940297 	 0.998899 
0.9940440 	 1.000560 
0.9940582 	 1.000390 
0.9940724 	 1.003110 
0.9940867 	 0.999147 
0.9941009 	 1.003780 
0.9941151 	 0.998695 
0.9941293 	 1.004150 
0.9941436 	 1.000680 
0.9941578 	 1.000430 
0.9941720 	 0.997679 
0.9941862 	 0.997547 
0.9942005 	 0.998048 
0.9942147 	 1.001180 
0.9942289 	 0.995824 
0.9942431 	 1.003340 
0.9942574 	 0.997556 
0.9942716 	 0.998770 
0.9942858 	 0.995518 
0.9943001 	 0.997545 
0.9943143 	 0.995482 
0.9943285 	 1.002030 
0.9943427 	 0.996061 
0.9943570 	 0.999086 
0.9943712 	 0.997229 
0.9943854 	 0.996412 
0.9943996 	 0.993485 
0.9944139 	 0.995061 
0.9944281 	 0.994643 
0.9944423 	 0.995840 
0.9944565 	 0.994977 
0.9944708 	 0.990194 
0.9944850 	 0.988893 
0.9944992 	 0.991338 
0.9945135 	 0.994634 
0.9945277 	 0.998592 
0.9945419 	 0.993589 
0.9945561 	 0.991594 
0.9945704 	 0.998169 
0.9945846 	 0.995789 
0.9945988 	 0.995736 
0.9946130 	 0.996681 
0.9946273 	 1.001700 
0.9946415 	 0.996376 
0.9946557 	 0.996543 
0.9946699 	 0.998581 
0.9946842 	 0.999251 
0.9946984 	 0.995392 
0.9947126 	 0.996697 
0.9947268 	 0.996118 
0.9947411 	 1.001970 
0.9947553 	 0.996088 
0.9947695 	 1.000290 
0.9947838 	 0.993164 
0.9947980 	 1.001690 
0.9948122 	 0.997083 
0.9948264 	 1.000630 
0.9948407 	 0.999611 
0.9948549 	 1.001040 
0.9948691 	 0.997341 
0.9948833 	 1.007270 
0.9948976 	 1.001750 
0.9949118 	 1.001760 
0.9949260 	 0.997393 
0.9949402 	 1.004460 
0.9949545 	 0.996706 
0.9949687 	 1.000240 
0.9949829 	 0.995160 
0.9949972 	 1.002410 
0.9950114 	 0.998111 
0.9950256 	 1.001430 
0.9950398 	 0.995806 
0.9950541 	 1.000320 
0.9950683 	 0.997476 
0.9950825 	 1.001620 
0.9950967 	 1.001790 
0.9951110 	 1.001390 
0.9951252 	 0.998189 
0.9951394 	 0.996511 
0.9951536 	 0.996305 
0.9951679 	 0.999281 
0.9951821 	 0.995629 
0.9951963 	 0.995850 
0.9952106 	 0.995109 
0.9952248 	 0.994483 
0.9952390 	 0.995206 
0.9952532 	 0.996098 
0.9952675 	 0.992619 
0.9952817 	 0.994028 
0.9952959 	 0.994533 
0.9953101 	 0.993910 
0.9953244 	 0.996257 
0.9953386 	 0.993195 
0.9953528 	 0.994551 
0.9953670 	 0.994186 
0.9953813 	 0.999476 
0.9953955 	 0.994169 
0.9954097 	 0.997196 
0.9954240 	 0.994691 
0.9954382 	 0.997950 
0.9954524 	 0.994581 
0.9954666 	 0.996951 
0.9954809 	 0.992118 
0.9954951 	 0.998152 
0.9955093 	 0.997062 
0.9955235 	 0.997022 
0.9955378 	 0.992883 
0.9955520 	 0.997291 
0.9955662 	 0.996015 
0.9955804 	 1.000720 
0.9955947 	 0.995215 
0.9956089 	 0.999230 
0.9956231 	 0.993609 
0.9956373 	 0.996811 
0.9956516 	 0.992103 
0.9956658 	 0.996465 
0.9956800 	 0.992341 
0.9956943 	 1.002790 
0.9957085 	 0.993312 
0.9957227 	 1.000220 
0.9957369 	 0.994144 
0.9957512 	 0.998470 
0.9957654 	 0.994227 
0.9957796 	 0.999156 
0.9957938 	 0.994560 
0.9958081 	 0.999358 
0.9958223 	 0.998892 
0.9958365 	 1.000580 
0.9958507 	 0.998351 
0.9958650 	 0.996779 
0.9958792 	 0.997119 
0.9958934 	 0.998420 
0.9959077 	 0.993302 
0.9959219 	 0.992517 
0.9959361 	 0.998914 
0.9959503 	 0.998952 
0.9959646 	 0.996937 
0.9959788 	 0.995402 
0.9959930 	 0.999046 
0.9960072 	 0.995778 
0.9960215 	 0.998811 
0.9960357 	 0.997334 
0.9960499 	 1.001610 
0.9960641 	 0.998692 
0.9960784 	 0.999906 
0.9960926 	 0.993979 
0.9961068 	 1.002320 
0.9961211 	 0.995749 
0.9961353 	 0.999240 
0.9961495 	 0.997906 
0.9961637 	 1.002850 
0.9961780 	 0.994624 
0.9961922 	 1.002820 
0.9962064 	 0.990629 
0.9962206 	 0.997750 
0.9962349 	 0.991382 
0.9962491 	 1.000490 
0.9962633 	 0.997705 
0.9962775 	 1.000870 
0.9962918 	 0.995733 
0.9963060 	 1.005310 
0.9963202 	 0.993949 
0.9963345 	 0.998958 
0.9963487 	 0.995000 
0.9963629 	 0.997189 
0.9963771 	 1.000180 
0.9963914 	 0.999626 
0.9964056 	 0.997103 
0.9964198 	 1.001360 
0.9964340 	 1.001260 
0.9964483 	 1.002740 
0.9964625 	 1.000530 
0.9964767 	 1.002450 
0.9964909 	 1.003930 
0.9965052 	 1.001230 
0.9965194 	 0.999510 
0.9965336 	 0.998222 
0.9965478 	 0.999201 
0.9965621 	 0.995756 
0.9965763 	 1.003560 
0.9965905 	 0.999311 
0.9966048 	 1.005580 
0.9966190 	 1.005770 
0.9966332 	 1.003910 
0.9966474 	 0.998390 
0.9966617 	 1.003360 
0.9966759 	 0.996761 
0.9966901 	 1.006530 
0.9967043 	 1.000760 
0.9967186 	 1.013190 
0.9967328 	 1.004510 
0.9967470 	 1.011540 
0.9967612 	 1.000140 
0.9967755 	 1.008040 
0.9967897 	 1.005160 
0.9968039 	 1.008370 
0.9968182 	 0.999200 
0.9968324 	 1.008370 
0.9968466 	 1.004690 
0.9968608 	 1.010420 
0.9968751 	 1.006370 
0.9968893 	 1.006330 
0.9969035 	 1.002200 
0.9969177 	 1.000730 
0.9969320 	 0.999414 
0.9969462 	 1.006090 
0.9969604 	 1.009830 
0.9969746 	 1.010580 
0.9969889 	 1.006760 
0.9970031 	 1.005150 
0.9970173 	 1.005230 
0.9970316 	 1.002730 
0.9970458 	 1.005070 
0.9970600 	 1.000960 
0.9970742 	 0.997265 
0.9970885 	 0.993848 
0.9971027 	 1.001350 
0.9971169 	 0.997681 
0.9971311 	 1.009190 
0.9971454 	 1.006390 
0.9971596 	 1.005940 
0.9971738 	 0.998703 
0.9971880 	 1.000510 
0.9972023 	 0.997888 
0.9972165 	 0.996804 
0.9972307 	 0.998130 
0.9972450 	 0.993750 
0.9972592 	 0.995029 
0.9972734 	 0.996739 
0.9972876 	 0.997353 


==> anc/HD55052/HD55052_78.dat <==
0.9709481 	 0.978658 
0.9709619 	 0.982801 
0.9709756 	 0.982856 
0.9709893 	 0.984270 
0.9710031 	 0.978540 
0.9710168 	 0.971152 
0.9710306 	 0.968781 
0.9710443 	 0.980163 
0.9710581 	 1.000970 
0.9710718 	 1.000019 
0.9710855 	 1.010746 
0.9710993 	 1.004675 
0.9711130 	 1.003149 
0.9711268 	 0.995147 
0.9711405 	 1.001668 
0.9711542 	 1.006552 
0.9711680 	 1.022904 
0.9711817 	 1.032409 
0.9711955 	 1.038922 
0.9712092 	 1.032500 
0.9712229 	 1.027225 
0.9712367 	 1.008505 
0.9712504 	 1.006849 
0.9712642 	 0.996595 
0.9712779 	 0.988637 
0.9712917 	 0.998358 
0.9713054 	 1.003087 
0.9713191 	 1.010083 
0.9713329 	 1.011048 
0.9713466 	 1.013626 
0.9713604 	 1.007857 
0.9713741 	 1.008968 
0.9713878 	 1.000353 
0.9714016 	 1.001459 
0.9714153 	 1.002981 
0.9714291 	 0.997577 
0.9714428 	 1.005096 
0.9714565 	 1.017460 
0.9714703 	 1.020831 
0.9714840 	 1.016447 
0.9714978 	 1.008904 
0.9715115 	 1.012171 
0.9715253 	 1.006388 
0.9715390 	 1.000344 
0.9715527 	 0.996806 
0.9715665 	 0.997515 
0.9715802 	 1.010809 
0.9715940 	 1.002940 
0.9716077 	 1.004969 
0.9716214 	 0.996446 
0.9716352 	 0.995185 
0.9716489 	 0.984679 
0.9716627 	 0.984160 
0.9716764 	 0.986284 
0.9716902 	 0.982292 
0.9717039 	 0.987992 
0.9717176 	 0.992482 
0.9717314 	 0.995393 
0.9717451 	 0.999319 
0.9717589 	 0.995951 
0.9717726 	 1.023527 
0.9717863 	 1.047892 
0.9718001 	 1.028888 
0.9718138 	 1.025681 
0.9718276 	 1.032632 
0.9718413 	 1.021548 
0.9718550 	 0.997989 
0.9718688 	 0.995264 
0.9718825 	 0.984723 
0.9718963 	 0.984696 
0.9719100 	 0.974547 
0.9719238 	 0.979523 
0.9719375 	 0.980834 
0.9719512 	 0.986825 
0.9719650 	 0.988089 
0.9719787 	 0.999923 
0.9719925 	 0.988617 
0.9720062 	 0.992079 
0.9720199 	 0.987965 
0.9720337 	 0.989101 
0.9720474 	 0.983444 
0.9720612 	 0.989930 
0.9720749 	 0.990248 
0.9720887 	 0.996373 
0.9721024 	 0.999123 
0.9721161 	 1.002287 
0.9721299 	 1.000811 
0.9721436 	 0.997112 
0.9721574 	 0.996306 
0.9721711 	 0.989473 
0.9721848 	 0.991565 
0.9721986 	 0.993023 
0.9722123 	 0.995669 
0.9722261 	 1.008844 
0.9722398 	 1.012236 
0.9722535 	 1.002521 
0.9722673 	 1.006225 
0.9722810 	 0.999070 
0.9722948 	 1.000422 
0.9723085 	 0.994832 
0.9723223 	 1.000580 
0.9723360 	 0.998759 
0.9723497 	 1.001834 
0.9723635 	 1.008919 
0.9723772 	 1.014192 
0.9723910 	 1.006954 
0.9724047 	 1.001148 
0.9724184 	 0.993645 
0.9724322 	 0.997560 
0.9724459 	 0.993644 
0.9724597 	 0.997240 
0.9724734 	 1.002621 
0.9724872 	 1.004502 
0.9725009 	 1.006132 
0.9725146 	 1.005948 
0.9725284 	 1.007459 
0.9725421 	 1.026831 
0.9725559 	 1.047402 
0.9725696 	 1.051683 
0.9725833 	 1.028327 
0.9725971 	 1.028914 
0.9726108 	 1.025662 
0.9726246 	 1.008570 
0.9726383 	 1.004665 
0.9726520 	 1.008133 
0.9726658 	 1.004231 
0.9726795 	 1.009984 
0.9726933 	 1.038261 
0.9727070 	 1.045924 
0.9727208 	 1.044042 
0.9727345 	 1.025409 
0.9727482 	 1.021533 
0.9727620 	 1.002606 
0.9727757 	 1.002548 
0.9727895 	 1.001135 
0.9728032 	 0.996640 
0.9728169 	 0.995066 
0.9728307 	 1.000473 
0.9728444 	 1.000940 
0.9728582 	 1.002364 
0.9728719 	 0.998778 
0.9728856 	 1.006509 
0.9728994 	 1.013444 
0.9729131 	 1.019096 
0.9729269 	 1.013111 
0.9729406 	 1.006827 
0.9729544 	 0.999977 
0.9729681 	 0.999077 
0.9729818 	 1.003081 
0.9729956 	 1.012640 
0.9730093 	 1.007575 
0.9730231 	 1.011516 
0.9730368 	 1.011363 
0.9730505 	 1.006939 
0.9730643 	 1.002290 
0.9730780 	 0.998231 
0.9730918 	 0.999276 
0.9731055 	 1.003454 
0.9731193 	 1.010749 
0.9731330 	 1.005138 
0.9731467 	 1.004817 
0.9731605 	 1.005933 
0.9731742 	 0.998743 
0.9731880 	 0.998250 
0.9732017 	 0.993583 
0.9732154 	 0.995728 
0.9732292 	 0.998135 
0.9732429 	 0.997864 
0.9732567 	 1.002503 
0.9732704 	 1.009603 
0.9732841 	 1.031433 
0.9732979 	 1.049408 
0.9733116 	 1.055402 
0.9733254 	 1.033903 
0.9733391 	 1.027179 
0.9733529 	 1.015832 
0.9733666 	 1.011590 
0.9733803 	 1.005792 
0.9733941 	 1.013508 
0.9734078 	 1.006290 
0.9734216 	 1.006958 
0.9734353 	 1.001867 
0.9734490 	 1.005879 
0.9734628 	 0.999758 
0.9734765 	 1.001414 
0.9734903 	 0.994704 
0.9735040 	 0.995105 
0.9735178 	 0.997305 
0.9735315 	 1.002298 
0.9735452 	 1.000635 
0.9735590 	 0.998611 
0.9735727 	 1.001872 
0.9735865 	 1.003004 
0.9736002 	 0.999152 
0.9736139 	 0.997480 
0.9736277 	 0.996582 
0.9736414 	 0.999784 
0.9736552 	 0.993028 
0.9736689 	 1.002531 
0.9736826 	 1.007217 
0.9736964 	 1.019141 
0.9737101 	 1.028088 
0.9737239 	 1.049880 
0.9737376 	 1.073412 
0.9737514 	 1.055713 
0.9737651 	 1.024952 
0.9737788 	 1.021747 
0.9737926 	 1.010293 
0.9738063 	 1.009011 
0.9738201 	 0.996743 
0.9738338 	 0.994745 
0.9738475 	 0.996120 
0.9738613 	 1.019462 
0.9738750 	 1.042789 
0.9738888 	 1.038541 
0.9739025 	 1.043122 
0.9739163 	 1.057002 
0.9739300 	 1.041122 
0.9739437 	 1.021821 
0.9739575 	 1.028975 
0.9739712 	 1.018838 
0.9739850 	 0.993743 
0.9739987 	 0.990863 
0.9740124 	 0.992150 
0.9740262 	 0.991760 
0.9740399 	 0.983100 
0.9740537 	 0.978281 
0.9740674 	 0.988180 
0.9740811 	 0.991360 
0.9740949 	 0.978448 
0.9741086 	 0.978310 
0.9741224 	 0.975437 
0.9741361 	 0.975965 
0.9741499 	 0.973473 
0.9741636 	 0.973702 
0.9741773 	 0.971392 
0.9741911 	 0.977569 
0.9742048 	 0.979191 
0.9742186 	 0.978807 
0.9742323 	 0.980064 
0.9742460 	 0.979097 
0.9742598 	 0.979477 
0.9742735 	 0.982758 
0.9742873 	 0.982717 
0.9743010 	 0.987548 
0.9743147 	 0.992786 
0.9743285 	 0.996028 
0.9743422 	 0.998893 
0.9743560 	 0.998432 
0.9743697 	 0.999993 
0.9743835 	 0.999119 
0.9743972 	 1.001851 
0.9744109 	 1.004603 
0.9744247 	 1.002506 
0.9744384 	 1.001868 
0.9744522 	 1.002940 
0.9744659 	 1.007573 
0.9744796 	 1.009253 
0.9744934 	 1.005624 
0.9745071 	 1.005192 
0.9745209 	 1.008341 
0.9745346 	 1.007702 
0.9745484 	 1.009368 
0.9745621 	 1.034579 
0.9745758 	 1.076072 
0.9745896 	 1.116686 
0.9746033 	 1.067143 
0.9746171 	 1.033855 
0.9746308 	 1.048594 
0.9746445 	 1.043674 
0.9746583 	 1.027356 
0.9746720 	 1.018255 
0.9746858 	 1.005447 
0.9746995 	 0.997660 
0.9747132 	 1.001969 
0.9747270 	 1.003576 
0.9747407 	 1.006899 
0.9747545 	 1.008492 
0.9747682 	 1.010986 
0.9747820 	 1.006640 
0.9747957 	 1.003763 
0.9748094 	 1.002915 
0.9748232 	 1.002530 
0.9748369 	 0.992866 
0.9748507 	 0.991763 
0.9748644 	 0.994134 
0.9748781 	 0.997266 
0.9748919 	 0.999450 
0.9749056 	 1.000402 
0.9749194 	 0.999317 
0.9749331 	 0.997232 
0.9749469 	 0.994867 
0.9749606 	 0.992969 
0.9749743 	 0.990999 
0.9749881 	 0.992850 
0.9750018 	 0.997448 
0.9750156 	 0.999474 
0.9750293 	 0.997077 
0.9750430 	 1.000599 
0.9750568 	 0.996770 
0.9750705 	 0.993468 
0.9750843 	 0.993410 
0.9750980 	 0.996207 
0.9751117 	 0.995738 
0.9751255 	 1.001622 
0.9751392 	 1.013586 
0.9751530 	 1.039211 
0.9751667 	 1.087467 
0.9751805 	 1.108042 
0.9751942 	 1.048027 
0.9752079 	 1.026228 
0.9752217 	 1.042860 
0.9752354 	 1.024411 
0.9752492 	 1.001485 
0.9752629 	 1.006768 
0.9752766 	 1.001236 
0.9752904 	 1.000959 
0.9753041 	 0.998354 
0.9753179 	 0.998896 
0.9753316 	 0.994210 
0.9753454 	 0.990952 
0.9753591 	 0.990066 
0.9753728 	 0.992839 
0.9753866 	 0.991095 
0.9754003 	 0.997647 
0.9754141 	 0.998072 
0.9754278 	 0.993990 
0.9754415 	 0.992020 
0.9754553 	 0.996447 
0.9754690 	 0.991212 
0.9754828 	 0.994558 
0.9754965 	 0.992679 
0.9755102 	 0.993604 
0.9755240 	 0.995718 
0.9755377 	 0.998373 
0.9755515 	 1.000491 
0.9755652 	 0.999959 
0.9755790 	 0.999382 
0.9755927 	 1.003738 
0.9756064 	 1.019352 
0.9756202 	 1.058557 
0.9756339 	 1.061200 
0.9756477 	 1.022410 
0.9756614 	 1.011738 
0.9756751 	 1.025879 
0.9756889 	 1.016519 
0.9757026 	 1.015652 
0.9757164 	 1.008428 
0.9757301 	 1.005244 
0.9757439 	 0.997101 
0.9757576 	 1.006970 
0.9757713 	 1.008363 
0.9757851 	 1.012001 
0.9757988 	 1.006769 
0.9758126 	 1.013319 
0.9758263 	 1.020690 
0.9758400 	 1.027901 
0.9758538 	 1.028045 
0.9758675 	 1.018485 
0.9758813 	 1.011223 
0.9758950 	 1.007036 
0.9759087 	 1.010349 
0.9759225 	 1.006234 
0.9759362 	 1.009196 
0.9759500 	 1.012108 
0.9759637 	 1.013563 
0.9759775 	 1.020988 
0.9759912 	 1.035933 
0.9760049 	 1.069974 
0.9760187 	 1.098626 
0.9760324 	 1.066356 
0.9760462 	 1.013600 
0.9760599 	 1.041052 
0.9760736 	 1.052946 
0.9760874 	 1.045135 
0.9761011 	 1.033904 
0.9761149 	 1.024795 
0.9761286 	 1.018698 
0.9761423 	 1.019943 
0.9761561 	 1.013063 
0.9761698 	 1.012888 
0.9761836 	 1.013519 
0.9761973 	 1.019903 
0.9762111 	 1.011193 
0.9762248 	 1.012438 
0.9762385 	 1.009258 
0.9762523 	 1.006937 
0.9762660 	 1.009208 
0.9762798 	 1.010102 
0.9762935 	 1.010670 
0.9763072 	 1.009578 
0.9763210 	 1.006697 
0.9763347 	 1.007390 
0.9763485 	 1.005749 
0.9763622 	 1.008530 
0.9763760 	 1.010098 
0.9763897 	 1.007180 
0.9764034 	 1.007126 
0.9764172 	 1.012465 
0.9764309 	 1.021904 
0.9764447 	 1.024499 
0.9764584 	 1.018297 
0.9764721 	 1.015345 
0.9764859 	 1.015811 
0.9764996 	 1.011172 
0.9765134 	 1.031740 
0.9765271 	 1.066520 
0.9765408 	 1.084946 
0.9765546 	 1.065171 
0.9765683 	 1.058521 
0.9765821 	 1.057267 
0.9765958 	 1.048962 
0.9766096 	 1.023844 
0.9766233 	 1.009555 
0.9766370 	 1.008004 
0.9766508 	 1.008489 
0.9766645 	 1.003883 
0.9766783 	 1.005589 
0.9766920 	 1.000855 
0.9767057 	 1.003509 
0.9767195 	 0.998668 
0.9767332 	 0.997578 
0.9767470 	 0.998994 
0.9767607 	 1.003705 
0.9767745 	 1.008191 
0.9767882 	 1.024852 
0.9768019 	 1.042799 
0.9768157 	 1.035666 
0.9768294 	 1.011532 
0.9768432 	 1.018747 
0.9768569 	 1.018059 
0.9768706 	 1.014594 
0.9768844 	 1.007599 
0.9768981 	 1.008190 
0.9769119 	 1.007855 
0.9769256 	 1.009594 
0.9769393 	 1.008734 
0.9769531 	 1.012173 
0.9769668 	 1.001950 
0.9769806 	 1.003808 
0.9769943 	 1.004318 
0.9770081 	 1.003774 
0.9770218 	 1.000828 
0.9770355 	 1.000637 
0.9770493 	 1.002732 
0.9770630 	 1.002996 
0.9770768 	 1.003957 
0.9770905 	 1.008964 
0.9771042 	 1.013534 
0.9771180 	 1.026790 
0.9771317 	 1.020495 
0.9771455 	 1.013844 
0.9771592 	 1.003191 
0.9771730 	 0.988849 
0.9771867 	 0.989738 
0.9772004 	 1.002657 
0.9772142 	 0.999477 
0.9772279 	 0.999028 
0.9772417 	 0.997833 
0.9772554 	 0.999675 
0.9772691 	 0.997806 
0.9772829 	 0.998166 
0.9772966 	 0.997082 
0.9773104 	 0.995536 
0.9773241 	 0.999307 
0.9773378 	 1.001360 
0.9773516 	 1.000417 
0.9773653 	 0.999363 
0.9773791 	 1.000227 
0.9773928 	 0.999475 
0.9774066 	 1.004526 
0.9774203 	 0.997120 
0.9774340 	 0.999149 
0.9774478 	 1.001078 
0.9774615 	 1.002894 
0.9774753 	 0.995716 
0.9774890 	 0.998255 
0.9775027 	 0.999820 
0.9775165 	 0.999074 
0.9775302 	 1.003752 
0.9775440 	 1.000009 
0.9775577 	 1.000959 
0.9775714 	 1.003891 
0.9775852 	 1.002104 
0.9775989 	 0.997576 
0.9776127 	 1.004054 
0.9776264 	 1.011294 
0.9776402 	 1.038081 
0.9776539 	 1.042548 
0.9776676 	 1.029827 
0.9776814 	 1.031499 
0.9776951 	 1.024662 
0.9777089 	 1.015956 
0.9777226 	 1.006547 
0.9777363 	 1.001680 
0.9777501 	 0.998948 
0.9777638 	 0.999309 
0.9777776 	 0.998790 
0.9777913 	 1.000952 
0.9778051 	 1.004588 
0.9778188 	 0.998637 
0.9778325 	 1.001152 
0.9778463 	 0.999022 
0.9778600 	 1.000483 
0.9778738 	 0.997287 
0.9778875 	 0.997265 
0.9779012 	 1.001765 
0.9779150 	 1.007201 
0.9779287 	 1.024996 
0.9779425 	 1.027161 
0.9779562 	 1.016875 
0.9779699 	 1.014657 
0.9779837 	 1.017103 
0.9779974 	 1.008438 
0.9780112 	 0.996886 
0.9780249 	 0.998656 
0.9780387 	 0.997811 
0.9780524 	 0.993995 
0.9780661 	 0.997944 
0.9780799 	 0.999957 
0.9780936 	 0.999330 
0.9781074 	 1.000050 
0.9781211 	 1.001939 
0.9781348 	 1.007504 
0.9781486 	 1.002887 
0.9781623 	 1.007472 
0.9781761 	 1.026145 
0.9781898 	 1.044842 
0.9782036 	 1.047220 
0.9782173 	 1.023235 
0.9782310 	 1.020288 
0.9782448 	 1.020631 
0.9782585 	 1.011529 
0.9782723 	 1.007399 
0.9782860 	 1.003860 
0.9782997 	 1.002824 
0.9783135 	 1.006798 
0.9783272 	 1.001921 
0.9783410 	 0.997652 
0.9783547 	 0.997139 
0.9783684 	 1.001511 
0.9783822 	 1.003709 
0.9783959 	 1.000455 
0.9784097 	 1.001615 
0.9784234 	 1.000030 
0.9784372 	 1.004340 
0.9784509 	 1.011907 
0.9784646 	 1.025361 
0.9784784 	 1.068121 
0.9784921 	 1.100781 
0.9785059 	 1.056214 
0.9785196 	 1.025434 
0.9785333 	 1.032417 
0.9785471 	 1.034196 
0.9785608 	 1.014723 
0.9785746 	 1.002640 
0.9785883 	 1.003509 
0.9786021 	 1.001941 
0.9786158 	 0.999929 
0.9786295 	 0.997871 
0.9786433 	 0.998782 
0.9786570 	 0.995140 
0.9786708 	 0.992074 
0.9786845 	 0.995075 
0.9786982 	 1.000920 
0.9787120 	 0.997363 
0.9787257 	 0.992893 
0.9787395 	 0.994357 
0.9787532 	 0.993039 
0.9787669 	 0.993413 
0.9787807 	 0.991152 
0.9787944 	 0.995919 
0.9788082 	 0.993189 
0.9788219 	 0.999104 
0.9788357 	 0.998573 
0.9788494 	 0.995991 
0.9788631 	 0.997051 
0.9788769 	 0.993479 
0.9788906 	 0.996748 
0.9789044 	 0.994545 
0.9789181 	 0.997823 
0.9789318 	 0.999407 
0.9789456 	 1.010103 
0.9789593 	 1.025941 
0.9789731 	 1.020193 
0.9789868 	 1.004270 
0.9790006 	 1.000942 
0.9790143 	 0.995407 
0.9790280 	 0.990108 
0.9790418 	 0.993360 
0.9790555 	 0.994120 
0.9790693 	 0.993656 
0.9790830 	 0.995259 
0.9790967 	 0.990900 
0.9791105 	 0.993224 
0.9791242 	 0.994956 
0.9791380 	 0.993039 
0.9791517 	 0.995178 
0.9791654 	 0.999234 
0.9791792 	 1.000332 
0.9791929 	 1.002561 
0.9792067 	 1.002481 
0.9792204 	 0.999632 
0.9792342 	 0.998364 
0.9792479 	 0.998705 
0.9792616 	 0.994790 
0.9792754 	 0.996507 
0.9792891 	 1.000209 
0.9793029 	 1.004661 
0.9793166 	 1.024218 
0.9793303 	 1.048113 
0.9793441 	 1.064069 
0.9793578 	 1.049091 
0.9793716 	 1.023403 
0.9793853 	 1.013304 
0.9793990 	 1.007548 
0.9794128 	 1.005000 
0.9794265 	 1.001671 
0.9794403 	 1.005391 
0.9794540 	 1.009802 
0.9794678 	 1.006381 
0.9794815 	 1.010013 
0.9794952 	 1.009085 
0.9795090 	 1.015164 
0.9795227 	 1.017029 
0.9795365 	 1.022647 
0.9795502 	 1.044691 
0.9795639 	 1.077518 
0.9795777 	 1.086449 
0.9795914 	 1.059501 
0.9796052 	 1.026671 
0.9796189 	 1.019455 
0.9796327 	 1.009251 
0.9796464 	 1.000843 
0.9796601 	 0.996292 
0.9796739 	 0.993476 
0.9796876 	 0.985838 
0.9797014 	 0.991988 
0.9797151 	 0.997311 
0.9797288 	 1.001273 
0.9797426 	 1.006723 
0.9797563 	 1.004240 
0.9797701 	 1.005000 
0.9797838 	 0.993387 
0.9797975 	 0.992987 
0.9798113 	 0.983956 
0.9798250 	 0.990159 
0.9798388 	 0.994566 
0.9798525 	 0.991031 
0.9798663 	 0.994140 
0.9798800 	 0.985648 
0.9798937 	 0.994671 
0.9799075 	 0.988983 
0.9799212 	 0.986361 
0.9799350 	 0.987636 
0.9799487 	 0.989828 
0.9799624 	 0.994237 
0.9799762 	 0.994322 
0.9799899 	 0.996428 
0.9800037 	 0.995128 
0.9800174 	 0.988469 
0.9800312 	 0.989764 
0.9800449 	 0.981526 
0.9800586 	 0.983464 
0.9800724 	 0.984269 
0.9800861 	 0.984970 
0.9800999 	 0.989240 
0.9801136 	 0.998029 
0.9801273 	 1.004621 
0.9801411 	 1.015599 
0.9801548 	 1.021288 
0.9801686 	 1.032920 
0.9801823 	 1.018856 
0.9801960 	 0.999332 
0.9802098 	 0.984464 
0.9802235 	 0.991827 
0.9802373 	 0.992030 
0.9802510 	 0.992696 
0.9802648 	 0.992936 
0.9802785 	 0.991424 
0.9802922 	 0.992951 
0.9803060 	 0.987576 
0.9803197 	 0.993240 
0.9803335 	 1.001474 
0.9803472 	 1.013069 
0.9803609 	 1.023304 
0.9803747 	 1.045168 
0.9803884 	 1.067073 
0.9804022 	 1.040620 
0.9804159 	 1.005402 
0.9804297 	 0.997948 
0.9804434 	 1.000920 
0.9804571 	 0.988843 
0.9804709 	 1.004529 
0.9804846 	 1.017035 
0.9804984 	 1.019738 
0.9805121 	 1.023673 
0.9805258 	 1.030165 
0.9805396 	 1.027877 
0.9805533 	 1.018126 
0.9805671 	 1.001281 
0.9805808 	 1.001462 
0.9805945 	 1.001776 
0.9806083 	 1.005951 
0.9806220 	 1.011363 
0.9806358 	 1.007060 
0.9806495 	 1.003682 
0.9806633 	 1.007157 
0.9806770 	 0.999415 
0.9806907 	 0.998580 
0.9807045 	 0.998911 
0.9807182 	 1.001582 
0.9807320 	 1.004114 
0.9807457 	 1.011655 
0.9807594 	 1.014483 
0.9807732 	 1.012430 
0.9807869 	 1.008887 
0.9808007 	 1.000691 
0.9808144 	 0.996854 
0.9808281 	 0.995164 
0.9808419 	 0.997009 
0.9808556 	 1.004052 
0.9808694 	 1.005480 
0.9808831 	 1.011168 
0.9808969 	 1.009184 
0.9809106 	 0.998859 
0.9809243 	 0.996915 
0.9809381 	 0.995386 
0.9809518 	 0.993966 
0.9809656 	 0.999667 
0.9809793 	 1.002357 
0.9809930 	 1.005601 
0.9810068 	 1.011610 
0.9810205 	 1.012218 
0.9810343 	 1.006933 
0.9810480 	 1.006058 
0.9810618 	 1.003093 
0.9810755 	 0.999448 
0.9810892 	 0.991555 
0.9811030 	 0.996191 
0.9811167 	 0.997900 
0.9811305 	 1.004710 
0.9811442 	 1.006906 
0.9811579 	 1.002183 
0.9811717 	 1.000068 
0.9811854 	 0.997618 
0.9811992 	 0.992967 
0.9812129 	 0.994402 
0.9812266 	 0.997437 
0.9812404 	 0.997708 
0.9812541 	 0.991574 
0.9812679 	 1.002494 
0.9812816 	 1.002749 
0.9812954 	 1.003636 
0.9813091 	 0.998525 
0.9813228 	 0.999323 
0.9813366 	 1.002202 
0.9813503 	 1.000589 
0.9813641 	 0.998000 
0.9813778 	 1.000725 
0.9813915 	 1.003416 
0.9814053 	 1.005471 
0.9814190 	 1.011566 
0.9814328 	 1.010618 
0.9814465 	 1.009505 
0.9814603 	 1.007509 
0.9814740 	 1.000804 
0.9814877 	 1.000095 
0.9815015 	 1.008419 
0.9815152 	 1.019928 
0.9815290 	 1.019597 
0.9815427 	 1.016656 
0.9815564 	 1.005162 
0.9815702 	 1.005939 
0.9815839 	 1.003132 
0.9815977 	 1.010094 
0.9816114 	 1.005955 
0.9816251 	 1.010644 
0.9816389 	 1.011490 
0.9816526 	 1.012118 
0.9816664 	 1.007307 
0.9816801 	 1.008807 
0.9816939 	 1.006451 
0.9817076 	 1.012797 
0.9817213 	 1.009501 
0.9817351 	 1.011718 
0.9817488 	 1.009443 
0.9817626 	 1.008356 
0.9817763 	 1.003536 
0.9817900 	 1.012325 
0.9818038 	 1.015776 
0.9818175 	 1.016444 
0.9818313 	 1.015498 
0.9818450 	 1.011640 
0.9818588 	 1.003859 
0.9818725 	 0.999911 
0.9818862 	 1.001039 
0.9819000 	 1.006072 
0.9819137 	 1.011012 
0.9819275 	 1.021035 
0.9819412 	 1.015084 
0.9819549 	 1.008129 
0.9819687 	 1.006537 
0.9819824 	 1.002993 
0.9819962 	 0.997436 
0.9820099 	 1.002157 
0.9820236 	 0.999276 
0.9820374 	 1.004789 
0.9820511 	 1.007372 
0.9820649 	 1.009485 
0.9820786 	 1.003485 
0.9820924 	 1.004785 
0.9821061 	 1.002941 
0.9821198 	 0.998124 
0.9821336 	 0.998110 
0.9821473 	 1.003375 
0.9821611 	 1.011063 
0.9821748 	 1.012902 
0.9821885 	 1.016708 
0.9822023 	 1.007415 
0.9822160 	 1.002664 
0.9822298 	 0.999737 
0.9822435 	 0.996007 
0.9822573 	 0.992961 
0.9822710 	 0.995044 
0.9822847 	 1.004583 
0.9822985 	 1.014549 
0.9823122 	 1.020928 
0.9823260 	 1.017740 
0.9823397 	 1.004363 
0.9823534 	 0.994381 
0.9823672 	 0.993136 
0.9823809 	 0.993391 
0.9823947 	 0.996607 
0.9824084 	 1.009203 
0.9824221 	 1.012322 
0.9824359 	 1.018846 
0.9824496 	 1.008790 
0.9824634 	 1.008573 
0.9824771 	 1.006880 
0.9824909 	 1.004566 
0.9825046 	 1.014789 
0.9825183 	 1.011083 
0.9825321 	 1.004605 
0.9825458 	 1.011213 
0.9825596 	 1.009392 
0.9825733 	 1.014147 
0.9825870 	 1.010355 
0.9826008 	 1.016338 
0.9826145 	 1.001176 
0.9826283 	 1.000185 
0.9826420 	 1.005001 
0.9826557 	 1.028089 
0.9826695 	 1.037788 
0.9826832 	 1.018724 
0.9826970 	 0.997154 
0.9827107 	 0.998740 
0.9827245 	 0.996355 
0.9827382 	 1.003297 
0.9827519 	 1.010474 
0.9827657 	 1.004381 
0.9827794 	 1.001828 
0.9827932 	 1.001168 
0.9828069 	 0.998389 
0.9828206 	 0.997435 
0.9828344 	 0.995270 
0.9828481 	 0.993163 
0.9828619 	 0.992956 
0.9828756 	 1.002083 
0.9828894 	 1.003412 
0.9829031 	 0.998411 
0.9829168 	 1.002994 
0.9829306 	 1.000470 
0.9829443 	 0.995681 
0.9829581 	 0.999728 
0.9829718 	 1.001205 
0.9829855 	 0.994468 
0.9829993 	 1.002760 
0.9830130 	 1.007538 
0.9830268 	 1.011752 
0.9830405 	 1.014935 
0.9830542 	 1.010097 
0.9830680 	 0.999138 
0.9830817 	 1.001973 
0.9830955 	 0.997395 
0.9831092 	 0.998941 
0.9831230 	 0.995804 
0.9831367 	 0.991825 
0.9831504 	 0.994727 
0.9831642 	 1.001734 
0.9831779 	 1.000921 
0.9831917 	 1.010926 
0.9832054 	 1.005508 
0.9832191 	 1.003708 
0.9832329 	 0.997042 
0.9832466 	 1.001971 
0.9832604 	 1.014594 
0.9832741 	 1.019613 
0.9832879 	 1.003492 
0.9833016 	 1.002707 
0.9833153 	 1.006723 
0.9833291 	 1.003083 
0.9833428 	 1.004529 
0.9833566 	 0.995377 
0.9833703 	 0.989572 
0.9833840 	 0.988616 
0.9833978 	 0.997429 
0.9834115 	 0.999864 
0.9834253 	 1.004198 
0.9834390 	 1.003519 
0.9834527 	 0.997182 
0.9834665 	 0.991785 
0.9834802 	 0.994517 
0.9834940 	 0.993726 
0.9835077 	 1.002059 
0.9835215 	 0.998754 
0.9835352 	 1.006118 
0.9835489 	 0.999901 
0.9835627 	 1.002317 
0.9835764 	 0.999703 
0.9835902 	 0.993170 
0.9836039 	 0.992883 
0.9836176 	 1.005718 
0.9836314 	 1.004560 
0.9836451 	 1.001658 
0.9836589 	 1.004445 
0.9836726 	 0.998717 
0.9836864 	 1.000153 
0.9837001 	 0.993910 
0.9837138 	 1.001057 
0.9837276 	 0.998531 
0.9837413 	 0.999155 
0.9837551 	 0.995639 
0.9837688 	 1.002944 
0.9837825 	 0.996533 
0.9837963 	 0.998324 
0.9838100 	 0.993813 
0.9838238 	 0.997856 
0.9838375 	 1.000525 
0.9838512 	 1.000663 
0.9838650 	 1.009018 
0.9838787 	 1.003975 
0.9838925 	 1.002101 
0.9839062 	 1.002309 
0.9839200 	 1.000665 
0.9839337 	 1.004102 
0.9839474 	 1.005226 
0.9839612 	 1.000775 
0.9839749 	 1.001863 
0.9839887 	 0.997513 
0.9840024 	 1.003238 
0.9840161 	 1.002141 
0.9840299 	 1.006680 
0.9840436 	 1.000681 
0.9840574 	 1.002185 
0.9840711 	 1.001186 
0.9840848 	 1.002008 
0.9840986 	 0.995589 
0.9841123 	 0.998247 
0.9841261 	 0.998265 
0.9841398 	 1.000732 
0.9841536 	 1.001868 
0.9841673 	 1.003497 
0.9841810 	 0.998224 
0.9841948 	 1.002370 
0.9842085 	 1.002225 
0.9842223 	 1.003603 
0.9842360 	 1.005100 
0.9842497 	 1.013651 
0.9842635 	 1.005677 
0.9842772 	 1.001785 
0.9842910 	 0.996257 
0.9843047 	 0.996599 
0.9843185 	 0.996651 
0.9843322 	 0.996776 
0.9843459 	 0.996772 
0.9843597 	 0.996814 
0.9843734 	 0.996932 
0.9843872 	 0.997062 
0.9844009 	 0.997093 


==> anc/HD55052/HD55052_79.dat <==
0.9586931 	 1.000205 
0.9587069 	 1.000921 
0.9587207 	 1.000021 
0.9587345 	 0.999359 
0.9587483 	 0.999291 
0.9587621 	 0.997041 
0.9587759 	 0.992223 
0.9587897 	 0.991792 
0.9588035 	 0.995117 
0.9588173 	 1.006756 
0.9588311 	 1.023952 
0.9588450 	 1.048780 
0.9588588 	 1.039539 
0.9588726 	 1.030817 
0.9588864 	 1.015058 
0.9589002 	 1.007291 
0.9589140 	 0.991821 
0.9589278 	 0.986671 
0.9589416 	 0.998479 
0.9589554 	 1.031381 
0.9589692 	 1.043932 
0.9589830 	 1.043640 
0.9589968 	 1.037982 
0.9590106 	 1.020304 
0.9590244 	 1.000379 
0.9590382 	 0.988892 
0.9590520 	 0.987833 
0.9590658 	 1.002146 
0.9590796 	 1.027088 
0.9590934 	 1.077725 
0.9591072 	 1.117131 
0.9591210 	 1.117110 
0.9591348 	 1.138926 
0.9591486 	 1.153731 
0.9591624 	 1.119452 
0.9591762 	 1.076461 
0.9591900 	 1.101512 
0.9592039 	 1.099069 
0.9592177 	 1.074224 
0.9592315 	 1.060486 
0.9592453 	 1.074748 
0.9592591 	 1.080145 
0.9592729 	 1.066440 
0.9592867 	 1.031980 
0.9593005 	 1.034028 
0.9593143 	 1.035104 
0.9593281 	 1.010457 
0.9593419 	 1.013776 
0.9593557 	 1.050734 
0.9593695 	 1.062746 
0.9593833 	 1.046709 
0.9593971 	 1.049502 
0.9594109 	 1.061000 
0.9594247 	 1.053851 
0.9594385 	 1.052353 
0.9594523 	 1.043668 
0.9594661 	 1.064025 
0.9594799 	 1.106729 
0.9594937 	 1.088267 
0.9595075 	 1.048382 
0.9595213 	 1.044105 
0.9595351 	 1.044488 
0.9595489 	 1.019978 
0.9595628 	 0.998967 
0.9595766 	 0.986191 
0.9595904 	 0.988843 
0.9596042 	 0.995905 
0.9596180 	 0.991938 
0.9596318 	 1.016028 
0.9596456 	 1.034010 
0.9596594 	 1.047519 
0.9596732 	 1.022247 
0.9596870 	 1.030232 
0.9597008 	 1.058316 
0.9597146 	 1.067287 
0.9597284 	 1.052499 
0.9597422 	 1.053193 
0.9597560 	 1.037973 
0.9597698 	 1.023232 
0.9597836 	 1.012091 
0.9597974 	 0.994286 
0.9598112 	 0.984882 
0.9598250 	 0.985970 
0.9598388 	 0.987739 
0.9598526 	 0.997292 
0.9598664 	 1.023154 
0.9598802 	 1.034377 
0.9598940 	 1.035401 
0.9599078 	 1.020205 
0.9599217 	 1.019789 
0.9599355 	 0.999347 
0.9599493 	 0.993576 
0.9599631 	 0.985296 
0.9599769 	 1.001753 
0.9599907 	 1.028081 
0.9600045 	 1.047988 
0.9600183 	 1.056090 
0.9600321 	 1.085777 
0.9600459 	 1.071381 
0.9600597 	 1.035171 
0.9600735 	 1.019122 
0.9600873 	 1.015396 
0.9601011 	 1.018521 
0.9601149 	 1.052699 
0.9601287 	 1.063437 
0.9601425 	 1.048316 
0.9601563 	 1.043157 
0.9601701 	 1.047428 
0.9601839 	 1.028152 
0.9601977 	 1.011868 
0.9602115 	 1.002945 
0.9602253 	 0.999378 
0.9602391 	 1.000728 
0.9602529 	 0.995071 
0.9602667 	 1.005044 
0.9602806 	 0.999367 
0.9602944 	 0.994638 
0.9603082 	 0.980516 
0.9603220 	 0.970483 
0.9603358 	 0.962002 
0.9603496 	 0.970585 
0.9603634 	 0.951725 
0.9603772 	 0.957579 
0.9603910 	 0.953122 
0.9604048 	 0.943954 
0.9604186 	 0.934429 
0.9604324 	 0.928142 
0.9604462 	 0.925504 
0.9604600 	 0.916348 
0.9604738 	 0.914300 
0.9604876 	 0.913792 
0.9605014 	 0.929515 
0.9605152 	 0.927364 
0.9605290 	 0.932880 
0.9605428 	 0.934616 
0.9605566 	 0.924094 
0.9605704 	 0.926766 
0.9605842 	 0.936646 
0.9605980 	 0.937546 
0.9606118 	 0.938686 
0.9606256 	 0.935319 
0.9606395 	 0.943006 
0.9606533 	 0.949438 
0.9606671 	 0.962777 
0.9606809 	 0.989612 
0.9606947 	 1.005838 
0.9607085 	 0.996737 
0.9607223 	 1.026005 
0.9607361 	 1.074559 
0.9607499 	 1.097876 
0.9607637 	 1.040624 
0.9607775 	 1.025941 
0.9607913 	 1.061907 
0.9608051 	 1.047492 
0.9608189 	 1.031147 
0.9608327 	 1.031247 
0.9608465 	 1.053644 
0.9608603 	 1.045491 
0.9608741 	 1.026662 
0.9608879 	 1.040276 
0.9609017 	 1.044907 
0.9609155 	 1.023515 
0.9609293 	 1.018679 
0.9609431 	 1.010328 
0.9609569 	 1.004446 
0.9609707 	 0.992981 
0.9609845 	 0.995885 
0.9609984 	 0.997594 
0.9610122 	 1.026510 
0.9610260 	 1.028576 
0.9610398 	 1.063291 
0.9610536 	 1.074330 
0.9610674 	 1.073872 
0.9610812 	 1.040097 
0.9610950 	 1.029742 
0.9611088 	 1.016545 
0.9611226 	 1.002634 
0.9611364 	 1.003550 
0.9611502 	 1.008501 
0.9611640 	 1.011371 
0.9611778 	 1.015600 
0.9611916 	 1.007605 
0.9612054 	 1.013372 
0.9612192 	 1.024090 
0.9612330 	 1.044462 
0.9612468 	 1.041003 
0.9612606 	 1.021196 
0.9612744 	 1.040256 
0.9612882 	 1.049435 
0.9613020 	 1.046754 
0.9613158 	 1.018151 
0.9613296 	 1.012115 
0.9613435 	 1.006199 
0.9613573 	 1.001562 
0.9613711 	 0.992946 
0.9613849 	 0.998228 
0.9613987 	 0.993515 
0.9614125 	 1.006791 
0.9614263 	 1.003062 
0.9614401 	 1.004834 
0.9614539 	 1.003252 
0.9614677 	 1.003891 
0.9614815 	 0.990902 
0.9614953 	 0.990927 
0.9615091 	 0.990116 
0.9615229 	 0.995539 
0.9615367 	 1.001025 
0.9615505 	 1.005082 
0.9615643 	 1.004493 
0.9615781 	 1.002042 
0.9615919 	 1.000125 
0.9616057 	 1.000520 
0.9616195 	 1.005963 
0.9616333 	 1.018379 
0.9616471 	 1.022927 
0.9616609 	 1.009923 
0.9616747 	 1.023684 
0.9616885 	 1.019255 
0.9617024 	 1.015264 
0.9617162 	 1.028646 
0.9617300 	 1.065519 
0.9617438 	 1.053080 
0.9617576 	 1.029323 
0.9617714 	 1.086953 
0.9617852 	 1.101422 
0.9617990 	 1.040840 
0.9618128 	 1.018864 
0.9618266 	 1.020044 
0.9618404 	 1.008506 
0.9618542 	 1.000709 
0.9618680 	 0.997334 
0.9618818 	 0.985583 
0.9618956 	 0.995430 
0.9619094 	 0.992740 
0.9619232 	 0.998235 
0.9619370 	 0.997808 
0.9619508 	 0.998994 
0.9619646 	 0.999230 
0.9619784 	 1.005240 
0.9619922 	 0.999441 
0.9620060 	 0.995698 
0.9620198 	 1.007643 
0.9620336 	 1.039303 
0.9620474 	 1.058509 
0.9620613 	 1.009035 
0.9620751 	 0.993088 
0.9620889 	 0.997972 
0.9621027 	 0.970347 
0.9621165 	 0.952387 
0.9621303 	 0.933233 
0.9621441 	 0.923149 
0.9621579 	 0.913939 
0.9621717 	 0.910654 
0.9621855 	 0.918884 
0.9621993 	 0.923098 
0.9622131 	 0.930983 
0.9622269 	 0.959765 
0.9622407 	 0.973188 
0.9622545 	 0.930126 
0.9622683 	 0.910363 
0.9622821 	 0.930096 
0.9622959 	 0.924047 
0.9623097 	 0.919790 
0.9623235 	 0.938141 
0.9623373 	 0.980206 
0.9623511 	 1.018479 
0.9623649 	 0.986794 
0.9623787 	 0.922852 
0.9623925 	 0.939145 
0.9624063 	 0.959978 
0.9624202 	 0.949749 
0.9624340 	 0.933564 
0.9624478 	 0.939971 
0.9624616 	 0.950007 
0.9624754 	 0.963313 
0.9624892 	 0.998074 
0.9625030 	 1.026361 
0.9625168 	 1.006279 
0.9625306 	 0.965552 
0.9625444 	 0.997786 
0.9625582 	 1.014577 
0.9625720 	 1.006238 
0.9625858 	 1.003724 
0.9625996 	 1.003789 
0.9626134 	 1.001122 
0.9626272 	 1.001931 
0.9626410 	 0.997090 
0.9626548 	 0.995062 
0.9626686 	 1.005008 
0.9626824 	 1.029195 
0.9626962 	 1.020385 
0.9627100 	 1.008391 
0.9627238 	 1.014654 
0.9627376 	 1.016075 
0.9627514 	 1.015142 
0.9627652 	 1.025734 
0.9627791 	 1.017800 
0.9627929 	 1.026240 
0.9628067 	 1.042294 
0.9628205 	 1.037058 
0.9628343 	 1.030246 
0.9628481 	 1.067703 
0.9628619 	 1.118569 
0.9628757 	 1.103354 
0.9628895 	 1.021838 
0.9629033 	 1.009453 
0.9629171 	 1.034163 
0.9629309 	 1.018473 
0.9629447 	 0.994185 
0.9629585 	 0.999296 
0.9629723 	 0.995263 
0.9629861 	 0.994903 
0.9629999 	 0.997940 
0.9630137 	 0.990067 
0.9630275 	 0.998354 
0.9630413 	 1.005146 
0.9630551 	 1.009845 
0.9630689 	 1.001089 
0.9630827 	 1.020700 
0.9630965 	 1.048152 
0.9631103 	 1.040977 
0.9631241 	 1.028938 
0.9631380 	 1.031533 
0.9631518 	 1.028073 
0.9631656 	 1.016176 
0.9631794 	 1.009614 
0.9631932 	 0.999674 
0.9632070 	 1.002887 
0.9632208 	 1.011984 
0.9632346 	 1.020125 
0.9632484 	 1.014171 
0.9632622 	 1.014188 
0.9632760 	 1.013827 
0.9632898 	 1.000317 
0.9633036 	 0.992159 
0.9633174 	 0.994073 
0.9633312 	 0.991213 
0.9633450 	 0.997993 
0.9633588 	 0.997374 
0.9633726 	 0.996547 
0.9633864 	 0.994402 
0.9634002 	 0.998984 
0.9634140 	 0.991033 
0.9634278 	 0.991545 
0.9634416 	 0.981741 
0.9634554 	 0.990706 
0.9634692 	 0.986322 
0.9634830 	 0.987904 
0.9634969 	 0.983776 
0.9635107 	 0.988476 
0.9635245 	 0.994010 
0.9635383 	 0.990301 
0.9635521 	 0.992748 
0.9635659 	 0.987966 
0.9635797 	 0.992288 
0.9635935 	 0.994426 
0.9636073 	 0.993174 
0.9636211 	 0.993940 
0.9636349 	 0.994840 
0.9636487 	 0.995701 
0.9636625 	 0.997845 
0.9636763 	 0.993048 
0.9636901 	 0.991677 
0.9637039 	 0.989627 
0.9637177 	 0.996696 
0.9637315 	 0.996034 
0.9637453 	 0.996594 
0.9637591 	 1.003876 
0.9637729 	 1.008253 
0.9637867 	 1.010828 
0.9638005 	 1.025568 
0.9638143 	 1.038681 
0.9638281 	 1.042212 
0.9638419 	 1.047070 
0.9638558 	 1.068643 
0.9638696 	 1.097371 
0.9638834 	 1.100862 
0.9638972 	 1.079250 
0.9639110 	 1.069685 
0.9639248 	 1.076406 
0.9639386 	 1.067868 
0.9639524 	 1.078371 
0.9639662 	 1.127012 
0.9639800 	 1.142765 
0.9639938 	 1.117610 
0.9640076 	 1.136923 
0.9640214 	 1.106095 
0.9640352 	 1.066167 
0.9640490 	 1.051382 
0.9640628 	 1.045182 
0.9640766 	 1.032215 
0.9640904 	 1.015922 
0.9641042 	 1.008376 
0.9641180 	 1.009103 
0.9641318 	 1.002288 
0.9641456 	 1.005761 
0.9641594 	 1.003094 
0.9641732 	 1.002404 
0.9641870 	 0.998703 
0.9642008 	 0.999088 
0.9642147 	 1.003611 
0.9642285 	 1.002425 
0.9642423 	 1.025137 
0.9642561 	 1.047613 
0.9642699 	 1.042010 
0.9642837 	 1.064593 
0.9642975 	 1.104871 
0.9643113 	 1.092663 
0.9643251 	 1.045279 
0.9643389 	 1.044747 
0.9643527 	 1.042020 
0.9643665 	 1.023219 
0.9643803 	 1.011745 
0.9643941 	 1.014389 
0.9644079 	 1.014104 
0.9644217 	 1.014282 
0.9644355 	 1.014497 
0.9644493 	 1.014545 
0.9644631 	 1.015335 
0.9644769 	 1.005578 
0.9644907 	 1.004627 
0.9645045 	 1.008913 
0.9645183 	 1.010099 
0.9645321 	 1.030851 
0.9645459 	 1.054227 
0.9645597 	 1.048817 
0.9645736 	 1.031509 
0.9645874 	 1.031166 
0.9646012 	 1.030677 
0.9646150 	 1.021220 
0.9646288 	 1.011103 
0.9646426 	 1.007891 
0.9646564 	 1.013651 
0.9646702 	 1.017329 
0.9646840 	 1.019296 
0.9646978 	 1.022503 
0.9647116 	 1.037845 
0.9647254 	 1.064360 
0.9647392 	 1.092946 
0.9647530 	 1.128565 
0.9647668 	 1.145747 
0.9647806 	 1.187365 
0.9647944 	 1.251210 
0.9648082 	 1.158859 
0.9648220 	 1.047227 
0.9648358 	 1.060444 
0.9648496 	 1.075909 
0.9648634 	 1.075537 
0.9648772 	 1.094561 
0.9648910 	 1.102767 
0.9649048 	 0.997834 
0.9649186 	 1.027966 
0.9649325 	 1.035337 
0.9649463 	 1.028703 
0.9649601 	 1.015597 
0.9649739 	 1.007110 
0.9649877 	 0.994645 
0.9650015 	 0.990863 
0.9650153 	 0.993661 
0.9650291 	 0.985010 
0.9650429 	 0.991090 
0.9650567 	 1.002904 
0.9650705 	 1.001421 
0.9650843 	 1.005630 
0.9650981 	 1.015996 
0.9651119 	 1.029298 
0.9651257 	 1.003767 
0.9651395 	 0.994333 
0.9651533 	 0.992565 
0.9651671 	 0.993479 
0.9651809 	 0.993679 
0.9651947 	 1.003560 
0.9652085 	 0.993169 
0.9652223 	 0.991610 
0.9652361 	 0.987762 
0.9652499 	 0.989067 
0.9652637 	 0.986185 
0.9652775 	 0.985103 
0.9652914 	 0.980462 
0.9653052 	 0.987045 
0.9653190 	 0.988674 
0.9653328 	 0.988851 
0.9653466 	 0.986518 
0.9653604 	 0.987573 
0.9653742 	 0.981347 
0.9653880 	 0.983889 
0.9654018 	 0.987317 
0.9654156 	 0.998134 
0.9654294 	 1.011248 
0.9654432 	 1.021078 
0.9654570 	 1.015766 
0.9654708 	 1.022515 
0.9654846 	 1.000423 
0.9654984 	 1.021352 
0.9655122 	 1.031648 
0.9655260 	 1.051296 
0.9655398 	 1.039205 
0.9655536 	 1.018056 
0.9655674 	 1.018613 
0.9655812 	 1.021784 
0.9655950 	 1.016868 
0.9656088 	 1.015471 
0.9656226 	 1.009861 
0.9656364 	 1.012189 
0.9656503 	 1.009515 
0.9656641 	 1.009637 
0.9656779 	 1.013292 
0.9656917 	 1.038538 
0.9657055 	 1.061726 
0.9657193 	 1.054361 
0.9657331 	 1.028535 
0.9657469 	 1.027461 
0.9657607 	 1.025917 
0.9657745 	 1.008753 
0.9657883 	 1.005988 
0.9658021 	 0.999429 
0.9658159 	 0.998432 
0.9658297 	 0.993586 
0.9658435 	 0.988868 
0.9658573 	 0.988026 
0.9658711 	 0.979167 
0.9658849 	 0.960312 
0.9658987 	 0.945382 
0.9659125 	 0.936364 
0.9659263 	 0.927508 
0.9659401 	 0.922356 
0.9659539 	 0.932663 
0.9659677 	 0.955937 
0.9659815 	 0.966768 
0.9659953 	 0.935905 
0.9660092 	 0.922659 
0.9660230 	 0.924397 
0.9660368 	 0.913358 
0.9660506 	 0.897487 
0.9660644 	 0.897143 
0.9660782 	 0.896114 
0.9660920 	 0.899084 
0.9661058 	 0.899971 
0.9661196 	 0.901184 
0.9661334 	 0.903691 
0.9661472 	 0.905078 
0.9661610 	 0.903946 
0.9661748 	 0.910521 
0.9661886 	 0.915229 
0.9662024 	 0.938816 
0.9662162 	 0.965266 
0.9662300 	 0.964387 
0.9662438 	 0.956667 
0.9662576 	 0.964750 
0.9662714 	 0.965052 
0.9662852 	 0.962908 
0.9662990 	 0.971564 
0.9663128 	 1.000075 
0.9663266 	 1.045768 
0.9663404 	 1.061947 
0.9663542 	 1.030314 
0.9663681 	 1.034787 
0.9663819 	 1.046689 
0.9663957 	 1.044923 
0.9664095 	 1.042796 
0.9664233 	 1.043933 
0.9664371 	 1.048014 
0.9664509 	 1.081192 
0.9664647 	 1.134225 
0.9664785 	 1.156475 
0.9664923 	 1.073342 
0.9665061 	 1.037325 
0.9665199 	 1.068983 
0.9665337 	 1.077701 
0.9665475 	 1.058390 
0.9665613 	 1.056188 
0.9665751 	 1.058815 
0.9665889 	 1.038589 
0.9666027 	 1.032755 
0.9666165 	 1.032926 
0.9666303 	 1.035317 
0.9666441 	 1.037799 
0.9666579 	 1.032498 
0.9666717 	 1.031059 
0.9666855 	 1.043764 
0.9666993 	 1.073543 
0.9667131 	 1.084717 
0.9667270 	 1.050340 
0.9667408 	 1.038142 
0.9667546 	 1.042630 
0.9667684 	 1.037603 
0.9667822 	 1.029092 
0.9667960 	 1.023673 
0.9668098 	 1.019057 
0.9668236 	 1.018357 
0.9668374 	 1.016630 
0.9668512 	 1.018826 
0.9668650 	 1.019426 
0.9668788 	 1.027012 
0.9668926 	 1.034215 
0.9669064 	 1.035813 
0.9669202 	 1.037580 
0.9669340 	 1.042682 
0.9669478 	 1.055609 
0.9669616 	 1.057787 
0.9669754 	 1.061140 
0.9669892 	 1.049670 
0.9670030 	 1.033308 
0.9670168 	 1.028511 
0.9670306 	 1.026887 
0.9670444 	 1.022335 
0.9670582 	 1.023263 
0.9670720 	 1.029115 
0.9670859 	 1.021443 
0.9670997 	 1.020766 
0.9671135 	 1.018415 
0.9671273 	 1.011212 
0.9671411 	 1.015392 
0.9671549 	 1.014764 
0.9671687 	 1.015038 
0.9671825 	 1.018971 
0.9671963 	 1.018742 
0.9672101 	 1.020611 
0.9672239 	 1.041768 
0.9672377 	 1.073683 
0.9672515 	 1.066371 
0.9672653 	 1.042198 
0.9672791 	 1.053659 
0.9672929 	 1.095877 
0.9673067 	 1.120632 
0.9673205 	 1.077671 
0.9673343 	 1.029753 
0.9673481 	 1.025687 
0.9673619 	 1.026848 
0.9673757 	 1.010643 
0.9673895 	 1.001601 
0.9674033 	 0.997009 
0.9674171 	 0.992853 
0.9674309 	 1.002664 
0.9674448 	 1.002320 
0.9674586 	 0.995019 
0.9674724 	 0.996394 
0.9674862 	 0.990442 
0.9675000 	 0.991235 
0.9675138 	 0.993684 
0.9675276 	 0.994003 
0.9675414 	 0.995965 
0.9675552 	 0.994711 
0.9675690 	 0.999428 
0.9675828 	 1.001600 
0.9675966 	 0.996253 
0.9676104 	 1.001428 
0.9676242 	 1.001027 
0.9676380 	 0.997200 
0.9676518 	 0.996819 
0.9676656 	 0.997114 
0.9676794 	 1.002140 
0.9676932 	 1.002440 
0.9677070 	 1.008549 
0.9677208 	 1.010131 
0.9677346 	 1.002694 
0.9677484 	 1.001657 
0.9677622 	 0.999560 
0.9677760 	 0.998884 
0.9677898 	 1.001288 
0.9678037 	 0.999482 
0.9678175 	 1.000830 
0.9678313 	 1.001155 
0.9678451 	 0.999682 
0.9678589 	 1.003424 
0.9678727 	 0.998547 
0.9678865 	 0.999351 
0.9679003 	 0.997149 
0.9679141 	 0.996081 
0.9679279 	 0.997338 
0.9679417 	 0.996665 
0.9679555 	 0.997838 
0.9679693 	 0.999023 
0.9679831 	 0.995838 
0.9679969 	 0.996488 
0.9680107 	 0.995651 
0.9680245 	 0.994189 
0.9680383 	 0.996936 
0.9680521 	 0.997458 
0.9680659 	 0.996197 
0.9680797 	 0.996995 
0.9680935 	 0.996162 
0.9681073 	 0.991218 
0.9681211 	 0.988913 
0.9681349 	 0.988894 
0.9681487 	 0.983500 
0.9681626 	 0.984915 
0.9681764 	 0.983620 
0.9681902 	 0.987061 
0.9682040 	 0.982924 
0.9682178 	 0.988355 
0.9682316 	 0.994652 
0.9682454 	 1.002786 
0.9682592 	 1.017282 
0.9682730 	 1.066561 
0.9682868 	 1.101263 
0.9683006 	 1.044454 
0.9683144 	 1.013779 
0.9683282 	 1.030266 
0.9683420 	 1.038124 
0.9683558 	 1.021783 
0.9683696 	 1.006368 
0.9683834 	 1.004313 
0.9683972 	 1.004569 
0.9684110 	 1.012573 
0.9684248 	 1.015904 
0.9684386 	 1.006609 
0.9684524 	 1.008027 
0.9684662 	 1.005728 
0.9684800 	 1.002921 
0.9684938 	 1.004511 
0.9685076 	 1.000234 
0.9685215 	 1.003583 
0.9685353 	 1.001124 
0.9685491 	 1.002683 
0.9685629 	 1.001778 
0.9685767 	 1.005235 
0.9685905 	 1.009161 
0.9686043 	 1.011309 
0.9686181 	 1.005581 
0.9686319 	 1.008772 
0.9686457 	 1.010699 
0.9686595 	 1.011145 
0.9686733 	 1.012448 
0.9686871 	 1.005215 
0.9687009 	 1.003670 
0.9687147 	 1.006466 
0.9687285 	 1.006160 
0.9687423 	 1.007288 
0.9687561 	 1.005965 
0.9687699 	 1.001636 
0.9687837 	 1.002558 
0.9687975 	 1.003963 
0.9688113 	 1.005089 
0.9688251 	 1.005860 
0.9688389 	 1.007340 
0.9688527 	 1.007018 
0.9688665 	 1.012501 
0.9688804 	 1.021438 
0.9688942 	 1.023393 
0.9689080 	 1.011736 
0.9689218 	 1.005043 
0.9689356 	 1.000161 
0.9689494 	 0.990068 
0.9689632 	 0.991965 
0.9689770 	 0.996030 
0.9689908 	 0.996067 
0.9690046 	 0.995420 
0.9690184 	 0.991644 
0.9690322 	 0.992147 
0.9690460 	 0.989566 
0.9690598 	 0.990123 
0.9690736 	 0.992741 
0.9690874 	 0.997273 
0.9691012 	 0.999582 
0.9691150 	 1.002521 
0.9691288 	 1.000555 
0.9691426 	 0.998034 
0.9691564 	 0.993928 
0.9691702 	 0.990137 
0.9691840 	 0.985519 
0.9691978 	 0.986907 
0.9692116 	 0.983274 
0.9692254 	 0.984805 
0.9692393 	 0.988497 
0.9692531 	 0.995699 
0.9692669 	 0.994704 
0.9692807 	 0.997414 
0.9692945 	 0.989468 
0.9693083 	 0.986180 
0.9693221 	 0.981108 
0.9693359 	 0.984017 
0.9693497 	 0.981704 
0.9693635 	 0.986710 
0.9693773 	 0.986577 
0.9693911 	 0.988722 
0.9694049 	 0.997927 
0.9694187 	 1.016116 
0.9694325 	 1.027847 
0.9694463 	 1.028338 
0.9694601 	 1.009544 
0.9694739 	 1.005300 
0.9694877 	 1.002466 
0.9695015 	 0.995507 
0.9695153 	 0.990790 
0.9695291 	 0.992631 
0.9695429 	 0.992924 
0.9695567 	 0.991036 
0.9695705 	 0.992149 
0.9695843 	 0.990698 
0.9695982 	 0.996380 
0.9696120 	 0.993677 
0.9696258 	 0.997439 
0.9696396 	 0.998794 
0.9696534 	 1.003714 
0.9696672 	 0.999385 
0.9696810 	 1.003866 
0.9696948 	 1.005942 
0.9697086 	 1.009711 
0.9697224 	 1.011674 
0.9697362 	 1.009159 
0.9697500 	 1.003627 
0.9697638 	 1.004993 
0.9697776 	 1.002542 
0.9697914 	 1.003182 
0.9698052 	 1.001123 
0.9698190 	 1.007761 
0.9698328 	 1.003052 
0.9698466 	 1.000392 
0.9698604 	 0.992936 
0.9698742 	 1.003582 
0.9698880 	 1.004323 
0.9699018 	 1.001983 
0.9699156 	 1.002678 
0.9699294 	 1.009307 
0.9699432 	 1.004918 
0.9699571 	 1.005742 
0.9699709 	 0.999277 
0.9699847 	 0.997644 
0.9699985 	 0.999130 
0.9700123 	 1.004955 
0.9700261 	 0.998570 
0.9700399 	 1.005536 
0.9700537 	 1.010936 
0.9700675 	 1.025182 
0.9700813 	 1.029532 
0.9700951 	 1.018234 
0.9701089 	 1.009065 
0.9701227 	 1.002720 
0.9701365 	 1.004845 
0.9701503 	 1.004168 
0.9701641 	 0.996596 
0.9701779 	 1.012178 
0.9701917 	 1.003029 
0.9702055 	 1.003567 
0.9702193 	 0.999612 
0.9702331 	 1.002007 
0.9702469 	 1.010357 
0.9702607 	 1.013909 
0.9702745 	 1.007134 
0.9702883 	 1.000638 
0.9703021 	 0.997070 
0.9703160 	 0.995359 
0.9703298 	 0.996126 
0.9703436 	 0.995745 
0.9703574 	 1.011836 
0.9703712 	 1.048329 
0.9703850 	 1.081996 
0.9703988 	 1.050835 
0.9704126 	 1.004629 
0.9704264 	 1.017234 
0.9704402 	 1.016862 
0.9704540 	 1.008059 
0.9704678 	 0.998042 
0.9704816 	 0.993531 
0.9704954 	 0.995047 
0.9705092 	 0.989750 
0.9705230 	 0.992271 
0.9705368 	 0.993498 
0.9705506 	 0.999189 
0.9705644 	 1.000529 
0.9705782 	 1.001285 
0.9705920 	 0.996057 
0.9706058 	 0.997470 
0.9706196 	 0.990867 
0.9706334 	 0.997568 
0.9706472 	 0.991711 
0.9706610 	 0.991102 
0.9706749 	 0.988868 
0.9706887 	 0.990493 
0.9707025 	 0.991689 
0.9707163 	 0.994825 
0.9707301 	 0.995768 
0.9707439 	 0.991953 
0.9707577 	 0.987573 
0.9707715 	 0.995588 
0.9707853 	 0.988029 
0.9707991 	 0.988248 
0.9708129 	 0.979833 
0.9708267 	 0.979591 
0.9708405 	 0.982917 
0.9708543 	 0.983990 
0.9708681 	 0.973636 
0.9708819 	 0.974817 
0.9708957 	 0.975590 
0.9709095 	 0.979920 
0.9709233 	 0.977634 
0.9709371 	 0.979806 
0.9709509 	 0.985047 
0.9709647 	 0.988788 
0.9709785 	 0.988530 
0.9709923 	 0.989337 
0.9710061 	 0.992722 
0.9710199 	 0.991643 
0.9710338 	 0.991475 
0.9710476 	 0.997924 
0.9710614 	 1.003620 
0.9710752 	 1.003773 
0.9710890 	 1.004209 
0.9711028 	 1.009844 
0.9711166 	 1.033416 
0.9711304 	 1.055920 
0.9711442 	 1.048530 
0.9711580 	 1.015045 
0.9711718 	 1.023584 
0.9711856 	 1.016089 
0.9711994 	 1.017850 
0.9712132 	 1.009338 
0.9712270 	 1.014421 
0.9712408 	 1.007935 
0.9712546 	 1.009380 
0.9712684 	 1.007481 
0.9712822 	 1.002735 
0.9712960 	 1.007755 
0.9713098 	 1.011146 
0.9713236 	 1.006171 
0.9713374 	 1.011648 
0.9713512 	 1.013183 
0.9713650 	 1.016030 
0.9713789 	 1.008883 
0.9713927 	 1.011379 
0.9714065 	 1.005330 
0.9714203 	 1.011241 
0.9714341 	 1.003946 
0.9714479 	 1.007031 
0.9714617 	 1.006613 
0.9714755 	 1.016850 
0.9714893 	 1.013420 
0.9715031 	 1.017782 
0.9715169 	 1.018221 
0.9715307 	 1.010513 
0.9715445 	 1.002202 
0.9715583 	 1.004972 
0.9715721 	 1.002270 
0.9715859 	 1.002978 
0.9715997 	 1.002254 
0.9716135 	 1.005311 
0.9716273 	 1.003568 
0.9716411 	 1.000492 
0.9716549 	 0.996671 
0.9716687 	 0.992853 
0.9716825 	 0.987350 
0.9716963 	 0.989884 
0.9717101 	 0.990707 
0.9717239 	 0.995571 
0.9717378 	 1.014775 
0.9717516 	 1.054981 
0.9717654 	 1.097327 
0.9717792 	 1.068552 
0.9717930 	 1.008693 
0.9718068 	 0.998254 
0.9718206 	 0.999986 
0.9718344 	 0.988845 
0.9718482 	 0.986876 
0.9718620 	 0.990939 
0.9718758 	 1.001300 
0.9718896 	 0.999301 
0.9719034 	 1.002599 
0.9719172 	 0.989060 
0.9719310 	 0.998889 
0.9719448 	 0.994896 
0.9719586 	 0.991153 
0.9719724 	 0.989248 
0.9719862 	 0.996683 
0.9720000 	 0.995658 
0.9720138 	 1.005192 
0.9720276 	 1.000871 
0.9720414 	 1.004094 
0.9720552 	 0.999526 
0.9720690 	 1.000184 
0.9720828 	 0.996401 
0.9720967 	 1.002814 
0.9721105 	 1.004116 
0.9721243 	 1.003457 
0.9721381 	 1.004472 
0.9721519 	 1.007936 
0.9721657 	 1.015221 
0.9721795 	 1.010387 
0.9721933 	 1.007727 
0.9722071 	 1.007292 


==> anc/HD55052/HD55052_80.dat <==
0.9468209 	 1.033484 
0.9468345 	 1.042359 
0.9468481 	 1.051635 
0.9468618 	 1.034192 
0.9468754 	 1.016076 
0.9468890 	 0.989287 
0.9469026 	 1.001322 
0.9469162 	 0.999693 
0.9469298 	 1.017744 
0.9469435 	 1.050856 
0.9469571 	 1.078030 
0.9469707 	 1.062610 
0.9469843 	 1.057613 
0.9469979 	 1.036429 
0.9470115 	 1.035779 
0.9470252 	 1.041218 
0.9470388 	 1.044837 
0.9470524 	 1.017054 
0.9470660 	 1.062403 
0.9470796 	 1.067691 
0.9470932 	 1.079208 
0.9471069 	 1.110531 
0.9471205 	 1.102761 
0.9471341 	 1.087379 
0.9471477 	 1.090615 
0.9471613 	 1.114514 
0.9471749 	 1.111940 
0.9471886 	 1.097757 
0.9472022 	 1.118689 
0.9472158 	 1.110544 
0.9472294 	 1.080208 
0.9472430 	 1.062770 
0.9472566 	 1.031742 
0.9472703 	 1.032743 
0.9472839 	 1.057332 
0.9472975 	 1.051488 
0.9473111 	 1.060767 
0.9473247 	 1.048184 
0.9473383 	 1.034411 
0.9473520 	 1.024074 
0.9473656 	 1.011319 
0.9473792 	 0.994133 
0.9473928 	 0.989857 
0.9474064 	 0.979670 
0.9474200 	 0.972530 
0.9474337 	 0.974035 
0.9474473 	 0.994597 
0.9474609 	 0.998923 
0.9474745 	 1.011325 
0.9474881 	 1.008051 
0.9475017 	 1.015243 
0.9475154 	 0.995546 
0.9475290 	 0.993231 
0.9475426 	 0.992928 
0.9475562 	 1.001310 
0.9475698 	 1.006890 
0.9475834 	 1.014551 
0.9475971 	 1.010392 
0.9476107 	 1.017547 
0.9476243 	 1.014302 
0.9476379 	 1.017227 
0.9476515 	 1.026216 
0.9476651 	 1.036663 
0.9476788 	 1.073867 
0.9476924 	 1.106932 
0.9477060 	 1.084498 
0.9477196 	 1.080467 
0.9477332 	 1.141001 
0.9477468 	 1.127099 
0.9477605 	 1.093286 
0.9477741 	 1.113323 
0.9477877 	 1.092728 
0.9478013 	 1.049009 
0.9478149 	 1.048056 
0.9478285 	 1.070059 
0.9478422 	 1.072962 
0.9478558 	 1.041378 
0.9478694 	 1.034643 
0.9478830 	 1.023550 
0.9478966 	 1.005518 
0.9479102 	 1.000948 
0.9479239 	 0.993341 
0.9479375 	 0.995828 
0.9479511 	 1.011594 
0.9479647 	 1.012895 
0.9479783 	 0.992455 
0.9479919 	 0.981759 
0.9480056 	 0.980373 
0.9480192 	 0.975880 
0.9480328 	 0.972761 
0.9480464 	 0.976761 
0.9480600 	 0.966272 
0.9480736 	 0.978225 
0.9480873 	 0.996839 
0.9481009 	 0.994535 
0.9481145 	 0.997162 
0.9481281 	 1.003592 
0.9481417 	 0.982308 
0.9481553 	 0.983181 
0.9481690 	 0.985699 
0.9481826 	 0.994577 
0.9481962 	 1.011701 
0.9482098 	 1.048692 
0.9482234 	 1.071030 
0.9482370 	 1.119873 
0.9482507 	 1.148946 
0.9482643 	 1.190427 
0.9482779 	 1.269856 
0.9482915 	 1.148786 
0.9483051 	 1.123333 
0.9483187 	 1.114589 
0.9483324 	 1.109427 
0.9483460 	 1.112592 
0.9483596 	 1.138953 
0.9483732 	 1.165311 
0.9483868 	 1.204329 
0.9484004 	 1.233199 
0.9484140 	 1.215071 
0.9484277 	 1.222102 
0.9484413 	 1.261423 
0.9484549 	 1.231467 
0.9484685 	 1.220098 
0.9484821 	 1.227225 
0.9484957 	 1.173002 
0.9485094 	 1.074159 
0.9485230 	 1.071925 
0.9485366 	 1.047458 
0.9485502 	 1.011764 
0.9485638 	 1.001255 
0.9485774 	 1.014617 
0.9485911 	 1.001436 
0.9486047 	 0.999002 
0.9486183 	 1.002879 
0.9486319 	 0.995489 
0.9486455 	 0.993416 
0.9486591 	 0.981014 
0.9486728 	 0.981784 
0.9486864 	 0.986913 
0.9487000 	 0.988150 
0.9487136 	 0.992981 
0.9487272 	 1.005544 
0.9487408 	 1.009014 
0.9487545 	 1.009877 
0.9487681 	 0.988989 
0.9487817 	 0.995639 
0.9487953 	 1.003284 
0.9488089 	 1.008815 
0.9488225 	 1.015533 
0.9488362 	 1.054005 
0.9488498 	 1.052462 
0.9488634 	 1.033448 
0.9488770 	 1.018527 
0.9488906 	 0.999438 
0.9489042 	 0.984284 
0.9489179 	 0.988803 
0.9489315 	 0.987626 
0.9489451 	 0.996560 
0.9489587 	 1.011308 
0.9489723 	 1.059667 
0.9489859 	 1.071978 
0.9489996 	 1.052784 
0.9490132 	 1.033512 
0.9490268 	 1.010285 
0.9490404 	 0.997532 
0.9490540 	 0.982698 
0.9490676 	 0.970068 
0.9490813 	 0.983531 
0.9490949 	 0.988463 
0.9491085 	 0.993651 
0.9491221 	 0.980877 
0.9491357 	 0.983832 
0.9491493 	 0.975686 
0.9491630 	 0.969033 
0.9491766 	 0.981067 
0.9491902 	 0.981039 
0.9492038 	 0.996449 
0.9492174 	 1.007998 
0.9492310 	 1.012650 
0.9492447 	 1.013679 
0.9492583 	 1.001261 
0.9492719 	 0.986238 
0.9492855 	 0.969344 
0.9492991 	 0.971706 
0.9493127 	 0.983519 
0.9493264 	 0.992273 
0.9493400 	 0.989661 
0.9493536 	 0.987067 
0.9493672 	 0.989971 
0.9493808 	 0.997212 
0.9493944 	 1.004184 
0.9494081 	 0.996646 
0.9494217 	 0.989564 
0.9494353 	 0.987473 
0.9494489 	 0.994003 
0.9494625 	 0.995837 
0.9494761 	 0.989101 
0.9494898 	 0.998814 
0.9495034 	 0.988486 
0.9495170 	 0.998700 
0.9495306 	 1.007245 
0.9495442 	 1.019496 
0.9495578 	 1.040863 
0.9495715 	 1.094224 
0.9495851 	 1.115451 
0.9495987 	 1.112930 
0.9496123 	 1.114112 
0.9496259 	 1.184211 
0.9496395 	 1.208304 
0.9496532 	 1.197552 
0.9496668 	 1.183326 
0.9496804 	 1.184100 
0.9496940 	 1.191369 
0.9497076 	 1.154105 
0.9497212 	 1.132304 
0.9497349 	 1.097625 
0.9497485 	 1.063463 
0.9497621 	 1.039236 
0.9497757 	 1.025492 
0.9497893 	 1.010594 
0.9498029 	 0.999329 
0.9498166 	 1.006682 
0.9498302 	 1.002151 
0.9498438 	 1.006601 
0.9498574 	 1.011296 
0.9498710 	 1.008485 
0.9498846 	 1.025401 
0.9498983 	 1.018779 
0.9499119 	 1.018672 
0.9499255 	 1.017986 
0.9499391 	 1.049093 
0.9499527 	 1.086743 
0.9499663 	 1.137568 
0.9499800 	 1.186937 
0.9499936 	 1.150023 
0.9500072 	 1.074647 
0.9500208 	 1.081518 
0.9500344 	 1.084878 
0.9500480 	 1.051353 
0.9500617 	 1.018441 
0.9500753 	 1.012929 
0.9500889 	 1.012127 
0.9501025 	 1.019317 
0.9501161 	 1.030670 
0.9501297 	 1.036547 
0.9501433 	 1.017062 
0.9501570 	 1.032427 
0.9501706 	 1.045411 
0.9501842 	 1.064967 
0.9501978 	 1.106074 
0.9502114 	 1.134862 
0.9502250 	 1.077839 
0.9502387 	 1.063698 
0.9502523 	 1.072983 
0.9502659 	 1.075893 
0.9502795 	 1.086281 
0.9502931 	 1.132248 
0.9503067 	 1.158072 
0.9503204 	 1.219579 
0.9503340 	 1.320763 
0.9503476 	 1.203341 
0.9503612 	 1.176957 
0.9503748 	 1.226941 
0.9503884 	 1.318918 
0.9504021 	 1.332878 
0.9504157 	 1.280883 
0.9504293 	 1.120671 
0.9504429 	 1.093799 
0.9504565 	 1.072261 
0.9504701 	 1.061328 
0.9504838 	 1.032686 
0.9504974 	 1.022671 
0.9505110 	 1.011784 
0.9505246 	 1.004984 
0.9505382 	 0.999312 
0.9505518 	 0.996445 
0.9505655 	 0.988785 
0.9505791 	 0.994129 
0.9505927 	 0.995456 
0.9506063 	 0.994105 
0.9506199 	 0.987901 
0.9506335 	 0.991100 
0.9506472 	 0.986694 
0.9506608 	 0.986320 
0.9506744 	 0.993262 
0.9506880 	 1.002744 
0.9507016 	 0.996103 
0.9507152 	 1.001493 
0.9507289 	 0.994845 
0.9507425 	 1.002201 
0.9507561 	 0.998121 
0.9507697 	 0.994360 
0.9507833 	 1.000148 
0.9507969 	 1.026861 
0.9508106 	 1.032874 
0.9508242 	 1.021000 
0.9508378 	 1.030343 
0.9508514 	 1.021385 
0.9508650 	 1.003730 
0.9508786 	 1.002869 
0.9508923 	 0.994571 
0.9509059 	 0.993408 
0.9509195 	 0.992215 
0.9509331 	 0.984012 
0.9509467 	 0.979596 
0.9509603 	 0.988182 
0.9509740 	 0.997607 
0.9509876 	 1.004713 
0.9510012 	 1.012446 
0.9510148 	 1.012638 
0.9510284 	 1.013594 
0.9510420 	 1.009415 
0.9510557 	 0.998918 
0.9510693 	 1.002168 
0.9510829 	 0.999194 
0.9510965 	 0.998378 
0.9511101 	 1.012517 
0.9511237 	 1.020826 
0.9511374 	 1.008163 
0.9511510 	 1.006322 
0.9511646 	 1.008303 
0.9511782 	 1.007797 
0.9511918 	 0.989162 
0.9512054 	 0.996270 
0.9512191 	 0.995418 
0.9512327 	 1.004535 
0.9512463 	 1.002673 
0.9512599 	 1.010234 
0.9512735 	 1.013929 
0.9512871 	 1.005042 
0.9513008 	 1.019873 
0.9513144 	 1.037062 
0.9513280 	 1.023636 
0.9513416 	 1.015038 
0.9513552 	 1.019504 
0.9513688 	 1.012915 
0.9513825 	 1.011613 
0.9513961 	 1.004599 
0.9514097 	 0.997626 
0.9514233 	 0.991738 
0.9514369 	 0.993071 
0.9514505 	 0.987838 
0.9514642 	 0.988715 
0.9514778 	 1.006402 
0.9514914 	 1.033381 
0.9515050 	 1.040491 
0.9515186 	 1.028361 
0.9515322 	 1.019077 
0.9515459 	 1.016085 
0.9515595 	 1.007120 
0.9515731 	 1.004380 
0.9515867 	 1.013723 
0.9516003 	 1.051749 
0.9516139 	 1.068159 
0.9516276 	 1.063247 
0.9516412 	 1.039361 
0.9516548 	 1.037012 
0.9516684 	 1.041699 
0.9516820 	 1.045279 
0.9516956 	 1.037583 
0.9517093 	 1.024029 
0.9517229 	 1.028886 
0.9517365 	 1.038889 
0.9517501 	 1.028453 
0.9517637 	 1.022495 
0.9517773 	 1.017964 
0.9517910 	 1.017930 
0.9518046 	 1.019980 
0.9518182 	 1.024873 
0.9518318 	 1.032056 
0.9518454 	 1.043443 
0.9518590 	 1.063148 
0.9518726 	 1.089906 
0.9518863 	 1.098876 
0.9518999 	 1.132701 
0.9519135 	 1.172009 
0.9519271 	 1.193261 
0.9519407 	 1.177706 
0.9519543 	 1.100681 
0.9519680 	 1.263499 
0.9519816 	 1.302328 
0.9519952 	 1.172431 
0.9520088 	 1.119816 
0.9520224 	 1.113264 
0.9520360 	 1.108014 
0.9520497 	 1.079512 
0.9520633 	 1.052439 
0.9520769 	 1.048460 
0.9520905 	 1.045732 
0.9521041 	 1.039020 
0.9521177 	 1.038546 
0.9521314 	 1.044941 
0.9521450 	 1.074218 
0.9521586 	 1.117741 
0.9521722 	 1.150985 
0.9521858 	 1.108277 
0.9521994 	 1.042333 
0.9522131 	 1.070877 
0.9522267 	 1.087060 
0.9522403 	 1.074686 
0.9522539 	 1.051995 
0.9522675 	 1.048843 
0.9522811 	 1.048721 
0.9522948 	 1.058474 
0.9523084 	 1.043339 
0.9523220 	 1.037591 
0.9523356 	 1.018902 
0.9523492 	 1.029757 
0.9523628 	 1.030125 
0.9523765 	 1.035688 
0.9523901 	 1.042281 
0.9524037 	 1.067379 
0.9524173 	 1.083456 
0.9524309 	 1.124276 
0.9524445 	 1.176975 
0.9524582 	 1.172972 
0.9524718 	 1.122782 
0.9524854 	 1.036669 
0.9524990 	 1.114728 
0.9525126 	 1.130182 
0.9525262 	 1.132629 
0.9525399 	 1.097840 
0.9525535 	 1.067343 
0.9525671 	 1.053236 
0.9525807 	 1.051049 
0.9525943 	 1.065749 
0.9526079 	 1.053580 
0.9526216 	 1.038510 
0.9526352 	 1.030177 
0.9526488 	 1.026797 
0.9526624 	 1.021837 
0.9526760 	 1.017434 
0.9526896 	 1.017648 
0.9527033 	 1.018318 
0.9527169 	 1.031546 
0.9527305 	 1.081045 
0.9527441 	 1.132933 
0.9527577 	 1.125678 
0.9527713 	 1.038996 
0.9527850 	 1.048471 
0.9527986 	 1.063924 
0.9528122 	 1.037040 
0.9528258 	 1.018586 
0.9528394 	 1.017043 
0.9528530 	 1.008543 
0.9528667 	 1.003361 
0.9528803 	 1.009933 
0.9528939 	 1.006360 
0.9529075 	 1.008050 
0.9529211 	 1.022033 
0.9529347 	 1.019203 
0.9529484 	 1.016899 
0.9529620 	 1.021904 
0.9529756 	 1.037264 
0.9529892 	 1.064469 
0.9530028 	 1.054669 
0.9530164 	 1.033139 
0.9530301 	 1.042595 
0.9530437 	 1.049098 
0.9530573 	 1.053356 
0.9530709 	 1.084707 
0.9530845 	 1.138839 
0.9530981 	 1.085324 
0.9531118 	 1.078439 
0.9531254 	 1.117020 
0.9531390 	 1.099427 
0.9531526 	 1.058667 
0.9531662 	 1.064743 
0.9531798 	 1.072394 
0.9531935 	 1.048793 
0.9532071 	 1.018248 
0.9532207 	 1.014732 
0.9532343 	 1.018209 
0.9532479 	 1.001459 
0.9532615 	 0.990019 
0.9532752 	 0.985135 
0.9532888 	 0.989817 
0.9533024 	 0.995466 
0.9533160 	 0.986190 
0.9533296 	 0.981730 
0.9533432 	 0.987592 
0.9533569 	 1.002560 
0.9533705 	 1.009224 
0.9533841 	 1.004743 
0.9533977 	 1.027623 
0.9534113 	 1.052320 
0.9534249 	 1.031864 
0.9534386 	 1.007185 
0.9534522 	 1.009346 
0.9534658 	 1.001199 
0.9534794 	 0.987764 
0.9534930 	 0.983197 
0.9535066 	 0.980897 
0.9535203 	 0.990494 
0.9535339 	 0.988455 
0.9535475 	 0.987640 
0.9535611 	 0.998059 
0.9535747 	 1.017617 
0.9535883 	 1.022523 
0.9536019 	 1.004076 
0.9536156 	 0.996111 
0.9536292 	 0.990908 
0.9536428 	 0.981928 
0.9536564 	 0.980200 
0.9536700 	 0.982221 
0.9536836 	 0.986357 
0.9536973 	 0.986379 
0.9537109 	 0.983025 
0.9537245 	 0.989301 
0.9537381 	 0.991385 
0.9537517 	 0.995208 
0.9537653 	 0.999074 
0.9537790 	 0.992770 
0.9537926 	 0.999899 
0.9538062 	 1.025719 
0.9538198 	 1.068127 
0.9538334 	 1.093935 
0.9538470 	 1.110134 
0.9538607 	 1.132231 
0.9538743 	 1.109286 
0.9538879 	 1.051669 
0.9539015 	 1.014068 
0.9539151 	 0.999991 
0.9539287 	 0.988029 
0.9539424 	 0.977033 
0.9539560 	 0.970774 
0.9539696 	 0.967538 
0.9539832 	 0.966581 
0.9539968 	 0.962683 
0.9540104 	 0.960927 
0.9540241 	 0.965297 
0.9540377 	 0.963430 
0.9540513 	 0.974209 
0.9540649 	 1.005288 
0.9540785 	 1.025384 
0.9540921 	 1.006383 
0.9541058 	 0.990363 
0.9541194 	 0.977521 
0.9541330 	 0.960128 
0.9541466 	 0.954214 
0.9541602 	 0.948284 
0.9541738 	 0.947044 
0.9541875 	 0.941775 
0.9542011 	 0.940561 
0.9542147 	 0.936441 
0.9542283 	 0.934517 
0.9542419 	 0.940044 
0.9542555 	 0.934518 
0.9542692 	 0.933260 
0.9542828 	 0.934367 
0.9542964 	 0.943778 
0.9543100 	 0.965711 
0.9543236 	 1.003290 
0.9543372 	 1.014313 
0.9543509 	 0.965606 
0.9543645 	 0.953622 
0.9543781 	 0.948792 
0.9543917 	 0.928647 
0.9544053 	 0.911864 
0.9544189 	 0.905235 
0.9544326 	 0.904611 
0.9544462 	 0.902641 
0.9544598 	 0.897879 
0.9544734 	 0.886146 
0.9544870 	 0.882756 
0.9545006 	 0.875001 
0.9545143 	 0.876611 
0.9545279 	 0.869024 
0.9545415 	 0.865678 
0.9545551 	 0.870097 
0.9545687 	 0.868669 
0.9545823 	 0.866934 
0.9545960 	 0.877896 
0.9546096 	 0.913925 
0.9546232 	 0.958516 
0.9546368 	 0.984566 
0.9546504 	 1.043304 
0.9546640 	 1.278229 
0.9546777 	 1.134994 
0.9546913 	 0.854938 
0.9547049 	 0.816663 
0.9547185 	 0.826244 
0.9547321 	 0.808716 
0.9547457 	 0.783243 
0.9547594 	 0.773419 
0.9547730 	 0.763025 
0.9547866 	 0.763567 
0.9548002 	 0.768042 
0.9548138 	 0.787691 
0.9548274 	 0.814239 
0.9548411 	 0.787077 
0.9548547 	 0.769718 
0.9548683 	 0.775592 
0.9548819 	 0.780819 
0.9548955 	 0.793680 
0.9549091 	 0.792446 
0.9549228 	 0.781557 
0.9549364 	 0.787217 
0.9549500 	 0.797217 
0.9549636 	 0.793089 
0.9549772 	 0.793992 
0.9549908 	 0.797895 
0.9550045 	 0.801809 
0.9550181 	 0.797694 
0.9550317 	 0.804639 
0.9550453 	 0.816220 
0.9550589 	 0.822927 
0.9550725 	 0.837283 
0.9550862 	 0.858716 
0.9550998 	 0.888358 
0.9551134 	 0.917287 
0.9551270 	 0.917182 
0.9551406 	 0.886073 
0.9551542 	 0.883324 
0.9551679 	 0.880838 
0.9551815 	 0.880932 
0.9551951 	 0.880749 
0.9552087 	 0.884096 
0.9552223 	 0.896281 
0.9552359 	 0.914300 
0.9552496 	 0.914437 
0.9552632 	 0.909475 
0.9552768 	 0.918627 
0.9552904 	 0.904797 
0.9553040 	 0.902337 
0.9553176 	 0.908884 
0.9553313 	 0.918095 
0.9553449 	 0.921027 
0.9553585 	 0.915092 
0.9553721 	 0.917101 
0.9553857 	 0.904907 
0.9553993 	 0.913780 
0.9554129 	 0.911332 
0.9554266 	 0.916682 
0.9554402 	 0.922176 
0.9554538 	 0.928114 
0.9554674 	 0.930506 
0.9554810 	 0.937993 
0.9554946 	 0.937323 
0.9555083 	 0.941417 
0.9555219 	 0.951555 
0.9555355 	 0.964233 
0.9555491 	 0.990922 
0.9555627 	 1.040342 
0.9555763 	 1.103501 
0.9555900 	 1.121793 
0.9556036 	 1.054069 
0.9556172 	 1.060226 
0.9556308 	 1.133667 
0.9556444 	 1.112586 
0.9556580 	 1.056888 
0.9556717 	 1.077551 
0.9556853 	 1.110348 
0.9556989 	 1.080332 
0.9557125 	 1.019910 
0.9557261 	 0.996907 
0.9557397 	 0.988905 
0.9557534 	 0.972535 
0.9557670 	 0.967439 
0.9557806 	 0.962557 
0.9557942 	 0.965745 
0.9558078 	 0.969267 
0.9558214 	 0.990061 
0.9558351 	 1.022638 
0.9558487 	 1.042829 
0.9558623 	 1.031047 
0.9558759 	 1.008035 
0.9558895 	 1.004406 
0.9559031 	 0.997768 
0.9559168 	 1.015724 
0.9559304 	 1.054409 
0.9559440 	 1.094824 
0.9559576 	 1.138688 
0.9559712 	 1.209856 
0.9559848 	 1.168891 
0.9559985 	 1.057364 
0.9560121 	 1.060513 
0.9560257 	 1.041698 
0.9560393 	 1.008754 
0.9560529 	 0.998534 
0.9560665 	 1.006756 
0.9560802 	 1.031245 
0.9560938 	 1.028289 
0.9561074 	 1.016039 
0.9561210 	 1.026927 
0.9561346 	 1.015575 
0.9561482 	 0.995762 
0.9561619 	 0.989805 
0.9561755 	 0.982834 
0.9561891 	 0.982518 
0.9562027 	 0.985520 
0.9562163 	 0.982678 
0.9562299 	 0.982193 
0.9562436 	 0.983927 
0.9562572 	 0.983951 
0.9562708 	 0.977738 
0.9562844 	 0.977164 
0.9562980 	 0.988572 
0.9563116 	 0.983927 
0.9563253 	 0.986928 
0.9563389 	 0.991795 
0.9563525 	 0.987757 
0.9563661 	 0.986058 
0.9563797 	 0.980075 
0.9563933 	 0.982894 
0.9564070 	 0.982025 
0.9564206 	 0.981672 
0.9564342 	 0.984771 
0.9564478 	 0.993475 
0.9564614 	 1.008545 
0.9564750 	 1.027391 
0.9564887 	 1.061706 
0.9565023 	 1.100365 
0.9565159 	 1.125128 
0.9565295 	 1.080961 
0.9565431 	 1.030122 
0.9565567 	 1.018530 
0.9565704 	 1.011015 
0.9565840 	 1.004398 
0.9565976 	 1.009903 
0.9566112 	 1.034242 
0.9566248 	 1.074351 
0.9566384 	 1.075987 
0.9566521 	 1.041159 
0.9566657 	 1.031619 
0.9566793 	 1.014394 
0.9566929 	 1.000189 
0.9567065 	 1.020794 
0.9567201 	 1.049245 
0.9567338 	 1.089831 
0.9567474 	 1.124088 
0.9567610 	 1.081336 
0.9567746 	 1.020674 
0.9567882 	 1.028933 
0.9568018 	 1.030844 
0.9568155 	 1.022249 
0.9568291 	 1.018665 
0.9568427 	 1.013096 
0.9568563 	 1.027918 
0.9568699 	 1.051435 
0.9568835 	 1.095426 
0.9568972 	 1.154242 
0.9569108 	 1.153185 
0.9569244 	 1.033232 
0.9569380 	 1.002789 
0.9569516 	 1.034846 
0.9569652 	 1.031078 
0.9569789 	 1.021916 
0.9569925 	 1.012247 
0.9570061 	 1.003335 
0.9570197 	 0.995750 
0.9570333 	 0.991793 
0.9570469 	 0.990112 
0.9570606 	 0.988507 
0.9570742 	 0.992489 
0.9570878 	 1.004256 
0.9571014 	 1.029449 
0.9571150 	 1.062692 
0.9571286 	 1.098996 
0.9571422 	 1.112939 
0.9571559 	 1.055327 
0.9571695 	 0.999690 
0.9571831 	 0.994174 
0.9571967 	 0.994910 
0.9572103 	 0.988453 
0.9572239 	 0.984386 
0.9572376 	 0.985765 
0.9572512 	 0.992767 
0.9572648 	 1.011154 
0.9572784 	 1.025404 
0.9572920 	 1.008994 
0.9573056 	 1.003071 
0.9573193 	 1.019911 
0.9573329 	 1.039574 
0.9573465 	 1.047412 
0.9573601 	 1.082613 
0.9573737 	 1.125917 
0.9573873 	 1.081071 
0.9574010 	 1.004483 
0.9574146 	 1.013496 
0.9574282 	 1.012133 
0.9574418 	 1.000377 
0.9574554 	 0.994818 
0.9574690 	 0.992399 
0.9574827 	 0.998734 
0.9574963 	 1.002340 
0.9575099 	 1.007921 
0.9575235 	 1.016817 
0.9575371 	 1.014134 
0.9575507 	 1.004952 
0.9575644 	 0.996312 
0.9575780 	 0.990002 
0.9575916 	 0.995486 
0.9576052 	 0.994735 
0.9576188 	 0.995603 
0.9576324 	 0.998947 
0.9576461 	 1.001338 
0.9576597 	 0.998179 
0.9576733 	 1.002407 
0.9576869 	 0.993704 
0.9577005 	 0.995642 
0.9577141 	 0.993603 
0.9577278 	 0.993186 
0.9577414 	 0.994876 
0.9577550 	 0.991142 
0.9577686 	 0.999227 
0.9577822 	 1.000414 
0.9577958 	 1.010025 
0.9578095 	 1.026924 
0.9578231 	 1.018912 
0.9578367 	 1.007859 
0.9578503 	 1.002260 
0.9578639 	 0.999938 
0.9578775 	 0.996019 
0.9578912 	 0.997105 
0.9579048 	 1.001126 
0.9579184 	 1.011289 
0.9579320 	 1.033704 
0.9579456 	 1.061585 
0.9579592 	 1.046450 
0.9579729 	 1.018673 
0.9579865 	 1.015079 
0.9580001 	 1.011885 
0.9580137 	 1.007484 
0.9580273 	 1.001914 
0.9580409 	 1.000214 
0.9580546 	 0.997761 
0.9580682 	 0.994095 
0.9580818 	 0.994921 
0.9580954 	 0.998194 
0.9581090 	 0.998023 
0.9581226 	 1.004168 
0.9581363 	 1.006655 
0.9581499 	 1.007916 
0.9581635 	 1.025564 
0.9581771 	 1.044327 
0.9581907 	 1.037489 
0.9582043 	 1.060155 
0.9582180 	 1.109156 
0.9582316 	 1.155132 
0.9582452 	 1.186195 
0.9582588 	 1.186425 
0.9582724 	 1.123374 
0.9582860 	 1.063938 
0.9582997 	 1.049181 
0.9583133 	 1.047764 
0.9583269 	 1.072552 
0.9583405 	 1.121180 
0.9583541 	 1.175813 
0.9583677 	 1.121988 
0.9583814 	 1.022339 
0.9583950 	 1.056120 
0.9584086 	 1.109305 
0.9584222 	 1.139482 
0.9584358 	 1.090503 
0.9584494 	 1.023404 
0.9584631 	 1.016632 
0.9584767 	 1.014013 
0.9584903 	 1.004182 
0.9585039 	 1.005384 
0.9585175 	 1.005723 
0.9585311 	 1.009070 
0.9585448 	 1.008801 
0.9585584 	 1.002272 
0.9585720 	 0.998035 
0.9585856 	 1.000953 
0.9585992 	 1.009377 
0.9586128 	 1.002998 
0.9586265 	 0.998606 
0.9586401 	 1.000255 
0.9586537 	 1.008007 
0.9586673 	 1.006774 
0.9586809 	 1.001569 
0.9586945 	 1.002770 
0.9587082 	 1.009047 
0.9587218 	 1.010465 
0.9587354 	 1.005499 
0.9587490 	 1.001524 
0.9587626 	 0.998329 
0.9587762 	 0.999929 
0.9587899 	 1.008737 
0.9588035 	 1.010416 
0.9588171 	 1.020700 
0.9588307 	 1.039776 
0.9588443 	 1.043514 
0.9588579 	 1.008366 
0.9588715 	 1.009468 
0.9588852 	 1.012113 
0.9588988 	 1.007716 
0.9589124 	 1.004234 
0.9589260 	 1.000411 
0.9589396 	 1.019813 
0.9589532 	 1.063492 
0.9589669 	 1.054315 
0.9589805 	 1.010131 
0.9589941 	 1.002829 
0.9590077 	 1.005436 
0.9590213 	 1.001827 
0.9590349 	 0.999416 
0.9590486 	 1.001658 
0.9590622 	 1.011178 
0.9590758 	 1.037609 
0.9590894 	 1.072670 
0.9591030 	 1.116866 
0.9591166 	 1.107428 
0.9591303 	 1.100275 
0.9591439 	 1.155714 
0.9591575 	 1.189523 
0.9591711 	 1.084500 
0.9591847 	 1.054713 
0.9591983 	 1.110490 
0.9592120 	 1.070364 
0.9592256 	 1.018541 
0.9592392 	 1.025806 
0.9592528 	 1.072498 
0.9592664 	 1.111314 
0.9592800 	 1.055502 
0.9592937 	 0.997392 
0.9593073 	 1.014985 
0.9593209 	 1.015254 
0.9593345 	 1.002199 
0.9593481 	 1.018115 
0.9593617 	 1.072731 
0.9593754 	 1.067470 
0.9593890 	 1.001348 
0.9594026 	 1.008053 
0.9594162 	 1.042916 
0.9594298 	 1.069740 
0.9594434 	 1.092645 
0.9594571 	 1.051620 
0.9594707 	 1.037719 
0.9594843 	 1.103892 
0.9594979 	 1.144568 
0.9595115 	 1.055056 
0.9595251 	 0.978058 
0.9595388 	 1.007151 
0.9595524 	 1.016477 
0.9595660 	 0.999290 
0.9595796 	 0.993551 
0.9595932 	 0.981572 
0.9596068 	 0.981068 
0.9596205 	 0.979317 
0.9596341 	 0.983729 
0.9596477 	 1.019356 
0.9596613 	 1.058488 
0.9596749 	 1.049118 
0.9596885 	 1.014423 
0.9597022 	 1.039847 
0.9597158 	 1.081493 
0.9597294 	 1.079947 
0.9597430 	 1.030562 
0.9597566 	 0.993037 
0.9597702 	 0.986927 
0.9597839 	 0.982770 
0.9597975 	 0.986854 
0.9598111 	 0.992372 
0.9598247 	 0.993816 
0.9598383 	 0.990317 
0.9598519 	 0.986436 
0.9598656 	 0.985374 
0.9598792 	 1.006551 
0.9598928 	 1.018160 
0.9599064 	 1.003358 
0.9599200 	 0.995100 
0.9599336 	 0.997969 
0.9599473 	 0.997263 
0.9599609 	 0.988529 
0.9599745 	 0.988423 
0.9599881 	 0.995374 
0.9600017 	 1.028653 
0.9600153 	 1.038436 
0.9600290 	 1.020545 
0.9600426 	 1.048610 
0.9600562 	 1.064112 
0.9600698 	 1.015632 
0.9600834 	 0.996581 
0.9600970 	 0.998470 
0.9601107 	 1.005309 
0.9601243 	 1.013748 
0.9601379 	 1.021992 
0.9601515 	 1.031768 


==> anc/HD58367/HD58367_69.dat <==
1.0962840 	 1.014400 
1.0963000 	 1.035100 
1.0963160 	 1.055670 
1.0963320 	 1.076370 
1.0963470 	 1.097070 
1.0963630 	 1.116790 
1.0963790 	 1.132500 
1.0963950 	 1.138010 
1.0964110 	 1.120170 
1.0964270 	 1.095890 
1.0964420 	 1.093940 
1.0964580 	 1.100580 
1.0964740 	 1.089880 
1.0964900 	 1.097790 
1.0965060 	 1.081790 
1.0965210 	 1.048340 
1.0965370 	 0.971491 
1.0965530 	 0.883384 
1.0965690 	 0.797146 
1.0965850 	 0.798492 
1.0966010 	 0.849391 
1.0966170 	 0.914302 
1.0966320 	 0.970811 
1.0966480 	 1.000040 
1.0966640 	 1.006390 
1.0966800 	 0.959790 
1.0966960 	 0.912335 
1.0967120 	 0.885771 
1.0967270 	 0.864462 
1.0967430 	 0.842650 
1.0967590 	 0.836339 
1.0967750 	 0.882957 
1.0967910 	 0.946661 
1.0968070 	 0.976585 
1.0968220 	 0.947910 
1.0968380 	 0.879394 
1.0968540 	 0.820245 
1.0968700 	 0.797033 
1.0968860 	 0.763309 
1.0969010 	 0.768577 
1.0969170 	 0.811597 
1.0969330 	 0.893433 
1.0969490 	 0.956141 
1.0969650 	 0.950718 
1.0969810 	 0.885798 
1.0969960 	 0.825859 
1.0970120 	 0.833811 
1.0970280 	 0.864833 
1.0970440 	 0.878923 
1.0970600 	 0.897624 
1.0970760 	 0.921151 
1.0970910 	 0.951383 
1.0971070 	 0.942874 
1.0971230 	 0.892908 
1.0971390 	 0.828958 
1.0971550 	 0.778796 
1.0971710 	 0.762035 
1.0971860 	 0.781222 
1.0972020 	 0.832967 
1.0972180 	 0.884621 
1.0972340 	 0.947916 
1.0972500 	 1.000290 
1.0972650 	 1.037390 
1.0972810 	 1.042740 
1.0972970 	 1.040010 
1.0973130 	 1.006820 
1.0973290 	 0.996365 
1.0973450 	 1.006940 
1.0973610 	 1.030980 
1.0973760 	 1.043440 
1.0973920 	 1.055880 
1.0974080 	 1.027540 
1.0974240 	 0.968315 
1.0974400 	 0.921298 
1.0974560 	 0.892093 
1.0974710 	 0.872207 
1.0974870 	 0.875363 
1.0975030 	 0.913613 
1.0975190 	 0.957537 
1.0975350 	 0.996881 
1.0975510 	 1.027390 
1.0975660 	 1.017440 
1.0975820 	 0.974956 
1.0975980 	 0.917150 
1.0976140 	 0.893079 
1.0976300 	 0.919882 
1.0976460 	 0.967374 
1.0976610 	 0.998057 
1.0976770 	 0.991155 
1.0976930 	 0.963439 
1.0977090 	 0.910792 
1.0977250 	 0.837292 
1.0977410 	 0.788120 
1.0977560 	 0.799113 
1.0977720 	 0.852943 
1.0977880 	 0.899369 
1.0978040 	 0.925734 
1.0978200 	 0.939149 
1.0978360 	 0.959723 
1.0978510 	 0.981605 
1.0978670 	 1.002510 
1.0978830 	 1.029780 
1.0978990 	 1.058150 
1.0979150 	 1.061710 
1.0979310 	 1.044670 
1.0979460 	 1.003540 
1.0979620 	 0.972575 
1.0979780 	 0.951559 
1.0979940 	 0.940325 
1.0980100 	 0.971427 
1.0980250 	 0.961934 
1.0980410 	 0.956536 
1.0980570 	 0.913996 
1.0980730 	 0.897957 
1.0980890 	 0.917765 
1.0981050 	 0.985045 
1.0981200 	 1.039750 
1.0981360 	 1.035700 
1.0981520 	 0.974911 
1.0981680 	 0.883390 
1.0981840 	 0.820047 
1.0982000 	 0.814346 
1.0982150 	 0.877716 
1.0982310 	 0.930291 
1.0982470 	 0.920181 
1.0982630 	 0.834635 
1.0982790 	 0.722894 
1.0982950 	 0.657319 
1.0983100 	 0.666099 
1.0983260 	 0.707266 
1.0983420 	 0.770403 
1.0983580 	 0.816885 
1.0983740 	 0.842643 
1.0983900 	 0.833887 
1.0984050 	 0.819490 
1.0984210 	 0.838680 
1.0984370 	 0.863817 
1.0984530 	 0.866251 
1.0984690 	 0.863612 
1.0984850 	 0.877565 
1.0985000 	 0.902777 
1.0985160 	 0.948645 
1.0985320 	 0.898095 
1.0985480 	 0.830659 
1.0985640 	 0.776738 
1.0985800 	 0.800104 
1.0985950 	 0.849530 
1.0986110 	 0.899657 
1.0986270 	 0.943060 
1.0986430 	 0.969061 
1.0986590 	 0.992133 
1.0986750 	 1.009620 
1.0986900 	 1.023590 
1.0987060 	 1.031430 
1.0987220 	 1.039120 
1.0987380 	 1.047330 
1.0987540 	 1.044620 
1.0987700 	 1.015100 
1.0987850 	 0.933234 
1.0988010 	 0.825738 
1.0988170 	 0.769810 
1.0988330 	 0.798770 
1.0988490 	 0.866175 
1.0988640 	 0.899805 
1.0988800 	 0.886712 
1.0988960 	 0.862243 
1.0989120 	 0.869942 
1.0989280 	 0.923033 
1.0989440 	 0.963037 
1.0989590 	 0.991812 
1.0989750 	 1.002630 
1.0989910 	 1.011350 
1.0990070 	 1.005190 
1.0990230 	 0.997249 
1.0990390 	 0.979722 
1.0990540 	 0.930475 
1.0990700 	 0.852248 
1.0990860 	 0.795527 
1.0991020 	 0.797372 
1.0991180 	 0.854607 
1.0991340 	 0.927796 
1.0991500 	 0.983485 
1.0991650 	 1.005610 
1.0991810 	 1.013850 
1.0991970 	 1.007600 
1.0992130 	 1.014300 
1.0992290 	 1.025580 
1.0992440 	 1.040170 
1.0992600 	 1.058660 
1.0992760 	 1.065110 
1.0992920 	 1.051440 
1.0993080 	 1.023920 
1.0993240 	 1.009470 
1.0993390 	 0.984281 
1.0993550 	 0.937345 
1.0993710 	 0.877514 
1.0993870 	 0.839724 
1.0994030 	 0.859065 
1.0994190 	 0.914497 
1.0994340 	 0.926025 
1.0994500 	 0.888212 
1.0994660 	 0.843566 
1.0994820 	 0.841162 
1.0994980 	 0.882025 
1.0995140 	 0.929209 
1.0995300 	 0.968215 
1.0995450 	 0.993143 
1.0995610 	 0.988031 
1.0995770 	 0.995325 
1.0995930 	 1.001190 
1.0996090 	 0.987938 
1.0996240 	 0.975380 
1.0996400 	 0.960231 
1.0996560 	 0.956033 
1.0996720 	 0.951156 
1.0996880 	 0.933309 
1.0997040 	 0.907171 
1.0997190 	 0.906041 
1.0997350 	 0.929534 
1.0997510 	 0.953769 
1.0997670 	 0.980514 
1.0997830 	 0.986358 
1.0997990 	 0.961510 
1.0998140 	 0.911819 
1.0998300 	 0.868612 
1.0998460 	 0.863435 
1.0998620 	 0.897313 
1.0998780 	 0.921485 
1.0998940 	 0.908150 
1.0999090 	 0.869104 
1.0999250 	 0.843621 
1.0999410 	 0.862919 
1.0999570 	 0.892332 
1.0999730 	 0.882358 
1.0999890 	 0.845897 
1.1000040 	 0.815880 
1.1000200 	 0.833833 
1.1000360 	 0.884247 
1.1000520 	 0.915420 
1.1000680 	 0.897991 
1.1000830 	 0.853326 
1.1000990 	 0.818727 
1.1001150 	 0.839283 
1.1001310 	 0.866128 
1.1001470 	 0.847773 
1.1001630 	 0.821059 
1.1001780 	 0.823276 
1.1001940 	 0.863007 
1.1002100 	 0.867746 
1.1002260 	 0.851967 
1.1002420 	 0.864486 
1.1002580 	 0.916647 
1.1002730 	 0.973018 
1.1002890 	 0.999831 
1.1003050 	 0.999785 
1.1003210 	 0.986602 
1.1003370 	 0.981374 
1.1003530 	 0.990471 
1.1003680 	 0.997072 
1.1003840 	 0.971241 
1.1004000 	 0.912414 
1.1004160 	 0.861425 
1.1004320 	 0.867910 
1.1004480 	 0.907586 
1.1004630 	 0.940545 
1.1004790 	 0.926859 
1.1004950 	 0.879780 
1.1005110 	 0.863839 
1.1005270 	 0.892224 
1.1005430 	 0.941180 
1.1005580 	 0.975117 
1.1005740 	 0.954125 
1.1005900 	 0.887707 
1.1006060 	 0.823195 
1.1006220 	 0.788815 
1.1006380 	 0.779629 
1.1006530 	 0.770996 
1.1006690 	 0.786223 
1.1006850 	 0.832413 
1.1007010 	 0.904017 
1.1007170 	 0.958106 
1.1007330 	 0.983440 
1.1007480 	 1.006780 
1.1007640 	 1.019460 
1.1007800 	 1.035230 
1.1007960 	 1.040260 
1.1008120 	 1.039190 
1.1008280 	 1.020530 
1.1008430 	 0.994729 
1.1008590 	 0.943049 
1.1008750 	 0.865890 
1.1008910 	 0.790366 
1.1009070 	 0.775910 
1.1009230 	 0.791485 
1.1009380 	 0.818186 
1.1009540 	 0.825115 
1.1009700 	 0.822650 
1.1009860 	 0.852601 
1.1010020 	 0.898054 
1.1010180 	 0.928366 
1.1010330 	 0.942827 
1.1010490 	 0.943509 
1.1010650 	 0.954433 
1.1010810 	 0.951079 
1.1010970 	 0.950053 
1.1011130 	 0.920160 
1.1011280 	 0.882214 
1.1011440 	 0.882497 
1.1011600 	 0.922086 
1.1011760 	 0.966632 
1.1011920 	 1.003230 
1.1012080 	 1.010210 
1.1012230 	 1.002730 
1.1012390 	 1.000780 
1.1012550 	 1.003060 
1.1012710 	 0.983239 
1.1012870 	 0.943973 
1.1013030 	 0.883074 
1.1013180 	 0.842832 
1.1013340 	 0.854182 
1.1013500 	 0.892971 
1.1013660 	 0.900905 
1.1013820 	 0.889997 
1.1013980 	 0.868531 
1.1014130 	 0.827800 
1.1014290 	 0.802752 
1.1014450 	 0.825077 
1.1014610 	 0.898576 
1.1014770 	 0.964484 
1.1014930 	 1.002110 
1.1015080 	 1.014910 
1.1015240 	 1.010780 
1.1015400 	 0.993459 
1.1015560 	 0.974722 
1.1015720 	 0.970515 
1.1015880 	 0.962691 
1.1016030 	 0.944056 
1.1016190 	 0.927279 
1.1016350 	 0.910344 
1.1016510 	 0.876711 
1.1016670 	 0.806455 
1.1016820 	 0.730404 
1.1016980 	 0.672643 
1.1017140 	 0.661932 
1.1017300 	 0.701098 
1.1017460 	 0.777907 
1.1017620 	 0.862823 
1.1017770 	 0.907635 
1.1017930 	 0.884899 
1.1018090 	 0.863398 
1.1018250 	 0.874730 
1.1018410 	 0.905774 
1.1018570 	 0.919308 
1.1018720 	 0.896030 
1.1018880 	 0.837763 
1.1019040 	 0.804191 
1.1019200 	 0.824210 
1.1019360 	 0.896253 
1.1019520 	 0.979138 
1.1019670 	 1.024630 
1.1019830 	 1.045970 
1.1019990 	 1.056190 
1.1020150 	 1.039830 
1.1020310 	 1.004740 
1.1020470 	 0.969251 
1.1020620 	 0.946051 
1.1020780 	 0.934853 
1.1020940 	 0.942956 
1.1021100 	 0.921088 
1.1021260 	 0.856314 
1.1021410 	 0.748978 
1.1021570 	 0.669774 
1.1021730 	 0.686612 
1.1021890 	 0.772962 
1.1022050 	 0.860710 
1.1022210 	 0.890940 
1.1022370 	 0.904673 
1.1022520 	 0.908158 
1.1022680 	 0.891895 
1.1022840 	 0.854686 
1.1023000 	 0.823778 
1.1023160 	 0.855675 
1.1023320 	 0.919575 
1.1023470 	 0.973178 
1.1023630 	 0.989541 
1.1023790 	 0.974999 
1.1023950 	 0.947329 
1.1024110 	 0.920558 
1.1024270 	 0.921817 
1.1024420 	 0.940819 
1.1024580 	 0.943329 
1.1024740 	 0.901596 
1.1024900 	 0.841472 
1.1025060 	 0.806614 
1.1025210 	 0.788570 
1.1025370 	 0.795249 
1.1025530 	 0.824821 
1.1025690 	 0.854569 
1.1025850 	 0.867000 
1.1026010 	 0.863970 
1.1026160 	 0.859506 
1.1026320 	 0.868563 
1.1026480 	 0.843294 
1.1026640 	 0.786661 
1.1026800 	 0.785513 
1.1026960 	 0.864847 
1.1027120 	 0.915294 
1.1027270 	 0.947880 
1.1027430 	 0.934746 
1.1027590 	 0.919019 
1.1027750 	 0.926316 
1.1027910 	 0.946528 
1.1028070 	 0.966126 
1.1028220 	 0.974047 
1.1028380 	 0.970480 
1.1028540 	 0.969900 
1.1028700 	 0.976199 
1.1028860 	 0.985538 
1.1029010 	 0.974670 
1.1029170 	 0.952416 
1.1029330 	 0.947146 
1.1029490 	 0.955548 
1.1029650 	 0.975671 
1.1029810 	 0.990964 
1.1029960 	 0.999497 
1.1030120 	 0.987983 
1.1030280 	 0.969984 
1.1030440 	 0.955985 
1.1030600 	 0.953900 
1.1030760 	 0.949967 
1.1030910 	 0.956347 
1.1031070 	 0.964638 
1.1031230 	 0.979705 
1.1031390 	 0.999947 
1.1031550 	 1.017200 
1.1031710 	 1.007850 
1.1031860 	 0.955814 
1.1032020 	 0.855483 
1.1032180 	 0.750093 
1.1032340 	 0.720812 
1.1032500 	 0.764890 
1.1032660 	 0.814126 
1.1032810 	 0.820843 
1.1032970 	 0.796403 
1.1033130 	 0.772249 
1.1033290 	 0.758555 
1.1033450 	 0.761229 
1.1033610 	 0.786905 
1.1033760 	 0.850194 
1.1033920 	 0.914271 
1.1034080 	 0.934340 
1.1034240 	 0.904428 
1.1034400 	 0.878098 
1.1034560 	 0.891951 
1.1034710 	 0.925740 
1.1034870 	 0.952966 
1.1035030 	 0.970989 
1.1035190 	 0.972766 
1.1035350 	 0.956783 
1.1035510 	 0.934608 
1.1035660 	 0.921518 
1.1035820 	 0.924953 
1.1035980 	 0.939432 
1.1036140 	 0.949513 
1.1036300 	 0.954674 
1.1036460 	 0.941689 
1.1036610 	 0.917767 
1.1036770 	 0.895777 
1.1036930 	 0.906642 
1.1037090 	 0.934211 
1.1037250 	 0.961743 
1.1037400 	 0.980977 
1.1037560 	 1.001430 
1.1037720 	 1.003100 
1.1037880 	 0.980351 
1.1038040 	 0.922465 
1.1038200 	 0.840854 
1.1038350 	 0.785404 
1.1038510 	 0.795993 
1.1038670 	 0.862005 
1.1038830 	 0.937649 
1.1038990 	 0.985933 
1.1039150 	 1.008890 
1.1039300 	 1.012280 
1.1039460 	 1.001930 
1.1039620 	 0.994237 
1.1039780 	 0.990238 
1.1039940 	 0.992472 
1.1040100 	 0.989383 
1.1040250 	 0.974371 
1.1040410 	 0.963162 
1.1040570 	 0.938464 
1.1040730 	 0.887510 
1.1040890 	 0.824062 
1.1041050 	 0.782497 
1.1041200 	 0.775135 
1.1041360 	 0.786818 
1.1041520 	 0.789011 
1.1041680 	 0.788027 
1.1041840 	 0.804372 
1.1042000 	 0.833658 
1.1042150 	 0.841994 
1.1042310 	 0.811790 
1.1042470 	 0.770044 
1.1042630 	 0.774764 
1.1042790 	 0.835857 
1.1042950 	 0.928903 
1.1043100 	 0.999133 
1.1043260 	 1.015760 
1.1043420 	 1.011650 
1.1043580 	 0.989961 
1.1043740 	 0.950827 
1.1043900 	 0.923057 
1.1044050 	 0.914598 
1.1044210 	 0.924662 
1.1044370 	 0.929780 
1.1044530 	 0.911097 
1.1044690 	 0.863964 
1.1044850 	 0.809131 
1.1045000 	 0.798016 
1.1045160 	 0.844694 
1.1045320 	 0.900996 
1.1045480 	 0.944115 
1.1045640 	 0.968866 
1.1045800 	 0.967662 
1.1045950 	 0.976900 
1.1046110 	 0.997794 
1.1046270 	 0.997597 
1.1046430 	 1.001000 
1.1046590 	 1.012730 
1.1046750 	 1.019260 
1.1046900 	 1.011170 
1.1047060 	 0.987360 
1.1047220 	 0.950257 
1.1047380 	 0.901397 
1.1047540 	 0.849253 
1.1047700 	 0.818893 
1.1047850 	 0.817669 
1.1048010 	 0.837726 
1.1048170 	 0.889343 
1.1048330 	 0.959931 
1.1048490 	 1.002900 
1.1048640 	 1.004070 
1.1048800 	 0.980446 
1.1048960 	 0.942450 
1.1049120 	 0.913204 
1.1049280 	 0.906621 
1.1049440 	 0.921839 
1.1049590 	 0.916785 
1.1049750 	 0.880775 
1.1049910 	 0.860097 
1.1050070 	 0.895120 
1.1050230 	 0.942616 
1.1050390 	 0.971854 
1.1050540 	 0.970942 
1.1050700 	 0.954676 
1.1050860 	 0.943253 
1.1051020 	 0.947661 
1.1051180 	 0.956192 
1.1051340 	 0.944486 
1.1051500 	 0.893944 
1.1051650 	 0.799476 
1.1051810 	 0.707360 
1.1051970 	 0.675123 
1.1052130 	 0.716996 
1.1052290 	 0.813216 
1.1052440 	 0.888427 
1.1052600 	 0.931250 
1.1052760 	 0.940233 
1.1052920 	 0.949968 
1.1053080 	 0.968567 
1.1053240 	 0.987111 
1.1053390 	 1.002910 
1.1053550 	 1.001770 
1.1053710 	 0.992146 
1.1053870 	 0.980845 
1.1054030 	 0.971605 
1.1054190 	 0.958684 
1.1054340 	 0.947324 
1.1054500 	 0.948663 
1.1054660 	 0.954928 
1.1054820 	 0.971993 
1.1054980 	 0.995407 
1.1055140 	 1.001510 
1.1055290 	 0.982594 
1.1055450 	 0.932544 
1.1055610 	 0.890295 
1.1055770 	 0.885636 
1.1055930 	 0.913693 
1.1056090 	 0.945007 
1.1056240 	 0.968204 
1.1056400 	 0.981336 
1.1056560 	 0.994273 
1.1056720 	 1.012560 
1.1056880 	 1.022400 
1.1057030 	 1.024260 
1.1057190 	 1.020180 
1.1057350 	 1.017120 
1.1057510 	 0.992157 
1.1057670 	 0.955177 
1.1057830 	 0.930546 
1.1057980 	 0.925854 
1.1058140 	 0.942281 
1.1058300 	 0.963945 
1.1058460 	 0.959209 
1.1058620 	 0.925049 
1.1058780 	 0.849906 
1.1058930 	 0.787289 
1.1059090 	 0.766420 
1.1059250 	 0.770971 
1.1059410 	 0.756907 
1.1059570 	 0.737165 
1.1059730 	 0.766747 
1.1059890 	 0.847778 
1.1060040 	 0.928945 
1.1060200 	 0.982149 
1.1060360 	 1.004000 
1.1060520 	 1.001700 
1.1060680 	 0.999665 
1.1060830 	 0.984556 
1.1060990 	 0.962776 
1.1061150 	 0.934017 
1.1061310 	 0.901477 
1.1061470 	 0.862820 
1.1061630 	 0.812854 
1.1061780 	 0.746207 
1.1061940 	 0.714987 
1.1062100 	 0.725030 
1.1062260 	 0.771456 
1.1062420 	 0.839951 
1.1062580 	 0.900635 
1.1062740 	 0.937928 
1.1062890 	 0.957997 
1.1063050 	 0.959049 
1.1063210 	 0.971481 
1.1063370 	 0.958633 
1.1063530 	 0.925043 
1.1063690 	 0.876977 
1.1063840 	 0.856670 
1.1064000 	 0.875518 
1.1064160 	 0.923425 
1.1064320 	 0.972053 
1.1064480 	 1.003170 
1.1064630 	 0.989572 
1.1064790 	 0.976405 
1.1064950 	 0.972257 
1.1065110 	 0.977737 
1.1065270 	 0.989671 
1.1065430 	 1.009450 
1.1065580 	 1.024860 
1.1065740 	 1.028760 
1.1065900 	 1.011150 
1.1066060 	 0.992006 
1.1066220 	 0.968948 
1.1066380 	 0.960289 
1.1066530 	 0.967676 
1.1066690 	 0.989579 
1.1066850 	 1.013100 
1.1067010 	 1.020410 
1.1067170 	 1.001990 
1.1067330 	 0.948779 
1.1067480 	 0.861354 
1.1067640 	 0.798586 
1.1067800 	 0.798824 
1.1067960 	 0.849709 
1.1068120 	 0.906101 
1.1068280 	 0.934101 
1.1068430 	 0.908836 
1.1068590 	 0.865090 
1.1068750 	 0.859476 
1.1068910 	 0.904287 
1.1069070 	 0.960131 
1.1069230 	 0.986952 
1.1069380 	 0.972533 
1.1069540 	 0.951511 
1.1069700 	 0.942889 
1.1069860 	 0.956831 
1.1070020 	 0.967972 
1.1070180 	 0.954115 
1.1070330 	 0.928992 
1.1070490 	 0.899666 
1.1070650 	 0.905393 
1.1070810 	 0.944999 
1.1070970 	 0.972125 
1.1071130 	 0.973653 
1.1071280 	 0.949005 
1.1071440 	 0.927189 
1.1071600 	 0.913561 
1.1071760 	 0.891774 
1.1071920 	 0.845579 
1.1072080 	 0.774312 
1.1072230 	 0.727654 
1.1072390 	 0.724432 
1.1072550 	 0.779913 
1.1072710 	 0.849306 
1.1072870 	 0.875187 
1.1073020 	 0.848030 
1.1073180 	 0.810333 
1.1073340 	 0.802282 
1.1073500 	 0.844605 
1.1073660 	 0.912452 
1.1073820 	 0.961111 
1.1073970 	 0.983965 
1.1074130 	 0.989867 
1.1074290 	 0.984916 
1.1074450 	 0.980791 
1.1074610 	 0.979869 
1.1074770 	 0.970147 
1.1074920 	 0.947903 
1.1075080 	 0.921722 
1.1075240 	 0.905052 
1.1075400 	 0.914615 
1.1075560 	 0.943879 
1.1075720 	 0.958793 
1.1075870 	 0.919849 
1.1076030 	 0.844054 
1.1076190 	 0.778723 
1.1076350 	 0.791431 
1.1076510 	 0.862575 
1.1076670 	 0.937823 
1.1076820 	 0.974286 
1.1076980 	 0.986662 
1.1077140 	 0.991309 
1.1077300 	 1.005350 
1.1077460 	 1.007720 
1.1077620 	 1.007430 
1.1077770 	 0.998989 
1.1077930 	 0.989689 
1.1078090 	 0.975996 
1.1078250 	 0.965594 
1.1078410 	 0.947429 
1.1078570 	 0.906497 
1.1078720 	 0.853660 
1.1078880 	 0.837031 
1.1079040 	 0.874393 
1.1079200 	 0.943826 
1.1079360 	 0.991095 
1.1079520 	 1.009560 
1.1079670 	 1.014930 
1.1079830 	 1.018530 
1.1079990 	 1.014850 
1.1080150 	 1.007070 
1.1080310 	 1.002470 
1.1080470 	 0.998268 
1.1080620 	 0.993426 
1.1080780 	 0.986460 
1.1080940 	 0.979239 
1.1081100 	 0.982426 
1.1081260 	 0.985662 
1.1081420 	 0.965886 
1.1081570 	 0.910042 
1.1081730 	 0.857655 
1.1081890 	 0.854961 
1.1082050 	 0.895572 
1.1082210 	 0.921201 
1.1082370 	 0.894810 
1.1082520 	 0.829584 
1.1082680 	 0.757684 
1.1082840 	 0.724860 
1.1083000 	 0.747366 
1.1083160 	 0.820340 
1.1083320 	 0.906972 
1.1083470 	 0.964853 
1.1083630 	 0.983287 
1.1083790 	 0.991626 
1.1083950 	 0.983596 
1.1084110 	 0.978411 
1.1084270 	 0.951528 
1.1084420 	 0.908362 
1.1084580 	 0.840817 
1.1084740 	 0.806331 
1.1084900 	 0.782618 
1.1085060 	 0.755676 
1.1085210 	 0.732788 
1.1085370 	 0.754298 
1.1085530 	 0.823044 
1.1085690 	 0.902209 
1.1085850 	 0.951310 
1.1086010 	 0.979367 
1.1086160 	 1.004200 
1.1086320 	 1.028670 
1.1086480 	 1.038970 
1.1086640 	 1.027290 
1.1086800 	 1.011770 
1.1086960 	 0.986562 
1.1087110 	 0.963620 
1.1087270 	 0.944278 
1.1087430 	 0.933432 
1.1087590 	 0.950965 
1.1087750 	 0.988562 
1.1087910 	 1.005560 
1.1088060 	 1.015260 
1.1088220 	 1.014250 
1.1088380 	 1.013510 
1.1088540 	 1.005090 
1.1088700 	 0.990879 
1.1088860 	 0.990291 
1.1089010 	 0.984233 
1.1089170 	 0.937405 
1.1089330 	 0.869097 
1.1089490 	 0.849583 
1.1089650 	 0.884640 
1.1089810 	 0.937837 
1.1089960 	 0.988247 
1.1090120 	 0.998688 
1.1090280 	 0.996919 
1.1090440 	 0.988961 
1.1090600 	 0.987769 
1.1090760 	 0.980884 
1.1090910 	 0.985935 
1.1091070 	 0.972759 
1.1091230 	 0.927760 
1.1091390 	 0.859039 
1.1091550 	 0.831294 
1.1091710 	 0.848872 
1.1091860 	 0.891372 
1.1092020 	 0.913332 
1.1092180 	 0.912897 
1.1092340 	 0.906480 
1.1092500 	 0.929804 
1.1092660 	 0.972420 
1.1092810 	 1.004320 
1.1092970 	 1.026690 
1.1093130 	 1.033330 
1.1093290 	 1.025300 
1.1093450 	 1.010000 
1.1093600 	 0.999410 
1.1093760 	 0.948615 
1.1093920 	 0.867604 
1.1094080 	 0.778375 
1.1094240 	 0.722498 
1.1094400 	 0.736094 
1.1094550 	 0.767045 
1.1094710 	 0.769764 
1.1094870 	 0.753777 
1.1095030 	 0.750994 
1.1095190 	 0.785879 
1.1095350 	 0.835762 
1.1095500 	 0.891377 
1.1095660 	 0.937252 
1.1095820 	 0.956895 
1.1095980 	 0.960823 
1.1096140 	 0.953111 
1.1096300 	 0.917740 
1.1096450 	 0.880997 
1.1096610 	 0.842590 
1.1096770 	 0.842777 
1.1096930 	 0.868646 
1.1097090 	 0.908670 
1.1097250 	 0.942642 
1.1097400 	 0.962649 
1.1097560 	 0.972638 
1.1097720 	 0.980443 
1.1097880 	 1.000520 
1.1098040 	 1.008820 
1.1098200 	 1.018820 
1.1098360 	 1.016430 
1.1098510 	 1.014970 
1.1098670 	 1.007790 
1.1098830 	 0.995972 
1.1098990 	 0.979599 
1.1099150 	 0.973546 
1.1099310 	 0.961142 
1.1099460 	 0.967331 
1.1099620 	 0.972023 
1.1099780 	 1.003750 
1.1099940 	 1.018570 
1.1100100 	 1.020810 
1.1100260 	 0.975742 
1.1100410 	 0.907461 
1.1100570 	 0.847934 
1.1100730 	 0.827666 
1.1100890 	 0.862398 
1.1101050 	 0.929206 
1.1101200 	 0.970175 
1.1101360 	 0.989041 
1.1101520 	 0.969906 
1.1101680 	 0.915667 
1.1101840 	 0.855103 
1.1102000 	 0.847190 
1.1102150 	 0.888819 
1.1102310 	 0.939690 
1.1102470 	 0.968078 
1.1102630 	 0.980656 
1.1102790 	 0.985614 
1.1102950 	 0.994456 
1.1103100 	 1.003730 
1.1103260 	 1.011850 
1.1103420 	 1.004910 
1.1103580 	 0.989472 
1.1103740 	 0.994047 
1.1103900 	 0.986622 
1.1104050 	 0.984014 
1.1104210 	 0.981571 
1.1104370 	 0.963124 
1.1104530 	 0.921650 
1.1104690 	 0.843924 
1.1104850 	 0.770818 
1.1105000 	 0.768529 
1.1105160 	 0.830627 
1.1105320 	 0.912320 
1.1105480 	 0.941370 
1.1105640 	 0.905261 
1.1105790 	 0.826242 
1.1105950 	 0.772831 
1.1106110 	 0.792526 
1.1106270 	 0.878828 
1.1106430 	 0.940338 
1.1106590 	 0.955776 
1.1106750 	 0.950293 
1.1106900 	 0.944969 
1.1107060 	 0.942437 
1.1107220 	 0.967984 
1.1107380 	 0.998646 
1.1107540 	 1.016270 
1.1107700 	 0.997691 
1.1107850 	 0.944299 
1.1108010 	 0.893491 
1.1108170 	 0.858079 
1.1108330 	 0.855593 
1.1108490 	 0.892524 
1.1108650 	 0.920319 
1.1108800 	 0.905083 
1.1108960 	 0.869285 
1.1109120 	 0.841882 
1.1109280 	 0.855381 
1.1109440 	 0.893840 
1.1109590 	 0.944390 
1.1109750 	 0.967573 
1.1109910 	 0.983956 
1.1110070 	 0.990191 
1.1110230 	 0.995705 
1.1110390 	 1.006150 
1.1110540 	 1.013270 
1.1110700 	 1.014490 
1.1110860 	 1.010570 
1.1111020 	 1.002450 
1.1111180 	 0.999108 
1.1111340 	 0.997629 
1.1111490 	 0.991941 
1.1111650 	 0.976430 
1.1111810 	 0.946314 
1.1111970 	 0.901933 
1.1112130 	 0.839715 
1.1112290 	 0.806352 
1.1112440 	 0.801868 
1.1112600 	 0.799447 
1.1112760 	 0.807227 
1.1112920 	 0.846133 
1.1113080 	 0.899051 
1.1113230 	 0.961901 
1.1113390 	 0.981192 
1.1113550 	 0.986180 
1.1113710 	 1.003830 
1.1113870 	 1.019430 
1.1114030 	 1.020100 
1.1114180 	 1.028870 
1.1114340 	 1.020560 
1.1114500 	 1.023870 
1.1114660 	 1.013250 
1.1114820 	 1.004000 
1.1114980 	 0.977418 
1.1115130 	 0.914162 
1.1115290 	 0.834064 
1.1115450 	 0.766479 
1.1115610 	 0.752514 
1.1115770 	 0.810026 
1.1115930 	 0.893133 
1.1116090 	 0.963947 
1.1116240 	 1.005930 
1.1116400 	 1.036820 
1.1116560 	 1.085480 
1.1116720 	 1.100990 
1.1116880 	 1.066780 
1.1117040 	 1.021950 
1.1117190 	 1.004130 
1.1117350 	 0.982116 
1.1117510 	 0.956486 
1.1117670 	 0.922864 
1.1117830 	 0.875951 
1.1117990 	 0.803826 
1.1118140 	 0.770064 
1.1118300 	 0.790465 
1.1118460 	 0.868165 
1.1118620 	 0.937508 
1.1118780 	 0.973247 
1.1118940 	 0.994317 
1.1119090 	 0.994638 
1.1119250 	 0.995984 
1.1119410 	 0.995446 
1.1119570 	 0.977791 
1.1119730 	 0.960416 
1.1119890 	 0.951739 
1.1120040 	 0.949472 
1.1120200 	 0.959334 
1.1120360 	 0.980189 
1.1120520 	 0.991217 
1.1120680 	 0.993566 
1.1120830 	 1.000530 
1.1120990 	 0.993110 


==> anc/HD58367/HD58367_70.dat <==
1.0806549 	 0.995362 
1.0806706 	 0.995072 
1.0806863 	 0.994589 
1.0807021 	 0.994434 
1.0807178 	 0.994012 
1.0807335 	 0.993661 
1.0807492 	 0.989885 
1.0807649 	 0.989927 
1.0807806 	 0.999766 
1.0807964 	 1.001151 
1.0808121 	 1.001647 
1.0808278 	 1.006031 
1.0808435 	 1.020254 
1.0808592 	 1.015268 
1.0808749 	 1.013998 
1.0808906 	 1.013217 
1.0809064 	 1.011627 
1.0809221 	 0.984499 
1.0809378 	 1.000557 
1.0809535 	 0.994922 
1.0809692 	 0.997204 
1.0809849 	 1.003924 
1.0810006 	 1.015777 
1.0810164 	 1.021292 
1.0810321 	 0.999139 
1.0810478 	 1.013648 
1.0810635 	 1.006608 
1.0810792 	 0.982158 
1.0810949 	 0.984920 
1.0811107 	 0.993376 
1.0811264 	 0.996636 
1.0811421 	 1.004692 
1.0811578 	 1.005652 
1.0811735 	 1.013343 
1.0811892 	 1.008492 
1.0812049 	 1.013795 
1.0812207 	 1.001751 
1.0812364 	 1.004700 
1.0812521 	 0.985569 
1.0812678 	 0.946993 
1.0812835 	 0.908056 
1.0812992 	 0.843499 
1.0813150 	 0.790258 
1.0813307 	 0.796663 
1.0813464 	 0.798776 
1.0813621 	 0.816359 
1.0813778 	 0.813010 
1.0813935 	 0.786886 
1.0814092 	 0.818365 
1.0814250 	 0.880692 
1.0814407 	 0.925248 
1.0814564 	 0.952456 
1.0814721 	 1.002961 
1.0814878 	 1.008817 
1.0815035 	 1.001092 
1.0815192 	 0.999451 
1.0815350 	 1.000363 
1.0815507 	 1.000896 
1.0815664 	 0.986470 
1.0815821 	 0.991748 
1.0815978 	 0.998356 
1.0816135 	 0.982130 
1.0816293 	 0.993031 
1.0816450 	 0.999585 
1.0816607 	 1.001729 
1.0816764 	 1.001423 
1.0816921 	 0.984306 
1.0817078 	 0.998923 
1.0817235 	 1.000036 
1.0817393 	 1.012168 
1.0817550 	 1.018405 
1.0817707 	 1.018878 
1.0817864 	 1.015343 
1.0818021 	 1.028960 
1.0818178 	 1.015572 
1.0818336 	 1.009879 
1.0818493 	 0.997797 
1.0818650 	 0.998546 
1.0818807 	 1.007649 
1.0818964 	 0.991755 
1.0819121 	 1.001232 
1.0819278 	 0.992343 
1.0819436 	 0.983128 
1.0819593 	 0.975211 
1.0819750 	 0.997461 
1.0819907 	 1.001227 
1.0820064 	 0.977300 
1.0820221 	 0.938438 
1.0820379 	 0.928542 
1.0820536 	 0.917910 
1.0820693 	 0.903032 
1.0820850 	 0.907679 
1.0821007 	 0.952992 
1.0821164 	 0.977770 
1.0821321 	 1.007685 
1.0821479 	 1.008554 
1.0821636 	 1.002559 
1.0821793 	 0.991377 
1.0821950 	 0.996022 
1.0822107 	 1.014624 
1.0822264 	 1.000824 
1.0822421 	 0.977165 
1.0822579 	 0.978173 
1.0822736 	 0.976826 
1.0822893 	 0.954195 
1.0823050 	 0.963083 
1.0823207 	 0.946321 
1.0823364 	 0.938414 
1.0823522 	 0.919514 
1.0823679 	 0.924945 
1.0823836 	 0.929845 
1.0823993 	 0.938502 
1.0824150 	 0.955613 
1.0824307 	 0.967217 
1.0824464 	 0.979453 
1.0824622 	 0.993174 
1.0824779 	 0.984858 
1.0824936 	 0.995248 
1.0825093 	 0.986955 
1.0825250 	 1.001495 
1.0825407 	 1.004252 
1.0825565 	 0.996172 
1.0825722 	 0.988183 
1.0825879 	 0.995189 
1.0826036 	 0.980067 
1.0826193 	 0.997983 
1.0826350 	 0.988443 
1.0826507 	 0.989227 
1.0826665 	 0.984966 
1.0826822 	 0.991137 
1.0826979 	 0.994651 
1.0827136 	 0.990970 
1.0827293 	 0.989129 
1.0827450 	 0.985936 
1.0827607 	 0.994386 
1.0827765 	 0.980493 
1.0827922 	 0.995684 
1.0828079 	 0.970952 
1.0828236 	 0.956776 
1.0828393 	 0.940507 
1.0828550 	 0.919731 
1.0828708 	 0.849905 
1.0828865 	 0.751283 
1.0829022 	 0.610824 
1.0829179 	 0.489164 
1.0829336 	 0.471991 
1.0829493 	 0.564480 
1.0829650 	 0.709101 
1.0829808 	 0.816161 
1.0829965 	 0.889589 
1.0830122 	 0.922025 
1.0830279 	 0.927080 
1.0830436 	 0.938481 
1.0830593 	 0.924851 
1.0830751 	 0.940393 
1.0830908 	 0.949117 
1.0831065 	 0.946356 
1.0831222 	 0.931058 
1.0831379 	 0.911582 
1.0831536 	 0.898016 
1.0831693 	 0.881867 
1.0831851 	 0.882613 
1.0832008 	 0.860456 
1.0832165 	 0.869233 
1.0832322 	 0.855945 
1.0832479 	 0.849650 
1.0832636 	 0.837432 
1.0832793 	 0.850976 
1.0832951 	 0.858976 
1.0833108 	 0.868842 
1.0833265 	 0.874854 
1.0833422 	 0.886472 
1.0833579 	 0.901428 
1.0833736 	 0.921945 
1.0833894 	 0.946338 
1.0834051 	 0.947523 
1.0834208 	 0.970828 
1.0834365 	 0.970408 
1.0834522 	 0.982170 
1.0834679 	 0.983499 
1.0834836 	 0.987147 
1.0834994 	 1.005279 
1.0835151 	 0.999174 
1.0835308 	 0.977696 
1.0835465 	 0.965481 
1.0835622 	 0.960382 
1.0835779 	 0.965865 
1.0835937 	 0.949576 
1.0836094 	 0.959198 
1.0836251 	 0.961517 
1.0836408 	 0.970440 
1.0836565 	 0.954470 
1.0836722 	 0.903502 
1.0836879 	 0.858551 
1.0837037 	 0.846478 
1.0837194 	 0.883798 
1.0837351 	 0.940530 
1.0837508 	 0.985725 
1.0837665 	 0.995164 
1.0837822 	 0.993923 
1.0837979 	 0.993803 
1.0838137 	 0.989438 
1.0838294 	 0.992094 
1.0838451 	 0.991440 
1.0838608 	 0.993081 
1.0838765 	 0.994225 
1.0838922 	 0.993404 
1.0839080 	 0.997938 
1.0839237 	 1.001119 
1.0839394 	 0.994333 
1.0839551 	 1.003903 
1.0839708 	 0.992937 
1.0839865 	 0.988355 
1.0840022 	 0.995942 
1.0840180 	 0.993631 
1.0840337 	 0.993134 
1.0840494 	 0.986559 
1.0840651 	 0.975847 
1.0840808 	 0.960236 
1.0840965 	 0.931515 
1.0841123 	 0.929747 
1.0841280 	 0.945116 
1.0841437 	 0.976481 
1.0841594 	 0.987014 
1.0841751 	 0.992787 
1.0841908 	 0.992688 
1.0842065 	 0.994926 
1.0842223 	 1.002177 
1.0842380 	 0.994283 
1.0842537 	 1.000351 
1.0842694 	 0.994995 
1.0842851 	 0.991077 
1.0843008 	 0.993178 
1.0843166 	 0.994772 
1.0843323 	 0.991989 
1.0843480 	 0.997246 
1.0843637 	 0.984564 
1.0843794 	 0.996170 
1.0843951 	 1.000474 
1.0844108 	 0.999727 
1.0844266 	 0.991691 
1.0844423 	 0.985733 
1.0844580 	 0.984588 
1.0844737 	 1.002090 
1.0844894 	 1.003256 
1.0845051 	 0.997470 
1.0845208 	 0.986812 
1.0845366 	 0.969170 
1.0845523 	 0.906099 
1.0845680 	 0.789153 
1.0845837 	 0.692361 
1.0845994 	 0.691164 
1.0846151 	 0.789069 
1.0846309 	 0.901073 
1.0846466 	 0.965089 
1.0846623 	 0.991632 
1.0846780 	 1.005763 
1.0846937 	 1.017031 
1.0847094 	 1.011659 
1.0847251 	 1.005838 
1.0847409 	 1.011695 
1.0847566 	 1.008005 
1.0847723 	 1.006043 
1.0847880 	 1.009483 
1.0848037 	 1.010173 
1.0848194 	 1.006460 
1.0848352 	 1.011595 
1.0848509 	 1.007255 
1.0848666 	 0.979149 
1.0848823 	 0.961521 
1.0848980 	 0.986280 
1.0849137 	 0.993438 
1.0849294 	 1.010944 
1.0849452 	 1.009982 
1.0849609 	 1.010100 
1.0849766 	 1.003294 
1.0849923 	 1.009943 
1.0850080 	 1.006919 
1.0850237 	 1.004531 
1.0850394 	 1.009282 
1.0850552 	 1.011861 
1.0850709 	 1.017471 
1.0850866 	 1.009515 
1.0851023 	 1.008597 
1.0851180 	 0.983001 
1.0851337 	 0.935009 
1.0851495 	 0.913364 
1.0851652 	 0.921812 
1.0851809 	 0.958575 
1.0851966 	 0.988925 
1.0852123 	 1.002753 
1.0852280 	 1.011249 
1.0852437 	 1.012893 
1.0852595 	 1.016196 
1.0852752 	 1.000467 
1.0852909 	 0.994167 
1.0853066 	 1.006411 
1.0853223 	 1.006013 
1.0853380 	 1.009323 
1.0853538 	 1.012166 
1.0853695 	 1.005955 
1.0853852 	 1.015082 
1.0854009 	 1.018252 
1.0854166 	 1.010978 
1.0854323 	 1.009438 
1.0854480 	 1.010833 
1.0854638 	 1.000737 
1.0854795 	 0.989986 
1.0854952 	 0.973960 
1.0855109 	 0.974522 
1.0855266 	 0.979707 
1.0855423 	 1.000033 
1.0855580 	 1.006535 
1.0855738 	 1.007991 
1.0855895 	 1.006826 
1.0856052 	 1.006728 
1.0856209 	 1.009806 
1.0856366 	 1.018278 
1.0856523 	 1.010836 
1.0856681 	 1.015126 
1.0856838 	 1.007293 
1.0856995 	 1.006882 
1.0857152 	 1.002769 
1.0857309 	 1.004619 
1.0857466 	 1.012057 
1.0857623 	 1.008459 
1.0857781 	 1.007058 
1.0857938 	 1.000588 
1.0858095 	 1.001306 
1.0858252 	 0.998929 
1.0858409 	 1.013219 
1.0858566 	 1.004949 
1.0858724 	 1.008266 
1.0858881 	 1.007048 
1.0859038 	 1.006757 
1.0859195 	 0.997297 
1.0859352 	 0.996819 
1.0859509 	 0.999781 
1.0859666 	 0.999555 
1.0859824 	 0.995761 
1.0859981 	 1.002051 
1.0860138 	 1.007688 
1.0860295 	 1.007742 
1.0860452 	 0.999007 
1.0860609 	 1.004756 
1.0860766 	 1.007426 
1.0860924 	 1.006443 
1.0861081 	 1.001489 
1.0861238 	 0.992042 
1.0861395 	 0.980262 
1.0861552 	 0.989765 
1.0861709 	 0.998804 
1.0861867 	 1.001300 
1.0862024 	 1.003375 
1.0862181 	 0.998673 
1.0862338 	 0.998539 
1.0862495 	 1.004536 
1.0862652 	 1.014651 
1.0862809 	 1.021376 
1.0862967 	 1.005479 
1.0863124 	 0.994807 
1.0863281 	 0.988370 
1.0863438 	 0.976748 
1.0863595 	 0.972443 
1.0863752 	 0.977499 
1.0863910 	 0.988763 
1.0864067 	 0.997513 
1.0864224 	 0.997347 
1.0864381 	 0.971773 
1.0864538 	 0.954148 
1.0864695 	 0.948388 
1.0864852 	 0.954964 
1.0865010 	 0.958145 
1.0865167 	 0.930603 
1.0865324 	 0.879016 
1.0865481 	 0.827811 
1.0865638 	 0.825787 
1.0865795 	 0.887098 
1.0865953 	 0.940941 
1.0866110 	 0.978842 
1.0866267 	 1.001972 
1.0866424 	 1.002640 
1.0866581 	 1.000834 
1.0866738 	 0.997825 
1.0866895 	 0.996671 
1.0867053 	 1.000789 
1.0867210 	 0.999240 
1.0867367 	 0.998734 
1.0867524 	 1.003050 
1.0867681 	 1.006442 
1.0867838 	 0.997835 
1.0867995 	 0.997717 
1.0868153 	 0.997245 
1.0868310 	 0.989629 
1.0868467 	 0.989072 
1.0868624 	 0.994666 
1.0868781 	 1.001136 
1.0868938 	 1.003428 
1.0869096 	 1.004017 
1.0869253 	 1.004409 
1.0869410 	 1.005815 
1.0869567 	 1.009619 
1.0869724 	 0.998154 
1.0869881 	 1.004051 
1.0870038 	 0.995819 
1.0870196 	 0.990383 
1.0870353 	 0.962181 
1.0870510 	 0.886547 
1.0870667 	 0.781466 
1.0870824 	 0.721955 
1.0870981 	 0.714723 
1.0871139 	 0.699467 
1.0871296 	 0.615891 
1.0871453 	 0.499806 
1.0871610 	 0.465044 
1.0871767 	 0.553605 
1.0871924 	 0.707683 
1.0872081 	 0.826437 
1.0872239 	 0.881536 
1.0872396 	 0.913971 
1.0872553 	 0.939735 
1.0872710 	 0.961019 
1.0872867 	 0.975847 
1.0873024 	 0.984224 
1.0873181 	 0.972407 
1.0873339 	 0.947954 
1.0873496 	 0.916677 
1.0873653 	 0.900774 
1.0873810 	 0.894614 
1.0873967 	 0.922561 
1.0874124 	 0.933325 
1.0874282 	 0.937287 
1.0874439 	 0.943354 
1.0874596 	 0.951068 
1.0874753 	 0.953307 
1.0874910 	 0.935242 
1.0875067 	 0.915202 
1.0875224 	 0.937504 
1.0875382 	 0.956580 
1.0875539 	 0.964369 
1.0875696 	 0.968742 
1.0875853 	 0.987011 
1.0876010 	 0.984693 
1.0876167 	 0.977024 
1.0876325 	 0.965651 
1.0876482 	 0.956490 
1.0876639 	 0.976778 
1.0876796 	 0.973884 
1.0876953 	 0.973139 
1.0877110 	 0.966944 
1.0877267 	 0.980019 
1.0877425 	 0.979930 
1.0877582 	 0.978780 
1.0877739 	 0.982186 
1.0877896 	 0.972022 
1.0878053 	 0.955282 
1.0878210 	 0.953417 
1.0878367 	 0.969989 
1.0878525 	 0.987714 
1.0878682 	 0.985099 
1.0878839 	 0.974905 
1.0878996 	 0.963273 
1.0879153 	 0.962706 
1.0879310 	 0.970772 
1.0879468 	 0.980512 
1.0879625 	 0.991605 
1.0879782 	 0.985802 
1.0879939 	 0.981569 
1.0880096 	 0.964913 
1.0880253 	 0.960088 
1.0880410 	 0.970662 
1.0880568 	 0.982829 
1.0880725 	 1.000924 
1.0880882 	 1.005421 
1.0881039 	 1.002783 
1.0881196 	 0.989680 
1.0881353 	 0.969151 
1.0881511 	 0.968561 
1.0881668 	 0.977936 
1.0881825 	 0.970402 
1.0881982 	 0.975523 
1.0882139 	 0.985018 
1.0882296 	 0.992400 
1.0882453 	 0.984995 
1.0882611 	 0.975289 
1.0882768 	 0.962998 
1.0882925 	 0.967834 
1.0883082 	 0.981720 
1.0883239 	 0.990535 
1.0883396 	 0.966921 
1.0883553 	 0.918558 
1.0883711 	 0.866413 
1.0883868 	 0.857999 
1.0884025 	 0.890213 
1.0884182 	 0.929622 
1.0884339 	 0.953132 
1.0884496 	 0.920354 
1.0884654 	 0.849940 
1.0884811 	 0.812653 
1.0884968 	 0.837240 
1.0885125 	 0.896755 
1.0885282 	 0.945558 
1.0885439 	 0.961024 
1.0885596 	 0.958413 
1.0885754 	 0.961848 
1.0885911 	 0.952560 
1.0886068 	 0.901560 
1.0886225 	 0.855123 
1.0886382 	 0.860345 
1.0886539 	 0.903141 
1.0886697 	 0.951848 
1.0886854 	 0.962849 
1.0887011 	 0.905943 
1.0887168 	 0.802715 
1.0887325 	 0.733997 
1.0887482 	 0.751253 
1.0887639 	 0.837074 
1.0887797 	 0.918977 
1.0887954 	 0.976361 
1.0888111 	 0.986179 
1.0888268 	 0.991582 
1.0888425 	 0.993139 
1.0888582 	 0.972340 
1.0888739 	 0.963295 
1.0888897 	 0.965284 
1.0889054 	 0.980468 
1.0889211 	 0.988457 
1.0889368 	 0.990511 
1.0889525 	 0.996690 
1.0889682 	 0.996090 
1.0889840 	 0.994170 
1.0889997 	 0.995083 
1.0890154 	 0.995262 
1.0890311 	 0.982418 
1.0890468 	 0.977289 
1.0890625 	 0.967589 
1.0890782 	 0.964821 
1.0890940 	 0.970944 
1.0891097 	 0.968236 
1.0891254 	 0.970583 
1.0891411 	 0.978879 
1.0891568 	 0.988058 
1.0891725 	 0.993630 
1.0891883 	 1.003586 
1.0892040 	 0.982261 
1.0892197 	 0.964844 
1.0892354 	 0.947132 
1.0892511 	 0.946101 
1.0892668 	 0.961745 
1.0892825 	 0.967446 
1.0892983 	 0.960419 
1.0893140 	 0.934534 
1.0893297 	 0.908337 
1.0893454 	 0.887968 
1.0893611 	 0.886717 
1.0893768 	 0.905983 
1.0893926 	 0.926787 
1.0894083 	 0.965424 
1.0894240 	 0.978474 
1.0894397 	 0.983151 
1.0894554 	 0.985276 
1.0894711 	 0.988494 
1.0894868 	 0.983648 
1.0895026 	 0.972178 
1.0895183 	 0.976667 
1.0895340 	 0.980975 
1.0895497 	 0.981057 
1.0895654 	 0.977032 
1.0895811 	 0.973257 
1.0895968 	 0.970002 
1.0896126 	 0.965775 
1.0896283 	 0.957246 
1.0896440 	 0.950842 
1.0896597 	 0.951875 
1.0896754 	 0.950535 
1.0896911 	 0.961363 
1.0897069 	 0.971394 
1.0897226 	 0.989624 
1.0897383 	 0.997672 
1.0897540 	 1.000112 
1.0897697 	 0.994991 
1.0897854 	 0.985436 
1.0898011 	 0.926958 
1.0898169 	 0.850146 
1.0898326 	 0.811053 
1.0898483 	 0.846202 
1.0898640 	 0.913814 
1.0898797 	 0.969648 
1.0898954 	 0.990854 
1.0899112 	 0.997938 
1.0899269 	 1.000945 
1.0899426 	 0.987444 
1.0899583 	 0.979028 
1.0899740 	 0.989296 
1.0899897 	 0.992473 
1.0900054 	 1.000605 
1.0900212 	 1.000783 
1.0900369 	 0.988537 
1.0900526 	 0.973394 
1.0900683 	 0.965237 
1.0900840 	 0.967578 
1.0900997 	 0.977191 
1.0901154 	 0.994021 
1.0901312 	 1.008202 
1.0901469 	 1.010567 
1.0901626 	 1.014117 
1.0901783 	 1.012204 
1.0901940 	 1.007456 
1.0902097 	 1.004350 
1.0902255 	 1.008871 
1.0902412 	 1.010197 
1.0902569 	 1.008505 
1.0902726 	 1.002210 
1.0902883 	 1.002231 
1.0903040 	 1.006875 
1.0903197 	 1.005098 
1.0903355 	 1.009183 
1.0903512 	 1.009516 
1.0903669 	 1.009878 
1.0903826 	 1.019358 
1.0903983 	 1.022100 
1.0904140 	 1.010320 
1.0904298 	 0.993946 
1.0904455 	 0.989671 
1.0904612 	 0.985135 
1.0904769 	 0.989541 
1.0904926 	 0.989314 
1.0905083 	 0.977295 
1.0905240 	 0.971930 
1.0905398 	 0.979255 
1.0905555 	 0.989536 
1.0905712 	 1.001323 
1.0905869 	 1.001355 
1.0906026 	 1.001402 
1.0906183 	 0.994263 
1.0906340 	 0.996688 
1.0906498 	 1.000789 
1.0906655 	 1.002343 
1.0906812 	 1.005715 
1.0906969 	 1.008699 
1.0907126 	 1.005856 
1.0907283 	 0.991545 
1.0907441 	 0.947862 
1.0907598 	 0.890394 
1.0907755 	 0.869434 
1.0907912 	 0.890971 
1.0908069 	 0.945554 
1.0908226 	 0.984206 
1.0908383 	 0.998159 
1.0908541 	 1.009357 
1.0908698 	 1.008255 
1.0908855 	 1.000997 
1.0909012 	 0.999989 
1.0909169 	 0.998331 
1.0909326 	 1.001306 
1.0909484 	 0.999231 
1.0909641 	 0.985512 
1.0909798 	 0.979712 
1.0909955 	 0.973013 
1.0910112 	 0.962803 
1.0910269 	 0.970632 
1.0910426 	 0.978607 
1.0910584 	 0.981140 
1.0910741 	 0.978540 
1.0910898 	 0.982801 
1.0911055 	 0.995023 
1.0911212 	 1.001697 
1.0911369 	 1.004264 
1.0911526 	 1.004773 
1.0911684 	 0.997818 
1.0911841 	 1.004237 
1.0911998 	 1.006424 
1.0912155 	 1.006084 
1.0912312 	 1.000898 
1.0912469 	 1.002770 
1.0912627 	 1.003793 
1.0912784 	 1.007986 
1.0912941 	 1.007602 
1.0913098 	 1.012696 
1.0913255 	 1.000613 
1.0913412 	 1.015411 
1.0913569 	 1.014910 
1.0913727 	 1.020068 
1.0913884 	 1.020529 
1.0914041 	 1.010262 
1.0914198 	 1.012092 
1.0914355 	 1.012363 
1.0914512 	 1.020265 
1.0914670 	 1.014612 
1.0914827 	 1.000877 
1.0914984 	 0.985003 
1.0915141 	 0.984908 
1.0915298 	 0.981027 
1.0915455 	 0.962040 
1.0915612 	 0.950416 
1.0915770 	 0.955514 
1.0915927 	 0.949462 
1.0916084 	 0.923261 
1.0916241 	 0.902375 
1.0916398 	 0.860224 
1.0916555 	 0.753923 
1.0916713 	 0.597263 
1.0916870 	 0.498771 
1.0917027 	 0.527467 
1.0917184 	 0.682547 
1.0917341 	 0.844504 
1.0917498 	 0.939724 
1.0917655 	 0.982533 
1.0917813 	 1.006672 
1.0917970 	 1.001237 
1.0918127 	 1.004221 
1.0918284 	 1.015368 
1.0918441 	 1.017743 
1.0918598 	 1.014674 
1.0918755 	 1.015438 
1.0918913 	 1.002933 
1.0919070 	 1.011855 
1.0919227 	 1.010127 
1.0919384 	 1.008366 
1.0919541 	 1.000359 
1.0919698 	 1.005883 
1.0919856 	 1.002790 
1.0920013 	 1.006085 
1.0920170 	 1.010802 
1.0920327 	 1.018761 
1.0920484 	 1.002355 
1.0920641 	 1.007783 
1.0920798 	 1.003306 
1.0920956 	 0.992201 
1.0921113 	 0.983989 
1.0921270 	 0.980303 
1.0921427 	 0.973014 
1.0921584 	 0.977478 
1.0921741 	 0.972857 
1.0921899 	 0.980136 
1.0922056 	 0.985485 
1.0922213 	 0.994607 
1.0922370 	 1.002483 
1.0922527 	 1.003777 
1.0922684 	 1.002634 
1.0922841 	 1.002620 
1.0922999 	 1.000875 
1.0923156 	 1.003700 
1.0923313 	 0.998269 
1.0923470 	 0.988946 
1.0923627 	 0.996816 
1.0923784 	 0.998544 
1.0923941 	 1.001735 
1.0924099 	 1.007612 
1.0924256 	 0.996484 
1.0924413 	 0.993186 
1.0924570 	 0.993866 
1.0924727 	 0.985878 
1.0924884 	 0.975906 
1.0925042 	 0.970624 
1.0925199 	 0.959480 
1.0925356 	 0.975344 
1.0925513 	 0.974720 
1.0925670 	 0.977089 
1.0925827 	 0.995039 
1.0925984 	 0.997153 
1.0926142 	 0.990850 
1.0926299 	 0.979253 
1.0926456 	 0.973692 
1.0926613 	 0.973892 
1.0926770 	 0.973347 
1.0926927 	 0.976571 
1.0927085 	 0.971986 
1.0927242 	 0.928112 
1.0927399 	 0.848937 
1.0927556 	 0.759888 
1.0927713 	 0.719485 
1.0927870 	 0.744282 
1.0928027 	 0.766744 
1.0928185 	 0.772395 
1.0928342 	 0.793859 
1.0928499 	 0.854146 
1.0928656 	 0.900239 
1.0928813 	 0.878177 
1.0928970 	 0.814532 
1.0929127 	 0.778060 
1.0929285 	 0.804627 
1.0929442 	 0.872145 
1.0929599 	 0.933415 
1.0929756 	 0.966565 
1.0929913 	 0.952995 
1.0930070 	 0.894415 
1.0930228 	 0.823326 
1.0930385 	 0.788707 
1.0930542 	 0.826087 
1.0930699 	 0.893624 
1.0930856 	 0.954329 
1.0931013 	 0.983402 
1.0931170 	 0.983734 
1.0931328 	 0.951681 
1.0931485 	 0.927785 
1.0931642 	 0.887236 
1.0931799 	 0.838260 
1.0931956 	 0.806527 
1.0932113 	 0.811616 
1.0932271 	 0.865402 
1.0932428 	 0.933331 
1.0932585 	 0.978824 
1.0932742 	 0.990092 
1.0932899 	 0.985066 
1.0933056 	 0.996265 
1.0933213 	 0.986878 
1.0933371 	 0.968459 
1.0933528 	 0.952430 
1.0933685 	 0.925102 
1.0933842 	 0.874003 
1.0933999 	 0.825715 
1.0934156 	 0.833612 
1.0934313 	 0.887992 
1.0934471 	 0.957260 
1.0934628 	 0.991159 
1.0934785 	 0.999330 
1.0934942 	 1.005669 
1.0935099 	 1.012767 
1.0935256 	 1.010775 
1.0935414 	 1.009304 
1.0935571 	 1.004627 
1.0935728 	 1.001496 
1.0935885 	 0.994498 
1.0936042 	 0.971860 
1.0936199 	 0.912473 
1.0936356 	 0.848665 
1.0936514 	 0.819502 
1.0936671 	 0.875562 
1.0936828 	 0.958870 
1.0936985 	 1.007991 
1.0937142 	 1.011235 
1.0937299 	 1.009181 
1.0937457 	 1.002785 
1.0937614 	 1.002339 
1.0937771 	 0.986145 
1.0937928 	 0.969770 
1.0938085 	 0.965192 
1.0938242 	 0.981546 
1.0938399 	 0.987568 
1.0938557 	 0.994192 
1.0938714 	 0.976680 
1.0938871 	 0.939449 
1.0939028 	 0.867676 
1.0939185 	 0.795051 
1.0939342 	 0.772172 
1.0939500 	 0.791570 
1.0939657 	 0.806182 
1.0939814 	 0.794920 
1.0939971 	 0.772301 
1.0940128 	 0.757297 
1.0940285 	 0.761873 
1.0940442 	 0.768505 
1.0940600 	 0.781211 
1.0940757 	 0.809530 
1.0940914 	 0.865445 
1.0941071 	 0.916263 
1.0941228 	 0.946660 
1.0941385 	 0.959950 
1.0941542 	 0.973773 
1.0941700 	 0.983043 
1.0941857 	 0.986515 
1.0942014 	 0.944442 
1.0942171 	 0.879071 
1.0942328 	 0.812309 
1.0942485 	 0.804116 
1.0942643 	 0.854869 
1.0942800 	 0.917689 
1.0942957 	 0.948062 
1.0943114 	 0.963823 
1.0943271 	 0.957032 
1.0943428 	 0.946713 
1.0943585 	 0.920583 
1.0943743 	 0.903214 
1.0943900 	 0.910097 
1.0944057 	 0.948271 
1.0944214 	 0.979775 
1.0944371 	 0.992951 
1.0944528 	 0.987461 
1.0944686 	 0.990116 
1.0944843 	 0.995693 
1.0945000 	 1.000432 
1.0945157 	 1.000711 
1.0945314 	 1.001780 
1.0945471 	 0.979851 
1.0945628 	 0.933681 
1.0945786 	 0.860019 
1.0945943 	 0.812016 
1.0946100 	 0.815784 
1.0946257 	 0.881653 
1.0946414 	 0.944017 
1.0946571 	 0.973176 
1.0946728 	 0.958508 
1.0946886 	 0.921458 
1.0947043 	 0.884771 
1.0947200 	 0.875810 
1.0947357 	 0.909442 
1.0947514 	 0.961053 
1.0947671 	 0.982361 
1.0947829 	 0.990072 
1.0947986 	 1.001344 
1.0948143 	 0.995457 
1.0948300 	 0.994851 
1.0948457 	 0.992067 
1.0948614 	 0.989331 
1.0948771 	 0.975222 
1.0948929 	 0.982249 
1.0949086 	 0.992688 
1.0949243 	 0.995402 
1.0949400 	 0.985955 
1.0949557 	 0.948108 
1.0949714 	 0.879842 
1.0949872 	 0.809211 
1.0950029 	 0.792947 
1.0950186 	 0.852249 
1.0950343 	 0.910492 
1.0950500 	 0.937864 
1.0950657 	 0.895343 
1.0950814 	 0.854585 
1.0950972 	 0.841872 
1.0951129 	 0.870163 
1.0951286 	 0.913230 
1.0951443 	 0.951037 
1.0951600 	 0.978400 
1.0951757 	 0.985728 
1.0951914 	 0.988857 
1.0952072 	 0.988838 
1.0952229 	 0.995253 
1.0952386 	 1.000169 
1.0952543 	 1.004556 
1.0952700 	 1.005763 
1.0952857 	 0.993833 
1.0953015 	 0.994970 
1.0953172 	 0.996675 
1.0953329 	 0.980801 
1.0953486 	 0.966581 
1.0953643 	 0.949927 
1.0953800 	 0.935650 
1.0953957 	 0.903231 
1.0954115 	 0.853232 
1.0954272 	 0.794630 
1.0954429 	 0.797396 
1.0954586 	 0.819995 
1.0954743 	 0.843612 
1.0954900 	 0.831451 
1.0955058 	 0.806499 
1.0955215 	 0.790929 
1.0955372 	 0.800832 
1.0955529 	 0.826686 
1.0955686 	 0.903657 
1.0955843 	 0.964093 
1.0956000 	 0.995453 
1.0956158 	 1.011437 
1.0956315 	 1.011481 
1.0956472 	 1.007358 
1.0956629 	 0.993233 
1.0956786 	 0.981020 
1.0956943 	 0.989611 
1.0957100 	 1.002295 
1.0957258 	 1.012496 
1.0957415 	 1.014417 
1.0957572 	 1.005435 
1.0957729 	 1.005141 
1.0957886 	 1.002097 
1.0958043 	 1.010970 
1.0958201 	 1.009917 
1.0958358 	 1.009920 
1.0958515 	 1.012881 
1.0958672 	 1.009152 
1.0958829 	 0.953996 
1.0958986 	 0.853650 
1.0959143 	 0.720545 
1.0959301 	 0.644101 
1.0959458 	 0.663350 
1.0959615 	 0.755198 
1.0959772 	 0.854843 
1.0959929 	 0.935863 
1.0960086 	 0.957755 
1.0960244 	 0.960462 
1.0960401 	 0.958680 


==> anc/HD58367/HD58367_71.dat <==
1.0655331 	 1.010748 
1.0655486 	 1.009579 
1.0655640 	 1.000806 
1.0655794 	 0.994655 
1.0655949 	 1.005596 
1.0656103 	 0.999967 
1.0656257 	 0.998345 
1.0656412 	 0.997719 
1.0656566 	 0.997846 
1.0656721 	 0.996290 
1.0656875 	 0.980155 
1.0657029 	 0.990544 
1.0657184 	 0.991032 
1.0657338 	 0.996589 
1.0657492 	 0.991743 
1.0657647 	 0.988241 
1.0657801 	 0.992764 
1.0657955 	 0.984940 
1.0658110 	 0.978466 
1.0658264 	 0.968614 
1.0658418 	 0.970331 
1.0658573 	 0.986253 
1.0658727 	 0.988730 
1.0658882 	 0.990947 
1.0659036 	 0.993188 
1.0659190 	 0.982297 
1.0659345 	 0.969119 
1.0659499 	 0.993921 
1.0659653 	 0.967528 
1.0659808 	 0.994272 
1.0659962 	 0.988892 
1.0660116 	 0.980969 
1.0660271 	 0.989189 
1.0660425 	 1.005390 
1.0660580 	 0.990689 
1.0660734 	 0.992741 
1.0660888 	 0.982239 
1.0661043 	 0.988559 
1.0661197 	 0.998721 
1.0661351 	 1.002330 
1.0661506 	 0.984564 
1.0661660 	 0.995390 
1.0661814 	 0.999863 
1.0661969 	 0.987294 
1.0662123 	 0.974886 
1.0662277 	 0.962057 
1.0662432 	 0.924106 
1.0662586 	 0.800684 
1.0662741 	 0.641707 
1.0662895 	 0.539045 
1.0663049 	 0.553059 
1.0663204 	 0.654179 
1.0663358 	 0.756174 
1.0663512 	 0.775335 
1.0663667 	 0.820283 
1.0663821 	 0.874594 
1.0663975 	 0.952569 
1.0664130 	 0.974188 
1.0664284 	 0.990441 
1.0664439 	 0.983452 
1.0664593 	 0.998852 
1.0664747 	 0.982493 
1.0664902 	 0.976418 
1.0665056 	 0.962118 
1.0665210 	 0.963646 
1.0665365 	 0.984672 
1.0665519 	 0.977196 
1.0665673 	 0.979480 
1.0665828 	 0.981906 
1.0665982 	 0.981515 
1.0666136 	 0.975753 
1.0666291 	 0.973481 
1.0666445 	 0.971049 
1.0666600 	 0.996434 
1.0666754 	 0.979175 
1.0666908 	 1.005635 
1.0667063 	 0.999995 
1.0667217 	 1.019440 
1.0667371 	 1.007272 
1.0667526 	 1.014299 
1.0667680 	 0.994241 
1.0667834 	 0.995168 
1.0667989 	 0.978512 
1.0668143 	 1.000313 
1.0668297 	 0.991214 
1.0668452 	 1.014617 
1.0668606 	 0.987858 
1.0668761 	 0.994578 
1.0668915 	 0.991807 
1.0669069 	 0.991414 
1.0669224 	 0.975823 
1.0669378 	 0.943973 
1.0669532 	 0.940702 
1.0669687 	 0.958260 
1.0669841 	 0.978749 
1.0669995 	 0.994159 
1.0670150 	 1.000814 
1.0670304 	 0.996073 
1.0670459 	 0.993095 
1.0670613 	 0.981722 
1.0670767 	 0.993808 
1.0670922 	 0.980175 
1.0671076 	 0.999153 
1.0671230 	 0.994222 
1.0671385 	 1.010750 
1.0671539 	 0.990630 
1.0671693 	 1.006688 
1.0671848 	 0.991865 
1.0672002 	 1.005236 
1.0672156 	 0.997899 
1.0672311 	 1.015761 
1.0672465 	 0.998865 
1.0672620 	 1.003536 
1.0672774 	 0.982390 
1.0672928 	 0.985435 
1.0673083 	 0.979634 
1.0673237 	 0.995620 
1.0673391 	 0.995771 
1.0673546 	 1.002284 
1.0673700 	 0.982420 
1.0673854 	 0.966112 
1.0674009 	 0.934892 
1.0674163 	 0.927654 
1.0674318 	 0.934766 
1.0674472 	 0.970409 
1.0674626 	 1.003343 
1.0674781 	 1.001262 
1.0674935 	 1.007012 
1.0675089 	 1.008482 
1.0675244 	 0.993129 
1.0675398 	 0.995452 
1.0675552 	 0.995735 
1.0675707 	 0.982386 
1.0675861 	 0.968166 
1.0676015 	 0.951757 
1.0676170 	 0.946209 
1.0676324 	 0.958841 
1.0676479 	 0.982388 
1.0676633 	 0.995507 
1.0676787 	 1.001909 
1.0676942 	 0.998930 
1.0677096 	 0.999112 
1.0677250 	 0.988935 
1.0677405 	 0.980391 
1.0677559 	 0.981272 
1.0677713 	 0.989846 
1.0677868 	 0.996113 
1.0678022 	 1.013511 
1.0678177 	 1.017166 
1.0678331 	 0.996778 
1.0678485 	 1.002441 
1.0678640 	 0.991282 
1.0678794 	 0.985128 
1.0678948 	 0.956617 
1.0679103 	 0.964390 
1.0679257 	 0.967444 
1.0679411 	 0.989095 
1.0679566 	 1.002417 
1.0679720 	 1.000610 
1.0679874 	 0.987820 
1.0680029 	 1.001357 
1.0680183 	 0.993569 
1.0680338 	 0.997038 
1.0680492 	 1.005327 
1.0680646 	 1.007620 
1.0680801 	 1.004035 
1.0680955 	 1.016525 
1.0681109 	 1.012163 
1.0681264 	 1.010353 
1.0681418 	 1.008575 
1.0681572 	 1.013798 
1.0681727 	 1.007118 
1.0681881 	 1.011659 
1.0682035 	 1.004008 
1.0682190 	 1.008559 
1.0682344 	 0.999996 
1.0682499 	 1.005806 
1.0682653 	 1.000492 
1.0682807 	 1.009172 
1.0682962 	 1.012624 
1.0683116 	 1.002118 
1.0683270 	 1.000727 
1.0683425 	 0.998126 
1.0683579 	 1.002140 
1.0683733 	 1.001544 
1.0683888 	 0.983071 
1.0684042 	 0.988358 
1.0684197 	 0.991610 
1.0684351 	 0.999989 
1.0684505 	 0.975615 
1.0684660 	 0.931689 
1.0684814 	 0.855165 
1.0684968 	 0.756373 
1.0685123 	 0.731081 
1.0685277 	 0.759370 
1.0685431 	 0.857240 
1.0685586 	 0.924758 
1.0685740 	 0.982654 
1.0685894 	 1.002282 
1.0686049 	 1.017606 
1.0686203 	 1.007468 
1.0686358 	 1.012481 
1.0686512 	 1.008285 
1.0686666 	 0.989103 
1.0686821 	 0.978960 
1.0686975 	 0.936668 
1.0687129 	 0.862487 
1.0687284 	 0.805876 
1.0687438 	 0.789987 
1.0687592 	 0.839426 
1.0687747 	 0.926299 
1.0687901 	 0.963880 
1.0688056 	 0.982099 
1.0688210 	 0.992732 
1.0688364 	 1.005358 
1.0688519 	 1.007621 
1.0688673 	 1.004671 
1.0688827 	 1.000528 
1.0688982 	 0.999099 
1.0689136 	 1.002216 
1.0689290 	 0.996382 
1.0689445 	 0.994797 
1.0689599 	 0.986161 
1.0689753 	 0.974876 
1.0689908 	 0.993438 
1.0690062 	 0.999492 
1.0690217 	 1.019205 
1.0690371 	 1.023981 
1.0690525 	 1.016778 
1.0690680 	 1.012046 
1.0690834 	 1.017162 
1.0690988 	 1.006557 
1.0691143 	 0.995924 
1.0691297 	 0.937418 
1.0691451 	 0.836293 
1.0691606 	 0.724383 
1.0691760 	 0.689168 
1.0691915 	 0.758254 
1.0692069 	 0.879956 
1.0692223 	 0.955651 
1.0692378 	 0.986113 
1.0692532 	 0.986293 
1.0692686 	 0.967589 
1.0692841 	 0.908145 
1.0692995 	 0.808350 
1.0693149 	 0.700635 
1.0693304 	 0.666255 
1.0693458 	 0.728585 
1.0693612 	 0.823559 
1.0693767 	 0.909835 
1.0693921 	 0.959945 
1.0694076 	 0.985774 
1.0694230 	 0.980548 
1.0694384 	 1.001147 
1.0694539 	 0.996411 
1.0694693 	 0.976497 
1.0694847 	 0.983590 
1.0695002 	 0.995556 
1.0695156 	 1.003072 
1.0695310 	 0.997528 
1.0695465 	 0.991062 
1.0695619 	 0.996132 
1.0695773 	 0.953674 
1.0695928 	 0.875741 
1.0696082 	 0.752646 
1.0696237 	 0.672090 
1.0696391 	 0.702210 
1.0696545 	 0.813572 
1.0696700 	 0.915665 
1.0696854 	 0.977399 
1.0697008 	 0.987813 
1.0697163 	 0.994443 
1.0697317 	 0.990072 
1.0697471 	 0.979553 
1.0697626 	 0.965567 
1.0697780 	 0.979281 
1.0697935 	 0.975251 
1.0698089 	 0.987936 
1.0698243 	 0.974776 
1.0698398 	 0.978737 
1.0698552 	 0.969677 
1.0698706 	 0.982109 
1.0698861 	 0.980059 
1.0699015 	 0.981301 
1.0699169 	 0.980913 
1.0699324 	 0.994460 
1.0699478 	 0.995099 
1.0699632 	 0.998326 
1.0699787 	 1.004958 
1.0699941 	 0.997449 
1.0700096 	 0.993080 
1.0700250 	 0.996090 
1.0700404 	 1.004608 
1.0700559 	 1.006905 
1.0700713 	 0.995930 
1.0700867 	 0.996714 
1.0701022 	 0.983530 
1.0701176 	 0.986174 
1.0701330 	 0.986445 
1.0701485 	 0.973202 
1.0701639 	 0.979398 
1.0701794 	 0.990616 
1.0701948 	 0.997222 
1.0702102 	 0.988076 
1.0702257 	 0.992149 
1.0702411 	 0.988961 
1.0702565 	 0.997624 
1.0702720 	 0.995235 
1.0702874 	 0.993985 
1.0703028 	 0.987213 
1.0703183 	 0.992946 
1.0703337 	 0.995113 
1.0703491 	 0.992540 
1.0703646 	 0.991323 
1.0703800 	 0.994020 
1.0703955 	 0.993877 
1.0704109 	 0.991125 
1.0704263 	 1.002071 
1.0704418 	 1.003219 
1.0704572 	 0.997716 
1.0704726 	 0.997892 
1.0704881 	 0.979665 
1.0705035 	 0.979619 
1.0705189 	 0.985654 
1.0705344 	 0.993027 
1.0705498 	 0.978226 
1.0705653 	 0.980178 
1.0705807 	 0.977726 
1.0705961 	 0.965878 
1.0706116 	 0.974126 
1.0706270 	 0.982519 
1.0706424 	 0.981940 
1.0706579 	 0.999078 
1.0706733 	 0.989033 
1.0706887 	 1.000659 
1.0707042 	 0.997601 
1.0707196 	 0.999161 
1.0707350 	 1.001343 
1.0707505 	 0.997893 
1.0707659 	 0.972574 
1.0707814 	 0.969396 
1.0707968 	 0.972393 
1.0708122 	 0.978831 
1.0708277 	 0.995818 
1.0708431 	 1.000484 
1.0708585 	 0.996731 
1.0708740 	 0.990127 
1.0708894 	 0.958169 
1.0709048 	 0.891325 
1.0709203 	 0.819698 
1.0709357 	 0.807300 
1.0709511 	 0.849805 
1.0709666 	 0.912765 
1.0709820 	 0.944457 
1.0709975 	 0.975569 
1.0710129 	 0.991696 
1.0710283 	 0.996417 
1.0710438 	 1.002497 
1.0710592 	 0.999534 
1.0710746 	 1.003843 
1.0710901 	 1.007107 
1.0711055 	 0.991760 
1.0711209 	 1.002012 
1.0711364 	 1.003651 
1.0711518 	 0.981612 
1.0711673 	 1.006186 
1.0711827 	 1.000169 
1.0711981 	 1.001285 
1.0712136 	 0.997939 
1.0712290 	 0.999644 
1.0712444 	 0.987404 
1.0712599 	 0.989534 
1.0712753 	 0.976882 
1.0712907 	 0.989793 
1.0713062 	 0.999006 
1.0713216 	 1.009306 
1.0713370 	 0.992945 
1.0713525 	 1.003651 
1.0713679 	 1.004922 
1.0713834 	 1.004454 
1.0713988 	 0.996992 
1.0714142 	 1.002928 
1.0714297 	 0.997957 
1.0714451 	 0.995011 
1.0714605 	 0.994645 
1.0714760 	 0.988931 
1.0714914 	 0.982921 
1.0715068 	 0.984397 
1.0715223 	 0.986862 
1.0715377 	 0.995885 
1.0715532 	 1.000806 
1.0715686 	 1.002398 
1.0715840 	 0.985122 
1.0715995 	 0.994440 
1.0716149 	 0.992671 
1.0716303 	 0.993243 
1.0716458 	 0.994426 
1.0716612 	 0.999770 
1.0716766 	 0.997422 
1.0716921 	 1.003882 
1.0717075 	 0.992109 
1.0717229 	 0.999850 
1.0717384 	 0.996849 
1.0717538 	 0.998812 
1.0717693 	 0.995407 
1.0717847 	 1.000943 
1.0718001 	 1.001846 
1.0718156 	 1.003775 
1.0718310 	 0.998654 
1.0718464 	 1.003855 
1.0718619 	 0.993347 
1.0718773 	 0.996487 
1.0718927 	 0.996211 
1.0719082 	 1.005974 
1.0719236 	 0.993027 
1.0719391 	 0.997999 
1.0719545 	 0.988630 
1.0719699 	 0.979513 
1.0719854 	 0.974631 
1.0720008 	 0.981897 
1.0720162 	 0.975122 
1.0720317 	 0.981393 
1.0720471 	 0.985167 
1.0720625 	 0.986849 
1.0720780 	 0.978318 
1.0720934 	 0.999385 
1.0721088 	 0.992103 
1.0721243 	 1.003352 
1.0721397 	 1.006497 
1.0721552 	 1.003271 
1.0721706 	 1.003353 
1.0721860 	 1.006947 
1.0722015 	 1.002587 
1.0722169 	 1.002011 
1.0722323 	 0.997451 
1.0722478 	 1.008352 
1.0722632 	 1.009718 
1.0722786 	 1.007474 
1.0722941 	 1.003160 
1.0723095 	 1.007315 
1.0723250 	 1.003332 
1.0723404 	 0.995303 
1.0723558 	 0.984119 
1.0723713 	 0.981499 
1.0723867 	 0.989842 
1.0724021 	 0.994714 
1.0724176 	 0.998755 
1.0724330 	 0.998166 
1.0724484 	 1.001193 
1.0724639 	 1.005094 
1.0724793 	 1.002110 
1.0724947 	 0.997267 
1.0725102 	 0.993435 
1.0725256 	 0.997019 
1.0725411 	 0.998424 
1.0725565 	 1.006384 
1.0725719 	 1.006667 
1.0725874 	 1.004204 
1.0726028 	 1.005016 
1.0726182 	 1.003797 
1.0726337 	 1.008147 
1.0726491 	 1.010428 
1.0726645 	 1.007592 
1.0726800 	 0.977356 
1.0726954 	 0.937472 
1.0727108 	 0.915202 
1.0727263 	 0.919090 
1.0727417 	 0.954957 
1.0727572 	 0.986654 
1.0727726 	 0.990760 
1.0727880 	 0.993796 
1.0728035 	 0.966082 
1.0728189 	 0.911886 
1.0728343 	 0.882272 
1.0728498 	 0.892401 
1.0728652 	 0.932459 
1.0728806 	 0.954554 
1.0728961 	 0.909968 
1.0729115 	 0.799363 
1.0729270 	 0.672714 
1.0729424 	 0.647007 
1.0729578 	 0.722272 
1.0729733 	 0.843810 
1.0729887 	 0.925043 
1.0730041 	 0.968557 
1.0730196 	 0.968661 
1.0730350 	 0.988226 
1.0730504 	 0.988282 
1.0730659 	 0.998208 
1.0730813 	 0.994661 
1.0730967 	 0.982639 
1.0731122 	 0.930977 
1.0731276 	 0.869720 
1.0731431 	 0.811579 
1.0731585 	 0.821365 
1.0731739 	 0.868245 
1.0731894 	 0.936041 
1.0732048 	 0.986053 
1.0732202 	 1.001927 
1.0732357 	 1.006196 
1.0732511 	 0.999865 
1.0732665 	 1.013176 
1.0732820 	 0.995169 
1.0732974 	 0.997562 
1.0733129 	 1.005651 
1.0733283 	 1.006067 
1.0733437 	 1.002220 
1.0733592 	 0.999752 
1.0733746 	 0.998495 
1.0733900 	 1.000102 
1.0734055 	 0.992895 
1.0734209 	 1.000123 
1.0734363 	 0.991799 
1.0734518 	 0.979527 
1.0734672 	 0.950404 
1.0734826 	 0.938303 
1.0734981 	 0.956948 
1.0735135 	 0.989153 
1.0735290 	 1.002807 
1.0735444 	 1.001359 
1.0735598 	 1.002851 
1.0735753 	 1.009801 
1.0735907 	 0.998149 
1.0736061 	 1.004649 
1.0736216 	 0.999146 
1.0736370 	 1.002569 
1.0736524 	 1.002630 
1.0736679 	 1.012195 
1.0736833 	 0.994226 
1.0736988 	 1.005110 
1.0737142 	 1.002538 
1.0737296 	 1.004394 
1.0737451 	 0.996348 
1.0737605 	 0.990911 
1.0737759 	 0.980393 
1.0737914 	 0.977822 
1.0738068 	 0.975159 
1.0738222 	 0.976108 
1.0738377 	 0.991270 
1.0738531 	 0.999406 
1.0738685 	 0.997098 
1.0738840 	 1.005533 
1.0738994 	 1.001773 
1.0739149 	 1.002215 
1.0739303 	 0.987057 
1.0739457 	 0.980594 
1.0739612 	 0.984041 
1.0739766 	 0.994324 
1.0739920 	 0.996166 
1.0740075 	 0.999643 
1.0740229 	 1.009825 
1.0740383 	 1.002892 
1.0740538 	 1.005164 
1.0740692 	 1.005292 
1.0740846 	 1.004902 
1.0741001 	 1.003774 
1.0741155 	 0.999544 
1.0741310 	 1.001296 
1.0741464 	 1.000871 
1.0741618 	 1.007906 
1.0741773 	 0.995733 
1.0741927 	 1.007105 
1.0742081 	 0.999193 
1.0742236 	 0.992973 
1.0742390 	 0.992405 
1.0742544 	 1.000340 
1.0742699 	 0.998080 
1.0742853 	 0.998274 
1.0743008 	 0.995867 
1.0743162 	 1.005522 
1.0743316 	 0.982681 
1.0743471 	 0.964227 
1.0743625 	 0.937020 
1.0743779 	 0.947595 
1.0743934 	 0.968566 
1.0744088 	 0.991300 
1.0744242 	 0.987339 
1.0744397 	 0.987251 
1.0744551 	 0.983636 
1.0744705 	 0.991068 
1.0744860 	 0.988828 
1.0745014 	 1.002415 
1.0745169 	 1.004673 
1.0745323 	 1.001911 
1.0745477 	 0.998012 
1.0745632 	 0.985210 
1.0745786 	 0.996058 
1.0745940 	 0.991970 
1.0746095 	 0.985323 
1.0746249 	 0.973311 
1.0746403 	 0.962294 
1.0746558 	 0.950420 
1.0746712 	 0.960806 
1.0746867 	 0.980213 
1.0747021 	 0.993917 
1.0747175 	 0.998050 
1.0747330 	 1.007030 
1.0747484 	 0.997166 
1.0747638 	 0.996338 
1.0747793 	 1.009160 
1.0747947 	 1.002558 
1.0748101 	 0.977765 
1.0748256 	 0.960612 
1.0748410 	 0.949163 
1.0748564 	 0.965488 
1.0748719 	 0.979889 
1.0748873 	 0.999332 
1.0749028 	 0.992982 
1.0749182 	 0.990633 
1.0749336 	 0.994092 
1.0749491 	 0.988761 
1.0749645 	 0.980091 
1.0749799 	 0.984195 
1.0749954 	 0.986098 
1.0750108 	 0.993098 
1.0750262 	 0.993193 
1.0750417 	 0.986736 
1.0750571 	 0.979872 
1.0750726 	 0.959020 
1.0750880 	 0.897949 
1.0751034 	 0.771719 
1.0751189 	 0.599456 
1.0751343 	 0.515891 
1.0751497 	 0.587489 
1.0751652 	 0.737046 
1.0751806 	 0.884005 
1.0751960 	 0.964778 
1.0752115 	 0.989111 
1.0752269 	 1.000202 
1.0752423 	 0.999791 
1.0752578 	 1.004728 
1.0752732 	 1.004553 
1.0752887 	 0.991925 
1.0753041 	 0.988956 
1.0753195 	 0.991124 
1.0753350 	 0.992383 
1.0753504 	 1.007017 
1.0753658 	 0.999718 
1.0753813 	 1.001748 
1.0753967 	 1.009839 
1.0754121 	 0.998799 
1.0754276 	 1.005850 
1.0754430 	 1.011703 
1.0754584 	 0.973512 
1.0754739 	 0.912446 
1.0754893 	 0.862302 
1.0755048 	 0.869144 
1.0755202 	 0.914484 
1.0755356 	 0.970410 
1.0755511 	 0.992195 
1.0755665 	 0.982478 
1.0755819 	 0.953014 
1.0755974 	 0.947738 
1.0756128 	 0.947357 
1.0756282 	 0.967583 
1.0756437 	 0.969433 
1.0756591 	 0.966202 
1.0756746 	 0.967897 
1.0756900 	 0.972139 
1.0757054 	 0.975399 
1.0757209 	 0.997115 
1.0757363 	 1.005057 
1.0757517 	 1.006177 
1.0757672 	 0.990108 
1.0757826 	 1.003570 
1.0757980 	 1.001631 
1.0758135 	 1.005916 
1.0758289 	 1.001138 
1.0758443 	 0.993510 
1.0758598 	 0.994377 
1.0758752 	 0.999821 
1.0758907 	 0.996981 
1.0759061 	 1.000541 
1.0759215 	 0.993597 
1.0759370 	 1.000496 
1.0759524 	 1.000588 
1.0759678 	 1.003524 
1.0759833 	 0.999092 
1.0759987 	 1.002769 
1.0760141 	 1.003958 
1.0760296 	 1.004898 
1.0760450 	 0.998114 
1.0760605 	 0.997770 
1.0760759 	 1.008396 
1.0760913 	 0.994074 
1.0761068 	 0.996695 
1.0761222 	 0.998253 
1.0761376 	 0.998973 
1.0761531 	 1.000829 
1.0761685 	 1.010437 
1.0761839 	 0.999708 
1.0761994 	 1.004496 
1.0762148 	 1.003171 
1.0762302 	 0.993609 
1.0762457 	 0.996844 
1.0762611 	 0.996012 
1.0762766 	 1.000064 
1.0762920 	 1.010069 
1.0763074 	 1.000901 
1.0763229 	 1.002578 
1.0763383 	 1.002751 
1.0763537 	 1.004471 
1.0763692 	 1.002042 
1.0763846 	 0.989779 
1.0764000 	 0.968701 
1.0764155 	 0.964745 
1.0764309 	 0.961596 
1.0764464 	 0.978702 
1.0764618 	 0.990667 
1.0764772 	 0.999766 
1.0764927 	 1.002525 
1.0765081 	 1.002858 
1.0765235 	 0.998865 
1.0765390 	 0.997252 
1.0765544 	 0.994848 
1.0765698 	 0.992830 
1.0765853 	 0.991418 
1.0766007 	 1.008456 
1.0766161 	 1.003934 
1.0766316 	 1.003053 
1.0766470 	 0.993007 
1.0766625 	 1.003915 
1.0766779 	 0.995560 
1.0766933 	 1.002112 
1.0767088 	 0.996277 
1.0767242 	 1.013297 
1.0767396 	 0.999834 
1.0767551 	 1.015732 
1.0767705 	 1.003096 
1.0767859 	 1.004555 
1.0768014 	 1.001408 
1.0768168 	 1.004894 
1.0768322 	 0.993089 
1.0768477 	 0.999922 
1.0768631 	 0.997326 
1.0768786 	 1.003357 
1.0768940 	 1.004627 
1.0769094 	 1.001842 
1.0769249 	 0.999219 
1.0769403 	 1.009952 
1.0769557 	 0.999879 
1.0769712 	 1.000659 
1.0769866 	 1.002074 
1.0770020 	 1.004223 
1.0770175 	 1.006664 
1.0770329 	 0.997677 
1.0770484 	 0.996894 
1.0770638 	 0.993393 
1.0770792 	 0.991176 
1.0770947 	 0.990708 
1.0771101 	 1.005638 
1.0771255 	 1.000547 
1.0771410 	 1.009419 
1.0771564 	 1.003938 
1.0771718 	 1.004522 
1.0771873 	 0.986074 
1.0772027 	 0.979341 
1.0772181 	 0.968752 
1.0772336 	 0.986745 
1.0772490 	 0.986720 
1.0772645 	 0.997448 
1.0772799 	 0.995052 
1.0772953 	 1.001032 
1.0773108 	 0.982267 
1.0773262 	 0.984090 
1.0773416 	 0.988348 
1.0773571 	 0.993547 
1.0773725 	 1.001415 
1.0773879 	 1.015749 
1.0774034 	 0.998878 
1.0774188 	 1.008040 
1.0774343 	 1.004542 
1.0774497 	 1.012247 
1.0774651 	 1.004498 
1.0774806 	 1.010814 
1.0774960 	 1.000551 
1.0775114 	 1.005048 
1.0775269 	 0.981821 
1.0775423 	 0.990482 
1.0775577 	 0.992616 
1.0775732 	 1.001897 
1.0775886 	 0.989070 
1.0776040 	 1.008193 
1.0776195 	 1.004434 
1.0776349 	 0.996564 
1.0776504 	 0.983220 
1.0776658 	 0.979897 
1.0776812 	 0.960348 
1.0776967 	 0.964965 
1.0777121 	 0.977145 
1.0777275 	 0.982792 
1.0777430 	 0.979316 
1.0777584 	 0.979621 
1.0777738 	 0.991409 
1.0777893 	 0.997734 
1.0778047 	 1.003388 
1.0778202 	 1.005305 
1.0778356 	 1.002405 
1.0778510 	 1.001445 
1.0778665 	 1.008906 
1.0778819 	 0.990391 
1.0778973 	 0.997728 
1.0779128 	 0.989222 
1.0779282 	 1.004933 
1.0779436 	 0.999951 
1.0779591 	 1.002995 
1.0779745 	 1.000895 
1.0779899 	 1.010283 
1.0780054 	 0.997729 
1.0780208 	 1.005025 
1.0780363 	 0.993528 
1.0780517 	 0.993785 
1.0780671 	 0.988327 
1.0780826 	 0.983389 
1.0780980 	 0.965131 
1.0781134 	 0.973166 
1.0781289 	 0.965756 
1.0781443 	 0.968271 
1.0781597 	 0.977314 
1.0781752 	 0.995323 
1.0781906 	 0.988935 
1.0782061 	 1.005564 
1.0782215 	 0.992678 
1.0782369 	 0.978037 
1.0782524 	 0.944616 
1.0782678 	 0.932959 
1.0782832 	 0.937358 
1.0782987 	 0.963925 
1.0783141 	 0.985960 
1.0783295 	 1.001781 
1.0783450 	 0.991232 
1.0783604 	 0.990453 
1.0783758 	 0.998680 
1.0783913 	 0.977564 
1.0784067 	 0.982266 
1.0784222 	 0.981110 
1.0784376 	 0.988874 
1.0784530 	 0.987975 
1.0784685 	 0.965879 
1.0784839 	 0.887296 
1.0784993 	 0.821404 
1.0785148 	 0.813136 
1.0785302 	 0.874939 
1.0785456 	 0.944766 
1.0785611 	 0.983118 
1.0785765 	 0.995302 
1.0785919 	 1.000290 
1.0786074 	 0.984644 
1.0786228 	 0.949039 
1.0786383 	 0.864659 
1.0786537 	 0.815662 
1.0786691 	 0.822790 
1.0786846 	 0.884857 
1.0787000 	 0.952946 
1.0787154 	 0.985909 
1.0787309 	 0.968198 
1.0787463 	 0.953461 
1.0787617 	 0.952787 
1.0787772 	 0.972661 
1.0787926 	 0.980312 
1.0788081 	 0.978027 
1.0788235 	 0.967631 
1.0788389 	 0.930589 
1.0788544 	 0.823814 
1.0788698 	 0.657664 
1.0788852 	 0.539727 
1.0789007 	 0.564096 
1.0789161 	 0.704843 
1.0789315 	 0.862830 
1.0789470 	 0.943023 
1.0789624 	 0.977848 
1.0789778 	 0.991352 
1.0789933 	 0.993233 
1.0790087 	 0.993242 
1.0790242 	 0.992867 
1.0790396 	 1.004107 
1.0790550 	 0.999927 
1.0790705 	 1.012094 
1.0790859 	 1.000106 
1.0791013 	 1.010808 
1.0791168 	 0.991454 
1.0791322 	 0.977238 
1.0791476 	 0.970140 
1.0791631 	 0.988699 
1.0791785 	 0.999810 
1.0791940 	 1.005931 
1.0792094 	 1.001105 
1.0792248 	 1.007820 
1.0792403 	 1.007923 
1.0792557 	 1.012722 
1.0792711 	 1.010245 
1.0792866 	 1.013218 
1.0793020 	 1.008911 
1.0793174 	 0.999132 
1.0793329 	 0.988543 
1.0793483 	 0.984101 
1.0793637 	 0.977027 
1.0793792 	 0.991770 
1.0793946 	 0.999818 
1.0794101 	 1.007552 
1.0794255 	 0.997039 
1.0794409 	 1.004207 
1.0794564 	 1.003465 
1.0794718 	 0.995606 
1.0794872 	 0.994735 
1.0795027 	 0.993919 
1.0795181 	 1.003092 
1.0795335 	 1.010259 
1.0795490 	 1.016697 
1.0795644 	 0.990827 
1.0795799 	 0.991604 
1.0795953 	 0.983768 
1.0796107 	 0.993361 
1.0796262 	 0.989954 
1.0796416 	 1.005780 
1.0796570 	 1.005069 
1.0796725 	 1.000496 
1.0796879 	 0.994124 
1.0797033 	 1.001674 
1.0797188 	 0.997585 
1.0797342 	 1.008790 
1.0797496 	 1.003943 
1.0797651 	 0.997835 
1.0797805 	 0.984165 
1.0797960 	 0.968789 
1.0798114 	 0.941466 
1.0798268 	 0.944631 
1.0798423 	 0.972074 
1.0798577 	 0.999444 
1.0798731 	 1.001542 
1.0798886 	 1.001850 
1.0799040 	 0.998726 
1.0799194 	 0.996998 
1.0799349 	 0.993587 
1.0799503 	 0.992995 
1.0799657 	 1.005797 
1.0799812 	 1.003881 
1.0799966 	 1.006422 
1.0800121 	 1.001894 
1.0800275 	 1.000647 
1.0800429 	 0.998425 
1.0800584 	 1.009037 
1.0800738 	 1.003483 
1.0800892 	 1.003711 
1.0801047 	 0.998988 
1.0801201 	 0.996450 
1.0801355 	 0.993091 
1.0801510 	 1.000213 
1.0801664 	 0.986336 
1.0801819 	 0.989688 
1.0801973 	 0.994364 
1.0802127 	 1.002682 
1.0802282 	 0.996222 
1.0802436 	 1.015716 
1.0802590 	 1.009067 
1.0802745 	 0.997777 
1.0802899 	 0.997727 
1.0803053 	 0.994890 
1.0803208 	 0.977315 
1.0803362 	 0.952344 
1.0803516 	 0.952499 
1.0803671 	 0.965094 
1.0803825 	 0.981087 
1.0803980 	 0.988899 
1.0804134 	 0.996895 
1.0804288 	 0.999899 
1.0804443 	 1.003541 
1.0804597 	 0.985163 
1.0804751 	 0.994010 
1.0804906 	 0.991293 
1.0805060 	 0.992737 
1.0805214 	 0.996645 
1.0805369 	 0.994128 
1.0805523 	 0.994254 
1.0805678 	 1.007356 
1.0805832 	 0.996817 
1.0805986 	 1.001090 
1.0806141 	 0.992542 
1.0806295 	 0.985450 
1.0806449 	 0.988097 


==> anc/HD58367/HD58367_72.dat <==
1.0508140 	 0.984005 
1.0508293 	 0.980414 
1.0508446 	 0.983361 
1.0508599 	 0.990354 
1.0508751 	 0.972950 
1.0508904 	 0.987306 
1.0509057 	 1.001308 
1.0509210 	 0.995852 
1.0509363 	 0.997169 
1.0509516 	 0.991238 
1.0509669 	 0.980667 
1.0509822 	 0.991366 
1.0509975 	 0.980029 
1.0510128 	 0.998393 
1.0510281 	 0.993009 
1.0510434 	 0.998151 
1.0510586 	 0.985846 
1.0510739 	 0.984930 
1.0510892 	 0.988910 
1.0511045 	 0.998696 
1.0511198 	 0.980869 
1.0511351 	 0.998235 
1.0511504 	 0.966472 
1.0511657 	 0.958893 
1.0511810 	 0.944370 
1.0511963 	 0.933533 
1.0512116 	 0.948887 
1.0512268 	 0.960498 
1.0512421 	 0.965472 
1.0512574 	 0.967718 
1.0512727 	 0.961950 
1.0512880 	 0.979536 
1.0513033 	 0.968772 
1.0513186 	 0.971637 
1.0513339 	 0.978314 
1.0513492 	 0.962154 
1.0513645 	 0.977477 
1.0513798 	 0.972988 
1.0513951 	 0.991807 
1.0514103 	 0.992507 
1.0514256 	 0.984294 
1.0514409 	 0.961906 
1.0514562 	 0.938058 
1.0514715 	 0.906594 
1.0514868 	 0.925745 
1.0515021 	 0.938034 
1.0515174 	 0.964752 
1.0515327 	 0.984490 
1.0515480 	 0.998140 
1.0515633 	 0.988797 
1.0515785 	 0.997054 
1.0515938 	 0.979943 
1.0516091 	 0.986985 
1.0516244 	 0.989226 
1.0516397 	 0.987097 
1.0516550 	 0.986004 
1.0516703 	 0.986653 
1.0516856 	 1.003702 
1.0517009 	 1.004098 
1.0517162 	 1.009303 
1.0517315 	 1.009202 
1.0517468 	 1.001148 
1.0517620 	 0.998621 
1.0517773 	 1.001510 
1.0517926 	 0.977019 
1.0518079 	 0.975077 
1.0518232 	 0.972474 
1.0518385 	 0.982480 
1.0518538 	 0.986738 
1.0518691 	 0.991514 
1.0518844 	 0.990681 
1.0518997 	 1.002312 
1.0519150 	 0.976639 
1.0519302 	 0.984026 
1.0519455 	 0.975145 
1.0519608 	 0.988078 
1.0519761 	 0.998183 
1.0519914 	 1.000286 
1.0520067 	 0.997324 
1.0520220 	 0.990981 
1.0520373 	 1.001304 
1.0520526 	 0.992948 
1.0520679 	 0.986166 
1.0520832 	 0.990407 
1.0520985 	 1.000126 
1.0521137 	 1.012700 
1.0521290 	 1.031510 
1.0521443 	 1.001911 
1.0521596 	 1.012452 
1.0521749 	 1.005726 
1.0521902 	 0.996951 
1.0522055 	 1.003894 
1.0522208 	 1.017118 
1.0522361 	 0.997753 
1.0522514 	 1.001924 
1.0522667 	 1.003437 
1.0522820 	 1.008745 
1.0522972 	 0.997538 
1.0523125 	 0.993402 
1.0523278 	 0.988830 
1.0523431 	 1.001940 
1.0523584 	 0.987546 
1.0523737 	 0.977576 
1.0523890 	 0.994115 
1.0524043 	 0.985175 
1.0524196 	 0.978733 
1.0524349 	 0.991230 
1.0524502 	 1.004578 
1.0524654 	 1.008504 
1.0524807 	 1.012367 
1.0524960 	 1.000356 
1.0525113 	 1.001974 
1.0525266 	 0.991103 
1.0525419 	 0.998941 
1.0525572 	 0.995080 
1.0525725 	 1.013702 
1.0525878 	 1.005589 
1.0526031 	 1.010420 
1.0526184 	 1.018982 
1.0526337 	 1.012352 
1.0526489 	 1.015059 
1.0526642 	 1.002411 
1.0526795 	 0.990844 
1.0526948 	 1.000135 
1.0527101 	 0.992130 
1.0527254 	 0.981650 
1.0527407 	 0.978784 
1.0527560 	 0.997738 
1.0527713 	 1.006991 
1.0527866 	 1.002496 
1.0528019 	 0.992107 
1.0528171 	 1.001637 
1.0528324 	 1.018200 
1.0528477 	 1.002546 
1.0528630 	 1.007321 
1.0528783 	 1.001084 
1.0528936 	 1.003134 
1.0529089 	 0.998340 
1.0529242 	 1.016697 
1.0529395 	 1.002359 
1.0529548 	 1.011528 
1.0529701 	 1.010450 
1.0529854 	 1.012678 
1.0530006 	 1.009567 
1.0530159 	 1.019057 
1.0530312 	 1.003811 
1.0530465 	 1.013728 
1.0530618 	 1.005329 
1.0530771 	 0.991324 
1.0530924 	 0.983277 
1.0531077 	 0.986765 
1.0531230 	 0.975718 
1.0531383 	 0.960842 
1.0531536 	 0.955569 
1.0531688 	 0.968016 
1.0531841 	 0.982924 
1.0531994 	 0.985859 
1.0532147 	 0.956688 
1.0532300 	 0.915751 
1.0532453 	 0.898013 
1.0532606 	 0.905131 
1.0532759 	 0.949019 
1.0532912 	 0.981437 
1.0533065 	 1.005802 
1.0533218 	 0.998748 
1.0533371 	 1.005854 
1.0533523 	 1.001267 
1.0533676 	 0.999480 
1.0533829 	 0.960044 
1.0533982 	 0.881486 
1.0534135 	 0.822779 
1.0534288 	 0.818217 
1.0534441 	 0.869027 
1.0534594 	 0.949761 
1.0534747 	 0.992433 
1.0534900 	 0.987952 
1.0535053 	 0.984458 
1.0535205 	 1.006376 
1.0535358 	 1.000315 
1.0535511 	 1.004681 
1.0535664 	 0.985290 
1.0535817 	 0.976013 
1.0535970 	 0.958215 
1.0536123 	 0.961202 
1.0536276 	 0.972966 
1.0536429 	 0.979851 
1.0536582 	 1.004421 
1.0536735 	 1.008806 
1.0536888 	 1.002463 
1.0537040 	 0.997311 
1.0537193 	 1.001604 
1.0537346 	 0.968279 
1.0537499 	 0.948078 
1.0537652 	 0.914454 
1.0537805 	 0.933759 
1.0537958 	 0.943307 
1.0538111 	 0.964773 
1.0538264 	 0.980954 
1.0538417 	 0.998820 
1.0538570 	 0.996324 
1.0538723 	 1.002578 
1.0538875 	 1.002483 
1.0539028 	 1.010500 
1.0539181 	 0.999876 
1.0539334 	 1.012390 
1.0539487 	 1.008209 
1.0539640 	 1.000051 
1.0539793 	 0.993980 
1.0539946 	 0.997563 
1.0540099 	 1.003627 
1.0540252 	 1.020036 
1.0540405 	 1.010245 
1.0540557 	 1.007017 
1.0540710 	 1.003087 
1.0540863 	 1.000933 
1.0541016 	 1.001624 
1.0541169 	 1.000747 
1.0541322 	 0.997282 
1.0541475 	 0.996520 
1.0541628 	 0.991399 
1.0541781 	 0.993259 
1.0541934 	 0.997494 
1.0542087 	 0.996820 
1.0542240 	 1.000054 
1.0542392 	 0.998351 
1.0542545 	 1.001164 
1.0542698 	 0.999162 
1.0542851 	 0.990012 
1.0543004 	 0.980554 
1.0543157 	 0.978841 
1.0543310 	 0.965444 
1.0543463 	 0.971081 
1.0543616 	 0.970438 
1.0543769 	 0.960895 
1.0543922 	 0.958967 
1.0544074 	 0.978443 
1.0544227 	 0.962507 
1.0544380 	 0.960301 
1.0544533 	 0.943219 
1.0544686 	 0.957052 
1.0544839 	 0.965297 
1.0544992 	 0.971918 
1.0545145 	 0.974724 
1.0545298 	 0.982409 
1.0545451 	 0.980490 
1.0545604 	 0.971410 
1.0545757 	 0.977098 
1.0545909 	 0.994913 
1.0546062 	 0.993737 
1.0546215 	 0.999546 
1.0546368 	 1.007130 
1.0546521 	 1.000223 
1.0546674 	 0.995116 
1.0546827 	 0.992680 
1.0546980 	 0.993545 
1.0547133 	 1.001931 
1.0547286 	 1.012027 
1.0547439 	 1.004032 
1.0547591 	 1.006384 
1.0547744 	 0.992080 
1.0547897 	 1.001138 
1.0548050 	 0.993292 
1.0548203 	 0.983649 
1.0548356 	 0.975469 
1.0548509 	 0.987622 
1.0548662 	 0.992341 
1.0548815 	 1.001281 
1.0548968 	 0.993342 
1.0549121 	 1.002859 
1.0549274 	 0.994752 
1.0549426 	 1.005451 
1.0549579 	 0.995523 
1.0549732 	 0.995377 
1.0549885 	 1.002044 
1.0550038 	 1.000579 
1.0550191 	 0.994067 
1.0550344 	 0.995822 
1.0550497 	 0.992596 
1.0550650 	 0.994910 
1.0550803 	 0.998110 
1.0550956 	 0.998331 
1.0551108 	 0.988012 
1.0551261 	 0.980198 
1.0551414 	 0.970993 
1.0551567 	 0.966121 
1.0551720 	 0.982528 
1.0551873 	 0.979508 
1.0552026 	 0.983927 
1.0552179 	 0.985095 
1.0552332 	 0.995122 
1.0552485 	 0.989585 
1.0552638 	 0.991142 
1.0552791 	 0.986564 
1.0552943 	 0.997450 
1.0553096 	 0.991265 
1.0553249 	 0.994825 
1.0553402 	 0.992132 
1.0553555 	 0.989251 
1.0553708 	 0.988160 
1.0553861 	 0.995962 
1.0554014 	 0.991674 
1.0554167 	 0.996252 
1.0554320 	 0.985274 
1.0554473 	 0.992510 
1.0554626 	 0.978055 
1.0554778 	 0.980864 
1.0554931 	 0.977671 
1.0555084 	 0.988870 
1.0555237 	 0.981401 
1.0555390 	 0.994485 
1.0555543 	 0.987926 
1.0555696 	 1.003592 
1.0555849 	 0.996962 
1.0556002 	 1.002840 
1.0556155 	 0.990863 
1.0556308 	 0.999514 
1.0556460 	 0.992438 
1.0556613 	 0.992173 
1.0556766 	 0.973504 
1.0556919 	 0.976867 
1.0557072 	 0.969371 
1.0557225 	 0.976499 
1.0557378 	 0.975126 
1.0557531 	 0.960496 
1.0557684 	 0.951337 
1.0557837 	 0.965517 
1.0557990 	 0.977599 
1.0558143 	 0.993476 
1.0558295 	 0.993327 
1.0558448 	 0.988403 
1.0558601 	 0.983139 
1.0558754 	 0.974260 
1.0558907 	 1.002456 
1.0559060 	 0.992741 
1.0559213 	 0.989300 
1.0559366 	 0.982389 
1.0559519 	 0.977372 
1.0559672 	 0.977249 
1.0559825 	 0.993403 
1.0559977 	 0.979273 
1.0560130 	 0.976003 
1.0560283 	 0.964736 
1.0560436 	 0.968152 
1.0560589 	 0.973868 
1.0560742 	 0.977073 
1.0560895 	 0.973611 
1.0561048 	 0.979232 
1.0561201 	 0.978296 
1.0561354 	 0.998483 
1.0561507 	 0.993155 
1.0561660 	 1.005990 
1.0561812 	 0.995101 
1.0561965 	 1.005334 
1.0562118 	 0.996756 
1.0562271 	 1.003372 
1.0562424 	 0.995701 
1.0562577 	 0.999241 
1.0562730 	 0.986699 
1.0562883 	 0.988365 
1.0563036 	 0.982653 
1.0563189 	 0.994997 
1.0563342 	 0.995602 
1.0563494 	 1.004185 
1.0563647 	 1.001782 
1.0563800 	 1.011966 
1.0563953 	 0.996745 
1.0564106 	 0.995210 
1.0564259 	 0.997304 
1.0564412 	 1.007437 
1.0564565 	 0.991988 
1.0564718 	 1.000887 
1.0564871 	 1.006461 
1.0565024 	 1.006852 
1.0565177 	 0.984508 
1.0565329 	 0.987199 
1.0565482 	 0.987507 
1.0565635 	 0.995869 
1.0565788 	 0.997075 
1.0565941 	 0.997773 
1.0566094 	 0.990444 
1.0566247 	 1.004137 
1.0566400 	 1.003556 
1.0566553 	 0.994629 
1.0566706 	 0.996762 
1.0566859 	 0.987798 
1.0567011 	 0.995028 
1.0567164 	 0.993164 
1.0567317 	 0.996604 
1.0567470 	 0.999163 
1.0567623 	 1.002145 
1.0567776 	 0.990632 
1.0567929 	 0.980175 
1.0568082 	 0.990390 
1.0568235 	 1.001623 
1.0568388 	 0.994648 
1.0568541 	 1.004090 
1.0568694 	 0.995833 
1.0568846 	 0.998030 
1.0568999 	 0.994220 
1.0569152 	 0.997978 
1.0569305 	 0.994321 
1.0569458 	 0.999258 
1.0569611 	 0.981428 
1.0569764 	 0.991437 
1.0569917 	 0.984361 
1.0570070 	 0.993308 
1.0570223 	 0.991046 
1.0570376 	 1.002856 
1.0570529 	 0.993726 
1.0570681 	 0.995547 
1.0570834 	 0.994620 
1.0570987 	 0.999839 
1.0571140 	 0.995470 
1.0571293 	 1.000809 
1.0571446 	 0.988450 
1.0571599 	 0.978895 
1.0571752 	 0.976851 
1.0571905 	 0.989853 
1.0572058 	 0.994716 
1.0572211 	 1.004631 
1.0572363 	 0.998524 
1.0572516 	 1.014013 
1.0572669 	 1.001606 
1.0572822 	 1.012156 
1.0572975 	 0.996839 
1.0573128 	 0.993311 
1.0573281 	 0.979865 
1.0573434 	 0.987569 
1.0573587 	 0.989414 
1.0573740 	 0.999672 
1.0573893 	 0.994993 
1.0574046 	 0.985895 
1.0574198 	 0.982225 
1.0574351 	 0.985634 
1.0574504 	 0.988442 
1.0574657 	 1.004912 
1.0574810 	 1.000377 
1.0574963 	 1.007439 
1.0575116 	 1.000267 
1.0575269 	 0.997520 
1.0575422 	 0.993807 
1.0575575 	 0.999978 
1.0575728 	 0.996839 
1.0575880 	 0.992566 
1.0576033 	 0.998061 
1.0576186 	 1.010952 
1.0576339 	 1.011147 
1.0576492 	 1.006599 
1.0576645 	 1.005680 
1.0576798 	 1.000577 
1.0576951 	 0.991940 
1.0577104 	 0.992231 
1.0577257 	 0.995704 
1.0577410 	 1.010314 
1.0577563 	 1.006560 
1.0577715 	 1.004527 
1.0577868 	 1.002235 
1.0578021 	 1.008514 
1.0578174 	 1.002163 
1.0578327 	 1.003839 
1.0578480 	 0.997151 
1.0578633 	 0.989433 
1.0578786 	 0.970395 
1.0578939 	 0.918436 
1.0579092 	 0.889822 
1.0579245 	 0.897546 
1.0579397 	 0.948116 
1.0579550 	 0.978688 
1.0579703 	 0.993603 
1.0579856 	 1.001754 
1.0580009 	 0.996919 
1.0580162 	 1.000685 
1.0580315 	 1.001730 
1.0580468 	 1.004470 
1.0580621 	 0.998966 
1.0580774 	 0.998195 
1.0580927 	 0.996361 
1.0581080 	 0.993236 
1.0581232 	 0.989675 
1.0581385 	 0.978394 
1.0581538 	 0.978681 
1.0581691 	 0.983839 
1.0581844 	 0.988370 
1.0581997 	 0.974518 
1.0582150 	 0.967039 
1.0582303 	 0.974795 
1.0582456 	 0.985470 
1.0582609 	 0.987396 
1.0582762 	 0.991559 
1.0582914 	 0.994026 
1.0583067 	 0.995575 
1.0583220 	 0.972930 
1.0583373 	 0.952414 
1.0583526 	 0.943322 
1.0583679 	 0.948455 
1.0583832 	 0.939779 
1.0583985 	 0.917257 
1.0584138 	 0.909624 
1.0584291 	 0.925941 
1.0584444 	 0.959698 
1.0584597 	 0.983035 
1.0584749 	 1.003721 
1.0584902 	 1.005104 
1.0585055 	 1.005809 
1.0585208 	 1.003782 
1.0585361 	 1.009099 
1.0585514 	 0.998191 
1.0585667 	 0.997962 
1.0585820 	 0.975546 
1.0585973 	 0.969833 
1.0586126 	 0.960347 
1.0586279 	 0.924856 
1.0586431 	 0.848867 
1.0586584 	 0.775995 
1.0586737 	 0.685408 
1.0586890 	 0.585069 
1.0587043 	 0.491167 
1.0587196 	 0.494160 
1.0587349 	 0.611992 
1.0587502 	 0.775631 
1.0587655 	 0.891753 
1.0587808 	 0.957862 
1.0587961 	 0.977117 
1.0588114 	 0.994592 
1.0588266 	 0.993609 
1.0588419 	 0.998186 
1.0588572 	 1.000642 
1.0588725 	 0.999437 
1.0588878 	 0.982603 
1.0589031 	 0.977843 
1.0589184 	 0.980715 
1.0589337 	 0.999185 
1.0589490 	 0.998173 
1.0589643 	 1.008981 
1.0589796 	 1.010592 
1.0589949 	 1.012844 
1.0590101 	 1.006410 
1.0590254 	 1.009176 
1.0590407 	 1.011235 
1.0590560 	 1.008122 
1.0590713 	 1.010280 
1.0590866 	 1.009210 
1.0591019 	 1.003335 
1.0591172 	 1.010868 
1.0591325 	 1.011492 
1.0591478 	 1.014207 
1.0591631 	 1.004495 
1.0591783 	 1.007795 
1.0591936 	 0.996899 
1.0592089 	 1.000675 
1.0592242 	 1.002066 
1.0592395 	 1.002984 
1.0592548 	 0.994266 
1.0592701 	 0.996108 
1.0592854 	 0.998992 
1.0593007 	 1.000424 
1.0593160 	 0.993377 
1.0593313 	 0.996418 
1.0593466 	 0.994036 
1.0593618 	 1.007251 
1.0593771 	 1.003134 
1.0593924 	 1.005272 
1.0594077 	 1.008666 
1.0594230 	 1.005142 
1.0594383 	 0.995774 
1.0594536 	 0.998970 
1.0594689 	 0.993836 
1.0594842 	 0.997696 
1.0594995 	 0.992634 
1.0595148 	 0.988486 
1.0595300 	 0.988369 
1.0595453 	 1.003609 
1.0595606 	 0.996521 
1.0595759 	 1.007413 
1.0595912 	 1.006877 
1.0596065 	 1.003404 
1.0596218 	 1.002111 
1.0596371 	 1.013738 
1.0596524 	 1.010738 
1.0596677 	 1.012197 
1.0596830 	 1.008599 
1.0596983 	 1.008692 
1.0597135 	 1.003008 
1.0597288 	 0.998374 
1.0597441 	 1.009946 
1.0597594 	 1.010255 
1.0597747 	 1.003020 
1.0597900 	 1.009453 
1.0598053 	 1.003216 
1.0598206 	 1.007811 
1.0598359 	 1.002769 
1.0598512 	 0.999409 
1.0598665 	 0.991745 
1.0598817 	 0.992889 
1.0598970 	 0.982515 
1.0599123 	 0.995092 
1.0599276 	 0.993410 
1.0599429 	 1.002781 
1.0599582 	 1.006880 
1.0599735 	 1.011482 
1.0599888 	 1.003949 
1.0600041 	 1.002807 
1.0600194 	 1.001091 
1.0600347 	 1.007874 
1.0600500 	 1.011103 
1.0600652 	 1.007760 
1.0600805 	 0.997308 
1.0600958 	 1.006834 
1.0601111 	 1.009720 
1.0601264 	 1.010000 
1.0601417 	 1.004977 
1.0601570 	 1.005196 
1.0601723 	 0.998801 
1.0601876 	 1.007334 
1.0602029 	 0.999684 
1.0602182 	 1.000826 
1.0602334 	 1.005090 
1.0602487 	 1.006586 
1.0602640 	 1.004178 
1.0602793 	 1.001938 
1.0602946 	 0.991672 
1.0603099 	 0.991029 
1.0603252 	 0.989182 
1.0603405 	 0.985962 
1.0603558 	 0.990968 
1.0603711 	 0.981771 
1.0603864 	 0.980483 
1.0604017 	 0.988135 
1.0604169 	 0.992183 
1.0604322 	 0.990063 
1.0604475 	 0.980988 
1.0604628 	 0.961097 
1.0604781 	 0.933219 
1.0604934 	 0.891269 
1.0605087 	 0.785001 
1.0605240 	 0.640970 
1.0605393 	 0.548505 
1.0605546 	 0.592090 
1.0605699 	 0.731242 
1.0605852 	 0.857433 
1.0606004 	 0.934685 
1.0606157 	 0.965593 
1.0606310 	 0.985221 
1.0606463 	 0.997793 
1.0606616 	 0.996077 
1.0606769 	 0.991608 
1.0606922 	 0.979576 
1.0607075 	 0.978105 
1.0607228 	 0.971197 
1.0607381 	 0.974403 
1.0607534 	 0.991304 
1.0607686 	 0.994152 
1.0607839 	 0.998364 
1.0607992 	 1.005943 
1.0608145 	 1.008194 
1.0608298 	 1.001698 
1.0608451 	 1.003236 
1.0608604 	 1.007801 
1.0608757 	 1.010366 
1.0608910 	 1.014135 
1.0609063 	 1.013463 
1.0609216 	 1.004983 
1.0609369 	 0.998804 
1.0609521 	 0.985993 
1.0609674 	 0.975508 
1.0609827 	 0.975066 
1.0609980 	 0.982762 
1.0610133 	 0.991006 
1.0610286 	 1.008062 
1.0610439 	 1.005675 
1.0610592 	 1.004519 
1.0610745 	 1.002864 
1.0610898 	 1.005247 
1.0611051 	 0.996652 
1.0611203 	 0.990360 
1.0611356 	 0.980884 
1.0611509 	 0.984832 
1.0611662 	 0.990956 
1.0611815 	 0.998154 
1.0611968 	 0.998706 
1.0612121 	 1.002702 
1.0612274 	 0.994516 
1.0612427 	 0.998337 
1.0612580 	 0.997544 
1.0612733 	 0.992688 
1.0612886 	 0.989515 
1.0613038 	 0.992624 
1.0613191 	 0.970494 
1.0613344 	 0.946260 
1.0613497 	 0.893956 
1.0613650 	 0.882611 
1.0613803 	 0.906829 
1.0613956 	 0.952426 
1.0614109 	 0.978875 
1.0614262 	 0.987381 
1.0614415 	 0.985763 
1.0614568 	 0.983537 
1.0614720 	 0.976365 
1.0614873 	 0.990849 
1.0615026 	 0.998630 
1.0615179 	 1.001746 
1.0615332 	 0.998567 
1.0615485 	 0.998097 
1.0615638 	 0.996102 
1.0615791 	 0.994097 
1.0615944 	 0.992178 
1.0616097 	 0.988076 
1.0616250 	 0.987028 
1.0616403 	 0.993755 
1.0616555 	 0.996070 
1.0616708 	 1.008149 
1.0616861 	 0.998579 
1.0617014 	 0.996930 
1.0617167 	 0.986263 
1.0617320 	 0.985521 
1.0617473 	 0.990602 
1.0617626 	 0.993759 
1.0617779 	 0.998366 
1.0617932 	 1.004143 
1.0618085 	 1.001089 
1.0618237 	 0.993262 
1.0618390 	 0.966046 
1.0618543 	 0.928089 
1.0618696 	 0.896149 
1.0618849 	 0.905404 
1.0619002 	 0.943194 
1.0619155 	 0.969728 
1.0619308 	 0.971260 
1.0619461 	 0.972853 
1.0619614 	 0.979694 
1.0619767 	 0.983237 
1.0619920 	 0.989145 
1.0620072 	 0.986912 
1.0620225 	 0.975273 
1.0620378 	 0.970769 
1.0620531 	 0.967324 
1.0620684 	 0.979403 
1.0620837 	 0.993201 
1.0620990 	 0.987237 
1.0621143 	 0.980687 
1.0621296 	 0.982125 
1.0621449 	 0.984285 
1.0621602 	 0.998654 
1.0621755 	 1.009832 
1.0621907 	 0.999375 
1.0622060 	 0.997756 
1.0622213 	 0.995392 
1.0622366 	 0.999312 
1.0622519 	 0.988861 
1.0622672 	 0.991106 
1.0622825 	 0.986502 
1.0622978 	 0.988633 
1.0623131 	 0.997043 
1.0623284 	 1.004609 
1.0623437 	 0.991380 
1.0623589 	 1.000159 
1.0623742 	 0.994300 
1.0623895 	 1.027661 
1.0624048 	 1.008068 
1.0624201 	 0.994224 
1.0624354 	 0.997632 
1.0624507 	 0.997910 
1.0624660 	 0.993478 
1.0624813 	 0.999473 
1.0624966 	 0.994114 
1.0625119 	 0.994818 
1.0625272 	 0.994878 
1.0625424 	 1.001026 
1.0625577 	 1.003252 
1.0625730 	 1.003788 
1.0625883 	 0.995481 
1.0626036 	 0.997694 
1.0626189 	 0.995224 
1.0626342 	 0.997438 
1.0626495 	 0.992143 
1.0626648 	 1.004508 
1.0626801 	 0.997573 
1.0626954 	 1.000223 
1.0627106 	 0.993046 
1.0627259 	 0.986168 
1.0627412 	 0.970775 
1.0627565 	 0.979353 
1.0627718 	 0.987970 
1.0627871 	 0.993696 
1.0628024 	 0.998565 
1.0628177 	 0.998002 
1.0628330 	 0.997225 
1.0628483 	 0.996710 
1.0628636 	 0.993153 
1.0628789 	 1.002701 
1.0628941 	 1.000505 
1.0629094 	 0.990310 
1.0629247 	 0.944674 
1.0629400 	 0.860364 
1.0629553 	 0.755805 
1.0629706 	 0.723375 
1.0629859 	 0.788282 
1.0630012 	 0.893925 
1.0630165 	 0.958492 
1.0630318 	 0.992493 
1.0630471 	 0.995415 
1.0630623 	 0.999177 
1.0630776 	 1.000454 
1.0630929 	 1.006723 
1.0631082 	 1.007504 
1.0631235 	 1.000925 
1.0631388 	 1.001384 
1.0631541 	 0.999754 
1.0631694 	 1.001465 
1.0631847 	 0.996980 
1.0632000 	 1.006158 
1.0632153 	 1.004717 
1.0632306 	 1.011926 
1.0632458 	 0.999512 
1.0632611 	 1.002349 
1.0632764 	 1.005023 
1.0632917 	 1.007077 
1.0633070 	 1.001912 
1.0633223 	 1.001752 
1.0633376 	 0.995335 
1.0633529 	 1.005361 
1.0633682 	 1.006721 
1.0633835 	 1.012042 
1.0633988 	 1.006577 
1.0634140 	 0.994565 
1.0634293 	 0.985922 
1.0634446 	 0.985337 
1.0634599 	 0.987571 
1.0634752 	 0.997949 
1.0634905 	 0.996233 
1.0635058 	 1.005182 
1.0635211 	 0.997936 
1.0635364 	 0.993480 
1.0635517 	 0.990924 
1.0635670 	 0.986028 
1.0635823 	 0.984863 
1.0635975 	 0.995749 
1.0636128 	 1.000454 
1.0636281 	 1.006366 
1.0636434 	 1.005408 
1.0636587 	 1.001836 
1.0636740 	 1.001588 
1.0636893 	 1.002042 
1.0637046 	 1.005839 
1.0637199 	 1.005143 
1.0637352 	 1.003765 
1.0637505 	 1.007315 
1.0637658 	 0.995116 
1.0637810 	 0.978397 
1.0637963 	 0.960013 
1.0638116 	 0.960664 
1.0638269 	 0.977857 
1.0638422 	 0.981900 
1.0638575 	 0.988474 
1.0638728 	 0.979835 
1.0638881 	 0.992344 
1.0639034 	 1.002132 
1.0639187 	 1.006283 
1.0639340 	 0.994776 
1.0639492 	 0.992395 
1.0639645 	 0.989162 
1.0639798 	 0.998085 
1.0639951 	 0.995581 
1.0640104 	 1.005644 
1.0640257 	 1.004161 
1.0640410 	 1.008184 
1.0640563 	 1.005118 
1.0640716 	 0.996703 
1.0640869 	 0.991147 
1.0641022 	 0.997571 
1.0641175 	 1.000674 
1.0641327 	 1.006082 
1.0641480 	 1.003697 
1.0641633 	 1.001565 
1.0641786 	 1.001522 
1.0641939 	 1.002382 
1.0642092 	 1.000672 
1.0642245 	 1.001121 
1.0642398 	 1.004183 
1.0642551 	 1.006189 
1.0642704 	 1.003117 
1.0642857 	 0.999516 
1.0643009 	 0.997933 
1.0643162 	 0.998942 
1.0643315 	 1.006068 
1.0643468 	 1.005306 
1.0643621 	 1.008604 
1.0643774 	 1.006905 
1.0643927 	 1.006681 
1.0644080 	 1.000968 
1.0644233 	 0.995513 
1.0644386 	 0.994350 
1.0644539 	 0.985414 
1.0644692 	 0.980255 
1.0644844 	 0.989643 
1.0644997 	 0.994380 
1.0645150 	 0.998281 
1.0645303 	 0.999232 
1.0645456 	 1.005104 
1.0645609 	 1.006993 
1.0645762 	 1.008906 
1.0645915 	 1.003091 
1.0646068 	 0.999925 
1.0646221 	 0.996948 
1.0646374 	 1.000469 
1.0646526 	 0.997178 
1.0646679 	 0.998533 
1.0646832 	 0.994821 
1.0646985 	 0.989831 
1.0647138 	 0.992109 
1.0647291 	 0.999180 
1.0647444 	 1.008750 
1.0647597 	 1.013905 
1.0647750 	 0.996035 
1.0647903 	 0.987433 
1.0648056 	 0.991930 
1.0648209 	 0.978081 
1.0648361 	 0.973500 
1.0648514 	 0.974222 
1.0648667 	 0.981121 
1.0648820 	 0.984467 
1.0648973 	 0.993017 
1.0649126 	 0.993504 
1.0649279 	 0.999819 
1.0649432 	 0.979868 
1.0649585 	 0.968604 
1.0649738 	 0.954803 
1.0649891 	 0.959701 
1.0650043 	 0.978001 
1.0650196 	 0.982648 
1.0650349 	 0.988445 
1.0650502 	 0.983828 
1.0650655 	 0.981691 
1.0650808 	 0.986827 
1.0650961 	 0.982307 
1.0651114 	 0.994557 
1.0651267 	 0.994521 
1.0651420 	 0.993682 
1.0651573 	 0.991540 
1.0651726 	 1.005853 
1.0651878 	 1.012795 
1.0652031 	 1.004362 
1.0652184 	 0.992158 
1.0652337 	 0.988050 
1.0652490 	 0.991584 
1.0652643 	 0.997972 
1.0652796 	 1.001215 
1.0652949 	 0.996883 
1.0653102 	 0.998914 
1.0653255 	 0.999979 
1.0653408 	 1.000403 
1.0653560 	 0.996120 
1.0653713 	 1.000181 
1.0653866 	 0.993874 
1.0654019 	 0.990411 
1.0654172 	 0.986860 
1.0654325 	 0.981706 
1.0654478 	 0.978203 
1.0654631 	 0.978187 
1.0654784 	 0.992030 
1.0654937 	 0.998832 
1.0655090 	 0.997954 
1.0655243 	 1.004767 
1.0655395 	 1.007111 
1.0655548 	 1.010764 
1.0655701 	 1.002597 
1.0655854 	 1.003723 
1.0656007 	 1.009363 
1.0656160 	 1.005251 
1.0656313 	 1.004607 
1.0656466 	 1.006896 
1.0656619 	 1.010121 
1.0656772 	 1.008386 
1.0656925 	 1.003148 
1.0657078 	 0.995137 
1.0657230 	 0.997988 
1.0657383 	 1.000959 
1.0657536 	 1.001968 
1.0657689 	 1.002596 
1.0657842 	 1.003157 


==> anc/HD58367/HD58367_73.dat <==
1.0364330 	 0.951372 
1.0364479 	 0.927408 
1.0364628 	 0.928867 
1.0364778 	 0.944508 
1.0364927 	 0.976498 
1.0365076 	 0.968323 
1.0365225 	 0.982798 
1.0365374 	 0.998117 
1.0365524 	 0.975408 
1.0365673 	 0.964594 
1.0365822 	 0.940062 
1.0365971 	 0.931715 
1.0366120 	 0.929915 
1.0366270 	 0.939345 
1.0366419 	 0.942349 
1.0366568 	 0.932458 
1.0366717 	 0.916937 
1.0366866 	 0.925957 
1.0367016 	 0.974321 
1.0367165 	 0.973439 
1.0367314 	 0.987642 
1.0367463 	 0.966154 
1.0367612 	 0.980607 
1.0367762 	 0.969655 
1.0367911 	 0.950502 
1.0368060 	 0.951452 
1.0368209 	 0.974627 
1.0368358 	 0.973467 
1.0368508 	 1.001532 
1.0368657 	 0.992284 
1.0368806 	 0.980068 
1.0368955 	 0.958527 
1.0369104 	 0.960512 
1.0369254 	 0.956515 
1.0369403 	 0.968501 
1.0369552 	 0.967918 
1.0369701 	 0.980834 
1.0369850 	 1.004622 
1.0370000 	 0.985841 
1.0370149 	 0.990597 
1.0370298 	 0.983366 
1.0370447 	 0.997959 
1.0370596 	 0.975588 
1.0370746 	 0.943024 
1.0370895 	 0.950517 
1.0371044 	 0.960006 
1.0371193 	 0.982542 
1.0371342 	 0.971602 
1.0371492 	 0.980329 
1.0371641 	 1.004540 
1.0371790 	 0.999672 
1.0371939 	 0.966835 
1.0372088 	 0.955722 
1.0372238 	 0.946870 
1.0372387 	 0.955761 
1.0372536 	 0.939332 
1.0372685 	 0.903928 
1.0372834 	 0.832780 
1.0372984 	 0.710567 
1.0373133 	 0.653384 
1.0373282 	 0.672650 
1.0373431 	 0.761052 
1.0373580 	 0.836114 
1.0373730 	 0.884823 
1.0373879 	 0.918145 
1.0374028 	 0.932431 
1.0374177 	 0.954746 
1.0374326 	 0.986811 
1.0374476 	 1.000975 
1.0374625 	 1.008393 
1.0374774 	 1.017803 
1.0374923 	 1.004653 
1.0375072 	 0.987976 
1.0375222 	 0.974889 
1.0375371 	 0.981225 
1.0375520 	 0.981969 
1.0375669 	 0.977302 
1.0375818 	 0.989662 
1.0375968 	 1.008571 
1.0376117 	 1.001186 
1.0376266 	 1.016213 
1.0376415 	 1.017562 
1.0376564 	 0.985731 
1.0376714 	 0.953928 
1.0376863 	 0.970003 
1.0377012 	 0.988912 
1.0377161 	 0.993085 
1.0377310 	 0.990551 
1.0377460 	 0.995135 
1.0377609 	 0.998865 
1.0377758 	 0.985383 
1.0377907 	 0.970030 
1.0378056 	 0.977797 
1.0378206 	 0.965183 
1.0378355 	 0.951121 
1.0378504 	 0.971101 
1.0378653 	 0.993267 
1.0378802 	 0.993562 
1.0378952 	 0.995303 
1.0379101 	 0.986656 
1.0379250 	 0.984579 
1.0379399 	 0.967192 
1.0379548 	 0.991063 
1.0379698 	 0.979064 
1.0379847 	 0.974841 
1.0379996 	 0.954519 
1.0380145 	 0.924838 
1.0380294 	 0.876761 
1.0380444 	 0.827347 
1.0380593 	 0.782066 
1.0380742 	 0.790334 
1.0380891 	 0.817691 
1.0381040 	 0.854816 
1.0381190 	 0.896892 
1.0381339 	 0.938437 
1.0381488 	 0.960061 
1.0381637 	 0.980296 
1.0381786 	 0.975790 
1.0381936 	 0.997632 
1.0382085 	 1.005676 
1.0382234 	 0.997601 
1.0382383 	 1.018429 
1.0382532 	 1.013245 
1.0382682 	 0.997687 
1.0382831 	 0.978076 
1.0382980 	 0.980016 
1.0383129 	 0.979104 
1.0383278 	 0.984847 
1.0383427 	 0.989958 
1.0383577 	 1.006750 
1.0383726 	 1.012342 
1.0383875 	 1.008448 
1.0384024 	 0.991636 
1.0384173 	 0.986766 
1.0384323 	 0.970190 
1.0384472 	 0.963881 
1.0384621 	 0.971714 
1.0384770 	 0.971703 
1.0384919 	 0.987154 
1.0385069 	 0.998395 
1.0385218 	 0.994629 
1.0385367 	 0.992961 
1.0385516 	 0.999561 
1.0385665 	 0.994367 
1.0385815 	 0.977714 
1.0385964 	 0.972202 
1.0386113 	 0.967193 
1.0386262 	 0.960982 
1.0386411 	 0.956182 
1.0386561 	 0.957598 
1.0386710 	 0.956738 
1.0386859 	 0.977244 
1.0387008 	 0.984101 
1.0387157 	 0.989767 
1.0387307 	 0.985262 
1.0387456 	 0.976898 
1.0387605 	 0.973686 
1.0387754 	 0.975751 
1.0387903 	 0.984856 
1.0388053 	 1.009734 
1.0388202 	 1.007733 
1.0388351 	 1.007155 
1.0388500 	 0.999690 
1.0388649 	 1.000541 
1.0388799 	 0.991807 
1.0388948 	 0.972555 
1.0389097 	 0.970225 
1.0389246 	 0.960802 
1.0389395 	 0.968820 
1.0389545 	 0.979335 
1.0389694 	 0.992421 
1.0389843 	 1.001516 
1.0389992 	 1.006603 
1.0390141 	 1.014188 
1.0390291 	 1.008550 
1.0390440 	 0.976799 
1.0390589 	 0.969680 
1.0390738 	 0.976962 
1.0390887 	 0.991140 
1.0391037 	 0.982408 
1.0391186 	 0.986391 
1.0391335 	 0.998560 
1.0391484 	 1.004157 
1.0391633 	 0.999305 
1.0391783 	 0.997785 
1.0391932 	 1.001430 
1.0392081 	 0.994708 
1.0392230 	 0.990976 
1.0392379 	 0.989826 
1.0392529 	 0.983394 
1.0392678 	 0.981127 
1.0392827 	 0.961143 
1.0392976 	 0.963383 
1.0393125 	 0.964968 
1.0393275 	 0.964071 
1.0393424 	 0.967838 
1.0393573 	 0.980183 
1.0393722 	 0.997446 
1.0393871 	 0.981513 
1.0394021 	 0.990954 
1.0394170 	 0.993985 
1.0394319 	 0.996912 
1.0394468 	 1.009183 
1.0394617 	 1.011253 
1.0394767 	 1.000821 
1.0394916 	 1.001599 
1.0395065 	 0.987492 
1.0395214 	 0.990893 
1.0395363 	 0.979587 
1.0395513 	 0.993741 
1.0395662 	 0.987574 
1.0395811 	 1.002509 
1.0395960 	 1.003268 
1.0396109 	 0.997568 
1.0396259 	 0.995278 
1.0396408 	 1.000571 
1.0396557 	 0.997692 
1.0396706 	 0.987144 
1.0396855 	 0.982118 
1.0397005 	 0.984282 
1.0397154 	 0.987773 
1.0397303 	 0.973145 
1.0397452 	 0.925339 
1.0397601 	 0.835560 
1.0397751 	 0.769626 
1.0397900 	 0.773565 
1.0398049 	 0.850219 
1.0398198 	 0.918195 
1.0398347 	 0.941723 
1.0398497 	 0.909417 
1.0398646 	 0.842410 
1.0398795 	 0.797111 
1.0398944 	 0.825681 
1.0399093 	 0.892590 
1.0399243 	 0.966426 
1.0399392 	 0.975444 
1.0399541 	 0.982163 
1.0399690 	 0.978181 
1.0399839 	 0.976400 
1.0399989 	 0.981870 
1.0400138 	 0.991185 
1.0400287 	 0.999731 
1.0400436 	 1.003112 
1.0400585 	 1.005624 
1.0400735 	 0.996369 
1.0400884 	 0.979542 
1.0401033 	 0.960210 
1.0401182 	 0.942439 
1.0401331 	 0.951062 
1.0401481 	 0.967456 
1.0401630 	 0.983876 
1.0401779 	 0.987387 
1.0401928 	 0.993874 
1.0402077 	 1.002846 
1.0402227 	 1.004517 
1.0402376 	 1.003499 
1.0402525 	 0.992271 
1.0402674 	 0.984003 
1.0402823 	 0.980919 
1.0402973 	 0.977194 
1.0403122 	 0.983682 
1.0403271 	 0.997333 
1.0403420 	 0.984950 
1.0403569 	 0.976169 
1.0403719 	 0.981935 
1.0403868 	 0.991836 
1.0404017 	 0.995336 
1.0404166 	 0.997508 
1.0404315 	 1.000858 
1.0404465 	 0.993089 
1.0404614 	 0.991692 
1.0404763 	 0.994448 
1.0404912 	 0.995285 
1.0405061 	 0.994386 
1.0405211 	 1.001966 
1.0405360 	 1.000091 
1.0405509 	 1.002753 
1.0405658 	 1.003798 
1.0405807 	 0.995066 
1.0405957 	 0.996031 
1.0406106 	 0.993525 
1.0406255 	 0.989454 
1.0406404 	 0.997995 
1.0406553 	 0.989319 
1.0406703 	 0.993260 
1.0406852 	 0.992989 
1.0407001 	 0.991018 
1.0407150 	 0.990530 
1.0407299 	 0.994076 
1.0407449 	 0.994610 
1.0407598 	 0.984541 
1.0407747 	 0.976527 
1.0407896 	 0.985177 
1.0408045 	 0.976862 
1.0408195 	 0.967374 
1.0408344 	 0.965364 
1.0408493 	 0.966208 
1.0408642 	 0.950460 
1.0408791 	 0.925984 
1.0408941 	 0.906786 
1.0409090 	 0.922923 
1.0409239 	 0.954530 
1.0409388 	 0.978262 
1.0409537 	 0.976022 
1.0409687 	 0.977546 
1.0409836 	 0.973690 
1.0409985 	 0.972225 
1.0410134 	 0.986713 
1.0410283 	 0.998486 
1.0410433 	 0.990690 
1.0410582 	 0.995222 
1.0410731 	 1.000215 
1.0410880 	 0.993342 
1.0411029 	 0.988513 
1.0411179 	 0.993901 
1.0411328 	 0.998946 
1.0411477 	 1.005399 
1.0411626 	 1.006743 
1.0411775 	 1.006500 
1.0411925 	 1.005414 
1.0412074 	 1.007078 
1.0412223 	 0.997658 
1.0412372 	 1.004025 
1.0412521 	 1.001624 
1.0412671 	 0.993980 
1.0412820 	 0.991598 
1.0412969 	 0.997731 
1.0413118 	 1.006235 
1.0413267 	 1.005292 
1.0413417 	 1.006866 
1.0413566 	 1.000899 
1.0413715 	 0.998918 
1.0413864 	 0.998669 
1.0414013 	 0.999387 
1.0414163 	 1.007720 
1.0414312 	 1.009637 
1.0414461 	 1.008092 
1.0414610 	 1.006796 
1.0414759 	 1.007059 
1.0414909 	 1.007553 
1.0415058 	 1.002575 
1.0415207 	 1.006968 
1.0415356 	 0.998401 
1.0415505 	 1.005110 
1.0415655 	 1.000018 
1.0415804 	 1.005005 
1.0415953 	 1.006538 
1.0416102 	 1.003880 
1.0416251 	 1.004836 
1.0416401 	 1.009683 
1.0416550 	 0.992877 
1.0416699 	 0.972638 
1.0416848 	 0.963352 
1.0416997 	 0.975452 
1.0417147 	 0.980888 
1.0417296 	 0.991667 
1.0417445 	 0.983071 
1.0417594 	 0.974349 
1.0417743 	 0.968962 
1.0417893 	 0.977453 
1.0418042 	 0.983126 
1.0418191 	 0.984591 
1.0418340 	 0.993196 
1.0418489 	 0.995460 
1.0418639 	 0.990236 
1.0418788 	 0.993452 
1.0418937 	 0.989916 
1.0419086 	 0.996808 
1.0419235 	 0.987250 
1.0419385 	 0.981563 
1.0419534 	 0.995325 
1.0419683 	 1.001243 
1.0419832 	 0.999270 
1.0419981 	 1.007480 
1.0420131 	 1.008250 
1.0420280 	 1.009215 
1.0420429 	 1.003061 
1.0420578 	 1.008890 
1.0420727 	 1.003976 
1.0420876 	 1.001625 
1.0421026 	 1.007117 
1.0421175 	 1.004475 
1.0421324 	 0.989801 
1.0421473 	 0.999177 
1.0421622 	 0.996370 
1.0421772 	 0.996934 
1.0421921 	 1.000298 
1.0422070 	 0.990685 
1.0422219 	 0.988955 
1.0422368 	 0.998037 
1.0422518 	 0.999639 
1.0422667 	 0.998282 
1.0422816 	 0.997755 
1.0422965 	 1.006591 
1.0423114 	 0.993322 
1.0423264 	 0.994222 
1.0423413 	 0.995518 
1.0423562 	 1.008536 
1.0423711 	 1.005057 
1.0423860 	 1.001144 
1.0424010 	 1.001508 
1.0424159 	 1.002657 
1.0424308 	 0.999511 
1.0424457 	 1.007195 
1.0424606 	 0.992138 
1.0424756 	 0.952077 
1.0424905 	 0.893004 
1.0425054 	 0.862947 
1.0425203 	 0.879707 
1.0425352 	 0.901279 
1.0425502 	 0.893247 
1.0425651 	 0.862907 
1.0425800 	 0.850891 
1.0425949 	 0.884088 
1.0426098 	 0.937146 
1.0426248 	 0.974589 
1.0426397 	 0.997134 
1.0426546 	 1.003100 
1.0426695 	 0.997198 
1.0426844 	 1.001832 
1.0426994 	 1.001478 
1.0427143 	 0.998756 
1.0427292 	 0.998010 
1.0427441 	 0.997281 
1.0427590 	 0.980737 
1.0427740 	 0.967201 
1.0427889 	 0.966261 
1.0428038 	 0.982354 
1.0428187 	 0.991631 
1.0428336 	 0.987788 
1.0428486 	 0.990569 
1.0428635 	 0.992019 
1.0428784 	 0.989745 
1.0428933 	 0.985957 
1.0429082 	 0.976715 
1.0429232 	 0.963019 
1.0429381 	 0.969417 
1.0429530 	 0.981630 
1.0429679 	 0.988680 
1.0429828 	 1.001577 
1.0429978 	 1.002518 
1.0430127 	 1.000530 
1.0430276 	 0.988331 
1.0430425 	 0.985248 
1.0430574 	 0.983898 
1.0430724 	 0.987874 
1.0430873 	 0.992262 
1.0431022 	 1.005533 
1.0431171 	 1.006644 
1.0431320 	 1.008483 
1.0431470 	 0.999131 
1.0431619 	 1.003657 
1.0431768 	 1.001277 
1.0431917 	 0.995614 
1.0432066 	 1.003648 
1.0432216 	 1.002530 
1.0432365 	 0.996568 
1.0432514 	 1.005950 
1.0432663 	 1.009773 
1.0432812 	 1.008578 
1.0432962 	 1.007892 
1.0433111 	 1.010740 
1.0433260 	 1.012032 
1.0433409 	 1.000361 
1.0433558 	 0.999178 
1.0433708 	 0.998261 
1.0433857 	 0.992870 
1.0434006 	 0.992646 
1.0434155 	 0.995275 
1.0434304 	 0.994302 
1.0434454 	 0.995739 
1.0434603 	 1.007559 
1.0434752 	 1.002035 
1.0434901 	 1.003803 
1.0435050 	 1.000945 
1.0435200 	 1.005399 
1.0435349 	 1.002099 
1.0435498 	 0.996968 
1.0435647 	 0.978932 
1.0435796 	 0.950604 
1.0435946 	 0.931662 
1.0436095 	 0.937902 
1.0436244 	 0.961680 
1.0436393 	 0.989365 
1.0436542 	 0.998331 
1.0436692 	 0.998870 
1.0436841 	 0.993091 
1.0436990 	 0.974333 
1.0437139 	 0.966423 
1.0437288 	 0.952362 
1.0437438 	 0.942477 
1.0437587 	 0.965379 
1.0437736 	 0.977193 
1.0437885 	 0.990447 
1.0438034 	 0.996107 
1.0438184 	 0.999951 
1.0438333 	 0.998820 
1.0438482 	 1.002916 
1.0438631 	 1.004562 
1.0438780 	 1.014242 
1.0438930 	 1.010480 
1.0439079 	 1.001093 
1.0439228 	 0.992376 
1.0439377 	 0.984977 
1.0439526 	 0.978429 
1.0439676 	 0.972033 
1.0439825 	 0.979904 
1.0439974 	 0.986695 
1.0440123 	 0.997220 
1.0440272 	 0.994724 
1.0440422 	 0.995472 
1.0440571 	 0.992786 
1.0440720 	 0.993669 
1.0440869 	 0.978776 
1.0441018 	 0.981649 
1.0441168 	 0.981413 
1.0441317 	 0.992138 
1.0441466 	 0.997316 
1.0441615 	 0.993473 
1.0441764 	 0.990759 
1.0441914 	 1.000409 
1.0442063 	 1.000344 
1.0442212 	 0.998291 
1.0442361 	 0.991662 
1.0442510 	 0.985859 
1.0442660 	 0.969286 
1.0442809 	 0.964573 
1.0442958 	 0.963495 
1.0443107 	 0.963774 
1.0443256 	 0.962155 
1.0443406 	 0.973345 
1.0443555 	 0.979654 
1.0443704 	 0.991141 
1.0443853 	 0.995116 
1.0444002 	 1.003325 
1.0444152 	 1.005079 
1.0444301 	 0.996516 
1.0444450 	 0.991663 
1.0444599 	 0.996227 
1.0444748 	 0.992794 
1.0444898 	 0.998664 
1.0445047 	 1.001446 
1.0445196 	 1.001374 
1.0445345 	 0.998456 
1.0445494 	 1.002906 
1.0445644 	 1.005934 
1.0445793 	 1.003156 
1.0445942 	 1.002276 
1.0446091 	 1.001656 
1.0446240 	 0.999658 
1.0446390 	 1.002837 
1.0446539 	 1.006604 
1.0446688 	 1.014905 
1.0446837 	 1.022115 
1.0446986 	 1.010153 
1.0447136 	 1.003246 
1.0447285 	 1.013005 
1.0447434 	 1.007092 
1.0447583 	 1.001684 
1.0447732 	 1.002390 
1.0447882 	 0.997260 
1.0448031 	 0.996735 
1.0448180 	 1.002097 
1.0448329 	 0.997503 
1.0448478 	 0.985397 
1.0448628 	 0.976235 
1.0448777 	 0.977236 
1.0448926 	 0.980328 
1.0449075 	 0.984691 
1.0449224 	 0.987377 
1.0449374 	 0.998096 
1.0449523 	 0.998816 
1.0449672 	 1.002002 
1.0449821 	 0.992464 
1.0449970 	 0.989283 
1.0450120 	 0.984363 
1.0450269 	 0.980542 
1.0450418 	 0.969737 
1.0450567 	 0.968073 
1.0450716 	 0.971753 
1.0450866 	 0.973411 
1.0451015 	 0.973047 
1.0451164 	 0.982146 
1.0451313 	 0.992941 
1.0451462 	 0.998791 
1.0451612 	 0.993238 
1.0451761 	 0.991631 
1.0451910 	 0.982328 
1.0452059 	 0.978262 
1.0452208 	 0.987108 
1.0452358 	 0.994919 
1.0452507 	 0.995820 
1.0452656 	 1.004105 
1.0452805 	 1.011551 
1.0452954 	 1.020900 
1.0453104 	 1.012559 
1.0453253 	 1.002328 
1.0453402 	 0.996927 
1.0453551 	 0.991120 
1.0453700 	 0.991265 
1.0453850 	 0.994742 
1.0453999 	 0.991931 
1.0454148 	 0.997321 
1.0454297 	 0.993437 
1.0454446 	 0.959481 
1.0454596 	 0.911031 
1.0454745 	 0.878410 
1.0454894 	 0.888528 
1.0455043 	 0.916791 
1.0455192 	 0.951851 
1.0455342 	 0.972841 
1.0455491 	 0.994455 
1.0455640 	 1.005841 
1.0455789 	 1.013422 
1.0455938 	 1.019086 
1.0456088 	 1.019418 
1.0456237 	 1.012006 
1.0456386 	 1.008358 
1.0456535 	 0.997909 
1.0456684 	 0.994869 
1.0456834 	 0.990136 
1.0456983 	 0.962496 
1.0457132 	 0.897161 
1.0457281 	 0.840559 
1.0457430 	 0.774764 
1.0457579 	 0.795852 
1.0457729 	 0.868717 
1.0457878 	 0.937534 
1.0458027 	 0.968216 
1.0458176 	 0.979061 
1.0458325 	 0.966776 
1.0458475 	 0.935362 
1.0458624 	 0.889984 
1.0458773 	 0.868199 
1.0458922 	 0.887080 
1.0459071 	 0.935276 
1.0459221 	 0.970191 
1.0459370 	 0.994132 
1.0459519 	 0.997451 
1.0459668 	 0.997821 
1.0459817 	 0.995959 
1.0459967 	 0.995692 
1.0460116 	 0.998610 
1.0460265 	 1.004454 
1.0460414 	 1.003485 
1.0460563 	 1.008131 
1.0460713 	 0.999615 
1.0460862 	 0.991813 
1.0461011 	 0.948656 
1.0461160 	 0.887141 
1.0461309 	 0.824782 
1.0461459 	 0.816147 
1.0461608 	 0.856907 
1.0461757 	 0.912831 
1.0461906 	 0.947927 
1.0462055 	 0.961933 
1.0462205 	 0.962039 
1.0462354 	 0.977477 
1.0462503 	 0.989442 
1.0462652 	 0.989337 
1.0462801 	 0.983163 
1.0462951 	 0.977773 
1.0463100 	 0.973702 
1.0463249 	 0.980565 
1.0463398 	 0.995668 
1.0463547 	 1.005693 
1.0463697 	 1.003224 
1.0463846 	 1.003651 
1.0463995 	 1.002798 
1.0464144 	 1.002405 
1.0464293 	 0.999837 
1.0464443 	 0.999831 
1.0464592 	 1.000958 
1.0464741 	 1.000399 
1.0464890 	 1.005679 
1.0465039 	 1.011748 
1.0465189 	 1.005399 
1.0465338 	 0.994993 
1.0465487 	 1.005743 
1.0465636 	 1.008825 
1.0465785 	 1.004806 
1.0465935 	 0.998045 
1.0466084 	 0.997295 
1.0466233 	 1.000597 
1.0466382 	 0.994267 
1.0466531 	 0.999638 
1.0466681 	 0.996133 
1.0466830 	 0.982049 
1.0466979 	 0.976510 
1.0467128 	 0.974882 
1.0467277 	 0.981558 
1.0467427 	 0.989942 
1.0467576 	 1.001974 
1.0467725 	 1.002613 
1.0467874 	 1.003855 
1.0468023 	 1.001944 
1.0468173 	 1.009132 
1.0468322 	 1.004284 
1.0468471 	 1.003728 
1.0468620 	 1.009067 
1.0468769 	 1.005479 
1.0468919 	 0.992243 
1.0469068 	 0.992034 
1.0469217 	 0.992085 
1.0469366 	 1.001785 
1.0469515 	 1.002328 
1.0469665 	 1.000654 
1.0469814 	 1.000777 
1.0469963 	 1.008946 
1.0470112 	 1.005320 
1.0470261 	 1.006376 
1.0470411 	 1.002852 
1.0470560 	 0.997398 
1.0470709 	 0.995130 
1.0470858 	 0.985622 
1.0471007 	 0.955711 
1.0471157 	 0.923854 
1.0471306 	 0.860667 
1.0471455 	 0.780873 
1.0471604 	 0.743528 
1.0471753 	 0.780584 
1.0471903 	 0.864448 
1.0472052 	 0.940676 
1.0472201 	 0.974283 
1.0472350 	 0.978485 
1.0472499 	 0.983101 
1.0472649 	 0.976356 
1.0472798 	 0.980381 
1.0472947 	 0.990360 
1.0473096 	 0.996024 
1.0473245 	 0.993612 
1.0473395 	 0.991103 
1.0473544 	 0.984354 
1.0473693 	 0.972911 
1.0473842 	 0.979450 
1.0473991 	 0.991503 
1.0474141 	 0.994916 
1.0474290 	 0.999878 
1.0474439 	 1.005808 
1.0474588 	 1.009704 
1.0474737 	 1.010130 
1.0474887 	 1.000774 
1.0475036 	 0.991159 
1.0475185 	 0.992517 
1.0475334 	 0.992936 
1.0475483 	 0.987537 
1.0475633 	 0.992705 
1.0475782 	 1.005964 
1.0475931 	 1.009419 
1.0476080 	 1.013031 
1.0476229 	 1.013043 
1.0476379 	 1.005013 
1.0476528 	 0.994668 
1.0476677 	 0.992206 
1.0476826 	 0.992661 
1.0476975 	 0.988820 
1.0477125 	 0.986806 
1.0477274 	 0.996967 
1.0477423 	 0.996260 
1.0477572 	 0.999896 
1.0477721 	 1.005265 
1.0477871 	 1.006366 
1.0478020 	 1.001164 
1.0478169 	 0.976678 
1.0478318 	 0.960201 
1.0478467 	 0.961374 
1.0478617 	 0.972298 
1.0478766 	 1.010425 
1.0478915 	 1.029850 
1.0479064 	 1.007635 
1.0479213 	 0.997968 
1.0479363 	 0.995284 
1.0479512 	 0.982378 
1.0479661 	 0.972467 
1.0479810 	 0.970256 
1.0479959 	 0.968355 
1.0480109 	 0.968681 
1.0480258 	 0.966309 
1.0480407 	 0.971478 
1.0480556 	 0.982973 
1.0480705 	 1.004201 
1.0480855 	 1.006376 
1.0481004 	 1.004202 
1.0481153 	 0.992936 
1.0481302 	 0.993567 
1.0481451 	 0.995598 
1.0481601 	 1.003052 
1.0481750 	 1.002988 
1.0481899 	 1.002589 
1.0482048 	 0.998130 
1.0482197 	 1.005643 
1.0482347 	 1.001009 
1.0482496 	 0.999588 
1.0482645 	 0.998916 
1.0482794 	 0.998856 
1.0482943 	 0.987926 
1.0483093 	 0.985255 
1.0483242 	 0.983900 
1.0483391 	 0.990632 
1.0483540 	 0.993657 
1.0483689 	 1.002292 
1.0483839 	 1.000720 
1.0483988 	 0.999081 
1.0484137 	 0.997926 
1.0484286 	 1.002574 
1.0484435 	 0.998636 
1.0484585 	 0.997611 
1.0484734 	 0.997799 
1.0484883 	 1.008355 
1.0485032 	 1.007241 
1.0485181 	 1.006824 
1.0485331 	 1.007684 
1.0485480 	 1.001316 
1.0485629 	 0.994787 
1.0485778 	 0.993717 
1.0485927 	 0.992882 
1.0486077 	 0.997386 
1.0486226 	 0.997524 
1.0486375 	 0.997436 
1.0486524 	 1.005928 
1.0486673 	 0.999155 
1.0486823 	 1.006622 
1.0486972 	 1.010763 
1.0487121 	 1.005895 
1.0487270 	 0.997239 
1.0487419 	 0.998004 
1.0487569 	 0.997004 
1.0487718 	 0.989413 
1.0487867 	 0.957561 
1.0488016 	 0.908732 
1.0488165 	 0.884727 
1.0488315 	 0.890793 
1.0488464 	 0.919211 
1.0488613 	 0.961388 
1.0488762 	 0.974904 
1.0488911 	 0.989821 
1.0489061 	 0.992223 
1.0489210 	 0.992053 
1.0489359 	 0.998777 
1.0489508 	 1.004151 
1.0489657 	 1.003741 
1.0489807 	 1.003650 
1.0489956 	 0.997805 
1.0490105 	 1.003660 
1.0490254 	 1.000510 
1.0490403 	 0.997745 
1.0490553 	 0.999653 
1.0490702 	 1.000837 
1.0490851 	 0.997801 
1.0491000 	 0.996692 
1.0491149 	 0.995606 
1.0491299 	 0.998550 
1.0491448 	 0.999641 
1.0491597 	 1.003552 
1.0491746 	 0.997654 
1.0491895 	 0.998903 
1.0492045 	 1.008147 
1.0492194 	 1.006855 
1.0492343 	 1.002643 
1.0492492 	 0.990542 
1.0492641 	 0.991066 
1.0492791 	 0.991896 
1.0492940 	 0.991710 
1.0493089 	 0.990850 
1.0493238 	 1.000288 
1.0493387 	 0.998143 
1.0493537 	 1.002462 
1.0493686 	 0.992563 
1.0493835 	 0.993501 
1.0493984 	 0.984816 
1.0494133 	 0.984583 
1.0494283 	 0.976367 
1.0494432 	 0.979884 
1.0494581 	 0.992496 
1.0494730 	 1.003811 
1.0494879 	 1.000541 
1.0495028 	 0.992341 
1.0495178 	 0.987704 
1.0495327 	 0.990017 
1.0495476 	 0.995688 
1.0495625 	 0.997578 
1.0495774 	 0.994922 
1.0495924 	 0.997799 
1.0496073 	 0.995611 
1.0496222 	 0.993772 
1.0496371 	 0.995807 
1.0496520 	 1.002297 
1.0496670 	 0.998279 
1.0496819 	 0.992178 
1.0496968 	 1.000060 
1.0497117 	 0.998202 
1.0497266 	 0.992644 
1.0497416 	 0.996090 
1.0497565 	 0.989706 
1.0497714 	 0.955388 
1.0497863 	 0.891160 
1.0498012 	 0.826098 
1.0498162 	 0.825250 
1.0498311 	 0.880699 
1.0498460 	 0.940443 
1.0498609 	 0.967389 
1.0498758 	 0.974700 
1.0498908 	 0.966287 
1.0499057 	 0.966173 
1.0499206 	 0.962007 
1.0499355 	 0.967371 
1.0499504 	 0.971687 
1.0499654 	 0.982126 
1.0499803 	 0.987101 
1.0499952 	 0.988004 
1.0500101 	 0.990701 
1.0500250 	 0.991996 
1.0500400 	 1.000127 
1.0500549 	 0.994645 
1.0500698 	 0.994676 
1.0500847 	 0.998433 
1.0500996 	 0.996156 
1.0501146 	 1.000094 
1.0501295 	 1.004681 
1.0501444 	 1.002623 
1.0501593 	 0.993283 
1.0501742 	 0.994860 
1.0501892 	 0.999320 
1.0502041 	 0.998674 
1.0502190 	 1.006178 
1.0502339 	 1.003009 
1.0502488 	 1.002129 
1.0502638 	 1.006290 
1.0502787 	 1.005162 
1.0502936 	 0.993593 
1.0503085 	 0.979188 
1.0503234 	 0.948820 
1.0503384 	 0.922422 
1.0503533 	 0.930090 
1.0503682 	 0.950822 
1.0503831 	 0.980034 
1.0503980 	 1.001903 
1.0504130 	 1.007332 
1.0504279 	 1.015278 
1.0504428 	 1.011394 
1.0504577 	 1.000877 
1.0504726 	 0.995044 
1.0504876 	 0.981095 
1.0505025 	 0.981220 
1.0505174 	 0.978070 
1.0505323 	 0.981798 
1.0505472 	 0.986095 
1.0505622 	 0.984670 
1.0505771 	 0.992330 
1.0505920 	 1.005310 
1.0506069 	 0.998472 
1.0506218 	 1.005318 
1.0506368 	 1.006225 
1.0506517 	 0.999394 
1.0506666 	 0.998212 
1.0506815 	 0.997676 
1.0506964 	 0.989507 
1.0507114 	 0.980795 
1.0507263 	 0.974730 
1.0507412 	 0.965733 
1.0507561 	 0.959978 
1.0507710 	 0.957045 
1.0507860 	 0.969559 
1.0508009 	 0.983034 
1.0508158 	 0.998069 
1.0508307 	 1.005695 
1.0508456 	 1.010120 
1.0508606 	 1.002035 
1.0508755 	 0.999697 
1.0508904 	 0.992803 
1.0509053 	 0.996729 
1.0509202 	 0.997849 
1.0509352 	 1.013936 
1.0509501 	 1.003513 
1.0509650 	 0.988518 
1.0509799 	 1.001841 
1.0509948 	 1.010212 
1.0510098 	 1.013988 
1.0510247 	 1.011704 
1.0510396 	 1.000974 
1.0510545 	 1.003586 
1.0510694 	 1.010177 
1.0510844 	 1.018897 
1.0510993 	 1.005815 
1.0511142 	 0.997829 
1.0511291 	 0.995458 
1.0511440 	 0.989800 
1.0511590 	 0.994029 
1.0511739 	 0.983503 
1.0511888 	 0.962585 
1.0512037 	 0.962471 
1.0512186 	 0.964890 
1.0512336 	 0.976591 
1.0512485 	 0.972390 
1.0512634 	 0.973870 
1.0512783 	 0.971079 
1.0512932 	 0.972120 
1.0513082 	 0.978952 
1.0513231 	 0.981751 
1.0513380 	 0.978375 


==> anc/HD58367/HD58367_74.dat <==
1.0225462 	 0.986741 
1.0225611 	 0.986870 
1.0225759 	 0.986880 
1.0225908 	 0.988446 
1.0226056 	 0.985468 
1.0226205 	 0.980804 
1.0226353 	 0.986687 
1.0226502 	 0.991707 
1.0226650 	 0.991262 
1.0226799 	 0.991118 
1.0226948 	 0.973194 
1.0227096 	 0.971278 
1.0227245 	 0.972627 
1.0227393 	 0.964113 
1.0227542 	 0.972119 
1.0227690 	 0.975791 
1.0227839 	 0.973583 
1.0227987 	 0.973157 
1.0228136 	 0.959801 
1.0228284 	 0.959068 
1.0228433 	 0.948167 
1.0228581 	 0.945451 
1.0228730 	 0.967659 
1.0228878 	 0.982508 
1.0229027 	 0.976716 
1.0229176 	 0.967069 
1.0229324 	 0.975360 
1.0229473 	 0.973886 
1.0229621 	 0.954059 
1.0229770 	 0.949306 
1.0229918 	 0.942797 
1.0230067 	 0.950558 
1.0230215 	 0.982126 
1.0230364 	 0.985532 
1.0230512 	 0.998633 
1.0230661 	 0.994652 
1.0230809 	 1.007336 
1.0230958 	 1.000844 
1.0231107 	 0.991477 
1.0231255 	 1.001233 
1.0231404 	 1.001767 
1.0231552 	 0.994341 
1.0231701 	 0.997265 
1.0231849 	 0.993518 
1.0231998 	 1.005558 
1.0232146 	 0.999605 
1.0232295 	 0.988687 
1.0232443 	 0.983044 
1.0232592 	 0.950656 
1.0232740 	 0.940213 
1.0232889 	 0.954522 
1.0233037 	 0.972023 
1.0233186 	 0.995397 
1.0233335 	 0.999142 
1.0233483 	 0.994842 
1.0233632 	 0.992951 
1.0233780 	 0.995747 
1.0233929 	 1.008351 
1.0234077 	 1.006937 
1.0234226 	 0.994120 
1.0234374 	 0.991958 
1.0234523 	 0.972489 
1.0234671 	 0.970591 
1.0234820 	 0.977643 
1.0234968 	 0.976922 
1.0235117 	 0.969654 
1.0235265 	 0.967733 
1.0235414 	 0.966506 
1.0235563 	 0.984964 
1.0235711 	 0.985383 
1.0235860 	 0.981054 
1.0236008 	 0.966163 
1.0236157 	 0.954972 
1.0236305 	 0.949913 
1.0236454 	 0.963612 
1.0236602 	 0.958686 
1.0236751 	 0.953097 
1.0236899 	 0.958689 
1.0237048 	 0.985678 
1.0237196 	 1.006613 
1.0237345 	 1.023905 
1.0237494 	 1.003110 
1.0237642 	 1.005585 
1.0237791 	 1.009486 
1.0237939 	 1.005503 
1.0238088 	 1.012473 
1.0238236 	 1.006436 
1.0238385 	 0.994853 
1.0238533 	 0.986773 
1.0238682 	 1.003343 
1.0238830 	 0.986440 
1.0238979 	 0.994942 
1.0239127 	 0.985688 
1.0239276 	 0.982908 
1.0239424 	 0.988906 
1.0239573 	 1.009032 
1.0239722 	 1.008462 
1.0239870 	 1.017829 
1.0240019 	 1.008153 
1.0240167 	 1.009365 
1.0240316 	 1.005975 
1.0240464 	 1.014394 
1.0240613 	 1.005207 
1.0240761 	 1.007221 
1.0240910 	 1.013550 
1.0241058 	 1.017252 
1.0241207 	 1.000073 
1.0241355 	 0.979189 
1.0241504 	 1.010557 
1.0241653 	 1.010364 
1.0241801 	 1.009491 
1.0241950 	 1.006252 
1.0242098 	 1.010878 
1.0242247 	 0.991147 
1.0242395 	 1.003052 
1.0242544 	 0.993504 
1.0242692 	 1.010380 
1.0242841 	 0.988106 
1.0242989 	 0.988635 
1.0243138 	 0.963613 
1.0243286 	 0.933840 
1.0243435 	 0.933029 
1.0243583 	 0.968696 
1.0243732 	 0.990393 
1.0243881 	 1.007589 
1.0244029 	 1.014602 
1.0244178 	 1.015064 
1.0244326 	 1.014542 
1.0244475 	 1.003436 
1.0244623 	 1.015813 
1.0244772 	 1.008607 
1.0244920 	 1.015629 
1.0245069 	 1.002315 
1.0245217 	 0.998162 
1.0245366 	 0.979137 
1.0245514 	 0.983236 
1.0245663 	 0.968353 
1.0245811 	 0.976773 
1.0245960 	 0.985641 
1.0246109 	 1.000943 
1.0246257 	 0.985202 
1.0246406 	 0.999697 
1.0246554 	 0.978569 
1.0246703 	 0.999534 
1.0246851 	 0.981021 
1.0247000 	 0.981968 
1.0247148 	 0.961998 
1.0247297 	 0.975912 
1.0247445 	 0.978699 
1.0247594 	 0.985769 
1.0247742 	 0.978325 
1.0247891 	 1.000763 
1.0248040 	 1.008069 
1.0248188 	 1.006429 
1.0248337 	 1.012528 
1.0248485 	 1.005091 
1.0248634 	 1.017219 
1.0248782 	 1.008484 
1.0248931 	 1.008411 
1.0249079 	 0.998437 
1.0249228 	 1.011896 
1.0249376 	 1.004680 
1.0249525 	 1.010065 
1.0249673 	 1.007892 
1.0249822 	 1.015319 
1.0249970 	 1.004309 
1.0250119 	 1.007848 
1.0250268 	 1.006886 
1.0250416 	 1.003332 
1.0250565 	 0.996783 
1.0250713 	 0.999323 
1.0250862 	 0.979122 
1.0251010 	 0.980357 
1.0251159 	 0.980555 
1.0251307 	 0.990619 
1.0251456 	 0.991000 
1.0251604 	 0.997622 
1.0251753 	 0.987741 
1.0251901 	 0.991993 
1.0252050 	 0.988484 
1.0252198 	 0.990733 
1.0252347 	 0.985177 
1.0252496 	 0.983203 
1.0252644 	 0.998098 
1.0252793 	 0.986667 
1.0252941 	 0.964286 
1.0253090 	 0.972035 
1.0253238 	 0.983547 
1.0253387 	 0.992533 
1.0253535 	 1.002505 
1.0253684 	 0.991658 
1.0253832 	 1.011516 
1.0253981 	 1.008685 
1.0254129 	 1.000459 
1.0254278 	 0.975498 
1.0254427 	 0.964921 
1.0254575 	 0.955299 
1.0254724 	 0.982247 
1.0254872 	 0.986417 
1.0255021 	 1.005003 
1.0255169 	 0.999763 
1.0255318 	 0.999812 
1.0255466 	 0.983732 
1.0255615 	 0.991106 
1.0255763 	 1.000434 
1.0255912 	 1.002656 
1.0256060 	 1.004982 
1.0256209 	 0.987610 
1.0256357 	 0.980954 
1.0256506 	 0.971982 
1.0256655 	 0.970139 
1.0256803 	 0.977643 
1.0256952 	 0.993610 
1.0257100 	 0.995789 
1.0257249 	 0.998000 
1.0257397 	 0.996929 
1.0257546 	 1.006794 
1.0257694 	 0.997318 
1.0257843 	 1.002260 
1.0257991 	 0.998821 
1.0258140 	 1.002990 
1.0258288 	 0.999632 
1.0258437 	 0.997212 
1.0258585 	 0.985774 
1.0258734 	 1.006323 
1.0258883 	 1.000029 
1.0259031 	 1.003054 
1.0259180 	 0.983571 
1.0259328 	 0.990212 
1.0259477 	 0.983261 
1.0259625 	 0.990750 
1.0259774 	 0.982712 
1.0259922 	 0.973118 
1.0260071 	 0.943557 
1.0260219 	 0.944344 
1.0260368 	 0.961692 
1.0260516 	 0.979293 
1.0260665 	 0.984502 
1.0260814 	 0.980957 
1.0260962 	 0.976199 
1.0261111 	 0.984308 
1.0261259 	 0.987436 
1.0261408 	 0.996473 
1.0261556 	 0.999022 
1.0261705 	 1.001579 
1.0261853 	 1.000182 
1.0262002 	 0.994092 
1.0262150 	 0.983299 
1.0262299 	 0.961198 
1.0262447 	 0.960231 
1.0262596 	 0.950793 
1.0262744 	 0.962560 
1.0262893 	 0.955134 
1.0263042 	 0.960558 
1.0263190 	 0.971691 
1.0263339 	 0.986916 
1.0263487 	 0.994829 
1.0263636 	 1.002127 
1.0263784 	 0.987920 
1.0263933 	 0.996063 
1.0264081 	 0.984469 
1.0264230 	 0.981962 
1.0264378 	 0.967548 
1.0264527 	 0.970115 
1.0264675 	 0.975964 
1.0264824 	 0.988922 
1.0264972 	 0.988058 
1.0265121 	 0.994957 
1.0265270 	 0.994561 
1.0265418 	 1.007557 
1.0265567 	 0.995184 
1.0265715 	 1.009997 
1.0265864 	 0.992375 
1.0266012 	 1.007343 
1.0266161 	 0.990166 
1.0266309 	 1.001863 
1.0266458 	 0.999419 
1.0266606 	 0.990657 
1.0266755 	 0.979868 
1.0266903 	 0.957660 
1.0267052 	 0.922327 
1.0267201 	 0.918501 
1.0267349 	 0.942444 
1.0267498 	 0.970348 
1.0267646 	 0.973226 
1.0267795 	 0.955792 
1.0267943 	 0.945684 
1.0268092 	 0.944068 
1.0268240 	 0.947943 
1.0268389 	 0.946491 
1.0268537 	 0.957044 
1.0268686 	 0.969422 
1.0268834 	 0.989744 
1.0268983 	 0.986598 
1.0269131 	 0.999222 
1.0269280 	 0.995252 
1.0269429 	 0.999489 
1.0269577 	 0.996171 
1.0269726 	 0.997987 
1.0269874 	 0.995945 
1.0270023 	 1.001613 
1.0270171 	 0.994319 
1.0270320 	 1.005069 
1.0270468 	 0.989189 
1.0270617 	 0.984963 
1.0270765 	 0.961343 
1.0270914 	 0.968501 
1.0271062 	 0.960209 
1.0271211 	 0.981770 
1.0271359 	 0.979991 
1.0271508 	 0.996040 
1.0271657 	 0.993610 
1.0271805 	 0.990369 
1.0271954 	 0.989060 
1.0272102 	 0.994194 
1.0272251 	 0.987702 
1.0272399 	 0.995205 
1.0272548 	 0.988492 
1.0272696 	 0.995862 
1.0272845 	 0.983049 
1.0272993 	 0.971360 
1.0273142 	 0.966813 
1.0273290 	 0.969661 
1.0273439 	 0.983474 
1.0273588 	 0.982660 
1.0273736 	 0.985133 
1.0273885 	 0.987990 
1.0274033 	 1.001395 
1.0274182 	 1.000989 
1.0274330 	 1.001121 
1.0274479 	 0.991946 
1.0274627 	 0.979381 
1.0274776 	 0.946330 
1.0274924 	 0.937199 
1.0275073 	 0.935476 
1.0275221 	 0.954633 
1.0275370 	 0.957563 
1.0275518 	 0.961802 
1.0275667 	 0.960389 
1.0275816 	 0.968399 
1.0275964 	 0.980329 
1.0276113 	 0.994509 
1.0276261 	 0.986721 
1.0276410 	 1.001941 
1.0276558 	 0.995917 
1.0276707 	 1.005982 
1.0276855 	 0.987029 
1.0277004 	 0.991761 
1.0277152 	 0.985686 
1.0277301 	 1.003760 
1.0277449 	 0.991401 
1.0277598 	 1.000744 
1.0277746 	 0.990323 
1.0277895 	 1.006538 
1.0278044 	 0.998117 
1.0278192 	 1.001925 
1.0278341 	 0.986022 
1.0278489 	 0.994282 
1.0278638 	 0.988615 
1.0278786 	 0.989955 
1.0278935 	 0.984334 
1.0279083 	 0.981965 
1.0279232 	 0.969371 
1.0279380 	 0.985149 
1.0279529 	 0.988126 
1.0279677 	 0.999293 
1.0279826 	 0.996643 
1.0279975 	 1.007034 
1.0280123 	 0.997270 
1.0280272 	 0.996645 
1.0280420 	 0.999545 
1.0280569 	 1.002916 
1.0280717 	 1.001343 
1.0280866 	 0.994379 
1.0281014 	 0.973150 
1.0281163 	 0.972119 
1.0281311 	 0.971850 
1.0281460 	 0.982781 
1.0281608 	 0.994478 
1.0281757 	 1.000148 
1.0281905 	 0.998060 
1.0282054 	 1.001151 
1.0282203 	 1.003742 
1.0282351 	 1.006258 
1.0282500 	 1.005720 
1.0282648 	 1.005296 
1.0282797 	 1.009466 
1.0282945 	 1.010930 
1.0283094 	 1.002834 
1.0283242 	 0.999454 
1.0283391 	 1.001438 
1.0283539 	 0.991109 
1.0283688 	 0.987100 
1.0283836 	 0.978667 
1.0283985 	 0.978765 
1.0284133 	 0.984898 
1.0284282 	 0.987538 
1.0284431 	 0.987317 
1.0284579 	 0.996770 
1.0284728 	 0.990311 
1.0284876 	 0.995948 
1.0285025 	 0.998386 
1.0285173 	 1.001795 
1.0285322 	 1.005790 
1.0285470 	 0.994809 
1.0285619 	 0.974306 
1.0285767 	 0.990415 
1.0285916 	 0.994866 
1.0286064 	 0.997541 
1.0286213 	 0.991614 
1.0286362 	 0.995625 
1.0286510 	 0.990938 
1.0286659 	 1.006424 
1.0286807 	 0.998446 
1.0286956 	 1.003962 
1.0287104 	 1.003773 
1.0287253 	 1.010764 
1.0287401 	 1.002555 
1.0287550 	 1.008660 
1.0287698 	 1.012898 
1.0287847 	 1.009576 
1.0287995 	 1.003569 
1.0288144 	 1.007986 
1.0288292 	 1.006526 
1.0288441 	 1.019221 
1.0288590 	 1.006604 
1.0288738 	 1.013755 
1.0288887 	 0.999544 
1.0289035 	 1.009959 
1.0289184 	 1.001494 
1.0289332 	 1.011271 
1.0289481 	 0.996269 
1.0289629 	 1.009261 
1.0289778 	 1.008822 
1.0289926 	 1.013714 
1.0290075 	 1.008292 
1.0290223 	 0.993623 
1.0290372 	 0.962165 
1.0290520 	 0.916846 
1.0290669 	 0.836466 
1.0290818 	 0.791008 
1.0290966 	 0.791340 
1.0291115 	 0.846303 
1.0291263 	 0.915773 
1.0291412 	 0.969859 
1.0291560 	 0.978619 
1.0291709 	 0.993489 
1.0291857 	 0.983705 
1.0292006 	 0.980514 
1.0292154 	 0.964736 
1.0292303 	 0.956075 
1.0292451 	 0.959447 
1.0292600 	 0.974745 
1.0292749 	 0.987389 
1.0292897 	 0.996478 
1.0293046 	 1.000853 
1.0293194 	 1.010943 
1.0293343 	 0.998369 
1.0293491 	 0.998394 
1.0293640 	 1.009551 
1.0293788 	 1.013469 
1.0293937 	 1.007640 
1.0294085 	 1.010314 
1.0294234 	 1.008816 
1.0294382 	 1.005471 
1.0294531 	 1.008075 
1.0294679 	 1.009895 
1.0294828 	 1.008668 
1.0294977 	 1.015435 
1.0295125 	 1.005161 
1.0295274 	 1.008955 
1.0295422 	 1.006730 
1.0295571 	 1.011541 
1.0295719 	 1.008561 
1.0295868 	 1.010055 
1.0296016 	 1.009077 
1.0296165 	 1.011524 
1.0296313 	 1.004568 
1.0296462 	 1.003304 
1.0296610 	 1.002916 
1.0296759 	 1.005854 
1.0296907 	 0.997858 
1.0297056 	 0.992383 
1.0297205 	 0.987646 
1.0297353 	 0.987471 
1.0297502 	 0.993821 
1.0297650 	 0.995614 
1.0297799 	 1.000732 
1.0297947 	 1.005755 
1.0298096 	 1.004403 
1.0298244 	 1.009023 
1.0298393 	 0.998196 
1.0298541 	 0.989960 
1.0298690 	 0.980160 
1.0298838 	 0.964820 
1.0298987 	 0.944268 
1.0299136 	 0.946830 
1.0299284 	 0.956024 
1.0299433 	 0.980655 
1.0299581 	 0.998854 
1.0299730 	 0.997004 
1.0299878 	 1.000012 
1.0300027 	 0.987069 
1.0300175 	 0.960228 
1.0300324 	 0.937394 
1.0300472 	 0.936450 
1.0300621 	 0.943102 
1.0300769 	 0.959608 
1.0300918 	 0.975249 
1.0301066 	 0.989591 
1.0301215 	 0.990951 
1.0301364 	 0.991537 
1.0301512 	 0.996727 
1.0301661 	 1.006557 
1.0301809 	 1.002379 
1.0301958 	 1.010166 
1.0302106 	 1.019403 
1.0302255 	 1.013494 
1.0302403 	 1.014261 
1.0302552 	 1.009974 
1.0302700 	 1.014302 
1.0302849 	 1.011139 
1.0302997 	 0.995936 
1.0303146 	 0.977412 
1.0303294 	 0.970321 
1.0303443 	 0.975168 
1.0303592 	 0.988119 
1.0303740 	 1.000148 
1.0303889 	 1.010200 
1.0304037 	 0.999931 
1.0304186 	 0.971886 
1.0304334 	 0.932792 
1.0304483 	 0.890933 
1.0304631 	 0.888625 
1.0304780 	 0.928971 
1.0304928 	 0.969045 
1.0305077 	 0.990675 
1.0305225 	 0.995220 
1.0305374 	 0.997070 
1.0305523 	 1.003138 
1.0305671 	 1.007658 
1.0305820 	 1.005406 
1.0305968 	 1.002837 
1.0306117 	 1.005818 
1.0306265 	 1.010812 
1.0306414 	 1.003768 
1.0306562 	 0.995073 
1.0306711 	 0.994873 
1.0306859 	 0.992899 
1.0307008 	 0.970606 
1.0307156 	 0.959430 
1.0307305 	 0.956379 
1.0307453 	 0.958975 
1.0307602 	 0.975213 
1.0307751 	 0.986906 
1.0307899 	 0.992001 
1.0308048 	 1.002145 
1.0308196 	 0.997479 
1.0308345 	 0.998381 
1.0308493 	 1.003943 
1.0308642 	 1.009382 
1.0308790 	 1.015343 
1.0308939 	 1.008294 
1.0309087 	 0.996464 
1.0309236 	 0.980726 
1.0309384 	 0.965252 
1.0309533 	 0.969280 
1.0309681 	 0.974223 
1.0309830 	 0.976563 
1.0309979 	 0.973304 
1.0310127 	 0.981840 
1.0310276 	 0.986211 
1.0310424 	 0.992700 
1.0310573 	 0.994839 
1.0310721 	 0.994434 
1.0310870 	 1.002923 
1.0311018 	 0.998104 
1.0311167 	 0.998142 
1.0311315 	 1.004917 
1.0311464 	 1.011461 
1.0311612 	 1.016185 
1.0311761 	 1.008343 
1.0311910 	 1.000585 
1.0312058 	 1.004718 
1.0312207 	 1.001863 
1.0312355 	 0.992968 
1.0312504 	 0.987267 
1.0312652 	 0.989338 
1.0312801 	 0.992680 
1.0312949 	 1.000490 
1.0313098 	 0.999149 
1.0313246 	 0.996744 
1.0313395 	 0.995147 
1.0313543 	 0.996943 
1.0313692 	 1.001796 
1.0313840 	 1.005681 
1.0313989 	 0.998632 
1.0314138 	 0.994780 
1.0314286 	 0.982218 
1.0314435 	 0.968054 
1.0314583 	 0.961965 
1.0314732 	 0.965926 
1.0314880 	 0.960009 
1.0315029 	 0.937609 
1.0315177 	 0.932287 
1.0315326 	 0.959194 
1.0315474 	 0.983765 
1.0315623 	 0.999213 
1.0315771 	 0.997929 
1.0315920 	 1.006438 
1.0316068 	 1.000818 
1.0316217 	 1.003178 
1.0316366 	 1.004362 
1.0316514 	 1.003803 
1.0316663 	 0.993098 
1.0316811 	 0.994062 
1.0316960 	 1.001425 
1.0317108 	 1.003027 
1.0317257 	 0.996587 
1.0317405 	 1.000904 
1.0317554 	 0.999512 
1.0317702 	 0.996187 
1.0317851 	 0.993269 
1.0317999 	 0.988321 
1.0318148 	 0.992525 
1.0318297 	 0.995177 
1.0318445 	 0.998502 
1.0318594 	 0.999654 
1.0318742 	 0.994188 
1.0318891 	 0.986519 
1.0319039 	 0.971127 
1.0319188 	 0.975131 
1.0319336 	 0.974729 
1.0319485 	 0.996032 
1.0319633 	 0.994243 
1.0319782 	 0.981567 
1.0319930 	 0.958662 
1.0320079 	 0.965465 
1.0320227 	 0.979320 
1.0320376 	 0.992640 
1.0320525 	 0.995632 
1.0320673 	 0.992054 
1.0320822 	 0.993026 
1.0320970 	 1.000257 
1.0321119 	 1.007055 
1.0321267 	 0.996349 
1.0321416 	 0.984905 
1.0321564 	 0.990371 
1.0321713 	 0.993443 
1.0321861 	 0.997997 
1.0322010 	 0.991857 
1.0322158 	 1.007372 
1.0322307 	 1.000343 
1.0322456 	 0.997629 
1.0322604 	 0.989912 
1.0322753 	 0.975925 
1.0322901 	 0.970057 
1.0323050 	 0.985507 
1.0323198 	 0.976240 
1.0323347 	 0.992702 
1.0323495 	 0.994371 
1.0323644 	 1.006738 
1.0323792 	 0.993376 
1.0323941 	 0.998738 
1.0324089 	 0.999372 
1.0324238 	 1.000535 
1.0324386 	 1.000861 
1.0324535 	 1.006083 
1.0324684 	 0.996438 
1.0324832 	 0.992515 
1.0324981 	 0.976718 
1.0325129 	 0.967776 
1.0325278 	 0.953433 
1.0325426 	 0.959140 
1.0325575 	 0.968744 
1.0325723 	 0.986577 
1.0325872 	 0.992602 
1.0326020 	 0.997366 
1.0326169 	 1.002193 
1.0326317 	 1.000578 
1.0326466 	 0.998764 
1.0326614 	 1.006188 
1.0326763 	 0.996904 
1.0326912 	 0.999897 
1.0327060 	 1.000340 
1.0327209 	 0.995841 
1.0327357 	 0.987250 
1.0327506 	 0.975894 
1.0327654 	 0.964535 
1.0327803 	 0.964935 
1.0327951 	 0.971323 
1.0328100 	 0.985792 
1.0328248 	 0.983599 
1.0328397 	 0.992331 
1.0328545 	 0.983767 
1.0328694 	 0.953466 
1.0328843 	 0.871965 
1.0328991 	 0.715683 
1.0329140 	 0.529654 
1.0329288 	 0.450062 
1.0329437 	 0.520149 
1.0329585 	 0.691397 
1.0329734 	 0.851013 
1.0329882 	 0.946554 
1.0330031 	 0.982903 
1.0330179 	 0.988348 
1.0330328 	 0.992111 
1.0330476 	 0.998999 
1.0330625 	 1.003745 
1.0330773 	 1.001979 
1.0330922 	 1.006312 
1.0331071 	 1.005057 
1.0331219 	 0.992687 
1.0331368 	 0.977866 
1.0331516 	 0.961018 
1.0331665 	 0.940509 
1.0331813 	 0.915973 
1.0331962 	 0.879404 
1.0332110 	 0.860642 
1.0332259 	 0.872474 
1.0332407 	 0.927616 
1.0332556 	 0.971797 
1.0332704 	 0.992291 
1.0332853 	 0.991058 
1.0333001 	 0.973126 
1.0333150 	 0.942848 
1.0333299 	 0.929069 
1.0333447 	 0.926666 
1.0333596 	 0.951763 
1.0333744 	 0.967892 
1.0333893 	 0.979701 
1.0334041 	 0.956209 
1.0334190 	 0.934950 
1.0334338 	 0.923967 
1.0334487 	 0.947837 
1.0334635 	 0.962313 
1.0334784 	 0.968364 
1.0334932 	 0.951289 
1.0335081 	 0.941155 
1.0335230 	 0.946765 
1.0335378 	 0.969129 
1.0335527 	 0.981649 
1.0335675 	 1.007415 
1.0335824 	 0.999766 
1.0335972 	 1.001409 
1.0336121 	 0.991252 
1.0336269 	 0.994700 
1.0336418 	 0.996383 
1.0336566 	 1.003801 
1.0336715 	 0.995683 
1.0336863 	 0.999585 
1.0337012 	 0.994162 
1.0337160 	 1.000348 
1.0337309 	 0.994392 
1.0337458 	 0.995861 
1.0337606 	 0.992646 
1.0337755 	 1.002347 
1.0337903 	 0.990859 
1.0338052 	 0.991657 
1.0338200 	 0.982813 
1.0338349 	 0.981029 
1.0338497 	 0.981843 
1.0338646 	 0.998213 
1.0338794 	 0.990729 
1.0338943 	 0.974744 
1.0339091 	 0.972050 
1.0339240 	 0.976431 
1.0339388 	 0.983280 
1.0339537 	 0.996025 
1.0339686 	 0.999019 
1.0339834 	 1.005754 
1.0339983 	 0.994201 
1.0340131 	 0.987401 
1.0340280 	 0.961770 
1.0340428 	 0.955878 
1.0340577 	 0.971848 
1.0340725 	 0.989794 
1.0340874 	 1.001614 
1.0341022 	 1.014219 
1.0341171 	 1.012465 
1.0341319 	 1.002944 
1.0341468 	 1.007859 
1.0341617 	 1.004812 
1.0341765 	 1.004228 
1.0341914 	 1.001742 
1.0342062 	 0.994332 
1.0342211 	 0.980631 
1.0342359 	 0.977158 
1.0342508 	 0.921838 
1.0342656 	 0.832026 
1.0342805 	 0.772905 
1.0342953 	 0.802504 
1.0343102 	 0.884302 
1.0343250 	 0.962613 
1.0343399 	 0.998002 
1.0343547 	 0.999606 
1.0343696 	 0.992287 
1.0343845 	 1.002865 
1.0343993 	 0.994863 
1.0344142 	 1.001084 
1.0344290 	 1.002367 
1.0344439 	 1.004161 
1.0344587 	 0.997880 
1.0344736 	 1.001319 
1.0344884 	 0.994956 
1.0345033 	 0.992470 
1.0345181 	 0.973137 
1.0345330 	 0.947160 
1.0345478 	 0.851217 
1.0345627 	 0.734608 
1.0345775 	 0.677944 
1.0345924 	 0.740174 
1.0346073 	 0.852227 
1.0346221 	 0.952552 
1.0346370 	 0.979413 
1.0346518 	 1.002909 
1.0346667 	 0.997154 
1.0346815 	 1.004577 
1.0346964 	 0.981438 
1.0347112 	 0.976023 
1.0347261 	 0.983675 
1.0347409 	 0.994629 
1.0347558 	 0.994032 
1.0347706 	 1.007871 
1.0347855 	 1.000414 
1.0348004 	 0.999644 
1.0348152 	 0.987445 
1.0348301 	 0.980131 
1.0348449 	 0.976955 
1.0348598 	 0.998403 
1.0348746 	 1.005752 
1.0348895 	 1.003118 
1.0349043 	 0.992117 
1.0349192 	 0.980594 
1.0349340 	 0.976645 
1.0349489 	 0.965113 
1.0349637 	 0.940142 
1.0349786 	 0.903296 
1.0349934 	 0.890670 
1.0350083 	 0.928409 
1.0350232 	 0.966752 
1.0350380 	 0.990973 
1.0350529 	 1.011132 
1.0350677 	 1.008090 
1.0350826 	 1.011656 
1.0350974 	 1.001958 
1.0351123 	 1.007365 
1.0351271 	 1.007680 
1.0351420 	 1.011951 
1.0351568 	 0.998442 
1.0351717 	 0.996884 
1.0351865 	 0.986878 
1.0352014 	 0.996478 
1.0352162 	 0.998719 
1.0352311 	 1.003362 
1.0352460 	 0.997764 
1.0352608 	 1.002370 
1.0352757 	 0.985972 
1.0352905 	 0.993015 
1.0353054 	 0.984660 
1.0353202 	 1.006206 
1.0353351 	 1.004648 
1.0353499 	 1.015159 
1.0353648 	 1.009482 
1.0353796 	 1.016507 
1.0353945 	 1.003017 
1.0354093 	 1.009724 
1.0354242 	 0.997008 
1.0354391 	 1.004008 
1.0354539 	 0.996372 
1.0354688 	 1.006780 
1.0354836 	 1.000680 
1.0354985 	 1.006929 
1.0355133 	 0.998386 
1.0355282 	 0.993299 
1.0355430 	 0.954733 
1.0355579 	 0.940832 
1.0355727 	 0.926405 
1.0355876 	 0.932215 
1.0356024 	 0.960307 
1.0356173 	 0.981336 
1.0356321 	 0.979119 
1.0356470 	 0.990537 
1.0356619 	 0.983184 
1.0356767 	 0.972905 
1.0356916 	 0.965162 
1.0357064 	 0.967399 
1.0357213 	 0.974951 
1.0357361 	 0.998052 
1.0357510 	 1.020214 
1.0357658 	 1.012350 
1.0357807 	 1.007784 
1.0357955 	 0.999323 
1.0358104 	 1.001767 
1.0358252 	 1.002896 
1.0358401 	 0.998271 
1.0358549 	 0.973097 
1.0358698 	 0.954202 
1.0358847 	 0.950019 
1.0358995 	 0.969912 
1.0359144 	 0.977526 
1.0359292 	 0.986842 
1.0359441 	 0.995813 
1.0359589 	 1.012364 
1.0359738 	 0.994776 
1.0359886 	 1.003385 
1.0360035 	 1.000310 
1.0360183 	 1.004705 
1.0360332 	 0.991169 
1.0360480 	 0.995687 
1.0360629 	 0.987162 
1.0360778 	 0.989777 
1.0360926 	 0.989702 
1.0361075 	 1.007340 
1.0361223 	 0.999641 
1.0361372 	 1.001682 
1.0361520 	 0.992294 
1.0361669 	 1.001648 
1.0361817 	 0.995897 
1.0361966 	 1.000032 
1.0362114 	 0.995908 
1.0362263 	 1.007232 
1.0362411 	 1.000984 
1.0362560 	 0.995442 
1.0362708 	 0.995532 
1.0362857 	 0.999706 
1.0363006 	 0.997727 
1.0363154 	 1.004099 
1.0363303 	 1.000856 
1.0363451 	 1.003504 
1.0363600 	 1.000794 
1.0363748 	 1.006935 
1.0363897 	 1.013062 
1.0364045 	 1.009702 
1.0364194 	 1.001839 
1.0364342 	 0.982938 
1.0364491 	 0.964658 
1.0364639 	 0.953677 
1.0364788 	 0.967777 
1.0364936 	 0.979350 
1.0365085 	 1.001030 
1.0365234 	 1.007108 
1.0365382 	 0.998202 
1.0365531 	 0.989441 
1.0365679 	 0.985179 
1.0365828 	 0.948914 
1.0365976 	 0.946490 
1.0366125 	 0.950469 
1.0366273 	 0.979149 
1.0366422 	 0.981134 
1.0366570 	 0.977834 
1.0366719 	 0.940791 
1.0366867 	 0.921978 
1.0367016 	 0.930367 
1.0367165 	 0.966285 
1.0367313 	 0.990949 
1.0367462 	 1.004615 
1.0367610 	 1.000978 
1.0367759 	 1.000332 
1.0367907 	 0.990226 
1.0368056 	 0.992026 
1.0368204 	 0.986733 
1.0368353 	 0.993678 
1.0368501 	 0.989611 
1.0368650 	 0.993059 
1.0368798 	 0.988668 
1.0368947 	 0.981929 
1.0369095 	 0.978590 
1.0369244 	 0.991979 
1.0369393 	 0.998590 
1.0369541 	 1.000394 
1.0369690 	 1.005642 
1.0369838 	 0.999087 
1.0369987 	 1.002981 
1.0370135 	 1.003078 
1.0370284 	 1.009625 
1.0370432 	 0.995236 
1.0370581 	 1.003660 
1.0370729 	 1.000094 
1.0370878 	 1.002516 


==> anc/HD58367/HD58367_75.dat <==
1.0090569 	 0.970423 
1.0090714 	 0.967322 
1.0090860 	 0.961452 
1.0091006 	 0.965538 
1.0091151 	 0.966290 
1.0091297 	 0.959421 
1.0091443 	 0.957791 
1.0091589 	 0.952788 
1.0091734 	 0.946355 
1.0091880 	 0.961864 
1.0092026 	 0.982451 
1.0092172 	 0.976774 
1.0092317 	 0.991644 
1.0092463 	 0.979414 
1.0092609 	 0.993057 
1.0092754 	 0.967157 
1.0092900 	 0.985927 
1.0093046 	 0.971512 
1.0093192 	 0.952472 
1.0093337 	 0.923206 
1.0093483 	 0.923106 
1.0093629 	 0.921123 
1.0093775 	 0.938906 
1.0093920 	 0.965122 
1.0094066 	 0.977698 
1.0094212 	 0.976883 
1.0094357 	 0.976957 
1.0094503 	 0.961374 
1.0094649 	 0.979274 
1.0094795 	 0.984584 
1.0094940 	 0.982881 
1.0095086 	 0.944234 
1.0095232 	 0.949849 
1.0095378 	 0.946776 
1.0095523 	 0.953886 
1.0095669 	 0.979240 
1.0095815 	 0.998156 
1.0095960 	 0.990263 
1.0096106 	 0.998591 
1.0096252 	 0.999236 
1.0096398 	 0.994015 
1.0096543 	 0.996524 
1.0096689 	 0.987847 
1.0096835 	 0.998970 
1.0096980 	 0.992746 
1.0097126 	 0.978278 
1.0097272 	 0.973990 
1.0097418 	 0.973232 
1.0097563 	 0.976207 
1.0097709 	 0.991047 
1.0097855 	 0.988137 
1.0098001 	 1.010003 
1.0098146 	 1.002561 
1.0098292 	 0.999054 
1.0098438 	 0.989455 
1.0098583 	 0.976595 
1.0098729 	 0.966177 
1.0098875 	 0.991394 
1.0099021 	 0.986082 
1.0099166 	 0.995440 
1.0099312 	 1.003476 
1.0099458 	 0.999300 
1.0099604 	 1.006382 
1.0099749 	 0.999202 
1.0099895 	 0.992383 
1.0100041 	 0.989720 
1.0100186 	 0.985924 
1.0100332 	 0.977211 
1.0100478 	 0.972522 
1.0100624 	 0.984486 
1.0100769 	 0.989449 
1.0100915 	 0.990606 
1.0101061 	 1.000944 
1.0101207 	 0.999396 
1.0101352 	 1.006668 
1.0101498 	 0.998137 
1.0101644 	 1.007221 
1.0101789 	 0.993050 
1.0101935 	 0.997442 
1.0102081 	 0.988499 
1.0102227 	 1.013987 
1.0102372 	 1.006376 
1.0102518 	 0.999158 
1.0102664 	 0.995716 
1.0102810 	 1.003204 
1.0102955 	 1.011687 
1.0103101 	 0.990918 
1.0103247 	 0.978409 
1.0103392 	 0.965519 
1.0103538 	 0.973369 
1.0103684 	 0.980038 
1.0103830 	 0.991629 
1.0103975 	 0.991499 
1.0104121 	 1.008330 
1.0104267 	 1.002960 
1.0104413 	 1.002229 
1.0104558 	 0.984644 
1.0104704 	 0.996761 
1.0104850 	 0.974102 
1.0104995 	 0.964690 
1.0105141 	 0.928257 
1.0105287 	 0.914511 
1.0105433 	 0.924541 
1.0105578 	 0.956545 
1.0105724 	 0.959596 
1.0105870 	 0.962986 
1.0106016 	 0.978393 
1.0106161 	 0.993757 
1.0106307 	 0.994771 
1.0106453 	 1.012828 
1.0106598 	 0.990578 
1.0106744 	 0.991502 
1.0106890 	 0.992031 
1.0107036 	 0.980999 
1.0107181 	 0.948747 
1.0107327 	 0.913457 
1.0107473 	 0.911544 
1.0107618 	 0.923157 
1.0107764 	 0.957127 
1.0107910 	 0.970782 
1.0108056 	 0.993764 
1.0108201 	 0.998801 
1.0108347 	 1.011274 
1.0108493 	 1.010601 
1.0108639 	 1.013856 
1.0108784 	 1.004503 
1.0108930 	 1.009149 
1.0109076 	 0.996933 
1.0109221 	 1.004735 
1.0109367 	 0.993638 
1.0109513 	 1.009105 
1.0109659 	 1.002690 
1.0109804 	 1.011954 
1.0109950 	 0.993136 
1.0110096 	 1.006082 
1.0110242 	 1.001486 
1.0110387 	 0.994660 
1.0110533 	 0.994980 
1.0110679 	 1.000790 
1.0110824 	 0.982314 
1.0110970 	 1.001377 
1.0111116 	 0.989136 
1.0111262 	 0.986714 
1.0111407 	 1.006482 
1.0111553 	 1.009243 
1.0111699 	 1.000929 
1.0111845 	 0.997834 
1.0111990 	 1.004995 
1.0112136 	 1.008400 
1.0112282 	 1.008190 
1.0112427 	 1.003550 
1.0112573 	 1.000015 
1.0112719 	 0.999027 
1.0112865 	 1.004951 
1.0113010 	 1.004865 
1.0113156 	 0.993676 
1.0113302 	 0.977043 
1.0113448 	 0.949503 
1.0113593 	 0.937520 
1.0113739 	 0.939808 
1.0113885 	 0.956474 
1.0114030 	 0.985944 
1.0114176 	 0.993322 
1.0114322 	 0.985855 
1.0114468 	 0.975420 
1.0114613 	 0.978645 
1.0114759 	 0.971312 
1.0114905 	 0.944409 
1.0115051 	 0.926159 
1.0115196 	 0.936093 
1.0115342 	 0.952499 
1.0115488 	 0.966763 
1.0115633 	 0.933486 
1.0115779 	 0.886750 
1.0115925 	 0.842627 
1.0116071 	 0.851959 
1.0116216 	 0.912317 
1.0116362 	 0.953773 
1.0116508 	 0.977055 
1.0116654 	 0.995126 
1.0116799 	 0.996013 
1.0116945 	 0.999257 
1.0117091 	 1.002703 
1.0117236 	 1.004737 
1.0117382 	 1.000583 
1.0117528 	 1.001160 
1.0117674 	 1.012402 
1.0117819 	 1.003357 
1.0117965 	 1.004902 
1.0118111 	 1.002949 
1.0118256 	 1.010613 
1.0118402 	 0.993362 
1.0118548 	 1.006645 
1.0118694 	 1.005347 
1.0118839 	 1.001344 
1.0118985 	 1.000512 
1.0119131 	 1.008791 
1.0119277 	 0.994882 
1.0119422 	 1.009275 
1.0119568 	 1.008978 
1.0119714 	 1.010369 
1.0119859 	 1.007185 
1.0120005 	 1.007124 
1.0120151 	 0.982769 
1.0120297 	 0.972115 
1.0120442 	 0.968313 
1.0120588 	 0.985427 
1.0120734 	 0.987109 
1.0120880 	 0.999111 
1.0121025 	 0.999153 
1.0121171 	 1.010923 
1.0121317 	 1.003992 
1.0121462 	 1.001394 
1.0121608 	 0.998693 
1.0121754 	 1.004440 
1.0121900 	 0.984622 
1.0122045 	 0.974189 
1.0122191 	 0.953844 
1.0122337 	 0.929816 
1.0122483 	 0.936951 
1.0122628 	 0.956981 
1.0122774 	 0.966477 
1.0122920 	 0.972196 
1.0123065 	 0.968197 
1.0123211 	 0.974971 
1.0123357 	 0.982781 
1.0123503 	 0.995918 
1.0123648 	 1.002428 
1.0123794 	 0.996936 
1.0123940 	 1.006567 
1.0124086 	 1.007842 
1.0124231 	 1.019364 
1.0124377 	 0.999315 
1.0124523 	 0.999218 
1.0124668 	 0.998335 
1.0124814 	 1.002617 
1.0124960 	 0.993637 
1.0125106 	 1.000125 
1.0125251 	 0.989125 
1.0125397 	 0.967557 
1.0125543 	 0.933152 
1.0125689 	 0.913039 
1.0125834 	 0.915453 
1.0125980 	 0.935831 
1.0126126 	 0.954575 
1.0126271 	 0.990065 
1.0126417 	 0.985843 
1.0126563 	 0.988285 
1.0126709 	 0.978722 
1.0126854 	 0.988769 
1.0127000 	 0.985361 
1.0127146 	 1.012831 
1.0127292 	 0.995410 
1.0127437 	 1.005885 
1.0127583 	 0.992983 
1.0127729 	 1.002549 
1.0127874 	 0.989150 
1.0128020 	 0.989947 
1.0128166 	 0.976582 
1.0128312 	 0.970417 
1.0128457 	 0.975078 
1.0128603 	 0.987916 
1.0128749 	 0.992318 
1.0128894 	 1.006099 
1.0129040 	 1.007374 
1.0129186 	 1.001832 
1.0129332 	 0.996358 
1.0129477 	 0.999414 
1.0129623 	 0.997490 
1.0129769 	 0.990734 
1.0129915 	 0.957810 
1.0130060 	 0.929166 
1.0130206 	 0.917645 
1.0130352 	 0.924200 
1.0130497 	 0.950063 
1.0130643 	 0.975064 
1.0130789 	 0.991973 
1.0130935 	 0.992798 
1.0131080 	 0.989853 
1.0131226 	 0.993314 
1.0131372 	 1.006358 
1.0131518 	 1.002131 
1.0131663 	 1.003478 
1.0131809 	 0.998193 
1.0131955 	 0.994844 
1.0132100 	 0.993464 
1.0132246 	 0.993967 
1.0132392 	 0.995655 
1.0132538 	 1.007823 
1.0132683 	 1.002931 
1.0132829 	 0.997133 
1.0132975 	 0.986134 
1.0133121 	 0.983099 
1.0133266 	 0.965322 
1.0133412 	 0.978845 
1.0133558 	 0.982692 
1.0133703 	 0.993458 
1.0133849 	 0.988005 
1.0133995 	 0.989062 
1.0134141 	 0.995650 
1.0134286 	 1.002631 
1.0134432 	 0.990058 
1.0134578 	 0.991805 
1.0134724 	 0.990300 
1.0134869 	 0.987777 
1.0135015 	 0.980278 
1.0135161 	 0.982977 
1.0135306 	 0.970077 
1.0135452 	 0.970573 
1.0135598 	 0.984360 
1.0135744 	 0.991155 
1.0135889 	 0.998333 
1.0136035 	 1.009142 
1.0136181 	 1.001207 
1.0136327 	 1.013415 
1.0136472 	 1.008896 
1.0136618 	 0.983869 
1.0136764 	 0.962226 
1.0136909 	 0.948424 
1.0137055 	 0.943529 
1.0137201 	 0.965604 
1.0137347 	 0.979667 
1.0137492 	 0.995290 
1.0137638 	 0.993082 
1.0137784 	 1.003525 
1.0137930 	 1.001243 
1.0138075 	 1.000788 
1.0138221 	 0.988497 
1.0138367 	 0.963228 
1.0138512 	 0.951847 
1.0138658 	 0.955627 
1.0138804 	 0.965440 
1.0138950 	 0.961429 
1.0139095 	 0.959522 
1.0139241 	 0.973528 
1.0139387 	 0.990018 
1.0139532 	 0.993592 
1.0139678 	 0.999156 
1.0139824 	 0.998948 
1.0139970 	 0.994162 
1.0140115 	 0.985302 
1.0140261 	 0.984869 
1.0140407 	 0.997177 
1.0140553 	 0.988401 
1.0140698 	 0.985950 
1.0140844 	 0.981641 
1.0140990 	 0.976928 
1.0141135 	 0.989379 
1.0141281 	 0.995745 
1.0141427 	 0.995629 
1.0141573 	 0.999475 
1.0141718 	 1.000920 
1.0141864 	 0.991399 
1.0142010 	 0.996418 
1.0142156 	 0.993495 
1.0142301 	 0.991275 
1.0142447 	 0.999872 
1.0142593 	 1.000765 
1.0142738 	 0.996665 
1.0142884 	 1.000319 
1.0143030 	 0.984642 
1.0143176 	 0.984456 
1.0143321 	 0.972257 
1.0143467 	 0.967324 
1.0143613 	 0.976573 
1.0143759 	 0.990013 
1.0143904 	 0.989680 
1.0144050 	 0.993691 
1.0144196 	 0.984576 
1.0144341 	 0.967200 
1.0144487 	 0.922481 
1.0144633 	 0.894510 
1.0144779 	 0.892655 
1.0144924 	 0.930874 
1.0145070 	 0.948818 
1.0145216 	 0.954380 
1.0145362 	 0.942645 
1.0145507 	 0.942447 
1.0145653 	 0.948062 
1.0145799 	 0.958614 
1.0145944 	 0.954945 
1.0146090 	 0.971630 
1.0146236 	 0.987497 
1.0146382 	 1.001993 
1.0146527 	 0.990172 
1.0146673 	 0.982379 
1.0146819 	 0.973692 
1.0146965 	 0.958751 
1.0147110 	 0.901107 
1.0147256 	 0.814689 
1.0147402 	 0.728097 
1.0147547 	 0.718162 
1.0147693 	 0.778439 
1.0147839 	 0.887831 
1.0147985 	 0.947122 
1.0148130 	 0.983450 
1.0148276 	 0.998882 
1.0148422 	 1.002011 
1.0148568 	 1.001570 
1.0148713 	 0.997915 
1.0148859 	 0.989348 
1.0149005 	 0.990930 
1.0149150 	 0.988636 
1.0149296 	 1.002372 
1.0149442 	 0.983436 
1.0149588 	 0.995732 
1.0149733 	 0.990600 
1.0149879 	 0.990697 
1.0150025 	 1.003038 
1.0150170 	 1.008853 
1.0150316 	 0.996166 
1.0150462 	 0.995502 
1.0150608 	 0.988605 
1.0150753 	 0.990864 
1.0150899 	 0.974478 
1.0151045 	 0.988914 
1.0151191 	 0.982952 
1.0151336 	 0.992418 
1.0151482 	 0.969434 
1.0151628 	 0.948131 
1.0151773 	 0.933099 
1.0151919 	 0.945935 
1.0152065 	 0.975471 
1.0152211 	 0.994765 
1.0152356 	 0.998374 
1.0152502 	 1.004737 
1.0152648 	 1.002782 
1.0152794 	 0.996003 
1.0152939 	 1.000756 
1.0153085 	 0.994509 
1.0153231 	 0.971507 
1.0153376 	 0.977690 
1.0153522 	 0.977447 
1.0153668 	 0.986682 
1.0153814 	 0.991558 
1.0153959 	 0.985368 
1.0154105 	 0.983329 
1.0154251 	 0.999994 
1.0154397 	 0.987382 
1.0154542 	 0.990722 
1.0154688 	 0.994440 
1.0154834 	 0.990899 
1.0154979 	 0.961393 
1.0155125 	 0.948922 
1.0155271 	 0.929713 
1.0155417 	 0.926672 
1.0155562 	 0.918964 
1.0155708 	 0.926539 
1.0155854 	 0.942218 
1.0156000 	 0.965629 
1.0156145 	 0.987944 
1.0156291 	 0.999589 
1.0156437 	 1.002966 
1.0156582 	 0.999077 
1.0156728 	 0.973317 
1.0156874 	 0.923096 
1.0157020 	 0.872479 
1.0157165 	 0.879452 
1.0157311 	 0.912336 
1.0157457 	 0.959212 
1.0157603 	 0.981863 
1.0157748 	 0.976013 
1.0157894 	 0.959059 
1.0158040 	 0.940536 
1.0158185 	 0.927308 
1.0158331 	 0.926146 
1.0158477 	 0.935255 
1.0158623 	 0.955195 
1.0158768 	 0.972680 
1.0158914 	 0.994821 
1.0159060 	 0.997327 
1.0159206 	 0.997423 
1.0159351 	 0.998085 
1.0159497 	 1.003767 
1.0159643 	 0.999539 
1.0159788 	 1.009539 
1.0159934 	 1.003238 
1.0160080 	 1.016844 
1.0160226 	 1.010080 
1.0160371 	 1.002657 
1.0160517 	 1.002076 
1.0160663 	 1.000213 
1.0160809 	 1.000895 
1.0160954 	 1.002949 
1.0161100 	 1.002722 
1.0161246 	 1.006855 
1.0161391 	 1.004269 
1.0161537 	 1.012228 
1.0161683 	 1.004098 
1.0161829 	 1.004069 
1.0161974 	 0.994343 
1.0162120 	 0.998078 
1.0162266 	 0.994339 
1.0162411 	 1.001062 
1.0162557 	 1.005191 
1.0162703 	 1.002786 
1.0162849 	 0.994336 
1.0162994 	 0.999050 
1.0163140 	 1.002587 
1.0163286 	 0.996087 
1.0163432 	 0.984099 
1.0163577 	 0.964095 
1.0163723 	 0.941123 
1.0163869 	 0.929498 
1.0164014 	 0.931756 
1.0164160 	 0.952559 
1.0164306 	 0.980958 
1.0164452 	 0.993086 
1.0164597 	 0.998339 
1.0164743 	 1.002396 
1.0164889 	 1.004558 
1.0165035 	 0.987557 
1.0165180 	 0.989768 
1.0165326 	 0.981841 
1.0165472 	 0.978394 
1.0165617 	 0.984433 
1.0165763 	 0.994488 
1.0165909 	 0.990109 
1.0166055 	 0.991326 
1.0166200 	 0.988293 
1.0166346 	 0.995843 
1.0166492 	 0.983321 
1.0166638 	 0.960935 
1.0166783 	 0.951267 
1.0166929 	 0.953222 
1.0167075 	 0.963263 
1.0167220 	 0.990806 
1.0167366 	 0.999484 
1.0167512 	 1.002796 
1.0167658 	 1.003823 
1.0167803 	 1.002589 
1.0167949 	 1.002369 
1.0168095 	 1.000998 
1.0168241 	 1.001066 
1.0168386 	 1.017128 
1.0168532 	 1.008073 
1.0168678 	 1.008744 
1.0168823 	 1.005695 
1.0168969 	 0.990932 
1.0169115 	 0.937619 
1.0169261 	 0.882598 
1.0169406 	 0.856491 
1.0169552 	 0.880909 
1.0169698 	 0.935716 
1.0169844 	 0.978087 
1.0169989 	 0.994149 
1.0170135 	 1.005207 
1.0170281 	 0.996112 
1.0170426 	 1.002265 
1.0170572 	 0.998618 
1.0170718 	 0.997529 
1.0170864 	 0.998605 
1.0171009 	 1.009249 
1.0171155 	 0.999020 
1.0171301 	 1.007933 
1.0171447 	 1.003834 
1.0171592 	 0.992167 
1.0171738 	 0.973034 
1.0171884 	 0.970609 
1.0172029 	 0.975998 
1.0172175 	 0.984587 
1.0172321 	 0.996163 
1.0172467 	 1.007234 
1.0172612 	 0.998595 
1.0172758 	 1.005273 
1.0172904 	 0.996930 
1.0173049 	 1.001939 
1.0173195 	 0.995004 
1.0173341 	 0.994612 
1.0173487 	 0.991385 
1.0173632 	 0.986637 
1.0173778 	 0.969790 
1.0173924 	 0.968994 
1.0174070 	 0.965084 
1.0174215 	 0.973107 
1.0174361 	 0.957183 
1.0174507 	 0.948084 
1.0174652 	 0.947230 
1.0174798 	 0.970251 
1.0174944 	 0.968099 
1.0175090 	 0.958277 
1.0175235 	 0.932019 
1.0175381 	 0.931388 
1.0175527 	 0.953993 
1.0175673 	 0.984016 
1.0175818 	 1.002191 
1.0175964 	 1.015383 
1.0176110 	 1.007866 
1.0176255 	 1.009313 
1.0176401 	 0.998085 
1.0176547 	 1.001403 
1.0176693 	 1.002336 
1.0176838 	 1.001809 
1.0176984 	 1.002591 
1.0177130 	 1.008662 
1.0177276 	 1.002770 
1.0177421 	 1.003590 
1.0177567 	 1.005359 
1.0177713 	 1.001475 
1.0177858 	 1.003166 
1.0178004 	 1.007143 
1.0178150 	 1.005339 
1.0178296 	 1.009557 
1.0178441 	 1.009634 
1.0178587 	 1.010389 
1.0178733 	 1.004772 
1.0178879 	 1.005712 
1.0179024 	 0.997609 
1.0179170 	 0.998012 
1.0179316 	 1.003942 
1.0179461 	 1.006428 
1.0179607 	 1.000683 
1.0179753 	 1.008427 
1.0179899 	 1.007596 
1.0180044 	 1.010503 
1.0180190 	 1.011053 
1.0180336 	 1.011700 
1.0180482 	 1.008381 
1.0180627 	 1.007443 
1.0180773 	 1.002751 
1.0180919 	 1.002255 
1.0181064 	 0.990829 
1.0181210 	 0.976761 
1.0181356 	 0.941144 
1.0181502 	 0.910857 
1.0181647 	 0.898439 
1.0181793 	 0.914881 
1.0181939 	 0.949010 
1.0182085 	 0.987386 
1.0182230 	 0.997089 
1.0182376 	 1.004359 
1.0182522 	 1.001814 
1.0182667 	 1.003910 
1.0182813 	 1.005990 
1.0182959 	 1.003107 
1.0183105 	 1.006531 
1.0183250 	 1.007089 
1.0183396 	 1.003978 
1.0183542 	 1.008266 
1.0183687 	 1.003357 
1.0183833 	 1.000774 
1.0183979 	 1.005435 
1.0184125 	 1.000234 
1.0184270 	 0.996592 
1.0184416 	 0.992307 
1.0184562 	 0.981405 
1.0184708 	 0.980136 
1.0184853 	 0.982873 
1.0184999 	 0.983552 
1.0185145 	 0.982139 
1.0185290 	 0.978330 
1.0185436 	 0.986908 
1.0185582 	 0.991958 
1.0185728 	 1.002999 
1.0185873 	 1.003809 
1.0186019 	 1.003830 
1.0186165 	 1.006559 
1.0186311 	 1.004037 
1.0186456 	 1.000731 
1.0186602 	 1.001101 
1.0186748 	 0.996814 
1.0186893 	 1.004614 
1.0187039 	 0.999736 
1.0187185 	 0.997992 
1.0187331 	 0.993300 
1.0187476 	 0.991281 
1.0187622 	 0.993177 
1.0187768 	 1.007392 
1.0187914 	 0.996602 
1.0188059 	 0.991103 
1.0188205 	 0.987779 
1.0188351 	 0.981258 
1.0188496 	 0.982549 
1.0188642 	 0.989756 
1.0188788 	 0.989610 
1.0188934 	 0.997515 
1.0189079 	 0.987470 
1.0189225 	 0.989738 
1.0189371 	 0.976335 
1.0189517 	 0.971427 
1.0189662 	 0.955896 
1.0189808 	 0.951965 
1.0189954 	 0.953462 
1.0190099 	 0.982237 
1.0190245 	 0.991830 
1.0190391 	 0.999146 
1.0190537 	 0.996119 
1.0190682 	 0.992675 
1.0190828 	 0.984682 
1.0190974 	 0.984880 
1.0191120 	 0.984747 
1.0191265 	 0.997103 
1.0191411 	 0.999385 
1.0191557 	 1.007987 
1.0191702 	 0.995784 
1.0191848 	 1.001402 
1.0191994 	 1.000449 
1.0192140 	 0.996409 
1.0192285 	 0.998342 
1.0192431 	 1.005962 
1.0192577 	 0.998049 
1.0192723 	 0.990326 
1.0192868 	 0.981652 
1.0193014 	 0.988799 
1.0193160 	 0.995455 
1.0193305 	 1.004561 
1.0193451 	 0.997989 
1.0193597 	 1.000794 
1.0193743 	 0.997762 
1.0193888 	 1.001416 
1.0194034 	 1.009251 
1.0194180 	 1.003126 
1.0194325 	 0.997284 
1.0194471 	 0.988715 
1.0194617 	 0.950774 
1.0194763 	 0.897675 
1.0194908 	 0.852016 
1.0195054 	 0.820140 
1.0195200 	 0.826765 
1.0195346 	 0.882560 
1.0195491 	 0.947945 
1.0195637 	 0.984308 
1.0195783 	 0.998868 
1.0195928 	 0.993144 
1.0196074 	 0.986146 
1.0196220 	 0.984362 
1.0196366 	 0.992877 
1.0196511 	 0.989647 
1.0196657 	 0.972225 
1.0196803 	 0.902856 
1.0196949 	 0.849180 
1.0197094 	 0.841299 
1.0197240 	 0.884146 
1.0197386 	 0.921659 
1.0197531 	 0.965048 
1.0197677 	 0.988191 
1.0197823 	 0.999394 
1.0197969 	 0.990390 
1.0198114 	 0.982887 
1.0198260 	 0.963824 
1.0198406 	 0.965051 
1.0198552 	 0.970594 
1.0198697 	 0.993188 
1.0198843 	 0.987421 
1.0198989 	 0.999344 
1.0199134 	 0.998499 
1.0199280 	 1.003800 
1.0199426 	 0.999248 
1.0199572 	 1.004891 
1.0199717 	 0.990074 
1.0199863 	 0.995079 
1.0200009 	 0.987406 
1.0200155 	 0.993164 
1.0200300 	 0.974580 
1.0200446 	 0.966619 
1.0200592 	 0.974676 
1.0200737 	 0.992941 
1.0200883 	 0.998844 
1.0201029 	 1.004788 
1.0201175 	 1.002426 
1.0201320 	 1.005274 
1.0201466 	 1.000435 
1.0201612 	 1.008854 
1.0201758 	 1.007475 
1.0201903 	 1.007790 
1.0202049 	 1.003214 
1.0202195 	 1.007575 
1.0202340 	 1.004759 
1.0202486 	 1.001429 
1.0202632 	 0.993562 
1.0202778 	 0.997783 
1.0202923 	 1.000673 
1.0203069 	 0.999667 
1.0203215 	 0.994745 
1.0203361 	 0.997912 
1.0203506 	 1.002575 
1.0203652 	 1.006084 
1.0203798 	 1.001508 
1.0203943 	 0.999779 
1.0204089 	 1.006319 
1.0204235 	 1.001650 
1.0204381 	 0.999413 
1.0204526 	 0.995067 
1.0204672 	 0.988847 
1.0204818 	 0.961234 
1.0204963 	 0.953770 
1.0205109 	 0.947965 
1.0205255 	 0.962678 
1.0205401 	 0.963568 
1.0205546 	 0.957961 
1.0205692 	 0.940337 
1.0205838 	 0.952002 
1.0205984 	 0.968745 
1.0206129 	 0.990438 
1.0206275 	 0.990938 
1.0206421 	 0.986665 
1.0206566 	 0.978254 
1.0206712 	 0.980812 
1.0206858 	 0.973007 
1.0207004 	 0.982212 
1.0207149 	 0.988330 
1.0207295 	 0.995139 
1.0207441 	 0.985049 
1.0207587 	 0.978443 
1.0207732 	 0.960158 
1.0207878 	 0.959074 
1.0208024 	 0.949011 
1.0208169 	 0.951229 
1.0208315 	 0.948872 
1.0208461 	 0.972001 
1.0208607 	 0.987995 
1.0208752 	 1.003141 
1.0208898 	 0.995311 
1.0209044 	 1.002813 
1.0209190 	 0.995538 
1.0209335 	 0.998253 
1.0209481 	 0.999185 
1.0209627 	 0.999997 
1.0209772 	 1.001799 
1.0209918 	 1.004709 
1.0210064 	 0.999025 
1.0210210 	 1.003434 
1.0210355 	 0.996735 
1.0210501 	 0.997965 
1.0210647 	 0.998292 
1.0210793 	 0.995695 
1.0210938 	 0.995841 
1.0211084 	 0.997198 
1.0211230 	 0.993682 
1.0211375 	 0.994026 
1.0211521 	 1.001577 
1.0211667 	 0.994337 
1.0211813 	 0.981690 
1.0211958 	 0.953950 
1.0212104 	 0.955244 
1.0212250 	 0.953035 
1.0212396 	 0.970383 
1.0212541 	 0.987782 
1.0212687 	 0.998568 
1.0212833 	 0.995501 
1.0212978 	 1.001771 
1.0213124 	 0.996551 
1.0213270 	 0.996122 
1.0213416 	 0.992211 
1.0213561 	 0.998916 
1.0213707 	 0.996951 
1.0213853 	 1.000500 
1.0213999 	 0.979713 
1.0214144 	 0.980037 
1.0214290 	 0.979088 
1.0214436 	 0.984336 
1.0214581 	 0.988814 
1.0214727 	 0.998058 
1.0214873 	 0.991925 
1.0215019 	 1.001523 
1.0215164 	 1.003062 
1.0215310 	 1.003614 
1.0215456 	 0.999890 
1.0215601 	 1.002808 
1.0215747 	 1.004615 
1.0215893 	 0.990206 
1.0216039 	 0.965025 
1.0216184 	 0.947781 
1.0216330 	 0.951669 
1.0216476 	 0.959681 
1.0216622 	 0.979802 
1.0216767 	 0.998979 
1.0216913 	 0.996973 
1.0217059 	 0.994772 
1.0217204 	 0.995571 
1.0217350 	 1.007512 
1.0217496 	 1.000824 
1.0217642 	 0.982390 
1.0217787 	 0.925585 
1.0217933 	 0.824866 
1.0218079 	 0.733285 
1.0218225 	 0.726235 
1.0218370 	 0.793919 
1.0218516 	 0.901139 
1.0218662 	 0.969821 
1.0218807 	 0.994973 
1.0218953 	 1.003840 
1.0219099 	 1.004532 
1.0219245 	 1.009926 
1.0219390 	 1.000765 
1.0219536 	 1.011192 
1.0219682 	 0.996953 
1.0219828 	 0.975761 
1.0219973 	 0.908209 
1.0220119 	 0.835983 
1.0220265 	 0.808984 
1.0220410 	 0.845161 
1.0220556 	 0.912833 
1.0220702 	 0.968629 
1.0220848 	 0.989242 
1.0220993 	 1.000654 
1.0221139 	 1.003109 
1.0221285 	 1.000231 
1.0221431 	 1.004028 
1.0221576 	 1.005576 
1.0221722 	 1.003705 
1.0221868 	 1.009608 
1.0222013 	 1.007918 
1.0222159 	 1.009297 
1.0222305 	 1.006078 
1.0222451 	 0.994493 
1.0222596 	 0.998069 
1.0222742 	 0.993841 
1.0222888 	 1.000583 
1.0223034 	 1.009465 
1.0223179 	 1.004350 
1.0223325 	 1.011672 
1.0223471 	 1.011533 
1.0223616 	 1.004182 
1.0223762 	 1.003745 
1.0223908 	 0.987950 
1.0224054 	 0.991825 
1.0224199 	 0.996527 
1.0224345 	 1.003878 
1.0224491 	 1.001125 
1.0224637 	 1.008599 
1.0224782 	 1.006169 
1.0224928 	 0.995802 
1.0225074 	 0.995839 
1.0225219 	 0.984097 
1.0225365 	 0.976792 
1.0225511 	 0.983184 
1.0225657 	 0.997619 
1.0225802 	 1.000928 
1.0225948 	 1.002970 
1.0226094 	 1.003931 
1.0226239 	 1.004704 
1.0226385 	 1.002920 
1.0226531 	 0.998933 
1.0226677 	 1.002619 
1.0226822 	 1.003812 
1.0226968 	 0.993175 
1.0227114 	 0.990902 
1.0227260 	 0.984970 
1.0227405 	 0.978789 
1.0227551 	 0.970070 
1.0227697 	 0.975407 
1.0227842 	 0.976988 
1.0227988 	 0.971646 
1.0228134 	 0.956683 
1.0228280 	 0.953548 
1.0228425 	 0.958184 
1.0228571 	 0.975916 
1.0228717 	 0.987341 
1.0228863 	 0.984039 
1.0229008 	 0.983235 
1.0229154 	 0.983171 
1.0229300 	 0.971380 
1.0229445 	 0.962374 
1.0229591 	 0.944022 
1.0229737 	 0.945006 
1.0229883 	 0.950395 
1.0230028 	 0.969015 
1.0230174 	 0.988087 
1.0230320 	 0.995621 
1.0230466 	 1.000046 
1.0230611 	 0.998420 
1.0230757 	 1.008295 
1.0230903 	 1.008785 
1.0231048 	 1.009804 
1.0231194 	 1.001107 
1.0231340 	 1.000544 
1.0231486 	 0.998664 
1.0231631 	 1.003688 
1.0231777 	 0.997547 
1.0231923 	 1.006040 
1.0232069 	 0.996251 
1.0232214 	 0.991621 
1.0232360 	 0.963187 
1.0232506 	 0.953703 
1.0232651 	 0.949805 
1.0232797 	 0.965312 
1.0232943 	 0.979894 
1.0233089 	 0.992756 
1.0233234 	 1.001209 


==> anc/HD58367/HD58367_76.dat <==
0.9958980 	 0.965194 
0.9959124 	 0.965580 
0.9959267 	 0.959409 
0.9959411 	 0.959982 
0.9959555 	 0.966654 
0.9959699 	 0.976510 
0.9959843 	 0.993356 
0.9959986 	 1.004992 
0.9960130 	 1.019780 
0.9960274 	 0.999362 
0.9960418 	 1.002588 
0.9960562 	 1.001026 
0.9960705 	 0.999324 
0.9960849 	 1.008849 
0.9960993 	 0.998821 
0.9961137 	 0.989910 
0.9961280 	 1.019207 
0.9961424 	 1.020547 
0.9961568 	 1.005915 
0.9961712 	 0.997798 
0.9961856 	 0.987326 
0.9961999 	 1.003623 
0.9962143 	 0.982093 
0.9962287 	 0.998285 
0.9962431 	 0.990335 
0.9962574 	 0.991505 
0.9962718 	 0.988244 
0.9962862 	 0.967012 
0.9963006 	 0.933829 
0.9963150 	 0.923134 
0.9963293 	 0.926068 
0.9963437 	 0.954751 
0.9963581 	 0.981175 
0.9963725 	 0.999845 
0.9963868 	 1.000167 
0.9964012 	 0.997509 
0.9964156 	 0.986934 
0.9964300 	 0.992313 
0.9964444 	 0.987425 
0.9964587 	 0.979286 
0.9964731 	 1.002191 
0.9964875 	 1.000143 
0.9965019 	 1.023528 
0.9965163 	 1.019802 
0.9965306 	 1.033255 
0.9965450 	 1.025684 
0.9965594 	 0.998468 
0.9965738 	 0.983402 
0.9965881 	 0.977748 
0.9966025 	 0.981722 
0.9966169 	 0.973303 
0.9966313 	 0.943063 
0.9966457 	 0.918174 
0.9966600 	 0.927182 
0.9966744 	 0.926624 
0.9966888 	 0.934340 
0.9967032 	 0.943414 
0.9967175 	 0.978403 
0.9967319 	 0.993734 
0.9967463 	 1.007779 
0.9967607 	 1.017017 
0.9967751 	 1.024346 
0.9967894 	 0.997931 
0.9968038 	 1.018027 
0.9968182 	 1.013192 
0.9968326 	 1.009672 
0.9968469 	 1.004996 
0.9968613 	 0.986304 
0.9968757 	 0.938716 
0.9968901 	 0.926554 
0.9969045 	 0.940069 
0.9969188 	 0.950803 
0.9969332 	 0.981580 
0.9969476 	 1.010652 
0.9969620 	 1.017657 
0.9969764 	 1.008700 
0.9969907 	 0.998100 
0.9970051 	 0.998643 
0.9970195 	 1.006279 
0.9970339 	 0.992600 
0.9970482 	 1.015894 
0.9970626 	 1.010972 
0.9970770 	 1.010620 
0.9970914 	 0.985183 
0.9971058 	 0.991606 
0.9971201 	 0.978174 
0.9971345 	 1.000799 
0.9971489 	 0.994640 
0.9971633 	 0.998832 
0.9971776 	 0.981174 
0.9971920 	 0.989414 
0.9972064 	 0.968401 
0.9972208 	 0.969835 
0.9972352 	 0.989371 
0.9972495 	 0.982341 
0.9972639 	 0.980331 
0.9972783 	 0.990297 
0.9972927 	 0.984577 
0.9973071 	 0.983228 
0.9973214 	 0.998294 
0.9973358 	 1.002558 
0.9973502 	 1.008257 
0.9973646 	 1.020967 
0.9973789 	 0.999169 
0.9973933 	 0.969768 
0.9974077 	 0.982167 
0.9974221 	 0.963383 
0.9974365 	 0.981026 
0.9974508 	 0.994997 
0.9974652 	 1.004125 
0.9974796 	 0.979330 
0.9974940 	 0.963236 
0.9975083 	 0.938356 
0.9975227 	 0.948133 
0.9975371 	 0.961233 
0.9975515 	 0.985892 
0.9975659 	 0.999467 
0.9975802 	 1.002617 
0.9975946 	 1.003992 
0.9976090 	 0.983674 
0.9976234 	 0.962359 
0.9976377 	 0.918810 
0.9976521 	 0.929322 
0.9976665 	 0.948495 
0.9976809 	 0.977255 
0.9976953 	 0.992141 
0.9977096 	 0.992257 
0.9977240 	 0.985898 
0.9977384 	 0.968464 
0.9977528 	 0.942198 
0.9977672 	 0.939046 
0.9977815 	 0.941481 
0.9977959 	 0.965088 
0.9978103 	 0.958060 
0.9978247 	 0.942390 
0.9978390 	 0.919214 
0.9978534 	 0.943273 
0.9978678 	 0.975352 
0.9978822 	 0.985036 
0.9978966 	 0.994807 
0.9979109 	 1.001890 
0.9979253 	 0.978125 
0.9979397 	 0.957910 
0.9979541 	 0.945604 
0.9979684 	 0.947599 
0.9979828 	 0.956195 
0.9979972 	 0.947292 
0.9980116 	 0.951025 
0.9980260 	 0.960237 
0.9980403 	 0.988749 
0.9980547 	 0.996538 
0.9980691 	 1.007964 
0.9980835 	 1.003927 
0.9980978 	 1.006565 
0.9981122 	 0.990790 
0.9981266 	 1.005304 
0.9981410 	 0.994045 
0.9981554 	 1.003308 
0.9981697 	 0.998825 
0.9981841 	 1.005574 
0.9981985 	 0.967033 
0.9982129 	 0.932882 
0.9982273 	 0.903648 
0.9982416 	 0.925802 
0.9982560 	 0.948174 
0.9982704 	 0.976460 
0.9982848 	 0.992671 
0.9982991 	 1.004458 
0.9983135 	 1.004613 
0.9983279 	 0.998178 
0.9983423 	 0.991766 
0.9983567 	 0.972524 
0.9983710 	 0.928390 
0.9983854 	 0.900558 
0.9983998 	 0.921119 
0.9984142 	 0.957831 
0.9984285 	 0.980904 
0.9984429 	 0.998867 
0.9984573 	 1.007141 
0.9984717 	 0.991703 
0.9984861 	 0.993312 
0.9985004 	 0.981795 
0.9985148 	 0.982113 
0.9985292 	 0.982088 
0.9985436 	 0.989558 
0.9985579 	 0.999793 
0.9985723 	 1.014969 
0.9985867 	 0.994151 
0.9986011 	 0.984906 
0.9986155 	 0.972708 
0.9986298 	 0.977022 
0.9986442 	 0.977631 
0.9986586 	 0.982631 
0.9986730 	 0.992028 
0.9986874 	 1.004164 
0.9987017 	 1.004565 
0.9987161 	 1.013954 
0.9987305 	 1.002341 
0.9987449 	 1.017362 
0.9987592 	 1.013608 
0.9987736 	 1.001814 
0.9987880 	 0.983162 
0.9988024 	 0.952787 
0.9988168 	 0.890015 
0.9988311 	 0.877400 
0.9988455 	 0.893420 
0.9988599 	 0.917963 
0.9988743 	 0.946505 
0.9988886 	 0.976854 
0.9989030 	 0.991467 
0.9989174 	 0.987585 
0.9989318 	 0.976300 
0.9989462 	 0.957316 
0.9989605 	 0.954146 
0.9989749 	 0.945558 
0.9989893 	 0.961485 
0.9990037 	 0.980497 
0.9990181 	 1.002572 
0.9990324 	 0.996606 
0.9990468 	 1.006040 
0.9990612 	 0.996733 
0.9990756 	 1.000390 
0.9990899 	 0.996822 
0.9991043 	 0.994578 
0.9991187 	 1.004738 
0.9991331 	 1.017568 
0.9991475 	 1.007562 
0.9991618 	 1.017687 
0.9991762 	 1.011630 
0.9991906 	 1.005654 
0.9992050 	 0.999644 
0.9992193 	 1.003852 
0.9992337 	 0.990483 
0.9992481 	 1.000832 
0.9992625 	 1.002894 
0.9992769 	 1.005626 
0.9992912 	 0.998165 
0.9993056 	 1.007741 
0.9993200 	 0.982395 
0.9993344 	 0.978579 
0.9993487 	 0.964733 
0.9993631 	 0.974944 
0.9993775 	 0.988281 
0.9993919 	 0.998961 
0.9994063 	 1.013179 
0.9994206 	 1.008113 
0.9994350 	 0.994728 
0.9994494 	 0.978387 
0.9994638 	 0.961129 
0.9994782 	 0.932222 
0.9994925 	 0.889813 
0.9995069 	 0.879311 
0.9995213 	 0.891590 
0.9995357 	 0.905987 
0.9995500 	 0.924929 
0.9995644 	 0.955281 
0.9995788 	 0.983170 
0.9995932 	 0.986204 
0.9996076 	 0.981686 
0.9996219 	 0.976634 
0.9996363 	 0.964928 
0.9996507 	 0.941429 
0.9996651 	 0.901283 
0.9996794 	 0.884407 
0.9996938 	 0.907323 
0.9997082 	 0.939516 
0.9997226 	 0.983190 
0.9997370 	 0.998717 
0.9997513 	 0.998464 
0.9997657 	 0.986845 
0.9997801 	 0.979944 
0.9997945 	 0.969452 
0.9998088 	 0.991996 
0.9998232 	 0.990523 
0.9998376 	 1.013995 
0.9998520 	 1.004769 
0.9998664 	 1.012237 
0.9998807 	 0.994054 
0.9998951 	 0.989348 
0.9999095 	 0.962105 
0.9999239 	 0.936263 
0.9999383 	 0.908673 
0.9999526 	 0.908250 
0.9999670 	 0.922207 
0.9999814 	 0.957565 
0.9999958 	 0.972259 
1.0000101 	 0.994654 
1.0000245 	 0.991040 
1.0000389 	 0.976723 
1.0000533 	 0.955753 
1.0000677 	 0.944225 
1.0000820 	 0.961876 
1.0000964 	 0.990952 
1.0001108 	 1.005883 
1.0001252 	 1.009712 
1.0001395 	 1.009738 
1.0001539 	 1.001149 
1.0001683 	 1.004461 
1.0001827 	 1.002889 
1.0001971 	 0.996973 
1.0002114 	 1.002318 
1.0002258 	 0.994266 
1.0002402 	 0.991726 
1.0002546 	 0.975644 
1.0002689 	 0.971022 
1.0002833 	 0.940270 
1.0002977 	 0.910742 
1.0003121 	 0.908015 
1.0003265 	 0.935919 
1.0003408 	 0.967628 
1.0003552 	 0.985288 
1.0003696 	 0.985466 
1.0003840 	 0.981621 
1.0003984 	 0.975039 
1.0004127 	 0.943209 
1.0004271 	 0.927021 
1.0004415 	 0.932745 
1.0004559 	 0.950991 
1.0004702 	 0.956336 
1.0004846 	 0.957611 
1.0004990 	 0.959478 
1.0005134 	 0.982808 
1.0005278 	 1.003309 
1.0005421 	 1.010488 
1.0005565 	 1.006976 
1.0005709 	 1.010391 
1.0005853 	 0.979629 
1.0005996 	 0.976661 
1.0006140 	 0.953512 
1.0006284 	 0.967417 
1.0006428 	 0.982324 
1.0006572 	 1.000375 
1.0006715 	 1.011851 
1.0006859 	 1.027520 
1.0007003 	 1.012755 
1.0007147 	 1.008891 
1.0007291 	 1.007113 
1.0007434 	 1.003725 
1.0007578 	 1.001806 
1.0007722 	 1.011021 
1.0007866 	 1.011131 
1.0008009 	 1.022141 
1.0008153 	 1.017931 
1.0008297 	 1.016330 
1.0008441 	 1.005891 
1.0008585 	 0.999438 
1.0008728 	 0.985187 
1.0008872 	 0.992841 
1.0009016 	 0.997797 
1.0009160 	 1.013918 
1.0009303 	 1.001500 
1.0009447 	 1.010497 
1.0009591 	 1.012207 
1.0009735 	 1.017849 
1.0009879 	 1.012729 
1.0010022 	 0.996879 
1.0010166 	 0.971916 
1.0010310 	 0.925476 
1.0010454 	 0.879751 
1.0010597 	 0.876477 
1.0010741 	 0.890947 
1.0010885 	 0.929899 
1.0011029 	 0.948850 
1.0011173 	 0.972704 
1.0011316 	 1.000965 
1.0011460 	 1.011043 
1.0011604 	 0.998828 
1.0011748 	 0.985728 
1.0011892 	 0.969734 
1.0012035 	 0.984328 
1.0012179 	 0.991612 
1.0012323 	 1.014536 
1.0012467 	 1.010058 
1.0012610 	 1.000879 
1.0012754 	 0.994173 
1.0012898 	 0.984979 
1.0013042 	 0.974268 
1.0013186 	 0.981083 
1.0013329 	 0.970655 
1.0013473 	 0.955448 
1.0013617 	 0.963642 
1.0013761 	 0.983514 
1.0013904 	 0.996661 
1.0014048 	 1.005905 
1.0014192 	 1.010326 
1.0014336 	 1.008504 
1.0014480 	 1.004453 
1.0014623 	 0.997804 
1.0014767 	 0.992793 
1.0014911 	 1.004032 
1.0015055 	 1.004469 
1.0015198 	 1.011422 
1.0015342 	 1.002852 
1.0015486 	 1.001167 
1.0015630 	 0.985112 
1.0015774 	 0.980867 
1.0015917 	 0.991278 
1.0016061 	 1.007203 
1.0016205 	 1.012774 
1.0016349 	 1.008241 
1.0016493 	 1.001975 
1.0016636 	 0.998464 
1.0016780 	 1.009310 
1.0016924 	 1.007217 
1.0017068 	 1.000297 
1.0017211 	 0.988981 
1.0017355 	 0.970523 
1.0017499 	 0.971379 
1.0017643 	 0.974833 
1.0017787 	 0.978718 
1.0017930 	 0.992957 
1.0018074 	 1.003068 
1.0018218 	 1.006284 
1.0018362 	 1.012994 
1.0018505 	 1.013033 
1.0018649 	 1.008057 
1.0018793 	 1.009661 
1.0018937 	 0.986657 
1.0019081 	 0.962750 
1.0019224 	 0.938651 
1.0019368 	 0.960761 
1.0019512 	 0.978494 
1.0019656 	 1.006791 
1.0019799 	 1.008409 
1.0019943 	 1.005386 
1.0020087 	 0.991576 
1.0020231 	 0.996987 
1.0020375 	 0.988084 
1.0020518 	 0.977511 
1.0020662 	 0.975831 
1.0020806 	 0.991502 
1.0020950 	 0.993290 
1.0021094 	 0.998195 
1.0021237 	 0.988573 
1.0021381 	 0.977710 
1.0021525 	 0.957585 
1.0021669 	 0.954314 
1.0021812 	 0.970038 
1.0021956 	 0.988010 
1.0022100 	 0.997456 
1.0022244 	 1.010041 
1.0022388 	 0.993221 
1.0022531 	 0.968490 
1.0022675 	 0.926874 
1.0022819 	 0.921564 
1.0022963 	 0.934076 
1.0023106 	 0.956560 
1.0023250 	 0.974159 
1.0023394 	 0.971968 
1.0023538 	 0.960019 
1.0023682 	 0.955962 
1.0023825 	 0.963972 
1.0023969 	 0.976136 
1.0024113 	 0.966774 
1.0024257 	 0.986212 
1.0024401 	 0.989035 
1.0024544 	 1.008545 
1.0024688 	 1.007086 
1.0024832 	 1.007263 
1.0024976 	 1.017457 
1.0025119 	 1.016776 
1.0025263 	 0.996875 
1.0025407 	 0.978974 
1.0025551 	 0.978871 
1.0025695 	 0.991150 
1.0025838 	 1.002047 
1.0025982 	 1.003939 
1.0026126 	 1.004930 
1.0026270 	 1.009328 
1.0026413 	 1.010455 
1.0026557 	 1.017428 
1.0026701 	 1.017345 
1.0026845 	 1.011396 
1.0026989 	 1.006205 
1.0027132 	 1.014166 
1.0027276 	 0.999517 
1.0027420 	 0.972107 
1.0027564 	 0.959537 
1.0027707 	 0.960556 
1.0027851 	 0.964334 
1.0027995 	 0.985002 
1.0028139 	 0.990914 
1.0028283 	 1.001833 
1.0028426 	 1.012721 
1.0028570 	 1.001313 
1.0028714 	 0.995227 
1.0028858 	 1.007505 
1.0029002 	 1.002915 
1.0029145 	 0.999618 
1.0029289 	 0.985252 
1.0029433 	 0.989487 
1.0029577 	 0.997117 
1.0029720 	 0.995724 
1.0029864 	 0.993983 
1.0030008 	 0.954170 
1.0030152 	 0.925521 
1.0030296 	 0.919836 
1.0030439 	 0.947228 
1.0030583 	 0.983148 
1.0030727 	 1.012118 
1.0030871 	 1.002776 
1.0031014 	 0.992549 
1.0031158 	 0.965107 
1.0031302 	 0.945158 
1.0031446 	 0.935620 
1.0031590 	 0.945321 
1.0031733 	 0.963764 
1.0031877 	 0.988525 
1.0032021 	 1.002018 
1.0032165 	 1.008412 
1.0032308 	 1.002576 
1.0032452 	 1.006607 
1.0032596 	 1.000291 
1.0032740 	 1.002705 
1.0032884 	 0.992931 
1.0033027 	 0.994135 
1.0033171 	 0.994568 
1.0033315 	 0.979430 
1.0033459 	 0.941263 
1.0033603 	 0.907473 
1.0033746 	 0.906139 
1.0033890 	 0.930935 
1.0034034 	 0.942342 
1.0034178 	 0.954866 
1.0034321 	 0.965818 
1.0034465 	 0.973705 
1.0034609 	 0.949275 
1.0034753 	 0.962480 
1.0034897 	 0.980963 
1.0035040 	 0.997523 
1.0035184 	 1.005167 
1.0035328 	 1.007928 
1.0035472 	 1.004915 
1.0035615 	 1.005575 
1.0035759 	 1.005898 
1.0035903 	 0.989400 
1.0036047 	 0.986654 
1.0036191 	 0.965257 
1.0036334 	 0.956045 
1.0036478 	 0.960258 
1.0036622 	 0.973095 
1.0036766 	 0.987592 
1.0036910 	 1.002390 
1.0037053 	 0.997579 
1.0037197 	 0.990362 
1.0037341 	 0.974370 
1.0037485 	 0.935464 
1.0037628 	 0.922791 
1.0037772 	 0.948616 
1.0037916 	 0.963932 
1.0038060 	 0.952485 
1.0038204 	 0.879437 
1.0038347 	 0.750260 
1.0038491 	 0.650370 
1.0038635 	 0.672175 
1.0038779 	 0.785533 
1.0038922 	 0.902688 
1.0039066 	 0.969546 
1.0039210 	 0.996981 
1.0039354 	 0.997159 
1.0039498 	 1.000713 
1.0039641 	 0.991591 
1.0039785 	 0.987682 
1.0039929 	 0.984959 
1.0040073 	 0.974924 
1.0040216 	 0.973560 
1.0040360 	 0.987860 
1.0040504 	 0.992460 
1.0040648 	 0.995952 
1.0040792 	 0.996223 
1.0040935 	 0.980005 
1.0041079 	 0.959263 
1.0041223 	 0.945983 
1.0041367 	 0.941277 
1.0041511 	 0.959085 
1.0041654 	 0.964873 
1.0041798 	 0.976080 
1.0041942 	 0.954132 
1.0042086 	 0.944078 
1.0042229 	 0.943381 
1.0042373 	 0.963815 
1.0042517 	 0.980572 
1.0042661 	 0.993019 
1.0042805 	 0.991065 
1.0042948 	 1.000222 
1.0043092 	 0.980114 
1.0043236 	 0.953866 
1.0043380 	 0.942256 
1.0043523 	 0.956951 
1.0043667 	 0.979376 
1.0043811 	 0.987896 
1.0043955 	 0.980448 
1.0044099 	 0.994538 
1.0044242 	 0.993896 
1.0044386 	 0.996873 
1.0044530 	 0.994310 
1.0044674 	 1.003183 
1.0044817 	 0.995593 
1.0044961 	 1.012209 
1.0045105 	 0.994093 
1.0045249 	 0.994113 
1.0045393 	 0.994825 
1.0045536 	 0.987390 
1.0045680 	 0.977840 
1.0045824 	 0.992259 
1.0045968 	 0.990799 
1.0046112 	 0.992705 
1.0046255 	 0.998275 
1.0046399 	 0.997622 
1.0046543 	 0.994308 
1.0046687 	 0.994510 
1.0046830 	 0.971245 
1.0046974 	 0.941755 
1.0047118 	 0.929276 
1.0047262 	 0.944915 
1.0047406 	 0.963917 
1.0047549 	 0.982900 
1.0047693 	 0.983993 
1.0047837 	 0.980479 
1.0047981 	 0.972666 
1.0048124 	 0.964336 
1.0048268 	 0.950463 
1.0048412 	 0.943970 
1.0048556 	 0.945813 
1.0048700 	 0.970186 
1.0048843 	 0.966080 
1.0048987 	 0.978661 
1.0049131 	 0.987510 
1.0049275 	 0.992773 
1.0049418 	 0.989903 
1.0049562 	 0.989523 
1.0049706 	 0.985659 
1.0049850 	 0.978968 
1.0049994 	 0.972048 
1.0050137 	 0.950474 
1.0050281 	 0.906330 
1.0050425 	 0.868930 
1.0050569 	 0.843466 
1.0050713 	 0.830521 
1.0050856 	 0.829656 
1.0051000 	 0.831266 
1.0051144 	 0.820917 
1.0051288 	 0.813156 
1.0051431 	 0.818097 
1.0051575 	 0.839629 
1.0051719 	 0.873251 
1.0051863 	 0.907845 
1.0052007 	 0.930554 
1.0052150 	 0.951250 
1.0052294 	 0.965482 
1.0052438 	 0.962769 
1.0052582 	 0.971325 
1.0052725 	 0.960959 
1.0052869 	 0.968024 
1.0053013 	 0.972621 
1.0053157 	 0.973431 
1.0053301 	 0.985279 
1.0053444 	 0.996661 
1.0053588 	 0.985995 
1.0053732 	 1.002771 
1.0053876 	 1.000257 
1.0054020 	 1.009796 
1.0054163 	 1.013012 
1.0054307 	 1.016073 
1.0054451 	 1.011295 
1.0054595 	 1.016734 
1.0054738 	 1.016224 
1.0054882 	 1.008512 
1.0055026 	 1.005763 
1.0055170 	 1.010024 
1.0055314 	 1.004090 
1.0055457 	 1.016010 
1.0055601 	 1.008528 
1.0055745 	 1.002666 
1.0055889 	 0.988964 
1.0056032 	 0.994068 
1.0056176 	 0.982708 
1.0056320 	 1.000383 
1.0056464 	 0.999903 
1.0056608 	 1.008200 
1.0056751 	 0.977313 
1.0056895 	 0.949012 
1.0057039 	 0.917831 
1.0057183 	 0.925522 
1.0057326 	 0.957958 
1.0057470 	 0.996693 
1.0057614 	 0.992116 
1.0057758 	 0.967815 
1.0057902 	 0.930784 
1.0058045 	 0.917033 
1.0058189 	 0.937547 
1.0058333 	 0.979398 
1.0058477 	 0.997998 
1.0058621 	 1.009375 
1.0058764 	 0.996812 
1.0058908 	 0.973520 
1.0059052 	 0.948040 
1.0059196 	 0.936622 
1.0059339 	 0.915429 
1.0059483 	 0.897519 
1.0059627 	 0.892696 
1.0059771 	 0.922382 
1.0059915 	 0.959614 
1.0060058 	 0.985264 
1.0060202 	 0.993665 
1.0060346 	 0.999512 
1.0060490 	 1.008577 
1.0060633 	 0.996916 
1.0060777 	 0.980763 
1.0060921 	 0.977293 
1.0061065 	 0.996135 
1.0061209 	 1.006466 
1.0061352 	 1.016858 
1.0061496 	 1.010268 
1.0061640 	 0.999427 
1.0061784 	 0.984796 
1.0061927 	 0.992100 
1.0062071 	 0.991549 
1.0062215 	 1.010050 
1.0062359 	 1.009490 
1.0062503 	 1.021361 
1.0062646 	 1.013131 
1.0062790 	 1.012597 
1.0062934 	 1.006039 
1.0063078 	 1.008992 
1.0063222 	 0.998419 
1.0063365 	 1.009745 
1.0063509 	 1.010207 
1.0063653 	 1.012722 
1.0063797 	 1.000885 
1.0063940 	 1.003534 
1.0064084 	 0.994588 
1.0064228 	 1.020904 
1.0064372 	 1.014272 
1.0064516 	 1.019920 
1.0064659 	 1.005208 
1.0064803 	 0.999914 
1.0064947 	 0.972836 
1.0065091 	 0.946170 
1.0065234 	 0.896188 
1.0065378 	 0.870312 
1.0065522 	 0.886722 
1.0065666 	 0.929080 
1.0065810 	 0.969869 
1.0065953 	 0.984810 
1.0066097 	 0.987919 
1.0066241 	 0.991862 
1.0066385 	 0.999190 
1.0066528 	 0.996863 
1.0066672 	 0.922300 
1.0066816 	 0.818551 
1.0066960 	 0.757078 
1.0067104 	 0.809531 
1.0067247 	 0.900657 
1.0067391 	 0.973286 
1.0067535 	 1.001779 
1.0067679 	 1.006735 
1.0067823 	 0.996683 
1.0067966 	 0.982876 
1.0068110 	 0.972823 
1.0068254 	 0.969302 
1.0068398 	 0.981538 
1.0068541 	 0.992647 
1.0068685 	 1.004256 
1.0068829 	 1.007162 
1.0068973 	 1.014627 
1.0069117 	 0.996377 
1.0069260 	 0.991157 
1.0069404 	 0.994811 
1.0069548 	 0.996690 
1.0069692 	 0.979756 
1.0069835 	 0.975151 
1.0069979 	 0.960662 
1.0070123 	 0.945276 
1.0070267 	 0.929618 
1.0070411 	 0.936256 
1.0070554 	 0.962732 
1.0070698 	 0.984793 
1.0070842 	 0.970588 
1.0070986 	 0.972988 
1.0071130 	 0.963222 
1.0071273 	 0.992823 
1.0071417 	 0.988309 
1.0071561 	 1.006167 
1.0071705 	 1.003229 
1.0071848 	 1.007489 
1.0071992 	 0.994278 
1.0072136 	 0.995546 
1.0072280 	 0.977972 
1.0072424 	 0.976965 
1.0072567 	 0.971978 
1.0072711 	 0.982873 
1.0072855 	 0.982602 
1.0072999 	 1.001813 
1.0073142 	 1.008438 
1.0073286 	 1.008978 
1.0073430 	 0.991366 
1.0073574 	 0.964896 
1.0073718 	 0.946293 
1.0073861 	 0.954971 
1.0074005 	 0.972275 
1.0074149 	 0.999548 
1.0074293 	 1.014317 
1.0074436 	 1.018968 
1.0074580 	 1.022246 
1.0074724 	 1.013284 
1.0074868 	 1.011333 
1.0075012 	 1.016772 
1.0075155 	 1.009541 
1.0075299 	 1.010801 
1.0075443 	 1.015067 
1.0075587 	 1.008727 
1.0075731 	 1.002916 
1.0075874 	 0.984698 
1.0076018 	 0.986003 
1.0076162 	 0.984887 
1.0076306 	 1.004228 
1.0076449 	 1.001296 
1.0076593 	 1.001947 
1.0076737 	 0.989985 
1.0076881 	 0.992255 
1.0077025 	 0.985794 
1.0077168 	 1.006093 
1.0077312 	 0.992458 
1.0077456 	 1.001962 
1.0077600 	 0.995452 
1.0077743 	 1.001081 
1.0077887 	 0.984216 
1.0078031 	 1.001482 
1.0078175 	 0.992137 
1.0078319 	 0.997287 
1.0078462 	 0.980496 
1.0078606 	 0.965167 
1.0078750 	 0.941577 
1.0078894 	 0.939405 
1.0079037 	 0.938136 
1.0079181 	 0.964499 
1.0079325 	 0.981807 
1.0079469 	 0.997128 
1.0079613 	 1.000353 
1.0079756 	 1.001733 
1.0079900 	 1.009120 
1.0080044 	 1.010199 
1.0080188 	 1.007757 
1.0080332 	 0.994807 
1.0080475 	 0.987214 
1.0080619 	 0.970028 
1.0080763 	 0.921890 
1.0080907 	 0.907059 
1.0081050 	 0.931795 
1.0081194 	 0.970236 
1.0081338 	 0.993151 
1.0081482 	 0.991404 
1.0081626 	 1.015739 
1.0081769 	 1.005503 
1.0081913 	 1.003521 
1.0082057 	 0.984657 
1.0082201 	 0.981165 
1.0082344 	 0.974174 
1.0082488 	 0.992338 
1.0082632 	 0.996087 
1.0082776 	 1.004634 
1.0082920 	 0.996693 
1.0083063 	 0.982841 
1.0083207 	 0.936390 
1.0083351 	 0.944306 
1.0083495 	 0.960296 
1.0083638 	 0.992060 
1.0083782 	 0.996077 
1.0083926 	 1.003557 
1.0084070 	 0.988828 
1.0084214 	 0.981859 
1.0084357 	 0.963024 
1.0084501 	 0.984505 
1.0084645 	 0.988994 
1.0084789 	 1.000675 
1.0084933 	 0.992283 
1.0085076 	 0.997469 
1.0085220 	 0.989970 
1.0085364 	 1.004485 
1.0085508 	 1.001824 
1.0085651 	 1.001769 
1.0085795 	 1.006257 
1.0085939 	 0.990216 
1.0086083 	 0.955856 
1.0086227 	 0.916440 
1.0086370 	 0.908666 
1.0086514 	 0.934386 
1.0086658 	 0.960939 
1.0086802 	 0.963730 
1.0086945 	 0.966708 
1.0087089 	 0.937254 
1.0087233 	 0.934570 
1.0087377 	 0.942835 
1.0087521 	 0.963942 
1.0087664 	 0.973612 
1.0087808 	 0.991061 
1.0087952 	 0.963426 
1.0088096 	 0.951675 
1.0088240 	 0.955398 
1.0088383 	 0.971576 
1.0088527 	 0.986409 
1.0088671 	 1.009118 
1.0088815 	 0.994692 
1.0088958 	 1.000881 
1.0089102 	 0.963017 
1.0089246 	 0.938360 
1.0089390 	 0.931954 
1.0089534 	 0.964554 
1.0089677 	 0.978612 
1.0089821 	 1.001360 
1.0089965 	 1.002979 
1.0090109 	 1.009874 
1.0090252 	 1.006225 
1.0090396 	 1.017394 
1.0090540 	 1.004062 
1.0090684 	 1.007302 
1.0090828 	 0.999954 
1.0090971 	 1.000887 
1.0091115 	 1.006444 
1.0091259 	 0.998155 
1.0091403 	 0.999847 
1.0091546 	 0.994125 
1.0091690 	 0.991367 
1.0091834 	 0.985274 
1.0091978 	 0.996367 
1.0092122 	 1.000404 
1.0092265 	 1.014028 
1.0092409 	 1.015341 
1.0092553 	 1.022230 
1.0092697 	 1.010560 
1.0092841 	 1.007756 
1.0092984 	 0.998838 
1.0093128 	 1.010121 
1.0093272 	 0.979021 
1.0093416 	 0.959278 
1.0093559 	 0.928028 
1.0093703 	 0.950110 
1.0093847 	 0.956242 
1.0093991 	 0.986235 
1.0094135 	 0.993158 
1.0094278 	 1.001472 
1.0094422 	 0.986971 
1.0094566 	 0.994482 
1.0094710 	 0.986968 
1.0094853 	 0.983073 
1.0094997 	 0.981970 
1.0095141 	 0.976589 
1.0095285 	 0.951252 
1.0095429 	 0.954358 
1.0095572 	 0.960727 
1.0095716 	 0.989267 
1.0095860 	 1.002876 
1.0096004 	 1.015107 
1.0096147 	 1.011415 
1.0096291 	 1.012225 
1.0096435 	 1.013884 
1.0096579 	 1.003520 
1.0096723 	 1.006478 
1.0096866 	 1.011392 
1.0097010 	 1.014175 
1.0097154 	 0.999766 
1.0097298 	 0.980506 
1.0097442 	 0.973326 
1.0097585 	 0.987498 
1.0097729 	 0.996370 
1.0097873 	 1.007911 
1.0098017 	 0.998858 
1.0098160 	 1.009297 
1.0098304 	 0.992854 
1.0098448 	 0.996483 
1.0098592 	 0.983092 
1.0098736 	 0.982839 
1.0098879 	 0.973201 
1.0099023 	 0.989733 
1.0099167 	 0.985215 
1.0099311 	 0.991203 
1.0099454 	 0.995304 
1.0099598 	 0.991040 
1.0099742 	 0.990229 


==> anc/HD58367/HD58367_77.dat <==
0.9830429 	 0.986188 
0.9830571 	 0.986338 
0.9830713 	 0.983937 
0.9830855 	 0.988357 
0.9830997 	 0.968400 
0.9831139 	 0.964683 
0.9831282 	 0.960275 
0.9831424 	 0.978485 
0.9831566 	 0.992074 
0.9831708 	 0.993057 
0.9831850 	 0.978521 
0.9831992 	 0.996496 
0.9832134 	 0.997877 
0.9832276 	 0.993737 
0.9832418 	 0.996439 
0.9832561 	 1.007160 
0.9832703 	 0.999926 
0.9832845 	 1.004615 
0.9832987 	 1.000766 
0.9833129 	 0.997870 
0.9833271 	 0.990525 
0.9833413 	 1.006202 
0.9833555 	 0.984563 
0.9833697 	 0.963903 
0.9833840 	 0.942315 
0.9833982 	 0.936416 
0.9834124 	 0.920253 
0.9834266 	 0.891348 
0.9834408 	 0.888348 
0.9834550 	 0.910103 
0.9834692 	 0.930024 
0.9834834 	 0.932812 
0.9834976 	 0.952033 
0.9835119 	 0.920786 
0.9835261 	 0.903359 
0.9835403 	 0.884569 
0.9835545 	 0.893335 
0.9835687 	 0.905852 
0.9835829 	 0.901744 
0.9835971 	 0.890604 
0.9836113 	 0.860554 
0.9836255 	 0.839433 
0.9836398 	 0.863295 
0.9836540 	 0.900482 
0.9836682 	 0.949336 
0.9836824 	 0.982376 
0.9836966 	 0.979472 
0.9837108 	 0.998336 
0.9837250 	 0.974390 
0.9837392 	 0.953585 
0.9837534 	 0.946745 
0.9837677 	 0.956869 
0.9837819 	 0.947286 
0.9837961 	 0.972143 
0.9838103 	 0.983355 
0.9838245 	 0.977576 
0.9838387 	 1.001897 
0.9838529 	 1.013214 
0.9838671 	 1.007106 
0.9838813 	 1.000615 
0.9838956 	 1.000537 
0.9839098 	 1.009445 
0.9839240 	 1.004653 
0.9839382 	 0.993161 
0.9839524 	 0.998323 
0.9839666 	 1.017558 
0.9839808 	 1.020404 
0.9839950 	 1.009332 
0.9840093 	 0.998934 
0.9840235 	 0.977139 
0.9840377 	 0.974811 
0.9840519 	 0.965705 
0.9840661 	 0.983039 
0.9840803 	 1.002051 
0.9840945 	 1.018678 
0.9841087 	 0.992313 
0.9841229 	 0.945577 
0.9841372 	 0.936548 
0.9841514 	 0.933804 
0.9841656 	 0.940681 
0.9841798 	 0.959919 
0.9841940 	 0.990412 
0.9842082 	 0.995406 
0.9842224 	 0.984556 
0.9842366 	 0.984078 
0.9842508 	 1.006165 
0.9842651 	 1.016094 
0.9842793 	 1.010595 
0.9842935 	 1.008381 
0.9843077 	 0.994327 
0.9843219 	 0.980050 
0.9843361 	 0.965993 
0.9843503 	 0.929799 
0.9843645 	 0.941666 
0.9843787 	 0.967197 
0.9843930 	 0.997963 
0.9844072 	 0.995260 
0.9844214 	 0.999245 
0.9844356 	 0.986244 
0.9844498 	 0.993326 
0.9844640 	 0.982102 
0.9844782 	 0.967674 
0.9844924 	 0.947949 
0.9845066 	 0.938048 
0.9845209 	 0.938048 
0.9845351 	 0.959622 
0.9845493 	 0.987343 
0.9845635 	 1.003441 
0.9845777 	 0.998070 
0.9845919 	 0.963294 
0.9846061 	 0.947678 
0.9846203 	 0.938550 
0.9846345 	 0.939583 
0.9846488 	 0.955596 
0.9846630 	 0.997819 
0.9846772 	 1.005871 
0.9846914 	 1.033128 
0.9847056 	 1.010971 
0.9847198 	 1.005307 
0.9847340 	 0.988884 
0.9847482 	 1.013194 
0.9847624 	 0.989347 
0.9847767 	 0.978554 
0.9847909 	 0.964739 
0.9848051 	 0.980724 
0.9848193 	 0.997416 
0.9848335 	 0.996463 
0.9848477 	 0.990811 
0.9848619 	 0.997060 
0.9848761 	 1.009740 
0.9848904 	 1.011157 
0.9849046 	 1.025043 
0.9849188 	 1.018044 
0.9849330 	 1.013182 
0.9849472 	 1.005225 
0.9849614 	 0.991357 
0.9849756 	 0.957734 
0.9849898 	 0.984845 
0.9850040 	 0.983748 
0.9850183 	 1.006780 
0.9850325 	 1.009373 
0.9850467 	 1.029613 
0.9850609 	 1.033022 
0.9850751 	 1.018307 
0.9850893 	 0.989496 
0.9851035 	 0.969751 
0.9851177 	 0.912201 
0.9851319 	 0.919095 
0.9851462 	 0.947959 
0.9851604 	 0.976837 
0.9851746 	 0.991763 
0.9851888 	 0.998379 
0.9852030 	 0.989436 
0.9852172 	 0.982345 
0.9852314 	 0.973080 
0.9852456 	 0.942895 
0.9852598 	 0.911323 
0.9852741 	 0.901360 
0.9852883 	 0.925106 
0.9853025 	 0.964280 
0.9853167 	 1.012176 
0.9853309 	 1.022678 
0.9853451 	 1.022724 
0.9853593 	 0.984075 
0.9853735 	 0.956399 
0.9853877 	 0.931132 
0.9854020 	 0.938530 
0.9854162 	 0.945518 
0.9854304 	 0.949402 
0.9854446 	 0.937831 
0.9854588 	 0.937013 
0.9854730 	 0.952915 
0.9854872 	 0.976117 
0.9855014 	 0.985227 
0.9855156 	 0.999896 
0.9855299 	 0.989249 
0.9855441 	 1.006160 
0.9855583 	 1.020790 
0.9855725 	 1.018135 
0.9855867 	 1.027928 
0.9856009 	 1.025151 
0.9856151 	 1.000811 
0.9856293 	 0.980730 
0.9856435 	 0.974252 
0.9856578 	 0.955607 
0.9856720 	 0.953732 
0.9856862 	 0.942676 
0.9857004 	 0.971935 
0.9857146 	 0.990261 
0.9857288 	 1.009841 
0.9857430 	 1.008260 
0.9857572 	 1.011141 
0.9857715 	 0.993565 
0.9857857 	 0.988842 
0.9857999 	 0.962314 
0.9858141 	 0.962188 
0.9858283 	 0.964903 
0.9858425 	 0.983197 
0.9858567 	 0.968518 
0.9858709 	 0.952068 
0.9858851 	 0.902352 
0.9858994 	 0.896730 
0.9859136 	 0.935092 
0.9859278 	 0.976349 
0.9859420 	 0.995289 
0.9859562 	 1.010900 
0.9859704 	 1.019167 
0.9859846 	 1.020712 
0.9859988 	 1.020663 
0.9860130 	 1.020094 
0.9860273 	 1.026265 
0.9860415 	 1.012432 
0.9860557 	 0.996819 
0.9860699 	 0.984251 
0.9860841 	 0.984213 
0.9860983 	 0.990395 
0.9861125 	 1.009612 
0.9861267 	 1.009176 
0.9861409 	 1.016758 
0.9861552 	 1.012172 
0.9861694 	 1.008754 
0.9861836 	 0.986002 
0.9861978 	 0.998710 
0.9862120 	 0.986920 
0.9862262 	 0.981498 
0.9862404 	 0.977033 
0.9862546 	 0.981927 
0.9862688 	 0.980941 
0.9862831 	 1.005632 
0.9862973 	 0.999354 
0.9863115 	 1.011939 
0.9863257 	 1.002422 
0.9863399 	 0.982330 
0.9863541 	 0.907171 
0.9863683 	 0.833415 
0.9863825 	 0.773984 
0.9863967 	 0.785562 
0.9864110 	 0.829361 
0.9864252 	 0.899104 
0.9864394 	 0.945806 
0.9864536 	 0.973334 
0.9864678 	 0.985645 
0.9864820 	 0.986384 
0.9864962 	 0.958259 
0.9865104 	 0.932077 
0.9865246 	 0.915678 
0.9865389 	 0.929721 
0.9865531 	 0.969454 
0.9865673 	 0.989336 
0.9865815 	 1.000252 
0.9865957 	 0.990606 
0.9866099 	 0.984414 
0.9866241 	 0.982267 
0.9866383 	 0.980960 
0.9866526 	 0.999808 
0.9866668 	 1.017932 
0.9866810 	 1.016916 
0.9866952 	 1.009406 
0.9867094 	 0.990949 
0.9867236 	 0.967930 
0.9867378 	 0.935360 
0.9867520 	 0.904349 
0.9867662 	 0.889420 
0.9867805 	 0.927714 
0.9867947 	 0.974808 
0.9868089 	 1.005025 
0.9868231 	 1.010188 
0.9868373 	 1.023624 
0.9868515 	 1.002140 
0.9868657 	 1.015315 
0.9868799 	 0.990660 
0.9868941 	 0.998083 
0.9869084 	 0.992226 
0.9869226 	 1.008428 
0.9869368 	 1.020125 
0.9869510 	 1.017820 
0.9869652 	 1.004889 
0.9869794 	 0.991353 
0.9869936 	 0.932480 
0.9870078 	 0.884011 
0.9870220 	 0.837247 
0.9870363 	 0.860774 
0.9870505 	 0.908988 
0.9870647 	 0.962743 
0.9870789 	 0.990418 
0.9870931 	 1.018825 
0.9871073 	 1.019156 
0.9871215 	 1.005102 
0.9871357 	 0.998490 
0.9871499 	 0.982827 
0.9871642 	 0.977461 
0.9871784 	 0.985103 
0.9871926 	 1.003620 
0.9872068 	 1.003205 
0.9872210 	 1.012395 
0.9872352 	 1.009860 
0.9872494 	 1.000727 
0.9872636 	 0.999197 
0.9872778 	 0.998532 
0.9872921 	 0.984524 
0.9873063 	 0.980151 
0.9873205 	 0.948473 
0.9873347 	 0.913912 
0.9873489 	 0.885418 
0.9873631 	 0.914130 
0.9873773 	 0.949185 
0.9873915 	 0.971090 
0.9874057 	 0.959236 
0.9874200 	 0.939261 
0.9874342 	 0.924475 
0.9874484 	 0.949680 
0.9874626 	 0.979022 
0.9874768 	 1.000006 
0.9874910 	 0.988533 
0.9875052 	 0.944945 
0.9875194 	 0.892730 
0.9875337 	 0.876937 
0.9875479 	 0.877560 
0.9875621 	 0.901895 
0.9875763 	 0.892399 
0.9875905 	 0.899587 
0.9876047 	 0.914402 
0.9876189 	 0.952364 
0.9876331 	 0.962378 
0.9876473 	 0.952236 
0.9876616 	 0.916946 
0.9876758 	 0.917540 
0.9876900 	 0.909055 
0.9877042 	 0.951674 
0.9877184 	 0.983468 
0.9877326 	 0.993449 
0.9877468 	 1.002346 
0.9877610 	 1.006054 
0.9877752 	 1.008640 
0.9877895 	 1.004384 
0.9878037 	 0.998850 
0.9878179 	 0.995044 
0.9878321 	 0.988483 
0.9878463 	 0.987308 
0.9878605 	 0.987772 
0.9878747 	 0.982079 
0.9878889 	 0.983567 
0.9879031 	 0.989776 
0.9879174 	 1.000185 
0.9879316 	 1.000457 
0.9879458 	 0.998896 
0.9879600 	 1.000592 
0.9879742 	 0.995618 
0.9879884 	 0.981654 
0.9880026 	 0.988954 
0.9880168 	 0.985010 
0.9880310 	 0.991659 
0.9880453 	 0.992706 
0.9880595 	 0.994467 
0.9880737 	 0.975475 
0.9880879 	 0.983485 
0.9881021 	 0.990757 
0.9881163 	 0.986296 
0.9881305 	 0.995257 
0.9881447 	 0.993474 
0.9881589 	 0.987082 
0.9881732 	 0.999494 
0.9881874 	 0.998758 
0.9882016 	 1.002651 
0.9882158 	 0.997264 
0.9882300 	 0.988136 
0.9882442 	 0.964032 
0.9882584 	 0.933856 
0.9882726 	 0.891013 
0.9882868 	 0.875559 
0.9883011 	 0.903899 
0.9883153 	 0.952770 
0.9883295 	 0.951418 
0.9883437 	 0.935284 
0.9883579 	 0.887377 
0.9883721 	 0.873631 
0.9883863 	 0.894768 
0.9884005 	 0.946510 
0.9884148 	 0.982148 
0.9884290 	 0.983875 
0.9884432 	 0.956113 
0.9884574 	 0.945706 
0.9884716 	 0.928313 
0.9884858 	 0.937705 
0.9885000 	 0.955005 
0.9885142 	 0.981012 
0.9885284 	 0.983644 
0.9885427 	 0.994375 
0.9885569 	 1.007290 
0.9885711 	 1.014295 
0.9885853 	 1.011541 
0.9885995 	 1.002819 
0.9886137 	 0.995019 
0.9886279 	 1.000376 
0.9886421 	 0.998271 
0.9886563 	 0.992262 
0.9886706 	 0.989341 
0.9886848 	 0.999635 
0.9886990 	 0.986869 
0.9887132 	 0.993709 
0.9887274 	 0.980200 
0.9887416 	 0.978646 
0.9887558 	 0.969954 
0.9887700 	 0.962034 
0.9887842 	 0.965809 
0.9887985 	 0.957235 
0.9888127 	 0.954550 
0.9888269 	 0.964386 
0.9888411 	 0.962508 
0.9888553 	 0.967126 
0.9888695 	 0.959764 
0.9888837 	 0.931866 
0.9888979 	 0.901073 
0.9889121 	 0.892774 
0.9889264 	 0.897005 
0.9889406 	 0.929887 
0.9889548 	 0.962803 
0.9889690 	 0.970043 
0.9889832 	 0.969069 
0.9889974 	 0.969269 
0.9890116 	 0.977776 
0.9890258 	 0.986443 
0.9890400 	 0.993852 
0.9890543 	 0.991584 
0.9890685 	 0.967831 
0.9890827 	 0.920347 
0.9890969 	 0.835774 
0.9891111 	 0.796819 
0.9891253 	 0.834082 
0.9891395 	 0.905446 
0.9891537 	 0.969143 
0.9891679 	 0.992168 
0.9891822 	 0.975017 
0.9891964 	 0.948364 
0.9892106 	 0.920256 
0.9892248 	 0.892147 
0.9892390 	 0.871863 
0.9892532 	 0.867477 
0.9892674 	 0.851120 
0.9892816 	 0.839003 
0.9892959 	 0.861819 
0.9893101 	 0.897290 
0.9893243 	 0.927753 
0.9893385 	 0.931457 
0.9893527 	 0.921665 
0.9893669 	 0.891743 
0.9893811 	 0.914250 
0.9893953 	 0.948360 
0.9894095 	 0.980151 
0.9894238 	 1.002094 
0.9894380 	 1.009708 
0.9894522 	 0.996082 
0.9894664 	 0.998439 
0.9894806 	 0.999856 
0.9894948 	 1.002353 
0.9895090 	 1.011148 
0.9895232 	 1.005895 
0.9895374 	 1.010777 
0.9895517 	 1.006121 
0.9895659 	 0.977205 
0.9895801 	 0.974409 
0.9895943 	 0.974836 
0.9896085 	 0.989689 
0.9896227 	 0.997518 
0.9896369 	 1.004905 
0.9896511 	 1.011563 
0.9896653 	 1.012137 
0.9896796 	 1.009102 
0.9896938 	 1.002753 
0.9897080 	 1.001007 
0.9897222 	 1.001970 
0.9897364 	 0.994970 
0.9897506 	 1.000828 
0.9897648 	 1.004659 
0.9897790 	 1.013872 
0.9897932 	 1.004809 
0.9898075 	 0.996742 
0.9898217 	 0.979565 
0.9898359 	 0.979531 
0.9898501 	 0.973566 
0.9898643 	 0.991784 
0.9898785 	 0.987871 
0.9898927 	 0.991408 
0.9899069 	 0.983527 
0.9899211 	 0.994384 
0.9899354 	 0.987132 
0.9899496 	 0.967388 
0.9899638 	 0.923089 
0.9899780 	 0.884363 
0.9899922 	 0.874186 
0.9900064 	 0.883501 
0.9900206 	 0.916008 
0.9900348 	 0.951479 
0.9900490 	 0.962219 
0.9900633 	 0.971333 
0.9900775 	 0.941726 
0.9900917 	 0.905015 
0.9901059 	 0.875191 
0.9901201 	 0.865981 
0.9901343 	 0.898345 
0.9901485 	 0.935724 
0.9901627 	 0.953491 
0.9901770 	 0.942947 
0.9901912 	 0.954078 
0.9902054 	 0.949914 
0.9902196 	 0.981245 
0.9902338 	 1.002369 
0.9902480 	 1.000610 
0.9902622 	 0.986740 
0.9902764 	 0.966382 
0.9902906 	 0.948636 
0.9903049 	 0.955218 
0.9903191 	 0.972802 
0.9903333 	 0.982850 
0.9903475 	 0.960060 
0.9903617 	 0.933650 
0.9903759 	 0.914897 
0.9903901 	 0.932097 
0.9904043 	 0.957260 
0.9904185 	 0.969589 
0.9904328 	 0.962521 
0.9904470 	 0.944981 
0.9904612 	 0.952210 
0.9904754 	 0.988604 
0.9904896 	 0.994405 
0.9905038 	 1.017135 
0.9905180 	 1.006189 
0.9905322 	 1.001541 
0.9905464 	 0.982706 
0.9905607 	 0.970664 
0.9905749 	 0.969487 
0.9905891 	 0.986960 
0.9906033 	 0.995875 
0.9906175 	 0.997270 
0.9906317 	 0.989797 
0.9906459 	 0.996120 
0.9906601 	 0.987609 
0.9906743 	 0.998890 
0.9906886 	 0.989667 
0.9907028 	 0.973644 
0.9907170 	 0.939924 
0.9907312 	 0.904565 
0.9907454 	 0.897642 
0.9907596 	 0.913384 
0.9907738 	 0.921622 
0.9907880 	 0.933704 
0.9908022 	 0.945856 
0.9908165 	 0.978628 
0.9908307 	 0.984054 
0.9908449 	 0.989914 
0.9908591 	 0.978034 
0.9908733 	 0.991448 
0.9908875 	 0.997933 
0.9909017 	 1.011704 
0.9909159 	 1.004526 
0.9909301 	 1.012345 
0.9909444 	 1.001373 
0.9909586 	 0.991340 
0.9909728 	 0.985858 
0.9909870 	 0.992294 
0.9910012 	 0.991826 
0.9910154 	 0.996966 
0.9910296 	 1.003929 
0.9910438 	 1.012242 
0.9910581 	 1.008853 
0.9910723 	 1.011773 
0.9910865 	 1.004408 
0.9911007 	 1.011070 
0.9911149 	 1.005834 
0.9911291 	 1.000948 
0.9911433 	 1.000915 
0.9911575 	 1.012703 
0.9911717 	 1.002632 
0.9911860 	 1.013405 
0.9912002 	 1.006583 
0.9912144 	 1.011945 
0.9912286 	 0.991684 
0.9912428 	 0.970142 
0.9912570 	 0.922265 
0.9912712 	 0.884805 
0.9912854 	 0.896974 
0.9912996 	 0.930597 
0.9913139 	 0.956915 
0.9913281 	 0.983258 
0.9913423 	 0.986430 
0.9913565 	 0.991819 
0.9913707 	 0.985778 
0.9913849 	 0.962985 
0.9913991 	 0.957430 
0.9914133 	 0.959731 
0.9914275 	 0.975034 
0.9914418 	 0.993628 
0.9914560 	 1.004147 
0.9914702 	 0.994833 
0.9914844 	 0.956363 
0.9914986 	 0.910379 
0.9915128 	 0.874991 
0.9915270 	 0.873847 
0.9915412 	 0.910482 
0.9915554 	 0.959934 
0.9915697 	 0.980200 
0.9915839 	 0.998873 
0.9915981 	 0.988198 
0.9916123 	 0.979896 
0.9916265 	 0.976330 
0.9916407 	 0.982842 
0.9916549 	 0.987315 
0.9916691 	 0.988036 
0.9916833 	 0.977814 
0.9916976 	 0.965342 
0.9917118 	 0.924245 
0.9917260 	 0.908194 
0.9917402 	 0.920621 
0.9917544 	 0.956680 
0.9917686 	 0.982863 
0.9917828 	 0.999576 
0.9917970 	 1.000144 
0.9918112 	 1.007300 
0.9918255 	 1.001463 
0.9918397 	 1.012269 
0.9918539 	 1.004896 
0.9918681 	 1.001171 
0.9918823 	 0.998159 
0.9918965 	 1.002909 
0.9919107 	 1.002474 
0.9919249 	 1.001472 
0.9919392 	 0.991446 
0.9919534 	 0.995705 
0.9919676 	 0.993073 
0.9919818 	 1.005223 
0.9919960 	 1.016319 
0.9920102 	 1.023329 
0.9920244 	 1.020116 
0.9920386 	 1.015363 
0.9920528 	 1.001665 
0.9920671 	 0.996620 
0.9920813 	 0.997659 
0.9920955 	 1.008007 
0.9921097 	 1.006895 
0.9921239 	 1.016237 
0.9921381 	 1.013228 
0.9921523 	 1.017176 
0.9921665 	 1.015400 
0.9921807 	 1.014488 
0.9921950 	 1.011884 
0.9922092 	 1.016347 
0.9922234 	 1.018350 
0.9922376 	 1.011439 
0.9922518 	 1.009066 
0.9922660 	 1.012182 
0.9922802 	 1.014159 
0.9922944 	 1.016245 
0.9923086 	 1.012171 
0.9923229 	 1.000356 
0.9923371 	 0.996517 
0.9923513 	 0.996332 
0.9923655 	 1.001711 
0.9923797 	 0.989479 
0.9923939 	 0.961443 
0.9924081 	 0.935762 
0.9924223 	 0.942306 
0.9924365 	 0.956145 
0.9924508 	 0.960560 
0.9924650 	 0.933854 
0.9924792 	 0.898700 
0.9924934 	 0.884710 
0.9925076 	 0.924473 
0.9925218 	 0.968159 
0.9925360 	 0.999398 
0.9925502 	 1.001794 
0.9925644 	 0.986387 
0.9925787 	 0.974178 
0.9925929 	 0.959703 
0.9926071 	 0.916999 
0.9926213 	 0.876053 
0.9926355 	 0.860103 
0.9926497 	 0.895965 
0.9926639 	 0.939465 
0.9926781 	 0.984047 
0.9926923 	 0.991199 
0.9927066 	 0.998066 
0.9927208 	 0.997449 
0.9927350 	 1.005081 
0.9927492 	 1.003219 
0.9927634 	 1.009644 
0.9927776 	 1.004613 
0.9927918 	 1.015707 
0.9928060 	 1.001467 
0.9928203 	 1.011820 
0.9928345 	 1.003981 
0.9928487 	 1.012669 
0.9928629 	 0.998396 
0.9928771 	 0.983727 
0.9928913 	 0.983222 
0.9929055 	 0.983844 
0.9929197 	 0.953412 
0.9929339 	 0.945625 
0.9929482 	 0.942156 
0.9929624 	 0.970323 
0.9929766 	 0.988387 
0.9929908 	 1.007990 
0.9930050 	 0.999373 
0.9930192 	 1.005437 
0.9930334 	 1.004239 
0.9930476 	 1.012235 
0.9930618 	 1.000667 
0.9930761 	 1.015411 
0.9930903 	 0.999008 
0.9931045 	 0.996953 
0.9931187 	 0.996167 
0.9931329 	 1.004417 
0.9931471 	 1.006153 
0.9931613 	 0.992854 
0.9931755 	 0.974544 
0.9931897 	 0.973179 
0.9932040 	 0.956995 
0.9932182 	 0.935703 
0.9932324 	 0.893345 
0.9932466 	 0.879859 
0.9932608 	 0.900283 
0.9932750 	 0.936672 
0.9932892 	 0.949684 
0.9933034 	 0.916265 
0.9933176 	 0.888869 
0.9933319 	 0.870222 
0.9933461 	 0.878302 
0.9933603 	 0.931743 
0.9933745 	 0.956050 
0.9933887 	 0.957403 
0.9934029 	 0.963920 
0.9934171 	 0.978737 
0.9934313 	 0.994981 
0.9934455 	 0.998057 
0.9934598 	 0.997627 
0.9934740 	 0.982940 
0.9934882 	 0.966138 
0.9935024 	 0.956652 
0.9935166 	 0.975706 
0.9935308 	 0.989696 
0.9935450 	 1.007763 
0.9935592 	 1.013945 
0.9935734 	 1.013433 
0.9935877 	 1.012038 
0.9936019 	 1.016343 
0.9936161 	 1.017107 
0.9936303 	 1.020319 
0.9936445 	 1.010616 
0.9936587 	 1.014722 
0.9936729 	 1.005868 
0.9936871 	 0.993272 
0.9937014 	 0.975768 
0.9937156 	 0.990747 
0.9937298 	 0.992772 
0.9937440 	 1.004831 
0.9937582 	 1.007153 
0.9937724 	 1.016470 
0.9937866 	 1.009940 
0.9938008 	 1.011756 
0.9938150 	 1.008087 
0.9938293 	 1.008639 
0.9938435 	 0.991363 
0.9938577 	 1.005566 
0.9938719 	 1.004933 
0.9938861 	 1.004929 
0.9939003 	 0.982769 
0.9939145 	 1.002581 
0.9939287 	 1.003874 
0.9939429 	 1.011161 
0.9939572 	 1.000199 
0.9939714 	 1.006128 
0.9939856 	 1.001446 
0.9939998 	 1.003527 
0.9940140 	 1.010118 
0.9940282 	 1.010486 
0.9940424 	 0.977892 
0.9940566 	 0.977173 
0.9940708 	 0.972919 
0.9940851 	 0.975140 
0.9940993 	 0.981293 
0.9941135 	 1.002680 
0.9941277 	 1.004907 
0.9941419 	 1.011819 
0.9941561 	 1.002842 
0.9941703 	 1.006740 
0.9941845 	 0.996481 
0.9941987 	 0.997818 
0.9942130 	 0.994587 
0.9942272 	 1.003487 
0.9942414 	 1.006775 
0.9942556 	 0.994938 
0.9942698 	 0.962778 
0.9942840 	 0.929339 
0.9942982 	 0.923720 
0.9943124 	 0.951963 
0.9943266 	 0.978997 
0.9943409 	 0.980046 
0.9943551 	 0.979773 
0.9943693 	 0.971593 
0.9943835 	 0.961515 
0.9943977 	 0.965844 
0.9944119 	 0.977016 
0.9944261 	 0.984850 
0.9944403 	 1.009366 
0.9944545 	 1.004750 
0.9944688 	 0.986762 
0.9944830 	 0.955927 
0.9944972 	 0.934310 
0.9945114 	 0.923219 
0.9945256 	 0.924735 
0.9945398 	 0.927584 
0.9945540 	 0.930120 
0.9945682 	 0.926651 
0.9945825 	 0.943371 
0.9945967 	 0.928316 
0.9946109 	 0.908408 
0.9946251 	 0.890706 
0.9946393 	 0.931484 
0.9946535 	 0.965529 
0.9946677 	 0.984475 
0.9946819 	 0.982112 
0.9946961 	 0.985174 
0.9947104 	 0.969499 
0.9947246 	 0.983633 
0.9947388 	 0.989485 
0.9947530 	 1.006289 
0.9947672 	 0.990099 
0.9947814 	 0.994751 
0.9947956 	 0.988163 
0.9948098 	 0.985405 
0.9948240 	 0.968227 
0.9948383 	 0.979941 
0.9948525 	 0.983503 
0.9948667 	 1.002891 
0.9948809 	 0.996041 
0.9948951 	 0.998951 
0.9949093 	 1.000975 
0.9949235 	 1.003127 
0.9949377 	 0.991295 
0.9949519 	 0.994713 
0.9949662 	 0.979662 
0.9949804 	 0.980917 
0.9949946 	 0.972422 
0.9950088 	 0.957383 
0.9950230 	 0.921073 
0.9950372 	 0.888981 
0.9950514 	 0.901235 
0.9950656 	 0.930740 
0.9950798 	 0.957976 
0.9950941 	 0.961563 
0.9951083 	 0.943308 
0.9951225 	 0.939852 
0.9951367 	 0.952010 
0.9951509 	 0.938714 
0.9951651 	 0.923169 
0.9951793 	 0.920261 
0.9951935 	 0.949887 
0.9952077 	 0.973058 
0.9952220 	 0.992209 
0.9952362 	 0.995798 
0.9952504 	 1.017624 
0.9952646 	 0.999611 
0.9952788 	 0.998405 
0.9952930 	 0.980720 
0.9953072 	 0.973293 
0.9953214 	 0.958706 
0.9953356 	 0.966552 
0.9953499 	 0.974674 
0.9953641 	 0.971361 
0.9953783 	 0.936128 
0.9953925 	 0.928835 
0.9954067 	 0.927485 
0.9954209 	 0.972801 
0.9954351 	 0.993255 
0.9954493 	 1.010453 
0.9954636 	 1.007814 
0.9954778 	 1.017309 
0.9954920 	 1.003128 
0.9955062 	 1.009694 
0.9955204 	 0.993534 
0.9955346 	 0.972776 
0.9955488 	 0.956538 
0.9955630 	 0.981413 
0.9955772 	 0.985935 
0.9955915 	 1.006482 
0.9956057 	 1.001887 
0.9956199 	 0.985967 
0.9956341 	 0.967892 
0.9956483 	 0.958190 
0.9956625 	 0.963117 
0.9956767 	 0.975411 
0.9956909 	 0.990574 
0.9957051 	 0.986806 
0.9957194 	 0.981039 
0.9957336 	 0.970360 
0.9957478 	 0.976967 
0.9957620 	 0.965742 
0.9957762 	 0.928804 
0.9957904 	 0.887203 
0.9958046 	 0.897809 
0.9958188 	 0.924162 
0.9958330 	 0.953994 
0.9958473 	 0.957715 
0.9958615 	 0.969324 
0.9958757 	 0.962157 
0.9958899 	 0.977520 
0.9959041 	 0.968688 
0.9959183 	 0.977537 
0.9959325 	 0.988768 
0.9959467 	 0.982765 
0.9959609 	 0.953937 
0.9959752 	 0.978096 
0.9959894 	 0.990617 
0.9960036 	 1.001632 
0.9960178 	 1.003727 
0.9960320 	 1.006528 
0.9960462 	 0.997382 
0.9960604 	 1.000460 
0.9960746 	 0.998058 
0.9960888 	 1.000919 
0.9961031 	 0.985102 
0.9961173 	 0.986800 
0.9961315 	 0.995635 
0.9961457 	 1.005452 
0.9961599 	 1.001315 
0.9961741 	 1.006493 
0.9961883 	 1.004106 
0.9962025 	 1.001288 
0.9962167 	 1.003096 
0.9962310 	 0.999838 
0.9962452 	 0.993084 
0.9962594 	 0.970249 
0.9962736 	 0.969921 
0.9962878 	 0.968491 
0.9963020 	 0.948253 
0.9963162 	 0.915081 
0.9963304 	 0.913954 
0.9963447 	 0.930882 
0.9963589 	 0.969611 
0.9963731 	 0.988700 
0.9963873 	 1.003371 
0.9964015 	 0.991929 
0.9964157 	 0.997371 
0.9964299 	 0.989508 
0.9964441 	 1.006245 
0.9964583 	 1.004418 
0.9964726 	 1.005689 
0.9964868 	 0.992654 
0.9965010 	 1.006698 
0.9965152 	 1.010380 
0.9965294 	 1.009308 
0.9965436 	 1.005937 
0.9965578 	 1.003993 
0.9965720 	 0.986769 
0.9965862 	 0.991125 
0.9966005 	 0.986654 
0.9966147 	 0.984478 
0.9966289 	 0.960105 
0.9966431 	 0.933855 
0.9966573 	 0.918194 
0.9966715 	 0.915580 
0.9966857 	 0.905751 
0.9966999 	 0.911912 
0.9967141 	 0.940443 
0.9967284 	 0.964527 
0.9967426 	 0.992632 
0.9967568 	 1.001333 
0.9967710 	 1.011178 
0.9967852 	 1.001814 
0.9967994 	 1.010235 
0.9968136 	 1.012369 
0.9968278 	 1.015521 
0.9968420 	 1.003256 
0.9968563 	 1.008282 
0.9968705 	 0.994198 
0.9968847 	 0.954322 
0.9968989 	 0.933152 
0.9969131 	 0.927040 
0.9969273 	 0.929393 
0.9969415 	 0.939381 
0.9969557 	 0.946580 


==> anc/HD58367/HD58367_78.dat <==
0.9705371 	 1.010141 
0.9705514 	 0.998807 
0.9705657 	 1.010849 
0.9705800 	 0.989116 
0.9705943 	 0.987110 
0.9706086 	 0.969619 
0.9706229 	 0.991039 
0.9706372 	 0.981824 
0.9706515 	 0.956702 
0.9706658 	 0.927653 
0.9706800 	 0.885155 
0.9706943 	 0.897830 
0.9707086 	 0.881765 
0.9707229 	 0.796310 
0.9707372 	 0.716110 
0.9707515 	 0.665949 
0.9707658 	 0.723485 
0.9707801 	 0.823144 
0.9707944 	 0.872971 
0.9708086 	 0.902342 
0.9708229 	 0.903779 
0.9708372 	 0.899038 
0.9708515 	 0.863788 
0.9708658 	 0.896175 
0.9708801 	 0.915801 
0.9708944 	 0.975098 
0.9709087 	 0.969117 
0.9709230 	 0.979809 
0.9709372 	 0.962738 
0.9709515 	 0.973135 
0.9709658 	 0.958683 
0.9709801 	 0.958813 
0.9709944 	 0.954698 
0.9710087 	 0.926354 
0.9710230 	 0.916095 
0.9710373 	 0.942435 
0.9710516 	 0.983872 
0.9710658 	 0.973454 
0.9710801 	 0.982785 
0.9710944 	 0.975492 
0.9711087 	 0.972093 
0.9711230 	 0.978913 
0.9711373 	 0.992124 
0.9711516 	 1.013222 
0.9711659 	 1.028871 
0.9711802 	 1.013902 
0.9711945 	 1.004085 
0.9712087 	 0.973997 
0.9712230 	 0.944305 
0.9712373 	 0.927673 
0.9712516 	 0.938326 
0.9712659 	 0.950506 
0.9712802 	 0.978971 
0.9712945 	 0.984709 
0.9713088 	 0.993296 
0.9713231 	 1.001302 
0.9713373 	 0.985907 
0.9713516 	 0.947157 
0.9713659 	 0.954111 
0.9713802 	 0.951772 
0.9713945 	 0.949414 
0.9714088 	 0.991889 
0.9714231 	 0.999417 
0.9714374 	 1.007767 
0.9714517 	 1.010176 
0.9714659 	 1.001565 
0.9714802 	 0.993493 
0.9714945 	 1.010743 
0.9715088 	 0.997045 
0.9715231 	 1.010665 
0.9715374 	 1.008001 
0.9715517 	 0.999642 
0.9715660 	 1.005736 
0.9715803 	 1.005595 
0.9715946 	 1.021061 
0.9716088 	 0.997085 
0.9716231 	 0.988150 
0.9716374 	 0.923562 
0.9716517 	 0.846442 
0.9716660 	 0.837162 
0.9716803 	 0.883371 
0.9716946 	 0.945192 
0.9717089 	 0.984361 
0.9717232 	 0.994185 
0.9717374 	 0.991714 
0.9717517 	 0.997831 
0.9717660 	 0.975735 
0.9717803 	 1.008756 
0.9717946 	 1.011144 
0.9718089 	 1.002749 
0.9718232 	 0.933399 
0.9718375 	 0.873987 
0.9718518 	 0.825092 
0.9718660 	 0.836139 
0.9718803 	 0.853922 
0.9718946 	 0.896755 
0.9719089 	 0.956704 
0.9719232 	 0.990259 
0.9719375 	 1.005002 
0.9719518 	 1.005144 
0.9719661 	 1.001429 
0.9719804 	 1.005978 
0.9719946 	 1.018144 
0.9720089 	 1.003325 
0.9720232 	 0.969004 
0.9720375 	 0.939829 
0.9720518 	 0.912782 
0.9720661 	 0.867399 
0.9720804 	 0.862837 
0.9720947 	 0.890077 
0.9721090 	 0.916374 
0.9721233 	 0.958466 
0.9721375 	 0.982452 
0.9721518 	 0.991295 
0.9721661 	 0.999580 
0.9721804 	 1.010433 
0.9721947 	 1.000280 
0.9722090 	 1.007893 
0.9722233 	 1.025899 
0.9722376 	 1.021001 
0.9722519 	 1.016796 
0.9722661 	 1.017104 
0.9722804 	 0.993764 
0.9722947 	 0.993735 
0.9723090 	 0.992977 
0.9723233 	 0.950505 
0.9723376 	 0.904070 
0.9723519 	 0.846436 
0.9723662 	 0.843368 
0.9723805 	 0.909955 
0.9723947 	 0.957152 
0.9724090 	 0.974635 
0.9724233 	 0.986771 
0.9724376 	 0.986107 
0.9724519 	 0.953061 
0.9724662 	 0.904128 
0.9724805 	 0.855599 
0.9724948 	 0.873961 
0.9725091 	 0.912457 
0.9725233 	 0.960207 
0.9725376 	 0.977352 
0.9725519 	 0.945993 
0.9725662 	 0.966332 
0.9725805 	 0.986389 
0.9725948 	 1.016726 
0.9726091 	 1.015080 
0.9726234 	 1.023706 
0.9726377 	 1.019517 
0.9726520 	 1.015695 
0.9726662 	 0.999500 
0.9726805 	 0.991602 
0.9726948 	 0.997107 
0.9727091 	 1.032341 
0.9727234 	 1.036663 
0.9727377 	 1.048747 
0.9727520 	 1.012508 
0.9727663 	 1.000729 
0.9727806 	 0.970956 
0.9727948 	 0.941240 
0.9728091 	 0.928089 
0.9728234 	 0.904604 
0.9728377 	 0.928127 
0.9728520 	 0.934801 
0.9728663 	 0.934638 
0.9728806 	 0.951004 
0.9728949 	 0.983975 
0.9729092 	 0.977329 
0.9729234 	 0.976383 
0.9729377 	 0.972584 
0.9729520 	 0.951988 
0.9729663 	 0.910913 
0.9729806 	 0.877971 
0.9729949 	 0.819674 
0.9730092 	 0.749795 
0.9730235 	 0.722452 
0.9730378 	 0.761047 
0.9730521 	 0.858780 
0.9730663 	 0.946257 
0.9730806 	 0.987236 
0.9730949 	 1.002680 
0.9731092 	 1.021495 
0.9731235 	 1.014519 
0.9731378 	 1.013226 
0.9731521 	 0.995266 
0.9731664 	 0.991639 
0.9731807 	 0.970330 
0.9731949 	 0.954835 
0.9732092 	 0.927487 
0.9732235 	 0.900080 
0.9732378 	 0.905180 
0.9732521 	 0.957436 
0.9732664 	 0.989088 
0.9732807 	 1.004960 
0.9732950 	 1.023486 
0.9733093 	 1.017734 
0.9733235 	 1.029413 
0.9733378 	 1.018417 
0.9733521 	 1.009159 
0.9733664 	 0.987027 
0.9733807 	 0.950668 
0.9733950 	 0.912153 
0.9734093 	 0.908301 
0.9734236 	 0.923883 
0.9734379 	 0.971965 
0.9734521 	 0.992039 
0.9734664 	 0.984663 
0.9734807 	 1.001960 
0.9734950 	 0.992315 
0.9735093 	 0.983794 
0.9735236 	 0.981922 
0.9735379 	 0.996431 
0.9735522 	 0.996889 
0.9735665 	 1.013436 
0.9735808 	 1.001356 
0.9735950 	 0.987138 
0.9736093 	 0.934523 
0.9736236 	 0.878636 
0.9736379 	 0.850662 
0.9736522 	 0.852318 
0.9736665 	 0.907381 
0.9736808 	 0.954621 
0.9736951 	 0.981967 
0.9737094 	 0.998160 
0.9737236 	 0.995491 
0.9737379 	 0.988011 
0.9737522 	 0.941737 
0.9737665 	 0.882856 
0.9737808 	 0.888290 
0.9737951 	 0.930360 
0.9738094 	 0.982476 
0.9738237 	 1.006753 
0.9738380 	 1.007640 
0.9738522 	 0.986844 
0.9738665 	 0.987450 
0.9738808 	 0.992264 
0.9738951 	 1.007516 
0.9739094 	 0.964633 
0.9739237 	 0.909094 
0.9739380 	 0.857835 
0.9739523 	 0.829813 
0.9739666 	 0.844524 
0.9739808 	 0.884634 
0.9739951 	 0.890240 
0.9740094 	 0.826024 
0.9740237 	 0.745377 
0.9740380 	 0.719215 
0.9740523 	 0.801451 
0.9740666 	 0.901071 
0.9740809 	 0.971670 
0.9740952 	 0.980414 
0.9741095 	 0.980415 
0.9741237 	 0.955947 
0.9741380 	 0.924055 
0.9741523 	 0.903928 
0.9741666 	 0.941393 
0.9741809 	 0.950346 
0.9741952 	 0.953812 
0.9742095 	 0.959278 
0.9742238 	 0.979425 
0.9742381 	 0.984254 
0.9742523 	 0.987425 
0.9742666 	 1.003121 
0.9742809 	 1.010907 
0.9742952 	 1.022512 
0.9743095 	 1.024829 
0.9743238 	 1.033734 
0.9743381 	 1.021649 
0.9743524 	 1.022606 
0.9743667 	 1.007718 
0.9743809 	 1.010211 
0.9743952 	 0.981829 
0.9744095 	 0.998142 
0.9744238 	 1.009273 
0.9744381 	 1.022356 
0.9744524 	 1.010244 
0.9744667 	 0.995176 
0.9744810 	 0.963109 
0.9744953 	 0.901465 
0.9745096 	 0.807426 
0.9745238 	 0.738170 
0.9745381 	 0.712551 
0.9745524 	 0.740354 
0.9745667 	 0.802871 
0.9745810 	 0.890082 
0.9745953 	 1.002058 
0.9746096 	 1.036146 
0.9746239 	 1.034484 
0.9746382 	 1.005201 
0.9746524 	 0.982861 
0.9746667 	 0.966089 
0.9746810 	 0.975423 
0.9746953 	 0.990000 
0.9747096 	 1.007919 
0.9747239 	 1.001985 
0.9747382 	 1.003936 
0.9747525 	 0.993394 
0.9747668 	 1.004122 
0.9747810 	 0.985211 
0.9747953 	 0.983602 
0.9748096 	 0.985723 
0.9748239 	 0.970348 
0.9748382 	 0.949928 
0.9748525 	 0.930003 
0.9748668 	 0.917588 
0.9748811 	 0.910024 
0.9748954 	 0.912076 
0.9749096 	 0.926354 
0.9749239 	 0.919829 
0.9749382 	 0.894535 
0.9749525 	 0.845740 
0.9749668 	 0.813755 
0.9749811 	 0.858720 
0.9749954 	 0.914176 
0.9750097 	 0.983378 
0.9750240 	 0.991521 
0.9750383 	 1.014326 
0.9750525 	 1.007498 
0.9750668 	 1.014855 
0.9750811 	 1.008599 
0.9750954 	 1.003965 
0.9751097 	 0.980530 
0.9751240 	 0.952470 
0.9751383 	 0.917860 
0.9751526 	 0.911849 
0.9751669 	 0.984195 
0.9751811 	 1.029539 
0.9751954 	 1.037976 
0.9752097 	 1.013054 
0.9752240 	 1.007685 
0.9752383 	 1.000343 
0.9752526 	 1.000973 
0.9752669 	 1.006580 
0.9752812 	 1.014845 
0.9752955 	 0.999270 
0.9753097 	 1.015565 
0.9753240 	 0.999409 
0.9753383 	 1.000594 
0.9753526 	 0.970982 
0.9753669 	 0.964443 
0.9753812 	 0.976191 
0.9753955 	 0.998680 
0.9754098 	 0.999081 
0.9754241 	 1.012949 
0.9754384 	 0.971690 
0.9754526 	 0.906469 
0.9754669 	 0.842377 
0.9754812 	 0.838464 
0.9754955 	 0.894619 
0.9755098 	 0.965508 
0.9755241 	 0.990323 
0.9755384 	 0.988604 
0.9755527 	 0.950033 
0.9755670 	 0.913740 
0.9755812 	 0.876386 
0.9755955 	 0.907134 
0.9756098 	 0.966840 
0.9756241 	 0.979112 
0.9756384 	 0.976750 
0.9756527 	 0.970990 
0.9756670 	 0.989832 
0.9756813 	 0.997791 
0.9756956 	 1.003578 
0.9757098 	 0.996310 
0.9757241 	 0.986613 
0.9757384 	 0.955378 
0.9757527 	 0.942370 
0.9757670 	 0.949643 
0.9757813 	 0.983198 
0.9757956 	 0.993791 
0.9758099 	 0.996692 
0.9758242 	 0.987321 
0.9758384 	 0.999833 
0.9758527 	 0.996063 
0.9758670 	 1.014010 
0.9758813 	 0.997319 
0.9758956 	 0.976621 
0.9759099 	 0.924236 
0.9759242 	 0.883444 
0.9759385 	 0.888982 
0.9759528 	 0.912811 
0.9759671 	 0.955770 
0.9759813 	 0.982747 
0.9759956 	 1.024065 
0.9760099 	 1.032570 
0.9760242 	 1.053644 
0.9760385 	 1.027737 
0.9760528 	 1.004874 
0.9760671 	 0.981079 
0.9760814 	 0.936576 
0.9760957 	 0.906264 
0.9761099 	 0.919979 
0.9761242 	 0.945796 
0.9761385 	 0.982458 
0.9761528 	 0.971849 
0.9761671 	 0.960130 
0.9761814 	 0.947307 
0.9761957 	 0.939760 
0.9762100 	 0.940012 
0.9762243 	 0.967094 
0.9762385 	 0.976599 
0.9762528 	 0.966112 
0.9762671 	 0.962363 
0.9762814 	 0.972132 
0.9762957 	 0.985039 
0.9763100 	 0.991780 
0.9763243 	 0.997816 
0.9763386 	 0.994723 
0.9763529 	 0.992344 
0.9763671 	 1.001196 
0.9763814 	 0.983780 
0.9763957 	 0.972381 
0.9764100 	 0.970505 
0.9764243 	 0.983587 
0.9764386 	 0.993029 
0.9764529 	 0.969923 
0.9764672 	 0.932042 
0.9764815 	 0.881920 
0.9764958 	 0.841046 
0.9765100 	 0.842608 
0.9765243 	 0.832954 
0.9765386 	 0.812234 
0.9765529 	 0.816914 
0.9765672 	 0.854402 
0.9765815 	 0.884178 
0.9765958 	 0.884017 
0.9766101 	 0.902070 
0.9766244 	 0.928851 
0.9766386 	 0.969629 
0.9766529 	 0.974317 
0.9766672 	 0.990083 
0.9766815 	 0.979722 
0.9766958 	 0.959713 
0.9767101 	 0.909950 
0.9767244 	 0.884619 
0.9767387 	 0.884390 
0.9767530 	 0.931517 
0.9767672 	 0.966613 
0.9767815 	 0.992227 
0.9767958 	 1.000161 
0.9768101 	 1.013277 
0.9768244 	 1.019066 
0.9768387 	 1.018067 
0.9768530 	 1.027002 
0.9768673 	 1.011856 
0.9768816 	 0.986245 
0.9768959 	 1.004046 
0.9769101 	 1.005346 
0.9769244 	 0.998689 
0.9769387 	 1.001927 
0.9769530 	 0.991263 
0.9769673 	 0.979398 
0.9769816 	 0.923056 
0.9769959 	 0.913500 
0.9770102 	 0.924420 
0.9770245 	 0.955759 
0.9770387 	 0.987906 
0.9770530 	 0.998617 
0.9770673 	 1.016069 
0.9770816 	 1.016632 
0.9770959 	 0.997513 
0.9771102 	 0.982803 
0.9771245 	 0.942898 
0.9771388 	 0.917073 
0.9771531 	 0.891071 
0.9771673 	 0.863852 
0.9771816 	 0.821961 
0.9771959 	 0.792874 
0.9772102 	 0.825253 
0.9772245 	 0.907830 
0.9772388 	 0.938771 
0.9772531 	 0.935208 
0.9772674 	 0.906215 
0.9772817 	 0.909233 
0.9772959 	 0.931447 
0.9773102 	 0.964436 
0.9773245 	 0.963584 
0.9773388 	 0.938622 
0.9773531 	 0.899528 
0.9773674 	 0.896091 
0.9773817 	 0.914002 
0.9773960 	 0.943766 
0.9774103 	 0.945240 
0.9774246 	 0.939734 
0.9774388 	 0.930661 
0.9774531 	 0.953407 
0.9774674 	 0.976224 
0.9774817 	 0.991245 
0.9774960 	 1.006296 
0.9775103 	 1.000654 
0.9775246 	 1.008990 
0.9775389 	 1.012612 
0.9775532 	 1.017735 
0.9775674 	 1.008592 
0.9775817 	 1.003357 
0.9775960 	 1.012268 
0.9776103 	 1.015573 
0.9776246 	 1.019923 
0.9776389 	 1.024793 
0.9776532 	 1.032899 
0.9776675 	 1.019182 
0.9776818 	 1.010839 
0.9776960 	 0.993813 
0.9777103 	 0.987096 
0.9777246 	 0.988945 
0.9777389 	 1.001934 
0.9777532 	 1.006329 
0.9777675 	 1.005954 
0.9777818 	 1.010079 
0.9777961 	 0.998418 
0.9778104 	 0.987747 
0.9778246 	 0.980077 
0.9778389 	 0.979238 
0.9778532 	 0.972371 
0.9778675 	 0.960931 
0.9778818 	 0.976492 
0.9778961 	 0.988512 
0.9779104 	 0.984225 
0.9779247 	 0.967625 
0.9779390 	 0.955758 
0.9779533 	 0.956174 
0.9779675 	 0.965000 
0.9779818 	 0.960046 
0.9779961 	 0.948487 
0.9780104 	 0.952336 
0.9780247 	 0.973844 
0.9780390 	 0.987760 
0.9780533 	 0.996957 
0.9780676 	 0.996165 
0.9780819 	 0.989362 
0.9780961 	 0.986581 
0.9781104 	 0.988135 
0.9781247 	 0.948918 
0.9781390 	 0.896506 
0.9781533 	 0.881532 
0.9781676 	 0.910146 
0.9781819 	 0.959794 
0.9781962 	 0.988680 
0.9782105 	 0.984914 
0.9782247 	 0.969928 
0.9782390 	 0.960091 
0.9782533 	 0.937700 
0.9782676 	 0.898507 
0.9782819 	 0.869909 
0.9782962 	 0.856717 
0.9783105 	 0.868788 
0.9783248 	 0.901221 
0.9783391 	 0.936524 
0.9783534 	 0.973626 
0.9783676 	 0.997691 
0.9783819 	 1.010635 
0.9783962 	 1.005455 
0.9784105 	 1.009413 
0.9784248 	 1.015085 
0.9784391 	 1.023396 
0.9784534 	 1.032971 
0.9784677 	 1.013383 
0.9784820 	 0.949186 
0.9784962 	 0.819642 
0.9785105 	 0.714948 
0.9785248 	 0.681651 
0.9785391 	 0.702213 
0.9785534 	 0.768183 
0.9785677 	 0.830580 
0.9785820 	 0.881395 
0.9785963 	 0.919622 
0.9786106 	 0.946861 
0.9786248 	 0.975688 
0.9786391 	 0.979509 
0.9786534 	 0.981185 
0.9786677 	 0.970761 
0.9786820 	 0.956641 
0.9786963 	 0.957644 
0.9787106 	 0.973391 
0.9787249 	 1.001525 
0.9787392 	 1.005329 
0.9787534 	 1.012837 
0.9787677 	 1.011213 
0.9787820 	 1.007622 
0.9787963 	 0.987817 
0.9788106 	 0.984774 
0.9788249 	 0.965603 
0.9788392 	 0.927451 
0.9788535 	 0.917470 
0.9788678 	 0.927490 
0.9788821 	 0.948623 
0.9788963 	 0.952892 
0.9789106 	 0.938187 
0.9789249 	 0.899028 
0.9789392 	 0.819547 
0.9789535 	 0.762710 
0.9789678 	 0.776969 
0.9789821 	 0.874740 
0.9789964 	 0.927581 
0.9790107 	 0.933002 
0.9790249 	 0.904296 
0.9790392 	 0.895188 
0.9790535 	 0.910031 
0.9790678 	 0.921184 
0.9790821 	 0.930616 
0.9790964 	 0.971500 
0.9791107 	 0.995177 
0.9791250 	 1.010743 
0.9791393 	 1.009320 
0.9791535 	 0.977447 
0.9791678 	 0.928345 
0.9791821 	 0.908914 
0.9791964 	 0.918817 
0.9792107 	 0.958005 
0.9792250 	 0.983698 
0.9792393 	 0.986487 
0.9792536 	 0.973989 
0.9792679 	 0.987472 
0.9792822 	 0.992937 
0.9792964 	 0.996883 
0.9793107 	 1.000788 
0.9793250 	 1.004957 
0.9793393 	 1.007269 
0.9793536 	 0.994130 
0.9793679 	 0.994715 
0.9793822 	 1.009597 
0.9793965 	 1.007738 
0.9794108 	 1.016258 
0.9794250 	 1.005445 
0.9794393 	 0.975826 
0.9794536 	 0.953782 
0.9794679 	 0.956764 
0.9794822 	 0.969981 
0.9794965 	 0.991781 
0.9795108 	 1.005937 
0.9795251 	 1.008896 
0.9795394 	 1.013013 
0.9795536 	 1.019327 
0.9795679 	 1.022655 
0.9795822 	 1.008446 
0.9795965 	 1.010460 
0.9796108 	 1.033376 
0.9796251 	 1.042398 
0.9796394 	 1.016126 
0.9796537 	 0.954206 
0.9796680 	 0.904228 
0.9796822 	 0.901169 
0.9796965 	 0.927483 
0.9797108 	 0.966468 
0.9797251 	 0.984628 
0.9797394 	 0.983539 
0.9797537 	 0.959264 
0.9797680 	 0.947638 
0.9797823 	 0.949374 
0.9797966 	 0.981107 
0.9798109 	 1.002978 
0.9798251 	 1.010820 
0.9798394 	 1.003519 
0.9798537 	 0.987922 
0.9798680 	 0.960949 
0.9798823 	 0.940585 
0.9798966 	 0.935463 
0.9799109 	 0.937863 
0.9799252 	 0.969290 
0.9799395 	 0.991123 
0.9799537 	 0.992952 
0.9799680 	 1.002741 
0.9799823 	 0.993555 
0.9799966 	 0.981894 
0.9800109 	 0.966886 
0.9800252 	 0.945686 
0.9800395 	 0.907251 
0.9800538 	 0.892894 
0.9800681 	 0.907277 
0.9800823 	 0.932689 
0.9800966 	 0.964925 
0.9801109 	 0.984370 
0.9801252 	 0.979387 
0.9801395 	 0.990508 
0.9801538 	 0.996555 
0.9801681 	 0.988221 
0.9801824 	 0.994736 
0.9801967 	 1.005855 
0.9802109 	 1.002551 
0.9802252 	 0.981582 
0.9802395 	 0.926274 
0.9802538 	 0.865950 
0.9802681 	 0.840757 
0.9802824 	 0.850081 
0.9802967 	 0.865722 
0.9803110 	 0.875741 
0.9803253 	 0.892102 
0.9803396 	 0.905571 
0.9803538 	 0.929908 
0.9803681 	 0.949482 
0.9803824 	 0.972219 
0.9803967 	 0.986470 
0.9804110 	 0.993466 
0.9804253 	 0.995189 
0.9804396 	 1.000164 
0.9804539 	 0.979456 
0.9804682 	 0.945954 
0.9804824 	 0.920366 
0.9804967 	 0.958504 
0.9805110 	 0.988137 
0.9805253 	 1.010822 
0.9805396 	 1.022142 
0.9805539 	 1.023696 
0.9805682 	 1.015358 
0.9805825 	 1.007586 
0.9805968 	 1.008507 
0.9806110 	 1.000559 
0.9806253 	 0.974038 
0.9806396 	 0.954638 
0.9806539 	 0.941683 
0.9806682 	 0.951588 
0.9806825 	 0.985714 
0.9806968 	 0.998172 
0.9807111 	 1.005215 
0.9807254 	 1.005825 
0.9807397 	 1.010410 
0.9807539 	 1.005790 
0.9807682 	 1.009572 
0.9807825 	 1.005577 
0.9807968 	 1.011764 
0.9808111 	 1.006756 
0.9808254 	 0.999893 
0.9808397 	 0.978902 
0.9808540 	 0.943846 
0.9808683 	 0.908152 
0.9808825 	 0.890360 
0.9808968 	 0.915060 
0.9809111 	 0.949113 
0.9809254 	 0.982496 
0.9809397 	 1.010755 
0.9809540 	 1.021558 
0.9809683 	 1.011113 
0.9809826 	 0.987417 
0.9809969 	 0.952929 
0.9810111 	 0.947018 
0.9810254 	 0.933236 
0.9810397 	 0.951710 
0.9810540 	 0.961008 
0.9810683 	 0.960116 
0.9810826 	 0.941168 
0.9810969 	 0.946925 
0.9811112 	 0.949242 
0.9811255 	 0.975894 
0.9811397 	 0.984082 
0.9811540 	 0.989486 
0.9811683 	 0.989911 
0.9811826 	 0.992915 
0.9811969 	 0.997259 
0.9812112 	 0.998241 
0.9812255 	 1.014465 
0.9812398 	 1.007047 
0.9812541 	 0.992300 
0.9812684 	 0.973141 
0.9812826 	 0.952252 
0.9812969 	 0.911631 
0.9813112 	 0.898402 
0.9813255 	 0.904833 
0.9813398 	 0.952190 
0.9813541 	 0.981663 
0.9813684 	 1.017334 
0.9813827 	 1.009833 
0.9813970 	 1.008493 
0.9814112 	 0.986956 
0.9814255 	 0.954469 
0.9814398 	 0.923441 
0.9814541 	 0.913527 
0.9814684 	 0.945609 
0.9814827 	 0.972484 
0.9814970 	 0.991652 
0.9815113 	 0.992817 
0.9815256 	 0.992190 
0.9815398 	 0.984099 
0.9815541 	 0.996427 
0.9815684 	 0.990544 
0.9815827 	 1.000643 
0.9815970 	 1.015823 
0.9816113 	 1.028065 
0.9816256 	 1.016438 
0.9816399 	 1.016034 
0.9816542 	 1.005965 
0.9816684 	 0.984761 
0.9816827 	 0.963455 
0.9816970 	 0.940283 
0.9817113 	 0.948286 
0.9817256 	 0.960669 
0.9817399 	 0.982728 
0.9817542 	 1.001529 
0.9817685 	 1.025735 
0.9817828 	 1.020694 
0.9817971 	 1.030202 
0.9818113 	 1.016882 
0.9818256 	 1.015705 
0.9818399 	 1.002841 
0.9818542 	 0.991884 
0.9818685 	 0.967758 
0.9818828 	 0.939371 
0.9818971 	 0.917685 
0.9819114 	 0.909627 
0.9819257 	 0.935373 
0.9819399 	 0.961547 
0.9819542 	 0.988766 
0.9819685 	 0.977451 
0.9819828 	 0.964221 
0.9819971 	 0.943075 
0.9820114 	 0.952558 
0.9820257 	 0.965455 
0.9820400 	 0.993009 
0.9820543 	 1.006835 
0.9820685 	 1.013921 
0.9820828 	 0.997490 
0.9820971 	 0.961506 
0.9821114 	 0.936921 
0.9821257 	 0.920195 
0.9821400 	 0.928017 
0.9821543 	 0.947857 
0.9821686 	 0.975471 
0.9821829 	 1.001934 
0.9821972 	 1.024204 
0.9822114 	 1.023009 
0.9822257 	 1.035703 
0.9822400 	 1.029064 
0.9822543 	 1.029490 
0.9822686 	 1.018216 
0.9822829 	 1.004859 
0.9822972 	 1.007139 
0.9823115 	 1.016067 
0.9823258 	 1.017764 
0.9823400 	 1.024100 
0.9823543 	 1.022054 
0.9823686 	 1.007698 
0.9823829 	 1.008015 
0.9823972 	 0.993387 
0.9824115 	 0.993745 
0.9824258 	 0.986742 
0.9824401 	 0.979414 
0.9824544 	 0.966406 
0.9824686 	 0.966329 
0.9824829 	 0.986141 
0.9824972 	 0.999973 
0.9825115 	 1.015862 
0.9825258 	 1.011975 
0.9825401 	 1.008505 
0.9825544 	 0.996618 
0.9825687 	 0.991942 
0.9825830 	 0.982201 
0.9825972 	 0.983576 
0.9826115 	 0.992479 
0.9826258 	 1.009576 
0.9826401 	 1.021096 
0.9826544 	 1.029875 
0.9826687 	 1.030222 
0.9826830 	 1.022885 
0.9826973 	 1.016428 
0.9827116 	 1.014077 
0.9827259 	 0.997664 
0.9827401 	 0.989112 
0.9827544 	 0.997927 
0.9827687 	 0.994538 
0.9827830 	 0.991188 
0.9827973 	 0.969254 
0.9828116 	 0.965982 
0.9828259 	 0.955309 
0.9828402 	 0.949365 
0.9828545 	 0.943400 
0.9828687 	 0.950377 
0.9828830 	 0.967372 
0.9828973 	 0.964599 
0.9829116 	 0.964785 
0.9829259 	 0.959161 
0.9829402 	 0.944706 
0.9829545 	 0.924005 
0.9829688 	 0.921621 
0.9829831 	 0.892547 
0.9829973 	 0.896562 
0.9830116 	 0.927085 
0.9830259 	 0.967575 
0.9830402 	 0.993812 
0.9830545 	 0.984916 
0.9830688 	 0.989941 
0.9830831 	 0.972762 
0.9830974 	 0.952663 
0.9831117 	 0.922469 
0.9831259 	 0.917669 
0.9831402 	 0.909099 
0.9831545 	 0.917883 
0.9831688 	 0.927473 
0.9831831 	 0.931615 
0.9831974 	 0.957829 
0.9832117 	 0.987036 
0.9832260 	 1.016108 
0.9832403 	 1.013871 
0.9832546 	 1.013987 
0.9832688 	 1.005451 
0.9832831 	 0.993927 
0.9832974 	 0.985474 
0.9833117 	 0.981021 
0.9833260 	 0.975543 
0.9833403 	 0.976200 
0.9833546 	 0.997402 
0.9833689 	 1.005306 
0.9833832 	 1.014647 
0.9833974 	 1.012869 
0.9834117 	 1.024413 
0.9834260 	 1.005426 
0.9834403 	 0.990597 
0.9834546 	 0.991022 
0.9834689 	 0.998064 
0.9834832 	 1.001703 
0.9834975 	 1.000991 
0.9835118 	 1.017618 
0.9835260 	 1.023679 
0.9835403 	 1.027906 
0.9835546 	 1.016813 
0.9835689 	 1.017499 
0.9835832 	 0.998340 
0.9835975 	 0.985293 
0.9836118 	 0.985857 
0.9836261 	 0.973695 
0.9836404 	 0.972411 
0.9836547 	 0.967353 
0.9836689 	 0.968879 
0.9836832 	 0.951395 
0.9836975 	 0.941620 
0.9837118 	 0.928958 
0.9837261 	 0.924152 
0.9837404 	 0.927327 
0.9837547 	 0.925086 
0.9837690 	 0.924164 
0.9837833 	 0.904866 
0.9837975 	 0.917876 
0.9838118 	 0.945267 
0.9838261 	 0.951150 
0.9838404 	 0.933619 
0.9838547 	 0.913440 
0.9838690 	 0.880305 
0.9838833 	 0.862452 
0.9838976 	 0.865451 
0.9839119 	 0.877802 
0.9839261 	 0.893419 
0.9839404 	 0.904195 
0.9839547 	 0.918531 
0.9839690 	 0.939483 
0.9839833 	 0.977299 
0.9839976 	 0.986513 
0.9840119 	 0.976962 
0.9840262 	 0.986166 
0.9840405 	 0.983097 
0.9840547 	 0.970655 
0.9840690 	 0.960723 
0.9840833 	 0.967639 
0.9840976 	 0.984593 
0.9841119 	 0.995737 
0.9841262 	 1.003817 
0.9841405 	 1.018532 
0.9841548 	 1.020931 
0.9841691 	 1.008879 
0.9841834 	 1.003670 
0.9841976 	 0.987872 
0.9842119 	 0.973842 
0.9842262 	 0.992624 
0.9842405 	 1.001590 
0.9842548 	 1.011793 
0.9842691 	 1.037903 
0.9842834 	 1.035197 
0.9842977 	 1.035723 
0.9843120 	 1.033414 
0.9843262 	 1.012213 
0.9843405 	 0.983377 
0.9843548 	 0.958792 
0.9843691 	 0.965338 
0.9843834 	 0.972087 
0.9843977 	 0.990904 
0.9844120 	 1.005962 
0.9844263 	 1.006695 
0.9844406 	 1.010986 
0.9844548 	 0.984809 
0.9844691 	 0.970040 
0.9844834 	 0.967072 
0.9844977 	 0.968344 
0.9845120 	 0.960868 
0.9845263 	 0.950557 


==> anc/HD58367/HD58367_79.dat <==
0.9583490 	 1.033384 
0.9583629 	 1.038243 
0.9583767 	 1.030861 
0.9583906 	 1.060394 
0.9584045 	 1.022750 
0.9584183 	 1.003270 
0.9584322 	 0.972485 
0.9584461 	 0.988282 
0.9584599 	 0.997317 
0.9584738 	 1.017010 
0.9584877 	 0.999518 
0.9585015 	 0.976608 
0.9585154 	 0.944233 
0.9585293 	 0.912918 
0.9585431 	 0.930960 
0.9585570 	 0.913327 
0.9585709 	 0.893433 
0.9585847 	 0.886460 
0.9585986 	 0.920701 
0.9586125 	 0.957188 
0.9586263 	 0.993390 
0.9586402 	 0.996732 
0.9586541 	 1.004371 
0.9586679 	 1.015551 
0.9586818 	 0.997596 
0.9586957 	 1.000699 
0.9587095 	 1.011074 
0.9587234 	 0.996510 
0.9587373 	 0.926645 
0.9587511 	 0.864862 
0.9587650 	 0.831556 
0.9587789 	 0.854322 
0.9587927 	 0.913884 
0.9588066 	 0.959646 
0.9588205 	 0.988521 
0.9588343 	 1.026144 
0.9588482 	 1.015001 
0.9588621 	 1.012874 
0.9588759 	 1.003755 
0.9588898 	 0.968204 
0.9589037 	 0.989039 
0.9589175 	 0.984986 
0.9589314 	 0.927682 
0.9589453 	 0.852039 
0.9589591 	 0.843034 
0.9589730 	 0.891105 
0.9589869 	 0.928317 
0.9590007 	 0.901489 
0.9590146 	 0.849114 
0.9590285 	 0.822978 
0.9590423 	 0.843106 
0.9590562 	 0.924090 
0.9590701 	 0.960251 
0.9590839 	 0.982092 
0.9590978 	 1.026947 
0.9591117 	 1.051820 
0.9591255 	 1.053745 
0.9591394 	 1.014173 
0.9591533 	 1.021742 
0.9591671 	 1.046935 
0.9591810 	 1.041315 
0.9591949 	 1.036908 
0.9592087 	 1.020169 
0.9592226 	 1.028201 
0.9592365 	 1.013535 
0.9592503 	 0.993726 
0.9592642 	 0.959814 
0.9592781 	 0.952132 
0.9592919 	 0.953121 
0.9593058 	 0.944158 
0.9593197 	 0.965810 
0.9593335 	 0.979679 
0.9593474 	 0.968771 
0.9593613 	 1.002223 
0.9593751 	 1.018198 
0.9593890 	 1.046618 
0.9594029 	 1.013775 
0.9594167 	 0.994086 
0.9594306 	 0.966526 
0.9594445 	 0.983615 
0.9594583 	 0.966734 
0.9594722 	 0.957137 
0.9594861 	 0.978654 
0.9594999 	 1.001084 
0.9595138 	 0.966803 
0.9595277 	 0.959909 
0.9595415 	 0.968140 
0.9595554 	 0.971393 
0.9595693 	 0.986012 
0.9595831 	 0.992191 
0.9595970 	 1.028799 
0.9596109 	 0.991468 
0.9596247 	 1.032884 
0.9596386 	 0.993439 
0.9596525 	 1.001155 
0.9596663 	 0.993319 
0.9596802 	 0.999857 
0.9596941 	 1.017703 
0.9597079 	 1.029153 
0.9597218 	 1.010688 
0.9597357 	 1.016602 
0.9597495 	 0.939806 
0.9597634 	 0.879119 
0.9597773 	 0.859830 
0.9597911 	 0.850523 
0.9598050 	 0.901813 
0.9598189 	 0.963248 
0.9598327 	 0.953846 
0.9598466 	 0.896435 
0.9598605 	 0.849350 
0.9598743 	 0.819483 
0.9598882 	 0.861384 
0.9599021 	 0.915785 
0.9599159 	 0.959258 
0.9599298 	 0.956759 
0.9599437 	 0.970911 
0.9599575 	 0.949105 
0.9599714 	 0.959952 
0.9599853 	 0.932190 
0.9599991 	 0.939793 
0.9600130 	 0.966031 
0.9600269 	 0.989970 
0.9600407 	 0.968091 
0.9600546 	 0.968338 
0.9600685 	 0.918114 
0.9600823 	 0.868510 
0.9600962 	 0.853213 
0.9601101 	 0.826887 
0.9601239 	 0.812756 
0.9601378 	 0.810511 
0.9601517 	 0.868571 
0.9601655 	 0.885754 
0.9601794 	 0.896696 
0.9601933 	 0.901539 
0.9602071 	 0.961038 
0.9602210 	 0.984939 
0.9602349 	 0.997479 
0.9602487 	 0.963736 
0.9602626 	 0.973563 
0.9602765 	 0.967369 
0.9602903 	 0.963168 
0.9603042 	 0.964451 
0.9603181 	 0.981136 
0.9603319 	 0.971332 
0.9603458 	 0.995283 
0.9603597 	 0.976957 
0.9603735 	 0.980005 
0.9603874 	 0.975311 
0.9604013 	 0.965272 
0.9604151 	 0.966183 
0.9604290 	 0.963130 
0.9604429 	 0.944625 
0.9604567 	 0.907692 
0.9604706 	 0.865132 
0.9604845 	 0.844348 
0.9604983 	 0.893366 
0.9605122 	 0.948044 
0.9605261 	 0.987058 
0.9605399 	 0.986481 
0.9605538 	 0.983637 
0.9605677 	 0.967577 
0.9605815 	 0.961691 
0.9605954 	 0.936097 
0.9606093 	 0.969286 
0.9606231 	 0.966410 
0.9606370 	 1.009242 
0.9606509 	 1.018093 
0.9606647 	 0.995961 
0.9606786 	 0.972862 
0.9606925 	 0.979859 
0.9607063 	 0.977262 
0.9607202 	 0.901455 
0.9607341 	 0.856969 
0.9607479 	 0.884356 
0.9607618 	 0.920724 
0.9607757 	 0.918945 
0.9607895 	 0.909488 
0.9608034 	 0.919728 
0.9608173 	 0.926696 
0.9608311 	 0.939914 
0.9608450 	 0.942912 
0.9608589 	 0.933192 
0.9608727 	 0.925174 
0.9608866 	 0.936177 
0.9609005 	 0.972484 
0.9609143 	 0.984010 
0.9609282 	 0.988761 
0.9609421 	 0.985390 
0.9609559 	 0.995343 
0.9609698 	 0.958027 
0.9609837 	 0.937927 
0.9609975 	 0.888051 
0.9610114 	 0.868527 
0.9610253 	 0.831364 
0.9610391 	 0.837697 
0.9610530 	 0.835798 
0.9610669 	 0.851622 
0.9610807 	 0.876626 
0.9610946 	 0.937024 
0.9611085 	 0.980928 
0.9611223 	 1.014699 
0.9611362 	 1.009534 
0.9611501 	 1.009693 
0.9611639 	 1.008670 
0.9611778 	 0.991125 
0.9611917 	 0.979011 
0.9612055 	 0.969423 
0.9612194 	 0.957502 
0.9612333 	 0.978515 
0.9612471 	 1.014130 
0.9612610 	 1.037555 
0.9612749 	 1.040659 
0.9612887 	 1.037788 
0.9613026 	 1.015913 
0.9613165 	 0.996534 
0.9613303 	 0.999920 
0.9613442 	 0.966403 
0.9613581 	 0.951601 
0.9613719 	 0.932377 
0.9613858 	 0.925831 
0.9613997 	 0.943305 
0.9614135 	 0.987510 
0.9614274 	 0.982663 
0.9614413 	 0.985256 
0.9614551 	 0.974653 
0.9614690 	 0.978669 
0.9614829 	 0.976703 
0.9614967 	 0.997478 
0.9615106 	 0.986954 
0.9615245 	 1.020662 
0.9615383 	 1.022777 
0.9615522 	 1.010143 
0.9615661 	 0.993036 
0.9615799 	 0.997158 
0.9615938 	 0.983532 
0.9616077 	 0.988479 
0.9616215 	 0.985988 
0.9616354 	 1.002481 
0.9616493 	 1.035948 
0.9616631 	 1.022261 
0.9616770 	 1.000907 
0.9616909 	 0.931153 
0.9617047 	 0.865073 
0.9617186 	 0.813355 
0.9617325 	 0.820388 
0.9617463 	 0.893526 
0.9617602 	 0.991505 
0.9617741 	 1.025094 
0.9617879 	 1.063330 
0.9618018 	 1.036765 
0.9618157 	 1.028977 
0.9618295 	 0.990456 
0.9618434 	 0.977858 
0.9618573 	 0.961284 
0.9618711 	 0.927037 
0.9618850 	 0.902021 
0.9618989 	 0.916811 
0.9619127 	 0.883147 
0.9619266 	 0.884715 
0.9619405 	 0.882899 
0.9619543 	 0.913798 
0.9619682 	 0.936227 
0.9619821 	 0.967588 
0.9619959 	 0.950695 
0.9620098 	 0.951706 
0.9620237 	 0.935797 
0.9620375 	 0.971020 
0.9620514 	 1.017313 
0.9620653 	 1.029589 
0.9620791 	 1.010482 
0.9620930 	 0.999930 
0.9621069 	 0.989012 
0.9621207 	 1.005860 
0.9621346 	 0.997150 
0.9621485 	 1.004958 
0.9621623 	 1.008329 
0.9621762 	 1.012230 
0.9621901 	 1.004773 
0.9622039 	 0.961062 
0.9622178 	 0.907534 
0.9622317 	 0.844134 
0.9622455 	 0.776946 
0.9622594 	 0.766256 
0.9622733 	 0.806111 
0.9622871 	 0.868704 
0.9623010 	 0.941962 
0.9623149 	 0.987212 
0.9623287 	 1.001246 
0.9623426 	 0.986651 
0.9623565 	 1.016591 
0.9623703 	 1.032094 
0.9623842 	 1.008519 
0.9623981 	 0.948102 
0.9624119 	 0.983117 
0.9624258 	 1.001646 
0.9624397 	 1.018028 
0.9624535 	 1.006413 
0.9624674 	 0.994276 
0.9624813 	 0.955793 
0.9624951 	 0.961389 
0.9625090 	 1.002496 
0.9625229 	 1.041040 
0.9625367 	 1.021920 
0.9625506 	 1.003696 
0.9625645 	 0.943330 
0.9625783 	 0.872318 
0.9625922 	 0.856711 
0.9626061 	 0.869666 
0.9626199 	 0.878808 
0.9626338 	 0.894155 
0.9626477 	 0.880989 
0.9626615 	 0.888874 
0.9626754 	 0.908630 
0.9626893 	 0.973953 
0.9627031 	 0.966739 
0.9627170 	 0.943921 
0.9627309 	 0.899278 
0.9627447 	 0.876912 
0.9627586 	 0.863539 
0.9627725 	 0.856557 
0.9627863 	 0.842171 
0.9628002 	 0.812344 
0.9628141 	 0.795244 
0.9628279 	 0.793246 
0.9628418 	 0.806537 
0.9628557 	 0.842648 
0.9628695 	 0.920014 
0.9628834 	 1.005906 
0.9628973 	 1.034615 
0.9629111 	 1.025196 
0.9629250 	 1.021223 
0.9629389 	 1.025662 
0.9629527 	 1.024429 
0.9629666 	 1.016418 
0.9629805 	 1.010507 
0.9629943 	 0.983826 
0.9630082 	 0.970256 
0.9630221 	 0.926266 
0.9630359 	 0.937362 
0.9630498 	 0.978242 
0.9630637 	 1.022208 
0.9630775 	 1.029033 
0.9630914 	 1.041999 
0.9631053 	 1.032049 
0.9631191 	 1.009676 
0.9631330 	 0.999844 
0.9631469 	 0.978274 
0.9631607 	 0.976554 
0.9631746 	 1.010673 
0.9631885 	 1.016650 
0.9632023 	 1.027983 
0.9632162 	 1.003851 
0.9632301 	 1.017151 
0.9632439 	 1.010717 
0.9632578 	 1.009864 
0.9632717 	 1.000044 
0.9632855 	 1.004303 
0.9632994 	 1.005924 
0.9633133 	 1.025696 
0.9633271 	 1.029808 
0.9633410 	 1.026897 
0.9633549 	 0.995328 
0.9633687 	 0.978785 
0.9633826 	 0.946737 
0.9633965 	 0.969202 
0.9634103 	 0.984454 
0.9634242 	 1.007801 
0.9634381 	 1.015584 
0.9634519 	 1.016445 
0.9634658 	 0.975689 
0.9634797 	 0.944847 
0.9634935 	 0.912488 
0.9635074 	 0.921592 
0.9635213 	 0.948217 
0.9635351 	 0.991224 
0.9635490 	 0.979484 
0.9635629 	 0.942743 
0.9635767 	 0.860366 
0.9635906 	 0.777371 
0.9636045 	 0.737672 
0.9636183 	 0.778727 
0.9636322 	 0.846136 
0.9636461 	 0.910667 
0.9636599 	 0.950496 
0.9636738 	 0.978186 
0.9636877 	 1.001898 
0.9637015 	 1.017035 
0.9637154 	 1.016756 
0.9637293 	 1.019179 
0.9637431 	 1.000262 
0.9637570 	 0.954951 
0.9637709 	 0.916409 
0.9637847 	 0.908986 
0.9637986 	 0.899717 
0.9638125 	 0.881719 
0.9638263 	 0.878641 
0.9638402 	 0.938197 
0.9638541 	 1.009483 
0.9638679 	 1.042738 
0.9638818 	 1.020362 
0.9638957 	 1.001020 
0.9639095 	 0.944295 
0.9639234 	 0.893850 
0.9639373 	 0.876727 
0.9639511 	 0.871601 
0.9639650 	 0.880894 
0.9639789 	 0.796684 
0.9639927 	 0.705117 
0.9640066 	 0.701589 
0.9640205 	 0.770939 
0.9640343 	 0.879417 
0.9640482 	 0.949573 
0.9640621 	 0.986820 
0.9640759 	 1.022406 
0.9640898 	 1.031901 
0.9641037 	 1.027511 
0.9641175 	 1.016545 
0.9641314 	 1.016950 
0.9641453 	 1.002684 
0.9641591 	 1.003395 
0.9641730 	 0.993055 
0.9641869 	 0.988471 
0.9642007 	 0.994360 
0.9642146 	 1.008879 
0.9642285 	 1.009963 
0.9642423 	 1.033087 
0.9642562 	 1.019937 
0.9642701 	 1.032427 
0.9642839 	 1.018099 
0.9642978 	 1.014712 
0.9643117 	 1.007471 
0.9643255 	 0.985635 
0.9643394 	 0.959144 
0.9643533 	 0.929939 
0.9643671 	 0.945426 
0.9643810 	 0.974417 
0.9643949 	 0.992293 
0.9644087 	 0.998909 
0.9644226 	 0.995268 
0.9644365 	 0.989584 
0.9644503 	 0.949431 
0.9644642 	 0.896540 
0.9644781 	 0.871341 
0.9644919 	 0.901090 
0.9645058 	 0.959966 
0.9645197 	 1.006351 
0.9645335 	 1.014391 
0.9645474 	 1.016186 
0.9645613 	 0.990309 
0.9645751 	 0.976247 
0.9645890 	 0.954045 
0.9646029 	 0.941350 
0.9646167 	 0.947035 
0.9646306 	 0.983782 
0.9646445 	 1.002481 
0.9646583 	 0.997793 
0.9646722 	 0.991081 
0.9646861 	 0.983598 
0.9646999 	 0.967507 
0.9647138 	 0.953449 
0.9647277 	 0.913183 
0.9647415 	 0.893170 
0.9647554 	 0.878745 
0.9647693 	 0.902325 
0.9647831 	 0.889016 
0.9647970 	 0.944743 
0.9648109 	 0.991456 
0.9648247 	 1.004452 
0.9648386 	 0.984359 
0.9648525 	 0.994172 
0.9648663 	 0.999490 
0.9648802 	 0.963318 
0.9648941 	 0.866492 
0.9649079 	 0.783700 
0.9649218 	 0.777960 
0.9649357 	 0.807366 
0.9649495 	 0.830368 
0.9649634 	 0.862946 
0.9649773 	 0.898425 
0.9649911 	 0.945447 
0.9650050 	 0.964768 
0.9650189 	 1.007550 
0.9650327 	 1.009452 
0.9650466 	 1.021919 
0.9650605 	 1.004883 
0.9650743 	 1.004875 
0.9650882 	 0.997729 
0.9651021 	 1.002866 
0.9651159 	 0.969511 
0.9651298 	 0.959609 
0.9651437 	 0.954280 
0.9651575 	 0.945058 
0.9651714 	 0.934859 
0.9651853 	 0.927514 
0.9651991 	 0.937802 
0.9652130 	 0.955079 
0.9652269 	 0.972799 
0.9652407 	 0.963051 
0.9652546 	 0.946711 
0.9652685 	 0.946712 
0.9652823 	 0.972723 
0.9652962 	 0.993464 
0.9653101 	 1.007043 
0.9653239 	 0.994235 
0.9653378 	 0.991117 
0.9653517 	 0.993212 
0.9653655 	 1.006316 
0.9653794 	 1.006911 
0.9653933 	 1.021599 
0.9654071 	 1.025050 
0.9654210 	 1.030017 
0.9654349 	 1.023625 
0.9654487 	 1.002773 
0.9654626 	 0.929918 
0.9654765 	 0.851012 
0.9654903 	 0.797044 
0.9655042 	 0.814513 
0.9655181 	 0.898268 
0.9655319 	 0.947110 
0.9655458 	 0.916932 
0.9655597 	 0.865678 
0.9655735 	 0.870747 
0.9655874 	 0.909681 
0.9656013 	 0.957687 
0.9656151 	 0.977674 
0.9656290 	 0.986578 
0.9656429 	 0.991676 
0.9656567 	 1.004098 
0.9656706 	 1.021938 
0.9656845 	 1.021935 
0.9656983 	 1.016598 
0.9657122 	 1.006754 
0.9657261 	 0.964982 
0.9657399 	 0.906372 
0.9657538 	 0.852838 
0.9657677 	 0.844836 
0.9657815 	 0.893656 
0.9657954 	 0.929009 
0.9658093 	 0.941212 
0.9658231 	 0.948764 
0.9658370 	 0.972050 
0.9658509 	 0.978121 
0.9658647 	 0.970581 
0.9658786 	 0.928386 
0.9658925 	 0.887445 
0.9659063 	 0.877114 
0.9659202 	 0.924262 
0.9659341 	 0.989934 
0.9659479 	 1.021593 
0.9659618 	 1.022321 
0.9659757 	 1.000775 
0.9659895 	 0.964248 
0.9660034 	 0.878839 
0.9660173 	 0.807708 
0.9660311 	 0.805629 
0.9660450 	 0.851305 
0.9660589 	 0.899774 
0.9660727 	 0.902944 
0.9660866 	 0.884116 
0.9661005 	 0.860294 
0.9661143 	 0.851531 
0.9661282 	 0.869042 
0.9661421 	 0.915441 
0.9661559 	 0.965948 
0.9661698 	 0.981924 
0.9661837 	 0.976585 
0.9661975 	 0.978452 
0.9662114 	 0.985531 
0.9662253 	 1.013842 
0.9662391 	 1.011705 
0.9662530 	 0.998621 
0.9662669 	 0.985270 
0.9662807 	 0.985301 
0.9662946 	 1.006087 
0.9663085 	 1.011963 
0.9663223 	 1.005798 
0.9663362 	 0.968086 
0.9663501 	 0.924772 
0.9663639 	 0.906826 
0.9663778 	 0.900437 
0.9663917 	 0.888363 
0.9664055 	 0.861523 
0.9664194 	 0.872691 
0.9664333 	 0.919463 
0.9664471 	 0.986088 
0.9664610 	 1.024278 
0.9664749 	 1.040593 
0.9664887 	 1.072330 
0.9665026 	 1.060479 
0.9665165 	 1.029284 
0.9665303 	 0.995684 
0.9665442 	 0.991294 
0.9665581 	 0.978596 
0.9665719 	 0.969194 
0.9665858 	 0.949490 
0.9665997 	 0.944624 
0.9666135 	 0.934626 
0.9666274 	 0.907486 
0.9666413 	 0.883714 
0.9666551 	 0.899088 
0.9666690 	 0.936256 
0.9666829 	 0.979011 
0.9666967 	 0.962622 
0.9667106 	 0.924566 
0.9667245 	 0.884504 
0.9667383 	 0.873794 
0.9667522 	 0.892084 
0.9667661 	 0.933634 
0.9667799 	 0.983976 
0.9667938 	 1.007766 
0.9668077 	 0.998839 
0.9668215 	 0.984093 
0.9668354 	 0.968623 
0.9668493 	 0.991976 
0.9668631 	 1.010431 
0.9668770 	 1.007711 
0.9668909 	 0.983346 
0.9669047 	 0.945468 
0.9669186 	 0.943133 
0.9669325 	 0.960216 
0.9669463 	 0.996780 
0.9669602 	 1.009294 
0.9669741 	 1.017924 
0.9669879 	 1.017458 
0.9670018 	 1.034301 
0.9670157 	 1.025015 
0.9670295 	 1.011960 
0.9670434 	 1.008604 
0.9670573 	 1.020446 
0.9670711 	 1.032655 
0.9670850 	 1.029377 
0.9670989 	 1.028024 
0.9671127 	 1.028838 
0.9671266 	 1.004653 
0.9671405 	 0.977326 
0.9671543 	 0.951311 
0.9671682 	 0.937940 
0.9671821 	 0.946815 
0.9671959 	 0.954449 
0.9672098 	 0.936744 
0.9672237 	 0.882091 
0.9672375 	 0.866155 
0.9672514 	 0.911243 
0.9672653 	 0.965476 
0.9672791 	 0.986659 
0.9672930 	 0.992795 
0.9673069 	 1.011079 
0.9673207 	 1.030196 
0.9673346 	 1.025169 
0.9673484 	 1.004265 
0.9673623 	 1.000478 
0.9673762 	 1.002264 
0.9673900 	 0.997683 
0.9674039 	 0.980853 
0.9674178 	 0.963675 
0.9674316 	 0.967807 
0.9674455 	 0.969986 
0.9674594 	 0.972431 
0.9674732 	 0.964940 
0.9674871 	 0.926770 
0.9675010 	 0.903509 
0.9675148 	 0.912352 
0.9675287 	 0.902237 
0.9675426 	 0.877485 
0.9675564 	 0.862840 
0.9675703 	 0.882992 
0.9675842 	 0.929942 
0.9675980 	 0.976425 
0.9676119 	 0.999151 
0.9676258 	 1.006783 
0.9676396 	 0.999937 
0.9676535 	 0.989307 
0.9676674 	 0.960427 
0.9676812 	 0.939086 
0.9676951 	 0.907689 
0.9677090 	 0.851446 
0.9677228 	 0.736664 
0.9677367 	 0.656237 
0.9677506 	 0.673985 
0.9677644 	 0.788704 
0.9677783 	 0.860405 
0.9677922 	 0.875106 
0.9678060 	 0.870331 
0.9678199 	 0.873588 
0.9678338 	 0.887954 
0.9678476 	 0.908176 
0.9678615 	 0.938966 
0.9678754 	 0.969586 
0.9678892 	 0.996401 
0.9679031 	 1.005237 
0.9679170 	 1.008326 
0.9679308 	 1.004189 
0.9679447 	 0.997617 
0.9679586 	 1.000352 
0.9679724 	 1.016340 
0.9679863 	 1.014958 
0.9680002 	 1.008929 
0.9680140 	 1.021418 
0.9680279 	 1.007560 
0.9680418 	 0.979451 
0.9680556 	 0.946273 
0.9680695 	 0.938557 
0.9680834 	 0.944813 
0.9680972 	 0.961959 
0.9681111 	 0.981560 
0.9681250 	 0.957400 
0.9681388 	 0.960117 
0.9681527 	 0.984038 
0.9681666 	 1.011912 
0.9681804 	 1.023584 
0.9681943 	 1.019827 
0.9682082 	 1.004064 
0.9682220 	 0.977011 
0.9682359 	 0.955654 
0.9682498 	 0.957937 
0.9682636 	 0.969392 
0.9682775 	 0.995132 
0.9682914 	 1.038876 
0.9683052 	 1.058319 
0.9683191 	 1.048806 
0.9683330 	 1.036326 
0.9683468 	 1.014852 
0.9683607 	 0.978552 
0.9683746 	 0.925238 
0.9683884 	 0.880914 
0.9684023 	 0.891775 
0.9684162 	 0.956563 
0.9684300 	 0.997767 
0.9684439 	 1.017905 
0.9684578 	 1.010373 
0.9684716 	 1.007754 
0.9684855 	 1.024353 
0.9684994 	 1.024528 
0.9685132 	 1.016280 
0.9685271 	 1.028244 
0.9685410 	 1.022761 
0.9685548 	 1.033532 
0.9685687 	 1.032412 
0.9685826 	 1.002479 
0.9685964 	 0.954209 
0.9686103 	 0.912484 
0.9686242 	 0.892611 
0.9686380 	 0.930524 
0.9686519 	 0.975705 
0.9686658 	 1.012242 
0.9686796 	 1.026499 
0.9686935 	 1.025908 
0.9687074 	 1.018036 
0.9687212 	 1.015873 
0.9687351 	 0.996564 
0.9687490 	 0.960796 
0.9687628 	 0.921737 
0.9687767 	 0.907300 
0.9687906 	 0.935698 
0.9688044 	 0.985120 
0.9688183 	 1.005522 
0.9688322 	 0.994115 
0.9688460 	 0.981743 
0.9688599 	 0.972405 
0.9688738 	 0.988160 
0.9688876 	 0.975994 
0.9689015 	 0.929340 
0.9689154 	 0.919857 
0.9689292 	 0.948649 
0.9689431 	 1.001330 
0.9689570 	 1.012992 
0.9689708 	 1.014128 
0.9689847 	 0.995342 
0.9689986 	 0.984026 
0.9690124 	 0.966091 
0.9690263 	 0.947458 
0.9690402 	 0.908652 
0.9690540 	 0.835920 
0.9690679 	 0.777304 
0.9690818 	 0.809917 
0.9690956 	 0.857563 
0.9691095 	 0.878846 
0.9691234 	 0.888058 
0.9691372 	 0.890200 
0.9691511 	 0.940189 
0.9691650 	 0.973723 
0.9691788 	 0.964655 
0.9691927 	 0.963150 
0.9692066 	 0.981971 
0.9692204 	 0.987517 
0.9692343 	 0.987004 
0.9692482 	 0.964409 
0.9692620 	 0.917940 
0.9692759 	 0.886802 
0.9692898 	 0.892892 
0.9693036 	 0.910560 
0.9693175 	 0.944053 
0.9693314 	 0.980905 
0.9693452 	 1.015442 
0.9693591 	 1.029710 
0.9693730 	 1.026039 
0.9693868 	 1.012345 
0.9694007 	 0.992377 
0.9694146 	 0.976426 
0.9694284 	 0.972141 
0.9694423 	 0.978885 
0.9694562 	 0.993882 
0.9694700 	 0.990509 
0.9694839 	 0.981321 
0.9694978 	 0.957573 
0.9695116 	 0.937573 
0.9695255 	 0.921475 
0.9695394 	 0.912428 
0.9695532 	 0.883486 
0.9695671 	 0.837641 
0.9695810 	 0.819608 
0.9695948 	 0.875981 
0.9696087 	 0.938084 
0.9696226 	 0.974242 
0.9696364 	 0.969734 
0.9696503 	 0.950438 
0.9696642 	 0.930148 
0.9696780 	 0.939754 
0.9696919 	 0.978072 
0.9697058 	 1.021570 
0.9697196 	 1.018186 
0.9697335 	 1.009080 
0.9697474 	 0.956093 
0.9697612 	 0.918197 
0.9697751 	 0.898253 
0.9697890 	 0.923616 
0.9698028 	 0.969698 
0.9698167 	 1.008427 
0.9698306 	 1.006496 
0.9698444 	 1.029739 
0.9698583 	 1.015688 
0.9698722 	 1.009954 
0.9698860 	 0.997076 
0.9698999 	 0.970838 
0.9699138 	 0.935156 
0.9699276 	 0.934819 
0.9699415 	 0.951388 
0.9699554 	 0.988442 
0.9699692 	 0.992431 
0.9699831 	 1.022505 
0.9699970 	 1.027527 
0.9700108 	 1.008749 
0.9700247 	 1.009181 
0.9700386 	 0.992260 
0.9700524 	 0.980498 
0.9700663 	 1.000384 
0.9700802 	 1.001079 
0.9700940 	 1.002470 
0.9701079 	 0.975162 
0.9701218 	 0.940661 
0.9701356 	 0.892550 
0.9701495 	 0.860985 
0.9701634 	 0.848518 
0.9701772 	 0.875023 
0.9701911 	 0.920988 
0.9702050 	 0.977892 
0.9702188 	 1.015105 
0.9702327 	 1.024185 
0.9702466 	 1.038107 
0.9702604 	 1.030602 
0.9702743 	 1.021111 
0.9702882 	 1.005990 
0.9703020 	 1.005525 
0.9703159 	 0.988721 
0.9703298 	 0.993854 
0.9703436 	 0.941402 
0.9703575 	 0.873597 
0.9703714 	 0.801517 
0.9703852 	 0.787249 
0.9703991 	 0.815570 
0.9704130 	 0.868586 
0.9704268 	 0.907370 
0.9704407 	 0.966416 
0.9704546 	 0.984392 
0.9704684 	 0.999511 
0.9704823 	 0.998841 
0.9704962 	 0.997153 
0.9705100 	 0.994353 
0.9705239 	 1.001807 
0.9705378 	 0.989463 
0.9705516 	 0.990453 
0.9705655 	 0.979944 
0.9705794 	 0.994887 
0.9705932 	 0.995994 
0.9706071 	 1.011643 
0.9706210 	 1.014467 
0.9706348 	 1.014523 
0.9706487 	 0.999637 
0.9706626 	 0.978662 
0.9706764 	 0.922324 
0.9706903 	 0.911177 
0.9707042 	 0.904270 
0.9707180 	 0.863860 
0.9707319 	 0.754691 
0.9707458 	 0.682260 
0.9707596 	 0.720236 
0.9707735 	 0.803682 
0.9707874 	 0.857475 
0.9708012 	 0.914575 
0.9708151 	 0.927059 
0.9708290 	 0.909702 
0.9708428 	 0.888273 
0.9708567 	 0.896973 
0.9708706 	 0.925044 
0.9708844 	 0.984203 
0.9708983 	 1.005575 
0.9709122 	 1.008065 
0.9709260 	 1.008614 
0.9709399 	 0.993057 
0.9709538 	 0.982241 
0.9709676 	 0.987876 
0.9709815 	 0.976186 
0.9709954 	 0.951065 
0.9710092 	 0.937110 
0.9710231 	 0.956672 
0.9710370 	 0.984079 
0.9710508 	 0.997539 
0.9710647 	 0.995647 
0.9710786 	 0.995347 
0.9710924 	 0.995271 
0.9711063 	 0.989965 
0.9711202 	 1.013672 
0.9711340 	 1.021585 
0.9711479 	 1.041134 
0.9711618 	 1.027961 
0.9711756 	 1.029851 
0.9711895 	 1.013230 
0.9712034 	 0.994949 
0.9712172 	 0.961427 
0.9712311 	 0.929986 
0.9712450 	 0.923351 
0.9712588 	 0.956314 
0.9712727 	 0.985706 
0.9712866 	 1.016351 
0.9713004 	 1.010001 
0.9713143 	 1.020959 
0.9713282 	 0.984833 
0.9713420 	 0.974125 
0.9713559 	 0.956774 
0.9713698 	 0.957788 
0.9713836 	 0.960454 
0.9713975 	 0.997946 
0.9714114 	 1.013948 
0.9714252 	 1.037375 
0.9714391 	 1.025956 
0.9714530 	 1.023303 
0.9714668 	 1.004194 
0.9714807 	 1.015667 
0.9714946 	 1.002757 
0.9715084 	 1.008396 
0.9715223 	 1.018392 
0.9715362 	 1.030006 
0.9715500 	 1.015956 
0.9715639 	 1.005736 
0.9715778 	 1.011462 
0.9715916 	 1.016571 
0.9716055 	 0.976963 
0.9716194 	 0.948623 
0.9716332 	 0.883587 
0.9716471 	 0.843128 
0.9716610 	 0.858899 
0.9716748 	 0.920129 
0.9716887 	 0.959615 
0.9717026 	 0.987883 
0.9717164 	 0.998973 
0.9717303 	 0.979746 
0.9717442 	 0.984908 
0.9717580 	 0.984461 
0.9717719 	 1.022900 
0.9717858 	 1.030288 
0.9717996 	 1.011060 
0.9718135 	 0.955487 
0.9718274 	 0.901729 
0.9718412 	 0.860859 
0.9718551 	 0.849039 
0.9718690 	 0.852556 
0.9718828 	 0.853727 
0.9718967 	 0.853686 
0.9719106 	 0.853295 
0.9719244 	 0.853207 


==> anc/HD58367/HD58367_80.dat <==
0.9464563 	 0.824170 
0.9464700 	 0.798955 
0.9464837 	 0.779349 
0.9464974 	 0.818354 
0.9465110 	 0.835468 
0.9465247 	 0.837524 
0.9465384 	 0.811389 
0.9465521 	 0.825974 
0.9465658 	 0.783623 
0.9465795 	 0.714156 
0.9465932 	 0.799891 
0.9466068 	 0.906014 
0.9466205 	 0.954453 
0.9466342 	 0.889688 
0.9466479 	 0.915741 
0.9466616 	 0.989778 
0.9466753 	 0.972625 
0.9466889 	 0.932073 
0.9467026 	 1.011829 
0.9467163 	 0.948594 
0.9467300 	 0.952356 
0.9467437 	 0.948164 
0.9467574 	 0.978763 
0.9467711 	 1.000147 
0.9467847 	 0.994143 
0.9467984 	 1.040402 
0.9468121 	 1.068595 
0.9468258 	 1.032736 
0.9468395 	 0.862193 
0.9468532 	 0.851776 
0.9468668 	 0.864463 
0.9468805 	 0.862389 
0.9468942 	 0.894769 
0.9469079 	 0.963807 
0.9469216 	 1.013752 
0.9469353 	 1.079196 
0.9469489 	 1.028199 
0.9469626 	 0.974812 
0.9469763 	 0.977093 
0.9469900 	 0.983387 
0.9470037 	 0.997136 
0.9470174 	 0.980919 
0.9470311 	 0.937082 
0.9470447 	 0.904152 
0.9470584 	 0.954168 
0.9470721 	 0.960128 
0.9470858 	 0.944457 
0.9470995 	 1.033294 
0.9471132 	 1.000689 
0.9471268 	 0.843062 
0.9471405 	 0.781740 
0.9471542 	 0.758170 
0.9471679 	 0.866626 
0.9471816 	 0.979936 
0.9471953 	 0.917733 
0.9472090 	 0.990857 
0.9472226 	 1.006063 
0.9472363 	 0.974662 
0.9472500 	 0.914867 
0.9472637 	 0.898443 
0.9472774 	 0.907198 
0.9472911 	 0.944328 
0.9473047 	 0.951002 
0.9473184 	 0.875229 
0.9473321 	 0.936409 
0.9473458 	 0.957697 
0.9473595 	 0.929335 
0.9473732 	 0.971630 
0.9473868 	 1.026988 
0.9474005 	 1.014102 
0.9474142 	 0.980314 
0.9474279 	 1.004383 
0.9474416 	 0.994364 
0.9474553 	 0.972572 
0.9474690 	 1.003874 
0.9474826 	 1.058692 
0.9474963 	 1.039718 
0.9475100 	 1.015986 
0.9475237 	 1.013007 
0.9475374 	 0.961212 
0.9475511 	 0.855707 
0.9475647 	 0.796702 
0.9475784 	 0.820323 
0.9475921 	 0.856588 
0.9476058 	 0.904625 
0.9476195 	 0.936415 
0.9476332 	 0.895684 
0.9476469 	 0.965881 
0.9476605 	 1.121355 
0.9476742 	 1.110229 
0.9476879 	 0.959554 
0.9477016 	 0.984525 
0.9477153 	 0.898382 
0.9477290 	 0.920151 
0.9477426 	 0.908301 
0.9477563 	 0.933650 
0.9477700 	 0.949567 
0.9477837 	 1.058913 
0.9477974 	 0.981072 
0.9478111 	 0.970580 
0.9478247 	 1.005297 
0.9478384 	 1.001920 
0.9478521 	 0.969120 
0.9478658 	 0.881202 
0.9478795 	 0.763728 
0.9478932 	 0.758738 
0.9479069 	 0.821202 
0.9479205 	 0.877022 
0.9479342 	 0.880376 
0.9479479 	 0.837808 
0.9479616 	 0.857371 
0.9479753 	 0.841622 
0.9479890 	 0.894074 
0.9480026 	 0.909678 
0.9480163 	 0.982935 
0.9480300 	 1.028085 
0.9480437 	 1.021197 
0.9480574 	 0.932004 
0.9480711 	 0.898663 
0.9480848 	 0.799685 
0.9480984 	 0.770533 
0.9481121 	 0.786643 
0.9481258 	 0.838376 
0.9481395 	 0.938525 
0.9481532 	 1.011315 
0.9481669 	 1.008910 
0.9481805 	 1.007598 
0.9481942 	 1.020716 
0.9482079 	 1.034674 
0.9482216 	 1.053888 
0.9482353 	 0.995956 
0.9482490 	 1.093765 
0.9482626 	 1.105619 
0.9482763 	 1.176028 
0.9482900 	 0.985224 
0.9483037 	 0.976888 
0.9483174 	 0.915377 
0.9483311 	 0.863304 
0.9483448 	 0.801875 
0.9483584 	 0.829909 
0.9483721 	 0.831811 
0.9483858 	 0.915431 
0.9483995 	 1.162709 
0.9484132 	 1.115602 
0.9484269 	 1.068691 
0.9484405 	 1.025482 
0.9484542 	 1.050912 
0.9484679 	 1.030367 
0.9484816 	 1.076882 
0.9484953 	 1.037970 
0.9485090 	 1.002997 
0.9485227 	 1.002870 
0.9485363 	 1.003432 
0.9485500 	 1.006668 
0.9485637 	 0.999797 
0.9485774 	 0.982712 
0.9485911 	 0.996814 
0.9486048 	 0.956121 
0.9486184 	 0.943262 
0.9486321 	 0.897867 
0.9486458 	 0.887742 
0.9486595 	 0.891366 
0.9486732 	 0.898798 
0.9486869 	 0.859366 
0.9487006 	 0.853480 
0.9487142 	 0.838517 
0.9487279 	 0.845281 
0.9487416 	 0.874629 
0.9487553 	 0.922148 
0.9487690 	 0.911599 
0.9487827 	 0.911189 
0.9487963 	 0.887057 
0.9488100 	 0.898354 
0.9488237 	 0.941264 
0.9488374 	 0.973342 
0.9488511 	 0.977056 
0.9488648 	 0.963339 
0.9488784 	 0.932249 
0.9488921 	 0.919744 
0.9489058 	 0.954734 
0.9489195 	 0.897336 
0.9489332 	 0.904118 
0.9489469 	 0.888279 
0.9489606 	 0.866574 
0.9489742 	 0.846258 
0.9489879 	 0.858806 
0.9490016 	 0.867113 
0.9490153 	 0.908918 
0.9490290 	 0.917088 
0.9490427 	 0.918985 
0.9490563 	 0.853144 
0.9490700 	 0.822046 
0.9490837 	 0.862760 
0.9490974 	 0.943638 
0.9491111 	 0.975241 
0.9491248 	 0.983356 
0.9491385 	 0.981355 
0.9491521 	 0.980802 
0.9491658 	 0.991584 
0.9491795 	 0.981442 
0.9491932 	 0.987983 
0.9492069 	 0.985220 
0.9492206 	 1.006413 
0.9492342 	 1.006426 
0.9492479 	 1.019137 
0.9492616 	 1.033909 
0.9492753 	 0.984941 
0.9492890 	 0.998744 
0.9493027 	 0.979560 
0.9493163 	 0.973326 
0.9493300 	 0.983387 
0.9493437 	 0.966245 
0.9493574 	 0.974292 
0.9493711 	 0.978615 
0.9493848 	 0.953476 
0.9493985 	 0.938823 
0.9494121 	 0.939431 
0.9494258 	 0.953193 
0.9494395 	 0.972035 
0.9494532 	 0.964769 
0.9494669 	 0.938430 
0.9494806 	 0.907847 
0.9494942 	 0.878745 
0.9495079 	 0.865476 
0.9495216 	 0.889149 
0.9495353 	 0.888221 
0.9495490 	 0.920392 
0.9495627 	 0.901979 
0.9495764 	 0.924438 
0.9495900 	 0.989003 
0.9496037 	 0.974180 
0.9496174 	 0.977823 
0.9496311 	 0.951282 
0.9496448 	 0.878634 
0.9496585 	 0.869043 
0.9496721 	 0.898339 
0.9496858 	 0.900676 
0.9496995 	 1.012686 
0.9497132 	 1.025732 
0.9497269 	 1.046893 
0.9497406 	 1.011003 
0.9497542 	 0.990843 
0.9497679 	 0.962197 
0.9497816 	 0.940994 
0.9497953 	 0.936923 
0.9498090 	 0.893632 
0.9498227 	 0.900802 
0.9498364 	 0.912814 
0.9498500 	 0.936812 
0.9498637 	 0.959015 
0.9498774 	 0.990554 
0.9498911 	 0.957554 
0.9499048 	 0.900501 
0.9499185 	 0.849899 
0.9499321 	 0.893100 
0.9499458 	 0.970499 
0.9499595 	 1.008974 
0.9499732 	 1.076783 
0.9499869 	 1.100636 
0.9500006 	 1.064079 
0.9500143 	 1.050140 
0.9500279 	 1.004695 
0.9500416 	 0.991282 
0.9500553 	 0.984108 
0.9500690 	 0.982786 
0.9500827 	 0.999504 
0.9500964 	 1.000707 
0.9501100 	 0.989843 
0.9501237 	 0.991228 
0.9501374 	 0.989969 
0.9501511 	 0.998296 
0.9501648 	 0.995165 
0.9501785 	 0.984515 
0.9501921 	 0.991817 
0.9502058 	 0.960296 
0.9502195 	 0.939204 
0.9502332 	 0.959188 
0.9502469 	 0.992139 
0.9502606 	 1.012852 
0.9502743 	 1.047513 
0.9502879 	 1.070886 
0.9503016 	 1.123527 
0.9503153 	 1.119451 
0.9503290 	 1.028565 
0.9503427 	 0.807565 
0.9503564 	 0.856610 
0.9503700 	 0.849712 
0.9503837 	 0.819972 
0.9503974 	 0.840696 
0.9504111 	 0.852321 
0.9504248 	 0.931126 
0.9504385 	 0.968891 
0.9504522 	 0.980546 
0.9504658 	 0.993135 
0.9504795 	 1.004315 
0.9504932 	 0.996659 
0.9505069 	 1.011712 
0.9505206 	 1.003839 
0.9505343 	 1.002605 
0.9505479 	 0.990703 
0.9505616 	 0.953292 
0.9505753 	 0.922665 
0.9505890 	 0.873844 
0.9506027 	 0.833936 
0.9506164 	 0.812770 
0.9506300 	 0.846684 
0.9506437 	 0.911564 
0.9506574 	 0.965398 
0.9506711 	 0.966441 
0.9506848 	 0.928970 
0.9506985 	 0.931364 
0.9507122 	 0.916508 
0.9507258 	 0.919878 
0.9507395 	 0.908450 
0.9507532 	 0.885248 
0.9507669 	 0.896068 
0.9507806 	 0.910252 
0.9507943 	 0.917278 
0.9508079 	 0.954837 
0.9508216 	 0.959308 
0.9508353 	 0.998132 
0.9508490 	 1.000856 
0.9508627 	 0.979762 
0.9508764 	 0.962420 
0.9508901 	 0.946325 
0.9509037 	 0.932948 
0.9509174 	 0.960993 
0.9509311 	 0.979536 
0.9509448 	 0.986676 
0.9509585 	 0.982407 
0.9509722 	 0.989322 
0.9509858 	 0.993491 
0.9509995 	 0.986151 
0.9510132 	 0.976356 
0.9510269 	 0.981016 
0.9510406 	 0.948711 
0.9510543 	 0.927832 
0.9510679 	 0.909118 
0.9510816 	 0.936564 
0.9510953 	 0.968551 
0.9511090 	 0.989146 
0.9511227 	 0.989889 
0.9511364 	 0.997958 
0.9511501 	 0.950059 
0.9511637 	 0.875303 
0.9511774 	 0.801425 
0.9511911 	 0.809670 
0.9512048 	 0.847573 
0.9512185 	 0.892109 
0.9512322 	 0.839438 
0.9512458 	 0.788832 
0.9512595 	 0.759745 
0.9512732 	 0.798858 
0.9512869 	 0.882548 
0.9513006 	 0.924433 
0.9513143 	 0.971263 
0.9513280 	 0.984511 
0.9513416 	 0.997174 
0.9513553 	 1.003791 
0.9513690 	 1.003439 
0.9513827 	 1.013025 
0.9513964 	 1.000532 
0.9514101 	 0.979163 
0.9514237 	 0.993894 
0.9514374 	 0.995382 
0.9514511 	 0.982455 
0.9514648 	 0.953088 
0.9514785 	 0.895547 
0.9514922 	 0.816149 
0.9515058 	 0.789409 
0.9515195 	 0.832153 
0.9515332 	 0.935787 
0.9515469 	 0.996137 
0.9515606 	 0.968921 
0.9515743 	 0.979008 
0.9515880 	 1.004947 
0.9516016 	 1.046983 
0.9516153 	 1.127887 
0.9516290 	 1.109042 
0.9516427 	 1.042913 
0.9516564 	 0.996978 
0.9516701 	 0.997147 
0.9516837 	 0.944376 
0.9516974 	 0.926380 
0.9517111 	 0.939778 
0.9517248 	 0.956815 
0.9517385 	 0.966513 
0.9517522 	 0.967665 
0.9517659 	 0.958396 
0.9517795 	 0.951657 
0.9517932 	 0.958766 
0.9518069 	 0.995729 
0.9518206 	 0.983294 
0.9518343 	 1.005802 
0.9518480 	 1.013802 
0.9518616 	 1.029552 
0.9518753 	 1.014806 
0.9518890 	 1.023673 
0.9519027 	 1.017873 
0.9519164 	 1.029126 
0.9519301 	 1.024879 
0.9519438 	 0.967949 
0.9519574 	 0.862832 
0.9519711 	 0.856348 
0.9519848 	 0.798355 
0.9519985 	 0.773612 
0.9520122 	 0.780933 
0.9520259 	 0.833579 
0.9520395 	 0.893383 
0.9520532 	 0.969699 
0.9520669 	 0.997183 
0.9520806 	 1.008633 
0.9520943 	 1.018157 
0.9521080 	 1.023002 
0.9521216 	 1.013675 
0.9521353 	 1.003703 
0.9521490 	 0.992861 
0.9521627 	 0.953287 
0.9521764 	 0.838072 
0.9521901 	 0.724984 
0.9522038 	 0.778918 
0.9522174 	 0.892124 
0.9522311 	 0.949659 
0.9522448 	 0.978696 
0.9522585 	 0.988174 
0.9522722 	 0.993956 
0.9522859 	 0.981633 
0.9522995 	 1.000741 
0.9523132 	 0.997096 
0.9523269 	 0.989382 
0.9523406 	 0.994178 
0.9523543 	 1.000430 
0.9523680 	 1.018115 
0.9523817 	 1.006202 
0.9523953 	 1.027545 
0.9524090 	 1.037823 
0.9524227 	 1.033851 
0.9524364 	 1.060096 
0.9524501 	 1.054700 
0.9524638 	 1.077473 
0.9524774 	 1.056812 
0.9524911 	 1.080913 
0.9525048 	 1.063571 
0.9525185 	 1.038785 
0.9525322 	 1.021138 
0.9525459 	 1.013477 
0.9525595 	 1.016524 
0.9525732 	 1.025581 
0.9525869 	 1.012906 
0.9526006 	 1.007945 
0.9526143 	 1.011800 
0.9526280 	 1.000283 
0.9526417 	 1.003916 
0.9526553 	 0.990731 
0.9526690 	 0.983998 
0.9526827 	 0.946892 
0.9526964 	 0.931849 
0.9527101 	 0.953302 
0.9527238 	 0.987642 
0.9527374 	 1.022305 
0.9527511 	 1.035309 
0.9527648 	 1.010184 
0.9527785 	 0.993122 
0.9527922 	 0.949423 
0.9528059 	 0.897137 
0.9528196 	 0.827922 
0.9528332 	 0.833698 
0.9528469 	 0.806856 
0.9528606 	 0.794747 
0.9528743 	 0.767260 
0.9528880 	 0.739333 
0.9529017 	 0.753290 
0.9529153 	 0.826050 
0.9529290 	 0.899129 
0.9529427 	 0.956508 
0.9529564 	 0.971509 
0.9529701 	 0.981949 
0.9529838 	 1.001687 
0.9529974 	 1.016353 
0.9530111 	 1.020958 
0.9530248 	 1.015451 
0.9530385 	 1.011577 
0.9530522 	 1.028798 
0.9530659 	 1.019509 
0.9530796 	 1.021181 
0.9530932 	 0.988078 
0.9531069 	 0.918833 
0.9531206 	 0.826835 
0.9531343 	 0.762393 
0.9531480 	 0.747204 
0.9531617 	 0.772226 
0.9531753 	 0.834883 
0.9531890 	 0.927719 
0.9532027 	 0.974076 
0.9532164 	 0.991166 
0.9532301 	 0.988482 
0.9532438 	 0.988083 
0.9532575 	 1.010911 
0.9532711 	 1.007032 
0.9532848 	 0.985795 
0.9532985 	 0.968376 
0.9533122 	 0.960614 
0.9533259 	 0.959163 
0.9533396 	 0.979258 
0.9533532 	 0.997529 
0.9533669 	 1.005831 
0.9533806 	 1.020440 
0.9533943 	 1.027049 
0.9534080 	 1.026933 
0.9534217 	 1.023502 
0.9534353 	 1.015205 
0.9534490 	 1.012707 
0.9534627 	 1.002614 
0.9534764 	 1.013638 
0.9534901 	 1.013252 
0.9535038 	 1.013837 
0.9535175 	 1.008402 
0.9535311 	 1.003668 
0.9535448 	 1.005164 
0.9535585 	 1.005481 
0.9535722 	 1.005569 
0.9535859 	 1.010092 
0.9535996 	 1.018476 
0.9536132 	 1.010604 
0.9536269 	 0.997368 
0.9536406 	 0.993472 
0.9536543 	 0.961516 
0.9536680 	 0.910570 
0.9536817 	 0.842930 
0.9536954 	 0.800242 
0.9537090 	 0.777315 
0.9537227 	 0.812418 
0.9537364 	 0.882595 
0.9537501 	 0.940713 
0.9537638 	 0.978200 
0.9537775 	 0.969703 
0.9537911 	 0.946971 
0.9538048 	 0.899417 
0.9538185 	 0.842388 
0.9538322 	 0.843051 
0.9538459 	 0.881679 
0.9538596 	 0.920344 
0.9538732 	 0.932260 
0.9538869 	 0.964562 
0.9539006 	 0.988318 
0.9539143 	 0.999134 
0.9539280 	 1.017242 
0.9539417 	 1.020018 
0.9539554 	 1.018219 
0.9539690 	 1.023636 
0.9539827 	 1.014774 
0.9539964 	 1.013812 
0.9540101 	 1.008369 
0.9540238 	 1.014482 
0.9540375 	 1.015122 
0.9540511 	 1.014453 
0.9540648 	 1.010935 
0.9540785 	 1.014925 
0.9540922 	 1.028115 
0.9541059 	 1.017461 
0.9541196 	 1.013900 
0.9541333 	 0.995414 
0.9541469 	 0.961254 
0.9541606 	 0.925405 
0.9541743 	 0.889656 
0.9541880 	 0.892560 
0.9542017 	 0.924925 
0.9542154 	 0.974464 
0.9542290 	 0.989975 
0.9542427 	 1.012504 
0.9542564 	 1.023428 
0.9542701 	 1.023823 
0.9542838 	 1.017971 
0.9542975 	 1.014453 
0.9543111 	 1.017061 
0.9543248 	 1.039049 
0.9543385 	 1.031095 
0.9543522 	 1.024609 
0.9543659 	 1.005781 
0.9543796 	 0.984275 
0.9543933 	 0.998852 
0.9544069 	 1.004158 
0.9544206 	 1.005086 
0.9544343 	 1.020766 
0.9544480 	 1.010786 
0.9544617 	 1.012592 
0.9544754 	 1.014201 
0.9544890 	 1.008755 
0.9545027 	 1.014814 
0.9545164 	 1.004360 
0.9545301 	 1.005942 
0.9545438 	 0.980339 
0.9545575 	 0.912626 
0.9545712 	 0.851545 
0.9545848 	 0.829140 
0.9545985 	 0.864775 
0.9546122 	 0.920310 
0.9546259 	 0.972755 
0.9546396 	 1.047791 
0.9546533 	 1.045581 
0.9546669 	 1.028395 
0.9546806 	 1.045799 
0.9546943 	 1.017827 
0.9547080 	 0.990979 
0.9547217 	 0.940923 
0.9547354 	 0.902180 
0.9547490 	 0.863703 
0.9547627 	 0.797882 
0.9547764 	 0.710821 
0.9547901 	 0.671038 
0.9548038 	 0.678043 
0.9548175 	 0.726937 
0.9548312 	 0.814423 
0.9548448 	 0.868334 
0.9548585 	 0.905363 
0.9548722 	 0.943603 
0.9548859 	 0.984133 
0.9548996 	 1.000924 
0.9549133 	 0.999631 
0.9549269 	 1.003227 
0.9549406 	 0.992771 
0.9549543 	 0.981175 
0.9549680 	 0.959644 
0.9549817 	 0.955247 
0.9549954 	 0.948774 
0.9550091 	 0.973681 
0.9550227 	 0.983092 
0.9550364 	 0.998121 
0.9550501 	 1.011653 
0.9550638 	 1.015396 
0.9550775 	 1.030268 
0.9550912 	 1.045891 
0.9551048 	 1.051586 
0.9551185 	 1.044054 
0.9551322 	 1.030585 
0.9551459 	 1.023537 
0.9551596 	 1.006006 
0.9551733 	 1.001837 
0.9551870 	 0.980917 
0.9552006 	 0.946209 
0.9552143 	 0.895769 
0.9552280 	 0.902552 
0.9552417 	 0.940288 
0.9552554 	 0.963079 
0.9552691 	 0.972858 
0.9552827 	 0.983899 
0.9552964 	 1.002084 
0.9553101 	 1.008407 
0.9553238 	 1.008566 
0.9553375 	 1.007892 
0.9553512 	 0.994317 
0.9553648 	 0.996149 
0.9553785 	 0.966793 
0.9553922 	 0.913107 
0.9554059 	 0.863702 
0.9554196 	 0.851434 
0.9554333 	 0.881833 
0.9554470 	 0.924568 
0.9554606 	 0.933272 
0.9554743 	 0.911050 
0.9554880 	 0.856944 
0.9555017 	 0.858288 
0.9555154 	 0.927943 
0.9555291 	 1.002315 
0.9555427 	 1.049842 
0.9555564 	 1.068275 
0.9555701 	 1.037915 
0.9555838 	 1.040423 
0.9555975 	 0.978910 
0.9556112 	 0.934758 
0.9556249 	 0.946736 
0.9556385 	 0.982355 
0.9556522 	 1.039513 
0.9556659 	 1.062381 
0.9556796 	 1.058003 
0.9556933 	 1.057665 
0.9557070 	 1.055062 
0.9557206 	 1.038960 
0.9557343 	 1.029329 
0.9557480 	 1.011169 
0.9557617 	 0.967666 
0.9557754 	 0.938213 
0.9557891 	 0.935310 
0.9558027 	 0.929408 
0.9558164 	 0.908705 
0.9558301 	 0.895778 
0.9558438 	 0.904495 
0.9558575 	 0.965482 
0.9558712 	 0.981391 
0.9558849 	 0.954905 
0.9558985 	 0.921394 
0.9559122 	 0.919923 
0.9559259 	 0.952875 
0.9559396 	 1.000074 
0.9559533 	 1.016802 
0.9559670 	 1.028004 
0.9559806 	 1.067260 
0.9559943 	 1.052345 
0.9560080 	 1.038074 
0.9560217 	 1.033322 
0.9560354 	 1.035924 
0.9560491 	 1.033337 
0.9560628 	 1.026708 
0.9560764 	 1.022895 
0.9560901 	 1.020383 
0.9561038 	 0.997947 
0.9561175 	 0.968843 
0.9561312 	 0.965286 
0.9561449 	 0.980927 
0.9561585 	 0.994833 
0.9561722 	 1.002024 
0.9561859 	 1.003263 
0.9561996 	 1.001782 
0.9562133 	 0.999904 
0.9562270 	 1.005413 
0.9562406 	 1.007985 
0.9562543 	 1.004948 
0.9562680 	 0.967601 
0.9562817 	 0.888583 
0.9562954 	 0.815596 
0.9563091 	 0.797030 
0.9563228 	 0.813973 
0.9563364 	 0.852747 
0.9563501 	 0.885893 
0.9563638 	 0.942582 
0.9563775 	 0.987027 
0.9563912 	 1.007729 
0.9564049 	 1.019660 
0.9564185 	 1.024888 
0.9564322 	 1.033535 
0.9564459 	 1.031807 
0.9564596 	 1.025110 
0.9564733 	 1.018030 
0.9564870 	 1.021463 
0.9565007 	 1.013603 
0.9565143 	 0.947767 
0.9565280 	 0.899810 
0.9565417 	 0.910711 
0.9565554 	 0.961067 
0.9565691 	 0.996665 
0.9565828 	 1.012764 
0.9565964 	 0.972669 
0.9566101 	 0.930718 
0.9566238 	 0.929101 
0.9566375 	 0.957214 
0.9566512 	 0.972692 
0.9566649 	 0.990673 
0.9566785 	 0.983527 
0.9566922 	 1.005149 
0.9567059 	 1.018844 
0.9567196 	 1.027556 
0.9567333 	 1.026631 
0.9567470 	 1.068772 
0.9567607 	 1.064978 
0.9567743 	 1.051107 
0.9567880 	 1.018533 
0.9568017 	 0.969544 
0.9568154 	 0.946407 
0.9568291 	 0.923457 
0.9568428 	 0.938989 
0.9568564 	 0.981254 
0.9568701 	 1.010931 
0.9568838 	 1.035674 
0.9568975 	 1.077593 
0.9569112 	 1.099604 
0.9569249 	 1.090074 
0.9569386 	 1.051077 
0.9569522 	 1.016874 
0.9569659 	 0.990673 
0.9569796 	 0.965836 
0.9569933 	 0.937358 
0.9570070 	 0.940224 
0.9570207 	 0.950352 
0.9570343 	 0.940584 
0.9570480 	 0.937331 
0.9570617 	 0.949552 
0.9570754 	 0.973579 
0.9570891 	 0.988951 
0.9571028 	 1.001271 
0.9571164 	 1.009174 
0.9571301 	 0.978669 
0.9571438 	 0.879638 
0.9571575 	 0.780891 
0.9571712 	 0.716682 
0.9571849 	 0.705360 
0.9571986 	 0.722119 
0.9572122 	 0.764835 
0.9572259 	 0.835693 
0.9572396 	 0.907320 
0.9572533 	 0.967686 
0.9572670 	 0.990919 
0.9572807 	 1.005176 
0.9572943 	 0.977838 
0.9573080 	 0.966968 
0.9573217 	 0.973658 
0.9573354 	 0.976673 
0.9573491 	 0.955364 
0.9573628 	 0.937318 
0.9573765 	 0.945424 
0.9573901 	 0.975861 
0.9574038 	 0.948672 
0.9574175 	 0.908537 
0.9574312 	 0.920045 
0.9574449 	 0.946260 
0.9574586 	 0.992156 
0.9574722 	 1.009416 
0.9574859 	 1.022440 
0.9574996 	 1.011067 
0.9575133 	 0.999538 
0.9575270 	 1.010214 
0.9575407 	 1.013012 
0.9575543 	 1.005402 
0.9575680 	 1.001359 
0.9575817 	 0.965528 
0.9575954 	 0.881535 
0.9576091 	 0.818233 
0.9576228 	 0.804589 
0.9576365 	 0.845834 
0.9576501 	 0.856975 
0.9576638 	 0.850870 
0.9576775 	 0.877077 
0.9576912 	 0.951181 
0.9577049 	 0.993765 
0.9577186 	 1.010352 
0.9577322 	 1.018729 
0.9577459 	 1.017325 
0.9577596 	 1.007159 
0.9577733 	 1.000054 
0.9577870 	 1.004015 
0.9578007 	 0.983305 
0.9578144 	 0.955268 
0.9578280 	 0.947291 
0.9578417 	 0.968662 
0.9578554 	 0.978751 
0.9578691 	 0.986708 
0.9578828 	 0.970120 
0.9578965 	 0.938435 
0.9579101 	 0.928354 
0.9579238 	 0.956179 
0.9579375 	 0.994713 
0.9579512 	 1.027776 
0.9579649 	 1.017410 
0.9579786 	 1.012941 
0.9579922 	 1.001245 
0.9580059 	 0.995187 
0.9580196 	 0.998293 
0.9580333 	 0.979315 
0.9580470 	 0.913471 
0.9580607 	 0.859488 
0.9580744 	 0.847007 
0.9580880 	 0.884168 
0.9581017 	 0.920934 
0.9581154 	 0.915979 
0.9581291 	 0.882483 
0.9581428 	 0.877897 
0.9581565 	 0.890530 
0.9581701 	 0.943953 
0.9581838 	 0.995111 
0.9581975 	 1.018817 
0.9582112 	 1.022053 
0.9582249 	 1.011097 
0.9582386 	 0.990086 
0.9582523 	 0.990232 
0.9582659 	 0.972014 
0.9582796 	 0.924288 
0.9582933 	 0.894715 
0.9583070 	 0.914866 
0.9583207 	 0.988642 
0.9583344 	 1.018440 
0.9583480 	 1.035955 
0.9583617 	 1.066648 
0.9583754 	 1.071223 
0.9583891 	 1.038640 
0.9584028 	 1.017975 
0.9584165 	 0.991198 
0.9584301 	 0.977279 
0.9584438 	 0.981981 
0.9584575 	 0.990747 
0.9584712 	 1.010526 
0.9584849 	 1.006938 
0.9584986 	 0.981328 
0.9585123 	 0.949784 
0.9585259 	 0.931579 
0.9585396 	 0.922813 
0.9585533 	 0.904077 
0.9585670 	 0.899105 
0.9585807 	 0.867259 
0.9585944 	 0.888295 
0.9586080 	 0.929925 
0.9586217 	 0.982551 
0.9586354 	 1.003345 
0.9586491 	 1.005742 
0.9586628 	 0.995284 
0.9586765 	 1.003571 
0.9586902 	 1.006821 
0.9587038 	 1.021770 
0.9587175 	 0.992156 
0.9587312 	 0.958170 
0.9587449 	 0.889116 
0.9587586 	 0.857199 
0.9587723 	 0.839301 
0.9587859 	 0.894233 
0.9587996 	 0.934691 
0.9588133 	 0.980089 
0.9588270 	 0.980250 
0.9588407 	 1.006441 
0.9588544 	 1.011096 
0.9588681 	 1.005614 
0.9588817 	 1.006250 
0.9588954 	 0.998953 
0.9589091 	 0.992715 
0.9589228 	 0.962098 
0.9589365 	 0.921433 
0.9589502 	 0.854525 
0.9589638 	 0.844243 
0.9589775 	 0.898228 
0.9589912 	 0.925035 
0.9590049 	 0.908683 
0.9590186 	 0.844697 
0.9590323 	 0.816733 
0.9590459 	 0.868225 
0.9590596 	 0.926198 
0.9590733 	 0.980127 
0.9590870 	 1.025469 
0.9591007 	 1.052690 
0.9591144 	 1.052004 
0.9591281 	 1.050679 
0.9591417 	 1.016470 
0.9591554 	 1.040547 
0.9591691 	 1.055938 
0.9591828 	 1.073282 
0.9591965 	 1.037999 
0.9592102 	 1.049094 
0.9592238 	 1.043317 
0.9592375 	 1.035315 
0.9592512 	 1.009392 
0.9592649 	 1.007469 
0.9592786 	 0.976681 
0.9592923 	 0.951542 
0.9593060 	 0.945969 
0.9593196 	 0.964196 
0.9593333 	 0.989008 
0.9593470 	 1.005634 
0.9593607 	 1.004975 
0.9593744 	 1.033481 
0.9593881 	 1.030548 
0.9594017 	 1.007050 
0.9594154 	 1.008660 
0.9594291 	 1.007870 
0.9594428 	 0.999328 
0.9594565 	 0.972037 
0.9594702 	 0.957315 
0.9594838 	 0.974877 
0.9594975 	 0.977012 
0.9595112 	 0.979275 
0.9595249 	 0.975742 
0.9595386 	 0.961671 
0.9595523 	 0.977707 
0.9595660 	 0.982225 
0.9595796 	 0.993897 
0.9595933 	 0.987716 
0.9596070 	 1.012897 
0.9596207 	 1.017694 
0.9596344 	 1.017400 
0.9596481 	 1.001590 
0.9596617 	 1.001022 
0.9596754 	 1.019079 
0.9596891 	 1.028099 
0.9597028 	 1.006546 
0.9597165 	 1.028682 
0.9597302 	 1.035277 
0.9597439 	 1.024266 
0.9597575 	 0.985303 
0.9597712 	 0.919650 
0.9597849 	 0.876669 
0.9597986 	 0.876837 
0.9598123 	 0.882085 
0.9598260 	 0.885555 
0.9598396 	 0.886086 
0.9598533 	 0.885312 


==> anc/HD61772/HD61772_69.dat <==
1.0962870 	 1.085530 
1.0963030 	 1.072820 
1.0963180 	 1.060030 
1.0963340 	 1.047400 
1.0963500 	 1.067100 
1.0963660 	 1.108360 
1.0963820 	 1.147950 
1.0963980 	 1.125040 
1.0964130 	 1.091480 
1.0964290 	 1.058540 
1.0964450 	 1.066160 
1.0964610 	 1.076760 
1.0964770 	 1.064540 
1.0964930 	 1.061570 
1.0965080 	 1.020970 
1.0965240 	 0.968520 
1.0965400 	 0.871205 
1.0965560 	 0.780400 
1.0965720 	 0.714803 
1.0965870 	 0.722932 
1.0966030 	 0.799797 
1.0966190 	 0.874990 
1.0966350 	 0.929036 
1.0966510 	 0.960441 
1.0966660 	 0.947397 
1.0966820 	 0.895969 
1.0966980 	 0.853700 
1.0967140 	 0.825100 
1.0967300 	 0.807227 
1.0967460 	 0.790433 
1.0967610 	 0.782678 
1.0967770 	 0.860648 
1.0967930 	 0.924136 
1.0968090 	 0.914092 
1.0968250 	 0.878342 
1.0968410 	 0.797892 
1.0968560 	 0.736450 
1.0968720 	 0.726276 
1.0968880 	 0.722698 
1.0969040 	 0.741289 
1.0969200 	 0.816215 
1.0969350 	 0.908495 
1.0969510 	 0.941059 
1.0969670 	 0.893459 
1.0969830 	 0.801075 
1.0969990 	 0.748992 
1.0970150 	 0.743361 
1.0970300 	 0.772304 
1.0970460 	 0.829324 
1.0970620 	 0.839073 
1.0970780 	 0.865418 
1.0970940 	 0.922605 
1.0971090 	 0.943510 
1.0971250 	 0.849692 
1.0971410 	 0.738668 
1.0971570 	 0.688132 
1.0971730 	 0.675652 
1.0971890 	 0.720090 
1.0972040 	 0.777006 
1.0972200 	 0.829948 
1.0972360 	 0.906352 
1.0972520 	 0.972712 
1.0972680 	 1.018320 
1.0972830 	 1.005580 
1.0972990 	 0.986447 
1.0973150 	 0.985832 
1.0973310 	 0.975936 
1.0973470 	 0.973602 
1.0973630 	 1.002670 
1.0973780 	 1.031050 
1.0973940 	 1.042960 
1.0974100 	 1.006850 
1.0974260 	 0.919349 
1.0974420 	 0.836138 
1.0974580 	 0.811330 
1.0974730 	 0.816561 
1.0974890 	 0.804398 
1.0975050 	 0.860334 
1.0975210 	 0.947092 
1.0975370 	 0.975017 
1.0975530 	 1.004840 
1.0975680 	 0.975487 
1.0975840 	 0.902671 
1.0976000 	 0.857364 
1.0976160 	 0.826841 
1.0976320 	 0.881235 
1.0976470 	 0.944700 
1.0976630 	 0.986824 
1.0976790 	 1.004110 
1.0976950 	 0.970042 
1.0977110 	 0.899837 
1.0977270 	 0.795668 
1.0977420 	 0.719875 
1.0977580 	 0.724383 
1.0977740 	 0.772871 
1.0977900 	 0.820987 
1.0978060 	 0.848278 
1.0978210 	 0.877848 
1.0978370 	 0.927982 
1.0978530 	 0.985513 
1.0978690 	 1.024500 
1.0978850 	 1.046720 
1.0979010 	 1.059760 
1.0979160 	 1.046720 
1.0979320 	 1.016960 
1.0979480 	 0.962715 
1.0979640 	 0.911095 
1.0979800 	 0.906213 
1.0979960 	 0.934724 
1.0980110 	 0.957227 
1.0980270 	 0.961445 
1.0980430 	 0.923597 
1.0980590 	 0.888686 
1.0980750 	 0.886423 
1.0980900 	 0.908753 
1.0981060 	 0.988631 
1.0981220 	 1.023830 
1.0981380 	 0.996761 
1.0981540 	 0.941522 
1.0981700 	 0.834308 
1.0981850 	 0.748189 
1.0982010 	 0.761040 
1.0982170 	 0.860785 
1.0982330 	 0.950340 
1.0982490 	 0.959308 
1.0982640 	 0.876294 
1.0982800 	 0.768775 
1.0982960 	 0.691402 
1.0983120 	 0.689465 
1.0983280 	 0.723478 
1.0983430 	 0.746955 
1.0983590 	 0.797978 
1.0983750 	 0.824766 
1.0983910 	 0.808807 
1.0984070 	 0.780747 
1.0984230 	 0.789702 
1.0984390 	 0.822830 
1.0984540 	 0.840810 
1.0984700 	 0.877727 
1.0984860 	 0.873337 
1.0985020 	 0.920149 
1.0985180 	 0.962178 
1.0985330 	 0.929354 
1.0985490 	 0.878677 
1.0985650 	 0.853529 
1.0985810 	 0.850924 
1.0985970 	 0.868981 
1.0986120 	 0.877095 
1.0986280 	 0.894611 
1.0986440 	 0.938752 
1.0986600 	 0.977660 
1.0986760 	 0.999968 
1.0986920 	 1.010540 
1.0987070 	 1.006080 
1.0987230 	 1.013630 
1.0987390 	 1.036920 
1.0987550 	 1.046240 
1.0987710 	 1.011650 
1.0987860 	 0.928722 
1.0988020 	 0.830609 
1.0988180 	 0.765861 
1.0988340 	 0.786897 
1.0988500 	 0.845810 
1.0988660 	 0.881186 
1.0988810 	 0.852490 
1.0988970 	 0.814204 
1.0989130 	 0.821897 
1.0989290 	 0.883103 
1.0989450 	 0.941905 
1.0989610 	 0.965026 
1.0989760 	 0.998277 
1.0989920 	 1.011080 
1.0990080 	 1.008570 
1.0990240 	 0.986960 
1.0990400 	 0.934133 
1.0990550 	 0.853250 
1.0990710 	 0.759701 
1.0990870 	 0.696116 
1.0991030 	 0.708157 
1.0991190 	 0.796464 
1.0991350 	 0.906493 
1.0991500 	 0.984417 
1.0991660 	 1.003490 
1.0991820 	 0.999402 
1.0991980 	 1.014650 
1.0992140 	 1.022700 
1.0992300 	 1.027880 
1.0992450 	 1.020930 
1.0992610 	 1.026610 
1.0992770 	 1.034560 
1.0992930 	 1.027450 
1.0993090 	 1.014980 
1.0993240 	 0.995066 
1.0993400 	 0.960415 
1.0993560 	 0.921903 
1.0993720 	 0.867980 
1.0993880 	 0.822517 
1.0994040 	 0.816573 
1.0994190 	 0.882261 
1.0994350 	 0.906431 
1.0994510 	 0.869205 
1.0994670 	 0.789331 
1.0994830 	 0.755658 
1.0994990 	 0.783723 
1.0995140 	 0.871036 
1.0995300 	 0.940360 
1.0995460 	 0.968195 
1.0995620 	 0.952645 
1.0995780 	 0.958440 
1.0995930 	 0.967579 
1.0996090 	 0.949426 
1.0996250 	 0.922546 
1.0996410 	 0.900763 
1.0996570 	 0.897467 
1.0996730 	 0.900555 
1.0996880 	 0.887644 
1.0997040 	 0.841239 
1.0997200 	 0.840825 
1.0997360 	 0.858200 
1.0997520 	 0.908360 
1.0997670 	 0.947315 
1.0997830 	 0.971200 
1.0997990 	 0.936050 
1.0998150 	 0.853063 
1.0998310 	 0.780674 
1.0998470 	 0.782034 
1.0998620 	 0.845324 
1.0998780 	 0.888436 
1.0998940 	 0.888131 
1.0999100 	 0.839832 
1.0999260 	 0.813181 
1.0999410 	 0.842423 
1.0999570 	 0.866099 
1.0999730 	 0.850379 
1.0999890 	 0.793914 
1.1000050 	 0.753569 
1.1000210 	 0.780367 
1.1000360 	 0.877722 
1.1000520 	 0.911422 
1.1000680 	 0.846808 
1.1000840 	 0.763517 
1.1001000 	 0.744035 
1.1001160 	 0.783274 
1.1001310 	 0.820527 
1.1001470 	 0.814142 
1.1001630 	 0.787109 
1.1001790 	 0.782693 
1.1001950 	 0.823816 
1.1002100 	 0.827858 
1.1002260 	 0.809314 
1.1002420 	 0.813888 
1.1002580 	 0.893107 
1.1002740 	 0.958310 
1.1002890 	 0.984365 
1.1003050 	 0.988543 
1.1003210 	 0.953509 
1.1003370 	 0.943329 
1.1003530 	 0.965982 
1.1003690 	 0.978898 
1.1003840 	 0.954680 
1.1004000 	 0.889414 
1.1004160 	 0.825862 
1.1004320 	 0.817324 
1.1004480 	 0.876117 
1.1004640 	 0.934998 
1.1004790 	 0.921203 
1.1004950 	 0.870444 
1.1005110 	 0.831750 
1.1005270 	 0.863909 
1.1005430 	 0.927837 
1.1005580 	 0.955983 
1.1005740 	 0.940137 
1.1005900 	 0.869367 
1.1006060 	 0.792785 
1.1006220 	 0.739868 
1.1006380 	 0.723816 
1.1006530 	 0.717451 
1.1006690 	 0.744169 
1.1006850 	 0.813030 
1.1007010 	 0.879960 
1.1007170 	 0.915074 
1.1007320 	 0.939796 
1.1007480 	 0.979538 
1.1007640 	 1.007500 
1.1007800 	 1.018920 
1.1007960 	 1.027070 
1.1008120 	 1.035470 
1.1008270 	 1.023640 
1.1008430 	 0.982122 
1.1008590 	 0.921342 
1.1008750 	 0.836791 
1.1008910 	 0.759753 
1.1009070 	 0.722162 
1.1009220 	 0.746309 
1.1009380 	 0.773650 
1.1009540 	 0.769761 
1.1009700 	 0.767088 
1.1009860 	 0.815917 
1.1010020 	 0.854371 
1.1010170 	 0.874809 
1.1010330 	 0.894866 
1.1010490 	 0.916699 
1.1010650 	 0.944190 
1.1010810 	 0.955635 
1.1010970 	 0.939172 
1.1011120 	 0.884929 
1.1011280 	 0.852123 
1.1011440 	 0.845885 
1.1011600 	 0.925164 
1.1011760 	 0.988753 
1.1011910 	 0.994641 
1.1012070 	 0.992455 
1.1012230 	 0.982443 
1.1012390 	 0.991631 
1.1012550 	 0.998340 
1.1012700 	 0.985467 
1.1012860 	 0.944900 
1.1013020 	 0.862980 
1.1013180 	 0.811087 
1.1013340 	 0.812355 
1.1013500 	 0.854323 
1.1013650 	 0.858927 
1.1013810 	 0.832697 
1.1013970 	 0.812632 
1.1014130 	 0.788183 
1.1014290 	 0.777830 
1.1014440 	 0.786693 
1.1014600 	 0.840400 
1.1014760 	 0.927573 
1.1014920 	 0.988017 
1.1015080 	 1.008010 
1.1015240 	 0.999039 
1.1015390 	 0.987025 
1.1015550 	 0.982174 
1.1015710 	 0.980478 
1.1015870 	 0.970006 
1.1016030 	 0.928108 
1.1016190 	 0.899544 
1.1016340 	 0.881662 
1.1016500 	 0.853083 
1.1016660 	 0.786231 
1.1016820 	 0.698845 
1.1016980 	 0.637743 
1.1017130 	 0.629814 
1.1017290 	 0.675861 
1.1017450 	 0.767079 
1.1017610 	 0.854977 
1.1017770 	 0.905480 
1.1017930 	 0.890907 
1.1018080 	 0.842452 
1.1018240 	 0.820279 
1.1018400 	 0.843539 
1.1018560 	 0.859486 
1.1018720 	 0.813981 
1.1018870 	 0.748660 
1.1019030 	 0.686174 
1.1019190 	 0.691787 
1.1019350 	 0.796961 
1.1019510 	 0.929972 
1.1019670 	 1.014380 
1.1019820 	 1.055000 
1.1019980 	 1.053950 
1.1020140 	 1.017530 
1.1020300 	 0.984042 
1.1020460 	 0.960070 
1.1020620 	 0.945754 
1.1020770 	 0.945599 
1.1020930 	 0.960990 
1.1021090 	 0.965937 
1.1021250 	 0.900925 
1.1021410 	 0.816963 
1.1021560 	 0.732111 
1.1021720 	 0.710475 
1.1021880 	 0.761991 
1.1022040 	 0.860950 
1.1022200 	 0.934748 
1.1022350 	 0.920040 
1.1022510 	 0.907739 
1.1022670 	 0.884777 
1.1022830 	 0.838638 
1.1022990 	 0.785516 
1.1023150 	 0.774139 
1.1023300 	 0.830764 
1.1023460 	 0.903297 
1.1023620 	 0.946633 
1.1023780 	 0.971059 
1.1023940 	 0.945613 
1.1024090 	 0.922244 
1.1024250 	 0.924120 
1.1024410 	 0.937087 
1.1024570 	 0.939613 
1.1024730 	 0.889396 
1.1024890 	 0.811792 
1.1025040 	 0.750405 
1.1025200 	 0.727371 
1.1025360 	 0.749154 
1.1025520 	 0.794493 
1.1025680 	 0.843804 
1.1025840 	 0.866749 
1.1025990 	 0.854447 
1.1026150 	 0.805049 
1.1026310 	 0.757916 
1.1026470 	 0.807376 
1.1026630 	 0.807088 
1.1026780 	 0.811223 
1.1026940 	 0.827484 
1.1027100 	 0.891062 
1.1027260 	 0.939807 
1.1027420 	 0.955170 
1.1027580 	 0.933211 
1.1027740 	 0.905216 
1.1027890 	 0.901001 
1.1028050 	 0.914046 
1.1028210 	 0.916041 
1.1028370 	 0.896017 
1.1028530 	 0.898650 
1.1028680 	 0.937272 
1.1028840 	 0.973467 
1.1029000 	 0.985552 
1.1029160 	 0.969898 
1.1029320 	 0.950965 
1.1029470 	 0.943639 
1.1029630 	 0.943381 
1.1029790 	 0.935067 
1.1029950 	 0.960651 
1.1030110 	 0.959459 
1.1030270 	 0.930102 
1.1030420 	 0.906974 
1.1030580 	 0.930008 
1.1030740 	 0.954961 
1.1030900 	 0.970275 
1.1031060 	 0.982734 
1.1031220 	 0.984799 
1.1031370 	 1.008010 
1.1031530 	 1.042460 
1.1031690 	 1.024580 
1.1031850 	 0.944093 
1.1032010 	 0.819213 
1.1032160 	 0.726539 
1.1032320 	 0.696230 
1.1032480 	 0.743240 
1.1032640 	 0.809569 
1.1032800 	 0.820695 
1.1032960 	 0.777732 
1.1033110 	 0.738375 
1.1033270 	 0.724334 
1.1033430 	 0.729873 
1.1033590 	 0.741975 
1.1033750 	 0.814240 
1.1033900 	 0.906775 
1.1034060 	 0.922810 
1.1034220 	 0.880421 
1.1034380 	 0.829133 
1.1034540 	 0.822749 
1.1034700 	 0.864329 
1.1034850 	 0.898002 
1.1035010 	 0.928730 
1.1035170 	 0.951698 
1.1035330 	 0.947292 
1.1035490 	 0.914210 
1.1035650 	 0.885170 
1.1035800 	 0.872536 
1.1035960 	 0.889680 
1.1036120 	 0.909085 
1.1036280 	 0.928455 
1.1036440 	 0.917931 
1.1036590 	 0.877067 
1.1036750 	 0.840342 
1.1036910 	 0.850103 
1.1037070 	 0.906034 
1.1037230 	 0.953731 
1.1037390 	 0.980233 
1.1037540 	 0.993879 
1.1037700 	 0.995329 
1.1037860 	 0.966184 
1.1038020 	 0.895959 
1.1038180 	 0.816601 
1.1038330 	 0.751444 
1.1038490 	 0.753869 
1.1038650 	 0.835076 
1.1038810 	 0.931596 
1.1038970 	 0.990760 
1.1039130 	 1.012960 
1.1039280 	 0.999442 
1.1039440 	 0.983926 
1.1039600 	 0.957097 
1.1039760 	 0.942007 
1.1039920 	 0.943566 
1.1040070 	 0.957992 
1.1040230 	 0.959090 
1.1040390 	 0.957399 
1.1040550 	 0.941844 
1.1040710 	 0.877590 
1.1040870 	 0.798799 
1.1041020 	 0.735702 
1.1041180 	 0.713677 
1.1041340 	 0.734842 
1.1041500 	 0.758099 
1.1041660 	 0.754213 
1.1041820 	 0.754220 
1.1041970 	 0.783904 
1.1042130 	 0.814563 
1.1042290 	 0.797493 
1.1042450 	 0.750119 
1.1042610 	 0.730690 
1.1042760 	 0.795377 
1.1042920 	 0.910337 
1.1043080 	 0.975428 
1.1043240 	 1.005190 
1.1043400 	 1.000450 
1.1043550 	 0.984612 
1.1043710 	 0.959104 
1.1043870 	 0.929578 
1.1044030 	 0.912829 
1.1044190 	 0.916343 
1.1044350 	 0.913533 
1.1044500 	 0.871900 
1.1044660 	 0.813788 
1.1044820 	 0.771853 
1.1044980 	 0.772460 
1.1045140 	 0.831932 
1.1045300 	 0.914160 
1.1045450 	 0.959329 
1.1045610 	 0.968219 
1.1045770 	 0.951649 
1.1045930 	 0.933832 
1.1046090 	 0.933226 
1.1046250 	 0.940339 
1.1046400 	 0.951784 
1.1046560 	 0.979918 
1.1046720 	 0.999227 
1.1046880 	 1.011810 
1.1047040 	 0.993496 
1.1047200 	 0.949401 
1.1047350 	 0.879462 
1.1047510 	 0.811672 
1.1047670 	 0.760000 
1.1047830 	 0.733229 
1.1047990 	 0.740375 
1.1048140 	 0.777471 
1.1048300 	 0.860849 
1.1048460 	 0.952291 
1.1048620 	 0.996493 
1.1048780 	 0.980676 
1.1048930 	 0.941561 
1.1049090 	 0.915634 
1.1049250 	 0.914783 
1.1049410 	 0.933593 
1.1049570 	 0.927196 
1.1049730 	 0.887019 
1.1049880 	 0.836046 
1.1050040 	 0.843500 
1.1050200 	 0.905762 
1.1050360 	 0.942678 
1.1050520 	 0.940189 
1.1050670 	 0.918245 
1.1050830 	 0.911316 
1.1050990 	 0.920906 
1.1051150 	 0.942932 
1.1051310 	 0.948885 
1.1051470 	 0.920123 
1.1051620 	 0.833525 
1.1051780 	 0.716493 
1.1051940 	 0.650641 
1.1052100 	 0.671224 
1.1052260 	 0.755489 
1.1052420 	 0.854701 
1.1052570 	 0.905394 
1.1052730 	 0.913818 
1.1052890 	 0.915976 
1.1053050 	 0.945800 
1.1053210 	 0.982606 
1.1053360 	 0.989929 
1.1053520 	 0.977493 
1.1053680 	 0.965892 
1.1053840 	 0.950683 
1.1054000 	 0.934304 
1.1054160 	 0.918592 
1.1054310 	 0.912946 
1.1054470 	 0.916061 
1.1054630 	 0.930390 
1.1054790 	 0.955150 
1.1054950 	 0.975988 
1.1055100 	 0.998818 
1.1055260 	 0.978469 
1.1055420 	 0.910764 
1.1055580 	 0.847747 
1.1055740 	 0.826484 
1.1055900 	 0.873598 
1.1056050 	 0.932398 
1.1056210 	 0.971447 
1.1056370 	 1.003430 
1.1056530 	 1.037530 
1.1056690 	 1.030290 
1.1056850 	 1.008150 
1.1057000 	 0.983693 
1.1057160 	 0.983514 
1.1057320 	 0.991716 
1.1057480 	 1.001590 
1.1057640 	 0.969232 
1.1057790 	 0.922651 
1.1057950 	 0.916500 
1.1058110 	 0.931119 
1.1058270 	 0.961632 
1.1058430 	 0.966099 
1.1058590 	 0.937110 
1.1058740 	 0.858735 
1.1058900 	 0.766989 
1.1059060 	 0.727420 
1.1059220 	 0.715763 
1.1059380 	 0.700955 
1.1059530 	 0.687665 
1.1059690 	 0.721333 
1.1059850 	 0.809415 
1.1060010 	 0.914028 
1.1060170 	 0.984480 
1.1060320 	 1.014280 
1.1060480 	 0.999336 
1.1060640 	 0.971814 
1.1060800 	 0.953419 
1.1060960 	 0.944974 
1.1061120 	 0.907789 
1.1061280 	 0.867159 
1.1061430 	 0.836197 
1.1061590 	 0.812969 
1.1061750 	 0.765449 
1.1061910 	 0.700835 
1.1062070 	 0.679515 
1.1062220 	 0.722872 
1.1062380 	 0.788794 
1.1062540 	 0.855852 
1.1062700 	 0.913153 
1.1062860 	 0.950490 
1.1063020 	 0.957908 
1.1063170 	 0.965033 
1.1063330 	 0.960745 
1.1063490 	 0.912515 
1.1063650 	 0.851081 
1.1063810 	 0.831121 
1.1063970 	 0.859436 
1.1064120 	 0.920124 
1.1064280 	 0.971810 
1.1064440 	 0.985507 
1.1064600 	 0.975890 
1.1064760 	 0.953380 
1.1064910 	 0.937006 
1.1065070 	 0.930263 
1.1065230 	 0.943765 
1.1065390 	 0.983869 
1.1065550 	 1.026220 
1.1065700 	 1.044070 
1.1065860 	 1.029010 
1.1066020 	 0.995248 
1.1066180 	 0.974303 
1.1066340 	 0.960501 
1.1066500 	 0.950331 
1.1066650 	 0.968547 
1.1066810 	 0.983525 
1.1066970 	 0.999303 
1.1067130 	 0.996421 
1.1067290 	 0.945271 
1.1067450 	 0.856057 
1.1067600 	 0.777965 
1.1067760 	 0.775661 
1.1067920 	 0.877403 
1.1068080 	 0.974834 
1.1068240 	 0.958069 
1.1068390 	 0.871416 
1.1068550 	 0.816860 
1.1068710 	 0.807280 
1.1068870 	 0.856350 
1.1069030 	 0.937419 
1.1069190 	 0.982740 
1.1069340 	 0.959724 
1.1069500 	 0.933926 
1.1069660 	 0.930292 
1.1069820 	 0.947735 
1.1069980 	 0.950240 
1.1070130 	 0.939705 
1.1070290 	 0.899801 
1.1070450 	 0.852279 
1.1070610 	 0.855764 
1.1070770 	 0.913491 
1.1070930 	 0.961025 
1.1071080 	 0.962126 
1.1071240 	 0.929529 
1.1071400 	 0.891068 
1.1071560 	 0.873422 
1.1071720 	 0.860994 
1.1071880 	 0.823416 
1.1072030 	 0.758003 
1.1072190 	 0.688868 
1.1072350 	 0.669166 
1.1072510 	 0.708575 
1.1072670 	 0.783795 
1.1072820 	 0.851040 
1.1072980 	 0.855583 
1.1073140 	 0.808528 
1.1073300 	 0.769877 
1.1073460 	 0.790249 
1.1073620 	 0.851808 
1.1073770 	 0.903185 
1.1073930 	 0.939252 
1.1074090 	 0.951445 
1.1074250 	 0.940570 
1.1074410 	 0.941607 
1.1074560 	 0.954348 
1.1074720 	 0.961427 
1.1074880 	 0.926008 
1.1075040 	 0.864521 
1.1075200 	 0.818630 
1.1075360 	 0.822966 
1.1075510 	 0.883298 
1.1075670 	 0.937317 
1.1075830 	 0.911079 
1.1075990 	 0.823491 
1.1076150 	 0.749261 
1.1076300 	 0.747871 
1.1076460 	 0.828538 
1.1076620 	 0.920665 
1.1076780 	 0.964131 
1.1076940 	 0.995746 
1.1077100 	 1.003770 
1.1077250 	 1.007140 
1.1077410 	 1.006870 
1.1077570 	 1.009500 
1.1077730 	 0.997280 
1.1077890 	 0.970832 
1.1078050 	 0.942962 
1.1078200 	 0.927443 
1.1078360 	 0.941137 
1.1078520 	 0.934339 
1.1078680 	 0.873999 
1.1078840 	 0.821499 
1.1078990 	 0.848625 
1.1079150 	 0.917368 
1.1079310 	 0.985925 
1.1079470 	 1.008420 
1.1079630 	 1.018360 
1.1079780 	 1.006970 
1.1079940 	 1.001690 
1.1080100 	 0.998159 
1.1080260 	 0.997845 
1.1080420 	 0.992059 
1.1080580 	 0.991206 
1.1080740 	 0.995147 
1.1080890 	 1.009200 
1.1081050 	 1.018120 
1.1081210 	 1.004260 
1.1081370 	 0.947156 
1.1081530 	 0.868350 
1.1081680 	 0.801328 
1.1081840 	 0.801111 
1.1082000 	 0.847142 
1.1082160 	 0.899276 
1.1082320 	 0.887026 
1.1082480 	 0.835820 
1.1082630 	 0.758180 
1.1082790 	 0.683703 
1.1082950 	 0.689897 
1.1083110 	 0.755043 
1.1083270 	 0.852098 
1.1083430 	 0.946723 
1.1083580 	 0.987231 
1.1083740 	 0.967388 
1.1083900 	 0.968744 
1.1084060 	 0.967868 
1.1084220 	 0.935420 
1.1084370 	 0.889283 
1.1084530 	 0.826952 
1.1084690 	 0.775586 
1.1084850 	 0.748701 
1.1085010 	 0.714966 
1.1085160 	 0.680137 
1.1085320 	 0.695061 
1.1085480 	 0.777775 
1.1085640 	 0.870855 
1.1085800 	 0.953161 
1.1085960 	 1.022410 
1.1086110 	 1.046430 
1.1086270 	 1.017180 
1.1086430 	 1.019950 
1.1086590 	 1.018520 
1.1086750 	 1.010210 
1.1086910 	 0.968447 
1.1087060 	 0.918389 
1.1087220 	 0.883480 
1.1087380 	 0.880478 
1.1087540 	 0.905158 
1.1087700 	 0.961360 
1.1087860 	 1.001550 
1.1088010 	 1.020930 
1.1088170 	 1.030640 
1.1088330 	 1.045370 
1.1088490 	 1.068750 
1.1088650 	 1.101950 
1.1088800 	 1.043210 
1.1088960 	 0.961359 
1.1089120 	 0.895301 
1.1089280 	 0.848723 
1.1089440 	 0.827456 
1.1089590 	 0.852353 
1.1089750 	 0.923750 
1.1089910 	 0.990371 
1.1090070 	 1.005000 
1.1090230 	 1.000040 
1.1090390 	 0.983844 
1.1090540 	 0.973320 
1.1090700 	 0.971043 
1.1090860 	 0.958449 
1.1091020 	 0.931507 
1.1091180 	 0.876831 
1.1091330 	 0.794652 
1.1091490 	 0.740911 
1.1091650 	 0.773912 
1.1091810 	 0.850728 
1.1091970 	 0.898337 
1.1092130 	 0.886040 
1.1092280 	 0.873501 
1.1092440 	 0.888886 
1.1092600 	 0.941105 
1.1092760 	 0.974334 
1.1092920 	 1.007820 
1.1093080 	 1.029300 
1.1093230 	 1.036620 
1.1093390 	 1.029150 
1.1093550 	 1.005850 
1.1093710 	 0.961295 
1.1093870 	 0.883658 
1.1094020 	 0.767718 
1.1094180 	 0.681536 
1.1094340 	 0.664866 
1.1094500 	 0.721789 
1.1094660 	 0.767739 
1.1094820 	 0.757441 
1.1094970 	 0.722023 
1.1095130 	 0.735267 
1.1095290 	 0.792945 
1.1095450 	 0.858645 
1.1095610 	 0.911071 
1.1095760 	 0.951207 
1.1095920 	 0.948735 
1.1096080 	 0.929940 
1.1096240 	 0.902383 
1.1096400 	 0.869301 
1.1096550 	 0.815156 
1.1096710 	 0.784010 
1.1096870 	 0.807519 
1.1097030 	 0.865792 
1.1097190 	 0.922145 
1.1097350 	 0.942976 
1.1097510 	 0.961487 
1.1097660 	 0.972838 
1.1097820 	 0.993483 
1.1097980 	 1.002290 
1.1098140 	 1.009920 
1.1098300 	 0.999316 
1.1098460 	 1.002550 
1.1098610 	 1.005130 
1.1098770 	 1.011250 
1.1098930 	 0.983471 
1.1099090 	 0.951078 
1.1099250 	 0.916584 
1.1099400 	 0.913412 
1.1099560 	 0.945391 
1.1099720 	 1.007830 
1.1099880 	 1.016450 
1.1100040 	 0.997398 
1.1100200 	 0.970289 
1.1100350 	 0.906429 
1.1100510 	 0.823606 
1.1100670 	 0.788918 
1.1100830 	 0.828385 
1.1100990 	 0.913208 
1.1101140 	 0.973783 
1.1101300 	 0.985309 
1.1101460 	 0.954737 
1.1101620 	 0.890821 
1.1101780 	 0.816026 
1.1101930 	 0.793825 
1.1102090 	 0.844105 
1.1102250 	 0.917481 
1.1102410 	 0.966438 
1.1102570 	 0.984500 
1.1102730 	 1.001350 
1.1102890 	 1.013800 
1.1103040 	 1.018400 
1.1103200 	 1.008430 
1.1103360 	 0.985000 
1.1103520 	 0.959887 
1.1103680 	 0.951458 
1.1103830 	 0.965757 
1.1103990 	 0.983329 
1.1104150 	 0.981099 
1.1104310 	 0.963516 
1.1104470 	 0.908808 
1.1104630 	 0.815242 
1.1104780 	 0.736315 
1.1104940 	 0.726367 
1.1105100 	 0.779629 
1.1105260 	 0.882115 
1.1105420 	 0.934948 
1.1105570 	 0.909257 
1.1105730 	 0.836425 
1.1105890 	 0.765977 
1.1106050 	 0.765701 
1.1106210 	 0.836171 
1.1106360 	 0.904501 
1.1106520 	 0.921052 
1.1106680 	 0.927198 
1.1106840 	 0.931114 
1.1107000 	 0.965573 
1.1107160 	 0.961795 
1.1107310 	 0.973406 
1.1107470 	 0.968574 
1.1107630 	 0.981089 
1.1107790 	 0.956795 
1.1107950 	 0.887540 
1.1108110 	 0.809291 
1.1108260 	 0.795071 
1.1108420 	 0.831698 
1.1108580 	 0.890621 
1.1108740 	 0.903000 
1.1108900 	 0.858215 
1.1109050 	 0.801586 
1.1109210 	 0.801624 
1.1109370 	 0.844263 
1.1109530 	 0.894726 
1.1109690 	 0.927595 
1.1109850 	 0.961168 
1.1110000 	 1.002040 
1.1110160 	 1.028080 
1.1110320 	 1.017590 
1.1110480 	 0.975550 
1.1110640 	 0.980073 
1.1110790 	 0.998803 
1.1110950 	 1.014160 
1.1111110 	 0.989574 
1.1111270 	 0.968991 
1.1111430 	 0.949651 
1.1111590 	 0.934559 
1.1111740 	 0.897269 
1.1111900 	 0.856786 
1.1112060 	 0.818929 
1.1112220 	 0.790391 
1.1112380 	 0.759056 
1.1112530 	 0.761878 
1.1112690 	 0.754119 
1.1112850 	 0.801262 
1.1113010 	 0.871180 
1.1113170 	 0.953703 
1.1113330 	 1.002270 
1.1113480 	 1.049020 
1.1113640 	 1.043960 
1.1113800 	 1.009410 
1.1113960 	 0.992977 
1.1114120 	 0.996261 
1.1114280 	 1.008750 
1.1114430 	 1.017710 
1.1114590 	 1.015410 
1.1114750 	 0.997899 
1.1114910 	 0.957235 
1.1115070 	 0.892152 
1.1115220 	 0.810264 
1.1115380 	 0.728658 
1.1115540 	 0.707137 
1.1115700 	 0.771933 
1.1115860 	 0.889519 
1.1116010 	 1.040040 
1.1116170 	 1.181960 
1.1116330 	 1.171770 
1.1116490 	 1.057270 
1.1116650 	 1.011140 
1.1116810 	 1.004280 
1.1116970 	 0.970332 
1.1117120 	 0.960709 
1.1117280 	 0.945041 
1.1117440 	 0.920461 
1.1117600 	 0.885366 
1.1117760 	 0.839870 
1.1117910 	 0.780174 
1.1118070 	 0.735761 
1.1118230 	 0.749571 
1.1118390 	 0.822451 
1.1118550 	 0.911582 
1.1118710 	 0.971730 
1.1118860 	 0.985109 
1.1119020 	 0.989229 
1.1119180 	 0.992407 
1.1119340 	 0.974153 
1.1119500 	 0.944635 
1.1119660 	 0.902312 
1.1119810 	 0.891088 
1.1119970 	 0.879805 
1.1120130 	 0.906730 
1.1120290 	 0.947086 
1.1120450 	 0.979625 
1.1120600 	 0.994790 
1.1120760 	 0.996024 
1.1120920 	 0.987131 


==> anc/HD61772/HD61772_70.dat <==
1.0806548 	 1.022813 
1.0806705 	 1.023127 
1.0806862 	 1.023215 
1.0807019 	 1.023107 
1.0807176 	 1.023260 
1.0807333 	 1.023968 
1.0807491 	 1.022039 
1.0807648 	 1.009333 
1.0807805 	 1.002150 
1.0807962 	 1.001646 
1.0808119 	 0.984885 
1.0808276 	 0.977058 
1.0808433 	 1.007851 
1.0808591 	 1.022771 
1.0808748 	 1.025032 
1.0808905 	 1.000061 
1.0809062 	 1.006275 
1.0809219 	 1.011518 
1.0809376 	 1.019231 
1.0809534 	 0.990186 
1.0809691 	 0.988491 
1.0809848 	 0.978922 
1.0810005 	 0.995801 
1.0810162 	 0.982965 
1.0810319 	 1.000204 
1.0810476 	 0.981897 
1.0810634 	 0.982147 
1.0810791 	 0.981877 
1.0810948 	 0.952913 
1.0811105 	 0.973410 
1.0811262 	 0.991047 
1.0811419 	 0.989302 
1.0811577 	 0.980538 
1.0811734 	 0.998511 
1.0811891 	 1.006304 
1.0812048 	 0.991781 
1.0812205 	 0.988017 
1.0812362 	 0.981007 
1.0812519 	 0.962965 
1.0812677 	 0.967890 
1.0812834 	 0.960761 
1.0812991 	 0.932228 
1.0813148 	 0.872671 
1.0813305 	 0.807849 
1.0813462 	 0.758612 
1.0813620 	 0.752108 
1.0813777 	 0.781295 
1.0813934 	 0.801999 
1.0814091 	 0.754062 
1.0814248 	 0.762177 
1.0814405 	 0.805709 
1.0814562 	 0.882283 
1.0814720 	 0.933636 
1.0814877 	 0.974195 
1.0815034 	 0.971344 
1.0815191 	 0.996261 
1.0815348 	 0.990153 
1.0815505 	 0.999679 
1.0815663 	 1.001197 
1.0815820 	 0.995973 
1.0815977 	 0.981713 
1.0816134 	 0.987275 
1.0816291 	 0.992418 
1.0816448 	 0.977320 
1.0816605 	 0.969142 
1.0816763 	 0.982802 
1.0816920 	 0.989236 
1.0817077 	 1.002233 
1.0817234 	 0.993013 
1.0817391 	 0.992884 
1.0817548 	 1.002133 
1.0817706 	 1.009834 
1.0817863 	 0.990696 
1.0818020 	 1.003444 
1.0818177 	 0.989989 
1.0818334 	 0.996850 
1.0818491 	 1.001176 
1.0818648 	 1.013922 
1.0818806 	 1.015572 
1.0818963 	 0.982943 
1.0819120 	 0.952571 
1.0819277 	 0.945989 
1.0819434 	 0.930227 
1.0819591 	 0.918501 
1.0819749 	 0.906847 
1.0819906 	 0.938676 
1.0820063 	 0.969224 
1.0820220 	 0.968920 
1.0820377 	 0.957891 
1.0820534 	 0.919301 
1.0820691 	 0.885323 
1.0820849 	 0.874068 
1.0821006 	 0.852186 
1.0821163 	 0.875427 
1.0821320 	 0.922342 
1.0821477 	 0.957570 
1.0821634 	 1.004350 
1.0821792 	 0.984664 
1.0821949 	 0.996842 
1.0822106 	 1.009128 
1.0822263 	 1.005462 
1.0822420 	 0.983761 
1.0822577 	 0.994360 
1.0822734 	 0.964526 
1.0822892 	 0.969833 
1.0823049 	 0.952586 
1.0823206 	 0.918820 
1.0823363 	 0.908029 
1.0823520 	 0.880301 
1.0823677 	 0.843170 
1.0823835 	 0.802386 
1.0823992 	 0.803922 
1.0824149 	 0.832772 
1.0824306 	 0.852102 
1.0824463 	 0.891922 
1.0824620 	 0.948486 
1.0824777 	 0.956744 
1.0824935 	 0.962316 
1.0825092 	 0.973178 
1.0825249 	 0.990637 
1.0825406 	 0.985219 
1.0825563 	 0.994321 
1.0825720 	 1.007337 
1.0825878 	 0.998740 
1.0826035 	 0.985273 
1.0826192 	 0.997043 
1.0826349 	 0.953119 
1.0826506 	 0.957797 
1.0826663 	 0.990506 
1.0826820 	 0.982270 
1.0826978 	 0.968885 
1.0827135 	 0.974022 
1.0827292 	 0.982264 
1.0827449 	 0.976100 
1.0827606 	 0.988915 
1.0827763 	 0.980202 
1.0827921 	 0.977038 
1.0828078 	 0.953359 
1.0828235 	 0.969754 
1.0828392 	 0.968097 
1.0828549 	 0.967982 
1.0828706 	 0.942470 
1.0828863 	 0.930778 
1.0829021 	 0.860707 
1.0829178 	 0.759152 
1.0829335 	 0.625438 
1.0829492 	 0.500347 
1.0829649 	 0.513337 
1.0829806 	 0.644307 
1.0829964 	 0.772184 
1.0830121 	 0.822948 
1.0830278 	 0.855902 
1.0830435 	 0.876343 
1.0830592 	 0.884871 
1.0830749 	 0.905328 
1.0830906 	 0.920920 
1.0831064 	 0.904509 
1.0831221 	 0.921571 
1.0831378 	 0.916110 
1.0831535 	 0.914318 
1.0831692 	 0.906382 
1.0831849 	 0.919826 
1.0832007 	 0.911312 
1.0832164 	 0.913836 
1.0832321 	 0.906220 
1.0832478 	 0.936516 
1.0832635 	 0.927569 
1.0832792 	 0.930461 
1.0832949 	 0.948741 
1.0833107 	 0.938625 
1.0833264 	 0.937993 
1.0833421 	 0.958587 
1.0833578 	 0.971596 
1.0833735 	 0.969614 
1.0833892 	 0.978871 
1.0834050 	 1.002390 
1.0834207 	 0.995737 
1.0834364 	 1.012250 
1.0834521 	 1.017898 
1.0834678 	 1.030408 
1.0834835 	 1.031957 
1.0834992 	 1.021577 
1.0835150 	 1.016179 
1.0835307 	 1.010035 
1.0835464 	 0.977255 
1.0835621 	 0.956607 
1.0835778 	 0.939589 
1.0835935 	 0.939560 
1.0836093 	 0.951506 
1.0836250 	 0.959337 
1.0836407 	 0.936908 
1.0836564 	 0.948161 
1.0836721 	 0.959133 
1.0836878 	 0.917573 
1.0837035 	 0.839862 
1.0837193 	 0.786230 
1.0837350 	 0.801077 
1.0837507 	 0.896552 
1.0837664 	 0.952744 
1.0837821 	 0.993788 
1.0837978 	 0.984510 
1.0838136 	 0.980372 
1.0838293 	 0.975325 
1.0838450 	 0.978726 
1.0838607 	 0.998252 
1.0838764 	 1.004803 
1.0838921 	 1.000662 
1.0839078 	 1.000670 
1.0839236 	 1.002082 
1.0839393 	 0.988850 
1.0839550 	 0.986122 
1.0839707 	 0.991055 
1.0839864 	 1.017277 
1.0840021 	 1.001324 
1.0840179 	 1.018261 
1.0840336 	 1.013514 
1.0840493 	 1.010756 
1.0840650 	 0.995511 
1.0840807 	 0.991607 
1.0840964 	 0.963977 
1.0841121 	 0.923890 
1.0841279 	 0.893730 
1.0841436 	 0.897842 
1.0841593 	 0.939779 
1.0841750 	 0.972016 
1.0841907 	 0.991553 
1.0842064 	 0.999127 
1.0842222 	 0.989392 
1.0842379 	 0.994881 
1.0842536 	 1.005391 
1.0842693 	 0.988758 
1.0842850 	 0.987179 
1.0843007 	 1.000350 
1.0843164 	 0.989445 
1.0843322 	 0.997305 
1.0843479 	 1.006533 
1.0843636 	 1.000960 
1.0843793 	 1.006775 
1.0843950 	 0.995205 
1.0844107 	 1.009075 
1.0844265 	 0.984888 
1.0844422 	 0.995913 
1.0844579 	 0.997386 
1.0844736 	 0.991325 
1.0844893 	 0.998584 
1.0845050 	 1.010859 
1.0845207 	 1.005189 
1.0845365 	 1.011830 
1.0845522 	 0.991224 
1.0845679 	 0.987618 
1.0845836 	 0.922970 
1.0845993 	 0.809932 
1.0846150 	 0.744048 
1.0846308 	 0.771168 
1.0846465 	 0.868541 
1.0846622 	 0.953097 
1.0846779 	 0.994296 
1.0846936 	 0.988899 
1.0847093 	 1.002210 
1.0847250 	 0.990219 
1.0847408 	 1.002524 
1.0847565 	 0.999420 
1.0847722 	 1.011271 
1.0847879 	 1.008197 
1.0848036 	 1.003139 
1.0848193 	 1.005790 
1.0848351 	 1.010925 
1.0848508 	 1.020910 
1.0848665 	 1.016436 
1.0848822 	 0.983356 
1.0848979 	 0.955159 
1.0849136 	 0.936050 
1.0849293 	 0.959978 
1.0849451 	 0.978546 
1.0849608 	 0.989736 
1.0849765 	 0.957314 
1.0849922 	 0.935432 
1.0850079 	 0.934094 
1.0850236 	 0.978073 
1.0850394 	 0.986718 
1.0850551 	 1.002011 
1.0850708 	 0.988378 
1.0850865 	 0.983005 
1.0851022 	 1.003128 
1.0851179 	 1.005467 
1.0851336 	 1.006214 
1.0851494 	 0.971496 
1.0851651 	 0.925667 
1.0851808 	 0.909502 
1.0851965 	 0.932493 
1.0852122 	 0.977683 
1.0852279 	 0.997572 
1.0852437 	 1.001925 
1.0852594 	 1.012281 
1.0852751 	 1.006164 
1.0852908 	 0.994258 
1.0853065 	 0.979098 
1.0853222 	 0.987586 
1.0853379 	 1.001054 
1.0853537 	 1.021410 
1.0853694 	 1.007702 
1.0853851 	 1.004227 
1.0854008 	 1.015328 
1.0854165 	 0.999155 
1.0854322 	 0.993922 
1.0854480 	 0.998237 
1.0854637 	 0.999473 
1.0854794 	 1.005224 
1.0854951 	 0.999559 
1.0855108 	 0.969410 
1.0855265 	 0.944748 
1.0855422 	 0.944455 
1.0855580 	 0.963762 
1.0855737 	 0.997848 
1.0855894 	 1.004696 
1.0856051 	 1.014166 
1.0856208 	 1.015876 
1.0856365 	 1.022300 
1.0856523 	 1.022656 
1.0856680 	 1.020974 
1.0856837 	 1.013214 
1.0856994 	 0.998609 
1.0857151 	 0.998745 
1.0857308 	 0.985387 
1.0857465 	 0.984290 
1.0857623 	 1.002851 
1.0857780 	 1.010301 
1.0857937 	 1.013430 
1.0858094 	 1.022750 
1.0858251 	 1.007869 
1.0858408 	 1.021607 
1.0858566 	 1.013264 
1.0858723 	 1.004760 
1.0858880 	 1.001092 
1.0859037 	 1.003911 
1.0859194 	 0.996016 
1.0859351 	 1.000081 
1.0859508 	 1.013199 
1.0859666 	 1.003772 
1.0859823 	 1.018535 
1.0859980 	 1.029871 
1.0860137 	 1.013932 
1.0860294 	 0.995901 
1.0860451 	 1.007764 
1.0860609 	 0.995914 
1.0860766 	 0.990246 
1.0860923 	 1.004788 
1.0861080 	 0.995520 
1.0861237 	 0.995915 
1.0861394 	 0.996468 
1.0861551 	 0.997553 
1.0861709 	 0.992880 
1.0861866 	 0.999289 
1.0862023 	 1.001424 
1.0862180 	 1.014270 
1.0862337 	 1.009241 
1.0862494 	 1.032445 
1.0862652 	 1.052938 
1.0862809 	 1.045397 
1.0862966 	 1.003922 
1.0863123 	 0.995036 
1.0863280 	 0.978710 
1.0863437 	 0.987934 
1.0863594 	 0.983153 
1.0863752 	 0.973112 
1.0863909 	 0.950145 
1.0864066 	 0.967062 
1.0864223 	 0.984554 
1.0864380 	 1.000342 
1.0864537 	 0.992421 
1.0864695 	 1.004155 
1.0864852 	 0.985780 
1.0865009 	 0.978466 
1.0865166 	 0.980468 
1.0865323 	 0.960282 
1.0865480 	 0.919235 
1.0865637 	 0.853310 
1.0865795 	 0.789731 
1.0865952 	 0.808689 
1.0866109 	 0.875666 
1.0866266 	 0.926589 
1.0866423 	 0.975646 
1.0866580 	 0.996389 
1.0866738 	 0.999681 
1.0866895 	 1.007989 
1.0867052 	 1.004121 
1.0867209 	 0.998519 
1.0867366 	 0.996056 
1.0867523 	 0.999860 
1.0867680 	 1.011197 
1.0867838 	 1.000478 
1.0867995 	 1.020128 
1.0868152 	 1.013867 
1.0868309 	 1.016197 
1.0868466 	 1.005134 
1.0868623 	 0.992113 
1.0868781 	 1.003708 
1.0868938 	 0.998920 
1.0869095 	 0.995509 
1.0869252 	 0.998434 
1.0869409 	 1.000213 
1.0869566 	 1.009822 
1.0869723 	 1.004082 
1.0869881 	 1.007271 
1.0870038 	 0.998337 
1.0870195 	 0.999030 
1.0870352 	 0.996203 
1.0870509 	 1.000142 
1.0870666 	 0.966757 
1.0870824 	 0.915684 
1.0870981 	 0.833705 
1.0871138 	 0.790503 
1.0871295 	 0.807065 
1.0871452 	 0.785976 
1.0871609 	 0.676524 
1.0871766 	 0.555009 
1.0871924 	 0.539818 
1.0872081 	 0.659388 
1.0872238 	 0.824759 
1.0872395 	 0.903372 
1.0872552 	 0.904100 
1.0872709 	 0.910930 
1.0872867 	 0.942368 
1.0873024 	 0.984819 
1.0873181 	 0.981474 
1.0873338 	 0.985782 
1.0873495 	 0.953525 
1.0873652 	 0.906573 
1.0873809 	 0.845916 
1.0873967 	 0.814445 
1.0874124 	 0.820734 
1.0874281 	 0.862808 
1.0874438 	 0.889509 
1.0874595 	 0.891839 
1.0874752 	 0.900558 
1.0874910 	 0.912524 
1.0875067 	 0.897387 
1.0875224 	 0.861899 
1.0875381 	 0.845919 
1.0875538 	 0.878739 
1.0875695 	 0.907324 
1.0875852 	 0.933659 
1.0876010 	 0.942658 
1.0876167 	 0.964101 
1.0876324 	 0.977423 
1.0876481 	 0.952407 
1.0876638 	 0.932122 
1.0876795 	 0.922109 
1.0876953 	 0.953122 
1.0877110 	 0.968116 
1.0877267 	 0.949163 
1.0877424 	 0.932125 
1.0877581 	 0.944763 
1.0877738 	 0.964115 
1.0877895 	 0.963698 
1.0878053 	 0.966461 
1.0878210 	 0.947717 
1.0878367 	 0.920575 
1.0878524 	 0.923185 
1.0878681 	 0.950256 
1.0878838 	 0.976302 
1.0878996 	 0.963171 
1.0879153 	 0.927576 
1.0879310 	 0.909579 
1.0879467 	 0.931925 
1.0879624 	 0.962886 
1.0879781 	 0.995934 
1.0879938 	 1.003288 
1.0880096 	 0.990218 
1.0880253 	 0.969001 
1.0880410 	 0.936717 
1.0880567 	 0.915079 
1.0880724 	 0.929756 
1.0880881 	 0.979608 
1.0881039 	 0.997227 
1.0881196 	 1.014416 
1.0881353 	 0.985994 
1.0881510 	 0.967036 
1.0881667 	 0.951659 
1.0881824 	 0.929423 
1.0881981 	 0.940071 
1.0882139 	 0.948623 
1.0882296 	 0.953583 
1.0882453 	 0.966697 
1.0882610 	 0.979091 
1.0882767 	 0.955559 
1.0882924 	 0.930339 
1.0883082 	 0.925057 
1.0883239 	 0.952329 
1.0883396 	 0.985889 
1.0883553 	 0.989412 
1.0883710 	 0.939946 
1.0883867 	 0.840379 
1.0884024 	 0.759190 
1.0884182 	 0.760332 
1.0884339 	 0.854815 
1.0884496 	 0.924439 
1.0884653 	 0.949542 
1.0884810 	 0.944194 
1.0884967 	 0.892136 
1.0885125 	 0.869382 
1.0885282 	 0.907287 
1.0885439 	 0.944571 
1.0885596 	 0.941712 
1.0885753 	 0.920194 
1.0885910 	 0.911574 
1.0886067 	 0.928009 
1.0886225 	 0.921763 
1.0886382 	 0.859998 
1.0886539 	 0.813075 
1.0886696 	 0.820821 
1.0886853 	 0.905059 
1.0887010 	 0.964874 
1.0887168 	 0.965555 
1.0887325 	 0.921230 
1.0887482 	 0.846669 
1.0887639 	 0.807621 
1.0887796 	 0.822283 
1.0887953 	 0.912705 
1.0888110 	 0.967044 
1.0888268 	 0.987399 
1.0888425 	 0.995548 
1.0888582 	 0.990386 
1.0888739 	 0.968769 
1.0888896 	 0.935957 
1.0889053 	 0.918638 
1.0889211 	 0.932529 
1.0889368 	 0.970950 
1.0889525 	 0.997687 
1.0889682 	 0.997908 
1.0889839 	 0.996963 
1.0889996 	 1.003405 
1.0890153 	 0.995654 
1.0890311 	 0.991568 
1.0890468 	 0.973295 
1.0890625 	 0.948188 
1.0890782 	 0.911954 
1.0890939 	 0.896479 
1.0891096 	 0.906062 
1.0891254 	 0.939303 
1.0891411 	 0.950991 
1.0891568 	 0.973744 
1.0891725 	 0.974705 
1.0891882 	 0.983910 
1.0892039 	 0.990026 
1.0892196 	 0.981855 
1.0892354 	 0.964630 
1.0892511 	 0.934542 
1.0892668 	 0.914030 
1.0892825 	 0.923402 
1.0892982 	 0.949518 
1.0893139 	 0.967565 
1.0893297 	 0.949207 
1.0893454 	 0.910101 
1.0893611 	 0.868918 
1.0893768 	 0.848868 
1.0893925 	 0.839933 
1.0894082 	 0.862348 
1.0894239 	 0.920016 
1.0894397 	 0.963683 
1.0894554 	 0.992946 
1.0894711 	 1.002621 
1.0894868 	 1.015134 
1.0895025 	 0.992716 
1.0895182 	 0.946033 
1.0895340 	 0.943424 
1.0895497 	 0.947854 
1.0895654 	 0.964319 
1.0895811 	 0.981601 
1.0895968 	 0.981800 
1.0896125 	 0.974884 
1.0896282 	 0.968555 
1.0896440 	 0.941057 
1.0896597 	 0.935881 
1.0896754 	 0.936486 
1.0896911 	 0.945473 
1.0897068 	 0.948480 
1.0897225 	 0.967722 
1.0897383 	 0.989748 
1.0897540 	 1.000041 
1.0897697 	 1.001233 
1.0897854 	 1.008606 
1.0898011 	 0.994301 
1.0898168 	 0.954331 
1.0898325 	 0.856374 
1.0898483 	 0.761089 
1.0898640 	 0.740612 
1.0898797 	 0.805832 
1.0898954 	 0.907069 
1.0899111 	 0.973857 
1.0899268 	 0.989853 
1.0899426 	 0.993859 
1.0899583 	 0.968203 
1.0899740 	 0.963997 
1.0899897 	 0.967831 
1.0900054 	 0.982538 
1.0900211 	 0.995426 
1.0900368 	 0.997783 
1.0900526 	 0.973882 
1.0900683 	 0.958478 
1.0900840 	 0.934168 
1.0900997 	 0.928545 
1.0901154 	 0.957937 
1.0901311 	 0.993322 
1.0901469 	 1.001642 
1.0901626 	 1.001993 
1.0901783 	 0.996406 
1.0901940 	 1.000748 
1.0902097 	 0.992018 
1.0902254 	 1.004020 
1.0902411 	 1.004929 
1.0902569 	 1.006108 
1.0902726 	 1.007220 
1.0902883 	 1.011801 
1.0903040 	 1.007852 
1.0903197 	 1.008406 
1.0903354 	 1.009077 
1.0903512 	 1.037725 
1.0903669 	 1.038450 
1.0903826 	 1.012350 
1.0903983 	 0.997671 
1.0904140 	 1.007472 
1.0904297 	 1.008290 
1.0904454 	 1.002984 
1.0904612 	 0.975808 
1.0904769 	 0.964928 
1.0904926 	 0.968337 
1.0905083 	 0.972239 
1.0905240 	 0.952563 
1.0905397 	 0.931497 
1.0905555 	 0.924857 
1.0905712 	 0.948877 
1.0905869 	 0.982473 
1.0906026 	 1.000953 
1.0906183 	 1.018979 
1.0906340 	 1.014262 
1.0906497 	 1.008078 
1.0906655 	 0.995103 
1.0906812 	 0.993285 
1.0906969 	 0.991169 
1.0907126 	 0.991029 
1.0907283 	 1.001795 
1.0907440 	 1.002789 
1.0907598 	 0.964437 
1.0907755 	 0.875699 
1.0907912 	 0.779418 
1.0908069 	 0.735690 
1.0908226 	 0.819322 
1.0908383 	 0.931280 
1.0908540 	 0.974180 
1.0908698 	 0.987823 
1.0908855 	 1.001025 
1.0909012 	 1.001756 
1.0909169 	 0.994337 
1.0909326 	 0.993127 
1.0909483 	 0.998023 
1.0909641 	 1.010948 
1.0909798 	 0.999180 
1.0909955 	 0.971700 
1.0910112 	 0.942973 
1.0910269 	 0.909561 
1.0910426 	 0.909859 
1.0910583 	 0.926983 
1.0910741 	 0.942499 
1.0910898 	 0.943744 
1.0911055 	 0.930894 
1.0911212 	 0.954615 
1.0911369 	 0.992531 
1.0911526 	 0.997649 
1.0911684 	 1.008050 
1.0911841 	 0.989750 
1.0911998 	 0.990680 
1.0912155 	 0.986222 
1.0912312 	 0.976710 
1.0912469 	 0.984190 
1.0912626 	 0.989253 
1.0912784 	 1.007407 
1.0912941 	 1.011670 
1.0913098 	 1.013182 
1.0913255 	 1.000688 
1.0913412 	 1.008355 
1.0913569 	 0.999322 
1.0913727 	 0.996265 
1.0913884 	 1.000390 
1.0914041 	 1.007414 
1.0914198 	 1.015039 
1.0914355 	 1.008065 
1.0914512 	 1.010742 
1.0914669 	 1.026911 
1.0914827 	 1.009717 
1.0914984 	 1.006784 
1.0915141 	 0.987672 
1.0915298 	 0.971527 
1.0915455 	 0.958735 
1.0915612 	 0.944928 
1.0915770 	 0.918983 
1.0915927 	 0.907603 
1.0916084 	 0.935678 
1.0916241 	 0.962897 
1.0916398 	 0.970035 
1.0916555 	 0.962165 
1.0916712 	 0.898098 
1.0916870 	 0.773173 
1.0917027 	 0.608024 
1.0917184 	 0.536911 
1.0917341 	 0.621368 
1.0917498 	 0.807217 
1.0917655 	 0.938298 
1.0917813 	 0.996335 
1.0917970 	 1.016371 
1.0918127 	 1.019140 
1.0918284 	 1.011229 
1.0918441 	 1.007883 
1.0918598 	 1.002436 
1.0918755 	 1.002531 
1.0918913 	 0.998228 
1.0919070 	 1.001590 
1.0919227 	 1.006659 
1.0919384 	 1.013934 
1.0919541 	 1.020537 
1.0919698 	 1.018727 
1.0919856 	 1.002206 
1.0920013 	 0.996289 
1.0920170 	 0.984389 
1.0920327 	 0.995407 
1.0920484 	 0.992761 
1.0920641 	 0.999193 
1.0920798 	 0.999085 
1.0920956 	 1.005163 
1.0921113 	 0.997322 
1.0921270 	 0.977841 
1.0921427 	 0.949786 
1.0921584 	 0.941834 
1.0921741 	 0.941098 
1.0921899 	 0.943461 
1.0922056 	 0.945754 
1.0922213 	 0.954295 
1.0922370 	 0.966449 
1.0922527 	 0.995168 
1.0922684 	 1.002929 
1.0922841 	 1.003258 
1.0922999 	 1.006236 
1.0923156 	 1.007398 
1.0923313 	 0.998942 
1.0923470 	 0.992313 
1.0923627 	 0.996077 
1.0923784 	 0.987595 
1.0923942 	 0.988136 
1.0924099 	 0.996716 
1.0924256 	 0.986721 
1.0924413 	 0.987349 
1.0924570 	 0.990940 
1.0924727 	 0.978598 
1.0924884 	 0.976917 
1.0925042 	 0.969875 
1.0925199 	 0.946624 
1.0925356 	 0.937847 
1.0925513 	 0.982952 
1.0925670 	 0.990728 
1.0925827 	 0.942871 
1.0925985 	 0.925027 
1.0926142 	 0.947071 
1.0926299 	 0.966232 
1.0926456 	 0.978897 
1.0926613 	 0.959915 
1.0926770 	 0.946146 
1.0926927 	 0.949969 
1.0927085 	 0.954178 
1.0927242 	 0.970340 
1.0927399 	 0.974611 
1.0927556 	 0.868848 
1.0927713 	 0.758224 
1.0927870 	 0.676763 
1.0928028 	 0.661258 
1.0928185 	 0.705237 
1.0928342 	 0.726411 
1.0928499 	 0.715237 
1.0928656 	 0.748756 
1.0928813 	 0.819338 
1.0928970 	 0.863995 
1.0929128 	 0.830482 
1.0929285 	 0.759031 
1.0929442 	 0.712498 
1.0929599 	 0.769205 
1.0929756 	 0.872831 
1.0929913 	 0.932411 
1.0930071 	 0.945548 
1.0930228 	 0.901189 
1.0930385 	 0.807778 
1.0930542 	 0.745597 
1.0930699 	 0.727770 
1.0930856 	 0.788882 
1.0931013 	 0.905949 
1.0931171 	 0.982676 
1.0931328 	 0.985150 
1.0931485 	 0.962891 
1.0931642 	 0.909164 
1.0931799 	 0.845609 
1.0931956 	 0.762799 
1.0932114 	 0.696938 
1.0932271 	 0.671642 
1.0932428 	 0.737030 
1.0932585 	 0.862079 
1.0932742 	 0.952866 
1.0932899 	 0.978707 
1.0933056 	 0.995779 
1.0933214 	 0.996258 
1.0933371 	 0.987293 
1.0933528 	 0.956223 
1.0933685 	 0.918357 
1.0933842 	 0.900156 
1.0933999 	 0.866226 
1.0934157 	 0.812688 
1.0934314 	 0.770088 
1.0934471 	 0.809329 
1.0934628 	 0.906810 
1.0934785 	 0.985543 
1.0934942 	 1.013602 
1.0935099 	 1.013119 
1.0935257 	 1.004896 
1.0935414 	 1.012268 
1.0935571 	 1.010104 
1.0935728 	 1.006405 
1.0935885 	 1.004320 
1.0936042 	 1.000496 
1.0936200 	 0.986636 
1.0936357 	 0.967345 
1.0936514 	 0.888175 
1.0936671 	 0.805691 
1.0936828 	 0.801629 
1.0936985 	 0.890836 
1.0937142 	 0.973815 
1.0937300 	 1.021124 
1.0937457 	 1.021129 
1.0937614 	 1.024697 
1.0937771 	 1.013127 
1.0937928 	 0.988948 
1.0938085 	 0.944473 
1.0938243 	 0.938893 
1.0938400 	 0.957290 
1.0938557 	 0.999927 
1.0938714 	 1.033469 
1.0938871 	 1.030685 
1.0939028 	 1.008190 
1.0939185 	 0.946787 
1.0939343 	 0.842186 
1.0939500 	 0.769010 
1.0939657 	 0.781975 
1.0939814 	 0.841878 
1.0939971 	 0.908973 
1.0940128 	 0.937309 
1.0940286 	 0.936784 
1.0940443 	 0.933654 
1.0940600 	 0.920455 
1.0940757 	 0.904762 
1.0940914 	 0.888460 
1.0941071 	 0.905559 
1.0941228 	 0.949820 
1.0941386 	 0.997595 
1.0941543 	 1.011151 
1.0941700 	 0.998498 
1.0941857 	 1.004856 
1.0942014 	 1.011079 
1.0942171 	 0.996653 
1.0942329 	 0.933006 
1.0942486 	 0.845387 
1.0942643 	 0.774830 
1.0942800 	 0.790702 
1.0942957 	 0.861305 
1.0943114 	 0.926321 
1.0943271 	 0.926340 
1.0943429 	 0.915136 
1.0943586 	 0.904531 
1.0943743 	 0.897589 
1.0943900 	 0.876898 
1.0944057 	 0.872815 
1.0944214 	 0.886476 
1.0944372 	 0.949691 
1.0944529 	 1.001014 
1.0944686 	 1.016434 
1.0944843 	 1.002432 
1.0945000 	 1.006819 
1.0945157 	 1.009226 
1.0945314 	 1.015422 
1.0945472 	 1.005750 
1.0945629 	 0.990113 
1.0945786 	 0.975493 
1.0945943 	 0.929445 
1.0946100 	 0.822830 
1.0946257 	 0.757432 
1.0946415 	 0.794988 
1.0946572 	 0.895033 
1.0946729 	 0.956399 
1.0946886 	 0.955295 
1.0947043 	 0.901148 
1.0947200 	 0.855818 
1.0947357 	 0.808314 
1.0947515 	 0.807338 
1.0947672 	 0.878222 
1.0947829 	 0.952574 
1.0947986 	 0.995715 
1.0948143 	 1.009057 
1.0948300 	 1.010774 
1.0948458 	 0.996762 
1.0948615 	 1.003437 
1.0948772 	 0.988304 
1.0948929 	 1.006020 
1.0949086 	 1.017480 
1.0949243 	 0.987752 
1.0949400 	 0.989095 
1.0949558 	 1.000215 
1.0949715 	 0.978007 
1.0949872 	 0.933839 
1.0950029 	 0.830029 
1.0950186 	 0.753077 
1.0950343 	 0.756141 
1.0950501 	 0.830716 
1.0950658 	 0.903260 
1.0950815 	 0.911315 
1.0950972 	 0.866273 
1.0951129 	 0.798320 
1.0951286 	 0.778748 
1.0951443 	 0.843893 
1.0951601 	 0.898262 
1.0951758 	 0.944295 
1.0951915 	 0.974939 
1.0952072 	 0.988179 
1.0952229 	 0.981443 
1.0952386 	 0.975442 
1.0952544 	 1.005186 
1.0952701 	 1.016072 
1.0952858 	 1.007582 
1.0953015 	 0.995055 
1.0953172 	 0.989061 
1.0953329 	 0.983664 
1.0953486 	 0.997779 
1.0953644 	 0.980932 
1.0953801 	 0.989597 
1.0953958 	 0.984691 
1.0954115 	 0.973857 
1.0954272 	 0.930502 
1.0954429 	 0.863723 
1.0954587 	 0.779596 
1.0954744 	 0.758237 
1.0954901 	 0.787712 
1.0955058 	 0.808949 
1.0955215 	 0.781455 
1.0955372 	 0.761675 
1.0955529 	 0.757942 
1.0955687 	 0.757255 
1.0955844 	 0.814542 
1.0956001 	 0.925150 
1.0956158 	 0.977503 
1.0956315 	 1.001206 
1.0956472 	 1.002268 
1.0956630 	 1.011863 
1.0956787 	 0.995435 
1.0956944 	 0.981237 
1.0957101 	 0.963715 
1.0957258 	 0.964875 
1.0957415 	 0.973955 
1.0957572 	 1.003685 
1.0957730 	 1.002944 
1.0957887 	 0.998260 
1.0958044 	 0.995066 
1.0958201 	 1.005280 
1.0958358 	 1.005740 
1.0958515 	 0.995951 
1.0958673 	 1.014758 
1.0958830 	 1.037238 
1.0958987 	 1.003285 
1.0959144 	 0.900896 
1.0959301 	 0.791010 
1.0959458 	 0.638879 
1.0959615 	 0.587243 
1.0959773 	 0.652816 
1.0959930 	 0.776185 
1.0960087 	 0.828754 
1.0960244 	 0.838820 
1.0960401 	 0.836594 


==> anc/HD61772/HD61772_71.dat <==
1.0655333 	 0.998930 
1.0655487 	 0.996532 
1.0655641 	 1.015133 
1.0655796 	 1.006235 
1.0655950 	 1.010579 
1.0656104 	 1.003128 
1.0656259 	 1.000651 
1.0656413 	 0.982491 
1.0656567 	 1.013660 
1.0656722 	 1.003121 
1.0656876 	 1.013218 
1.0657031 	 0.995087 
1.0657185 	 0.984073 
1.0657339 	 0.987707 
1.0657494 	 0.984755 
1.0657648 	 0.996636 
1.0657802 	 0.999948 
1.0657957 	 0.993701 
1.0658111 	 0.985092 
1.0658265 	 0.976231 
1.0658420 	 0.967422 
1.0658574 	 0.977249 
1.0658728 	 0.982919 
1.0658883 	 0.995858 
1.0659037 	 1.002737 
1.0659192 	 0.985407 
1.0659346 	 0.958569 
1.0659500 	 0.964737 
1.0659655 	 0.968954 
1.0659809 	 1.010150 
1.0659963 	 1.009095 
1.0660118 	 0.991957 
1.0660272 	 0.996118 
1.0660426 	 0.993325 
1.0660581 	 0.976992 
1.0660735 	 0.979833 
1.0660890 	 0.984893 
1.0661044 	 1.006856 
1.0661198 	 1.001931 
1.0661353 	 1.000154 
1.0661507 	 0.988071 
1.0661661 	 0.979398 
1.0661816 	 0.995095 
1.0661970 	 1.015912 
1.0662124 	 1.002691 
1.0662279 	 0.974232 
1.0662433 	 0.986313 
1.0662587 	 0.971992 
1.0662742 	 0.908725 
1.0662896 	 0.809005 
1.0663051 	 0.676302 
1.0663205 	 0.586343 
1.0663359 	 0.611075 
1.0663514 	 0.647724 
1.0663668 	 0.620414 
1.0663822 	 0.538670 
1.0663977 	 0.583774 
1.0664131 	 0.730849 
1.0664285 	 0.894364 
1.0664440 	 0.967394 
1.0664594 	 0.993106 
1.0664748 	 0.999444 
1.0664903 	 0.983301 
1.0665057 	 0.979425 
1.0665212 	 0.956889 
1.0665366 	 0.947487 
1.0665520 	 0.952524 
1.0665675 	 0.967945 
1.0665829 	 0.974486 
1.0665983 	 0.984303 
1.0666138 	 0.974903 
1.0666292 	 0.988714 
1.0666446 	 0.987194 
1.0666601 	 0.993594 
1.0666755 	 0.973505 
1.0666910 	 0.987688 
1.0667064 	 0.994487 
1.0667218 	 0.996025 
1.0667373 	 0.997511 
1.0667527 	 1.005496 
1.0667681 	 0.996930 
1.0667836 	 1.010906 
1.0667990 	 0.987110 
1.0668144 	 1.015016 
1.0668299 	 0.986147 
1.0668453 	 1.001017 
1.0668607 	 0.966969 
1.0668762 	 0.999101 
1.0668916 	 1.006778 
1.0669071 	 1.006881 
1.0669225 	 0.978444 
1.0669379 	 0.962868 
1.0669534 	 0.907656 
1.0669688 	 0.825545 
1.0669842 	 0.805554 
1.0669997 	 0.881235 
1.0670151 	 0.965241 
1.0670305 	 1.000717 
1.0670460 	 0.997865 
1.0670614 	 0.988805 
1.0670769 	 0.985546 
1.0670923 	 0.965883 
1.0671077 	 1.001111 
1.0671232 	 1.005762 
1.0671386 	 0.993218 
1.0671540 	 0.995863 
1.0671695 	 1.005989 
1.0671849 	 1.003260 
1.0672003 	 1.010109 
1.0672158 	 0.969657 
1.0672312 	 1.004771 
1.0672466 	 0.987657 
1.0672621 	 1.007516 
1.0672775 	 1.001892 
1.0672930 	 0.985249 
1.0673084 	 0.993540 
1.0673238 	 0.979084 
1.0673393 	 0.983610 
1.0673547 	 1.000757 
1.0673701 	 0.994024 
1.0673856 	 0.995929 
1.0674010 	 0.968538 
1.0674164 	 0.883267 
1.0674319 	 0.794312 
1.0674473 	 0.798694 
1.0674628 	 0.858959 
1.0674782 	 0.955040 
1.0674936 	 1.003785 
1.0675091 	 1.001067 
1.0675245 	 1.000415 
1.0675399 	 0.997954 
1.0675554 	 1.005814 
1.0675708 	 0.999279 
1.0675862 	 1.010741 
1.0676017 	 0.981410 
1.0676171 	 0.952108 
1.0676325 	 0.952310 
1.0676480 	 0.961389 
1.0676634 	 0.964598 
1.0676789 	 0.970892 
1.0676943 	 0.957333 
1.0677097 	 0.976977 
1.0677252 	 1.000722 
1.0677406 	 1.001969 
1.0677560 	 0.991622 
1.0677715 	 0.992870 
1.0677869 	 0.990007 
1.0678023 	 1.006191 
1.0678178 	 1.003134 
1.0678332 	 0.992848 
1.0678487 	 1.003357 
1.0678641 	 0.995805 
1.0678795 	 0.986823 
1.0678950 	 0.939010 
1.0679104 	 0.833994 
1.0679258 	 0.698663 
1.0679413 	 0.682217 
1.0679567 	 0.808064 
1.0679721 	 0.928598 
1.0679876 	 1.009323 
1.0680030 	 1.009380 
1.0680184 	 0.997374 
1.0680339 	 0.994614 
1.0680493 	 0.996198 
1.0680648 	 1.021769 
1.0680802 	 1.012993 
1.0680956 	 1.028942 
1.0681111 	 1.016307 
1.0681265 	 1.007864 
1.0681419 	 1.002697 
1.0681574 	 1.014959 
1.0681728 	 1.011228 
1.0681882 	 1.012122 
1.0682037 	 1.009683 
1.0682191 	 1.017553 
1.0682346 	 1.025944 
1.0682500 	 1.008300 
1.0682654 	 1.002264 
1.0682809 	 0.996975 
1.0682963 	 1.002446 
1.0683117 	 1.013421 
1.0683272 	 1.011819 
1.0683426 	 1.008625 
1.0683580 	 1.015132 
1.0683735 	 1.016793 
1.0683889 	 1.009606 
1.0684043 	 0.996950 
1.0684198 	 0.993662 
1.0684352 	 0.997958 
1.0684507 	 1.002345 
1.0684661 	 0.984876 
1.0684815 	 1.003530 
1.0684970 	 0.979173 
1.0685124 	 0.975179 
1.0685278 	 0.948346 
1.0685433 	 0.929318 
1.0685587 	 0.956838 
1.0685741 	 0.971163 
1.0685896 	 0.989565 
1.0686050 	 1.019360 
1.0686205 	 1.015705 
1.0686359 	 1.036476 
1.0686513 	 1.010929 
1.0686668 	 1.023966 
1.0686822 	 1.022976 
1.0686976 	 1.028461 
1.0687131 	 1.000485 
1.0687285 	 0.996567 
1.0687439 	 0.956392 
1.0687594 	 0.968786 
1.0687748 	 0.965875 
1.0687902 	 0.981232 
1.0688057 	 0.992787 
1.0688211 	 1.012568 
1.0688366 	 1.023331 
1.0688520 	 1.015471 
1.0688674 	 1.019076 
1.0688829 	 1.026502 
1.0688983 	 1.025752 
1.0689137 	 1.018119 
1.0689292 	 1.003186 
1.0689446 	 1.000426 
1.0689600 	 1.019068 
1.0689755 	 0.991749 
1.0689909 	 0.978929 
1.0690063 	 0.982219 
1.0690218 	 0.990458 
1.0690372 	 1.007580 
1.0690527 	 1.015943 
1.0690681 	 1.004942 
1.0690835 	 1.020080 
1.0690990 	 1.016765 
1.0691144 	 0.998709 
1.0691298 	 0.984972 
1.0691453 	 0.968384 
1.0691607 	 0.910167 
1.0691761 	 0.823773 
1.0691916 	 0.779734 
1.0692070 	 0.782224 
1.0692225 	 0.878162 
1.0692379 	 0.969729 
1.0692533 	 0.994027 
1.0692688 	 1.022100 
1.0692842 	 1.008577 
1.0692996 	 0.988134 
1.0693151 	 0.953898 
1.0693305 	 0.928518 
1.0693459 	 0.903439 
1.0693614 	 0.916885 
1.0693768 	 0.948807 
1.0693922 	 0.981917 
1.0694077 	 0.985445 
1.0694231 	 0.981921 
1.0694386 	 0.987267 
1.0694540 	 0.990807 
1.0694694 	 0.983668 
1.0694849 	 0.975940 
1.0695003 	 0.931592 
1.0695157 	 0.951564 
1.0695312 	 0.992759 
1.0695466 	 0.997871 
1.0695620 	 1.002280 
1.0695775 	 1.005427 
1.0695929 	 0.995580 
1.0696084 	 0.983359 
1.0696238 	 0.908071 
1.0696392 	 0.785754 
1.0696547 	 0.754549 
1.0696701 	 0.812719 
1.0696855 	 0.908961 
1.0697010 	 0.975311 
1.0697164 	 0.993944 
1.0697318 	 0.987633 
1.0697473 	 0.994171 
1.0697627 	 0.991467 
1.0697781 	 0.971191 
1.0697936 	 0.964577 
1.0698090 	 0.968269 
1.0698245 	 0.971180 
1.0698399 	 0.955212 
1.0698553 	 0.933933 
1.0698708 	 0.919211 
1.0698862 	 0.924510 
1.0699016 	 0.957470 
1.0699171 	 0.947275 
1.0699325 	 0.943979 
1.0699479 	 0.964711 
1.0699634 	 0.983910 
1.0699788 	 0.999204 
1.0699943 	 1.004619 
1.0700097 	 1.003354 
1.0700251 	 1.003584 
1.0700406 	 0.988255 
1.0700560 	 0.987865 
1.0700714 	 0.997233 
1.0700869 	 0.999755 
1.0701023 	 0.997517 
1.0701177 	 0.992774 
1.0701332 	 0.992945 
1.0701486 	 0.986152 
1.0701640 	 0.956692 
1.0701795 	 0.983136 
1.0701949 	 0.975983 
1.0702104 	 0.979231 
1.0702258 	 0.977129 
1.0702412 	 0.977235 
1.0702567 	 0.987872 
1.0702721 	 0.985106 
1.0702875 	 0.995934 
1.0703030 	 0.992548 
1.0703184 	 0.988965 
1.0703338 	 1.006222 
1.0703493 	 0.997146 
1.0703647 	 0.992611 
1.0703802 	 1.001355 
1.0703956 	 1.006217 
1.0704110 	 1.001942 
1.0704265 	 1.008361 
1.0704419 	 1.014668 
1.0704573 	 0.994123 
1.0704728 	 0.998743 
1.0704882 	 0.987046 
1.0705036 	 0.993544 
1.0705191 	 0.968914 
1.0705345 	 0.961362 
1.0705499 	 0.977790 
1.0705654 	 0.982096 
1.0705808 	 0.985696 
1.0705963 	 0.987597 
1.0706117 	 0.966861 
1.0706271 	 0.966469 
1.0706426 	 0.959040 
1.0706580 	 0.978781 
1.0706734 	 0.990323 
1.0706889 	 1.007201 
1.0707043 	 1.001338 
1.0707197 	 0.980444 
1.0707352 	 0.994112 
1.0707506 	 0.993148 
1.0707661 	 0.991030 
1.0707815 	 0.987983 
1.0707969 	 0.971029 
1.0708124 	 0.965455 
1.0708278 	 0.960515 
1.0708432 	 0.973990 
1.0708587 	 0.978414 
1.0708741 	 0.995955 
1.0708895 	 0.987727 
1.0709050 	 1.005250 
1.0709204 	 0.999806 
1.0709358 	 0.978814 
1.0709513 	 0.959143 
1.0709667 	 0.954296 
1.0709822 	 0.960413 
1.0709976 	 0.968351 
1.0710130 	 0.968251 
1.0710285 	 0.972727 
1.0710439 	 0.982563 
1.0710593 	 0.990935 
1.0710748 	 0.995906 
1.0710902 	 1.010627 
1.0711056 	 1.004348 
1.0711211 	 1.009955 
1.0711365 	 1.003620 
1.0711520 	 0.988408 
1.0711674 	 0.986430 
1.0711828 	 0.992334 
1.0711983 	 0.991942 
1.0712137 	 0.993127 
1.0712291 	 0.986873 
1.0712446 	 0.979376 
1.0712600 	 0.987203 
1.0712754 	 0.973476 
1.0712909 	 0.973069 
1.0713063 	 0.963539 
1.0713217 	 0.983949 
1.0713372 	 0.986438 
1.0713526 	 1.006327 
1.0713681 	 0.999197 
1.0713835 	 1.003760 
1.0713989 	 0.998629 
1.0714144 	 0.998034 
1.0714298 	 1.005231 
1.0714452 	 0.984079 
1.0714607 	 0.993875 
1.0714761 	 1.005915 
1.0714915 	 0.985985 
1.0715070 	 0.988424 
1.0715224 	 0.966681 
1.0715379 	 0.988560 
1.0715533 	 1.001013 
1.0715687 	 0.994367 
1.0715842 	 0.994629 
1.0715996 	 0.986454 
1.0716150 	 0.991067 
1.0716305 	 0.986522 
1.0716459 	 0.976379 
1.0716613 	 0.968476 
1.0716768 	 0.971061 
1.0716922 	 0.993445 
1.0717076 	 0.987633 
1.0717231 	 1.011498 
1.0717385 	 1.009533 
1.0717540 	 1.005503 
1.0717694 	 0.988720 
1.0717848 	 0.967511 
1.0718003 	 0.977438 
1.0718157 	 0.998396 
1.0718311 	 0.984206 
1.0718466 	 0.994488 
1.0718620 	 0.993986 
1.0718774 	 1.003513 
1.0718929 	 0.994075 
1.0719083 	 1.001870 
1.0719237 	 0.991798 
1.0719392 	 0.998341 
1.0719546 	 0.990382 
1.0719701 	 0.989862 
1.0719855 	 0.969693 
1.0720009 	 0.969898 
1.0720164 	 0.974787 
1.0720318 	 0.976276 
1.0720472 	 0.977175 
1.0720627 	 0.974460 
1.0720781 	 0.989075 
1.0720935 	 0.988963 
1.0721090 	 0.972797 
1.0721244 	 0.991398 
1.0721399 	 0.975619 
1.0721553 	 0.979295 
1.0721707 	 0.972938 
1.0721862 	 0.999482 
1.0722016 	 0.996508 
1.0722170 	 1.013662 
1.0722325 	 1.012547 
1.0722479 	 1.007109 
1.0722633 	 0.989227 
1.0722788 	 0.992238 
1.0722942 	 0.998061 
1.0723096 	 1.007873 
1.0723251 	 0.999546 
1.0723405 	 0.997034 
1.0723560 	 0.981773 
1.0723714 	 0.977978 
1.0723868 	 0.971667 
1.0724023 	 0.973394 
1.0724177 	 0.978214 
1.0724331 	 0.994999 
1.0724486 	 1.000651 
1.0724640 	 0.996100 
1.0724794 	 0.991680 
1.0724949 	 0.992558 
1.0725103 	 1.010212 
1.0725258 	 1.008779 
1.0725412 	 0.993817 
1.0725566 	 0.997683 
1.0725721 	 0.992952 
1.0725875 	 0.997922 
1.0726029 	 0.984925 
1.0726184 	 0.979649 
1.0726338 	 0.995425 
1.0726492 	 1.002703 
1.0726647 	 1.005660 
1.0726801 	 0.999623 
1.0726955 	 0.982044 
1.0727110 	 0.931154 
1.0727264 	 0.874541 
1.0727419 	 0.847648 
1.0727573 	 0.876765 
1.0727727 	 0.921325 
1.0727882 	 0.973410 
1.0728036 	 0.972325 
1.0728190 	 0.927953 
1.0728345 	 0.779883 
1.0728499 	 0.628463 
1.0728653 	 0.555416 
1.0728808 	 0.660730 
1.0728962 	 0.848550 
1.0729117 	 0.930353 
1.0729271 	 0.911470 
1.0729425 	 0.828348 
1.0729580 	 0.729976 
1.0729734 	 0.724884 
1.0729888 	 0.829283 
1.0730043 	 0.934110 
1.0730197 	 0.959002 
1.0730351 	 0.978383 
1.0730506 	 0.979210 
1.0730660 	 0.985338 
1.0730814 	 0.993075 
1.0730969 	 0.999146 
1.0731123 	 0.992836 
1.0731278 	 0.980189 
1.0731432 	 0.965984 
1.0731586 	 0.973655 
1.0731741 	 0.954652 
1.0731895 	 0.959878 
1.0732049 	 0.989222 
1.0732204 	 0.994225 
1.0732358 	 1.000072 
1.0732512 	 1.004206 
1.0732667 	 1.004452 
1.0732821 	 0.992804 
1.0732976 	 0.973091 
1.0733130 	 0.965147 
1.0733284 	 0.971583 
1.0733439 	 0.990570 
1.0733593 	 1.009766 
1.0733747 	 0.999329 
1.0733902 	 0.979152 
1.0734056 	 0.971963 
1.0734210 	 0.971476 
1.0734365 	 0.984661 
1.0734519 	 0.981491 
1.0734673 	 0.934454 
1.0734828 	 0.828928 
1.0734982 	 0.696415 
1.0735137 	 0.657412 
1.0735291 	 0.755014 
1.0735445 	 0.906331 
1.0735600 	 0.982477 
1.0735754 	 1.000607 
1.0735908 	 1.003687 
1.0736063 	 1.004400 
1.0736217 	 1.003952 
1.0736371 	 1.014047 
1.0736526 	 1.016176 
1.0736680 	 1.020796 
1.0736835 	 1.001534 
1.0736989 	 0.999987 
1.0737143 	 0.992007 
1.0737298 	 0.977841 
1.0737452 	 0.977115 
1.0737606 	 0.978817 
1.0737761 	 0.963361 
1.0737915 	 0.964034 
1.0738069 	 0.971414 
1.0738224 	 0.950929 
1.0738378 	 0.948090 
1.0738532 	 0.967324 
1.0738687 	 0.976727 
1.0738841 	 0.993483 
1.0738996 	 0.999086 
1.0739150 	 0.993952 
1.0739304 	 1.004791 
1.0739459 	 0.994263 
1.0739613 	 0.984387 
1.0739767 	 0.985254 
1.0739922 	 0.987429 
1.0740076 	 1.000909 
1.0740230 	 1.008255 
1.0740385 	 1.009129 
1.0740539 	 1.010360 
1.0740694 	 1.012144 
1.0740848 	 1.009184 
1.0741002 	 0.997451 
1.0741157 	 0.981972 
1.0741311 	 0.986346 
1.0741465 	 1.004483 
1.0741620 	 1.007135 
1.0741774 	 1.009614 
1.0741928 	 1.011105 
1.0742083 	 1.005058 
1.0742237 	 1.002443 
1.0742391 	 1.012436 
1.0742546 	 0.998971 
1.0742700 	 0.992375 
1.0742855 	 1.002417 
1.0743009 	 1.003818 
1.0743163 	 1.026238 
1.0743318 	 1.008156 
1.0743472 	 0.986395 
1.0743626 	 0.974308 
1.0743781 	 0.948607 
1.0743935 	 0.941403 
1.0744089 	 0.972330 
1.0744244 	 1.001794 
1.0744398 	 1.000186 
1.0744552 	 0.977419 
1.0744707 	 0.963254 
1.0744861 	 0.958246 
1.0745016 	 0.991602 
1.0745170 	 1.010020 
1.0745324 	 1.008274 
1.0745479 	 0.995791 
1.0745633 	 0.989293 
1.0745787 	 1.002409 
1.0745942 	 1.010206 
1.0746096 	 1.006013 
1.0746250 	 0.997383 
1.0746405 	 0.979769 
1.0746559 	 0.955171 
1.0746714 	 0.935308 
1.0746868 	 0.931352 
1.0747022 	 0.952599 
1.0747177 	 0.984200 
1.0747331 	 1.009376 
1.0747485 	 1.007240 
1.0747640 	 1.005058 
1.0747794 	 0.998372 
1.0747948 	 1.013879 
1.0748103 	 1.006760 
1.0748257 	 0.991565 
1.0748411 	 0.956824 
1.0748566 	 0.923286 
1.0748720 	 0.906625 
1.0748875 	 0.945360 
1.0749029 	 0.990292 
1.0749183 	 1.002898 
1.0749338 	 1.009312 
1.0749492 	 1.008816 
1.0749646 	 0.993566 
1.0749801 	 0.981874 
1.0749955 	 0.976878 
1.0750109 	 0.972009 
1.0750264 	 0.994525 
1.0750418 	 0.995717 
1.0750573 	 1.000897 
1.0750727 	 1.002296 
1.0750881 	 1.002595 
1.0751036 	 0.974631 
1.0751190 	 0.896071 
1.0751344 	 0.781221 
1.0751499 	 0.627055 
1.0751653 	 0.576149 
1.0751807 	 0.683631 
1.0751962 	 0.850574 
1.0752116 	 0.951216 
1.0752270 	 0.994711 
1.0752425 	 1.006757 
1.0752579 	 1.016425 
1.0752734 	 1.019755 
1.0752888 	 1.018438 
1.0753042 	 0.994753 
1.0753197 	 0.996902 
1.0753351 	 0.985428 
1.0753505 	 0.996853 
1.0753660 	 0.998530 
1.0753814 	 1.009046 
1.0753968 	 1.005926 
1.0754123 	 1.008789 
1.0754277 	 1.010909 
1.0754432 	 1.028126 
1.0754586 	 1.001450 
1.0754740 	 1.003623 
1.0754895 	 0.945786 
1.0755049 	 0.868320 
1.0755203 	 0.811909 
1.0755358 	 0.826070 
1.0755512 	 0.920276 
1.0755666 	 0.998248 
1.0755821 	 1.016436 
1.0755975 	 1.020874 
1.0756129 	 1.005307 
1.0756284 	 0.979602 
1.0756438 	 0.968880 
1.0756593 	 0.961925 
1.0756747 	 0.930616 
1.0756901 	 0.901048 
1.0757056 	 0.888085 
1.0757210 	 0.938478 
1.0757364 	 0.977784 
1.0757519 	 0.999656 
1.0757673 	 0.996786 
1.0757827 	 1.011984 
1.0757982 	 1.004138 
1.0758136 	 1.004242 
1.0758291 	 1.010538 
1.0758445 	 1.000868 
1.0758599 	 1.005097 
1.0758754 	 1.000361 
1.0758908 	 0.992522 
1.0759062 	 0.987959 
1.0759217 	 0.984921 
1.0759371 	 0.980954 
1.0759525 	 0.994664 
1.0759680 	 1.001961 
1.0759834 	 0.990074 
1.0759988 	 0.983497 
1.0760143 	 0.987445 
1.0760297 	 1.000164 
1.0760452 	 1.011538 
1.0760606 	 1.005276 
1.0760760 	 1.012655 
1.0760915 	 1.008793 
1.0761069 	 1.005986 
1.0761223 	 0.991754 
1.0761378 	 0.988497 
1.0761532 	 0.991309 
1.0761686 	 0.996586 
1.0761841 	 0.999632 
1.0761995 	 1.020416 
1.0762150 	 1.015551 
1.0762304 	 1.005080 
1.0762458 	 1.002893 
1.0762613 	 0.996549 
1.0762767 	 0.996568 
1.0762921 	 1.001217 
1.0763076 	 1.009118 
1.0763230 	 1.008200 
1.0763384 	 1.015956 
1.0763539 	 1.005424 
1.0763693 	 1.012512 
1.0763847 	 1.018649 
1.0764002 	 1.006124 
1.0764156 	 0.982574 
1.0764311 	 0.954261 
1.0764465 	 0.945061 
1.0764619 	 0.949391 
1.0764774 	 0.980224 
1.0764928 	 0.998656 
1.0765082 	 1.006083 
1.0765237 	 0.999989 
1.0765391 	 1.001200 
1.0765545 	 0.997136 
1.0765700 	 1.004800 
1.0765854 	 0.999914 
1.0766009 	 1.000086 
1.0766163 	 0.985114 
1.0766317 	 1.006898 
1.0766472 	 1.005317 
1.0766626 	 1.003296 
1.0766780 	 1.007378 
1.0766935 	 1.006904 
1.0767089 	 1.012290 
1.0767243 	 1.010004 
1.0767398 	 1.007379 
1.0767552 	 1.003589 
1.0767706 	 0.996265 
1.0767861 	 1.004338 
1.0768015 	 1.004804 
1.0768170 	 1.005567 
1.0768324 	 1.010206 
1.0768478 	 1.010364 
1.0768633 	 1.001116 
1.0768787 	 1.007223 
1.0768941 	 1.010097 
1.0769096 	 1.000511 
1.0769250 	 1.004627 
1.0769404 	 0.999282 
1.0769559 	 0.995236 
1.0769713 	 0.992660 
1.0769868 	 0.999643 
1.0770022 	 1.001868 
1.0770176 	 1.008377 
1.0770331 	 1.008199 
1.0770485 	 0.987135 
1.0770639 	 0.985965 
1.0770794 	 0.976865 
1.0770948 	 0.971708 
1.0771102 	 0.985832 
1.0771257 	 0.983807 
1.0771411 	 0.991418 
1.0771565 	 0.993916 
1.0771720 	 1.014064 
1.0771874 	 1.004257 
1.0772029 	 0.998363 
1.0772183 	 0.989764 
1.0772337 	 0.989355 
1.0772492 	 0.985546 
1.0772646 	 0.992884 
1.0772800 	 0.983507 
1.0772955 	 0.997149 
1.0773109 	 0.985236 
1.0773263 	 0.983453 
1.0773418 	 0.966316 
1.0773572 	 0.978617 
1.0773726 	 0.984055 
1.0773881 	 1.008919 
1.0774035 	 1.001434 
1.0774190 	 1.007401 
1.0774344 	 0.999828 
1.0774498 	 1.007939 
1.0774653 	 0.996657 
1.0774807 	 1.003929 
1.0774961 	 0.993514 
1.0775116 	 0.993026 
1.0775270 	 0.997720 
1.0775424 	 1.003484 
1.0775579 	 0.981186 
1.0775733 	 0.971078 
1.0775888 	 0.973023 
1.0776042 	 0.978290 
1.0776196 	 0.986250 
1.0776351 	 0.994096 
1.0776505 	 1.002722 
1.0776659 	 0.967348 
1.0776814 	 0.887529 
1.0776968 	 0.741875 
1.0777122 	 0.661107 
1.0777277 	 0.710678 
1.0777431 	 0.850536 
1.0777585 	 0.921515 
1.0777740 	 0.944732 
1.0777894 	 0.964537 
1.0778049 	 0.995857 
1.0778203 	 0.997844 
1.0778357 	 0.998899 
1.0778512 	 1.001124 
1.0778666 	 0.999305 
1.0778820 	 0.988748 
1.0778975 	 0.975429 
1.0779129 	 0.968944 
1.0779283 	 0.966108 
1.0779438 	 0.977964 
1.0779592 	 1.008214 
1.0779747 	 0.998765 
1.0779901 	 1.002448 
1.0780055 	 1.003859 
1.0780210 	 1.004291 
1.0780364 	 0.996604 
1.0780518 	 1.001489 
1.0780673 	 0.981471 
1.0780827 	 0.979216 
1.0780981 	 0.957824 
1.0781136 	 0.967369 
1.0781290 	 0.973165 
1.0781444 	 0.970215 
1.0781599 	 0.964798 
1.0781753 	 0.986080 
1.0781908 	 0.975670 
1.0782062 	 0.987663 
1.0782216 	 0.992948 
1.0782371 	 0.991659 
1.0782525 	 0.968634 
1.0782679 	 0.939121 
1.0782834 	 0.882832 
1.0782988 	 0.855730 
1.0783142 	 0.871055 
1.0783297 	 0.929800 
1.0783451 	 0.947082 
1.0783606 	 0.939758 
1.0783760 	 0.951001 
1.0783914 	 0.949613 
1.0784069 	 0.950063 
1.0784223 	 0.932858 
1.0784377 	 0.927143 
1.0784532 	 0.949874 
1.0784686 	 0.978371 
1.0784840 	 0.984074 
1.0784995 	 0.932030 
1.0785149 	 0.816405 
1.0785303 	 0.749330 
1.0785458 	 0.759116 
1.0785612 	 0.862425 
1.0785767 	 0.956422 
1.0785921 	 0.985283 
1.0786075 	 0.989513 
1.0786230 	 1.001422 
1.0786384 	 0.980937 
1.0786538 	 0.951471 
1.0786693 	 0.897010 
1.0786847 	 0.876029 
1.0787001 	 0.896867 
1.0787156 	 0.954714 
1.0787310 	 0.968514 
1.0787465 	 0.962096 
1.0787619 	 0.946733 
1.0787773 	 0.931456 
1.0787928 	 0.936760 
1.0788082 	 0.961127 
1.0788236 	 0.977952 
1.0788391 	 0.980734 
1.0788545 	 0.984664 
1.0788699 	 0.930301 
1.0788854 	 0.808417 
1.0789008 	 0.661968 
1.0789162 	 0.581853 
1.0789317 	 0.657465 
1.0789471 	 0.825185 
1.0789626 	 0.946577 
1.0789780 	 0.998416 
1.0789934 	 1.005499 
1.0790089 	 1.005033 
1.0790243 	 0.993178 
1.0790397 	 0.994634 
1.0790552 	 0.997889 
1.0790706 	 0.999327 
1.0790860 	 0.991447 
1.0791015 	 1.017617 
1.0791169 	 1.008201 
1.0791324 	 1.003646 
1.0791478 	 0.987226 
1.0791632 	 0.980691 
1.0791787 	 0.973239 
1.0791941 	 0.991446 
1.0792095 	 0.994956 
1.0792250 	 1.009998 
1.0792404 	 1.007917 
1.0792558 	 1.006971 
1.0792713 	 1.012518 
1.0792867 	 1.011505 
1.0793021 	 1.014438 
1.0793176 	 1.021792 
1.0793330 	 0.996902 
1.0793485 	 0.985359 
1.0793639 	 0.966501 
1.0793793 	 0.952876 
1.0793948 	 0.959414 
1.0794102 	 0.980754 
1.0794256 	 0.986647 
1.0794411 	 0.986815 
1.0794565 	 0.984149 
1.0794719 	 0.959357 
1.0794874 	 0.962842 
1.0795028 	 0.964441 
1.0795183 	 0.978049 
1.0795337 	 0.974554 
1.0795491 	 0.980823 
1.0795646 	 0.990754 
1.0795800 	 0.994248 
1.0795954 	 0.973905 
1.0796109 	 0.978001 
1.0796263 	 0.975995 
1.0796417 	 0.981931 
1.0796572 	 0.985779 
1.0796726 	 0.998992 
1.0796880 	 0.997293 
1.0797035 	 0.987048 
1.0797189 	 0.983638 
1.0797344 	 0.995228 
1.0797498 	 0.987668 
1.0797652 	 0.991542 
1.0797807 	 0.989400 
1.0797961 	 1.011196 
1.0798115 	 0.990668 
1.0798270 	 0.969255 
1.0798424 	 0.957217 
1.0798578 	 0.959947 
1.0798733 	 0.986861 
1.0798887 	 1.004325 
1.0799041 	 1.007966 
1.0799196 	 0.990621 
1.0799350 	 0.989398 
1.0799505 	 0.991406 
1.0799659 	 1.004576 
1.0799813 	 1.008703 
1.0799968 	 0.999105 
1.0800122 	 0.990744 
1.0800276 	 1.008451 
1.0800431 	 1.014370 
1.0800585 	 0.996740 
1.0800739 	 0.998478 
1.0800894 	 1.002809 
1.0801048 	 1.012393 
1.0801203 	 1.018267 
1.0801357 	 1.009018 
1.0801511 	 1.014762 
1.0801666 	 0.991088 
1.0801820 	 0.999751 
1.0801974 	 1.005225 
1.0802129 	 1.005161 
1.0802283 	 1.009742 
1.0802437 	 1.019105 
1.0802592 	 1.002710 
1.0802746 	 0.999134 
1.0802900 	 1.006682 
1.0803055 	 1.018288 
1.0803209 	 0.998250 
1.0803364 	 0.960585 
1.0803518 	 0.885275 
1.0803672 	 0.815920 
1.0803827 	 0.822294 
1.0803981 	 0.907962 
1.0804135 	 0.971707 
1.0804290 	 0.999740 
1.0804444 	 0.996894 
1.0804598 	 0.993302 
1.0804753 	 0.995992 
1.0804907 	 0.992325 
1.0805062 	 1.007467 
1.0805216 	 1.001082 
1.0805370 	 0.995310 
1.0805525 	 0.990311 
1.0805679 	 0.984002 
1.0805833 	 0.993945 
1.0805988 	 1.009642 
1.0806142 	 1.007768 
1.0806296 	 1.009613 
1.0806451 	 1.002304 


==> anc/HD61772/HD61772_72.dat <==
1.0508139 	 0.967679 
1.0508292 	 0.970037 
1.0508444 	 0.956171 
1.0508597 	 0.967206 
1.0508750 	 0.990557 
1.0508903 	 0.988431 
1.0509056 	 0.998212 
1.0509209 	 1.017830 
1.0509362 	 0.999290 
1.0509515 	 0.983070 
1.0509668 	 0.969252 
1.0509821 	 1.012741 
1.0509974 	 1.006593 
1.0510127 	 0.996163 
1.0510279 	 1.009663 
1.0510432 	 1.025935 
1.0510585 	 0.985404 
1.0510738 	 1.009292 
1.0510891 	 1.007243 
1.0511044 	 0.994257 
1.0511197 	 0.974048 
1.0511350 	 0.983922 
1.0511503 	 0.971965 
1.0511656 	 0.995721 
1.0511809 	 0.937207 
1.0511962 	 0.881238 
1.0512114 	 0.824003 
1.0512267 	 0.834517 
1.0512420 	 0.904119 
1.0512573 	 0.953171 
1.0512726 	 0.943726 
1.0512879 	 0.971637 
1.0513032 	 0.952057 
1.0513185 	 0.949443 
1.0513338 	 0.966420 
1.0513491 	 0.980318 
1.0513644 	 0.990297 
1.0513797 	 1.003747 
1.0513949 	 1.020592 
1.0514102 	 0.989459 
1.0514255 	 0.995514 
1.0514408 	 0.985820 
1.0514561 	 0.992468 
1.0514714 	 0.953734 
1.0514867 	 0.920539 
1.0515020 	 0.892836 
1.0515173 	 0.942157 
1.0515326 	 0.977022 
1.0515479 	 0.992641 
1.0515632 	 0.985342 
1.0515784 	 0.995134 
1.0515937 	 0.986958 
1.0516090 	 0.999629 
1.0516243 	 0.974803 
1.0516396 	 0.957583 
1.0516549 	 0.964921 
1.0516702 	 0.972045 
1.0516855 	 0.979466 
1.0517008 	 0.984887 
1.0517161 	 0.997057 
1.0517314 	 1.015341 
1.0517467 	 0.995559 
1.0517619 	 0.975698 
1.0517772 	 1.003942 
1.0517925 	 1.011291 
1.0518078 	 0.993375 
1.0518231 	 0.945985 
1.0518384 	 0.948107 
1.0518537 	 0.933780 
1.0518690 	 0.983933 
1.0518843 	 1.001198 
1.0518996 	 1.018011 
1.0519149 	 0.996700 
1.0519302 	 0.987752 
1.0519454 	 0.985155 
1.0519607 	 1.001865 
1.0519760 	 0.978219 
1.0519913 	 0.982020 
1.0520066 	 0.989563 
1.0520219 	 0.999598 
1.0520372 	 0.984356 
1.0520525 	 0.974565 
1.0520678 	 0.996459 
1.0520831 	 0.973664 
1.0520984 	 0.982513 
1.0521137 	 1.003000 
1.0521289 	 1.013479 
1.0521442 	 0.976716 
1.0521595 	 0.990330 
1.0521748 	 0.971756 
1.0521901 	 0.981817 
1.0522054 	 0.983845 
1.0522207 	 1.008865 
1.0522360 	 1.016589 
1.0522513 	 1.024168 
1.0522666 	 1.003347 
1.0522819 	 1.009819 
1.0522972 	 0.993818 
1.0523124 	 0.993975 
1.0523277 	 0.992942 
1.0523430 	 1.004616 
1.0523583 	 0.990455 
1.0523736 	 1.000549 
1.0523889 	 0.987848 
1.0524042 	 0.977162 
1.0524195 	 0.972077 
1.0524348 	 0.989428 
1.0524501 	 0.985321 
1.0524654 	 0.970979 
1.0524807 	 0.976836 
1.0524959 	 0.991906 
1.0525112 	 0.998691 
1.0525265 	 0.985699 
1.0525418 	 0.981066 
1.0525571 	 0.987696 
1.0525724 	 0.990647 
1.0525877 	 0.985065 
1.0526030 	 0.997886 
1.0526183 	 0.998664 
1.0526336 	 0.998503 
1.0526489 	 0.982605 
1.0526642 	 0.981100 
1.0526794 	 0.987107 
1.0526947 	 1.012802 
1.0527100 	 0.987918 
1.0527253 	 0.978287 
1.0527406 	 0.971396 
1.0527559 	 0.959722 
1.0527712 	 0.962840 
1.0527865 	 0.979041 
1.0528018 	 0.998926 
1.0528171 	 1.007895 
1.0528324 	 0.994130 
1.0528477 	 0.997100 
1.0528629 	 0.995008 
1.0528782 	 1.005736 
1.0528935 	 1.007028 
1.0529088 	 0.982855 
1.0529241 	 1.003877 
1.0529394 	 0.985276 
1.0529547 	 1.002778 
1.0529700 	 0.998642 
1.0529853 	 1.004599 
1.0530006 	 1.006871 
1.0530159 	 1.011459 
1.0530312 	 1.013465 
1.0530464 	 1.009419 
1.0530617 	 1.013770 
1.0530770 	 1.003951 
1.0530923 	 0.998397 
1.0531076 	 0.981403 
1.0531229 	 0.977647 
1.0531382 	 0.976954 
1.0531535 	 0.980047 
1.0531688 	 1.004724 
1.0531841 	 1.003114 
1.0531994 	 1.006665 
1.0532147 	 0.983978 
1.0532299 	 0.979343 
1.0532452 	 0.956552 
1.0532605 	 0.888023 
1.0532758 	 0.847893 
1.0532911 	 0.886569 
1.0533064 	 0.955153 
1.0533217 	 0.995769 
1.0533370 	 1.002004 
1.0533523 	 0.996989 
1.0533676 	 1.003511 
1.0533829 	 0.986055 
1.0533981 	 0.981856 
1.0534134 	 0.914165 
1.0534287 	 0.825317 
1.0534440 	 0.745046 
1.0534593 	 0.773918 
1.0534746 	 0.870614 
1.0534899 	 0.958258 
1.0535052 	 0.986717 
1.0535205 	 1.006812 
1.0535358 	 0.993502 
1.0535511 	 1.011219 
1.0535664 	 0.995246 
1.0535816 	 0.986213 
1.0535969 	 0.976114 
1.0536122 	 0.955525 
1.0536275 	 0.944151 
1.0536428 	 0.938495 
1.0536581 	 0.962639 
1.0536734 	 0.990902 
1.0536887 	 1.006397 
1.0537040 	 1.020293 
1.0537193 	 1.002644 
1.0537346 	 1.008555 
1.0537499 	 0.995410 
1.0537651 	 0.973506 
1.0537804 	 0.964292 
1.0537957 	 0.926877 
1.0538110 	 0.944395 
1.0538263 	 0.937125 
1.0538416 	 0.955114 
1.0538569 	 0.974308 
1.0538722 	 0.992286 
1.0538875 	 0.984767 
1.0539028 	 1.007831 
1.0539181 	 1.004553 
1.0539334 	 1.006220 
1.0539486 	 1.006708 
1.0539639 	 1.015957 
1.0539792 	 0.997242 
1.0539945 	 1.000442 
1.0540098 	 0.978218 
1.0540251 	 1.014626 
1.0540404 	 1.011526 
1.0540557 	 1.010125 
1.0540710 	 0.998979 
1.0540863 	 1.005398 
1.0541016 	 1.026690 
1.0541169 	 1.021229 
1.0541321 	 1.007411 
1.0541474 	 1.001801 
1.0541627 	 1.023546 
1.0541780 	 1.013128 
1.0541933 	 0.994708 
1.0542086 	 0.993888 
1.0542239 	 1.013770 
1.0542392 	 1.026097 
1.0542545 	 1.010459 
1.0542698 	 1.012075 
1.0542851 	 1.014310 
1.0543004 	 0.993878 
1.0543156 	 1.013277 
1.0543309 	 0.995647 
1.0543462 	 0.996678 
1.0543615 	 0.996544 
1.0543768 	 0.982549 
1.0543921 	 0.973147 
1.0544074 	 0.973339 
1.0544227 	 0.964159 
1.0544380 	 0.980367 
1.0544533 	 0.973302 
1.0544686 	 0.960020 
1.0544839 	 0.945807 
1.0544991 	 0.946803 
1.0545144 	 0.974983 
1.0545297 	 0.993189 
1.0545450 	 0.993455 
1.0545603 	 0.999769 
1.0545756 	 0.992927 
1.0545909 	 0.976563 
1.0546062 	 1.001428 
1.0546215 	 1.010256 
1.0546368 	 1.022752 
1.0546521 	 1.023268 
1.0546674 	 1.023728 
1.0546826 	 1.024192 
1.0546979 	 1.003699 
1.0547132 	 1.009485 
1.0547285 	 1.017618 
1.0547438 	 1.002024 
1.0547591 	 1.007059 
1.0547744 	 1.013986 
1.0547897 	 1.024068 
1.0548050 	 1.015681 
1.0548203 	 1.022908 
1.0548356 	 1.011313 
1.0548509 	 1.000957 
1.0548661 	 0.993688 
1.0548814 	 1.011472 
1.0548967 	 0.992239 
1.0549120 	 0.997873 
1.0549273 	 1.012191 
1.0549426 	 1.013799 
1.0549579 	 1.002786 
1.0549732 	 1.000700 
1.0549885 	 0.991051 
1.0550038 	 1.012149 
1.0550191 	 1.002777 
1.0550344 	 0.997271 
1.0550496 	 0.985626 
1.0550649 	 0.986087 
1.0550802 	 0.998240 
1.0550955 	 0.998045 
1.0551108 	 0.989699 
1.0551261 	 0.994843 
1.0551414 	 0.986194 
1.0551567 	 0.966540 
1.0551720 	 0.966357 
1.0551873 	 0.956071 
1.0552026 	 0.962767 
1.0552179 	 0.960415 
1.0552331 	 0.943925 
1.0552484 	 0.947068 
1.0552637 	 0.974033 
1.0552790 	 0.992609 
1.0552943 	 0.992965 
1.0553096 	 0.985740 
1.0553249 	 0.991634 
1.0553402 	 0.986808 
1.0553555 	 0.984920 
1.0553708 	 0.975658 
1.0553861 	 0.945037 
1.0554014 	 0.930463 
1.0554166 	 0.945649 
1.0554319 	 0.972535 
1.0554472 	 0.992303 
1.0554625 	 0.989915 
1.0554778 	 0.979340 
1.0554931 	 0.936969 
1.0555084 	 0.921418 
1.0555237 	 0.870451 
1.0555390 	 0.917646 
1.0555543 	 0.959609 
1.0555696 	 0.986792 
1.0555849 	 0.994652 
1.0556001 	 0.995680 
1.0556154 	 1.003423 
1.0556307 	 0.998714 
1.0556460 	 0.991875 
1.0556613 	 0.995671 
1.0556766 	 0.982004 
1.0556919 	 0.986279 
1.0557072 	 0.969369 
1.0557225 	 0.964306 
1.0557378 	 0.971478 
1.0557531 	 0.977299 
1.0557684 	 0.965997 
1.0557836 	 0.944184 
1.0557989 	 0.947520 
1.0558142 	 0.964964 
1.0558295 	 0.986119 
1.0558448 	 0.979849 
1.0558601 	 0.963108 
1.0558754 	 0.978134 
1.0558907 	 0.974567 
1.0559060 	 0.967667 
1.0559213 	 0.989849 
1.0559366 	 0.985779 
1.0559519 	 0.987727 
1.0559671 	 0.969129 
1.0559824 	 0.964930 
1.0559977 	 0.971709 
1.0560130 	 0.991736 
1.0560283 	 0.964787 
1.0560436 	 0.941963 
1.0560589 	 0.924190 
1.0560742 	 0.938729 
1.0560895 	 0.968438 
1.0561048 	 0.976111 
1.0561201 	 0.972496 
1.0561354 	 0.987757 
1.0561506 	 0.981508 
1.0561659 	 0.999373 
1.0561812 	 0.970124 
1.0561965 	 0.992330 
1.0562118 	 0.991256 
1.0562271 	 1.016847 
1.0562424 	 1.002052 
1.0562577 	 1.008864 
1.0562730 	 0.987395 
1.0562883 	 0.979424 
1.0563036 	 0.976709 
1.0563189 	 0.972815 
1.0563341 	 0.966743 
1.0563494 	 0.990240 
1.0563647 	 0.991848 
1.0563800 	 1.000457 
1.0563953 	 0.994770 
1.0564106 	 1.002450 
1.0564259 	 0.995834 
1.0564412 	 1.000934 
1.0564565 	 1.011052 
1.0564718 	 1.002291 
1.0564871 	 0.990085 
1.0565024 	 0.984022 
1.0565176 	 0.995079 
1.0565329 	 0.989429 
1.0565482 	 0.988475 
1.0565635 	 0.996032 
1.0565788 	 0.984801 
1.0565941 	 0.973210 
1.0566094 	 0.980383 
1.0566247 	 0.975881 
1.0566400 	 0.974202 
1.0566553 	 0.997382 
1.0566706 	 1.008878 
1.0566859 	 0.995159 
1.0567011 	 0.985688 
1.0567164 	 0.981503 
1.0567317 	 0.980323 
1.0567470 	 0.980909 
1.0567623 	 1.002825 
1.0567776 	 0.990124 
1.0567929 	 0.969432 
1.0568082 	 0.933659 
1.0568235 	 0.922207 
1.0568388 	 0.937099 
1.0568541 	 0.980975 
1.0568693 	 0.990827 
1.0568846 	 0.994019 
1.0568999 	 0.999215 
1.0569152 	 1.000984 
1.0569305 	 0.982292 
1.0569458 	 0.982933 
1.0569611 	 0.968526 
1.0569764 	 0.961103 
1.0569917 	 0.948948 
1.0570070 	 0.963461 
1.0570223 	 0.973463 
1.0570376 	 0.987203 
1.0570528 	 0.986394 
1.0570681 	 1.006165 
1.0570834 	 0.986535 
1.0570987 	 0.994377 
1.0571140 	 0.991577 
1.0571293 	 0.999393 
1.0571446 	 0.981935 
1.0571599 	 0.984968 
1.0571752 	 0.969711 
1.0571905 	 0.957590 
1.0572058 	 0.961593 
1.0572211 	 0.976039 
1.0572363 	 0.994979 
1.0572516 	 1.004372 
1.0572669 	 0.990556 
1.0572822 	 1.010534 
1.0572975 	 1.002933 
1.0573128 	 1.013535 
1.0573281 	 0.986623 
1.0573434 	 0.973498 
1.0573587 	 0.958577 
1.0573740 	 0.972368 
1.0573893 	 0.985669 
1.0574046 	 1.002094 
1.0574198 	 0.982304 
1.0574351 	 0.963034 
1.0574504 	 0.952294 
1.0574657 	 0.957900 
1.0574810 	 0.966301 
1.0574963 	 0.990073 
1.0575116 	 0.998346 
1.0575269 	 1.004387 
1.0575422 	 0.999127 
1.0575575 	 0.989796 
1.0575728 	 0.983392 
1.0575881 	 0.991938 
1.0576033 	 0.988279 
1.0576186 	 0.988599 
1.0576339 	 0.995966 
1.0576492 	 1.007206 
1.0576645 	 0.997402 
1.0576798 	 1.007373 
1.0576951 	 1.007931 
1.0577104 	 0.988940 
1.0577257 	 0.982168 
1.0577410 	 0.990279 
1.0577563 	 0.990267 
1.0577716 	 1.000654 
1.0577868 	 1.008179 
1.0578021 	 1.011865 
1.0578174 	 1.000024 
1.0578327 	 1.006623 
1.0578480 	 1.005268 
1.0578633 	 0.998554 
1.0578786 	 1.000929 
1.0578939 	 0.977429 
1.0579092 	 0.922505 
1.0579245 	 0.852841 
1.0579398 	 0.820376 
1.0579551 	 0.854843 
1.0579703 	 0.940679 
1.0579856 	 0.980790 
1.0580009 	 0.994974 
1.0580162 	 1.003191 
1.0580315 	 0.991362 
1.0580468 	 0.989712 
1.0580621 	 0.999143 
1.0580774 	 1.000436 
1.0580927 	 0.991784 
1.0581080 	 1.011451 
1.0581233 	 1.011658 
1.0581386 	 0.971710 
1.0581538 	 0.955366 
1.0581691 	 0.953636 
1.0581844 	 0.973606 
1.0581997 	 0.973392 
1.0582150 	 0.964631 
1.0582303 	 0.948593 
1.0582456 	 0.946566 
1.0582609 	 0.952265 
1.0582762 	 0.976251 
1.0582915 	 0.988501 
1.0583068 	 0.984464 
1.0583221 	 0.989665 
1.0583373 	 0.993757 
1.0583526 	 0.992236 
1.0583679 	 0.986580 
1.0583832 	 0.981933 
1.0583985 	 0.982860 
1.0584138 	 0.983545 
1.0584291 	 0.959734 
1.0584444 	 0.949821 
1.0584597 	 0.970101 
1.0584750 	 0.999559 
1.0584903 	 1.004970 
1.0585056 	 1.004951 
1.0585208 	 1.004900 
1.0585361 	 1.018544 
1.0585514 	 1.017666 
1.0585667 	 1.013377 
1.0585820 	 1.004613 
1.0585973 	 0.992957 
1.0586126 	 0.975164 
1.0586279 	 0.965095 
1.0586432 	 0.909565 
1.0586585 	 0.772451 
1.0586738 	 0.589565 
1.0586891 	 0.470026 
1.0587043 	 0.456679 
1.0587196 	 0.497649 
1.0587349 	 0.512535 
1.0587502 	 0.582452 
1.0587655 	 0.738493 
1.0587808 	 0.886439 
1.0587961 	 0.954635 
1.0588114 	 0.974601 
1.0588267 	 0.987349 
1.0588420 	 0.993035 
1.0588573 	 0.995891 
1.0588726 	 0.997678 
1.0588878 	 0.992011 
1.0589031 	 0.993167 
1.0589184 	 0.976838 
1.0589337 	 0.972018 
1.0589490 	 0.975626 
1.0589643 	 1.000095 
1.0589796 	 1.005011 
1.0589949 	 1.011129 
1.0590102 	 1.013112 
1.0590255 	 1.010074 
1.0590408 	 1.012886 
1.0590561 	 1.014583 
1.0590713 	 1.015878 
1.0590866 	 1.013048 
1.0591019 	 0.999949 
1.0591172 	 1.009462 
1.0591325 	 1.018065 
1.0591478 	 1.012111 
1.0591631 	 1.004206 
1.0591784 	 1.001433 
1.0591937 	 1.010324 
1.0592090 	 1.002079 
1.0592243 	 0.997984 
1.0592396 	 0.999716 
1.0592548 	 0.997984 
1.0592701 	 0.986818 
1.0592854 	 0.982212 
1.0593007 	 0.996016 
1.0593160 	 0.993614 
1.0593313 	 0.997654 
1.0593466 	 0.983674 
1.0593619 	 1.000891 
1.0593772 	 1.004210 
1.0593925 	 1.009878 
1.0594078 	 1.001698 
1.0594231 	 1.013813 
1.0594383 	 1.008128 
1.0594536 	 1.010196 
1.0594689 	 0.998035 
1.0594842 	 1.003465 
1.0594995 	 0.995826 
1.0595148 	 0.980106 
1.0595301 	 0.976555 
1.0595454 	 0.994388 
1.0595607 	 0.996431 
1.0595760 	 1.000397 
1.0595913 	 1.001972 
1.0596066 	 0.992509 
1.0596218 	 0.993273 
1.0596371 	 1.000435 
1.0596524 	 0.999317 
1.0596677 	 1.008360 
1.0596830 	 1.021304 
1.0596983 	 1.015804 
1.0597136 	 1.011894 
1.0597289 	 1.011348 
1.0597442 	 0.997327 
1.0597595 	 1.004555 
1.0597748 	 1.001624 
1.0597901 	 1.007182 
1.0598053 	 1.005401 
1.0598206 	 1.007896 
1.0598359 	 1.004655 
1.0598512 	 1.016011 
1.0598665 	 1.005790 
1.0598818 	 1.007173 
1.0598971 	 1.002697 
1.0599124 	 1.002499 
1.0599277 	 0.999475 
1.0599430 	 1.006055 
1.0599583 	 1.006247 
1.0599736 	 1.005363 
1.0599888 	 1.014444 
1.0600041 	 1.012548 
1.0600194 	 1.006802 
1.0600347 	 0.998985 
1.0600500 	 1.010864 
1.0600653 	 1.014149 
1.0600806 	 1.008545 
1.0600959 	 1.002472 
1.0601112 	 0.998352 
1.0601265 	 0.998416 
1.0601418 	 1.014270 
1.0601571 	 1.011811 
1.0601723 	 1.009429 
1.0601876 	 1.011981 
1.0602029 	 1.000015 
1.0602182 	 1.002216 
1.0602335 	 0.998439 
1.0602488 	 1.002544 
1.0602641 	 1.006649 
1.0602794 	 1.002170 
1.0602947 	 1.004414 
1.0603100 	 1.007494 
1.0603253 	 0.996461 
1.0603405 	 0.998603 
1.0603558 	 0.992949 
1.0603711 	 0.985659 
1.0603864 	 0.977426 
1.0604017 	 0.967331 
1.0604170 	 0.974179 
1.0604323 	 0.988343 
1.0604476 	 0.993810 
1.0604629 	 0.995125 
1.0604782 	 0.985840 
1.0604935 	 0.973704 
1.0605088 	 0.959808 
1.0605240 	 0.913677 
1.0605393 	 0.806690 
1.0605546 	 0.661707 
1.0605699 	 0.604689 
1.0605852 	 0.676224 
1.0606005 	 0.831418 
1.0606158 	 0.923140 
1.0606311 	 0.953144 
1.0606464 	 0.976908 
1.0606617 	 1.000493 
1.0606770 	 0.991552 
1.0606923 	 0.997057 
1.0607075 	 0.992588 
1.0607228 	 0.976160 
1.0607381 	 0.954158 
1.0607534 	 0.963661 
1.0607687 	 0.980710 
1.0607840 	 0.988456 
1.0607993 	 0.983869 
1.0608146 	 0.998512 
1.0608299 	 1.001228 
1.0608452 	 1.007093 
1.0608605 	 1.012882 
1.0608758 	 1.011203 
1.0608910 	 0.999228 
1.0609063 	 1.018968 
1.0609216 	 1.009356 
1.0609369 	 1.009762 
1.0609522 	 0.982875 
1.0609675 	 0.900816 
1.0609828 	 0.773804 
1.0609981 	 0.711818 
1.0610134 	 0.765461 
1.0610287 	 0.909906 
1.0610440 	 0.994300 
1.0610593 	 1.010092 
1.0610745 	 1.005708 
1.0610898 	 1.011389 
1.0611051 	 1.006190 
1.0611204 	 1.004570 
1.0611357 	 0.989338 
1.0611510 	 0.978106 
1.0611663 	 0.958431 
1.0611816 	 0.967700 
1.0611969 	 0.978733 
1.0612122 	 0.994190 
1.0612275 	 0.998783 
1.0612428 	 1.009179 
1.0612580 	 1.008786 
1.0612733 	 1.010552 
1.0612886 	 0.998789 
1.0613039 	 1.002972 
1.0613192 	 0.992541 
1.0613345 	 0.988580 
1.0613498 	 0.944808 
1.0613651 	 0.922666 
1.0613804 	 0.893546 
1.0613957 	 0.891581 
1.0614110 	 0.927960 
1.0614263 	 0.975717 
1.0614415 	 0.994170 
1.0614568 	 0.990138 
1.0614721 	 0.967956 
1.0614874 	 0.975406 
1.0615027 	 0.988603 
1.0615180 	 0.998262 
1.0615333 	 1.003159 
1.0615486 	 1.000239 
1.0615639 	 0.996347 
1.0615792 	 1.009295 
1.0615945 	 1.009541 
1.0616098 	 1.001920 
1.0616250 	 0.994484 
1.0616403 	 0.996830 
1.0616556 	 0.994365 
1.0616709 	 1.005541 
1.0616862 	 1.003762 
1.0617015 	 1.012251 
1.0617168 	 1.006451 
1.0617321 	 1.004784 
1.0617474 	 0.989159 
1.0617627 	 0.982561 
1.0617780 	 0.987162 
1.0617933 	 0.989843 
1.0618085 	 0.992687 
1.0618238 	 0.993823 
1.0618391 	 0.988282 
1.0618544 	 0.976311 
1.0618697 	 0.936814 
1.0618850 	 0.866525 
1.0619003 	 0.823737 
1.0619156 	 0.866631 
1.0619309 	 0.936413 
1.0619462 	 0.971020 
1.0619615 	 0.964018 
1.0619768 	 0.953785 
1.0619920 	 0.962974 
1.0620073 	 0.980006 
1.0620226 	 0.987333 
1.0620379 	 0.977553 
1.0620532 	 0.977962 
1.0620685 	 0.966441 
1.0620838 	 0.971487 
1.0620991 	 0.979053 
1.0621144 	 0.983739 
1.0621297 	 0.964914 
1.0621450 	 0.948819 
1.0621603 	 0.953912 
1.0621755 	 0.985652 
1.0621908 	 1.008825 
1.0622061 	 1.011214 
1.0622214 	 0.993216 
1.0622367 	 1.001786 
1.0622520 	 0.977577 
1.0622673 	 0.976184 
1.0622826 	 0.975961 
1.0622979 	 0.968682 
1.0623132 	 0.977119 
1.0623285 	 0.986769 
1.0623438 	 0.991168 
1.0623590 	 0.998474 
1.0623743 	 0.982009 
1.0623896 	 0.996694 
1.0624049 	 0.988801 
1.0624202 	 0.995179 
1.0624355 	 0.985901 
1.0624508 	 0.975025 
1.0624661 	 0.978770 
1.0624814 	 0.986525 
1.0624967 	 0.983329 
1.0625120 	 0.996913 
1.0625273 	 1.007204 
1.0625425 	 1.007330 
1.0625578 	 0.993870 
1.0625731 	 0.998652 
1.0625884 	 1.002011 
1.0626037 	 0.997747 
1.0626190 	 0.992666 
1.0626343 	 0.992136 
1.0626496 	 0.977808 
1.0626649 	 0.987818 
1.0626802 	 0.997934 
1.0626955 	 1.002698 
1.0627108 	 0.989772 
1.0627260 	 0.990137 
1.0627413 	 0.982078 
1.0627566 	 0.962971 
1.0627719 	 0.959642 
1.0627872 	 0.970830 
1.0628025 	 0.989998 
1.0628178 	 1.001193 
1.0628331 	 0.990465 
1.0628484 	 0.984254 
1.0628637 	 0.972809 
1.0628790 	 0.994950 
1.0628943 	 0.998150 
1.0629095 	 0.992553 
1.0629248 	 0.992563 
1.0629401 	 0.982107 
1.0629554 	 0.947130 
1.0629707 	 0.872611 
1.0629860 	 0.811009 
1.0630013 	 0.791396 
1.0630166 	 0.870152 
1.0630319 	 0.942758 
1.0630472 	 0.981014 
1.0630625 	 0.994207 
1.0630778 	 1.008343 
1.0630930 	 0.998236 
1.0631083 	 1.008350 
1.0631236 	 1.004074 
1.0631389 	 1.007523 
1.0631542 	 1.001726 
1.0631695 	 1.000882 
1.0631848 	 1.008143 
1.0632001 	 1.018689 
1.0632154 	 0.994046 
1.0632307 	 0.999818 
1.0632460 	 0.999057 
1.0632613 	 1.002191 
1.0632765 	 1.011563 
1.0632918 	 1.013079 
1.0633071 	 1.002561 
1.0633224 	 1.024276 
1.0633377 	 1.002071 
1.0633530 	 1.003863 
1.0633683 	 0.997318 
1.0633836 	 1.003835 
1.0633989 	 0.998532 
1.0634142 	 1.001881 
1.0634295 	 0.992810 
1.0634448 	 0.979413 
1.0634600 	 0.966097 
1.0634753 	 0.961731 
1.0634906 	 0.972834 
1.0635059 	 0.984791 
1.0635212 	 0.997614 
1.0635365 	 1.008270 
1.0635518 	 0.994137 
1.0635671 	 0.992361 
1.0635824 	 0.986081 
1.0635977 	 0.979160 
1.0636130 	 0.982568 
1.0636283 	 0.994088 
1.0636435 	 1.003510 
1.0636588 	 1.004901 
1.0636741 	 1.001735 
1.0636894 	 0.995861 
1.0637047 	 1.002559 
1.0637200 	 0.993464 
1.0637353 	 1.010888 
1.0637506 	 1.011675 
1.0637659 	 1.010930 
1.0637812 	 1.002993 
1.0637965 	 0.998134 
1.0638118 	 0.996816 
1.0638270 	 1.011175 
1.0638423 	 0.987955 
1.0638576 	 0.970187 
1.0638729 	 0.965627 
1.0638882 	 0.974306 
1.0639035 	 0.983276 
1.0639188 	 0.994852 
1.0639341 	 1.003318 
1.0639494 	 1.010072 
1.0639647 	 0.983004 
1.0639800 	 0.990549 
1.0639952 	 0.987557 
1.0640105 	 0.997787 
1.0640258 	 0.990122 
1.0640411 	 0.997151 
1.0640564 	 1.008066 
1.0640717 	 1.014902 
1.0640870 	 1.007791 
1.0641023 	 0.993932 
1.0641176 	 0.982224 
1.0641329 	 0.982482 
1.0641482 	 0.989901 
1.0641635 	 0.999054 
1.0641787 	 1.006987 
1.0641940 	 0.999997 
1.0642093 	 0.994141 
1.0642246 	 1.000334 
1.0642399 	 1.003865 
1.0642552 	 1.012790 
1.0642705 	 1.012704 
1.0642858 	 0.998598 
1.0643011 	 0.996108 
1.0643164 	 1.001823 
1.0643317 	 0.995993 
1.0643470 	 0.998285 
1.0643622 	 1.003000 
1.0643775 	 0.997559 
1.0643928 	 1.008711 
1.0644081 	 1.007456 
1.0644234 	 1.001703 
1.0644387 	 0.998435 
1.0644540 	 1.000558 
1.0644693 	 0.981016 
1.0644846 	 0.975668 
1.0644999 	 0.966583 
1.0645152 	 0.987548 
1.0645305 	 1.004125 
1.0645457 	 1.002055 
1.0645610 	 1.000357 
1.0645763 	 1.005949 
1.0645916 	 0.998188 
1.0646069 	 1.019768 
1.0646222 	 1.002706 
1.0646375 	 0.997658 
1.0646528 	 1.010598 
1.0646681 	 1.014087 
1.0646834 	 0.998147 
1.0646987 	 0.998679 
1.0647140 	 1.004972 
1.0647292 	 1.008557 
1.0647445 	 0.996198 
1.0647598 	 1.010323 
1.0647751 	 1.008437 
1.0647904 	 1.004885 
1.0648057 	 1.004481 
1.0648210 	 0.993618 
1.0648363 	 0.975042 
1.0648516 	 0.969025 
1.0648669 	 0.962082 
1.0648822 	 0.943242 
1.0648975 	 0.962564 
1.0649127 	 0.989220 
1.0649280 	 0.989709 
1.0649433 	 0.988889 
1.0649586 	 0.975467 
1.0649739 	 0.906834 
1.0649892 	 0.864573 
1.0650045 	 0.830886 
1.0650198 	 0.882917 
1.0650351 	 0.958750 
1.0650504 	 0.980776 
1.0650657 	 0.977084 
1.0650810 	 0.972976 
1.0650962 	 0.973623 
1.0651115 	 0.986642 
1.0651268 	 0.993902 
1.0651421 	 0.989647 
1.0651574 	 0.984708 
1.0651727 	 1.004449 
1.0651880 	 1.014585 
1.0652033 	 1.011903 
1.0652186 	 1.013856 
1.0652339 	 1.010486 
1.0652492 	 1.005942 
1.0652645 	 1.001182 
1.0652797 	 0.998536 
1.0652950 	 1.001162 
1.0653103 	 1.008038 
1.0653256 	 0.996600 
1.0653409 	 0.993866 
1.0653562 	 1.003378 
1.0653715 	 1.000718 
1.0653868 	 0.987229 
1.0654021 	 0.987734 
1.0654174 	 0.981221 
1.0654327 	 0.978956 
1.0654480 	 0.974976 
1.0654632 	 0.966322 
1.0654785 	 0.981286 
1.0654938 	 0.982438 
1.0655091 	 0.990848 
1.0655244 	 1.002151 
1.0655397 	 1.008114 
1.0655550 	 1.013106 
1.0655703 	 1.009317 
1.0655856 	 0.997487 
1.0656009 	 0.992212 
1.0656162 	 1.000628 
1.0656315 	 0.991872 
1.0656467 	 0.985801 
1.0656620 	 0.986695 
1.0656773 	 0.994911 
1.0656926 	 1.007128 
1.0657079 	 1.012669 
1.0657232 	 1.003975 
1.0657385 	 1.001474 
1.0657538 	 1.002252 
1.0657691 	 1.002504 
1.0657844 	 1.002629 


==> anc/HD61772/HD61772_73.dat <==
1.0364330 	 0.986429 
1.0364479 	 0.974639 
1.0364628 	 0.936911 
1.0364778 	 0.932354 
1.0364927 	 0.941925 
1.0365076 	 0.961855 
1.0365225 	 0.991902 
1.0365374 	 1.017268 
1.0365524 	 1.015620 
1.0365673 	 1.002656 
1.0365822 	 0.979355 
1.0365971 	 0.934356 
1.0366120 	 0.909478 
1.0366270 	 0.908364 
1.0366419 	 0.943311 
1.0366568 	 0.976994 
1.0366717 	 0.971500 
1.0366866 	 0.935222 
1.0367016 	 0.914134 
1.0367165 	 0.913964 
1.0367314 	 0.944705 
1.0367463 	 0.975717 
1.0367612 	 0.995260 
1.0367762 	 0.993572 
1.0367911 	 0.973697 
1.0368060 	 0.967358 
1.0368209 	 0.992651 
1.0368358 	 0.978948 
1.0368508 	 0.993915 
1.0368657 	 0.994008 
1.0368806 	 1.003132 
1.0368955 	 0.975537 
1.0369104 	 0.963487 
1.0369254 	 0.954458 
1.0369403 	 0.957379 
1.0369552 	 0.956288 
1.0369701 	 0.963691 
1.0369850 	 1.002440 
1.0370000 	 1.001732 
1.0370149 	 0.997977 
1.0370298 	 0.996500 
1.0370447 	 0.990722 
1.0370596 	 0.981937 
1.0370746 	 0.974308 
1.0370895 	 0.995469 
1.0371044 	 0.975922 
1.0371193 	 0.963876 
1.0371342 	 0.966750 
1.0371492 	 0.978360 
1.0371641 	 1.005568 
1.0371790 	 0.998655 
1.0371939 	 1.006799 
1.0372088 	 0.990051 
1.0372238 	 0.985363 
1.0372387 	 0.964982 
1.0372536 	 0.966307 
1.0372685 	 0.965069 
1.0372834 	 0.952302 
1.0372984 	 0.890370 
1.0373133 	 0.811434 
1.0373282 	 0.723007 
1.0373431 	 0.697690 
1.0373580 	 0.740334 
1.0373730 	 0.812640 
1.0373879 	 0.869494 
1.0374028 	 0.890083 
1.0374177 	 0.911456 
1.0374326 	 0.948259 
1.0374476 	 0.978542 
1.0374625 	 0.989045 
1.0374774 	 0.992742 
1.0374923 	 0.999277 
1.0375072 	 1.003255 
1.0375222 	 0.991805 
1.0375371 	 0.988712 
1.0375520 	 0.983443 
1.0375669 	 0.990050 
1.0375818 	 0.998847 
1.0375968 	 1.011995 
1.0376117 	 1.015580 
1.0376266 	 1.029470 
1.0376415 	 1.030201 
1.0376564 	 1.010983 
1.0376714 	 0.991915 
1.0376863 	 0.995558 
1.0377012 	 1.003720 
1.0377161 	 1.003214 
1.0377310 	 0.991567 
1.0377460 	 1.005659 
1.0377609 	 1.008785 
1.0377758 	 1.005320 
1.0377907 	 0.987803 
1.0378056 	 0.989666 
1.0378206 	 0.965216 
1.0378355 	 0.945222 
1.0378504 	 0.949418 
1.0378653 	 0.967747 
1.0378802 	 0.981697 
1.0378952 	 0.989693 
1.0379101 	 0.993171 
1.0379250 	 0.978678 
1.0379399 	 0.959546 
1.0379548 	 0.962668 
1.0379698 	 0.971142 
1.0379847 	 0.971857 
1.0379996 	 0.968529 
1.0380145 	 0.960553 
1.0380294 	 0.960399 
1.0380444 	 0.920750 
1.0380593 	 0.858593 
1.0380742 	 0.786412 
1.0380891 	 0.730173 
1.0381040 	 0.708352 
1.0381190 	 0.721836 
1.0381339 	 0.792317 
1.0381488 	 0.882597 
1.0381637 	 0.938048 
1.0381786 	 0.974378 
1.0381936 	 0.967038 
1.0382085 	 0.966075 
1.0382234 	 0.977801 
1.0382383 	 0.991203 
1.0382532 	 0.992818 
1.0382682 	 1.008212 
1.0382831 	 1.005430 
1.0382980 	 0.992893 
1.0383129 	 0.982196 
1.0383278 	 0.979545 
1.0383427 	 0.984626 
1.0383577 	 0.981081 
1.0383726 	 0.984734 
1.0383875 	 0.981814 
1.0384024 	 0.973007 
1.0384173 	 0.979809 
1.0384323 	 0.954484 
1.0384472 	 0.937093 
1.0384621 	 0.945257 
1.0384770 	 0.948631 
1.0384919 	 0.958507 
1.0385069 	 0.981582 
1.0385218 	 0.990846 
1.0385367 	 0.998318 
1.0385516 	 1.015666 
1.0385665 	 1.012664 
1.0385815 	 1.007730 
1.0385964 	 1.002505 
1.0386113 	 0.988521 
1.0386262 	 0.977565 
1.0386411 	 0.959693 
1.0386561 	 0.949860 
1.0386710 	 0.929489 
1.0386859 	 0.935974 
1.0387008 	 0.966957 
1.0387157 	 0.982121 
1.0387307 	 0.987106 
1.0387456 	 0.979936 
1.0387605 	 0.991009 
1.0387754 	 0.983358 
1.0387903 	 0.995602 
1.0388053 	 0.999320 
1.0388202 	 1.002813 
1.0388351 	 1.008948 
1.0388500 	 1.007689 
1.0388649 	 1.013157 
1.0388799 	 1.014438 
1.0388948 	 0.991789 
1.0389097 	 0.969890 
1.0389246 	 0.928616 
1.0389395 	 0.917626 
1.0389545 	 0.931706 
1.0389694 	 0.959485 
1.0389843 	 0.975710 
1.0389992 	 0.990011 
1.0390141 	 1.006901 
1.0390291 	 1.007004 
1.0390440 	 0.994919 
1.0390589 	 0.989126 
1.0390738 	 0.975073 
1.0390887 	 0.971963 
1.0391037 	 0.958450 
1.0391186 	 0.965689 
1.0391335 	 0.989455 
1.0391484 	 1.005147 
1.0391633 	 1.012845 
1.0391783 	 1.009277 
1.0391932 	 1.009852 
1.0392081 	 0.996671 
1.0392230 	 0.999891 
1.0392379 	 0.992799 
1.0392529 	 0.983103 
1.0392678 	 0.977340 
1.0392827 	 0.974894 
1.0392976 	 0.951616 
1.0393125 	 0.936595 
1.0393275 	 0.938549 
1.0393424 	 0.944300 
1.0393573 	 0.958688 
1.0393722 	 0.970793 
1.0393871 	 0.974876 
1.0394021 	 0.974139 
1.0394170 	 0.968504 
1.0394319 	 0.976569 
1.0394468 	 0.989944 
1.0394617 	 1.003386 
1.0394767 	 1.002670 
1.0394916 	 1.001742 
1.0395065 	 0.995332 
1.0395214 	 0.995790 
1.0395363 	 0.991867 
1.0395513 	 0.985299 
1.0395662 	 0.979600 
1.0395811 	 0.983456 
1.0395960 	 0.993402 
1.0396109 	 1.001079 
1.0396259 	 0.999084 
1.0396408 	 1.004872 
1.0396557 	 1.003860 
1.0396706 	 0.992134 
1.0396855 	 0.976594 
1.0397005 	 0.973822 
1.0397154 	 0.978509 
1.0397303 	 0.987256 
1.0397452 	 0.988538 
1.0397601 	 0.952900 
1.0397751 	 0.852527 
1.0397900 	 0.723008 
1.0398049 	 0.650260 
1.0398198 	 0.695690 
1.0398347 	 0.820745 
1.0398497 	 0.899511 
1.0398646 	 0.866164 
1.0398795 	 0.734208 
1.0398944 	 0.577604 
1.0399093 	 0.520789 
1.0399243 	 0.624547 
1.0399392 	 0.788289 
1.0399541 	 0.904931 
1.0399690 	 0.941904 
1.0399839 	 0.944103 
1.0399989 	 0.964291 
1.0400138 	 0.979572 
1.0400287 	 0.995734 
1.0400436 	 0.992523 
1.0400585 	 0.986731 
1.0400735 	 1.005565 
1.0400884 	 0.997433 
1.0401033 	 0.981594 
1.0401182 	 0.953773 
1.0401331 	 0.922870 
1.0401481 	 0.927728 
1.0401630 	 0.957305 
1.0401779 	 0.976909 
1.0401928 	 0.998383 
1.0402077 	 1.010986 
1.0402227 	 1.019886 
1.0402376 	 1.017803 
1.0402525 	 0.999809 
1.0402674 	 0.987529 
1.0402823 	 0.983838 
1.0402973 	 0.971647 
1.0403122 	 0.969232 
1.0403271 	 0.970836 
1.0403420 	 0.986301 
1.0403569 	 0.980785 
1.0403719 	 0.960814 
1.0403868 	 0.935649 
1.0404017 	 0.921478 
1.0404166 	 0.944509 
1.0404315 	 0.978045 
1.0404465 	 0.981788 
1.0404614 	 0.988823 
1.0404763 	 0.991181 
1.0404912 	 1.005258 
1.0405061 	 1.005783 
1.0405211 	 1.009614 
1.0405360 	 1.006712 
1.0405509 	 1.000781 
1.0405658 	 0.996521 
1.0405807 	 1.000584 
1.0405957 	 0.991347 
1.0406106 	 0.988512 
1.0406255 	 0.981280 
1.0406404 	 0.979270 
1.0406553 	 0.982666 
1.0406703 	 0.994572 
1.0406852 	 1.002809 
1.0407001 	 1.002233 
1.0407150 	 0.995173 
1.0407299 	 0.995192 
1.0407449 	 0.985551 
1.0407598 	 0.979082 
1.0407747 	 0.970561 
1.0407896 	 0.975781 
1.0408045 	 0.979351 
1.0408195 	 0.974446 
1.0408344 	 0.956403 
1.0408493 	 0.953413 
1.0408642 	 0.951444 
1.0408791 	 0.938100 
1.0408941 	 0.932828 
1.0409090 	 0.935767 
1.0409239 	 0.946509 
1.0409388 	 0.958372 
1.0409537 	 0.979605 
1.0409687 	 0.998137 
1.0409836 	 0.990007 
1.0409985 	 0.978782 
1.0410134 	 0.959226 
1.0410283 	 0.957007 
1.0410433 	 0.964933 
1.0410582 	 0.986311 
1.0410731 	 0.997750 
1.0410880 	 0.995282 
1.0411029 	 0.997844 
1.0411179 	 0.996204 
1.0411328 	 0.992401 
1.0411477 	 0.995683 
1.0411626 	 1.000804 
1.0411775 	 1.009906 
1.0411925 	 1.016067 
1.0412074 	 1.012638 
1.0412223 	 1.004587 
1.0412372 	 1.001331 
1.0412521 	 0.997054 
1.0412671 	 0.992256 
1.0412820 	 0.991885 
1.0412969 	 0.994125 
1.0413118 	 0.991809 
1.0413267 	 0.992995 
1.0413417 	 0.992158 
1.0413566 	 0.990952 
1.0413715 	 0.993553 
1.0413864 	 0.994878 
1.0414013 	 1.009182 
1.0414163 	 1.013433 
1.0414312 	 1.012371 
1.0414461 	 1.008073 
1.0414610 	 1.013210 
1.0414759 	 1.006917 
1.0414909 	 1.004421 
1.0415058 	 1.002384 
1.0415207 	 1.003529 
1.0415356 	 1.000608 
1.0415505 	 1.003951 
1.0415655 	 1.002715 
1.0415804 	 1.009015 
1.0415953 	 1.007162 
1.0416102 	 1.006271 
1.0416251 	 1.001267 
1.0416401 	 1.008030 
1.0416550 	 1.002550 
1.0416699 	 1.001268 
1.0416848 	 0.990638 
1.0416997 	 0.981813 
1.0417147 	 0.978583 
1.0417296 	 0.988284 
1.0417445 	 0.998158 
1.0417594 	 0.995455 
1.0417743 	 0.978545 
1.0417893 	 0.972168 
1.0418042 	 0.953798 
1.0418191 	 0.959709 
1.0418340 	 0.976986 
1.0418489 	 0.990539 
1.0418639 	 0.976775 
1.0418788 	 0.961893 
1.0418937 	 0.959152 
1.0419086 	 0.979202 
1.0419235 	 0.990959 
1.0419385 	 0.987139 
1.0419534 	 0.986007 
1.0419683 	 0.996821 
1.0419832 	 0.999200 
1.0419981 	 1.002151 
1.0420131 	 1.007876 
1.0420280 	 1.010161 
1.0420429 	 1.010955 
1.0420578 	 1.005968 
1.0420727 	 1.004566 
1.0420876 	 1.007012 
1.0421026 	 1.012139 
1.0421175 	 1.008404 
1.0421324 	 1.002316 
1.0421473 	 1.001715 
1.0421622 	 0.990776 
1.0421772 	 0.987356 
1.0421921 	 0.987280 
1.0422070 	 0.998864 
1.0422219 	 1.000574 
1.0422368 	 1.003958 
1.0422518 	 0.997559 
1.0422667 	 1.004217 
1.0422816 	 1.009298 
1.0422965 	 1.008795 
1.0423114 	 0.998835 
1.0423264 	 0.991813 
1.0423413 	 0.974197 
1.0423562 	 0.983731 
1.0423711 	 0.995048 
1.0423860 	 1.002947 
1.0424010 	 1.005816 
1.0424159 	 1.001852 
1.0424308 	 1.002009 
1.0424457 	 1.005653 
1.0424606 	 1.005107 
1.0424756 	 0.999134 
1.0424905 	 0.969607 
1.0425054 	 0.904667 
1.0425203 	 0.816254 
1.0425352 	 0.770903 
1.0425502 	 0.807157 
1.0425651 	 0.869058 
1.0425800 	 0.847232 
1.0425949 	 0.797327 
1.0426098 	 0.791229 
1.0426248 	 0.862060 
1.0426397 	 0.944956 
1.0426546 	 0.996446 
1.0426695 	 1.009002 
1.0426844 	 1.006930 
1.0426994 	 0.993253 
1.0427143 	 0.991246 
1.0427292 	 0.996069 
1.0427441 	 0.996969 
1.0427590 	 0.984509 
1.0427740 	 0.967773 
1.0427889 	 0.948466 
1.0428038 	 0.946847 
1.0428187 	 0.957700 
1.0428336 	 0.981418 
1.0428486 	 0.985785 
1.0428635 	 0.984927 
1.0428784 	 0.986019 
1.0428933 	 0.990412 
1.0429082 	 0.989779 
1.0429232 	 0.981365 
1.0429381 	 0.964912 
1.0429530 	 0.952268 
1.0429679 	 0.952977 
1.0429828 	 0.977487 
1.0429978 	 0.999043 
1.0430127 	 1.002231 
1.0430276 	 0.993630 
1.0430425 	 0.983343 
1.0430574 	 0.969056 
1.0430724 	 0.958345 
1.0430873 	 0.956217 
1.0431022 	 0.970107 
1.0431171 	 0.989900 
1.0431320 	 1.003700 
1.0431470 	 1.001051 
1.0431619 	 1.003174 
1.0431768 	 1.008077 
1.0431917 	 1.008927 
1.0432066 	 1.007537 
1.0432216 	 1.003186 
1.0432365 	 1.007446 
1.0432514 	 1.006925 
1.0432663 	 0.996674 
1.0432812 	 0.997773 
1.0432962 	 1.001008 
1.0433111 	 1.008331 
1.0433260 	 1.005386 
1.0433409 	 1.002652 
1.0433558 	 1.003101 
1.0433708 	 0.998949 
1.0433857 	 0.990506 
1.0434006 	 0.988410 
1.0434155 	 0.987295 
1.0434304 	 0.986351 
1.0434454 	 0.989650 
1.0434603 	 1.002059 
1.0434752 	 1.000311 
1.0434901 	 1.000910 
1.0435050 	 1.003535 
1.0435200 	 1.006256 
1.0435349 	 1.008912 
1.0435498 	 1.007082 
1.0435647 	 1.006581 
1.0435796 	 0.994112 
1.0435946 	 0.965326 
1.0436095 	 0.931748 
1.0436244 	 0.917529 
1.0436393 	 0.929322 
1.0436542 	 0.965425 
1.0436692 	 0.991284 
1.0436841 	 0.989598 
1.0436990 	 0.990690 
1.0437139 	 1.001311 
1.0437288 	 0.978479 
1.0437438 	 0.930135 
1.0437587 	 0.920277 
1.0437736 	 0.936334 
1.0437885 	 0.971471 
1.0438034 	 0.990488 
1.0438184 	 0.994561 
1.0438333 	 0.989712 
1.0438482 	 0.990092 
1.0438631 	 0.994316 
1.0438780 	 1.005247 
1.0438930 	 1.001174 
1.0439079 	 1.000112 
1.0439228 	 0.998345 
1.0439377 	 0.994003 
1.0439526 	 0.983604 
1.0439676 	 0.964001 
1.0439825 	 0.948375 
1.0439974 	 0.950018 
1.0440123 	 0.971661 
1.0440272 	 0.991842 
1.0440422 	 1.000424 
1.0440571 	 0.998700 
1.0440720 	 0.997995 
1.0440869 	 0.995487 
1.0441018 	 0.983196 
1.0441168 	 0.969348 
1.0441317 	 0.959612 
1.0441466 	 0.965460 
1.0441615 	 0.982666 
1.0441764 	 0.990359 
1.0441914 	 0.997010 
1.0442063 	 1.005759 
1.0442212 	 1.009833 
1.0442361 	 1.005803 
1.0442510 	 0.997699 
1.0442660 	 0.988985 
1.0442809 	 0.985559 
1.0442958 	 0.972227 
1.0443107 	 0.956303 
1.0443256 	 0.940817 
1.0443406 	 0.953127 
1.0443555 	 0.972483 
1.0443704 	 0.990367 
1.0443853 	 0.996338 
1.0444002 	 1.001044 
1.0444152 	 0.997348 
1.0444301 	 0.988784 
1.0444450 	 0.988529 
1.0444599 	 0.988666 
1.0444748 	 0.988048 
1.0444898 	 0.993035 
1.0445047 	 1.001662 
1.0445196 	 1.003949 
1.0445345 	 0.997276 
1.0445494 	 1.002728 
1.0445644 	 1.003953 
1.0445793 	 1.006160 
1.0445942 	 1.003004 
1.0446091 	 1.001263 
1.0446240 	 0.999683 
1.0446390 	 0.999989 
1.0446539 	 0.994389 
1.0446688 	 1.001898 
1.0446837 	 1.007164 
1.0446986 	 1.010113 
1.0447136 	 1.013023 
1.0447285 	 1.014645 
1.0447434 	 1.002440 
1.0447583 	 0.996269 
1.0447732 	 0.986380 
1.0447882 	 0.990876 
1.0448031 	 0.998234 
1.0448180 	 1.007539 
1.0448329 	 1.002137 
1.0448478 	 0.994044 
1.0448628 	 0.986472 
1.0448777 	 0.975709 
1.0448926 	 0.962514 
1.0449075 	 0.963479 
1.0449224 	 0.977335 
1.0449374 	 0.989960 
1.0449523 	 0.997846 
1.0449672 	 1.001717 
1.0449821 	 0.999564 
1.0449970 	 0.995524 
1.0450120 	 0.995913 
1.0450269 	 0.999226 
1.0450418 	 0.999513 
1.0450567 	 0.988769 
1.0450716 	 0.980979 
1.0450866 	 0.977590 
1.0451015 	 0.980862 
1.0451164 	 0.984845 
1.0451313 	 0.991464 
1.0451462 	 0.994811 
1.0451612 	 1.004880 
1.0451761 	 1.012149 
1.0451910 	 1.010772 
1.0452059 	 1.005349 
1.0452208 	 0.994901 
1.0452358 	 0.987322 
1.0452507 	 0.978415 
1.0452656 	 0.982817 
1.0452805 	 0.999388 
1.0452954 	 1.013038 
1.0453104 	 1.015313 
1.0453253 	 1.019964 
1.0453402 	 1.017231 
1.0453551 	 1.010258 
1.0453700 	 1.010521 
1.0453850 	 1.007173 
1.0453999 	 0.998571 
1.0454148 	 0.996321 
1.0454297 	 0.997332 
1.0454446 	 0.995211 
1.0454596 	 0.975739 
1.0454745 	 0.929437 
1.0454894 	 0.881705 
1.0455043 	 0.859665 
1.0455192 	 0.890190 
1.0455342 	 0.936059 
1.0455491 	 0.974605 
1.0455640 	 0.991041 
1.0455789 	 1.000000 
1.0455938 	 1.007604 
1.0456088 	 1.013946 
1.0456237 	 1.019845 
1.0456386 	 1.020269 
1.0456535 	 1.014892 
1.0456684 	 1.009236 
1.0456834 	 1.008255 
1.0456983 	 1.007769 
1.0457132 	 0.997078 
1.0457281 	 0.994963 
1.0457430 	 0.936674 
1.0457579 	 0.897924 
1.0457729 	 0.898287 
1.0457878 	 0.935813 
1.0458027 	 0.981383 
1.0458176 	 1.001911 
1.0458325 	 0.999915 
1.0458475 	 0.993059 
1.0458624 	 0.987709 
1.0458773 	 0.968478 
1.0458922 	 0.957775 
1.0459071 	 0.948801 
1.0459221 	 0.955600 
1.0459370 	 0.973854 
1.0459519 	 0.993346 
1.0459668 	 1.007812 
1.0459817 	 1.003014 
1.0459967 	 0.987275 
1.0460116 	 0.978869 
1.0460265 	 0.982301 
1.0460414 	 0.983309 
1.0460563 	 0.988733 
1.0460713 	 0.996870 
1.0460862 	 1.006824 
1.0461011 	 1.006436 
1.0461160 	 1.006547 
1.0461309 	 0.992421 
1.0461459 	 0.964165 
1.0461608 	 0.940613 
1.0461757 	 0.940896 
1.0461906 	 0.938205 
1.0462055 	 0.912994 
1.0462205 	 0.872562 
1.0462354 	 0.855664 
1.0462503 	 0.895928 
1.0462652 	 0.951585 
1.0462801 	 0.986402 
1.0462951 	 0.993839 
1.0463100 	 0.982626 
1.0463249 	 0.968470 
1.0463398 	 0.959728 
1.0463547 	 0.969324 
1.0463697 	 0.988592 
1.0463846 	 0.997940 
1.0463995 	 1.011891 
1.0464144 	 1.009503 
1.0464293 	 0.996861 
1.0464443 	 0.989688 
1.0464592 	 0.994761 
1.0464741 	 1.000713 
1.0464890 	 1.003170 
1.0465039 	 1.010163 
1.0465189 	 1.006551 
1.0465338 	 1.002218 
1.0465487 	 1.013744 
1.0465636 	 1.018735 
1.0465785 	 1.013347 
1.0465935 	 1.009784 
1.0466084 	 0.999291 
1.0466233 	 0.990895 
1.0466382 	 0.990067 
1.0466531 	 0.999063 
1.0466681 	 1.008719 
1.0466830 	 1.005295 
1.0466979 	 1.003432 
1.0467128 	 0.985124 
1.0467277 	 0.967596 
1.0467427 	 0.964400 
1.0467576 	 0.982709 
1.0467725 	 0.990739 
1.0467874 	 0.992085 
1.0468023 	 0.999069 
1.0468173 	 1.005017 
1.0468322 	 1.004319 
1.0468471 	 1.006931 
1.0468620 	 1.006454 
1.0468769 	 1.000468 
1.0468919 	 0.987928 
1.0469068 	 0.990431 
1.0469217 	 1.000451 
1.0469366 	 1.000012 
1.0469515 	 0.993218 
1.0469665 	 0.995732 
1.0469814 	 0.998397 
1.0469963 	 1.009463 
1.0470112 	 1.013702 
1.0470261 	 1.016970 
1.0470411 	 1.009731 
1.0470560 	 1.001991 
1.0470709 	 0.998552 
1.0470858 	 0.996215 
1.0471007 	 0.985595 
1.0471157 	 0.961272 
1.0471306 	 0.925483 
1.0471455 	 0.875710 
1.0471604 	 0.803471 
1.0471753 	 0.729959 
1.0471903 	 0.698638 
1.0472052 	 0.759521 
1.0472201 	 0.872404 
1.0472350 	 0.954136 
1.0472499 	 0.986265 
1.0472649 	 0.981043 
1.0472798 	 0.969073 
1.0472947 	 0.965790 
1.0473096 	 0.975923 
1.0473245 	 0.988279 
1.0473395 	 0.988886 
1.0473544 	 0.984890 
1.0473693 	 0.980526 
1.0473842 	 0.971496 
1.0473991 	 0.973583 
1.0474141 	 0.978280 
1.0474290 	 0.981654 
1.0474439 	 0.989449 
1.0474588 	 0.998964 
1.0474737 	 1.008307 
1.0474887 	 1.002280 
1.0475036 	 0.994668 
1.0475185 	 0.996359 
1.0475334 	 0.993583 
1.0475483 	 0.994039 
1.0475633 	 0.999479 
1.0475782 	 1.003516 
1.0475931 	 1.005547 
1.0476080 	 1.008397 
1.0476229 	 1.013735 
1.0476379 	 1.014747 
1.0476528 	 1.007047 
1.0476677 	 1.005290 
1.0476826 	 1.003467 
1.0476975 	 0.994264 
1.0477125 	 0.991213 
1.0477274 	 1.000303 
1.0477423 	 0.995181 
1.0477572 	 0.989031 
1.0477721 	 0.993586 
1.0477871 	 1.001231 
1.0478020 	 1.000929 
1.0478169 	 0.998871 
1.0478318 	 0.987180 
1.0478467 	 0.973193 
1.0478617 	 0.954008 
1.0478766 	 0.961385 
1.0478915 	 0.983452 
1.0479064 	 0.994594 
1.0479213 	 0.999044 
1.0479363 	 1.002549 
1.0479512 	 0.991769 
1.0479661 	 0.974281 
1.0479810 	 0.964948 
1.0479959 	 0.955566 
1.0480109 	 0.959917 
1.0480258 	 0.969354 
1.0480407 	 0.970507 
1.0480556 	 0.959079 
1.0480705 	 0.971314 
1.0480855 	 0.983007 
1.0481004 	 0.995541 
1.0481153 	 1.001131 
1.0481302 	 0.998648 
1.0481451 	 0.995802 
1.0481601 	 0.994272 
1.0481750 	 0.995475 
1.0481899 	 1.000027 
1.0482048 	 0.998309 
1.0482197 	 0.996781 
1.0482347 	 0.995758 
1.0482496 	 1.001068 
1.0482645 	 0.995856 
1.0482794 	 0.995543 
1.0482943 	 0.992091 
1.0483093 	 0.991911 
1.0483242 	 0.978571 
1.0483391 	 0.972773 
1.0483540 	 0.955112 
1.0483689 	 0.963650 
1.0483839 	 0.986641 
1.0483988 	 0.998798 
1.0484137 	 0.999963 
1.0484286 	 0.999816 
1.0484435 	 1.004414 
1.0484585 	 1.003050 
1.0484734 	 1.005102 
1.0484883 	 1.012765 
1.0485032 	 1.015448 
1.0485181 	 1.012046 
1.0485331 	 1.011595 
1.0485480 	 1.006090 
1.0485629 	 1.001022 
1.0485778 	 0.995220 
1.0485927 	 0.991977 
1.0486077 	 0.995669 
1.0486226 	 1.004270 
1.0486375 	 1.008723 
1.0486524 	 1.008762 
1.0486673 	 1.001582 
1.0486823 	 1.004055 
1.0486972 	 1.004668 
1.0487121 	 0.998598 
1.0487270 	 0.995360 
1.0487419 	 0.994903 
1.0487569 	 1.000731 
1.0487718 	 1.007425 
1.0487867 	 0.997386 
1.0488016 	 0.971884 
1.0488165 	 0.890927 
1.0488315 	 0.795178 
1.0488464 	 0.732903 
1.0488613 	 0.772129 
1.0488762 	 0.874682 
1.0488911 	 0.951949 
1.0489061 	 0.978306 
1.0489210 	 0.989515 
1.0489359 	 1.001962 
1.0489508 	 1.004246 
1.0489657 	 1.009213 
1.0489807 	 1.008227 
1.0489956 	 1.006301 
1.0490105 	 1.003237 
1.0490254 	 0.990785 
1.0490403 	 0.989844 
1.0490553 	 0.997618 
1.0490702 	 1.004061 
1.0490851 	 1.003952 
1.0491000 	 1.005273 
1.0491149 	 1.004101 
1.0491299 	 1.001263 
1.0491448 	 0.997223 
1.0491597 	 0.991011 
1.0491746 	 0.985485 
1.0491895 	 0.991169 
1.0492045 	 1.002580 
1.0492194 	 0.999776 
1.0492343 	 1.000308 
1.0492492 	 1.008245 
1.0492641 	 1.009253 
1.0492791 	 0.998574 
1.0492940 	 0.999254 
1.0493089 	 0.993072 
1.0493238 	 0.996219 
1.0493387 	 0.995501 
1.0493537 	 1.002277 
1.0493686 	 0.993556 
1.0493835 	 0.989748 
1.0493984 	 0.988263 
1.0494133 	 0.991556 
1.0494283 	 0.990498 
1.0494432 	 0.988596 
1.0494581 	 0.971634 
1.0494730 	 0.965361 
1.0494879 	 0.974688 
1.0495028 	 0.984549 
1.0495178 	 0.985864 
1.0495327 	 0.976582 
1.0495476 	 0.988551 
1.0495625 	 1.005071 
1.0495774 	 1.013203 
1.0495924 	 1.010275 
1.0496073 	 1.006696 
1.0496222 	 1.005027 
1.0496371 	 0.998944 
1.0496520 	 0.995512 
1.0496670 	 0.997347 
1.0496819 	 1.000317 
1.0496968 	 1.011587 
1.0497117 	 1.015282 
1.0497266 	 1.012163 
1.0497416 	 1.006811 
1.0497565 	 1.008197 
1.0497714 	 0.988658 
1.0497863 	 0.931636 
1.0498012 	 0.799707 
1.0498162 	 0.623759 
1.0498311 	 0.509676 
1.0498460 	 0.566434 
1.0498609 	 0.743800 
1.0498758 	 0.895846 
1.0498908 	 0.956293 
1.0499057 	 0.955828 
1.0499206 	 0.943825 
1.0499355 	 0.939972 
1.0499504 	 0.950366 
1.0499654 	 0.954085 
1.0499803 	 0.969537 
1.0499952 	 0.988998 
1.0500101 	 0.997052 
1.0500250 	 0.995771 
1.0500400 	 0.989702 
1.0500549 	 0.990861 
1.0500698 	 0.994529 
1.0500847 	 0.986741 
1.0500996 	 0.989878 
1.0501146 	 0.992724 
1.0501295 	 1.006779 
1.0501444 	 1.013534 
1.0501593 	 1.010575 
1.0501742 	 1.008359 
1.0501892 	 1.021593 
1.0502041 	 1.018183 
1.0502190 	 1.013035 
1.0502339 	 0.997191 
1.0502488 	 0.987849 
1.0502638 	 0.996503 
1.0502787 	 1.007577 
1.0502936 	 1.006040 
1.0503085 	 1.008772 
1.0503234 	 1.003362 
1.0503384 	 0.978037 
1.0503533 	 0.955820 
1.0503682 	 0.951661 
1.0503831 	 0.972630 
1.0503980 	 0.989280 
1.0504130 	 0.992387 
1.0504279 	 1.000388 
1.0504428 	 1.002488 
1.0504577 	 1.009009 
1.0504726 	 1.006828 
1.0504876 	 0.995288 
1.0505025 	 0.986299 
1.0505174 	 0.965692 
1.0505323 	 0.948640 
1.0505472 	 0.946262 
1.0505622 	 0.957882 
1.0505771 	 0.973994 
1.0505920 	 0.983065 
1.0506069 	 0.989251 
1.0506218 	 1.001185 
1.0506368 	 1.006281 
1.0506517 	 1.003558 
1.0506666 	 0.999790 
1.0506815 	 0.995033 
1.0506964 	 0.988811 
1.0507114 	 0.987021 
1.0507263 	 0.976554 
1.0507412 	 0.956880 
1.0507561 	 0.934989 
1.0507710 	 0.939117 
1.0507860 	 0.935541 
1.0508009 	 0.934736 
1.0508158 	 0.956635 
1.0508307 	 0.982051 
1.0508456 	 0.995981 
1.0508606 	 0.997301 
1.0508755 	 0.994484 
1.0508904 	 0.991960 
1.0509053 	 0.996522 
1.0509202 	 1.003846 
1.0509352 	 1.012278 
1.0509501 	 1.007018 
1.0509650 	 1.002288 
1.0509799 	 0.996297 
1.0509948 	 0.994195 
1.0510098 	 1.001883 
1.0510247 	 1.011426 
1.0510396 	 1.004859 
1.0510545 	 1.007133 
1.0510694 	 1.006316 
1.0510844 	 1.011892 
1.0510993 	 0.995162 
1.0511142 	 0.999279 
1.0511291 	 0.995815 
1.0511440 	 0.991723 
1.0511590 	 0.988398 
1.0511739 	 0.985689 
1.0511888 	 0.957718 
1.0512037 	 0.900990 
1.0512186 	 0.844642 
1.0512336 	 0.838963 
1.0512485 	 0.896711 
1.0512634 	 0.950434 
1.0512783 	 0.961979 
1.0512932 	 0.952590 
1.0513082 	 0.946144 
1.0513231 	 0.949304 
1.0513380 	 0.959548 


==> anc/HD61772/HD61772_74.dat <==
1.0225465 	 0.999133 
1.0225613 	 0.998925 
1.0225762 	 1.000236 
1.0225910 	 0.998615 
1.0226059 	 0.998328 
1.0226207 	 0.994193 
1.0226356 	 1.004076 
1.0226504 	 0.995043 
1.0226653 	 0.990174 
1.0226801 	 0.991111 
1.0226950 	 0.973738 
1.0227098 	 0.961177 
1.0227247 	 0.951601 
1.0227395 	 0.950880 
1.0227544 	 0.943517 
1.0227693 	 0.950845 
1.0227841 	 0.946071 
1.0227990 	 0.952806 
1.0228138 	 0.942280 
1.0228287 	 0.960759 
1.0228435 	 0.924830 
1.0228584 	 0.920796 
1.0228732 	 0.899002 
1.0228881 	 0.918896 
1.0229029 	 0.937484 
1.0229178 	 0.949226 
1.0229326 	 0.941566 
1.0229475 	 0.947262 
1.0229623 	 0.947362 
1.0229772 	 0.950033 
1.0229920 	 0.933632 
1.0230069 	 0.899066 
1.0230218 	 0.917748 
1.0230366 	 0.947522 
1.0230515 	 0.979502 
1.0230663 	 0.984532 
1.0230812 	 1.000932 
1.0230960 	 0.990621 
1.0231109 	 0.994285 
1.0231257 	 0.991954 
1.0231406 	 1.018041 
1.0231554 	 0.995994 
1.0231703 	 0.995091 
1.0231851 	 0.982744 
1.0232000 	 1.000649 
1.0232148 	 0.986614 
1.0232297 	 0.985096 
1.0232445 	 0.992528 
1.0232594 	 0.980045 
1.0232743 	 0.946117 
1.0232891 	 0.929097 
1.0233040 	 0.957492 
1.0233188 	 0.979807 
1.0233337 	 0.996019 
1.0233485 	 0.999416 
1.0233634 	 1.006091 
1.0233782 	 1.015245 
1.0233931 	 0.988976 
1.0234079 	 0.986826 
1.0234228 	 0.978947 
1.0234376 	 0.980593 
1.0234525 	 0.978274 
1.0234673 	 0.955997 
1.0234822 	 0.977633 
1.0234970 	 0.950277 
1.0235119 	 0.930174 
1.0235268 	 0.929595 
1.0235416 	 0.938296 
1.0235565 	 0.927492 
1.0235713 	 0.934546 
1.0235862 	 0.975480 
1.0236010 	 0.986641 
1.0236159 	 0.986700 
1.0236307 	 0.962323 
1.0236456 	 0.941924 
1.0236604 	 0.920685 
1.0236753 	 0.942431 
1.0236901 	 0.916427 
1.0237050 	 0.931674 
1.0237198 	 0.931203 
1.0237347 	 0.974619 
1.0237495 	 0.975627 
1.0237644 	 0.995641 
1.0237793 	 0.986961 
1.0237941 	 0.996076 
1.0238090 	 1.016929 
1.0238238 	 1.008557 
1.0238387 	 0.996057 
1.0238535 	 0.980925 
1.0238684 	 0.980782 
1.0238832 	 0.969786 
1.0238981 	 0.999514 
1.0239129 	 0.990129 
1.0239278 	 0.996767 
1.0239426 	 0.971974 
1.0239575 	 0.978084 
1.0239723 	 0.975402 
1.0239872 	 0.981351 
1.0240020 	 0.971185 
1.0240169 	 1.014307 
1.0240318 	 1.022934 
1.0240466 	 1.018045 
1.0240615 	 0.999240 
1.0240763 	 1.008993 
1.0240912 	 0.991055 
1.0241060 	 1.005728 
1.0241209 	 1.011791 
1.0241357 	 1.006958 
1.0241506 	 1.011758 
1.0241654 	 0.996375 
1.0241803 	 1.027902 
1.0241951 	 1.027129 
1.0242100 	 1.023365 
1.0242248 	 0.998110 
1.0242397 	 0.998633 
1.0242546 	 0.999493 
1.0242694 	 1.015974 
1.0242843 	 1.001184 
1.0242991 	 1.004714 
1.0243140 	 0.990830 
1.0243288 	 0.979343 
1.0243437 	 0.937431 
1.0243585 	 0.916424 
1.0243734 	 0.915369 
1.0243882 	 0.971166 
1.0244031 	 0.989180 
1.0244179 	 1.003115 
1.0244328 	 1.015157 
1.0244476 	 1.021425 
1.0244625 	 0.993442 
1.0244773 	 1.011103 
1.0244922 	 0.998050 
1.0245071 	 0.997447 
1.0245219 	 1.008880 
1.0245368 	 1.007808 
1.0245516 	 1.010635 
1.0245665 	 0.968381 
1.0245813 	 0.971870 
1.0245962 	 0.968620 
1.0246110 	 1.005066 
1.0246259 	 0.999631 
1.0246407 	 1.038636 
1.0246556 	 0.982047 
1.0246704 	 1.001050 
1.0246853 	 0.983392 
1.0247001 	 0.986970 
1.0247150 	 0.966048 
1.0247298 	 0.942423 
1.0247447 	 0.935855 
1.0247596 	 0.974400 
1.0247744 	 1.002768 
1.0247893 	 1.002706 
1.0248041 	 0.980231 
1.0248190 	 0.997839 
1.0248338 	 1.018537 
1.0248487 	 1.011428 
1.0248635 	 1.013247 
1.0248784 	 1.005883 
1.0248932 	 1.026364 
1.0249081 	 1.002638 
1.0249229 	 1.012258 
1.0249378 	 1.029044 
1.0249526 	 1.030524 
1.0249675 	 0.998344 
1.0249823 	 1.022395 
1.0249972 	 0.999756 
1.0250121 	 1.017604 
1.0250269 	 1.008912 
1.0250418 	 1.041384 
1.0250566 	 1.014981 
1.0250715 	 1.010622 
1.0250863 	 1.000588 
1.0251012 	 0.979141 
1.0251160 	 0.969762 
1.0251309 	 0.956119 
1.0251457 	 0.968851 
1.0251606 	 0.986075 
1.0251754 	 0.987693 
1.0251903 	 1.008704 
1.0252051 	 0.996268 
1.0252200 	 0.973521 
1.0252348 	 0.972437 
1.0252497 	 0.966498 
1.0252646 	 0.965196 
1.0252794 	 0.972918 
1.0252943 	 0.959850 
1.0253091 	 0.964431 
1.0253240 	 0.956202 
1.0253388 	 0.958673 
1.0253537 	 1.002979 
1.0253685 	 0.993524 
1.0253834 	 1.008987 
1.0253982 	 0.993285 
1.0254131 	 0.997687 
1.0254279 	 0.988561 
1.0254428 	 0.986590 
1.0254576 	 0.956139 
1.0254725 	 0.959364 
1.0254873 	 0.963911 
1.0255022 	 1.005405 
1.0255171 	 1.014462 
1.0255319 	 1.024940 
1.0255468 	 0.994241 
1.0255616 	 0.993900 
1.0255765 	 0.991587 
1.0255913 	 1.010556 
1.0256062 	 0.997973 
1.0256210 	 1.010418 
1.0256359 	 0.997743 
1.0256507 	 0.995379 
1.0256656 	 0.981606 
1.0256804 	 0.961089 
1.0256953 	 0.941833 
1.0257101 	 0.949133 
1.0257250 	 0.983591 
1.0257399 	 1.000417 
1.0257547 	 1.009792 
1.0257696 	 0.997340 
1.0257844 	 0.993384 
1.0257993 	 1.005745 
1.0258141 	 1.024784 
1.0258290 	 0.999616 
1.0258438 	 0.999466 
1.0258587 	 0.973947 
1.0258735 	 0.984939 
1.0258884 	 0.967668 
1.0259032 	 0.995190 
1.0259181 	 1.002021 
1.0259329 	 1.001860 
1.0259478 	 0.973472 
1.0259626 	 0.992204 
1.0259775 	 0.986173 
1.0259924 	 0.994179 
1.0260072 	 0.969660 
1.0260221 	 0.948955 
1.0260369 	 0.920925 
1.0260518 	 0.915410 
1.0260666 	 0.936636 
1.0260815 	 0.955832 
1.0260963 	 0.977789 
1.0261112 	 0.979297 
1.0261260 	 0.957831 
1.0261409 	 0.965786 
1.0261557 	 0.980227 
1.0261706 	 0.996349 
1.0261854 	 1.014365 
1.0262003 	 1.006294 
1.0262151 	 0.986629 
1.0262300 	 0.983715 
1.0262449 	 0.963655 
1.0262597 	 0.935372 
1.0262746 	 0.941376 
1.0262894 	 0.943918 
1.0263043 	 0.939728 
1.0263191 	 0.949476 
1.0263340 	 0.961649 
1.0263488 	 0.966967 
1.0263637 	 1.004815 
1.0263785 	 1.008176 
1.0263934 	 1.014121 
1.0264082 	 0.990455 
1.0264231 	 1.007873 
1.0264379 	 0.981155 
1.0264528 	 0.969659 
1.0264676 	 0.943604 
1.0264825 	 0.953292 
1.0264974 	 0.962749 
1.0265122 	 0.984363 
1.0265271 	 0.984049 
1.0265419 	 1.010329 
1.0265568 	 1.001675 
1.0265716 	 1.003308 
1.0265865 	 0.994619 
1.0266013 	 1.006851 
1.0266162 	 1.000118 
1.0266310 	 1.010753 
1.0266459 	 0.998597 
1.0266607 	 1.009268 
1.0266756 	 1.002686 
1.0266904 	 0.998294 
1.0267053 	 0.945758 
1.0267201 	 0.879001 
1.0267350 	 0.808491 
1.0267499 	 0.816853 
1.0267647 	 0.898930 
1.0267796 	 0.959946 
1.0267944 	 0.963343 
1.0268093 	 0.954005 
1.0268241 	 0.939281 
1.0268390 	 0.925548 
1.0268538 	 0.927182 
1.0268687 	 0.915870 
1.0268835 	 0.938589 
1.0268984 	 0.973310 
1.0269132 	 1.008213 
1.0269281 	 1.018547 
1.0269429 	 1.025924 
1.0269578 	 1.007253 
1.0269727 	 1.024350 
1.0269875 	 1.010070 
1.0270024 	 1.018017 
1.0270172 	 1.001355 
1.0270321 	 0.999892 
1.0270469 	 0.992709 
1.0270618 	 1.004678 
1.0270766 	 0.984263 
1.0270915 	 0.972216 
1.0271063 	 0.933419 
1.0271212 	 0.946190 
1.0271360 	 0.952540 
1.0271509 	 0.994184 
1.0271657 	 0.989716 
1.0271806 	 1.002209 
1.0271954 	 0.995236 
1.0272103 	 1.000644 
1.0272252 	 0.990853 
1.0272400 	 1.004794 
1.0272549 	 1.004129 
1.0272697 	 1.001105 
1.0272846 	 0.994482 
1.0272994 	 0.995449 
1.0273143 	 0.976913 
1.0273291 	 0.951604 
1.0273440 	 0.937879 
1.0273588 	 0.928822 
1.0273737 	 0.958635 
1.0273885 	 0.982704 
1.0274034 	 0.989363 
1.0274182 	 0.982468 
1.0274331 	 1.002651 
1.0274479 	 1.004630 
1.0274628 	 1.005748 
1.0274777 	 0.993599 
1.0274925 	 0.972263 
1.0275074 	 0.924930 
1.0275222 	 0.897523 
1.0275371 	 0.914023 
1.0275519 	 0.953081 
1.0275668 	 0.947061 
1.0275816 	 0.910608 
1.0275965 	 0.909402 
1.0276113 	 0.934232 
1.0276262 	 0.960826 
1.0276410 	 0.983120 
1.0276559 	 0.975501 
1.0276707 	 0.998317 
1.0276856 	 0.998945 
1.0277004 	 1.007823 
1.0277153 	 0.995516 
1.0277302 	 1.001888 
1.0277450 	 0.977903 
1.0277599 	 0.989978 
1.0277747 	 0.975773 
1.0277896 	 0.992513 
1.0278044 	 0.985394 
1.0278193 	 0.985293 
1.0278341 	 0.969273 
1.0278490 	 0.983726 
1.0278638 	 0.980004 
1.0278787 	 0.991962 
1.0278935 	 0.998266 
1.0279084 	 0.996495 
1.0279232 	 0.970589 
1.0279381 	 0.974791 
1.0279529 	 0.961138 
1.0279678 	 0.977697 
1.0279827 	 0.987012 
1.0279975 	 0.999506 
1.0280124 	 0.984255 
1.0280272 	 0.986167 
1.0280421 	 0.984386 
1.0280569 	 0.997321 
1.0280718 	 0.997666 
1.0280866 	 0.998925 
1.0281015 	 0.990522 
1.0281163 	 0.972273 
1.0281312 	 0.934881 
1.0281460 	 0.928501 
1.0281609 	 0.950502 
1.0281757 	 0.982399 
1.0281906 	 0.991646 
1.0282054 	 0.990045 
1.0282203 	 0.991432 
1.0282352 	 0.995737 
1.0282500 	 0.993300 
1.0282649 	 1.006237 
1.0282797 	 1.005535 
1.0282946 	 1.010705 
1.0283094 	 1.003802 
1.0283243 	 1.000129 
1.0283391 	 1.005452 
1.0283540 	 0.984365 
1.0283688 	 0.979284 
1.0283837 	 0.978074 
1.0283985 	 0.970140 
1.0284134 	 0.962052 
1.0284282 	 0.959471 
1.0284431 	 0.965763 
1.0284580 	 0.983044 
1.0284728 	 0.973709 
1.0284877 	 0.969296 
1.0285025 	 0.966351 
1.0285174 	 0.969731 
1.0285322 	 0.980867 
1.0285471 	 1.006354 
1.0285619 	 0.991658 
1.0285768 	 0.983754 
1.0285916 	 0.971314 
1.0286065 	 0.974284 
1.0286213 	 0.976799 
1.0286362 	 0.981819 
1.0286510 	 0.979087 
1.0286659 	 0.981093 
1.0286807 	 0.976891 
1.0286956 	 0.993691 
1.0287105 	 0.997954 
1.0287253 	 0.993193 
1.0287402 	 0.993274 
1.0287550 	 0.995709 
1.0287699 	 0.997023 
1.0287847 	 0.996959 
1.0287996 	 0.997976 
1.0288144 	 1.003275 
1.0288293 	 1.002542 
1.0288441 	 1.013577 
1.0288590 	 1.008716 
1.0288738 	 1.011409 
1.0288887 	 1.008711 
1.0289035 	 1.011831 
1.0289184 	 0.989425 
1.0289332 	 1.006939 
1.0289481 	 0.994197 
1.0289630 	 1.009910 
1.0289778 	 1.003448 
1.0289927 	 1.016398 
1.0290075 	 1.009015 
1.0290224 	 1.012284 
1.0290372 	 0.992810 
1.0290521 	 0.976905 
1.0290669 	 0.933279 
1.0290818 	 0.890430 
1.0290966 	 0.834164 
1.0291115 	 0.809053 
1.0291263 	 0.815580 
1.0291412 	 0.879318 
1.0291560 	 0.923377 
1.0291709 	 0.965216 
1.0291857 	 0.970291 
1.0292006 	 0.970765 
1.0292155 	 0.955267 
1.0292303 	 0.948759 
1.0292452 	 0.920209 
1.0292600 	 0.902051 
1.0292749 	 0.905041 
1.0292897 	 0.955791 
1.0293046 	 0.980114 
1.0293194 	 0.985359 
1.0293343 	 0.986430 
1.0293491 	 0.985555 
1.0293640 	 0.988848 
1.0293788 	 0.998553 
1.0293937 	 1.000188 
1.0294085 	 0.997932 
1.0294234 	 0.994294 
1.0294382 	 0.998638 
1.0294531 	 1.005821 
1.0294680 	 1.013533 
1.0294828 	 1.009969 
1.0294977 	 1.008490 
1.0295125 	 0.992075 
1.0295274 	 0.990410 
1.0295422 	 0.984908 
1.0295571 	 0.995783 
1.0295719 	 1.005586 
1.0295868 	 1.010054 
1.0296016 	 1.017025 
1.0296165 	 1.018494 
1.0296313 	 1.009246 
1.0296462 	 1.002851 
1.0296610 	 0.996387 
1.0296759 	 0.998610 
1.0296908 	 0.982561 
1.0297056 	 0.985348 
1.0297205 	 0.992473 
1.0297353 	 0.980709 
1.0297502 	 0.975334 
1.0297650 	 0.984583 
1.0297799 	 0.995957 
1.0297947 	 0.997347 
1.0298096 	 0.993063 
1.0298244 	 0.996579 
1.0298393 	 1.001677 
1.0298541 	 0.987779 
1.0298690 	 0.973163 
1.0298838 	 0.971416 
1.0298987 	 0.960531 
1.0299135 	 0.944145 
1.0299284 	 0.933872 
1.0299433 	 0.938329 
1.0299581 	 0.961908 
1.0299730 	 0.970784 
1.0299878 	 0.969971 
1.0300027 	 0.975525 
1.0300175 	 0.975348 
1.0300324 	 0.970107 
1.0300472 	 0.947050 
1.0300621 	 0.922677 
1.0300769 	 0.914614 
1.0300918 	 0.918940 
1.0301066 	 0.939535 
1.0301215 	 0.962737 
1.0301363 	 0.969239 
1.0301512 	 0.977217 
1.0301660 	 0.988935 
1.0301809 	 1.006544 
1.0301958 	 1.011981 
1.0302106 	 1.002806 
1.0302255 	 0.994455 
1.0302403 	 0.999804 
1.0302552 	 1.006072 
1.0302700 	 1.003560 
1.0302849 	 1.000888 
1.0302997 	 0.999502 
1.0303146 	 0.991880 
1.0303294 	 0.989439 
1.0303443 	 0.977675 
1.0303591 	 0.974189 
1.0303740 	 0.978876 
1.0303888 	 0.992965 
1.0304037 	 0.997105 
1.0304185 	 0.998233 
1.0304334 	 0.984990 
1.0304483 	 0.957808 
1.0304631 	 0.906700 
1.0304780 	 0.873567 
1.0304928 	 0.893062 
1.0305077 	 0.945129 
1.0305225 	 0.966735 
1.0305374 	 0.977303 
1.0305522 	 0.988835 
1.0305671 	 0.996417 
1.0305819 	 0.999493 
1.0305968 	 1.005455 
1.0306116 	 1.009277 
1.0306265 	 1.016271 
1.0306413 	 1.006593 
1.0306562 	 1.006767 
1.0306710 	 1.003506 
1.0306859 	 0.989456 
1.0307008 	 0.981877 
1.0307156 	 0.978447 
1.0307305 	 0.955430 
1.0307453 	 0.925127 
1.0307602 	 0.932972 
1.0307750 	 0.951672 
1.0307899 	 0.963599 
1.0308047 	 0.972831 
1.0308196 	 0.988551 
1.0308344 	 0.993107 
1.0308493 	 1.001189 
1.0308641 	 1.000036 
1.0308790 	 0.996486 
1.0308938 	 1.002232 
1.0309087 	 1.003208 
1.0309235 	 1.000450 
1.0309384 	 0.989173 
1.0309533 	 0.962942 
1.0309681 	 0.948726 
1.0309830 	 0.949369 
1.0309978 	 0.950839 
1.0310127 	 0.951896 
1.0310275 	 0.953676 
1.0310424 	 0.967488 
1.0310572 	 0.977968 
1.0310721 	 0.977884 
1.0310869 	 0.988696 
1.0311018 	 0.995842 
1.0311166 	 0.996884 
1.0311315 	 1.000155 
1.0311463 	 1.000859 
1.0311612 	 1.005251 
1.0311761 	 1.006459 
1.0311909 	 1.005886 
1.0312058 	 1.012315 
1.0312206 	 1.010235 
1.0312355 	 1.004742 
1.0312503 	 0.999709 
1.0312652 	 1.001104 
1.0312800 	 0.997528 
1.0312949 	 0.984030 
1.0313097 	 0.981709 
1.0313246 	 0.989159 
1.0313394 	 0.993358 
1.0313543 	 0.999848 
1.0313691 	 1.003980 
1.0313840 	 1.013083 
1.0313988 	 1.009131 
1.0314137 	 1.015627 
1.0314286 	 1.007874 
1.0314434 	 0.987598 
1.0314583 	 0.970995 
1.0314731 	 0.954197 
1.0314880 	 0.957315 
1.0315028 	 0.977026 
1.0315177 	 0.973662 
1.0315325 	 0.975880 
1.0315474 	 0.981377 
1.0315622 	 1.003160 
1.0315771 	 1.008052 
1.0315919 	 1.017760 
1.0316068 	 1.019784 
1.0316216 	 1.012722 
1.0316365 	 1.005895 
1.0316513 	 1.014033 
1.0316662 	 1.004503 
1.0316811 	 1.000022 
1.0316959 	 1.007828 
1.0317108 	 1.008254 
1.0317256 	 1.001769 
1.0317405 	 0.999585 
1.0317553 	 0.992164 
1.0317702 	 0.994922 
1.0317850 	 0.984269 
1.0317999 	 0.987614 
1.0318147 	 0.984492 
1.0318296 	 0.990414 
1.0318444 	 0.990376 
1.0318593 	 1.005644 
1.0318741 	 1.003257 
1.0318890 	 1.006615 
1.0319038 	 0.984197 
1.0319187 	 0.967226 
1.0319336 	 0.943586 
1.0319484 	 0.954966 
1.0319633 	 0.985042 
1.0319781 	 0.997297 
1.0319930 	 0.992190 
1.0320078 	 0.976641 
1.0320227 	 0.950212 
1.0320375 	 0.961129 
1.0320524 	 0.976087 
1.0320672 	 0.993320 
1.0320821 	 0.997268 
1.0320969 	 1.001895 
1.0321118 	 1.011948 
1.0321266 	 1.011471 
1.0321415 	 1.008646 
1.0321563 	 0.997840 
1.0321712 	 0.989901 
1.0321861 	 0.996140 
1.0322009 	 0.997246 
1.0322158 	 1.003911 
1.0322306 	 1.003835 
1.0322455 	 1.004118 
1.0322603 	 1.019132 
1.0322752 	 1.002197 
1.0322900 	 0.989196 
1.0323049 	 0.981088 
1.0323197 	 0.964789 
1.0323346 	 0.986711 
1.0323494 	 0.995948 
1.0323643 	 1.007937 
1.0323791 	 0.999772 
1.0323940 	 1.010012 
1.0324088 	 1.000140 
1.0324237 	 1.006289 
1.0324386 	 1.000086 
1.0324534 	 1.004307 
1.0324683 	 0.996949 
1.0324831 	 1.001959 
1.0324980 	 0.994958 
1.0325128 	 0.987801 
1.0325277 	 0.953124 
1.0325425 	 0.939735 
1.0325574 	 0.928066 
1.0325722 	 0.956184 
1.0325871 	 0.976324 
1.0326019 	 1.001041 
1.0326168 	 1.005328 
1.0326316 	 1.015734 
1.0326465 	 1.003644 
1.0326614 	 1.014944 
1.0326762 	 1.006455 
1.0326911 	 1.003410 
1.0327059 	 1.014420 
1.0327208 	 1.016697 
1.0327356 	 1.000368 
1.0327505 	 1.001418 
1.0327653 	 0.985764 
1.0327802 	 0.965991 
1.0327950 	 0.949499 
1.0328099 	 0.958052 
1.0328247 	 0.968909 
1.0328396 	 0.990062 
1.0328544 	 0.992898 
1.0328693 	 0.999467 
1.0328841 	 0.999918 
1.0328990 	 0.966553 
1.0329139 	 0.875174 
1.0329287 	 0.706191 
1.0329436 	 0.533000 
1.0329584 	 0.491432 
1.0329733 	 0.624032 
1.0329881 	 0.818587 
1.0330030 	 0.944777 
1.0330178 	 0.989620 
1.0330327 	 1.001593 
1.0330475 	 1.014034 
1.0330624 	 1.016531 
1.0330772 	 1.005792 
1.0330921 	 1.009745 
1.0331069 	 1.009210 
1.0331218 	 1.012179 
1.0331366 	 1.007649 
1.0331515 	 1.005867 
1.0331664 	 0.989589 
1.0331812 	 0.960732 
1.0331961 	 0.924810 
1.0332109 	 0.889840 
1.0332258 	 0.849639 
1.0332406 	 0.836928 
1.0332555 	 0.865658 
1.0332703 	 0.938742 
1.0332852 	 0.998826 
1.0333000 	 1.001866 
1.0333149 	 0.989119 
1.0333297 	 0.968006 
1.0333446 	 0.920557 
1.0333594 	 0.901486 
1.0333743 	 0.901945 
1.0333891 	 0.934492 
1.0334040 	 0.960409 
1.0334189 	 0.973621 
1.0334337 	 0.918307 
1.0334486 	 0.880290 
1.0334634 	 0.870586 
1.0334783 	 0.928372 
1.0334931 	 0.965137 
1.0335080 	 0.965493 
1.0335228 	 0.941584 
1.0335377 	 0.915914 
1.0335525 	 0.919444 
1.0335674 	 0.966478 
1.0335822 	 0.996377 
1.0335971 	 1.010151 
1.0336119 	 1.006586 
1.0336268 	 1.015861 
1.0336416 	 1.007761 
1.0336565 	 1.013900 
1.0336714 	 0.992078 
1.0336862 	 1.001075 
1.0337011 	 0.997247 
1.0337159 	 1.007218 
1.0337308 	 1.007133 
1.0337456 	 1.009665 
1.0337605 	 1.017837 
1.0337753 	 1.011676 
1.0337902 	 1.001702 
1.0338050 	 0.991313 
1.0338199 	 0.984080 
1.0338347 	 0.980597 
1.0338496 	 0.974990 
1.0338644 	 0.982970 
1.0338793 	 0.979225 
1.0338942 	 0.984932 
1.0339090 	 0.979463 
1.0339239 	 0.973289 
1.0339387 	 0.963574 
1.0339536 	 0.971233 
1.0339684 	 0.994446 
1.0339833 	 1.004745 
1.0339981 	 1.011478 
1.0340130 	 1.007879 
1.0340278 	 1.000078 
1.0340427 	 0.975326 
1.0340575 	 0.951679 
1.0340724 	 0.947264 
1.0340872 	 0.958070 
1.0341021 	 0.989421 
1.0341169 	 0.999430 
1.0341318 	 1.005400 
1.0341467 	 1.000955 
1.0341615 	 0.998134 
1.0341764 	 1.010727 
1.0341912 	 1.008363 
1.0342061 	 1.007913 
1.0342209 	 0.991861 
1.0342358 	 0.992043 
1.0342506 	 0.984068 
1.0342655 	 0.953723 
1.0342803 	 0.844171 
1.0342952 	 0.714665 
1.0343100 	 0.661251 
1.0343249 	 0.747238 
1.0343397 	 0.898666 
1.0343546 	 0.985070 
1.0343694 	 0.998782 
1.0343843 	 1.013748 
1.0343992 	 1.013145 
1.0344140 	 1.011466 
1.0344289 	 1.000698 
1.0344437 	 1.010081 
1.0344586 	 0.998583 
1.0344734 	 1.011389 
1.0344883 	 1.005887 
1.0345031 	 1.018253 
1.0345180 	 0.998008 
1.0345328 	 0.987483 
1.0345477 	 0.965089 
1.0345625 	 0.894198 
1.0345774 	 0.738243 
1.0345922 	 0.593785 
1.0346071 	 0.550284 
1.0346219 	 0.686197 
1.0346368 	 0.861147 
1.0346517 	 0.968181 
1.0346665 	 0.989241 
1.0346814 	 1.007657 
1.0346962 	 0.991541 
1.0347111 	 0.978730 
1.0347259 	 0.982046 
1.0347408 	 0.982874 
1.0347556 	 0.980944 
1.0347705 	 0.983477 
1.0347853 	 0.983595 
1.0348002 	 0.991872 
1.0348150 	 0.988645 
1.0348299 	 0.991584 
1.0348447 	 0.957972 
1.0348596 	 0.960314 
1.0348744 	 0.962621 
1.0348893 	 0.997265 
1.0349042 	 1.009119 
1.0349190 	 0.995927 
1.0349339 	 0.982155 
1.0349487 	 0.958030 
1.0349636 	 0.944183 
1.0349784 	 0.943916 
1.0349933 	 0.923307 
1.0350081 	 0.884099 
1.0350230 	 0.872246 
1.0350378 	 0.926917 
1.0350527 	 0.990616 
1.0350675 	 0.997618 
1.0350824 	 1.007646 
1.0350972 	 1.001802 
1.0351121 	 1.008230 
1.0351269 	 1.000153 
1.0351418 	 1.003398 
1.0351567 	 0.999470 
1.0351715 	 1.010796 
1.0351864 	 0.990415 
1.0352012 	 0.983044 
1.0352161 	 0.973807 
1.0352309 	 0.981292 
1.0352458 	 0.990917 
1.0352606 	 1.003911 
1.0352755 	 0.971677 
1.0352903 	 0.984677 
1.0353052 	 0.975864 
1.0353200 	 0.979625 
1.0353349 	 0.976296 
1.0353497 	 0.993078 
1.0353646 	 1.008199 
1.0353795 	 1.008928 
1.0353943 	 1.011479 
1.0354092 	 1.016644 
1.0354240 	 0.997385 
1.0354389 	 1.011209 
1.0354537 	 1.000815 
1.0354686 	 1.005638 
1.0354834 	 0.999857 
1.0354983 	 1.017723 
1.0355131 	 1.000458 
1.0355280 	 1.009880 
1.0355428 	 0.989084 
1.0355577 	 0.993978 
1.0355725 	 0.960597 
1.0355874 	 0.920825 
1.0356022 	 0.903175 
1.0356171 	 0.939720 
1.0356320 	 0.961461 
1.0356468 	 0.971512 
1.0356617 	 0.965737 
1.0356765 	 0.970183 
1.0356914 	 0.969346 
1.0357062 	 0.963522 
1.0357211 	 0.948455 
1.0357359 	 0.955452 
1.0357508 	 0.986747 
1.0357656 	 0.988197 
1.0357805 	 0.990491 
1.0357953 	 0.987483 
1.0358102 	 1.003717 
1.0358250 	 1.006787 
1.0358399 	 1.006826 
1.0358547 	 0.990434 
1.0358696 	 0.970071 
1.0358845 	 0.956917 
1.0358993 	 0.940260 
1.0359142 	 0.925637 
1.0359290 	 0.953064 
1.0359439 	 0.975531 
1.0359587 	 0.986047 
1.0359736 	 0.998807 
1.0359884 	 1.020080 
1.0360033 	 1.006213 
1.0360181 	 1.005638 
1.0360330 	 0.996435 
1.0360478 	 0.996318 
1.0360627 	 0.975382 
1.0360775 	 0.971440 
1.0360924 	 0.977463 
1.0361072 	 0.998418 
1.0361221 	 1.004981 
1.0361370 	 1.004410 
1.0361518 	 1.013122 
1.0361667 	 1.014435 
1.0361815 	 1.008056 
1.0361964 	 0.991142 
1.0362112 	 0.990744 
1.0362261 	 1.002257 
1.0362409 	 0.997176 
1.0362558 	 1.005503 
1.0362706 	 0.987026 
1.0362855 	 0.977798 
1.0363003 	 0.988986 
1.0363152 	 1.005040 
1.0363300 	 0.987973 
1.0363449 	 0.990980 
1.0363597 	 0.987021 
1.0363746 	 0.988888 
1.0363895 	 1.000044 
1.0364043 	 0.989566 
1.0364192 	 1.004673 
1.0364340 	 1.010347 
1.0364489 	 1.004354 
1.0364637 	 0.972372 
1.0364786 	 0.943103 
1.0364934 	 0.940226 
1.0365083 	 0.957725 
1.0365231 	 0.988907 
1.0365380 	 1.008036 
1.0365528 	 1.002462 
1.0365677 	 1.005187 
1.0365825 	 0.997552 
1.0365974 	 0.970107 
1.0366123 	 0.922069 
1.0366271 	 0.921937 
1.0366420 	 0.945686 
1.0366568 	 0.968339 
1.0366717 	 0.964354 
1.0366865 	 0.952074 
1.0367014 	 0.906709 
1.0367162 	 0.886638 
1.0367311 	 0.914356 
1.0367459 	 0.969018 
1.0367608 	 0.994554 
1.0367756 	 1.002997 
1.0367905 	 0.994073 
1.0368053 	 0.996599 
1.0368202 	 0.996918 
1.0368350 	 0.996860 
1.0368499 	 0.991313 
1.0368648 	 0.996697 
1.0368796 	 0.997149 
1.0368945 	 1.000415 
1.0369093 	 0.977035 
1.0369242 	 0.961709 
1.0369390 	 0.969537 
1.0369539 	 0.998994 
1.0369687 	 0.996759 
1.0369836 	 0.993283 
1.0369984 	 1.007610 
1.0370133 	 0.999560 
1.0370281 	 1.002139 
1.0370430 	 0.995133 
1.0370578 	 0.998687 
1.0370727 	 0.995385 
1.0370875 	 1.001675 


==> anc/HD61772/HD61772_75.dat <==
1.0090569 	 1.026678 
1.0090714 	 0.980719 
1.0090860 	 0.949468 
1.0091006 	 0.968299 
1.0091152 	 0.958194 
1.0091297 	 0.943754 
1.0091443 	 0.970206 
1.0091589 	 0.964761 
1.0091735 	 0.954990 
1.0091880 	 0.967828 
1.0092026 	 0.999569 
1.0092172 	 1.013121 
1.0092317 	 0.994147 
1.0092463 	 0.989603 
1.0092609 	 0.977656 
1.0092755 	 0.982748 
1.0092900 	 0.991094 
1.0093046 	 1.001006 
1.0093192 	 1.010000 
1.0093338 	 1.008227 
1.0093483 	 0.966549 
1.0093629 	 0.917338 
1.0093775 	 0.932105 
1.0093920 	 0.947087 
1.0094066 	 0.979647 
1.0094212 	 0.983897 
1.0094358 	 1.002461 
1.0094503 	 0.985003 
1.0094649 	 0.988646 
1.0094795 	 0.965120 
1.0094941 	 0.985618 
1.0095086 	 0.980788 
1.0095232 	 0.973141 
1.0095378 	 0.938527 
1.0095523 	 0.921425 
1.0095669 	 0.918651 
1.0095815 	 0.967698 
1.0095961 	 1.005941 
1.0096106 	 1.000705 
1.0096252 	 1.018131 
1.0096398 	 1.005216 
1.0096543 	 1.003422 
1.0096689 	 1.016963 
1.0096835 	 1.021320 
1.0096981 	 0.983565 
1.0097126 	 1.003617 
1.0097272 	 0.993797 
1.0097418 	 0.997727 
1.0097564 	 0.966775 
1.0097709 	 1.014587 
1.0097855 	 0.996733 
1.0098001 	 1.005202 
1.0098146 	 1.014750 
1.0098292 	 1.014733 
1.0098438 	 1.009487 
1.0098584 	 0.981877 
1.0098729 	 0.957381 
1.0098875 	 0.958656 
1.0099021 	 0.950749 
1.0099167 	 0.958665 
1.0099312 	 0.997703 
1.0099458 	 1.004346 
1.0099604 	 1.005692 
1.0099749 	 0.982133 
1.0099895 	 0.986037 
1.0100041 	 0.982647 
1.0100187 	 0.986132 
1.0100332 	 1.005019 
1.0100478 	 1.006434 
1.0100624 	 0.974688 
1.0100770 	 0.971543 
1.0100915 	 0.996215 
1.0101061 	 1.012225 
1.0101207 	 0.986362 
1.0101352 	 1.000891 
1.0101498 	 0.990084 
1.0101644 	 1.009310 
1.0101790 	 0.991506 
1.0101935 	 1.015202 
1.0102081 	 1.007791 
1.0102227 	 1.009646 
1.0102373 	 0.989338 
1.0102518 	 0.982100 
1.0102664 	 0.979382 
1.0102810 	 0.988607 
1.0102955 	 1.001227 
1.0103101 	 1.011210 
1.0103247 	 1.022240 
1.0103393 	 0.997129 
1.0103538 	 0.981823 
1.0103684 	 0.929572 
1.0103830 	 0.953381 
1.0103976 	 0.960603 
1.0104121 	 0.985204 
1.0104267 	 0.993949 
1.0104413 	 1.006599 
1.0104558 	 0.998453 
1.0104704 	 1.003001 
1.0104850 	 1.001344 
1.0104996 	 0.996680 
1.0105141 	 0.962811 
1.0105287 	 0.919360 
1.0105433 	 0.882994 
1.0105579 	 0.879673 
1.0105724 	 0.887114 
1.0105870 	 0.949731 
1.0106016 	 0.956368 
1.0106161 	 0.971319 
1.0106307 	 0.961270 
1.0106453 	 0.988112 
1.0106599 	 1.006374 
1.0106744 	 1.001682 
1.0106890 	 0.996405 
1.0107036 	 0.973212 
1.0107182 	 0.949863 
1.0107327 	 0.924158 
1.0107473 	 0.913576 
1.0107619 	 0.884505 
1.0107764 	 0.899387 
1.0107910 	 0.923048 
1.0108056 	 0.975213 
1.0108202 	 0.982541 
1.0108347 	 0.990419 
1.0108493 	 0.998215 
1.0108639 	 1.007731 
1.0108785 	 1.021895 
1.0108930 	 1.018367 
1.0109076 	 1.013469 
1.0109222 	 1.012706 
1.0109367 	 0.992941 
1.0109513 	 1.005980 
1.0109659 	 0.989235 
1.0109805 	 1.001394 
1.0109950 	 0.997493 
1.0110096 	 1.014844 
1.0110242 	 0.988885 
1.0110387 	 1.003966 
1.0110533 	 1.005327 
1.0110679 	 1.014137 
1.0110825 	 0.974433 
1.0110970 	 0.970587 
1.0111116 	 0.967068 
1.0111262 	 0.974543 
1.0111408 	 0.998600 
1.0111553 	 1.014165 
1.0111699 	 1.011400 
1.0111845 	 1.018564 
1.0111990 	 1.024010 
1.0112136 	 1.021100 
1.0112282 	 1.016861 
1.0112428 	 0.991880 
1.0112573 	 0.988020 
1.0112719 	 0.975110 
1.0112865 	 0.987073 
1.0113011 	 0.972996 
1.0113156 	 0.983880 
1.0113302 	 0.991997 
1.0113448 	 1.015396 
1.0113593 	 0.971398 
1.0113739 	 0.935707 
1.0113885 	 0.886346 
1.0114031 	 0.911255 
1.0114176 	 0.933044 
1.0114322 	 0.976257 
1.0114468 	 0.977075 
1.0114614 	 0.991235 
1.0114759 	 0.964231 
1.0114905 	 0.973482 
1.0115051 	 0.961787 
1.0115196 	 0.930122 
1.0115342 	 0.898725 
1.0115488 	 0.911858 
1.0115634 	 0.952217 
1.0115779 	 0.948055 
1.0115925 	 0.871501 
1.0116071 	 0.809167 
1.0116217 	 0.750188 
1.0116362 	 0.799815 
1.0116508 	 0.903565 
1.0116654 	 0.977462 
1.0116799 	 1.001058 
1.0116945 	 0.990100 
1.0117091 	 0.979695 
1.0117237 	 0.988360 
1.0117382 	 0.985033 
1.0117528 	 0.992973 
1.0117674 	 1.018549 
1.0117820 	 1.006955 
1.0117965 	 1.023664 
1.0118111 	 0.995509 
1.0118257 	 0.988053 
1.0118402 	 0.985224 
1.0118548 	 0.986644 
1.0118694 	 0.973773 
1.0118840 	 0.979768 
1.0118985 	 0.978564 
1.0119131 	 1.002663 
1.0119277 	 0.999138 
1.0119423 	 1.014537 
1.0119568 	 0.997670 
1.0119714 	 0.996845 
1.0119860 	 0.999810 
1.0120005 	 1.003485 
1.0120151 	 0.987738 
1.0120297 	 0.987653 
1.0120443 	 0.957797 
1.0120588 	 0.956821 
1.0120734 	 0.946876 
1.0120880 	 0.964561 
1.0121026 	 0.968464 
1.0121171 	 0.992567 
1.0121317 	 0.993950 
1.0121463 	 0.996472 
1.0121608 	 0.981856 
1.0121754 	 1.011259 
1.0121900 	 1.016203 
1.0122046 	 1.022286 
1.0122191 	 0.993711 
1.0122337 	 0.957729 
1.0122483 	 0.923502 
1.0122629 	 0.888198 
1.0122774 	 0.865493 
1.0122920 	 0.867297 
1.0123066 	 0.861072 
1.0123211 	 0.879072 
1.0123357 	 0.927909 
1.0123503 	 0.940616 
1.0123649 	 0.962254 
1.0123794 	 0.986774 
1.0123940 	 0.998343 
1.0124086 	 1.001568 
1.0124232 	 1.008015 
1.0124377 	 0.990791 
1.0124523 	 1.017442 
1.0124669 	 1.006693 
1.0124814 	 1.022940 
1.0124960 	 1.010021 
1.0125106 	 1.006114 
1.0125252 	 0.988703 
1.0125397 	 0.984319 
1.0125543 	 0.963991 
1.0125689 	 0.966992 
1.0125834 	 0.967238 
1.0125980 	 0.982887 
1.0126126 	 0.980906 
1.0126272 	 1.000145 
1.0126417 	 0.989210 
1.0126563 	 0.989079 
1.0126709 	 0.982420 
1.0126855 	 0.988425 
1.0127000 	 0.976815 
1.0127146 	 0.993057 
1.0127292 	 0.993980 
1.0127437 	 1.015379 
1.0127583 	 1.014317 
1.0127729 	 1.021217 
1.0127875 	 1.009046 
1.0128020 	 1.004764 
1.0128166 	 0.979700 
1.0128312 	 0.972727 
1.0128458 	 0.958860 
1.0128603 	 0.963313 
1.0128749 	 0.968853 
1.0128895 	 1.002363 
1.0129040 	 1.012443 
1.0129186 	 1.005480 
1.0129332 	 0.997040 
1.0129478 	 0.995683 
1.0129623 	 0.986435 
1.0129769 	 0.993860 
1.0129915 	 0.979397 
1.0130061 	 0.955507 
1.0130206 	 0.922877 
1.0130352 	 0.892946 
1.0130498 	 0.881440 
1.0130643 	 0.905247 
1.0130789 	 0.960429 
1.0130935 	 0.987592 
1.0131081 	 0.987727 
1.0131226 	 0.968552 
1.0131372 	 0.967074 
1.0131518 	 0.991454 
1.0131664 	 1.009178 
1.0131809 	 1.012562 
1.0131955 	 1.012391 
1.0132101 	 1.022062 
1.0132246 	 1.021373 
1.0132392 	 0.991835 
1.0132538 	 0.991707 
1.0132684 	 0.985698 
1.0132829 	 0.987133 
1.0132975 	 0.990369 
1.0133121 	 1.000286 
1.0133267 	 0.987177 
1.0133412 	 0.980974 
1.0133558 	 0.959057 
1.0133704 	 0.974727 
1.0133849 	 0.979696 
1.0133995 	 0.990951 
1.0134141 	 0.977538 
1.0134287 	 0.991203 
1.0134432 	 0.990086 
1.0134578 	 0.995717 
1.0134724 	 0.997988 
1.0134870 	 0.996189 
1.0135015 	 0.978226 
1.0135161 	 0.992654 
1.0135307 	 0.967699 
1.0135452 	 0.961533 
1.0135598 	 0.924508 
1.0135744 	 0.924683 
1.0135890 	 0.967331 
1.0136035 	 0.998759 
1.0136181 	 1.003230 
1.0136327 	 1.029200 
1.0136473 	 1.022197 
1.0136618 	 1.019676 
1.0136764 	 0.978892 
1.0136910 	 0.954903 
1.0137055 	 0.917902 
1.0137201 	 0.907150 
1.0137347 	 0.922408 
1.0137493 	 0.955340 
1.0137638 	 0.987260 
1.0137784 	 0.998981 
1.0137930 	 0.994862 
1.0138076 	 0.995129 
1.0138221 	 1.000456 
1.0138367 	 0.980347 
1.0138513 	 0.942236 
1.0138658 	 0.921889 
1.0138804 	 0.914918 
1.0138950 	 0.924863 
1.0139096 	 0.946648 
1.0139241 	 0.950295 
1.0139387 	 0.949747 
1.0139533 	 0.981875 
1.0139678 	 0.979326 
1.0139824 	 0.987377 
1.0139970 	 0.985744 
1.0140116 	 0.987979 
1.0140261 	 0.973127 
1.0140407 	 0.964920 
1.0140553 	 0.984448 
1.0140699 	 0.977889 
1.0140844 	 0.971875 
1.0140990 	 0.958138 
1.0141136 	 0.968407 
1.0141281 	 0.981804 
1.0141427 	 0.991115 
1.0141573 	 0.994768 
1.0141719 	 1.007358 
1.0141864 	 1.007295 
1.0142010 	 1.005025 
1.0142156 	 1.005552 
1.0142302 	 0.995676 
1.0142447 	 0.997141 
1.0142593 	 0.996918 
1.0142739 	 0.986187 
1.0142884 	 0.989585 
1.0143030 	 0.994443 
1.0143176 	 0.985525 
1.0143322 	 0.980387 
1.0143467 	 0.963261 
1.0143613 	 0.934553 
1.0143759 	 0.947867 
1.0143905 	 0.963937 
1.0144050 	 0.981495 
1.0144196 	 0.984086 
1.0144342 	 0.982147 
1.0144487 	 0.968421 
1.0144633 	 0.942636 
1.0144779 	 0.889939 
1.0144925 	 0.867707 
1.0145070 	 0.875997 
1.0145216 	 0.920002 
1.0145362 	 0.943221 
1.0145508 	 0.930712 
1.0145653 	 0.919201 
1.0145799 	 0.922727 
1.0145945 	 0.927155 
1.0146090 	 0.940196 
1.0146236 	 0.941848 
1.0146382 	 0.983348 
1.0146528 	 0.981264 
1.0146673 	 0.994285 
1.0146819 	 0.983615 
1.0146965 	 0.955359 
1.0147111 	 0.949592 
1.0147256 	 0.943473 
1.0147402 	 0.872796 
1.0147548 	 0.780659 
1.0147693 	 0.698004 
1.0147839 	 0.714705 
1.0147985 	 0.798447 
1.0148131 	 0.894141 
1.0148276 	 0.936062 
1.0148422 	 0.947784 
1.0148568 	 0.958297 
1.0148714 	 0.985418 
1.0148859 	 0.975801 
1.0149005 	 0.964299 
1.0149151 	 0.957693 
1.0149296 	 0.980460 
1.0149442 	 0.984281 
1.0149588 	 0.994011 
1.0149734 	 0.982124 
1.0149879 	 0.974705 
1.0150025 	 0.993809 
1.0150171 	 0.995377 
1.0150317 	 0.993242 
1.0150462 	 1.028622 
1.0150608 	 1.016382 
1.0150754 	 1.009680 
1.0150899 	 0.983451 
1.0151045 	 0.975628 
1.0151191 	 0.962842 
1.0151337 	 0.973077 
1.0151482 	 0.981662 
1.0151628 	 0.994464 
1.0151774 	 0.954399 
1.0151920 	 0.932691 
1.0152065 	 0.936044 
1.0152211 	 0.965370 
1.0152357 	 0.980481 
1.0152502 	 0.997332 
1.0152648 	 1.004799 
1.0152794 	 1.001714 
1.0152940 	 1.010129 
1.0153085 	 1.012345 
1.0153231 	 0.997576 
1.0153377 	 0.999948 
1.0153523 	 0.973570 
1.0153668 	 0.963799 
1.0153814 	 0.977221 
1.0153960 	 0.991279 
1.0154105 	 0.992271 
1.0154251 	 0.993390 
1.0154397 	 0.969682 
1.0154543 	 0.982437 
1.0154688 	 0.997650 
1.0154834 	 1.015391 
1.0154980 	 0.997242 
1.0155125 	 0.980177 
1.0155271 	 0.958600 
1.0155417 	 0.921776 
1.0155563 	 0.893673 
1.0155708 	 0.881601 
1.0155854 	 0.878502 
1.0156000 	 0.889930 
1.0156146 	 0.922880 
1.0156291 	 0.972528 
1.0156437 	 0.995198 
1.0156583 	 1.019334 
1.0156728 	 1.016889 
1.0156874 	 0.989540 
1.0157020 	 0.931814 
1.0157166 	 0.838813 
1.0157311 	 0.760947 
1.0157457 	 0.784447 
1.0157603 	 0.883765 
1.0157749 	 0.975524 
1.0157894 	 1.001398 
1.0158040 	 0.990542 
1.0158186 	 0.969179 
1.0158331 	 0.949441 
1.0158477 	 0.926434 
1.0158623 	 0.920407 
1.0158769 	 0.913992 
1.0158914 	 0.948205 
1.0159060 	 1.002589 
1.0159206 	 1.018187 
1.0159352 	 1.001219 
1.0159497 	 1.012079 
1.0159643 	 1.005764 
1.0159789 	 1.012453 
1.0159934 	 1.010400 
1.0160080 	 1.014723 
1.0160226 	 0.999525 
1.0160372 	 1.009065 
1.0160517 	 1.008606 
1.0160663 	 1.017973 
1.0160809 	 1.013656 
1.0160955 	 1.009199 
1.0161100 	 1.005109 
1.0161246 	 1.003126 
1.0161392 	 1.005224 
1.0161537 	 1.020548 
1.0161683 	 1.008988 
1.0161829 	 1.015228 
1.0161975 	 1.019612 
1.0162120 	 1.017868 
1.0162266 	 1.013620 
1.0162412 	 1.012886 
1.0162558 	 0.996882 
1.0162703 	 1.007887 
1.0162849 	 0.993096 
1.0162995 	 0.991378 
1.0163140 	 0.999474 
1.0163286 	 1.004574 
1.0163432 	 1.006113 
1.0163578 	 0.993661 
1.0163723 	 0.968169 
1.0163869 	 0.947586 
1.0164015 	 0.902245 
1.0164161 	 0.870993 
1.0164306 	 0.889888 
1.0164452 	 0.935082 
1.0164598 	 0.977323 
1.0164743 	 1.003865 
1.0164889 	 1.023600 
1.0165035 	 1.021308 
1.0165181 	 1.022992 
1.0165326 	 1.002407 
1.0165472 	 0.995831 
1.0165618 	 0.986100 
1.0165764 	 0.972616 
1.0165909 	 0.981974 
1.0166055 	 0.999287 
1.0166201 	 0.999679 
1.0166346 	 0.992919 
1.0166492 	 0.985299 
1.0166638 	 0.974013 
1.0166784 	 0.973313 
1.0166929 	 0.960009 
1.0167075 	 0.927069 
1.0167221 	 0.920993 
1.0167367 	 0.945403 
1.0167512 	 0.983101 
1.0167658 	 1.003806 
1.0167804 	 1.012745 
1.0167949 	 1.008798 
1.0168095 	 1.013148 
1.0168241 	 1.018731 
1.0168387 	 1.025364 
1.0168532 	 1.019395 
1.0168678 	 1.018603 
1.0168824 	 1.009200 
1.0168969 	 1.009110 
1.0169115 	 0.998385 
1.0169261 	 0.970642 
1.0169407 	 0.893289 
1.0169552 	 0.791786 
1.0169698 	 0.730487 
1.0169844 	 0.804110 
1.0169990 	 0.924154 
1.0170135 	 0.984080 
1.0170281 	 0.996854 
1.0170427 	 1.011976 
1.0170572 	 1.012372 
1.0170718 	 1.024205 
1.0170864 	 1.018762 
1.0171010 	 1.015441 
1.0171155 	 1.007545 
1.0171301 	 1.009397 
1.0171447 	 0.990323 
1.0171593 	 0.996271 
1.0171738 	 0.984596 
1.0171884 	 0.974207 
1.0172030 	 0.958073 
1.0172175 	 0.950988 
1.0172321 	 0.954872 
1.0172467 	 0.947598 
1.0172613 	 0.921059 
1.0172758 	 0.907750 
1.0172904 	 0.935754 
1.0173050 	 0.956208 
1.0173196 	 0.963017 
1.0173341 	 0.971447 
1.0173487 	 0.994629 
1.0173633 	 1.001393 
1.0173778 	 0.990879 
1.0173924 	 0.972999 
1.0174070 	 0.950158 
1.0174216 	 0.943394 
1.0174361 	 0.953161 
1.0174507 	 0.949621 
1.0174653 	 0.933952 
1.0174799 	 0.930017 
1.0174944 	 0.935806 
1.0175090 	 0.977377 
1.0175236 	 0.969701 
1.0175381 	 0.941114 
1.0175527 	 0.912278 
1.0175673 	 0.932134 
1.0175819 	 0.957908 
1.0175964 	 0.987969 
1.0176110 	 0.992347 
1.0176256 	 0.994256 
1.0176402 	 1.006578 
1.0176547 	 0.992347 
1.0176693 	 0.972506 
1.0176839 	 0.976000 
1.0176984 	 0.995829 
1.0177130 	 1.005276 
1.0177276 	 1.007271 
1.0177422 	 1.005296 
1.0177567 	 1.004524 
1.0177713 	 1.003734 
1.0177859 	 0.995603 
1.0178005 	 1.011213 
1.0178150 	 1.000875 
1.0178296 	 1.019078 
1.0178442 	 1.010673 
1.0178587 	 1.006739 
1.0178733 	 0.993969 
1.0178879 	 0.990688 
1.0179025 	 0.999228 
1.0179170 	 0.993798 
1.0179316 	 0.985230 
1.0179462 	 1.004946 
1.0179608 	 1.002933 
1.0179753 	 1.004392 
1.0179899 	 1.005169 
1.0180045 	 0.998521 
1.0180190 	 0.994932 
1.0180336 	 0.999949 
1.0180482 	 1.004781 
1.0180628 	 1.003462 
1.0180773 	 1.010965 
1.0180919 	 1.010070 
1.0181065 	 1.003743 
1.0181211 	 1.008684 
1.0181356 	 0.980407 
1.0181502 	 0.945101 
1.0181648 	 0.901663 
1.0181793 	 0.861285 
1.0181939 	 0.845729 
1.0182085 	 0.877631 
1.0182231 	 0.941355 
1.0182376 	 0.999761 
1.0182522 	 1.015037 
1.0182668 	 1.009028 
1.0182814 	 0.998279 
1.0182959 	 0.993850 
1.0183105 	 0.996675 
1.0183251 	 0.989526 
1.0183396 	 1.003831 
1.0183542 	 1.012833 
1.0183688 	 1.020672 
1.0183834 	 1.013056 
1.0183979 	 1.004757 
1.0184125 	 0.995974 
1.0184271 	 0.998812 
1.0184416 	 0.990200 
1.0184562 	 0.978811 
1.0184708 	 0.965326 
1.0184854 	 0.953736 
1.0184999 	 0.956303 
1.0185145 	 0.965555 
1.0185291 	 0.975716 
1.0185437 	 0.982511 
1.0185582 	 0.968854 
1.0185728 	 0.992101 
1.0185874 	 0.993216 
1.0186019 	 1.000603 
1.0186165 	 0.999422 
1.0186311 	 1.014668 
1.0186457 	 1.014685 
1.0186602 	 1.004351 
1.0186748 	 0.998659 
1.0186894 	 0.995856 
1.0187040 	 0.977548 
1.0187185 	 0.977377 
1.0187331 	 0.979962 
1.0187477 	 0.975400 
1.0187622 	 0.952140 
1.0187768 	 0.958468 
1.0187914 	 0.982097 
1.0188060 	 1.004648 
1.0188205 	 1.006624 
1.0188351 	 1.004173 
1.0188497 	 0.977486 
1.0188643 	 0.974360 
1.0188788 	 0.964516 
1.0188934 	 0.978002 
1.0189080 	 0.989583 
1.0189225 	 1.000389 
1.0189371 	 0.980989 
1.0189517 	 0.987637 
1.0189663 	 0.985211 
1.0189808 	 0.971928 
1.0189954 	 0.931390 
1.0190100 	 0.937980 
1.0190246 	 0.954854 
1.0190391 	 0.979889 
1.0190537 	 0.997473 
1.0190683 	 1.009982 
1.0190828 	 0.999556 
1.0190974 	 0.984285 
1.0191120 	 0.939017 
1.0191266 	 0.915532 
1.0191411 	 0.916459 
1.0191557 	 0.960608 
1.0191703 	 0.985489 
1.0191849 	 0.998868 
1.0191994 	 0.999654 
1.0192140 	 0.998274 
1.0192286 	 1.008016 
1.0192431 	 1.002393 
1.0192577 	 1.004272 
1.0192723 	 1.004923 
1.0192869 	 0.991568 
1.0193014 	 0.972353 
1.0193160 	 0.974943 
1.0193306 	 0.988674 
1.0193452 	 1.008318 
1.0193597 	 1.024664 
1.0193743 	 1.010749 
1.0193889 	 1.002033 
1.0194034 	 1.003121 
1.0194180 	 1.003746 
1.0194326 	 0.995150 
1.0194472 	 0.989984 
1.0194617 	 0.994622 
1.0194763 	 0.981612 
1.0194909 	 0.955380 
1.0195055 	 0.907385 
1.0195200 	 0.853365 
1.0195346 	 0.805898 
1.0195492 	 0.825362 
1.0195637 	 0.901361 
1.0195783 	 0.967721 
1.0195929 	 0.982192 
1.0196075 	 0.994400 
1.0196220 	 0.983766 
1.0196366 	 0.987464 
1.0196512 	 0.991208 
1.0196658 	 1.000725 
1.0196803 	 0.990739 
1.0196949 	 0.941631 
1.0197095 	 0.840995 
1.0197240 	 0.759239 
1.0197386 	 0.750432 
1.0197532 	 0.837381 
1.0197678 	 0.904421 
1.0197823 	 0.955728 
1.0197969 	 0.988234 
1.0198115 	 1.010226 
1.0198260 	 0.997753 
1.0198406 	 0.980913 
1.0198552 	 0.950186 
1.0198698 	 0.954324 
1.0198843 	 0.941844 
1.0198989 	 0.939881 
1.0199135 	 0.920074 
1.0199281 	 0.945589 
1.0199426 	 0.976714 
1.0199572 	 1.002864 
1.0199718 	 1.001438 
1.0199863 	 0.996982 
1.0200009 	 0.983237 
1.0200155 	 0.985760 
1.0200301 	 0.973086 
1.0200446 	 0.966476 
1.0200592 	 0.953456 
1.0200738 	 0.958425 
1.0200884 	 0.957487 
1.0201029 	 0.987403 
1.0201175 	 1.002222 
1.0201321 	 0.993402 
1.0201466 	 1.000258 
1.0201612 	 0.997575 
1.0201758 	 0.988617 
1.0201904 	 0.997638 
1.0202049 	 1.004906 
1.0202195 	 1.011597 
1.0202341 	 1.019747 
1.0202487 	 1.014902 
1.0202632 	 0.998180 
1.0202778 	 0.985238 
1.0202924 	 0.989606 
1.0203069 	 0.995091 
1.0203215 	 0.999706 
1.0203361 	 1.001806 
1.0203507 	 1.010984 
1.0203652 	 1.007298 
1.0203798 	 1.004236 
1.0203944 	 1.008135 
1.0204090 	 1.024591 
1.0204235 	 1.008311 
1.0204381 	 0.997940 
1.0204527 	 0.997147 
1.0204672 	 0.998019 
1.0204818 	 0.984324 
1.0204964 	 0.963479 
1.0205110 	 0.939793 
1.0205255 	 0.920117 
1.0205401 	 0.910757 
1.0205547 	 0.942429 
1.0205693 	 0.935468 
1.0205838 	 0.913690 
1.0205984 	 0.906698 
1.0206130 	 0.940365 
1.0206275 	 0.960086 
1.0206421 	 0.978611 
1.0206567 	 0.987377 
1.0206713 	 1.001150 
1.0206858 	 0.985804 
1.0207004 	 0.974388 
1.0207150 	 0.956358 
1.0207296 	 0.970873 
1.0207441 	 0.980343 
1.0207587 	 0.990461 
1.0207733 	 0.985516 
1.0207878 	 0.959492 
1.0208024 	 0.935745 
1.0208170 	 0.944477 
1.0208316 	 0.926314 
1.0208461 	 0.930957 
1.0208607 	 0.930179 
1.0208753 	 0.960154 
1.0208899 	 0.987160 
1.0209044 	 1.007110 
1.0209190 	 1.001113 
1.0209336 	 0.997569 
1.0209481 	 1.006121 
1.0209627 	 0.995924 
1.0209773 	 1.004610 
1.0209919 	 1.013136 
1.0210064 	 0.999561 
1.0210210 	 0.994455 
1.0210356 	 0.999892 
1.0210502 	 0.999375 
1.0210647 	 0.985694 
1.0210793 	 1.002058 
1.0210939 	 1.012143 
1.0211084 	 1.002793 
1.0211230 	 1.001813 
1.0211376 	 0.979255 
1.0211522 	 0.994763 
1.0211667 	 0.989038 
1.0211813 	 0.991522 
1.0211959 	 0.988050 
1.0212105 	 0.961149 
1.0212250 	 0.929581 
1.0212396 	 0.918392 
1.0212542 	 0.921840 
1.0212687 	 0.958340 
1.0212833 	 0.975080 
1.0212979 	 0.985542 
1.0213125 	 0.966846 
1.0213270 	 0.972670 
1.0213416 	 0.980947 
1.0213562 	 0.995697 
1.0213707 	 0.986118 
1.0213853 	 1.000223 
1.0213999 	 1.002778 
1.0214145 	 0.998498 
1.0214290 	 0.974353 
1.0214436 	 0.969813 
1.0214582 	 0.974836 
1.0214728 	 0.980490 
1.0214873 	 0.978213 
1.0215019 	 0.986073 
1.0215165 	 0.994351 
1.0215310 	 1.006820 
1.0215456 	 0.999370 
1.0215602 	 1.004418 
1.0215748 	 1.004815 
1.0215893 	 0.996008 
1.0216039 	 0.987003 
1.0216185 	 0.960037 
1.0216331 	 0.919252 
1.0216476 	 0.899629 
1.0216622 	 0.909829 
1.0216768 	 0.949412 
1.0216913 	 0.980167 
1.0217059 	 0.977179 
1.0217205 	 0.993604 
1.0217351 	 0.994656 
1.0217496 	 1.005978 
1.0217642 	 0.991211 
1.0217788 	 0.990879 
1.0217934 	 0.965977 
1.0218079 	 0.899343 
1.0218225 	 0.790251 
1.0218371 	 0.705730 
1.0218516 	 0.723504 
1.0218662 	 0.838852 
1.0218808 	 0.940542 
1.0218954 	 0.991906 
1.0219099 	 1.001203 
1.0219245 	 1.001671 
1.0219391 	 1.000589 
1.0219537 	 1.010250 
1.0219682 	 1.005821 
1.0219828 	 1.009836 
1.0219974 	 0.983097 
1.0220119 	 0.926695 
1.0220265 	 0.842738 
1.0220411 	 0.745041 
1.0220557 	 0.725277 
1.0220702 	 0.808226 
1.0220848 	 0.913530 
1.0220994 	 0.958695 
1.0221140 	 0.969117 
1.0221285 	 0.990830 
1.0221431 	 1.013268 
1.0221577 	 1.008836 
1.0221722 	 1.005844 
1.0221868 	 1.006192 
1.0222014 	 1.000680 
1.0222160 	 0.996226 
1.0222305 	 1.005038 
1.0222451 	 0.996016 
1.0222597 	 1.002891 
1.0222743 	 0.988414 
1.0222888 	 0.996505 
1.0223034 	 1.002856 
1.0223180 	 1.007214 
1.0223325 	 0.998363 
1.0223471 	 1.003911 
1.0223617 	 0.985800 
1.0223763 	 1.000153 
1.0223908 	 0.997872 
1.0224054 	 1.016858 
1.0224200 	 1.002982 
1.0224346 	 1.001664 
1.0224491 	 0.997914 
1.0224637 	 1.008616 
1.0224783 	 1.012246 
1.0224928 	 1.006415 
1.0225074 	 1.005759 
1.0225220 	 0.993408 
1.0225366 	 0.979573 
1.0225511 	 0.973731 
1.0225657 	 0.973522 
1.0225803 	 0.978428 
1.0225949 	 0.988026 
1.0226094 	 1.011384 
1.0226240 	 1.011319 
1.0226386 	 1.007968 
1.0226531 	 1.010422 
1.0226677 	 1.011345 
1.0226823 	 1.014837 
1.0226969 	 1.000449 
1.0227114 	 1.003843 
1.0227260 	 0.995922 
1.0227406 	 0.984093 
1.0227551 	 0.973119 
1.0227697 	 0.960964 
1.0227843 	 0.964043 
1.0227989 	 0.978653 
1.0228134 	 0.986652 
1.0228280 	 0.970999 
1.0228426 	 0.935973 
1.0228572 	 0.936893 
1.0228717 	 0.950577 
1.0228863 	 0.974649 
1.0229009 	 0.982243 
1.0229154 	 0.976603 
1.0229300 	 0.967872 
1.0229446 	 0.976316 
1.0229592 	 0.969848 
1.0229737 	 0.958668 
1.0229883 	 0.943040 
1.0230029 	 0.958733 
1.0230175 	 0.983445 
1.0230320 	 0.995173 
1.0230466 	 1.013851 
1.0230612 	 1.022007 
1.0230757 	 1.013139 
1.0230903 	 1.004251 
1.0231049 	 1.015180 
1.0231195 	 1.017625 
1.0231340 	 1.025683 
1.0231486 	 1.007731 
1.0231632 	 1.019054 
1.0231778 	 1.012893 
1.0231923 	 1.025519 
1.0232069 	 1.004653 
1.0232215 	 1.001773 
1.0232360 	 0.988617 
1.0232506 	 0.995163 
1.0232652 	 0.977289 
1.0232798 	 0.966490 
1.0232943 	 0.976031 
1.0233089 	 0.989929 
1.0233235 	 0.994499 


==> anc/HD61772/HD61772_76.dat <==
0.9958977 	 0.969369 
0.9959121 	 0.951307 
0.9959265 	 0.942245 
0.9959409 	 0.972566 
0.9959553 	 0.980588 
0.9959696 	 0.947957 
0.9959840 	 0.950685 
0.9959984 	 0.956050 
0.9960128 	 0.989186 
0.9960272 	 0.993039 
0.9960415 	 0.998451 
0.9960559 	 0.989554 
0.9960703 	 0.994221 
0.9960847 	 0.986133 
0.9960990 	 0.997468 
0.9961134 	 0.956884 
0.9961278 	 0.964238 
0.9961422 	 1.008669 
0.9961566 	 0.997893 
0.9961709 	 1.028013 
0.9961853 	 1.025214 
0.9961997 	 1.014777 
0.9962141 	 0.977369 
0.9962285 	 0.992084 
0.9962428 	 1.012692 
0.9962572 	 0.973859 
0.9962716 	 0.962043 
0.9962860 	 0.962324 
0.9963003 	 0.946300 
0.9963147 	 0.943766 
0.9963291 	 0.897967 
0.9963435 	 0.861630 
0.9963579 	 0.884096 
0.9963722 	 0.938276 
0.9963866 	 0.972675 
0.9964010 	 0.964235 
0.9964154 	 0.974792 
0.9964297 	 0.975689 
0.9964441 	 0.999512 
0.9964585 	 0.967637 
0.9964729 	 0.991652 
0.9964873 	 0.996188 
0.9965016 	 0.991748 
0.9965160 	 0.997969 
0.9965304 	 1.001168 
0.9965448 	 1.012584 
0.9965592 	 1.014811 
0.9965735 	 0.988699 
0.9965879 	 1.005454 
0.9966023 	 0.982915 
0.9966167 	 0.981254 
0.9966310 	 0.981741 
0.9966454 	 0.923243 
0.9966598 	 0.863906 
0.9966742 	 0.845519 
0.9966886 	 0.843575 
0.9967029 	 0.837293 
0.9967173 	 0.879068 
0.9967317 	 0.927105 
0.9967461 	 0.973320 
0.9967604 	 0.998273 
0.9967748 	 1.007634 
0.9967892 	 0.975538 
0.9968036 	 1.007558 
0.9968180 	 1.011063 
0.9968323 	 1.038193 
0.9968467 	 1.029077 
0.9968611 	 1.020322 
0.9968755 	 0.998815 
0.9968899 	 0.981019 
0.9969042 	 0.922210 
0.9969186 	 0.889445 
0.9969330 	 0.898959 
0.9969474 	 0.932442 
0.9969617 	 0.996484 
0.9969761 	 1.019976 
0.9969905 	 1.027585 
0.9970049 	 1.021079 
0.9970193 	 1.025357 
0.9970336 	 0.991780 
0.9970480 	 0.997900 
0.9970624 	 0.992066 
0.9970768 	 1.008185 
0.9970912 	 1.004052 
0.9971055 	 1.007248 
0.9971199 	 1.010157 
0.9971343 	 1.017170 
0.9971487 	 1.012098 
0.9971630 	 0.993339 
0.9971774 	 0.987151 
0.9971918 	 0.980147 
0.9972062 	 0.922400 
0.9972206 	 0.894936 
0.9972349 	 0.893774 
0.9972493 	 0.914018 
0.9972637 	 0.962493 
0.9972781 	 0.991683 
0.9972924 	 0.986862 
0.9973068 	 1.012841 
0.9973212 	 0.987126 
0.9973356 	 0.980020 
0.9973500 	 0.979015 
0.9973643 	 0.978128 
0.9973787 	 1.029927 
0.9973931 	 1.018189 
0.9974075 	 1.022207 
0.9974219 	 1.003544 
0.9974362 	 0.967126 
0.9974506 	 0.964994 
0.9974650 	 0.984226 
0.9974794 	 0.990646 
0.9974937 	 0.963932 
0.9975081 	 0.931068 
0.9975225 	 0.927108 
0.9975369 	 0.909221 
0.9975513 	 0.929064 
0.9975656 	 0.983131 
0.9975800 	 0.998375 
0.9975944 	 0.991549 
0.9976088 	 0.995138 
0.9976232 	 0.976749 
0.9976375 	 0.970041 
0.9976519 	 0.944044 
0.9976663 	 0.917440 
0.9976807 	 0.931841 
0.9976950 	 0.980144 
0.9977094 	 1.021915 
0.9977238 	 1.002840 
0.9977382 	 0.979440 
0.9977526 	 0.952829 
0.9977669 	 0.933296 
0.9977813 	 0.919125 
0.9977957 	 0.924261 
0.9978101 	 0.947937 
0.9978244 	 0.978770 
0.9978388 	 0.945381 
0.9978532 	 0.906574 
0.9978676 	 0.905229 
0.9978820 	 0.943224 
0.9978963 	 0.969993 
0.9979107 	 1.001238 
0.9979251 	 1.001627 
0.9979395 	 1.016802 
0.9979539 	 0.987508 
0.9979682 	 0.950169 
0.9979826 	 0.924163 
0.9979970 	 0.949411 
0.9980114 	 0.932100 
0.9980257 	 0.940234 
0.9980401 	 0.949480 
0.9980545 	 0.956467 
0.9980689 	 0.963371 
0.9980833 	 0.995145 
0.9980976 	 1.010870 
0.9981120 	 1.023123 
0.9981264 	 1.040745 
0.9981408 	 1.010434 
0.9981551 	 1.005311 
0.9981695 	 0.997550 
0.9981839 	 0.996167 
0.9981983 	 0.994047 
0.9982127 	 0.993177 
0.9982270 	 0.950650 
0.9982414 	 0.930392 
0.9982558 	 0.881550 
0.9982702 	 0.920111 
0.9982846 	 0.982146 
0.9982989 	 1.005817 
0.9983133 	 0.984430 
0.9983277 	 0.976926 
0.9983421 	 0.986004 
0.9983564 	 0.998668 
0.9983708 	 0.991716 
0.9983852 	 0.961063 
0.9983996 	 0.922987 
0.9984140 	 0.902819 
0.9984283 	 0.922162 
0.9984427 	 0.958604 
0.9984571 	 0.983030 
0.9984715 	 1.004593 
0.9984859 	 1.011547 
0.9985002 	 1.003573 
0.9985146 	 0.997244 
0.9985290 	 0.970651 
0.9985434 	 0.954821 
0.9985577 	 0.956260 
0.9985721 	 0.973174 
0.9985865 	 0.961640 
0.9986009 	 0.997922 
0.9986153 	 0.979646 
0.9986296 	 0.986050 
0.9986440 	 0.971104 
0.9986584 	 0.987285 
0.9986728 	 1.009024 
0.9986871 	 1.037735 
0.9987015 	 1.032641 
0.9987159 	 1.013247 
0.9987303 	 0.994406 
0.9987447 	 1.006131 
0.9987590 	 1.000595 
0.9987734 	 1.020919 
0.9987878 	 1.015285 
0.9988022 	 1.013837 
0.9988166 	 0.979531 
0.9988309 	 0.934388 
0.9988453 	 0.874346 
0.9988597 	 0.846862 
0.9988741 	 0.868218 
0.9988884 	 0.892142 
0.9989028 	 0.932913 
0.9989172 	 0.983554 
0.9989316 	 1.010111 
0.9989460 	 0.994776 
0.9989603 	 0.963511 
0.9989747 	 0.940604 
0.9989891 	 0.878922 
0.9990035 	 0.879189 
0.9990179 	 0.920763 
0.9990322 	 0.966087 
0.9990466 	 0.999235 
0.9990610 	 0.997693 
0.9990754 	 1.016222 
0.9990897 	 0.998254 
0.9991041 	 1.007813 
0.9991185 	 0.999241 
0.9991329 	 0.988709 
0.9991473 	 0.985915 
0.9991616 	 0.984210 
0.9991760 	 0.998878 
0.9991904 	 1.006666 
0.9992048 	 1.008409 
0.9992191 	 1.006476 
0.9992335 	 1.002576 
0.9992479 	 1.011224 
0.9992623 	 1.013687 
0.9992767 	 1.012050 
0.9992910 	 1.007093 
0.9993054 	 1.020199 
0.9993198 	 1.013843 
0.9993342 	 1.008605 
0.9993486 	 0.971455 
0.9993629 	 0.982946 
0.9993773 	 0.989232 
0.9993917 	 0.989275 
0.9994061 	 1.003235 
0.9994204 	 1.004332 
0.9994348 	 1.001076 
0.9994492 	 0.992156 
0.9994636 	 0.972786 
0.9994780 	 0.954065 
0.9994923 	 0.938707 
0.9995067 	 0.923788 
0.9995211 	 0.880381 
0.9995355 	 0.862157 
0.9995498 	 0.875595 
0.9995642 	 0.901628 
0.9995786 	 0.913872 
0.9995930 	 0.935994 
0.9996074 	 0.974903 
0.9996217 	 0.996485 
0.9996361 	 0.986191 
0.9996505 	 0.969826 
0.9996649 	 0.965290 
0.9996793 	 0.933102 
0.9996936 	 0.877091 
0.9997080 	 0.857743 
0.9997224 	 0.891335 
0.9997368 	 0.936823 
0.9997511 	 1.002054 
0.9997655 	 1.014145 
0.9997799 	 1.013824 
0.9997943 	 0.982633 
0.9998087 	 0.967705 
0.9998230 	 0.946111 
0.9998374 	 0.963384 
0.9998518 	 0.966257 
0.9998662 	 1.002860 
0.9998806 	 1.002225 
0.9998949 	 1.022815 
0.9999093 	 1.003197 
0.9999237 	 1.003522 
0.9999381 	 0.970178 
0.9999524 	 0.969582 
0.9999668 	 0.914644 
0.9999812 	 0.839780 
0.9999956 	 0.757196 
1.0000100 	 0.762098 
1.0000243 	 0.862684 
1.0000387 	 0.963058 
1.0000531 	 0.989162 
1.0000675 	 0.969658 
1.0000818 	 0.953822 
1.0000962 	 0.949849 
1.0001106 	 0.967047 
1.0001250 	 0.985476 
1.0001394 	 1.005965 
1.0001537 	 1.019252 
1.0001681 	 1.029730 
1.0001825 	 1.026861 
1.0001969 	 1.000225 
1.0002113 	 1.011461 
1.0002256 	 1.009703 
1.0002400 	 1.000056 
1.0002544 	 0.977420 
1.0002688 	 0.977177 
1.0002831 	 0.960326 
1.0002975 	 0.943474 
1.0003119 	 0.938425 
1.0003263 	 0.919534 
1.0003407 	 0.924348 
1.0003550 	 0.960823 
1.0003694 	 1.002702 
1.0003838 	 0.993294 
1.0003982 	 1.002789 
1.0004126 	 0.966443 
1.0004269 	 0.906397 
1.0004413 	 0.857435 
1.0004557 	 0.844717 
1.0004701 	 0.874963 
1.0004844 	 0.893323 
1.0004988 	 0.851707 
1.0005132 	 0.811967 
1.0005276 	 0.822481 
1.0005420 	 0.924772 
1.0005563 	 0.988109 
1.0005707 	 1.004845 
1.0005851 	 1.001293 
1.0005995 	 1.005950 
1.0006138 	 0.988636 
1.0006282 	 0.981870 
1.0006426 	 0.954877 
1.0006570 	 0.972687 
1.0006714 	 0.976083 
1.0006857 	 1.011741 
1.0007001 	 1.007752 
1.0007145 	 1.011562 
1.0007289 	 1.010233 
1.0007433 	 0.993904 
1.0007576 	 0.956428 
1.0007720 	 0.934238 
1.0007864 	 0.935730 
1.0008008 	 0.984923 
1.0008151 	 1.005439 
1.0008295 	 1.013288 
1.0008439 	 1.008236 
1.0008583 	 1.010134 
1.0008727 	 1.001743 
1.0008870 	 0.998585 
1.0009014 	 0.976015 
1.0009158 	 0.972678 
1.0009302 	 0.962232 
1.0009445 	 0.964334 
1.0009589 	 0.957430 
1.0009733 	 0.980422 
1.0009877 	 0.987490 
1.0010021 	 1.008581 
1.0010164 	 1.022702 
1.0010308 	 1.014739 
1.0010452 	 0.966426 
1.0010596 	 0.901418 
1.0010740 	 0.839689 
1.0010883 	 0.830739 
1.0011027 	 0.849967 
1.0011171 	 0.894138 
1.0011315 	 0.923698 
1.0011458 	 0.974035 
1.0011602 	 0.990172 
1.0011746 	 0.990125 
1.0011890 	 0.987121 
1.0012034 	 0.973348 
1.0012177 	 0.953351 
1.0012321 	 0.966205 
1.0012465 	 0.993272 
1.0012609 	 1.004139 
1.0012753 	 0.996701 
1.0012896 	 0.988663 
1.0013040 	 0.974884 
1.0013184 	 0.986355 
1.0013328 	 0.977666 
1.0013471 	 0.947228 
1.0013615 	 0.876986 
1.0013759 	 0.811130 
1.0013903 	 0.798074 
1.0014047 	 0.858293 
1.0014190 	 0.950019 
1.0014334 	 0.993831 
1.0014478 	 1.011587 
1.0014622 	 1.021890 
1.0014765 	 1.011812 
1.0014909 	 1.008204 
1.0015053 	 1.013208 
1.0015197 	 1.006410 
1.0015341 	 1.003554 
1.0015484 	 1.023464 
1.0015628 	 1.016906 
1.0015772 	 1.001553 
1.0015916 	 1.009964 
1.0016060 	 1.014895 
1.0016203 	 1.009791 
1.0016347 	 0.998612 
1.0016491 	 0.995391 
1.0016635 	 0.997900 
1.0016778 	 0.976308 
1.0016922 	 0.968912 
1.0017066 	 0.983428 
1.0017210 	 1.015522 
1.0017354 	 1.007395 
1.0017497 	 0.984700 
1.0017641 	 0.969742 
1.0017785 	 0.954955 
1.0017929 	 0.962262 
1.0018073 	 0.972664 
1.0018216 	 0.992480 
1.0018360 	 1.000673 
1.0018504 	 1.021162 
1.0018648 	 1.024136 
1.0018791 	 1.017515 
1.0018935 	 1.030877 
1.0019079 	 1.012971 
1.0019223 	 0.983610 
1.0019367 	 0.950393 
1.0019510 	 0.916725 
1.0019654 	 0.942835 
1.0019798 	 0.993850 
1.0019942 	 1.012405 
1.0020085 	 1.011734 
1.0020229 	 1.017051 
1.0020373 	 1.014875 
1.0020517 	 1.009672 
1.0020661 	 0.976881 
1.0020804 	 0.972200 
1.0020948 	 0.958500 
1.0021092 	 0.980080 
1.0021236 	 0.986572 
1.0021380 	 0.990462 
1.0021523 	 0.984078 
1.0021667 	 0.977103 
1.0021811 	 0.951803 
1.0021955 	 0.942347 
1.0022098 	 0.961362 
1.0022242 	 0.985142 
1.0022386 	 0.994198 
1.0022530 	 1.004095 
1.0022674 	 0.995543 
1.0022817 	 0.943968 
1.0022961 	 0.910713 
1.0023105 	 0.901290 
1.0023249 	 0.913315 
1.0023392 	 0.955253 
1.0023536 	 0.947345 
1.0023680 	 0.920814 
1.0023824 	 0.896600 
1.0023968 	 0.909284 
1.0024111 	 0.941743 
1.0024255 	 0.976575 
1.0024399 	 0.975570 
1.0024543 	 0.989240 
1.0024687 	 1.007639 
1.0024830 	 1.020989 
1.0024974 	 1.011455 
1.0025118 	 1.012919 
1.0025262 	 0.985282 
1.0025405 	 0.987237 
1.0025549 	 0.982451 
1.0025693 	 0.979912 
1.0025837 	 0.987054 
1.0025981 	 1.005811 
1.0026124 	 1.005289 
1.0026268 	 1.004012 
1.0026412 	 0.993941 
1.0026556 	 0.995439 
1.0026700 	 0.997756 
1.0026843 	 1.011969 
1.0026987 	 1.006976 
1.0027131 	 1.008760 
1.0027275 	 1.001510 
1.0027418 	 1.006794 
1.0027562 	 1.002120 
1.0027706 	 0.990741 
1.0027850 	 0.959429 
1.0027994 	 0.951160 
1.0028137 	 0.955359 
1.0028281 	 0.973167 
1.0028425 	 0.991876 
1.0028569 	 1.020868 
1.0028712 	 1.010438 
1.0028856 	 0.999912 
1.0029000 	 0.975032 
1.0029144 	 0.970082 
1.0029288 	 0.968403 
1.0029431 	 0.968208 
1.0029575 	 0.961524 
1.0029719 	 0.975807 
1.0029863 	 1.000702 
1.0030007 	 0.997802 
1.0030150 	 0.981671 
1.0030294 	 0.927999 
1.0030438 	 0.886954 
1.0030582 	 0.894550 
1.0030725 	 0.941148 
1.0030869 	 0.978367 
1.0031013 	 1.006940 
1.0031157 	 0.999656 
1.0031301 	 0.979527 
1.0031444 	 0.962779 
1.0031588 	 0.939129 
1.0031732 	 0.920427 
1.0031876 	 0.936236 
1.0032020 	 0.951572 
1.0032163 	 0.983950 
1.0032307 	 0.985865 
1.0032451 	 1.006323 
1.0032595 	 1.013488 
1.0032738 	 1.020018 
1.0032882 	 1.025801 
1.0033026 	 1.014695 
1.0033170 	 1.004469 
1.0033314 	 0.996533 
1.0033457 	 0.980337 
1.0033601 	 0.932708 
1.0033745 	 0.887014 
1.0033889 	 0.874887 
1.0034032 	 0.882219 
1.0034176 	 0.908219 
1.0034320 	 0.956282 
1.0034464 	 0.976522 
1.0034608 	 0.956947 
1.0034751 	 0.935739 
1.0034895 	 0.918631 
1.0035039 	 0.927791 
1.0035183 	 0.961381 
1.0035327 	 0.998817 
1.0035470 	 1.021157 
1.0035614 	 1.031693 
1.0035758 	 1.013926 
1.0035902 	 1.017729 
1.0036045 	 1.005891 
1.0036189 	 0.954491 
1.0036333 	 0.853748 
1.0036477 	 0.739884 
1.0036621 	 0.686455 
1.0036764 	 0.743928 
1.0036908 	 0.890222 
1.0037052 	 0.983972 
1.0037196 	 1.011188 
1.0037339 	 1.007365 
1.0037483 	 0.989017 
1.0037627 	 0.954133 
1.0037771 	 0.914018 
1.0037915 	 0.898545 
1.0038058 	 0.938314 
1.0038202 	 0.970824 
1.0038346 	 0.963968 
1.0038490 	 0.872220 
1.0038634 	 0.740537 
1.0038777 	 0.661536 
1.0038921 	 0.712061 
1.0039065 	 0.865880 
1.0039209 	 0.962040 
1.0039352 	 0.983290 
1.0039496 	 0.996622 
1.0039640 	 1.002357 
1.0039784 	 1.008937 
1.0039928 	 1.014633 
1.0040071 	 0.999564 
1.0040215 	 0.977556 
1.0040359 	 0.963404 
1.0040503 	 0.951619 
1.0040647 	 0.952847 
1.0040790 	 0.978065 
1.0040934 	 0.988888 
1.0041078 	 0.971480 
1.0041222 	 0.960485 
1.0041365 	 0.938958 
1.0041509 	 0.933200 
1.0041653 	 0.930749 
1.0041797 	 0.950287 
1.0041941 	 0.953129 
1.0042084 	 0.947351 
1.0042228 	 0.923720 
1.0042372 	 0.914114 
1.0042516 	 0.937987 
1.0042659 	 0.989695 
1.0042803 	 1.010022 
1.0042947 	 1.008062 
1.0043091 	 0.987033 
1.0043235 	 0.970606 
1.0043378 	 0.950174 
1.0043522 	 0.925825 
1.0043666 	 0.919257 
1.0043810 	 0.955040 
1.0043954 	 0.988201 
1.0044097 	 1.001450 
1.0044241 	 0.989475 
1.0044385 	 0.997828 
1.0044529 	 0.998644 
1.0044672 	 0.995133 
1.0044816 	 0.992906 
1.0044960 	 1.004622 
1.0045104 	 1.015873 
1.0045248 	 1.023578 
1.0045391 	 1.001879 
1.0045535 	 1.008773 
1.0045679 	 1.004389 
1.0045823 	 1.001621 
1.0045967 	 1.004635 
1.0046110 	 0.987792 
1.0046254 	 0.984307 
1.0046398 	 0.997201 
1.0046542 	 1.010379 
1.0046685 	 1.014875 
1.0046829 	 1.007684 
1.0046973 	 0.989779 
1.0047117 	 0.946368 
1.0047261 	 0.912513 
1.0047404 	 0.888822 
1.0047548 	 0.920631 
1.0047692 	 0.957855 
1.0047836 	 0.978212 
1.0047979 	 0.982140 
1.0048123 	 0.974414 
1.0048267 	 0.958544 
1.0048411 	 0.931576 
1.0048555 	 0.889007 
1.0048698 	 0.893616 
1.0048842 	 0.922018 
1.0048986 	 0.947331 
1.0049130 	 0.958010 
1.0049274 	 0.974939 
1.0049417 	 0.998816 
1.0049561 	 1.022561 
1.0049705 	 1.018205 
1.0049849 	 1.015004 
1.0049992 	 1.009104 
1.0050136 	 0.984874 
1.0050280 	 0.974374 
1.0050424 	 0.943590 
1.0050568 	 0.878002 
1.0050711 	 0.778226 
1.0050855 	 0.688354 
1.0050999 	 0.669356 
1.0051143 	 0.771271 
1.0051286 	 0.894811 
1.0051430 	 0.958119 
1.0051574 	 0.960102 
1.0051718 	 0.951143 
1.0051862 	 0.962416 
1.0052005 	 0.969148 
1.0052149 	 0.978426 
1.0052293 	 0.974749 
1.0052437 	 0.970601 
1.0052581 	 0.979468 
1.0052724 	 0.989985 
1.0052868 	 1.001462 
1.0053012 	 0.974778 
1.0053156 	 0.964672 
1.0053299 	 0.950439 
1.0053443 	 0.965285 
1.0053587 	 0.974216 
1.0053731 	 1.002012 
1.0053875 	 1.014926 
1.0054018 	 1.028162 
1.0054162 	 1.020694 
1.0054306 	 1.020190 
1.0054450 	 1.003642 
1.0054594 	 1.004942 
1.0054737 	 1.011814 
1.0054881 	 1.015957 
1.0055025 	 1.017922 
1.0055169 	 1.038419 
1.0055312 	 1.036408 
1.0055456 	 1.021314 
1.0055600 	 1.007339 
1.0055744 	 1.007059 
1.0055888 	 0.993667 
1.0056031 	 0.989436 
1.0056175 	 0.977378 
1.0056319 	 0.993915 
1.0056463 	 1.002574 
1.0056606 	 1.024013 
1.0056750 	 1.009663 
1.0056894 	 0.990290 
1.0057038 	 0.939136 
1.0057182 	 0.905126 
1.0057325 	 0.873683 
1.0057469 	 0.898546 
1.0057613 	 0.952319 
1.0057757 	 0.987069 
1.0057901 	 0.986926 
1.0058044 	 0.956777 
1.0058188 	 0.892660 
1.0058332 	 0.885278 
1.0058476 	 0.919944 
1.0058619 	 0.969057 
1.0058763 	 0.995568 
1.0058907 	 1.004889 
1.0059051 	 0.975875 
1.0059195 	 0.965053 
1.0059338 	 0.927299 
1.0059482 	 0.891946 
1.0059626 	 0.841370 
1.0059770 	 0.766922 
1.0059914 	 0.721055 
1.0060057 	 0.793154 
1.0060201 	 0.880528 
1.0060345 	 0.901973 
1.0060489 	 0.910836 
1.0060632 	 0.959624 
1.0060776 	 0.993549 
1.0060920 	 0.977994 
1.0061064 	 0.961364 
1.0061208 	 0.957030 
1.0061351 	 0.990045 
1.0061495 	 0.975817 
1.0061639 	 0.954923 
1.0061783 	 0.885191 
1.0061926 	 0.795490 
1.0062070 	 0.744135 
1.0062214 	 0.800306 
1.0062358 	 0.927661 
1.0062502 	 1.008506 
1.0062645 	 1.014214 
1.0062789 	 1.021273 
1.0062933 	 1.013886 
1.0063077 	 1.007345 
1.0063221 	 0.989927 
1.0063364 	 1.005026 
1.0063508 	 1.009211 
1.0063652 	 1.024578 
1.0063796 	 1.026418 
1.0063939 	 1.023625 
1.0064083 	 1.016960 
1.0064227 	 1.015178 
1.0064371 	 0.989971 
1.0064515 	 0.999152 
1.0064658 	 0.995858 
1.0064802 	 0.990404 
1.0064946 	 0.978799 
1.0065090 	 0.982086 
1.0065233 	 0.957261 
1.0065377 	 0.907323 
1.0065521 	 0.851959 
1.0065665 	 0.839803 
1.0065809 	 0.858252 
1.0065952 	 0.919389 
1.0066096 	 0.951096 
1.0066240 	 0.973164 
1.0066384 	 0.989948 
1.0066528 	 0.991482 
1.0066671 	 0.992757 
1.0066815 	 0.964497 
1.0066959 	 0.882687 
1.0067103 	 0.781052 
1.0067246 	 0.740124 
1.0067390 	 0.818011 
1.0067534 	 0.944302 
1.0067678 	 0.996903 
1.0067822 	 1.026710 
1.0067965 	 1.017287 
1.0068109 	 1.008259 
1.0068253 	 0.986419 
1.0068397 	 0.944693 
1.0068541 	 0.887326 
1.0068684 	 0.865586 
1.0068828 	 0.902064 
1.0068972 	 0.974457 
1.0069116 	 0.999216 
1.0069259 	 1.006558 
1.0069403 	 0.998794 
1.0069547 	 0.998795 
1.0069691 	 1.012433 
1.0069835 	 1.000587 
1.0069978 	 0.972656 
1.0070122 	 0.970912 
1.0070266 	 0.956449 
1.0070410 	 0.964607 
1.0070553 	 0.965031 
1.0070697 	 1.000106 
1.0070841 	 1.004534 
1.0070985 	 0.989087 
1.0071129 	 0.956712 
1.0071272 	 0.933739 
1.0071416 	 0.933798 
1.0071560 	 0.984468 
1.0071704 	 0.997540 
1.0071848 	 1.002798 
1.0071991 	 0.987250 
1.0072135 	 0.995236 
1.0072279 	 1.000184 
1.0072423 	 0.993854 
1.0072566 	 0.963349 
1.0072710 	 0.941524 
1.0072854 	 0.941071 
1.0072998 	 0.958986 
1.0073142 	 0.951027 
1.0073285 	 0.960459 
1.0073429 	 0.985593 
1.0073573 	 0.994590 
1.0073717 	 0.978562 
1.0073861 	 0.940883 
1.0074004 	 0.915318 
1.0074148 	 0.939292 
1.0074292 	 0.974914 
1.0074436 	 0.994420 
1.0074579 	 1.005740 
1.0074723 	 1.003374 
1.0074867 	 1.009141 
1.0075011 	 1.028441 
1.0075155 	 1.033816 
1.0075298 	 1.030460 
1.0075442 	 1.025665 
1.0075586 	 1.005867 
1.0075730 	 1.005944 
1.0075873 	 1.006555 
1.0076017 	 1.002372 
1.0076161 	 0.975678 
1.0076305 	 0.981718 
1.0076449 	 0.982699 
1.0076592 	 1.006615 
1.0076736 	 1.003517 
1.0076880 	 0.999754 
1.0077024 	 0.955571 
1.0077168 	 0.938160 
1.0077311 	 0.933241 
1.0077455 	 0.974662 
1.0077599 	 0.992888 
1.0077743 	 1.006586 
1.0077886 	 0.998664 
1.0078030 	 1.003745 
1.0078174 	 0.988113 
1.0078318 	 0.983676 
1.0078462 	 0.965233 
1.0078605 	 0.965343 
1.0078749 	 0.950864 
1.0078893 	 0.918376 
1.0079037 	 0.887749 
1.0079180 	 0.873449 
1.0079324 	 0.887940 
1.0079468 	 0.923500 
1.0079612 	 0.952558 
1.0079756 	 0.984156 
1.0079899 	 0.984581 
1.0080043 	 0.993596 
1.0080187 	 1.000108 
1.0080331 	 1.002508 
1.0080475 	 1.008410 
1.0080618 	 0.976749 
1.0080762 	 0.934778 
1.0080906 	 0.891212 
1.0081050 	 0.872089 
1.0081193 	 0.864031 
1.0081337 	 0.890391 
1.0081481 	 0.944154 
1.0081625 	 0.998497 
1.0081769 	 0.989539 
1.0081912 	 1.013824 
1.0082056 	 0.999191 
1.0082200 	 0.995257 
1.0082344 	 0.953889 
1.0082488 	 0.917231 
1.0082631 	 0.905941 
1.0082775 	 0.949901 
1.0082919 	 0.983169 
1.0083063 	 1.005293 
1.0083206 	 0.968993 
1.0083350 	 0.918477 
1.0083494 	 0.854164 
1.0083638 	 0.845846 
1.0083782 	 0.917166 
1.0083925 	 0.988401 
1.0084069 	 0.997343 
1.0084213 	 0.990130 
1.0084357 	 0.960220 
1.0084500 	 0.950728 
1.0084644 	 0.944742 
1.0084788 	 0.981590 
1.0084932 	 0.996723 
1.0085076 	 1.000086 
1.0085219 	 0.969977 
1.0085363 	 0.946152 
1.0085507 	 0.962289 
1.0085651 	 0.988453 
1.0085795 	 0.994845 
1.0085938 	 1.003923 
1.0086082 	 1.005734 
1.0086226 	 0.981448 
1.0086370 	 0.962421 
1.0086513 	 0.910892 
1.0086657 	 0.877267 
1.0086801 	 0.878143 
1.0086945 	 0.894281 
1.0087089 	 0.873682 
1.0087232 	 0.888585 
1.0087376 	 0.878995 
1.0087520 	 0.895597 
1.0087664 	 0.933518 
1.0087808 	 0.983819 
1.0087951 	 0.992494 
1.0088095 	 0.967962 
1.0088239 	 0.882810 
1.0088383 	 0.856272 
1.0088526 	 0.880530 
1.0088670 	 0.957301 
1.0088814 	 0.992037 
1.0088958 	 1.006910 
1.0089102 	 0.991194 
1.0089245 	 0.989853 
1.0089389 	 0.956756 
1.0089533 	 0.944605 
1.0089677 	 0.906108 
1.0089820 	 0.946665 
1.0089964 	 0.969781 
1.0090108 	 1.012291 
1.0090252 	 1.015371 
1.0090396 	 1.013536 
1.0090539 	 1.014828 
1.0090683 	 1.038386 
1.0090827 	 1.020574 
1.0090971 	 1.006010 
1.0091115 	 0.992166 
1.0091258 	 0.964897 
1.0091402 	 0.960400 
1.0091546 	 0.974613 
1.0091690 	 0.975829 
1.0091833 	 0.954381 
1.0091977 	 0.967449 
1.0092121 	 0.993167 
1.0092265 	 1.017747 
1.0092409 	 1.002654 
1.0092552 	 0.999765 
1.0092696 	 0.987338 
1.0092840 	 0.999503 
1.0092984 	 0.997105 
1.0093127 	 1.008702 
1.0093271 	 0.998334 
1.0093415 	 0.996964 
1.0093559 	 0.961525 
1.0093703 	 0.940453 
1.0093846 	 0.903511 
1.0093990 	 0.925642 
1.0094134 	 0.954456 
1.0094278 	 0.996868 
1.0094422 	 0.997470 
1.0094565 	 0.996347 
1.0094709 	 0.980520 
1.0094853 	 0.979186 
1.0094997 	 0.972761 
1.0095140 	 0.995040 
1.0095284 	 0.968997 
1.0095428 	 0.939647 
1.0095572 	 0.914339 
1.0095716 	 0.912430 
1.0095859 	 0.942082 
1.0096003 	 0.978407 
1.0096147 	 1.004313 
1.0096291 	 1.010489 
1.0096435 	 1.014288 
1.0096578 	 1.024353 
1.0096722 	 1.011621 
1.0096866 	 1.013541 
1.0097010 	 1.005739 
1.0097153 	 1.006688 
1.0097297 	 0.996479 
1.0097441 	 0.983473 
1.0097585 	 0.991672 
1.0097729 	 0.979191 
1.0097872 	 0.996801 
1.0098016 	 1.003050 
1.0098160 	 1.026539 
1.0098304 	 1.009514 
1.0098447 	 1.006167 
1.0098591 	 0.980878 
1.0098735 	 0.978882 
1.0098879 	 0.958672 
1.0099023 	 0.975943 
1.0099166 	 0.982352 
1.0099310 	 0.997381 
1.0099454 	 1.009654 
1.0099598 	 1.012561 
1.0099742 	 1.013480 


==> anc/HD61772/HD61772_77.dat <==
0.9830430 	 1.020955 
0.9830572 	 1.020357 
0.9830714 	 1.027175 
0.9830856 	 1.039025 
0.9830998 	 1.022022 
0.9831140 	 0.987209 
0.9831282 	 0.993263 
0.9831425 	 0.979651 
0.9831567 	 0.990476 
0.9831709 	 0.974273 
0.9831851 	 1.034391 
0.9831993 	 1.011249 
0.9832135 	 0.992343 
0.9832277 	 0.998688 
0.9832419 	 1.005162 
0.9832561 	 1.024813 
0.9832704 	 1.012340 
0.9832846 	 1.041013 
0.9832988 	 1.001544 
0.9833130 	 0.980891 
0.9833272 	 1.009358 
0.9833414 	 1.016163 
0.9833556 	 1.045894 
0.9833698 	 1.040170 
0.9833840 	 1.007418 
0.9833983 	 0.962432 
0.9834125 	 0.877385 
0.9834267 	 0.797152 
0.9834409 	 0.734252 
0.9834551 	 0.711974 
0.9834693 	 0.746505 
0.9834835 	 0.808355 
0.9834977 	 0.893022 
0.9835119 	 0.930313 
0.9835262 	 0.915912 
0.9835404 	 0.932608 
0.9835546 	 0.890317 
0.9835688 	 0.869683 
0.9835830 	 0.866127 
0.9835972 	 0.892972 
0.9836114 	 0.885854 
0.9836256 	 0.844628 
0.9836398 	 0.833636 
0.9836541 	 0.839651 
0.9836683 	 0.888112 
0.9836825 	 0.934204 
0.9836967 	 0.941082 
0.9837109 	 0.979970 
0.9837251 	 0.973894 
0.9837393 	 0.949770 
0.9837535 	 0.952055 
0.9837677 	 0.963682 
0.9837820 	 0.943353 
0.9837962 	 0.967616 
0.9838104 	 0.982484 
0.9838246 	 0.978902 
0.9838388 	 0.974404 
0.9838530 	 0.979704 
0.9838672 	 0.981724 
0.9838814 	 1.005033 
0.9838956 	 1.033705 
0.9839099 	 1.025847 
0.9839241 	 1.039804 
0.9839383 	 1.018614 
0.9839525 	 1.000466 
0.9839667 	 0.967873 
0.9839809 	 0.995608 
0.9839951 	 1.004785 
0.9840093 	 0.992654 
0.9840235 	 0.994847 
0.9840377 	 0.998351 
0.9840520 	 0.980422 
0.9840662 	 0.984018 
0.9840804 	 0.978286 
0.9840946 	 0.969051 
0.9841088 	 0.986644 
0.9841230 	 1.007173 
0.9841372 	 0.959307 
0.9841514 	 0.925397 
0.9841656 	 0.915562 
0.9841799 	 0.925639 
0.9841941 	 0.958816 
0.9842083 	 1.002456 
0.9842225 	 1.010268 
0.9842367 	 0.986754 
0.9842509 	 0.974501 
0.9842651 	 0.962177 
0.9842793 	 1.006610 
0.9842935 	 0.993501 
0.9843078 	 0.992274 
0.9843220 	 1.006802 
0.9843362 	 0.994138 
0.9843504 	 0.983848 
0.9843646 	 0.927784 
0.9843788 	 0.909735 
0.9843930 	 0.914054 
0.9844072 	 0.948100 
0.9844214 	 0.994356 
0.9844357 	 1.002393 
0.9844499 	 1.035112 
0.9844641 	 1.027884 
0.9844783 	 1.014359 
0.9844925 	 0.966803 
0.9845067 	 0.952596 
0.9845209 	 0.931492 
0.9845351 	 0.908933 
0.9845493 	 0.925764 
0.9845636 	 0.969986 
0.9845778 	 0.992086 
0.9845920 	 0.986209 
0.9846062 	 0.989304 
0.9846204 	 0.942570 
0.9846346 	 0.896726 
0.9846488 	 0.859048 
0.9846630 	 0.896929 
0.9846772 	 0.948702 
0.9846915 	 1.000134 
0.9847057 	 1.012805 
0.9847199 	 1.013430 
0.9847341 	 1.001347 
0.9847483 	 1.006448 
0.9847625 	 0.971517 
0.9847767 	 0.953771 
0.9847909 	 0.920051 
0.9848051 	 0.935529 
0.9848194 	 0.951729 
0.9848336 	 0.973579 
0.9848478 	 0.983725 
0.9848620 	 1.004954 
0.9848762 	 0.998850 
0.9848904 	 0.991699 
0.9849046 	 1.000940 
0.9849188 	 0.978747 
0.9849330 	 1.000090 
0.9849473 	 1.011333 
0.9849615 	 1.011707 
0.9849757 	 0.984197 
0.9849899 	 0.976287 
0.9850041 	 0.953468 
0.9850183 	 0.959035 
0.9850325 	 0.961834 
0.9850467 	 0.978673 
0.9850609 	 0.978712 
0.9850752 	 1.002472 
0.9850894 	 1.006423 
0.9851036 	 1.019540 
0.9851178 	 0.988211 
0.9851320 	 0.952271 
0.9851462 	 0.916683 
0.9851604 	 0.941972 
0.9851746 	 0.947819 
0.9851888 	 0.962832 
0.9852031 	 0.951850 
0.9852173 	 0.949835 
0.9852315 	 0.951264 
0.9852457 	 0.964402 
0.9852599 	 0.967010 
0.9852741 	 0.926933 
0.9852883 	 0.918175 
0.9853025 	 0.888359 
0.9853167 	 0.910598 
0.9853310 	 0.946031 
0.9853452 	 0.978937 
0.9853594 	 1.005391 
0.9853736 	 1.006000 
0.9853878 	 0.967560 
0.9854020 	 0.918289 
0.9854162 	 0.907993 
0.9854304 	 0.904575 
0.9854446 	 0.898839 
0.9854589 	 0.910732 
0.9854731 	 0.887747 
0.9854873 	 0.893422 
0.9855015 	 0.933184 
0.9855157 	 0.986082 
0.9855299 	 1.010195 
0.9855441 	 1.015406 
0.9855583 	 0.999552 
0.9855725 	 0.990436 
0.9855868 	 1.009118 
0.9856010 	 1.007710 
0.9856152 	 0.991142 
0.9856294 	 0.992011 
0.9856436 	 0.993650 
0.9856578 	 0.992789 
0.9856720 	 0.992994 
0.9856862 	 0.983248 
0.9857004 	 0.999952 
0.9857147 	 0.976863 
0.9857289 	 0.991070 
0.9857431 	 0.999544 
0.9857573 	 1.012941 
0.9857715 	 1.010862 
0.9857857 	 1.015673 
0.9857999 	 1.007889 
0.9858141 	 0.983330 
0.9858283 	 0.963283 
0.9858426 	 0.948654 
0.9858568 	 0.948682 
0.9858710 	 0.961027 
0.9858852 	 0.922910 
0.9858994 	 0.904937 
0.9859136 	 0.865664 
0.9859278 	 0.890904 
0.9859420 	 0.953918 
0.9859562 	 1.000198 
0.9859705 	 1.006021 
0.9859847 	 1.017984 
0.9859989 	 1.004612 
0.9860131 	 1.015206 
0.9860273 	 1.004025 
0.9860415 	 1.017476 
0.9860557 	 1.019235 
0.9860699 	 1.017232 
0.9860841 	 1.001227 
0.9860984 	 0.975476 
0.9861126 	 0.979402 
0.9861268 	 0.980885 
0.9861410 	 0.990698 
0.9861552 	 0.987798 
0.9861694 	 0.995850 
0.9861836 	 0.998942 
0.9861978 	 0.993737 
0.9862120 	 1.001683 
0.9862262 	 0.997235 
0.9862405 	 0.983114 
0.9862547 	 0.962433 
0.9862689 	 0.932119 
0.9862831 	 0.929668 
0.9862973 	 0.950084 
0.9863115 	 1.001429 
0.9863257 	 1.012965 
0.9863399 	 1.024504 
0.9863541 	 1.005262 
0.9863684 	 0.960303 
0.9863826 	 0.872306 
0.9863968 	 0.785685 
0.9864110 	 0.719161 
0.9864252 	 0.740499 
0.9864394 	 0.814537 
0.9864536 	 0.889612 
0.9864678 	 0.951208 
0.9864820 	 1.006842 
0.9864963 	 1.008124 
0.9865105 	 0.979355 
0.9865247 	 0.938026 
0.9865389 	 0.884751 
0.9865531 	 0.854999 
0.9865673 	 0.880435 
0.9865815 	 0.952799 
0.9865957 	 0.993951 
0.9866099 	 1.008751 
0.9866242 	 1.002051 
0.9866384 	 0.977455 
0.9866526 	 0.958796 
0.9866668 	 0.979636 
0.9866810 	 0.993041 
0.9866952 	 1.005537 
0.9867094 	 0.997158 
0.9867236 	 1.000796 
0.9867378 	 0.988028 
0.9867521 	 0.951971 
0.9867663 	 0.917949 
0.9867805 	 0.850322 
0.9867947 	 0.852719 
0.9868089 	 0.919496 
0.9868231 	 0.959493 
0.9868373 	 1.009430 
0.9868515 	 1.022410 
0.9868657 	 1.043219 
0.9868800 	 1.044587 
0.9868942 	 1.050012 
0.9869084 	 1.003485 
0.9869226 	 1.012908 
0.9869368 	 0.986313 
0.9869510 	 0.990292 
0.9869652 	 0.993331 
0.9869794 	 1.013410 
0.9869936 	 1.006737 
0.9870079 	 1.021654 
0.9870221 	 0.949791 
0.9870363 	 0.873819 
0.9870505 	 0.827569 
0.9870647 	 0.867788 
0.9870789 	 0.921225 
0.9870931 	 0.976160 
0.9871073 	 1.001946 
0.9871215 	 1.023860 
0.9871358 	 1.028158 
0.9871500 	 1.023360 
0.9871642 	 1.012981 
0.9871784 	 0.997358 
0.9871926 	 0.985049 
0.9872068 	 0.981959 
0.9872210 	 0.990479 
0.9872352 	 0.996574 
0.9872494 	 1.001964 
0.9872637 	 1.015468 
0.9872779 	 1.037180 
0.9872921 	 1.019357 
0.9873063 	 1.039087 
0.9873205 	 1.016436 
0.9873347 	 0.981747 
0.9873489 	 0.918052 
0.9873631 	 0.862818 
0.9873773 	 0.852885 
0.9873916 	 0.904627 
0.9874058 	 0.953687 
0.9874200 	 0.966728 
0.9874342 	 0.957031 
0.9874484 	 0.967026 
0.9874626 	 0.948843 
0.9874768 	 0.977481 
0.9874910 	 0.968602 
0.9875052 	 0.997739 
0.9875195 	 0.962790 
0.9875337 	 0.931945 
0.9875479 	 0.875517 
0.9875621 	 0.862976 
0.9875763 	 0.857681 
0.9875905 	 0.875569 
0.9876047 	 0.871795 
0.9876189 	 0.868416 
0.9876331 	 0.892307 
0.9876474 	 0.953749 
0.9876616 	 0.955696 
0.9876758 	 0.943038 
0.9876900 	 0.902455 
0.9877042 	 0.902723 
0.9877184 	 0.925789 
0.9877326 	 0.988120 
0.9877468 	 0.999671 
0.9877610 	 1.006889 
0.9877753 	 1.006503 
0.9877895 	 1.020029 
0.9878037 	 1.024142 
0.9878179 	 1.023142 
0.9878321 	 1.037167 
0.9878463 	 1.026261 
0.9878605 	 1.008498 
0.9878747 	 0.990546 
0.9878889 	 0.982737 
0.9879032 	 0.977696 
0.9879174 	 0.975090 
0.9879316 	 0.972456 
0.9879458 	 1.007714 
0.9879600 	 1.023427 
0.9879742 	 1.042029 
0.9879884 	 1.034760 
0.9880026 	 1.006384 
0.9880168 	 1.001810 
0.9880311 	 0.988074 
0.9880453 	 0.985820 
0.9880595 	 0.993038 
0.9880737 	 0.996332 
0.9880879 	 1.018503 
0.9881021 	 1.011874 
0.9881163 	 1.018551 
0.9881305 	 1.017164 
0.9881447 	 1.010714 
0.9881590 	 0.991457 
0.9881732 	 0.951187 
0.9881874 	 0.911342 
0.9882016 	 0.929718 
0.9882158 	 0.974941 
0.9882300 	 1.013876 
0.9882442 	 1.024083 
0.9882584 	 1.020149 
0.9882726 	 0.967084 
0.9882868 	 0.904928 
0.9883011 	 0.853730 
0.9883153 	 0.846249 
0.9883295 	 0.889465 
0.9883437 	 0.955735 
0.9883579 	 0.967656 
0.9883721 	 0.928642 
0.9883863 	 0.877767 
0.9884005 	 0.865800 
0.9884147 	 0.903679 
0.9884290 	 0.956923 
0.9884432 	 0.968908 
0.9884574 	 0.976416 
0.9884716 	 0.938968 
0.9884858 	 0.920703 
0.9885000 	 0.910347 
0.9885142 	 0.950277 
0.9885284 	 0.986564 
0.9885426 	 1.013911 
0.9885569 	 1.009188 
0.9885711 	 1.012715 
0.9885853 	 1.009230 
0.9885995 	 1.014252 
0.9886137 	 1.023769 
0.9886279 	 1.034168 
0.9886421 	 1.035394 
0.9886563 	 1.035683 
0.9886705 	 1.032051 
0.9886848 	 1.031432 
0.9886990 	 1.006012 
0.9887132 	 1.008227 
0.9887274 	 0.991353 
0.9887416 	 0.986239 
0.9887558 	 0.976815 
0.9887700 	 0.971145 
0.9887842 	 0.967840 
0.9887984 	 0.981866 
0.9888127 	 0.966522 
0.9888269 	 0.955774 
0.9888411 	 0.940511 
0.9888553 	 0.937668 
0.9888695 	 0.958777 
0.9888837 	 0.957361 
0.9888979 	 0.947228 
0.9889121 	 0.936195 
0.9889263 	 0.915962 
0.9889406 	 0.913247 
0.9889548 	 0.929698 
0.9889690 	 0.946234 
0.9889832 	 0.954684 
0.9889974 	 0.961496 
0.9890116 	 0.962792 
0.9890258 	 0.952631 
0.9890400 	 0.990812 
0.9890542 	 1.020821 
0.9890685 	 1.025832 
0.9890827 	 1.009875 
0.9890969 	 0.970326 
0.9891111 	 0.890113 
0.9891253 	 0.807137 
0.9891395 	 0.777580 
0.9891537 	 0.836968 
0.9891679 	 0.944972 
0.9891821 	 1.012188 
0.9891964 	 1.018360 
0.9892106 	 1.003007 
0.9892248 	 0.940579 
0.9892390 	 0.885425 
0.9892532 	 0.869183 
0.9892674 	 0.901721 
0.9892816 	 0.919880 
0.9892958 	 0.915598 
0.9893100 	 0.897302 
0.9893243 	 0.902660 
0.9893385 	 0.930706 
0.9893527 	 0.958972 
0.9893669 	 0.938867 
0.9893811 	 0.917694 
0.9893953 	 0.916016 
0.9894095 	 0.942992 
0.9894237 	 0.988345 
0.9894379 	 1.029154 
0.9894522 	 1.031476 
0.9894664 	 1.039641 
0.9894806 	 1.038356 
0.9894948 	 1.029486 
0.9895090 	 1.011098 
0.9895232 	 1.006945 
0.9895374 	 1.008873 
0.9895516 	 1.022556 
0.9895658 	 1.010807 
0.9895801 	 1.017487 
0.9895943 	 0.986663 
0.9896085 	 0.990063 
0.9896227 	 1.002559 
0.9896369 	 1.027082 
0.9896511 	 1.019508 
0.9896653 	 1.020973 
0.9896795 	 1.012306 
0.9896937 	 1.008785 
0.9897080 	 1.013846 
0.9897222 	 1.018094 
0.9897364 	 1.021389 
0.9897506 	 1.029870 
0.9897648 	 1.024589 
0.9897790 	 1.030492 
0.9897932 	 1.010010 
0.9898074 	 1.000613 
0.9898216 	 0.985101 
0.9898359 	 0.988172 
0.9898501 	 0.980196 
0.9898643 	 0.972949 
0.9898785 	 0.979304 
0.9898927 	 0.999908 
0.9899069 	 1.004825 
0.9899211 	 0.994778 
0.9899353 	 0.992522 
0.9899495 	 0.988827 
0.9899638 	 0.977956 
0.9899780 	 0.965172 
0.9899922 	 0.921642 
0.9900064 	 0.886137 
0.9900206 	 0.869189 
0.9900348 	 0.891895 
0.9900490 	 0.910263 
0.9900632 	 0.934277 
0.9900774 	 0.951140 
0.9900917 	 0.945519 
0.9901059 	 0.922476 
0.9901201 	 0.878978 
0.9901343 	 0.861953 
0.9901485 	 0.877265 
0.9901627 	 0.922428 
0.9901769 	 0.959267 
0.9901911 	 0.961207 
0.9902053 	 0.933285 
0.9902196 	 0.938211 
0.9902338 	 0.959162 
0.9902480 	 1.006079 
0.9902622 	 1.018452 
0.9902764 	 1.028405 
0.9902906 	 0.986379 
0.9903048 	 0.926595 
0.9903190 	 0.865680 
0.9903332 	 0.874989 
0.9903475 	 0.924424 
0.9903617 	 0.943073 
0.9903759 	 0.922247 
0.9903901 	 0.905393 
0.9904043 	 0.909665 
0.9904185 	 0.947052 
0.9904327 	 0.965583 
0.9904469 	 0.956065 
0.9904611 	 0.919907 
0.9904753 	 0.908306 
0.9904896 	 0.921321 
0.9905038 	 0.970689 
0.9905180 	 0.997677 
0.9905322 	 1.014714 
0.9905464 	 1.007444 
0.9905606 	 0.989658 
0.9905748 	 0.974531 
0.9905890 	 0.960348 
0.9906032 	 0.960214 
0.9906175 	 0.978255 
0.9906317 	 0.992658 
0.9906459 	 0.985417 
0.9906601 	 0.961426 
0.9906743 	 0.970039 
0.9906885 	 0.975873 
0.9907027 	 0.994536 
0.9907169 	 0.984082 
0.9907311 	 0.961024 
0.9907454 	 0.907369 
0.9907596 	 0.871455 
0.9907738 	 0.869717 
0.9907880 	 0.901362 
0.9908022 	 0.916325 
0.9908164 	 0.922628 
0.9908306 	 0.925772 
0.9908448 	 0.954435 
0.9908590 	 0.953669 
0.9908733 	 0.965732 
0.9908875 	 0.958975 
0.9909017 	 0.959939 
0.9909159 	 0.962615 
0.9909301 	 0.977795 
0.9909443 	 0.990786 
0.9909585 	 1.013992 
0.9909727 	 1.003002 
0.9909869 	 0.993896 
0.9910012 	 0.975768 
0.9910154 	 0.969357 
0.9910296 	 0.976866 
0.9910438 	 0.998357 
0.9910580 	 1.009987 
0.9910722 	 1.011435 
0.9910864 	 1.027225 
0.9911006 	 1.046595 
0.9911148 	 1.039598 
0.9911291 	 1.030643 
0.9911433 	 1.004590 
0.9911575 	 0.995310 
0.9911717 	 0.983005 
0.9911859 	 1.001091 
0.9912001 	 1.014573 
0.9912143 	 1.028364 
0.9912285 	 1.021840 
0.9912427 	 1.012499 
0.9912570 	 0.976842 
0.9912712 	 0.928611 
0.9912854 	 0.881019 
0.9912996 	 0.862802 
0.9913138 	 0.880477 
0.9913280 	 0.945140 
0.9913422 	 0.988799 
0.9913564 	 1.006425 
0.9913706 	 1.022801 
0.9913849 	 1.021520 
0.9913991 	 0.994349 
0.9914133 	 0.948582 
0.9914275 	 0.915797 
0.9914417 	 0.943269 
0.9914559 	 0.978974 
0.9914701 	 0.984631 
0.9914843 	 0.979118 
0.9914985 	 0.958480 
0.9915128 	 0.929631 
0.9915270 	 0.884166 
0.9915412 	 0.853682 
0.9915554 	 0.869504 
0.9915696 	 0.897368 
0.9915838 	 0.937173 
0.9915980 	 0.962508 
0.9916122 	 0.985518 
0.9916264 	 0.971158 
0.9916407 	 0.973398 
0.9916549 	 0.981572 
0.9916691 	 0.982181 
0.9916833 	 0.970956 
0.9916975 	 0.946550 
0.9917117 	 0.921588 
0.9917259 	 0.911005 
0.9917401 	 0.876895 
0.9917543 	 0.880860 
0.9917686 	 0.912389 
0.9917828 	 0.979554 
0.9917970 	 1.019845 
0.9918112 	 1.026553 
0.9918254 	 1.018743 
0.9918396 	 1.003451 
0.9918538 	 1.001456 
0.9918680 	 1.001582 
0.9918822 	 0.975970 
0.9918965 	 0.975679 
0.9919107 	 0.977791 
0.9919249 	 0.995553 
0.9919391 	 0.991255 
0.9919533 	 0.988449 
0.9919675 	 0.986128 
0.9919817 	 0.981035 
0.9919959 	 0.961502 
0.9920101 	 0.969748 
0.9920244 	 0.993792 
0.9920386 	 1.019298 
0.9920528 	 1.026455 
0.9920670 	 1.014761 
0.9920812 	 0.989855 
0.9920954 	 1.001468 
0.9921096 	 1.020229 
0.9921238 	 1.017851 
0.9921380 	 1.019508 
0.9921523 	 1.023392 
0.9921665 	 1.028442 
0.9921807 	 1.042799 
0.9921949 	 1.042989 
0.9922091 	 1.040408 
0.9922233 	 1.041235 
0.9922375 	 1.025679 
0.9922517 	 1.007036 
0.9922659 	 0.998203 
0.9922802 	 1.000403 
0.9922944 	 1.002155 
0.9923086 	 1.015914 
0.9923228 	 1.024887 
0.9923370 	 1.030105 
0.9923512 	 1.008874 
0.9923654 	 0.976509 
0.9923796 	 0.974602 
0.9923938 	 0.992059 
0.9924081 	 0.977050 
0.9924223 	 0.949450 
0.9924365 	 0.923732 
0.9924507 	 0.939240 
0.9924649 	 0.963798 
0.9924791 	 0.976220 
0.9924933 	 0.924101 
0.9925075 	 0.875086 
0.9925217 	 0.863128 
0.9925360 	 0.911520 
0.9925502 	 0.939291 
0.9925644 	 0.965124 
0.9925786 	 0.970497 
0.9925928 	 0.975227 
0.9926070 	 0.971774 
0.9926212 	 0.945248 
0.9926354 	 0.886137 
0.9926496 	 0.817739 
0.9926638 	 0.794492 
0.9926781 	 0.841748 
0.9926923 	 0.904279 
0.9927065 	 0.969767 
0.9927207 	 0.986506 
0.9927349 	 1.007549 
0.9927491 	 1.010986 
0.9927633 	 1.017218 
0.9927775 	 0.999194 
0.9927917 	 0.995511 
0.9928060 	 0.986570 
0.9928202 	 1.000085 
0.9928344 	 0.990484 
0.9928486 	 0.999385 
0.9928628 	 1.005191 
0.9928770 	 1.027899 
0.9928912 	 1.018839 
0.9929054 	 0.996440 
0.9929196 	 0.944289 
0.9929339 	 0.888034 
0.9929481 	 0.787373 
0.9929623 	 0.707095 
0.9929765 	 0.762058 
0.9929907 	 0.897706 
0.9930049 	 0.981818 
0.9930191 	 1.021101 
0.9930333 	 1.022067 
0.9930475 	 1.026380 
0.9930618 	 1.006935 
0.9930760 	 0.994132 
0.9930902 	 0.991883 
0.9931044 	 0.994088 
0.9931186 	 0.984878 
0.9931328 	 1.008735 
0.9931470 	 1.019896 
0.9931612 	 1.032026 
0.9931754 	 1.021969 
0.9931897 	 0.995491 
0.9932039 	 0.947084 
0.9932181 	 0.941603 
0.9932323 	 0.924050 
0.9932465 	 0.911134 
0.9932607 	 0.866077 
0.9932749 	 0.860600 
0.9932891 	 0.909045 
0.9933033 	 0.950130 
0.9933176 	 0.952192 
0.9933318 	 0.919257 
0.9933460 	 0.891556 
0.9933602 	 0.903824 
0.9933744 	 0.930419 
0.9933886 	 0.952910 
0.9934028 	 0.972145 
0.9934170 	 0.969911 
0.9934312 	 0.968911 
0.9934455 	 0.997493 
0.9934597 	 1.016622 
0.9934739 	 1.018627 
0.9934881 	 1.005493 
0.9935023 	 0.970762 
0.9935165 	 0.949011 
0.9935307 	 0.934179 
0.9935449 	 0.962735 
0.9935591 	 1.001342 
0.9935734 	 1.026556 
0.9935876 	 1.015677 
0.9936018 	 1.018554 
0.9936160 	 0.990499 
0.9936302 	 0.973010 
0.9936444 	 0.978151 
0.9936586 	 0.988357 
0.9936728 	 0.995205 
0.9936870 	 0.994268 
0.9937013 	 0.980665 
0.9937155 	 0.991495 
0.9937297 	 0.976484 
0.9937439 	 0.983129 
0.9937581 	 0.990363 
0.9937723 	 1.007403 
0.9937865 	 1.007401 
0.9938007 	 1.025936 
0.9938149 	 1.023948 
0.9938292 	 1.029424 
0.9938434 	 1.021234 
0.9938576 	 1.032870 
0.9938718 	 1.018839 
0.9938860 	 1.019719 
0.9939002 	 1.007405 
0.9939144 	 0.990213 
0.9939286 	 0.981345 
0.9939428 	 1.003530 
0.9939571 	 1.011816 
0.9939713 	 1.048522 
0.9939855 	 1.032508 
0.9939997 	 1.035761 
0.9940139 	 1.012211 
0.9940281 	 1.013543 
0.9940423 	 1.007826 
0.9940565 	 1.000250 
0.9940707 	 0.974643 
0.9940850 	 0.956392 
0.9940992 	 0.949311 
0.9941134 	 0.970037 
0.9941276 	 0.984676 
0.9941418 	 1.007595 
0.9941560 	 1.018805 
0.9941702 	 1.022417 
0.9941844 	 1.002949 
0.9941986 	 0.988759 
0.9942129 	 0.981979 
0.9942271 	 0.992022 
0.9942413 	 1.008544 
0.9942555 	 1.031880 
0.9942697 	 1.031764 
0.9942839 	 1.007972 
0.9942981 	 0.943581 
0.9943123 	 0.911346 
0.9943265 	 0.916564 
0.9943408 	 0.909747 
0.9943550 	 0.895028 
0.9943692 	 0.893239 
0.9943834 	 0.922556 
0.9943976 	 0.953183 
0.9944118 	 0.959321 
0.9944260 	 0.966355 
0.9944402 	 0.983845 
0.9944544 	 0.994592 
0.9944687 	 1.020967 
0.9944829 	 1.013654 
0.9944971 	 0.995463 
0.9945113 	 0.955846 
0.9945255 	 0.927358 
0.9945397 	 0.899694 
0.9945539 	 0.915889 
0.9945681 	 0.931211 
0.9945823 	 0.918555 
0.9945966 	 0.916923 
0.9946108 	 0.928171 
0.9946250 	 0.906136 
0.9946392 	 0.878138 
0.9946534 	 0.876673 
0.9946676 	 0.929805 
0.9946818 	 0.976700 
0.9946960 	 1.002566 
0.9947102 	 0.961156 
0.9947245 	 0.951457 
0.9947387 	 0.940290 
0.9947529 	 0.952506 
0.9947671 	 0.967734 
0.9947813 	 1.000752 
0.9947955 	 1.002444 
0.9948097 	 1.024803 
0.9948239 	 1.009253 
0.9948381 	 0.987036 
0.9948523 	 0.943763 
0.9948666 	 0.951332 
0.9948808 	 0.971901 
0.9948950 	 0.991609 
0.9949092 	 0.987033 
0.9949234 	 1.006542 
0.9949376 	 1.016124 
0.9949518 	 1.017964 
0.9949660 	 0.996398 
0.9949802 	 0.983059 
0.9949945 	 0.964387 
0.9950087 	 0.957828 
0.9950229 	 0.955364 
0.9950371 	 0.920922 
0.9950513 	 0.889372 
0.9950655 	 0.875188 
0.9950797 	 0.903597 
0.9950939 	 0.930284 
0.9951081 	 0.893989 
0.9951224 	 0.817641 
0.9951366 	 0.807024 
0.9951508 	 0.862330 
0.9951650 	 0.920657 
0.9951792 	 0.933041 
0.9951934 	 0.927618 
0.9952076 	 0.922388 
0.9952218 	 0.963317 
0.9952360 	 1.004627 
0.9952503 	 1.018545 
0.9952645 	 1.011686 
0.9952787 	 1.005957 
0.9952929 	 1.010170 
0.9953071 	 1.014660 
0.9953213 	 0.990224 
0.9953355 	 0.982184 
0.9953497 	 0.967261 
0.9953639 	 1.000146 
0.9953782 	 0.994641 
0.9953924 	 0.977927 
0.9954066 	 0.921023 
0.9954208 	 0.902156 
0.9954350 	 0.920781 
0.9954492 	 0.973338 
0.9954634 	 1.006682 
0.9954776 	 1.036886 
0.9954918 	 1.033087 
0.9955061 	 1.047651 
0.9955203 	 1.037727 
0.9955345 	 1.015913 
0.9955487 	 0.972510 
0.9955629 	 0.951721 
0.9955771 	 0.943151 
0.9955913 	 0.963085 
0.9956055 	 0.985158 
0.9956197 	 1.010795 
0.9956340 	 1.010948 
0.9956482 	 0.994150 
0.9956624 	 0.950583 
0.9956766 	 0.935376 
0.9956908 	 0.954726 
0.9957050 	 0.985530 
0.9957192 	 0.992552 
0.9957334 	 0.985507 
0.9957476 	 0.995285 
0.9957619 	 0.998885 
0.9957761 	 0.985459 
0.9957903 	 0.957181 
0.9958045 	 0.927018 
0.9958187 	 0.881860 
0.9958329 	 0.917639 
0.9958471 	 0.927172 
0.9958613 	 0.947764 
0.9958755 	 0.938373 
0.9958898 	 0.947690 
0.9959040 	 0.936854 
0.9959182 	 0.947921 
0.9959324 	 0.973255 
0.9959466 	 0.987399 
0.9959608 	 0.981538 
0.9959750 	 0.960938 
0.9959892 	 0.942164 
0.9960034 	 0.953995 
0.9960177 	 0.994640 
0.9960319 	 1.030941 
0.9960461 	 1.019976 
0.9960603 	 1.010813 
0.9960745 	 1.027046 
0.9960887 	 1.019487 
0.9961029 	 1.003490 
0.9961171 	 0.989136 
0.9961313 	 0.974661 
0.9961456 	 0.996626 
0.9961598 	 0.998130 
0.9961740 	 1.022607 
0.9961882 	 1.055397 
0.9962024 	 1.038484 
0.9962166 	 1.015877 
0.9962308 	 1.012589 
0.9962450 	 1.002777 
0.9962592 	 0.981170 
0.9962735 	 0.961668 
0.9962877 	 0.966185 
0.9963019 	 0.961829 
0.9963161 	 0.957696 
0.9963303 	 0.928271 
0.9963445 	 0.867364 
0.9963587 	 0.858444 
0.9963729 	 0.900765 
0.9963871 	 0.961789 
0.9964014 	 0.977140 
0.9964156 	 1.007660 
0.9964298 	 0.986078 
0.9964440 	 0.991839 
0.9964582 	 0.979366 
0.9964724 	 1.008025 
0.9964866 	 1.009672 
0.9965008 	 1.001217 
0.9965150 	 0.984528 
0.9965293 	 1.009151 
0.9965435 	 1.016601 
0.9965577 	 1.012956 
0.9965719 	 1.004208 
0.9965861 	 1.011789 
0.9966003 	 0.990610 
0.9966145 	 0.987256 
0.9966287 	 0.982099 
0.9966429 	 0.986460 
0.9966572 	 0.936177 
0.9966714 	 0.899923 
0.9966856 	 0.843674 
0.9966998 	 0.816876 
0.9967140 	 0.853170 
0.9967282 	 0.900988 
0.9967424 	 0.945600 
0.9967566 	 0.982428 
0.9967708 	 1.012909 
0.9967851 	 1.002389 
0.9967993 	 1.008993 
0.9968135 	 1.005703 
0.9968277 	 1.019173 
0.9968419 	 1.006347 
0.9968561 	 1.015104 
0.9968703 	 1.023729 
0.9968845 	 1.025171 
0.9968987 	 0.992344 
0.9969129 	 0.960186 
0.9969272 	 0.939324 
0.9969414 	 0.925679 
0.9969556 	 0.929770 


==> anc/HD61772/HD61772_78.dat <==
0.9705370 	 1.011756 
0.9705512 	 1.009529 
0.9705655 	 1.029530 
0.9705798 	 1.020918 
0.9705941 	 1.071134 
0.9706084 	 1.026619 
0.9706227 	 1.027670 
0.9706370 	 0.972617 
0.9706513 	 0.991327 
0.9706656 	 0.984841 
0.9706798 	 0.973236 
0.9706941 	 0.942225 
0.9707084 	 0.919695 
0.9707227 	 0.872043 
0.9707370 	 0.735249 
0.9707513 	 0.572160 
0.9707656 	 0.408700 
0.9707799 	 0.409913 
0.9707942 	 0.577173 
0.9708085 	 0.730978 
0.9708227 	 0.836288 
0.9708370 	 0.930686 
0.9708513 	 0.933589 
0.9708656 	 0.877520 
0.9708799 	 0.834878 
0.9708942 	 0.886411 
0.9709085 	 0.960985 
0.9709228 	 0.983254 
0.9709371 	 0.973618 
0.9709513 	 0.996065 
0.9709656 	 1.025715 
0.9709799 	 1.021553 
0.9709942 	 0.990522 
0.9710085 	 0.889367 
0.9710228 	 0.898159 
0.9710371 	 0.878648 
0.9710514 	 0.890640 
0.9710657 	 0.930383 
0.9710800 	 1.002972 
0.9710942 	 1.002550 
0.9711085 	 1.026209 
0.9711228 	 1.058146 
0.9711371 	 1.052672 
0.9711514 	 0.993972 
0.9711657 	 0.996260 
0.9711800 	 1.004254 
0.9711943 	 1.036513 
0.9712086 	 1.028038 
0.9712229 	 1.023414 
0.9712371 	 0.987869 
0.9712514 	 0.964695 
0.9712657 	 0.921053 
0.9712800 	 0.906828 
0.9712943 	 0.933056 
0.9713086 	 0.983133 
0.9713229 	 1.011037 
0.9713372 	 1.021916 
0.9713515 	 1.027009 
0.9713657 	 1.011525 
0.9713800 	 0.964933 
0.9713943 	 0.965942 
0.9714086 	 0.925807 
0.9714229 	 0.926154 
0.9714372 	 0.946933 
0.9714515 	 0.983496 
0.9714658 	 1.007640 
0.9714801 	 1.023136 
0.9714944 	 1.041093 
0.9715086 	 1.011029 
0.9715229 	 1.029995 
0.9715372 	 1.018157 
0.9715515 	 1.018485 
0.9715658 	 0.952086 
0.9715801 	 0.941074 
0.9715944 	 1.012243 
0.9716087 	 1.015010 
0.9716230 	 1.026116 
0.9716372 	 1.024937 
0.9716515 	 0.993776 
0.9716658 	 0.897347 
0.9716801 	 0.826964 
0.9716944 	 0.826036 
0.9717087 	 0.879737 
0.9717230 	 0.934509 
0.9717373 	 0.984113 
0.9717516 	 1.019088 
0.9717659 	 1.069063 
0.9717801 	 1.092413 
0.9717944 	 0.965516 
0.9718087 	 0.989071 
0.9718230 	 0.951458 
0.9718373 	 0.943438 
0.9718516 	 0.881618 
0.9718659 	 0.813025 
0.9718802 	 0.780122 
0.9718945 	 0.779702 
0.9719087 	 0.801401 
0.9719230 	 0.881809 
0.9719373 	 0.961810 
0.9719516 	 0.997124 
0.9719659 	 1.001910 
0.9719802 	 1.005921 
0.9719945 	 1.017903 
0.9720088 	 1.026016 
0.9720231 	 1.054828 
0.9720374 	 1.016155 
0.9720516 	 0.959607 
0.9720659 	 0.896488 
0.9720802 	 0.762159 
0.9720945 	 0.659872 
0.9721088 	 0.610954 
0.9721231 	 0.691915 
0.9721374 	 0.841105 
0.9721517 	 0.954568 
0.9721660 	 1.016189 
0.9721803 	 1.038714 
0.9721945 	 0.997320 
0.9722088 	 1.008832 
0.9722231 	 0.984272 
0.9722374 	 0.985070 
0.9722517 	 0.990195 
0.9722660 	 1.039606 
0.9722803 	 1.044418 
0.9722946 	 1.029260 
0.9723089 	 1.009676 
0.9723231 	 1.014450 
0.9723374 	 0.956782 
0.9723517 	 0.894335 
0.9723660 	 0.822442 
0.9723803 	 0.796831 
0.9723946 	 0.847227 
0.9724089 	 0.938873 
0.9724232 	 0.988881 
0.9724375 	 0.984473 
0.9724518 	 0.990605 
0.9724660 	 0.944576 
0.9724803 	 0.916787 
0.9724946 	 0.838727 
0.9725089 	 0.803728 
0.9725232 	 0.845709 
0.9725375 	 0.933529 
0.9725518 	 1.033291 
0.9725661 	 1.052445 
0.9725804 	 0.932423 
0.9725946 	 0.926581 
0.9726089 	 0.934022 
0.9726232 	 0.976190 
0.9726375 	 0.995038 
0.9726518 	 1.025256 
0.9726661 	 1.025456 
0.9726804 	 1.032489 
0.9726947 	 1.082199 
0.9727090 	 1.059087 
0.9727233 	 1.001104 
0.9727375 	 1.011090 
0.9727518 	 1.002453 
0.9727661 	 0.969314 
0.9727804 	 0.983229 
0.9727947 	 0.997210 
0.9728090 	 0.969910 
0.9728233 	 0.916711 
0.9728376 	 0.922115 
0.9728519 	 0.900814 
0.9728661 	 0.889849 
0.9728804 	 0.861688 
0.9728947 	 0.877468 
0.9729090 	 0.924616 
0.9729233 	 0.958242 
0.9729376 	 0.977047 
0.9729519 	 0.967017 
0.9729662 	 0.964722 
0.9729805 	 0.920044 
0.9729948 	 0.859540 
0.9730090 	 0.748732 
0.9730233 	 0.608443 
0.9730376 	 0.447937 
0.9730519 	 0.397050 
0.9730662 	 0.536720 
0.9730805 	 0.756659 
0.9730948 	 0.933991 
0.9731091 	 1.018279 
0.9731234 	 0.995886 
0.9731376 	 0.992617 
0.9731519 	 1.000458 
0.9731662 	 1.001617 
0.9731805 	 0.989025 
0.9731948 	 0.990972 
0.9732091 	 0.967483 
0.9732234 	 0.900433 
0.9732377 	 0.846315 
0.9732520 	 0.834841 
0.9732663 	 0.885461 
0.9732805 	 0.920879 
0.9732948 	 0.995930 
0.9733091 	 1.047506 
0.9733234 	 1.042817 
0.9733377 	 1.035515 
0.9733520 	 1.045707 
0.9733663 	 1.032485 
0.9733806 	 0.994713 
0.9733949 	 0.946664 
0.9734092 	 0.904451 
0.9734234 	 0.856814 
0.9734377 	 0.898301 
0.9734520 	 0.969087 
0.9734663 	 1.022139 
0.9734806 	 1.038743 
0.9734949 	 1.022886 
0.9735092 	 0.979507 
0.9735235 	 0.970606 
0.9735378 	 0.939932 
0.9735520 	 0.940111 
0.9735663 	 0.982451 
0.9735806 	 1.024068 
0.9735949 	 1.027259 
0.9736092 	 1.003660 
0.9736235 	 0.985204 
0.9736378 	 0.851792 
0.9736521 	 0.721564 
0.9736664 	 0.694743 
0.9736807 	 0.766762 
0.9736949 	 0.871016 
0.9737092 	 0.945748 
0.9737235 	 1.035588 
0.9737378 	 1.093243 
0.9737521 	 1.018216 
0.9737664 	 0.933454 
0.9737807 	 0.894105 
0.9737950 	 0.842961 
0.9738093 	 0.851426 
0.9738235 	 0.935228 
0.9738378 	 1.026628 
0.9738521 	 1.069700 
0.9738664 	 1.106049 
0.9738807 	 1.064496 
0.9738950 	 1.026060 
0.9739093 	 1.013285 
0.9739236 	 0.984345 
0.9739379 	 0.901666 
0.9739522 	 0.880571 
0.9739664 	 0.825515 
0.9739807 	 0.791787 
0.9739950 	 0.839268 
0.9740093 	 0.902700 
0.9740236 	 0.875831 
0.9740379 	 0.760938 
0.9740522 	 0.677698 
0.9740665 	 0.679863 
0.9740808 	 0.803611 
0.9740950 	 0.946490 
0.9741093 	 1.020552 
0.9741236 	 1.040224 
0.9741379 	 1.020623 
0.9741522 	 0.921421 
0.9741665 	 0.873139 
0.9741808 	 0.868822 
0.9741951 	 0.895296 
0.9742094 	 0.901624 
0.9742237 	 0.942692 
0.9742379 	 0.960443 
0.9742522 	 1.001198 
0.9742665 	 1.042113 
0.9742808 	 1.040473 
0.9742951 	 1.021478 
0.9743094 	 0.998849 
0.9743237 	 1.000986 
0.9743380 	 1.008552 
0.9743523 	 1.028508 
0.9743666 	 1.053892 
0.9743808 	 1.074367 
0.9743951 	 1.056123 
0.9744094 	 1.038517 
0.9744237 	 1.009941 
0.9744380 	 0.999579 
0.9744523 	 0.984030 
0.9744666 	 0.992180 
0.9744809 	 0.988260 
0.9744952 	 0.986336 
0.9745094 	 0.930974 
0.9745237 	 0.800250 
0.9745380 	 0.607563 
0.9745523 	 0.458577 
0.9745666 	 0.435538 
0.9745809 	 0.588400 
0.9745952 	 0.763980 
0.9746095 	 0.858881 
0.9746238 	 0.945971 
0.9746381 	 1.028145 
0.9746523 	 1.050912 
0.9746666 	 1.005956 
0.9746809 	 0.982109 
0.9746952 	 0.957944 
0.9747095 	 0.957915 
0.9747238 	 0.976036 
0.9747381 	 0.988009 
0.9747524 	 0.995017 
0.9747667 	 0.990341 
0.9747809 	 0.982388 
0.9747952 	 0.981299 
0.9748095 	 0.957118 
0.9748238 	 0.961634 
0.9748381 	 0.938966 
0.9748524 	 0.866482 
0.9748667 	 0.814524 
0.9748810 	 0.784001 
0.9748953 	 0.780512 
0.9749096 	 0.826945 
0.9749238 	 0.895395 
0.9749381 	 0.909687 
0.9749524 	 0.900349 
0.9749667 	 0.817067 
0.9749810 	 0.769562 
0.9749953 	 0.792735 
0.9750096 	 0.854081 
0.9750239 	 0.962627 
0.9750382 	 1.028315 
0.9750524 	 1.053185 
0.9750667 	 1.044198 
0.9750810 	 1.007859 
0.9750953 	 1.009070 
0.9751096 	 0.991768 
0.9751239 	 0.996274 
0.9751382 	 1.040180 
0.9751525 	 1.075590 
0.9751668 	 1.024930 
0.9751811 	 0.961979 
0.9751953 	 1.010302 
0.9752096 	 1.006721 
0.9752239 	 1.018973 
0.9752382 	 0.983324 
0.9752525 	 0.989065 
0.9752668 	 0.993699 
0.9752811 	 1.026521 
0.9752954 	 1.045939 
0.9753097 	 1.048333 
0.9753240 	 1.036631 
0.9753382 	 1.045415 
0.9753525 	 0.994426 
0.9753668 	 0.959167 
0.9753811 	 0.921457 
0.9753954 	 0.928821 
0.9754097 	 0.961349 
0.9754240 	 1.016187 
0.9754383 	 1.041569 
0.9754526 	 1.031660 
0.9754668 	 0.941493 
0.9754811 	 0.851403 
0.9754954 	 0.791252 
0.9755097 	 0.819197 
0.9755240 	 0.917185 
0.9755383 	 0.980463 
0.9755526 	 0.996819 
0.9755669 	 0.991307 
0.9755812 	 0.968185 
0.9755955 	 0.940862 
0.9756097 	 0.926248 
0.9756240 	 0.926998 
0.9756383 	 0.910591 
0.9756526 	 0.935516 
0.9756669 	 0.927030 
0.9756812 	 0.963919 
0.9756955 	 1.009514 
0.9757098 	 1.019972 
0.9757241 	 1.050716 
0.9757383 	 1.018632 
0.9757526 	 0.951681 
0.9757669 	 0.913383 
0.9757812 	 0.899774 
0.9757955 	 0.915910 
0.9758098 	 0.994343 
0.9758241 	 1.038977 
0.9758384 	 1.044743 
0.9758527 	 1.023763 
0.9758670 	 1.015786 
0.9758812 	 1.006650 
0.9758955 	 1.007861 
0.9759098 	 0.986865 
0.9759241 	 0.965947 
0.9759384 	 0.928989 
0.9759527 	 0.895634 
0.9759670 	 0.951388 
0.9759813 	 1.060895 
0.9759956 	 1.130612 
0.9760098 	 1.001926 
0.9760241 	 0.973673 
0.9760384 	 0.985955 
0.9760527 	 1.020229 
0.9760670 	 1.037153 
0.9760813 	 1.029241 
0.9760956 	 0.989534 
0.9761099 	 0.942171 
0.9761242 	 0.896625 
0.9761385 	 0.927317 
0.9761527 	 0.966495 
0.9761670 	 0.966510 
0.9761813 	 0.950895 
0.9761956 	 0.948032 
0.9762099 	 0.926751 
0.9762242 	 0.941443 
0.9762385 	 0.971882 
0.9762528 	 0.985328 
0.9762671 	 0.965891 
0.9762814 	 0.947759 
0.9762956 	 0.947566 
0.9763099 	 0.948640 
0.9763242 	 0.969460 
0.9763385 	 0.997517 
0.9763528 	 0.994763 
0.9763671 	 1.015995 
0.9763814 	 1.049954 
0.9763957 	 1.030764 
0.9764100 	 0.997380 
0.9764242 	 0.942843 
0.9764385 	 0.944008 
0.9764528 	 0.976381 
0.9764671 	 1.017192 
0.9764814 	 1.019932 
0.9764957 	 1.018210 
0.9765100 	 0.952737 
0.9765243 	 0.854405 
0.9765386 	 0.810933 
0.9765529 	 0.805573 
0.9765671 	 0.768666 
0.9765814 	 0.779689 
0.9765957 	 0.842545 
0.9766100 	 0.897490 
0.9766243 	 0.908631 
0.9766386 	 0.918344 
0.9766529 	 0.959234 
0.9766672 	 0.979876 
0.9766815 	 0.965259 
0.9766957 	 0.983280 
0.9767100 	 0.965832 
0.9767243 	 0.953384 
0.9767386 	 0.916446 
0.9767529 	 0.916497 
0.9767672 	 0.941296 
0.9767815 	 1.006256 
0.9767958 	 0.992014 
0.9768101 	 0.974724 
0.9768244 	 0.972897 
0.9768386 	 0.989176 
0.9768529 	 1.019228 
0.9768672 	 1.036867 
0.9768815 	 1.033766 
0.9768958 	 1.052353 
0.9769101 	 1.060211 
0.9769244 	 1.019676 
0.9769387 	 1.006281 
0.9769530 	 0.997776 
0.9769672 	 0.983371 
0.9769815 	 0.958329 
0.9769958 	 0.928447 
0.9770101 	 0.874881 
0.9770244 	 0.878763 
0.9770387 	 0.946599 
0.9770530 	 1.015243 
0.9770673 	 1.034494 
0.9770816 	 1.035807 
0.9770959 	 1.004326 
0.9771101 	 0.991223 
0.9771244 	 0.972211 
0.9771387 	 0.969797 
0.9771530 	 0.925785 
0.9771673 	 0.879811 
0.9771816 	 0.799371 
0.9771959 	 0.663071 
0.9772102 	 0.530947 
0.9772245 	 0.505896 
0.9772388 	 0.620008 
0.9772530 	 0.804783 
0.9772673 	 0.891714 
0.9772816 	 0.892139 
0.9772959 	 0.868951 
0.9773102 	 0.881281 
0.9773245 	 0.938809 
0.9773388 	 0.974356 
0.9773531 	 0.947019 
0.9773674 	 0.910126 
0.9773816 	 0.849618 
0.9773959 	 0.849469 
0.9774102 	 0.905682 
0.9774245 	 0.963393 
0.9774388 	 0.963456 
0.9774531 	 0.938651 
0.9774674 	 0.928148 
0.9774817 	 0.937726 
0.9774960 	 0.972332 
0.9775103 	 0.973710 
0.9775245 	 0.978424 
0.9775388 	 0.988804 
0.9775531 	 1.039386 
0.9775674 	 1.053587 
0.9775817 	 1.065672 
0.9775960 	 1.064748 
0.9776103 	 1.077941 
0.9776246 	 1.027105 
0.9776389 	 0.990091 
0.9776531 	 1.001929 
0.9776674 	 1.015493 
0.9776817 	 1.042262 
0.9776960 	 1.050398 
0.9777103 	 1.037897 
0.9777246 	 1.011010 
0.9777389 	 0.996937 
0.9777532 	 0.985953 
0.9777675 	 0.989608 
0.9777818 	 0.996708 
0.9777960 	 1.019012 
0.9778103 	 1.027849 
0.9778246 	 1.011635 
0.9778389 	 1.013561 
0.9778532 	 1.012716 
0.9778675 	 1.010675 
0.9778818 	 1.003123 
0.9778961 	 0.995081 
0.9779104 	 0.993222 
0.9779246 	 0.987526 
0.9779389 	 0.979342 
0.9779532 	 0.965491 
0.9779675 	 0.959722 
0.9779818 	 0.977692 
0.9779961 	 0.976899 
0.9780104 	 0.951836 
0.9780247 	 0.925919 
0.9780390 	 0.931426 
0.9780533 	 0.973312 
0.9780675 	 1.003193 
0.9780818 	 1.027850 
0.9780961 	 1.013584 
0.9781104 	 1.012715 
0.9781247 	 1.024379 
0.9781390 	 1.015210 
0.9781533 	 0.966755 
0.9781676 	 0.901020 
0.9781819 	 0.885481 
0.9781962 	 0.927803 
0.9782104 	 0.990584 
0.9782247 	 1.002373 
0.9782390 	 0.989518 
0.9782533 	 0.961871 
0.9782676 	 0.942051 
0.9782819 	 0.907139 
0.9782962 	 0.844092 
0.9783105 	 0.816998 
0.9783248 	 0.830505 
0.9783390 	 0.853983 
0.9783533 	 0.907524 
0.9783676 	 0.966162 
0.9783819 	 1.029778 
0.9783962 	 1.045941 
0.9784105 	 1.042494 
0.9784248 	 1.027908 
0.9784391 	 1.036274 
0.9784534 	 1.073583 
0.9784677 	 1.132747 
0.9784819 	 1.124197 
0.9784962 	 0.939415 
0.9785105 	 0.721866 
0.9785248 	 0.521388 
0.9785391 	 0.333591 
0.9785534 	 0.290962 
0.9785677 	 0.385237 
0.9785820 	 0.559704 
0.9785963 	 0.733483 
0.9786105 	 0.851617 
0.9786248 	 0.937104 
0.9786391 	 0.979266 
0.9786534 	 1.006606 
0.9786677 	 1.003824 
0.9786820 	 0.986582 
0.9786963 	 0.968046 
0.9787106 	 0.934969 
0.9787249 	 0.940599 
0.9787392 	 0.986561 
0.9787534 	 1.045503 
0.9787677 	 1.061926 
0.9787820 	 1.068763 
0.9787963 	 1.045806 
0.9788106 	 1.033299 
0.9788249 	 1.006651 
0.9788392 	 0.959967 
0.9788535 	 0.921790 
0.9788678 	 0.885528 
0.9788820 	 0.880023 
0.9788963 	 0.926799 
0.9789106 	 0.966032 
0.9789249 	 0.971471 
0.9789392 	 0.905746 
0.9789535 	 0.782789 
0.9789678 	 0.597396 
0.9789821 	 0.477905 
0.9789964 	 0.556141 
0.9790107 	 0.734610 
0.9790249 	 0.880164 
0.9790392 	 0.908571 
0.9790535 	 0.898616 
0.9790678 	 0.928716 
0.9790821 	 0.942596 
0.9790964 	 0.950810 
0.9791107 	 0.945785 
0.9791250 	 0.980106 
0.9791393 	 1.008470 
0.9791535 	 1.035624 
0.9791678 	 1.014705 
0.9791821 	 0.987140 
0.9791964 	 0.952035 
0.9792107 	 0.934335 
0.9792250 	 0.949045 
0.9792393 	 0.979039 
0.9792536 	 0.998076 
0.9792679 	 0.967986 
0.9792822 	 0.955931 
0.9792964 	 0.969012 
0.9793107 	 1.002401 
0.9793250 	 1.060328 
0.9793393 	 1.085283 
0.9793536 	 1.109003 
0.9793679 	 1.056972 
0.9793822 	 0.945802 
0.9793965 	 0.914480 
0.9794108 	 0.943615 
0.9794251 	 0.990117 
0.9794393 	 1.010419 
0.9794536 	 1.019763 
0.9794679 	 0.991474 
0.9794822 	 0.973437 
0.9794965 	 0.972077 
0.9795108 	 0.993128 
0.9795251 	 0.989275 
0.9795394 	 0.980764 
0.9795537 	 1.000264 
0.9795679 	 1.034686 
0.9795822 	 1.079618 
0.9795965 	 1.131783 
0.9796108 	 1.117248 
0.9796251 	 1.056313 
0.9796394 	 1.039443 
0.9796537 	 1.031447 
0.9796680 	 0.969777 
0.9796823 	 0.916960 
0.9796966 	 0.862309 
0.9797108 	 0.870302 
0.9797251 	 0.941946 
0.9797394 	 1.001253 
0.9797537 	 1.031204 
0.9797680 	 1.027162 
0.9797823 	 0.966700 
0.9797966 	 0.934047 
0.9798109 	 0.959055 
0.9798252 	 0.987964 
0.9798394 	 1.010029 
0.9798537 	 1.046936 
0.9798680 	 1.028563 
0.9798823 	 1.017892 
0.9798966 	 1.000458 
0.9799109 	 0.984543 
0.9799252 	 0.971819 
0.9799395 	 0.975030 
0.9799538 	 0.967374 
0.9799681 	 0.980408 
0.9799823 	 0.995619 
0.9799966 	 1.005325 
0.9800109 	 0.993999 
0.9800252 	 0.996391 
0.9800395 	 0.980112 
0.9800538 	 0.949408 
0.9800681 	 0.913840 
0.9800824 	 0.878671 
0.9800967 	 0.887308 
0.9801109 	 0.925182 
0.9801252 	 0.953767 
0.9801395 	 0.997992 
0.9801538 	 1.016403 
0.9801681 	 1.026963 
0.9801824 	 1.024774 
0.9801967 	 1.033260 
0.9802110 	 1.046730 
0.9802253 	 1.054829 
0.9802396 	 1.046117 
0.9802538 	 0.976139 
0.9802681 	 0.901233 
0.9802824 	 0.855498 
0.9802967 	 0.839955 
0.9803110 	 0.868360 
0.9803253 	 0.906708 
0.9803396 	 0.910821 
0.9803539 	 0.889619 
0.9803682 	 0.901598 
0.9803825 	 0.913714 
0.9803967 	 0.933372 
0.9804110 	 0.975289 
0.9804253 	 1.012196 
0.9804396 	 1.059220 
0.9804539 	 1.098004 
0.9804682 	 1.103086 
0.9804825 	 1.022897 
0.9804968 	 0.906408 
0.9805111 	 0.871131 
0.9805253 	 0.923288 
0.9805396 	 0.985985 
0.9805539 	 1.036089 
0.9805682 	 1.061400 
0.9805825 	 1.071732 
0.9805968 	 1.069718 
0.9806111 	 1.058422 
0.9806254 	 1.061362 
0.9806397 	 1.026637 
0.9806540 	 0.955486 
0.9806682 	 0.895093 
0.9806825 	 0.910086 
0.9806968 	 0.950774 
0.9807111 	 1.008702 
0.9807254 	 1.044415 
0.9807397 	 1.066997 
0.9807540 	 1.036364 
0.9807683 	 1.035962 
0.9807826 	 1.019246 
0.9807968 	 1.013654 
0.9808111 	 1.004432 
0.9808254 	 1.012355 
0.9808397 	 1.016343 
0.9808540 	 1.021594 
0.9808683 	 0.998139 
0.9808826 	 0.938730 
0.9808969 	 0.891981 
0.9809112 	 0.882993 
0.9809255 	 0.898889 
0.9809397 	 0.938178 
0.9809540 	 0.997335 
0.9809683 	 1.033720 
0.9809826 	 1.032332 
0.9809969 	 1.015960 
0.9810112 	 0.998610 
0.9810255 	 0.956687 
0.9810398 	 0.939390 
0.9810541 	 0.926114 
0.9810683 	 0.935009 
0.9810826 	 0.933140 
0.9810969 	 0.909091 
0.9811112 	 0.898624 
0.9811255 	 0.925997 
0.9811398 	 0.949999 
0.9811541 	 0.996001 
0.9811684 	 1.029203 
0.9811827 	 1.022826 
0.9811970 	 0.990713 
0.9812112 	 0.967075 
0.9812255 	 0.977959 
0.9812398 	 0.988948 
0.9812541 	 0.999656 
0.9812684 	 1.015801 
0.9812827 	 1.019686 
0.9812970 	 0.990069 
0.9813113 	 0.965173 
0.9813256 	 0.920308 
0.9813399 	 0.910017 
0.9813541 	 0.917884 
0.9813684 	 0.955991 
0.9813827 	 0.988393 
0.9813970 	 1.028742 
0.9814113 	 1.033019 
0.9814256 	 1.036392 
0.9814399 	 1.024132 
0.9814542 	 0.975776 
0.9814685 	 0.929509 
0.9814827 	 0.922854 
0.9814970 	 0.962679 
0.9815113 	 0.978245 
0.9815256 	 0.986638 
0.9815399 	 0.981396 
0.9815542 	 0.997485 
0.9815685 	 0.987411 
0.9815828 	 1.012829 
0.9815971 	 1.026023 
0.9816114 	 1.037612 
0.9816256 	 1.015733 
0.9816399 	 0.990095 
0.9816542 	 0.994420 
0.9816685 	 0.967860 
0.9816828 	 0.951718 
0.9816971 	 0.927559 
0.9817114 	 0.935682 
0.9817257 	 0.941269 
0.9817400 	 0.960173 
0.9817542 	 0.979576 
0.9817685 	 1.003121 
0.9817828 	 1.009685 
0.9817971 	 1.018827 
0.9818114 	 1.007733 
0.9818257 	 1.020072 
0.9818400 	 1.020649 
0.9818543 	 1.036219 
0.9818686 	 1.023313 
0.9818829 	 0.999269 
0.9818971 	 0.967383 
0.9819114 	 0.911521 
0.9819257 	 0.892296 
0.9819400 	 0.887537 
0.9819543 	 0.932087 
0.9819686 	 0.970128 
0.9819829 	 1.002233 
0.9819972 	 0.988222 
0.9820115 	 0.963513 
0.9820257 	 0.940582 
0.9820400 	 0.963503 
0.9820543 	 0.982412 
0.9820686 	 0.991822 
0.9820829 	 0.996889 
0.9820972 	 0.989673 
0.9821115 	 0.970511 
0.9821258 	 0.939853 
0.9821401 	 0.920324 
0.9821544 	 0.931421 
0.9821686 	 0.968348 
0.9821829 	 0.991987 
0.9821972 	 1.001919 
0.9822115 	 1.008621 
0.9822258 	 1.016680 
0.9822401 	 1.005198 
0.9822544 	 1.024978 
0.9822687 	 1.040597 
0.9822830 	 1.041574 
0.9822973 	 1.035562 
0.9823115 	 1.035491 
0.9823258 	 1.039595 
0.9823401 	 1.058674 
0.9823544 	 1.044832 
0.9823687 	 1.014679 
0.9823830 	 0.994320 
0.9823973 	 0.949600 
0.9824116 	 0.950890 
0.9824259 	 0.956432 
0.9824401 	 0.953995 
0.9824544 	 0.960858 
0.9824687 	 0.981591 
0.9824830 	 0.968662 
0.9824973 	 0.955203 
0.9825116 	 0.959241 
0.9825259 	 0.978124 
0.9825402 	 0.988817 
0.9825545 	 0.997297 
0.9825688 	 1.016442 
0.9825830 	 1.026280 
0.9825973 	 1.029081 
0.9826116 	 1.003415 
0.9826259 	 0.985429 
0.9826402 	 0.970655 
0.9826545 	 0.963305 
0.9826688 	 0.952373 
0.9826831 	 0.956795 
0.9826974 	 0.965599 
0.9827116 	 1.000413 
0.9827259 	 1.014834 
0.9827402 	 1.043457 
0.9827545 	 1.033764 
0.9827688 	 1.012419 
0.9827831 	 1.007302 
0.9827974 	 0.980842 
0.9828117 	 0.967776 
0.9828260 	 0.946100 
0.9828403 	 0.924367 
0.9828545 	 0.935697 
0.9828688 	 0.965466 
0.9828831 	 0.955125 
0.9828974 	 0.966223 
0.9829117 	 0.982095 
0.9829260 	 0.997804 
0.9829403 	 0.977711 
0.9829546 	 0.933045 
0.9829689 	 0.899094 
0.9829831 	 0.886081 
0.9829974 	 0.903349 
0.9830117 	 0.901381 
0.9830260 	 0.926254 
0.9830403 	 0.969081 
0.9830546 	 1.011463 
0.9830689 	 1.007818 
0.9830832 	 0.983670 
0.9830975 	 0.960559 
0.9831118 	 0.930439 
0.9831260 	 0.911057 
0.9831403 	 0.882451 
0.9831546 	 0.879219 
0.9831689 	 0.891598 
0.9831832 	 0.927762 
0.9831975 	 0.923359 
0.9832118 	 0.937573 
0.9832261 	 0.988360 
0.9832404 	 0.990281 
0.9832547 	 0.999031 
0.9832689 	 1.007739 
0.9832832 	 0.998019 
0.9832975 	 0.986434 
0.9833118 	 0.981038 
0.9833261 	 0.989692 
0.9833404 	 0.998610 
0.9833547 	 0.992269 
0.9833690 	 0.992150 
0.9833833 	 1.002234 
0.9833975 	 0.992128 
0.9834118 	 1.002395 
0.9834261 	 0.998990 
0.9834404 	 1.005697 
0.9834547 	 1.004807 
0.9834690 	 0.999515 
0.9834833 	 1.019151 
0.9834976 	 1.022897 
0.9835119 	 1.015397 
0.9835262 	 1.011571 
0.9835404 	 1.034101 
0.9835547 	 1.031809 
0.9835690 	 1.012717 
0.9835833 	 1.002969 
0.9835976 	 1.014257 
0.9836119 	 1.013139 
0.9836262 	 1.010872 
0.9836405 	 1.000612 
0.9836548 	 0.971512 
0.9836690 	 0.924052 
0.9836833 	 0.866058 
0.9836976 	 0.822556 
0.9837119 	 0.818571 
0.9837262 	 0.833324 
0.9837405 	 0.817292 
0.9837548 	 0.793107 
0.9837691 	 0.804186 
0.9837834 	 0.828079 
0.9837977 	 0.859925 
0.9838119 	 0.887145 
0.9838262 	 0.900459 
0.9838405 	 0.909754 
0.9838548 	 0.918104 
0.9838691 	 0.903363 
0.9838834 	 0.861812 
0.9838977 	 0.839887 
0.9839120 	 0.835060 
0.9839263 	 0.857707 
0.9839405 	 0.898172 
0.9839548 	 0.922443 
0.9839691 	 0.922733 
0.9839834 	 0.905449 
0.9839977 	 0.917390 
0.9840120 	 0.938241 
0.9840263 	 0.948389 
0.9840406 	 0.938116 
0.9840549 	 0.940227 
0.9840692 	 0.945319 
0.9840834 	 0.956890 
0.9840977 	 0.983052 
0.9841120 	 0.974652 
0.9841263 	 0.978748 
0.9841406 	 0.971005 
0.9841549 	 0.972651 
0.9841692 	 0.991431 
0.9841835 	 0.991748 
0.9841978 	 0.992003 
0.9842121 	 0.989915 
0.9842263 	 0.994057 
0.9842406 	 0.991222 
0.9842549 	 1.008293 
0.9842692 	 1.021028 
0.9842835 	 1.002329 
0.9842978 	 1.022720 
0.9843121 	 1.026339 
0.9843264 	 1.004901 
0.9843407 	 0.996558 
0.9843549 	 0.997082 
0.9843692 	 0.960600 
0.9843835 	 0.943693 
0.9843978 	 0.983225 
0.9844121 	 0.998742 
0.9844264 	 0.985299 
0.9844407 	 0.977753 
0.9844550 	 0.963926 
0.9844693 	 0.938640 
0.9844836 	 0.932199 
0.9844978 	 0.959863 
0.9845121 	 0.957726 
0.9845264 	 0.968136 


==> anc/HD61772/HD61772_79.dat <==
0.9583490 	 1.194999 
0.9583628 	 1.093795 
0.9583767 	 0.945065 
0.9583906 	 1.034120 
0.9584044 	 1.085778 
0.9584183 	 1.038227 
0.9584322 	 0.872365 
0.9584460 	 0.802852 
0.9584599 	 0.801992 
0.9584738 	 0.855331 
0.9584876 	 0.949351 
0.9585015 	 0.990710 
0.9585154 	 0.939979 
0.9585292 	 0.964703 
0.9585431 	 0.879100 
0.9585570 	 0.859260 
0.9585708 	 0.828695 
0.9585847 	 0.820045 
0.9585986 	 0.830927 
0.9586124 	 0.818877 
0.9586263 	 0.900371 
0.9586402 	 0.963109 
0.9586540 	 1.043247 
0.9586679 	 1.036833 
0.9586818 	 0.988902 
0.9586956 	 1.004250 
0.9587095 	 0.999916 
0.9587234 	 0.964959 
0.9587372 	 0.947101 
0.9587511 	 0.913879 
0.9587650 	 0.879805 
0.9587788 	 0.835726 
0.9587927 	 0.815577 
0.9588066 	 0.912616 
0.9588204 	 0.950417 
0.9588343 	 0.929208 
0.9588482 	 0.964254 
0.9588620 	 0.912507 
0.9588759 	 1.003639 
0.9588898 	 1.017118 
0.9589036 	 1.012367 
0.9589175 	 1.013593 
0.9589314 	 1.038788 
0.9589452 	 0.958201 
0.9589591 	 0.859587 
0.9589730 	 0.771681 
0.9589868 	 0.761029 
0.9590007 	 0.851766 
0.9590146 	 0.891199 
0.9590284 	 0.871722 
0.9590423 	 0.837738 
0.9590562 	 0.831209 
0.9590700 	 0.854336 
0.9590839 	 0.930643 
0.9590978 	 0.993928 
0.9591116 	 0.980249 
0.9591255 	 1.082302 
0.9591394 	 1.085236 
0.9591532 	 1.147181 
0.9591671 	 1.083000 
0.9591810 	 1.013526 
0.9591948 	 0.998626 
0.9592087 	 0.986049 
0.9592226 	 1.001523 
0.9592364 	 1.002154 
0.9592503 	 1.051215 
0.9592642 	 1.084775 
0.9592780 	 0.984191 
0.9592919 	 0.936731 
0.9593058 	 0.931341 
0.9593196 	 0.953035 
0.9593335 	 0.946021 
0.9593474 	 0.986737 
0.9593612 	 1.063294 
0.9593751 	 0.985309 
0.9593890 	 0.958472 
0.9594028 	 0.994045 
0.9594167 	 1.046165 
0.9594306 	 1.043545 
0.9594444 	 1.023460 
0.9594583 	 0.994011 
0.9594722 	 1.008620 
0.9594860 	 0.950106 
0.9594999 	 0.891371 
0.9595138 	 0.910265 
0.9595276 	 0.976250 
0.9595415 	 0.991752 
0.9595554 	 0.959134 
0.9595692 	 0.977883 
0.9595831 	 0.935912 
0.9595970 	 0.941459 
0.9596108 	 0.940338 
0.9596247 	 0.996771 
0.9596386 	 1.055369 
0.9596524 	 1.081407 
0.9596663 	 1.054130 
0.9596802 	 1.001418 
0.9596940 	 0.977773 
0.9597079 	 0.977736 
0.9597218 	 0.984254 
0.9597356 	 0.963579 
0.9597495 	 0.929032 
0.9597634 	 0.955866 
0.9597772 	 0.913208 
0.9597911 	 0.865693 
0.9598050 	 0.832222 
0.9598188 	 0.879487 
0.9598327 	 0.938696 
0.9598466 	 0.962651 
0.9598604 	 0.944094 
0.9598743 	 0.852869 
0.9598882 	 0.822615 
0.9599020 	 0.798774 
0.9599159 	 0.856148 
0.9599298 	 0.938074 
0.9599436 	 0.990743 
0.9599575 	 0.966609 
0.9599714 	 0.950935 
0.9599852 	 0.943444 
0.9599991 	 0.918246 
0.9600130 	 0.892759 
0.9600268 	 0.943762 
0.9600407 	 0.976757 
0.9600546 	 0.986275 
0.9600684 	 0.958657 
0.9600823 	 0.924019 
0.9600962 	 0.857809 
0.9601100 	 0.832291 
0.9601239 	 0.714755 
0.9601378 	 0.515823 
0.9601516 	 0.391282 
0.9601655 	 0.457095 
0.9601794 	 0.613971 
0.9601932 	 0.782277 
0.9602071 	 0.848951 
0.9602210 	 0.843168 
0.9602348 	 0.898084 
0.9602487 	 0.922321 
0.9602626 	 0.943446 
0.9602764 	 0.957017 
0.9602903 	 0.924600 
0.9603042 	 0.947736 
0.9603180 	 0.982503 
0.9603319 	 0.968536 
0.9603458 	 0.959693 
0.9603596 	 0.929461 
0.9603735 	 0.950957 
0.9603874 	 0.938682 
0.9604012 	 0.923459 
0.9604151 	 0.952683 
0.9604290 	 0.939409 
0.9604428 	 0.981502 
0.9604567 	 1.019840 
0.9604706 	 0.998244 
0.9604844 	 0.928827 
0.9604983 	 0.886644 
0.9605122 	 0.870140 
0.9605260 	 0.909293 
0.9605399 	 0.986516 
0.9605538 	 1.009444 
0.9605676 	 1.045537 
0.9605815 	 1.020666 
0.9605954 	 0.978456 
0.9606092 	 0.937544 
0.9606231 	 0.907015 
0.9606370 	 0.903992 
0.9606508 	 0.975666 
0.9606647 	 1.058760 
0.9606786 	 1.103442 
0.9606924 	 1.122218 
0.9607063 	 1.029319 
0.9607202 	 1.030954 
0.9607340 	 1.056273 
0.9607479 	 0.924224 
0.9607618 	 0.774857 
0.9607756 	 0.780304 
0.9607895 	 0.827949 
0.9608034 	 0.866476 
0.9608172 	 0.940800 
0.9608311 	 0.994829 
0.9608450 	 1.045584 
0.9608588 	 0.972974 
0.9608727 	 0.886902 
0.9608866 	 0.839926 
0.9609004 	 0.851912 
0.9609143 	 0.890456 
0.9609282 	 0.984152 
0.9609420 	 1.016975 
0.9609559 	 1.048245 
0.9609698 	 1.032010 
0.9609836 	 1.012043 
0.9609975 	 0.964844 
0.9610114 	 0.963516 
0.9610252 	 0.876332 
0.9610391 	 0.841047 
0.9610530 	 0.814924 
0.9610668 	 0.822040 
0.9610807 	 0.825617 
0.9610946 	 0.851536 
0.9611084 	 0.940154 
0.9611223 	 0.972014 
0.9611362 	 0.978026 
0.9611500 	 0.990589 
0.9611639 	 1.003922 
0.9611778 	 1.006637 
0.9611916 	 1.021043 
0.9612055 	 1.067007 
0.9612194 	 1.083960 
0.9612332 	 1.093857 
0.9612471 	 1.039320 
0.9612610 	 0.962747 
0.9612748 	 0.974416 
0.9612887 	 1.013621 
0.9613026 	 1.038814 
0.9613164 	 1.040957 
0.9613303 	 1.037753 
0.9613442 	 1.042795 
0.9613580 	 0.991330 
0.9613719 	 0.940731 
0.9613858 	 0.908673 
0.9613996 	 0.879023 
0.9614135 	 0.903586 
0.9614274 	 0.905725 
0.9614412 	 0.992238 
0.9614551 	 1.023867 
0.9614690 	 1.046384 
0.9614828 	 1.041583 
0.9614967 	 1.014112 
0.9615106 	 0.957595 
0.9615244 	 0.966462 
0.9615383 	 0.978107 
0.9615522 	 1.008300 
0.9615660 	 1.026436 
0.9615799 	 1.071427 
0.9615938 	 1.057335 
0.9616076 	 1.042937 
0.9616215 	 1.025818 
0.9616354 	 0.997177 
0.9616492 	 0.960860 
0.9616631 	 0.947503 
0.9616770 	 0.974152 
0.9616908 	 1.007512 
0.9617047 	 1.024073 
0.9617186 	 1.053351 
0.9617324 	 0.986979 
0.9617463 	 0.888726 
0.9617602 	 0.861659 
0.9617740 	 0.896463 
0.9617879 	 0.968828 
0.9618018 	 0.990213 
0.9618156 	 1.036024 
0.9618295 	 1.034592 
0.9618434 	 1.046197 
0.9618572 	 1.046047 
0.9618711 	 1.018009 
0.9618850 	 0.950917 
0.9618988 	 0.914993 
0.9619127 	 0.856174 
0.9619266 	 0.841441 
0.9619404 	 0.833771 
0.9619543 	 0.865777 
0.9619682 	 0.889509 
0.9619820 	 0.967136 
0.9619959 	 0.992020 
0.9620098 	 1.003566 
0.9620236 	 1.008903 
0.9620375 	 1.001015 
0.9620514 	 0.971369 
0.9620652 	 0.927045 
0.9620791 	 0.974741 
0.9620930 	 1.021351 
0.9621068 	 1.033026 
0.9621207 	 1.060422 
0.9621346 	 1.061941 
0.9621484 	 1.006738 
0.9621623 	 0.995429 
0.9621762 	 0.994478 
0.9621900 	 0.978504 
0.9622039 	 1.019318 
0.9622178 	 1.073776 
0.9622316 	 1.072279 
0.9622455 	 0.957340 
0.9622594 	 0.843178 
0.9622732 	 0.808014 
0.9622871 	 0.805792 
0.9623010 	 0.817224 
0.9623148 	 0.887153 
0.9623287 	 0.997556 
0.9623426 	 1.116245 
0.9623564 	 1.195240 
0.9623703 	 1.043821 
0.9623842 	 0.989496 
0.9623980 	 0.952959 
0.9624119 	 0.929071 
0.9624258 	 0.907563 
0.9624396 	 0.946084 
0.9624535 	 0.996136 
0.9624674 	 1.058631 
0.9624812 	 1.076176 
0.9624951 	 1.137132 
0.9625089 	 1.111496 
0.9625228 	 1.057974 
0.9625367 	 1.026504 
0.9625505 	 1.004601 
0.9625644 	 0.979990 
0.9625783 	 0.955284 
0.9625921 	 0.916398 
0.9626060 	 0.867290 
0.9626199 	 0.853879 
0.9626337 	 0.892971 
0.9626476 	 0.907584 
0.9626615 	 0.914438 
0.9626753 	 0.886309 
0.9626892 	 0.876814 
0.9627031 	 0.910156 
0.9627169 	 0.963155 
0.9627308 	 0.975216 
0.9627447 	 0.980045 
0.9627585 	 0.949758 
0.9627724 	 0.928171 
0.9627863 	 0.901006 
0.9628001 	 0.879177 
0.9628140 	 0.803969 
0.9628279 	 0.743830 
0.9628417 	 0.754110 
0.9628556 	 0.819266 
0.9628695 	 0.894105 
0.9628833 	 0.949615 
0.9628972 	 0.987073 
0.9629111 	 1.032372 
0.9629249 	 1.047460 
0.9629388 	 1.023608 
0.9629527 	 1.002132 
0.9629665 	 1.000022 
0.9629804 	 1.014052 
0.9629943 	 1.022969 
0.9630081 	 1.046412 
0.9630220 	 1.034875 
0.9630359 	 1.011798 
0.9630497 	 0.962798 
0.9630636 	 0.941795 
0.9630775 	 0.985770 
0.9630913 	 1.034028 
0.9631052 	 1.048516 
0.9631191 	 1.044635 
0.9631329 	 1.035159 
0.9631468 	 1.043521 
0.9631607 	 1.005405 
0.9631745 	 0.988336 
0.9631884 	 0.963091 
0.9632023 	 0.994695 
0.9632161 	 1.005770 
0.9632300 	 1.030471 
0.9632439 	 1.009064 
0.9632577 	 1.011913 
0.9632716 	 1.035681 
0.9632855 	 1.059420 
0.9632993 	 1.026660 
0.9633132 	 1.037062 
0.9633271 	 1.006892 
0.9633409 	 0.990837 
0.9633548 	 1.020133 
0.9633687 	 1.019006 
0.9633825 	 0.982704 
0.9633964 	 0.992110 
0.9634103 	 0.970522 
0.9634241 	 0.997271 
0.9634380 	 0.999873 
0.9634519 	 0.983838 
0.9634657 	 0.979458 
0.9634796 	 0.993803 
0.9634935 	 0.959008 
0.9635073 	 0.926380 
0.9635212 	 0.908414 
0.9635351 	 0.948439 
0.9635489 	 1.011281 
0.9635628 	 1.042264 
0.9635767 	 1.005228 
0.9635905 	 0.876897 
0.9636044 	 0.750656 
0.9636183 	 0.711651 
0.9636321 	 0.696589 
0.9636460 	 0.766369 
0.9636599 	 0.871136 
0.9636737 	 0.970547 
0.9636876 	 1.016011 
0.9637015 	 1.004854 
0.9637153 	 0.985936 
0.9637292 	 0.996828 
0.9637431 	 0.993157 
0.9637569 	 1.005651 
0.9637708 	 1.001297 
0.9637847 	 0.961683 
0.9637985 	 0.936401 
0.9638124 	 0.922988 
0.9638263 	 0.898476 
0.9638401 	 0.876942 
0.9638540 	 0.867944 
0.9638679 	 0.965744 
0.9638817 	 1.034495 
0.9638956 	 1.052400 
0.9639095 	 1.063592 
0.9639233 	 1.018553 
0.9639372 	 0.953139 
0.9639511 	 0.905476 
0.9639649 	 0.909386 
0.9639788 	 0.864343 
0.9639927 	 0.698656 
0.9640065 	 0.514440 
0.9640204 	 0.380731 
0.9640343 	 0.383711 
0.9640481 	 0.555867 
0.9640620 	 0.775433 
0.9640759 	 0.969525 
0.9640897 	 1.020957 
0.9641036 	 1.002706 
0.9641175 	 1.000762 
0.9641313 	 0.999019 
0.9641452 	 0.997823 
0.9641591 	 0.997367 
0.9641729 	 0.991596 
0.9641868 	 1.007359 
0.9642007 	 1.009755 
0.9642145 	 1.023304 
0.9642284 	 1.025434 
0.9642423 	 1.047958 
0.9642561 	 1.024991 
0.9642700 	 1.031190 
0.9642839 	 1.049708 
0.9642977 	 1.100871 
0.9643116 	 1.070181 
0.9643255 	 1.039038 
0.9643393 	 0.988214 
0.9643532 	 0.934450 
0.9643671 	 0.884844 
0.9643809 	 0.871740 
0.9643948 	 0.902883 
0.9644087 	 0.960390 
0.9644225 	 1.027697 
0.9644364 	 1.059715 
0.9644503 	 1.037325 
0.9644641 	 1.006056 
0.9644780 	 0.921206 
0.9644919 	 0.870260 
0.9645057 	 0.839132 
0.9645196 	 0.897054 
0.9645335 	 0.985676 
0.9645473 	 1.053636 
0.9645612 	 1.061742 
0.9645751 	 1.038575 
0.9645889 	 1.016931 
0.9646028 	 0.989062 
0.9646167 	 0.924602 
0.9646305 	 0.905445 
0.9646444 	 0.927793 
0.9646583 	 0.994420 
0.9646721 	 1.023015 
0.9646860 	 1.041309 
0.9646999 	 1.030067 
0.9647137 	 1.049947 
0.9647276 	 1.054769 
0.9647415 	 1.029456 
0.9647553 	 0.941080 
0.9647692 	 0.899450 
0.9647831 	 0.918048 
0.9647969 	 0.947444 
0.9648108 	 0.853447 
0.9648247 	 0.904681 
0.9648385 	 0.963133 
0.9648524 	 1.017289 
0.9648663 	 1.050080 
0.9648801 	 1.048488 
0.9648940 	 0.905029 
0.9649079 	 0.713494 
0.9649217 	 0.565083 
0.9649356 	 0.457100 
0.9649495 	 0.485566 
0.9649633 	 0.645566 
0.9649772 	 0.802902 
0.9649911 	 0.854662 
0.9650049 	 0.898399 
0.9650188 	 0.971907 
0.9650327 	 0.971507 
0.9650465 	 0.987661 
0.9650604 	 1.010437 
0.9650743 	 1.046710 
0.9650881 	 1.068217 
0.9651020 	 1.092163 
0.9651159 	 1.053732 
0.9651297 	 1.007501 
0.9651436 	 0.970019 
0.9651575 	 0.937168 
0.9651713 	 0.937465 
0.9651852 	 0.945110 
0.9651991 	 0.924628 
0.9652129 	 0.913155 
0.9652268 	 0.956774 
0.9652407 	 1.007361 
0.9652545 	 1.010807 
0.9652684 	 0.969879 
0.9652823 	 0.901252 
0.9652961 	 0.891527 
0.9653100 	 0.953694 
0.9653239 	 1.002826 
0.9653377 	 1.018260 
0.9653516 	 0.997441 
0.9653655 	 0.978382 
0.9653793 	 0.953568 
0.9653932 	 0.978253 
0.9654071 	 0.985080 
0.9654209 	 0.975127 
0.9654348 	 0.951063 
0.9654487 	 0.969838 
0.9654625 	 1.010054 
0.9654764 	 1.014413 
0.9654903 	 0.956334 
0.9655041 	 0.875161 
0.9655180 	 0.830091 
0.9655319 	 0.876824 
0.9655457 	 0.925048 
0.9655596 	 0.917406 
0.9655735 	 0.886536 
0.9655873 	 0.880623 
0.9656012 	 0.904075 
0.9656151 	 0.982119 
0.9656289 	 1.014962 
0.9656428 	 1.000974 
0.9656567 	 0.979217 
0.9656705 	 0.984135 
0.9656844 	 1.004302 
0.9656983 	 1.039762 
0.9657121 	 1.069538 
0.9657260 	 1.053261 
0.9657399 	 1.016352 
0.9657537 	 0.958957 
0.9657676 	 0.862254 
0.9657815 	 0.791869 
0.9657953 	 0.830001 
0.9658092 	 0.878887 
0.9658231 	 0.909929 
0.9658369 	 0.929120 
0.9658508 	 0.951634 
0.9658647 	 0.994852 
0.9658785 	 1.007650 
0.9658924 	 0.982959 
0.9659063 	 0.926692 
0.9659201 	 0.873300 
0.9659340 	 0.866094 
0.9659479 	 0.947747 
0.9659617 	 1.054715 
0.9659756 	 1.104899 
0.9659895 	 1.077517 
0.9660033 	 1.051674 
0.9660172 	 1.039868 
0.9660311 	 1.002688 
0.9660449 	 0.960417 
0.9660588 	 0.953752 
0.9660727 	 0.982186 
0.9660865 	 0.950592 
0.9661004 	 0.913122 
0.9661143 	 0.876703 
0.9661281 	 0.863974 
0.9661420 	 0.879479 
0.9661559 	 0.909967 
0.9661697 	 0.943589 
0.9661836 	 0.980202 
0.9661975 	 0.991611 
0.9662113 	 0.985812 
0.9662252 	 0.971567 
0.9662391 	 0.987406 
0.9662529 	 1.011366 
0.9662668 	 1.040303 
0.9662807 	 1.024138 
0.9662945 	 1.004519 
0.9663084 	 1.013161 
0.9663223 	 1.027378 
0.9663361 	 0.936137 
0.9663500 	 0.843467 
0.9663639 	 0.853548 
0.9663777 	 0.892420 
0.9663916 	 0.901617 
0.9664055 	 0.926914 
0.9664193 	 0.920528 
0.9664332 	 0.885940 
0.9664471 	 0.922854 
0.9664609 	 1.056395 
0.9664748 	 1.123214 
0.9664887 	 1.003186 
0.9665025 	 0.958462 
0.9665164 	 0.982684 
0.9665303 	 0.981574 
0.9665441 	 0.982579 
0.9665580 	 1.004387 
0.9665719 	 0.971698 
0.9665857 	 0.940656 
0.9665996 	 0.928372 
0.9666135 	 0.916827 
0.9666273 	 0.933483 
0.9666412 	 0.935813 
0.9666551 	 0.924490 
0.9666689 	 0.895677 
0.9666828 	 0.939183 
0.9666967 	 1.040438 
0.9667105 	 1.028934 
0.9667244 	 0.898524 
0.9667383 	 0.832312 
0.9667521 	 0.823172 
0.9667660 	 0.833042 
0.9667799 	 0.922747 
0.9667937 	 0.992255 
0.9668076 	 1.031403 
0.9668215 	 1.026573 
0.9668353 	 0.983867 
0.9668492 	 0.945731 
0.9668631 	 0.930743 
0.9668769 	 0.981975 
0.9668908 	 1.020693 
0.9669047 	 1.008524 
0.9669185 	 0.931756 
0.9669324 	 0.848848 
0.9669463 	 0.828359 
0.9669601 	 0.931836 
0.9669740 	 0.985450 
0.9669879 	 0.986492 
0.9670017 	 0.986976 
0.9670156 	 1.028877 
0.9670295 	 1.066346 
0.9670433 	 1.071275 
0.9670572 	 1.070753 
0.9670711 	 1.066474 
0.9670849 	 1.041317 
0.9670988 	 1.019476 
0.9671127 	 1.014292 
0.9671265 	 1.010051 
0.9671404 	 1.021707 
0.9671543 	 1.018165 
0.9671681 	 0.989099 
0.9671820 	 0.954145 
0.9671959 	 0.945006 
0.9672097 	 0.953981 
0.9672236 	 0.966699 
0.9672375 	 0.893362 
0.9672513 	 0.741336 
0.9672652 	 0.686116 
0.9672791 	 0.810038 
0.9672929 	 0.996861 
0.9673068 	 1.090417 
0.9673207 	 1.038288 
0.9673345 	 1.003474 
0.9673484 	 0.988877 
0.9673623 	 0.983525 
0.9673761 	 0.976019 
0.9673900 	 0.974645 
0.9674039 	 1.004581 
0.9674177 	 1.031881 
0.9674316 	 1.034406 
0.9674455 	 1.024338 
0.9674593 	 1.025431 
0.9674732 	 1.022774 
0.9674871 	 1.001560 
0.9675009 	 0.927841 
0.9675148 	 0.875663 
0.9675287 	 0.878130 
0.9675425 	 0.916800 
0.9675564 	 0.931393 
0.9675703 	 0.900416 
0.9675841 	 0.882420 
0.9675980 	 0.913073 
0.9676119 	 0.959270 
0.9676257 	 0.967119 
0.9676396 	 0.977509 
0.9676535 	 0.987648 
0.9676673 	 1.010370 
0.9676812 	 1.002375 
0.9676951 	 0.956887 
0.9677089 	 0.915746 
0.9677228 	 0.813023 
0.9677367 	 0.648269 
0.9677505 	 0.451654 
0.9677644 	 0.378407 
0.9677783 	 0.476309 
0.9677921 	 0.670431 
0.9678060 	 0.807211 
0.9678199 	 0.858719 
0.9678337 	 0.863818 
0.9678476 	 0.871579 
0.9678615 	 0.863903 
0.9678753 	 0.899739 
0.9678892 	 0.925243 
0.9679031 	 0.952256 
0.9679169 	 1.000140 
0.9679308 	 1.007445 
0.9679447 	 1.034544 
0.9679585 	 1.053807 
0.9679724 	 1.057577 
0.9679863 	 1.042668 
0.9680001 	 1.047019 
0.9680140 	 1.028422 
0.9680279 	 1.026711 
0.9680417 	 1.010907 
0.9680556 	 1.003045 
0.9680695 	 0.975142 
0.9680833 	 0.930875 
0.9680972 	 0.917098 
0.9681111 	 0.943629 
0.9681249 	 0.960521 
0.9681388 	 0.955386 
0.9681527 	 0.927702 
0.9681665 	 0.914638 
0.9681804 	 0.970196 
0.9681943 	 1.045014 
0.9682081 	 1.084396 
0.9682220 	 1.080957 
0.9682359 	 1.061050 
0.9682497 	 1.024760 
0.9682636 	 1.062018 
0.9682775 	 1.117921 
0.9682913 	 1.022429 
0.9683052 	 0.959400 
0.9683191 	 0.978162 
0.9683329 	 1.043293 
0.9683468 	 1.063290 
0.9683607 	 1.080909 
0.9683745 	 1.058236 
0.9683884 	 0.992513 
0.9684023 	 0.916854 
0.9684161 	 0.879490 
0.9684300 	 0.913207 
0.9684439 	 0.979351 
0.9684577 	 1.023362 
0.9684716 	 1.041396 
0.9684855 	 1.070176 
0.9684993 	 1.087068 
0.9685132 	 1.068968 
0.9685271 	 1.049091 
0.9685409 	 1.019990 
0.9685548 	 1.015404 
0.9685687 	 1.038597 
0.9685825 	 1.050470 
0.9685964 	 1.064866 
0.9686103 	 1.046927 
0.9686241 	 0.966343 
0.9686380 	 0.919118 
0.9686519 	 0.899098 
0.9686657 	 0.936448 
0.9686796 	 0.995369 
0.9686935 	 1.022332 
0.9687073 	 1.025465 
0.9687212 	 1.048556 
0.9687351 	 1.064781 
0.9687489 	 1.048912 
0.9687628 	 1.022246 
0.9687767 	 0.972528 
0.9687905 	 0.906559 
0.9688044 	 0.896366 
0.9688183 	 0.928153 
0.9688321 	 0.995473 
0.9688460 	 1.007150 
0.9688599 	 1.002539 
0.9688737 	 1.004696 
0.9688876 	 1.019011 
0.9689015 	 1.003303 
0.9689153 	 0.965084 
0.9689292 	 0.895487 
0.9689431 	 0.898602 
0.9689569 	 0.937414 
0.9689708 	 1.012579 
0.9689847 	 1.049909 
0.9689985 	 1.038038 
0.9690124 	 1.010865 
0.9690263 	 0.976719 
0.9690401 	 0.932694 
0.9690540 	 0.860171 
0.9690679 	 0.716448 
0.9690817 	 0.537084 
0.9690956 	 0.452602 
0.9691095 	 0.531067 
0.9691233 	 0.731606 
0.9691372 	 0.894085 
0.9691511 	 0.961920 
0.9691649 	 0.994359 
0.9691788 	 1.002789 
0.9691927 	 0.973628 
0.9692065 	 0.960143 
0.9692204 	 0.944507 
0.9692343 	 0.960097 
0.9692481 	 0.971455 
0.9692620 	 0.986312 
0.9692759 	 0.950597 
0.9692897 	 0.929056 
0.9693036 	 0.883775 
0.9693175 	 0.865168 
0.9693313 	 0.904746 
0.9693452 	 0.941727 
0.9693591 	 0.975189 
0.9693729 	 1.018338 
0.9693868 	 1.061260 
0.9694007 	 1.088688 
0.9694145 	 1.067834 
0.9694284 	 1.030113 
0.9694423 	 0.985483 
0.9694561 	 0.955320 
0.9694700 	 0.960853 
0.9694839 	 0.956898 
0.9694977 	 0.966245 
0.9695116 	 0.966229 
0.9695255 	 0.954111 
0.9695393 	 0.938809 
0.9695532 	 0.927789 
0.9695671 	 0.915029 
0.9695809 	 0.844172 
0.9695948 	 0.794967 
0.9696087 	 0.802231 
0.9696225 	 0.886510 
0.9696364 	 0.958557 
0.9696503 	 0.981630 
0.9696641 	 0.996418 
0.9696780 	 0.967106 
0.9696919 	 0.957544 
0.9697057 	 0.966189 
0.9697196 	 0.975433 
0.9697335 	 1.032643 
0.9697473 	 1.030917 
0.9697612 	 1.021419 
0.9697751 	 0.980846 
0.9697889 	 0.917968 
0.9698028 	 0.920523 
0.9698167 	 0.978962 
0.9698305 	 1.026801 
0.9698444 	 1.037880 
0.9698583 	 1.021079 
0.9698721 	 1.016741 
0.9698860 	 1.018529 
0.9698999 	 1.020064 
0.9699137 	 1.025159 
0.9699276 	 0.998874 
0.9699415 	 0.978955 
0.9699553 	 0.965325 
0.9699692 	 0.955824 
0.9699831 	 0.972865 
0.9699969 	 0.981854 
0.9700108 	 1.007310 
0.9700247 	 1.037420 
0.9700385 	 1.064170 
0.9700524 	 1.056541 
0.9700663 	 1.029512 
0.9700801 	 1.007616 
0.9700940 	 1.003165 
0.9701079 	 1.000773 
0.9701217 	 0.978748 
0.9701356 	 0.949437 
0.9701495 	 0.902813 
0.9701633 	 0.881208 
0.9701772 	 0.871620 
0.9701911 	 0.875708 
0.9702049 	 0.907377 
0.9702188 	 0.971989 
0.9702327 	 1.024112 
0.9702465 	 1.051896 
0.9702604 	 1.042810 
0.9702743 	 1.049968 
0.9702881 	 1.055213 
0.9703020 	 1.071849 
0.9703159 	 1.062882 
0.9703297 	 1.043444 
0.9703436 	 1.036710 
0.9703575 	 1.034265 
0.9703713 	 0.999617 
0.9703852 	 0.911209 
0.9703991 	 0.773867 
0.9704129 	 0.736733 
0.9704268 	 0.812827 
0.9704407 	 0.877135 
0.9704545 	 0.955021 
0.9704684 	 1.023038 
0.9704823 	 0.984399 
0.9704961 	 0.943078 
0.9705100 	 0.950128 
0.9705239 	 0.952711 
0.9705377 	 0.977275 
0.9705516 	 0.994424 
0.9705655 	 1.003248 
0.9705793 	 1.028131 
0.9705932 	 1.035944 
0.9706071 	 1.031960 
0.9706209 	 0.998297 
0.9706348 	 1.018268 
0.9706487 	 1.003232 
0.9706625 	 1.010435 
0.9706764 	 1.008821 
0.9706903 	 0.961032 
0.9707041 	 0.935387 
0.9707180 	 0.904662 
0.9707319 	 0.825751 
0.9707457 	 0.665615 
0.9707596 	 0.456012 
0.9707735 	 0.371659 
0.9707873 	 0.507643 
0.9708012 	 0.697752 
0.9708151 	 0.826546 
0.9708289 	 0.923713 
0.9708428 	 0.957253 
0.9708567 	 0.932580 
0.9708705 	 0.877365 
0.9708844 	 0.894411 
0.9708983 	 0.948281 
0.9709121 	 1.000960 
0.9709260 	 1.011205 
0.9709399 	 1.012039 
0.9709537 	 1.014997 
0.9709676 	 1.036577 
0.9709815 	 1.053674 
0.9709953 	 1.019939 
0.9710092 	 0.967414 
0.9710230 	 0.922770 
0.9710369 	 0.914969 
0.9710508 	 0.941672 
0.9710646 	 0.981980 
0.9710785 	 1.037041 
0.9710924 	 1.048603 
0.9711062 	 1.055030 
0.9711201 	 1.104046 
0.9711340 	 1.089192 
0.9711478 	 1.055787 
0.9711617 	 1.018048 
0.9711756 	 1.027413 
0.9711894 	 1.026593 
0.9712033 	 1.032054 
0.9712172 	 1.052937 
0.9712310 	 1.025910 
0.9712449 	 0.970064 
0.9712588 	 0.944545 
0.9712726 	 0.943195 
0.9712865 	 0.963136 
0.9713004 	 0.993173 
0.9713142 	 1.038040 
0.9713281 	 1.045765 
0.9713420 	 1.046875 
0.9713558 	 1.019039 
0.9713697 	 0.989712 
0.9713836 	 0.957168 
0.9713974 	 0.962335 
0.9714113 	 0.979495 
0.9714252 	 0.989634 
0.9714390 	 1.020228 
0.9714529 	 1.041971 
0.9714668 	 1.040444 
0.9714806 	 1.070416 
0.9714945 	 1.076102 
0.9715084 	 1.074511 
0.9715222 	 1.070951 
0.9715361 	 1.039852 
0.9715500 	 1.022801 
0.9715638 	 1.014512 
0.9715777 	 1.004666 
0.9715916 	 1.020622 
0.9716054 	 1.047962 
0.9716193 	 1.081406 
0.9716332 	 1.049415 
0.9716470 	 0.974320 
0.9716609 	 0.890871 
0.9716748 	 0.842061 
0.9716886 	 0.840113 
0.9717025 	 0.918201 
0.9717164 	 0.975214 
0.9717302 	 1.016606 
0.9717441 	 1.060066 
0.9717580 	 1.100643 
0.9717718 	 1.092757 
0.9717857 	 1.019382 
0.9717996 	 0.977473 
0.9718134 	 0.993718 
0.9718273 	 0.976108 
0.9718412 	 0.929657 
0.9718550 	 0.907866 
0.9718689 	 0.902817 
0.9718828 	 0.903493 
0.9718966 	 0.903335 
0.9719105 	 0.902856 
0.9719244 	 0.902986 


==> anc/HD61772/HD61772_80.dat <==
0.9464558 	 0.886252 
0.9464695 	 0.870885 
0.9464832 	 0.801731 
0.9464969 	 0.799407 
0.9465106 	 0.860003 
0.9465243 	 0.875448 
0.9465379 	 0.816369 
0.9465516 	 0.893491 
0.9465653 	 0.821296 
0.9465790 	 0.882620 
0.9465927 	 0.856434 
0.9466064 	 0.811040 
0.9466200 	 0.919590 
0.9466337 	 0.998731 
0.9466474 	 0.968995 
0.9466611 	 1.119849 
0.9466748 	 1.101159 
0.9466885 	 1.136006 
0.9467022 	 1.004389 
0.9467158 	 1.119213 
0.9467295 	 1.322985 
0.9467432 	 1.216927 
0.9467569 	 1.253198 
0.9467706 	 1.260799 
0.9467843 	 1.062314 
0.9467980 	 1.015777 
0.9468116 	 0.977517 
0.9468253 	 0.863848 
0.9468390 	 0.912330 
0.9468527 	 0.974266 
0.9468664 	 1.030169 
0.9468801 	 0.931902 
0.9468938 	 0.860349 
0.9469074 	 0.894951 
0.9469211 	 1.024907 
0.9469348 	 1.135184 
0.9469485 	 1.031674 
0.9469622 	 1.038872 
0.9469759 	 1.087681 
0.9469895 	 1.073045 
0.9470032 	 1.156351 
0.9470169 	 1.176768 
0.9470306 	 1.050893 
0.9470443 	 1.008246 
0.9470580 	 1.034788 
0.9470717 	 1.019113 
0.9470853 	 1.007571 
0.9470990 	 1.051104 
0.9471127 	 1.068381 
0.9471264 	 1.009593 
0.9471401 	 0.985993 
0.9471538 	 0.954098 
0.9471675 	 1.004044 
0.9471811 	 1.168793 
0.9471948 	 0.705614 
0.9472085 	 0.762602 
0.9472222 	 0.915035 
0.9472359 	 0.927202 
0.9472496 	 0.916226 
0.9472632 	 1.155304 
0.9472769 	 1.200233 
0.9472906 	 1.092024 
0.9473043 	 1.044923 
0.9473180 	 0.872263 
0.9473317 	 0.826786 
0.9473454 	 0.899009 
0.9473590 	 0.917765 
0.9473727 	 0.985897 
0.9473864 	 1.041245 
0.9474001 	 1.043991 
0.9474138 	 0.925989 
0.9474275 	 0.998953 
0.9474412 	 1.025837 
0.9474548 	 1.058665 
0.9474685 	 1.084534 
0.9474822 	 1.058700 
0.9474959 	 1.155479 
0.9475096 	 1.133031 
0.9475233 	 1.062901 
0.9475369 	 1.019406 
0.9475506 	 1.177439 
0.9475643 	 0.945084 
0.9475780 	 0.753007 
0.9475917 	 0.851398 
0.9476054 	 0.881595 
0.9476191 	 0.972859 
0.9476327 	 1.043496 
0.9476464 	 1.023259 
0.9476601 	 1.053650 
0.9476738 	 1.121552 
0.9476875 	 0.978904 
0.9477012 	 0.988554 
0.9477149 	 0.908172 
0.9477285 	 0.923536 
0.9477422 	 0.994609 
0.9477559 	 0.932398 
0.9477696 	 1.051501 
0.9477833 	 1.083620 
0.9477970 	 0.954641 
0.9478106 	 0.917456 
0.9478243 	 1.008635 
0.9478380 	 0.994735 
0.9478517 	 1.002677 
0.9478654 	 1.010329 
0.9478791 	 1.016171 
0.9478928 	 0.955212 
0.9479064 	 0.927588 
0.9479201 	 0.876446 
0.9479338 	 0.944387 
0.9479475 	 0.891017 
0.9479612 	 0.889809 
0.9479749 	 0.766776 
0.9479886 	 0.792918 
0.9480022 	 0.892478 
0.9480159 	 1.012821 
0.9480296 	 1.076906 
0.9480433 	 1.049841 
0.9480570 	 1.059479 
0.9480707 	 1.004588 
0.9480843 	 0.956289 
0.9480980 	 0.966924 
0.9481117 	 0.875556 
0.9481254 	 0.807715 
0.9481391 	 0.846298 
0.9481528 	 0.952653 
0.9481665 	 1.005202 
0.9481801 	 1.067875 
0.9481938 	 1.082847 
0.9482075 	 1.067743 
0.9482212 	 1.121823 
0.9482349 	 1.228024 
0.9482486 	 1.354004 
0.9482623 	 1.468259 
0.9482759 	 1.363621 
0.9482896 	 1.124520 
0.9483033 	 0.983742 
0.9483170 	 0.965022 
0.9483307 	 0.979085 
0.9483444 	 0.999812 
0.9483580 	 0.922065 
0.9483717 	 0.972804 
0.9483854 	 1.205506 
0.9483991 	 1.363307 
0.9484128 	 1.605004 
0.9484265 	 0.751062 
0.9484402 	 0.921881 
0.9484538 	 1.106096 
0.9484675 	 1.208879 
0.9484812 	 1.262263 
0.9484949 	 1.200146 
0.9485086 	 1.064240 
0.9485223 	 1.057341 
0.9485360 	 1.013708 
0.9485496 	 0.960219 
0.9485633 	 0.991884 
0.9485770 	 1.009415 
0.9485907 	 1.055832 
0.9486044 	 1.045606 
0.9486181 	 1.067214 
0.9486317 	 1.046490 
0.9486454 	 0.967505 
0.9486591 	 0.871223 
0.9486728 	 0.897121 
0.9486865 	 0.828294 
0.9487002 	 0.875068 
0.9487139 	 0.837552 
0.9487275 	 0.882701 
0.9487412 	 0.899789 
0.9487549 	 0.908796 
0.9487686 	 0.939857 
0.9487823 	 1.007307 
0.9487960 	 0.949885 
0.9488097 	 0.904909 
0.9488233 	 0.895674 
0.9488370 	 0.857945 
0.9488507 	 0.975520 
0.9488644 	 0.995322 
0.9488781 	 0.953703 
0.9488918 	 0.956171 
0.9489055 	 0.966669 
0.9489191 	 0.981598 
0.9489328 	 0.902825 
0.9489465 	 0.818401 
0.9489602 	 0.882282 
0.9489739 	 0.882548 
0.9489876 	 0.868513 
0.9490012 	 0.831441 
0.9490149 	 0.894164 
0.9490286 	 0.886940 
0.9490423 	 0.960413 
0.9490560 	 0.914208 
0.9490697 	 0.917694 
0.9490834 	 0.829587 
0.9490970 	 0.826085 
0.9491107 	 0.887581 
0.9491244 	 1.001181 
0.9491381 	 1.053009 
0.9491518 	 1.069460 
0.9491655 	 1.044451 
0.9491792 	 1.062266 
0.9491928 	 0.982274 
0.9492065 	 0.985707 
0.9492202 	 1.024255 
0.9492339 	 1.057454 
0.9492476 	 1.082362 
0.9492613 	 1.072446 
0.9492749 	 1.069797 
0.9492886 	 1.027570 
0.9493023 	 1.020980 
0.9493160 	 0.970059 
0.9493297 	 0.990609 
0.9493434 	 0.961198 
0.9493571 	 0.964338 
0.9493707 	 1.012946 
0.9493844 	 1.066750 
0.9493981 	 1.028159 
0.9494118 	 0.999428 
0.9494255 	 0.902320 
0.9494392 	 0.926922 
0.9494529 	 0.975152 
0.9494665 	 1.014786 
0.9494802 	 1.014937 
0.9494939 	 1.009480 
0.9495076 	 0.973812 
0.9495213 	 0.933976 
0.9495350 	 0.870071 
0.9495486 	 0.896533 
0.9495623 	 0.970588 
0.9495760 	 0.976281 
0.9495897 	 0.978042 
0.9496034 	 0.958206 
0.9496171 	 1.004893 
0.9496308 	 1.164038 
0.9496444 	 1.227579 
0.9496581 	 1.341079 
0.9496718 	 0.932224 
0.9496855 	 0.539833 
0.9496992 	 0.763545 
0.9497129 	 0.887785 
0.9497266 	 0.957319 
0.9497402 	 1.000231 
0.9497539 	 1.053972 
0.9497676 	 1.044656 
0.9497813 	 1.005121 
0.9497950 	 0.948717 
0.9498087 	 0.887472 
0.9498223 	 0.845927 
0.9498360 	 0.809133 
0.9498497 	 0.853596 
0.9498634 	 0.919095 
0.9498771 	 0.995905 
0.9498908 	 1.052085 
0.9499045 	 1.037542 
0.9499181 	 0.959858 
0.9499318 	 0.878200 
0.9499455 	 0.910210 
0.9499592 	 0.985466 
0.9499729 	 1.235913 
0.9499866 	 1.231677 
0.9500003 	 1.024345 
0.9500139 	 1.044244 
0.9500276 	 1.065395 
0.9500413 	 1.023604 
0.9500550 	 1.004207 
0.9500687 	 0.973968 
0.9500824 	 1.010673 
0.9500960 	 0.999124 
0.9501097 	 1.031021 
0.9501234 	 1.074237 
0.9501371 	 1.068368 
0.9501508 	 1.079463 
0.9501645 	 1.129842 
0.9501782 	 1.040654 
0.9501918 	 1.047144 
0.9502055 	 0.932482 
0.9502192 	 0.946146 
0.9502329 	 0.880648 
0.9502466 	 0.922038 
0.9502603 	 1.001998 
0.9502740 	 1.102606 
0.9502876 	 1.224823 
0.9503013 	 1.313246 
0.9503150 	 1.544189 
0.9503287 	 1.303023 
0.9503424 	 0.798920 
0.9503561 	 0.744380 
0.9503697 	 0.811252 
0.9503834 	 0.915110 
0.9503971 	 0.994642 
0.9504108 	 0.973970 
0.9504245 	 0.764783 
0.9504382 	 0.773566 
0.9504519 	 0.845072 
0.9504655 	 0.925096 
0.9504792 	 0.994251 
0.9504929 	 1.027153 
0.9505066 	 1.027015 
0.9505203 	 1.050612 
0.9505340 	 1.048969 
0.9505477 	 0.990978 
0.9505613 	 1.003232 
0.9505750 	 0.963089 
0.9505887 	 0.937904 
0.9506024 	 0.901937 
0.9506161 	 0.875382 
0.9506298 	 0.840078 
0.9506435 	 0.877643 
0.9506571 	 0.940234 
0.9506708 	 0.970824 
0.9506845 	 1.015152 
0.9506982 	 0.973324 
0.9507119 	 0.933951 
0.9507256 	 0.929904 
0.9507392 	 0.928454 
0.9507529 	 0.949903 
0.9507666 	 0.911762 
0.9507803 	 0.906787 
0.9507940 	 0.861888 
0.9508077 	 0.865375 
0.9508214 	 0.897693 
0.9508350 	 0.925515 
0.9508487 	 0.957148 
0.9508624 	 1.005367 
0.9508761 	 1.019318 
0.9508898 	 1.029682 
0.9509035 	 1.004549 
0.9509172 	 0.936990 
0.9509308 	 0.921298 
0.9509445 	 0.938480 
0.9509582 	 0.954422 
0.9509719 	 0.986275 
0.9509856 	 1.006067 
0.9509993 	 1.033099 
0.9510129 	 1.035657 
0.9510266 	 1.018154 
0.9510403 	 0.985038 
0.9510540 	 0.924298 
0.9510677 	 0.876878 
0.9510814 	 0.843267 
0.9510951 	 0.861766 
0.9511087 	 0.950585 
0.9511224 	 1.000737 
0.9511361 	 1.054083 
0.9511498 	 1.034262 
0.9511635 	 1.012600 
0.9511772 	 0.928698 
0.9511909 	 0.798559 
0.9512045 	 0.731722 
0.9512182 	 0.766544 
0.9512319 	 0.842296 
0.9512456 	 0.884055 
0.9512593 	 0.873786 
0.9512730 	 0.795859 
0.9512866 	 0.764667 
0.9513003 	 0.819187 
0.9513140 	 0.891752 
0.9513277 	 0.907063 
0.9513414 	 0.881493 
0.9513551 	 0.912372 
0.9513688 	 0.926163 
0.9513824 	 0.969248 
0.9513961 	 1.005360 
0.9514098 	 1.053407 
0.9514235 	 1.036613 
0.9514372 	 0.957604 
0.9514509 	 0.970034 
0.9514646 	 0.960423 
0.9514782 	 0.977913 
0.9514919 	 0.959964 
0.9515056 	 0.898763 
0.9515193 	 0.791433 
0.9515330 	 0.765714 
0.9515467 	 0.803104 
0.9515603 	 0.887915 
0.9515740 	 0.916811 
0.9515877 	 0.974887 
0.9516014 	 0.996226 
0.9516151 	 1.016197 
0.9516288 	 0.999004 
0.9516425 	 1.007645 
0.9516561 	 1.017895 
0.9516698 	 1.071312 
0.9516835 	 1.072990 
0.9516972 	 0.962171 
0.9517109 	 0.848464 
0.9517246 	 0.843709 
0.9517383 	 0.879607 
0.9517519 	 0.946978 
0.9517656 	 0.985975 
0.9517793 	 0.993030 
0.9517930 	 0.957517 
0.9518067 	 0.935029 
0.9518204 	 0.967525 
0.9518340 	 0.979160 
0.9518477 	 0.974872 
0.9518614 	 1.041382 
0.9518751 	 1.031905 
0.9518888 	 1.086772 
0.9519025 	 1.138193 
0.9519162 	 1.248531 
0.9519298 	 1.303503 
0.9519435 	 1.037941 
0.9519572 	 0.789353 
0.9519709 	 0.843006 
0.9519846 	 0.790264 
0.9519983 	 0.736887 
0.9520120 	 0.724562 
0.9520256 	 0.776529 
0.9520393 	 0.820503 
0.9520530 	 0.862033 
0.9520667 	 0.888233 
0.9520804 	 0.965525 
0.9520941 	 0.991777 
0.9521077 	 0.990706 
0.9521214 	 1.021284 
0.9521351 	 1.070593 
0.9521488 	 1.149209 
0.9521625 	 1.233068 
0.9521762 	 1.165334 
0.9521899 	 0.783593 
0.9522035 	 0.620427 
0.9522172 	 0.671889 
0.9522309 	 0.763181 
0.9522446 	 0.894393 
0.9522583 	 0.988060 
0.9522720 	 1.013374 
0.9522857 	 1.012890 
0.9522993 	 1.025669 
0.9523130 	 0.989797 
0.9523267 	 0.960525 
0.9523404 	 0.971918 
0.9523541 	 0.981378 
0.9523678 	 1.008835 
0.9523814 	 1.033533 
0.9523951 	 1.065577 
0.9524088 	 1.109608 
0.9524225 	 1.170147 
0.9524362 	 1.301358 
0.9524499 	 1.439723 
0.9524636 	 1.272396 
0.9524772 	 1.063266 
0.9524909 	 0.875727 
0.9525046 	 0.967378 
0.9525183 	 1.025810 
0.9525320 	 1.079048 
0.9525457 	 1.068901 
0.9525594 	 1.031870 
0.9525730 	 1.060715 
0.9525867 	 1.051990 
0.9526004 	 0.985550 
0.9526141 	 0.969463 
0.9526278 	 0.965892 
0.9526415 	 1.002302 
0.9526552 	 1.036854 
0.9526688 	 1.041563 
0.9526825 	 1.042420 
0.9526962 	 0.983394 
0.9527099 	 0.943523 
0.9527236 	 0.948891 
0.9527373 	 1.032777 
0.9527509 	 1.090154 
0.9527646 	 0.982402 
0.9527783 	 1.002040 
0.9527920 	 1.042418 
0.9528057 	 1.004562 
0.9528194 	 0.918190 
0.9528331 	 0.824299 
0.9528467 	 0.768098 
0.9528604 	 0.757073 
0.9528741 	 0.766700 
0.9528878 	 0.761968 
0.9529015 	 0.738125 
0.9529152 	 0.740897 
0.9529289 	 0.785777 
0.9529425 	 0.867357 
0.9529562 	 0.919510 
0.9529699 	 0.974291 
0.9529836 	 0.975512 
0.9529973 	 0.970220 
0.9530110 	 0.974381 
0.9530246 	 0.988719 
0.9530383 	 1.043855 
0.9530520 	 1.091019 
0.9530657 	 1.167872 
0.9530794 	 1.226401 
0.9530931 	 1.068480 
0.9531068 	 0.916922 
0.9531204 	 0.927660 
0.9531341 	 0.881280 
0.9531478 	 0.804732 
0.9531615 	 0.776784 
0.9531752 	 0.772900 
0.9531889 	 0.795508 
0.9532026 	 0.819427 
0.9532162 	 0.883298 
0.9532299 	 0.912335 
0.9532436 	 0.911704 
0.9532573 	 0.960899 
0.9532710 	 1.005415 
0.9532847 	 1.024999 
0.9532983 	 1.061015 
0.9533120 	 1.031325 
0.9533257 	 0.966605 
0.9533394 	 0.931520 
0.9533531 	 0.943685 
0.9533668 	 0.947046 
0.9533805 	 0.976338 
0.9533941 	 1.044548 
0.9534078 	 1.093502 
0.9534215 	 1.076734 
0.9534352 	 1.050235 
0.9534489 	 1.037401 
0.9534626 	 1.006831 
0.9534763 	 0.988290 
0.9534899 	 0.984113 
0.9535036 	 0.992748 
0.9535173 	 1.008192 
0.9535310 	 1.032448 
0.9535447 	 1.040992 
0.9535584 	 1.054521 
0.9535720 	 1.052960 
0.9535857 	 1.028838 
0.9535994 	 0.969204 
0.9536131 	 0.977559 
0.9536268 	 0.981601 
0.9536405 	 0.985244 
0.9536542 	 0.989071 
0.9536678 	 0.986522 
0.9536815 	 0.952481 
0.9536952 	 0.883203 
0.9537089 	 0.817896 
0.9537226 	 0.755764 
0.9537363 	 0.750968 
0.9537500 	 0.793220 
0.9537636 	 0.862815 
0.9537773 	 0.951201 
0.9537910 	 1.014179 
0.9538047 	 1.055128 
0.9538184 	 1.097305 
0.9538321 	 1.084355 
0.9538457 	 0.848531 
0.9538594 	 0.713756 
0.9538731 	 0.770441 
0.9538868 	 0.788965 
0.9539005 	 0.849767 
0.9539142 	 0.935025 
0.9539279 	 1.004834 
0.9539415 	 1.036061 
0.9539552 	 1.041188 
0.9539689 	 1.012981 
0.9539826 	 0.988221 
0.9539963 	 0.976755 
0.9540100 	 0.972372 
0.9540237 	 1.014584 
0.9540373 	 1.056827 
0.9540510 	 1.088745 
0.9540647 	 1.127622 
0.9540784 	 1.112182 
0.9540921 	 1.033464 
0.9541058 	 0.985348 
0.9541194 	 0.965136 
0.9541331 	 0.962351 
0.9541468 	 0.973896 
0.9541605 	 1.001152 
0.9541742 	 0.989590 
0.9541879 	 0.934583 
0.9542016 	 0.878917 
0.9542152 	 0.903349 
0.9542289 	 0.920191 
0.9542426 	 0.955846 
0.9542563 	 0.986049 
0.9542700 	 1.014075 
0.9542837 	 1.045145 
0.9542974 	 1.094985 
0.9543110 	 1.146095 
0.9543247 	 1.166291 
0.9543384 	 1.079875 
0.9543521 	 0.996795 
0.9543658 	 0.984111 
0.9543795 	 0.949430 
0.9543932 	 0.941871 
0.9544068 	 0.976766 
0.9544205 	 1.016055 
0.9544342 	 1.055044 
0.9544479 	 1.062129 
0.9544616 	 1.056035 
0.9544753 	 1.044709 
0.9544889 	 1.019856 
0.9545026 	 1.006917 
0.9545163 	 1.001368 
0.9545300 	 1.011854 
0.9545437 	 1.018348 
0.9545574 	 1.035366 
0.9545711 	 1.052356 
0.9545847 	 0.980958 
0.9545984 	 0.924653 
0.9546121 	 0.977463 
0.9546258 	 1.126849 
0.9546395 	 1.269103 
0.9546532 	 1.135719 
0.9546669 	 1.121183 
0.9546805 	 1.000567 
0.9546942 	 0.945705 
0.9547079 	 1.005779 
0.9547216 	 1.029982 
0.9547353 	 0.991880 
0.9547490 	 0.959433 
0.9547626 	 0.906558 
0.9547763 	 0.814157 
0.9547900 	 0.669717 
0.9548037 	 0.531404 
0.9548174 	 0.441615 
0.9548311 	 0.537501 
0.9548448 	 0.742151 
0.9548584 	 0.842243 
0.9548721 	 0.895101 
0.9548858 	 0.901692 
0.9548995 	 0.923114 
0.9549132 	 0.946544 
0.9549269 	 0.918647 
0.9549406 	 0.942314 
0.9549542 	 0.977283 
0.9549679 	 1.005030 
0.9549816 	 1.002716 
0.9549953 	 0.943214 
0.9550090 	 0.900915 
0.9550227 	 0.899302 
0.9550363 	 0.944273 
0.9550500 	 0.983279 
0.9550637 	 1.042956 
0.9550774 	 1.083997 
0.9550911 	 1.163178 
0.9551048 	 1.167878 
0.9551185 	 1.085750 
0.9551321 	 1.011408 
0.9551458 	 0.992472 
0.9551595 	 1.001226 
0.9551732 	 0.998867 
0.9551869 	 1.028503 
0.9552006 	 1.050669 
0.9552143 	 1.051859 
0.9552279 	 0.980834 
0.9552416 	 0.909375 
0.9552553 	 0.903575 
0.9552690 	 0.937014 
0.9552827 	 0.947650 
0.9552964 	 0.947802 
0.9553100 	 1.004066 
0.9553237 	 1.057797 
0.9553374 	 1.088048 
0.9553511 	 1.055112 
0.9553648 	 0.997403 
0.9553785 	 0.971888 
0.9553922 	 0.965390 
0.9554058 	 0.909087 
0.9554195 	 0.864685 
0.9554332 	 0.828276 
0.9554469 	 0.851801 
0.9554606 	 0.922922 
0.9554743 	 0.989961 
0.9554880 	 0.978736 
0.9555016 	 0.889939 
0.9555153 	 0.838175 
0.9555290 	 0.883309 
0.9555427 	 0.989140 
0.9555564 	 1.158487 
0.9555701 	 1.321276 
0.9555837 	 1.345670 
0.9555974 	 1.011457 
0.9556111 	 0.925819 
0.9556248 	 0.950568 
0.9556385 	 0.921132 
0.9556522 	 0.934703 
0.9556659 	 1.038341 
0.9556795 	 1.121161 
0.9556932 	 1.136278 
0.9557069 	 1.098251 
0.9557206 	 1.115726 
0.9557343 	 1.080085 
0.9557480 	 1.041997 
0.9557617 	 1.013331 
0.9557753 	 0.961961 
0.9557890 	 0.898358 
0.9558027 	 0.896324 
0.9558164 	 0.935236 
0.9558301 	 1.007688 
0.9558438 	 0.986780 
0.9558574 	 0.891580 
0.9558711 	 0.912601 
0.9558848 	 0.974455 
0.9558985 	 0.967134 
0.9559122 	 0.967207 
0.9559259 	 0.950648 
0.9559396 	 0.987149 
0.9559532 	 1.121870 
0.9559669 	 1.226524 
0.9559806 	 1.150824 
0.9559943 	 0.986475 
0.9560080 	 0.965023 
0.9560217 	 0.977685 
0.9560354 	 0.965727 
0.9560490 	 1.015758 
0.9560627 	 1.077262 
0.9560764 	 1.144117 
0.9560901 	 1.128612 
0.9561038 	 1.106739 
0.9561175 	 1.072384 
0.9561311 	 0.983819 
0.9561448 	 0.896241 
0.9561585 	 0.901200 
0.9561722 	 0.953568 
0.9561859 	 1.012141 
0.9561996 	 1.043558 
0.9562133 	 1.060953 
0.9562269 	 1.054746 
0.9562406 	 1.058387 
0.9562543 	 1.069151 
0.9562680 	 1.026131 
0.9562817 	 1.002889 
0.9562954 	 0.945907 
0.9563091 	 0.876299 
0.9563227 	 0.824372 
0.9563364 	 0.809752 
0.9563501 	 0.859348 
0.9563638 	 0.892276 
0.9563775 	 0.900528 
0.9563912 	 0.953558 
0.9564049 	 0.983310 
0.9564185 	 0.998211 
0.9564322 	 1.022754 
0.9564459 	 1.066736 
0.9564596 	 1.101058 
0.9564733 	 1.172789 
0.9564870 	 1.192529 
0.9565006 	 1.177704 
0.9565143 	 1.096505 
0.9565280 	 0.932692 
0.9565417 	 0.809470 
0.9565554 	 0.825510 
0.9565691 	 0.897694 
0.9565828 	 1.003421 
0.9565964 	 1.095022 
0.9566101 	 1.144534 
0.9566238 	 1.104811 
0.9566375 	 0.961444 
0.9566512 	 0.858945 
0.9566649 	 0.893969 
0.9566786 	 0.934130 
0.9566922 	 0.974604 
0.9567059 	 1.023940 
0.9567196 	 1.110461 
0.9567333 	 1.226386 
0.9567470 	 1.196244 
0.9567607 	 1.084284 
0.9567743 	 1.006769 
0.9567880 	 0.992510 
0.9568017 	 0.999271 
0.9568154 	 0.976110 
0.9568291 	 0.949263 
0.9568428 	 0.940485 
0.9568565 	 0.967544 
0.9568701 	 1.029794 
0.9568838 	 1.190485 
0.9568975 	 1.308753 
0.9569112 	 1.154173 
0.9569249 	 0.955118 
0.9569386 	 0.981143 
0.9569523 	 1.025037 
0.9569659 	 1.029333 
0.9569796 	 1.038194 
0.9569933 	 1.008682 
0.9570070 	 0.981669 
0.9570207 	 0.928203 
0.9570344 	 0.897984 
0.9570480 	 0.890496 
0.9570617 	 0.866765 
0.9570754 	 0.877478 
0.9570891 	 0.946041 
0.9571028 	 1.040766 
0.9571165 	 1.123487 
0.9571302 	 1.151572 
0.9571438 	 1.011504 
0.9571575 	 0.860473 
0.9571712 	 0.747506 
0.9571849 	 0.695503 
0.9571986 	 0.679530 
0.9572123 	 0.700522 
0.9572260 	 0.752997 
0.9572396 	 0.824596 
0.9572533 	 0.937651 
0.9572670 	 1.022133 
0.9572807 	 1.033652 
0.9572944 	 0.984532 
0.9573081 	 0.971896 
0.9573217 	 0.979042 
0.9573354 	 0.978778 
0.9573491 	 1.009954 
0.9573628 	 1.088011 
0.9573765 	 1.019183 
0.9573902 	 0.884431 
0.9574039 	 0.880380 
0.9574175 	 0.911224 
0.9574312 	 0.878135 
0.9574449 	 0.863901 
0.9574586 	 0.875460 
0.9574723 	 0.963730 
0.9574860 	 1.048727 
0.9574997 	 1.086763 
0.9575133 	 1.074968 
0.9575270 	 1.036435 
0.9575407 	 0.993232 
0.9575544 	 0.989402 
0.9575681 	 0.977628 
0.9575818 	 1.004309 
0.9575954 	 1.009427 
0.9576091 	 0.950897 
0.9576228 	 0.805962 
0.9576365 	 0.690472 
0.9576502 	 0.699754 
0.9576639 	 0.780691 
0.9576776 	 0.798091 
0.9576912 	 0.821776 
0.9577049 	 0.864680 
0.9577186 	 0.963055 
0.9577323 	 1.034864 
0.9577460 	 1.078885 
0.9577597 	 1.068130 
0.9577734 	 1.052223 
0.9577870 	 1.032555 
0.9578007 	 1.009857 
0.9578144 	 0.971841 
0.9578281 	 0.928304 
0.9578418 	 0.926768 
0.9578555 	 0.952453 
0.9578691 	 0.983428 
0.9578828 	 1.025661 
0.9578965 	 1.044637 
0.9579102 	 0.980278 
0.9579239 	 0.934580 
0.9579376 	 0.940986 
0.9579513 	 0.949031 
0.9579649 	 0.986136 
0.9579786 	 1.032161 
0.9579923 	 1.039346 
0.9580060 	 1.040931 
0.9580197 	 1.042682 
0.9580334 	 1.065596 
0.9580471 	 1.018344 
0.9580607 	 0.956021 
0.9580744 	 0.876285 
0.9580881 	 0.824943 
0.9581018 	 0.842805 
0.9581155 	 0.930060 
0.9581292 	 0.967251 
0.9581429 	 0.938961 
0.9581565 	 0.916691 
0.9581702 	 0.904270 
0.9581839 	 0.899391 
0.9581976 	 0.953465 
0.9582113 	 1.077419 
0.9582250 	 1.192437 
0.9582386 	 1.138751 
0.9582523 	 1.102022 
0.9582660 	 1.030616 
0.9582797 	 0.933198 
0.9582934 	 0.923115 
0.9583071 	 0.891985 
0.9583208 	 0.894772 
0.9583344 	 1.008829 
0.9583481 	 1.171114 
0.9583618 	 1.163734 
0.9583755 	 1.007333 
0.9583892 	 1.059997 
0.9584029 	 1.090648 
0.9584166 	 1.079731 
0.9584302 	 0.988742 
0.9584439 	 0.870666 
0.9584576 	 0.824083 
0.9584713 	 0.857008 
0.9584850 	 0.944210 
0.9584987 	 1.004094 
0.9585123 	 1.054168 
0.9585260 	 1.016342 
0.9585397 	 0.961187 
0.9585534 	 0.906891 
0.9585671 	 0.890836 
0.9585808 	 0.891186 
0.9585945 	 0.851113 
0.9586081 	 0.845320 
0.9586218 	 0.880596 
0.9586355 	 0.948769 
0.9586492 	 1.038554 
0.9586629 	 1.046665 
0.9586766 	 1.072783 
0.9586903 	 1.041345 
0.9587039 	 1.015278 
0.9587176 	 0.994184 
0.9587313 	 0.980200 
0.9587450 	 0.986012 
0.9587587 	 0.974242 
0.9587724 	 0.919559 
0.9587860 	 0.876182 
0.9587997 	 0.894402 
0.9588134 	 0.965928 
0.9588271 	 0.975021 
0.9588408 	 0.986847 
0.9588545 	 0.983743 
0.9588682 	 1.006268 
0.9588818 	 1.037207 
0.9588955 	 1.041270 
0.9589092 	 1.060735 
0.9589229 	 1.064096 
0.9589366 	 1.061822 
0.9589503 	 1.011448 
0.9589640 	 0.876135 
0.9589776 	 0.766660 
0.9589913 	 0.786825 
0.9590050 	 0.875771 
0.9590187 	 0.976718 
0.9590324 	 0.951273 
0.9590461 	 0.880131 
0.9590597 	 0.868820 
0.9590734 	 0.913416 
0.9590871 	 0.981688 
0.9591008 	 1.016551 
0.9591145 	 1.027531 
0.9591282 	 1.106758 
0.9591419 	 1.200319 
0.9591555 	 1.215366 
0.9591692 	 1.090179 
0.9591829 	 1.102249 
0.9591966 	 1.089442 
0.9592103 	 1.039211 
0.9592240 	 0.980448 
0.9592377 	 1.037218 
0.9592513 	 1.097790 
0.9592650 	 1.124138 
0.9592787 	 1.011091 
0.9592924 	 0.960187 
0.9593061 	 1.001386 
0.9593198 	 0.963202 
0.9593334 	 0.938671 
0.9593471 	 1.026194 
0.9593608 	 1.072132 
0.9593745 	 1.022402 
0.9593882 	 0.982233 
0.9594019 	 1.023754 
0.9594156 	 1.086037 
0.9594292 	 1.124595 
0.9594429 	 1.111449 
0.9594566 	 1.051562 
0.9594703 	 1.044432 
0.9594840 	 1.056320 
0.9594977 	 0.998089 
0.9595114 	 0.920946 
0.9595250 	 0.940316 
0.9595387 	 1.000591 
0.9595524 	 1.021174 
0.9595661 	 1.002715 
0.9595798 	 1.000111 
0.9595935 	 1.001086 
0.9596071 	 0.994231 
0.9596208 	 0.986540 
0.9596345 	 1.045750 
0.9596482 	 1.095803 
0.9596619 	 1.116798 
0.9596756 	 1.060709 
0.9596893 	 1.026045 
0.9597029 	 1.032123 
0.9597166 	 1.085180 
0.9597303 	 1.108688 
0.9597440 	 1.019738 
0.9597577 	 0.998763 
0.9597714 	 1.000420 
0.9597851 	 0.966837 
0.9597987 	 0.941988 
0.9598124 	 0.934795 
0.9598261 	 0.936824 
0.9598398 	 0.936976 
0.9598535 	 0.935871 


==> anc/HD75935/HD75935_69.dat <==
1.0962045 	 1.149290 
1.0962204 	 1.140780 
1.0962362 	 1.154220 
1.0962521 	 1.152780 
1.0962679 	 1.137160 
1.0962838 	 1.113870 
1.0962996 	 1.103350 
1.0963155 	 1.085600 
1.0963312 	 1.131660 
1.0963471 	 1.122550 
1.0963629 	 1.125550 
1.0963788 	 1.179710 
1.0963947 	 1.125400 
1.0964105 	 1.137570 
1.0964264 	 1.100620 
1.0964422 	 1.083230 
1.0964580 	 1.069960 
1.0964738 	 1.088130 
1.0964897 	 1.066960 
1.0965055 	 1.085480 
1.0965214 	 1.077090 
1.0965372 	 1.082830 
1.0965531 	 1.057040 
1.0965689 	 1.020360 
1.0965847 	 0.977034 
1.0966005 	 0.903711 
1.0966164 	 0.858393 
1.0966322 	 0.845230 
1.0966481 	 0.869863 
1.0966640 	 0.924300 
1.0966798 	 0.997597 
1.0966957 	 1.044150 
1.0967114 	 1.051720 
1.0967273 	 1.061200 
1.0967431 	 1.069760 
1.0967590 	 1.072860 
1.0967748 	 1.081080 
1.0967907 	 1.081370 
1.0968065 	 1.110260 
1.0968224 	 1.092680 
1.0968381 	 1.100300 
1.0968540 	 1.068780 
1.0968698 	 1.080160 
1.0968857 	 1.048310 
1.0969015 	 1.060410 
1.0969174 	 1.063680 
1.0969332 	 1.078500 
1.0969491 	 1.069500 
1.0969648 	 1.081830 
1.0969807 	 1.099690 
1.0969965 	 1.090770 
1.0970124 	 1.099630 
1.0970283 	 1.104360 
1.0970441 	 1.112690 
1.0970600 	 1.103010 
1.0970758 	 1.102680 
1.0970916 	 1.107530 
1.0971074 	 1.114690 
1.0971233 	 1.109710 
1.0971391 	 1.107680 
1.0971550 	 1.091440 
1.0971708 	 1.068840 
1.0971867 	 1.047560 
1.0972025 	 1.042390 
1.0972183 	 1.070510 
1.0972341 	 1.068710 
1.0972500 	 1.078860 
1.0972658 	 1.092600 
1.0972817 	 1.086110 
1.0972975 	 1.103360 
1.0973134 	 1.080940 
1.0973293 	 1.064620 
1.0973450 	 1.053960 
1.0973608 	 1.062790 
1.0973767 	 1.080670 
1.0973926 	 1.096760 
1.0974084 	 1.097420 
1.0974243 	 1.083550 
1.0974401 	 1.080090 
1.0974560 	 1.065860 
1.0974717 	 1.052060 
1.0974876 	 1.035470 
1.0975034 	 1.047390 
1.0975193 	 1.052340 
1.0975351 	 1.045730 
1.0975510 	 1.051100 
1.0975668 	 1.073540 
1.0975827 	 1.080400 
1.0975984 	 1.102340 
1.0976143 	 1.102970 
1.0976301 	 1.110360 
1.0976460 	 1.096100 
1.0976619 	 1.104410 
1.0976777 	 1.087880 
1.0976936 	 1.087860 
1.0977094 	 1.081390 
1.0977252 	 1.078080 
1.0977410 	 1.061960 
1.0977569 	 1.053520 
1.0977727 	 1.061630 
1.0977886 	 1.046680 
1.0978044 	 1.055530 
1.0978203 	 1.056400 
1.0978361 	 1.054910 
1.0978519 	 1.058770 
1.0978677 	 1.058710 
1.0978836 	 1.060630 
1.0978994 	 1.060710 
1.0979153 	 1.044860 
1.0979311 	 1.030490 
1.0979470 	 1.023290 
1.0979629 	 0.997129 
1.0979786 	 0.986392 
1.0979944 	 0.940766 
1.0980103 	 0.874642 
1.0980262 	 0.806294 
1.0980420 	 0.786074 
1.0980579 	 0.799832 
1.0980737 	 0.845177 
1.0980896 	 0.902081 
1.0981054 	 0.954514 
1.0981212 	 0.979643 
1.0981370 	 1.005660 
1.0981529 	 1.011270 
1.0981687 	 1.036510 
1.0981846 	 1.042560 
1.0982004 	 1.040400 
1.0982163 	 1.032980 
1.0982322 	 1.036080 
1.0982479 	 1.020260 
1.0982637 	 0.996921 
1.0982796 	 0.965668 
1.0982955 	 0.935185 
1.0983113 	 0.898615 
1.0983272 	 0.911017 
1.0983430 	 0.955709 
1.0983589 	 1.006130 
1.0983746 	 1.028160 
1.0983905 	 1.062660 
1.0984063 	 1.071310 
1.0984222 	 1.068150 
1.0984380 	 1.064280 
1.0984539 	 1.063270 
1.0984697 	 1.062920 
1.0984856 	 1.061910 
1.0985013 	 1.051940 
1.0985172 	 1.022590 
1.0985330 	 0.997791 
1.0985489 	 0.951358 
1.0985647 	 0.939786 
1.0985806 	 0.955059 
1.0985965 	 0.973648 
1.0986123 	 1.016860 
1.0986280 	 1.032970 
1.0986439 	 1.030880 
1.0986598 	 1.017940 
1.0986756 	 1.027410 
1.0986915 	 1.040890 
1.0987073 	 1.046060 
1.0987232 	 1.052370 
1.0987390 	 1.068290 
1.0987548 	 1.074570 
1.0987706 	 1.053810 
1.0987865 	 1.048220 
1.0988023 	 1.034050 
1.0988182 	 1.015440 
1.0988340 	 0.979574 
1.0988499 	 0.971901 
1.0988657 	 0.993312 
1.0988815 	 1.024390 
1.0988973 	 1.057040 
1.0989132 	 1.072020 
1.0989290 	 1.069140 
1.0989449 	 1.057210 
1.0989608 	 1.055120 
1.0989766 	 1.059030 
1.0989925 	 1.052710 
1.0990082 	 1.068230 
1.0990241 	 1.068980 
1.0990399 	 1.065890 
1.0990558 	 1.074170 
1.0990716 	 1.057140 
1.0990875 	 1.044100 
1.0991033 	 1.038920 
1.0991192 	 1.026870 
1.0991349 	 1.024460 
1.0991508 	 1.040140 
1.0991666 	 1.041510 
1.0991825 	 1.042510 
1.0991983 	 1.041190 
1.0992142 	 1.005170 
1.0992301 	 1.006280 
1.0992459 	 1.011790 
1.0992616 	 1.037670 
1.0992775 	 1.043900 
1.0992934 	 1.054880 
1.0993092 	 1.056340 
1.0993251 	 1.041050 
1.0993409 	 1.039220 
1.0993568 	 1.049650 
1.0993726 	 1.044100 
1.0993884 	 1.044710 
1.0994042 	 1.031440 
1.0994201 	 1.031720 
1.0994359 	 1.030200 
1.0994518 	 1.034200 
1.0994676 	 1.030820 
1.0994835 	 1.014370 
1.0994993 	 1.029510 
1.0995151 	 1.040050 
1.0995309 	 1.034260 
1.0995468 	 1.041080 
1.0995626 	 1.020630 
1.0995785 	 1.019090 
1.0995944 	 1.005680 
1.0996102 	 1.007890 
1.0996261 	 1.002510 
1.0996418 	 0.986557 
1.0996577 	 0.951032 
1.0996735 	 0.935594 
1.0996894 	 0.970927 
1.0997052 	 1.039930 
1.0997211 	 1.087540 
1.0997369 	 1.075290 
1.0997528 	 1.033070 
1.0997685 	 1.008490 
1.0997844 	 0.995652 
1.0998002 	 1.004460 
1.0998161 	 1.012760 
1.0998319 	 1.014380 
1.0998478 	 1.018340 
1.0998636 	 1.026620 
1.0998795 	 1.014050 
1.0998952 	 1.002810 
1.0999111 	 0.981933 
1.0999269 	 0.961762 
1.0999428 	 0.980509 
1.0999587 	 1.023690 
1.0999745 	 1.041440 
1.0999904 	 1.040720 
1.1000062 	 1.028320 
1.1000220 	 1.029550 
1.1000378 	 1.034590 
1.1000537 	 1.041820 
1.1000695 	 1.034900 
1.1000854 	 1.040020 
1.1001012 	 1.036610 
1.1001171 	 1.041080 
1.1001329 	 1.044560 
1.1001487 	 1.030040 
1.1001645 	 1.030670 
1.1001804 	 1.011570 
1.1001962 	 1.026960 
1.1002121 	 0.990331 
1.1002280 	 1.007000 
1.1002438 	 1.017960 
1.1002597 	 1.012560 
1.1002754 	 1.013260 
1.1002913 	 1.016510 
1.1003071 	 1.032930 
1.1003230 	 1.037890 
1.1003388 	 1.023310 
1.1003547 	 1.018340 
1.1003705 	 0.988204 
1.1003864 	 0.990384 
1.1004021 	 0.979693 
1.1004180 	 0.988271 
1.1004338 	 0.987563 
1.1004497 	 1.005930 
1.1004655 	 1.011830 
1.1004814 	 1.030210 
1.1004972 	 1.022130 
1.1005131 	 1.024380 
1.1005288 	 1.029550 
1.1005447 	 1.033060 
1.1005605 	 1.030110 
1.1005764 	 1.043310 
1.1005923 	 1.049070 
1.1006081 	 1.060470 
1.1006240 	 1.032900 
1.1006398 	 1.018910 
1.1006556 	 0.994041 
1.1006714 	 0.993384 
1.1006873 	 0.984506 
1.1007031 	 0.990440 
1.1007190 	 1.000440 
1.1007348 	 1.015080 
1.1007507 	 1.016120 
1.1007665 	 1.012120 
1.1007823 	 1.019000 
1.1007981 	 1.026290 
1.1008140 	 1.018680 
1.1008298 	 1.019080 
1.1008457 	 1.026420 
1.1008615 	 1.028440 
1.1008774 	 1.014780 
1.1008933 	 1.009260 
1.1009090 	 0.998752 
1.1009248 	 1.004810 
1.1009407 	 1.007080 
1.1009566 	 1.008330 
1.1009724 	 1.006540 
1.1009883 	 1.015150 
1.1010041 	 1.033490 
1.1010200 	 1.045690 
1.1010357 	 1.025420 
1.1010516 	 1.004230 
1.1010674 	 0.994011 
1.1010833 	 1.001000 
1.1010991 	 1.022910 
1.1011150 	 1.039380 
1.1011308 	 1.032580 
1.1011467 	 1.031080 
1.1011624 	 1.026820 
1.1011783 	 1.009210 
1.1011941 	 0.991833 
1.1012100 	 0.985099 
1.1012259 	 0.991748 
1.1012417 	 1.021870 
1.1012576 	 1.037560 
1.1012734 	 1.041980 
1.1012892 	 1.045860 
1.1013050 	 1.042300 
1.1013209 	 1.040030 
1.1013367 	 1.033980 
1.1013526 	 1.046680 
1.1013684 	 1.024920 
1.1013843 	 1.017660 
1.1014001 	 1.008580 
1.1014159 	 1.003190 
1.1014317 	 1.034730 
1.1014476 	 0.992595 
1.1014634 	 0.923050 
1.1014793 	 0.913681 
1.1014951 	 0.919759 
1.1015110 	 0.934017 
1.1015269 	 0.959174 
1.1015426 	 0.986615 
1.1015584 	 1.010890 
1.1015743 	 0.996365 
1.1015902 	 0.985833 
1.1016060 	 0.994645 
1.1016219 	 1.010330 
1.1016377 	 1.010610 
1.1016536 	 0.991575 
1.1016694 	 0.957070 
1.1016852 	 0.922830 
1.1017010 	 0.916417 
1.1017169 	 0.948175 
1.1017327 	 0.990956 
1.1017486 	 1.018860 
1.1017644 	 1.037060 
1.1017803 	 1.033820 
1.1017962 	 1.030240 
1.1018119 	 1.014250 
1.1018277 	 1.005660 
1.1018436 	 1.004780 
1.1018595 	 0.974240 
1.1018753 	 0.934146 
1.1018912 	 0.891512 
1.1019070 	 0.828441 
1.1019229 	 0.778922 
1.1019386 	 0.756731 
1.1019545 	 0.776151 
1.1019703 	 0.843433 
1.1019862 	 0.910542 
1.1020020 	 0.971647 
1.1020179 	 0.997745 
1.1020337 	 1.000640 
1.1020496 	 0.991166 
1.1020653 	 0.970883 
1.1020812 	 0.959478 
1.1020970 	 0.968492 
1.1021129 	 0.960627 
1.1021287 	 0.974411 
1.1021446 	 1.005880 
1.1021605 	 1.043560 
1.1021763 	 1.050910 
1.1021920 	 1.040850 
1.1022079 	 1.019530 
1.1022238 	 1.020920 
1.1022396 	 1.012290 
1.1022555 	 0.990093 
1.1022713 	 0.972758 
1.1022872 	 0.962891 
1.1023030 	 0.966407 
1.1023188 	 0.976485 
1.1023346 	 1.003180 
1.1023505 	 1.014210 
1.1023663 	 1.013400 
1.1023822 	 1.008480 
1.1023980 	 0.988746 
1.1024139 	 0.994706 
1.1024297 	 0.999083 
1.1024455 	 0.977717 
1.1024613 	 0.981541 
1.1024772 	 1.002170 
1.1024930 	 1.011470 
1.1025089 	 1.020980 
1.1025248 	 1.017770 
1.1025406 	 1.016190 
1.1025565 	 1.012560 
1.1025722 	 0.994792 
1.1025881 	 0.995000 
1.1026039 	 1.013840 
1.1026198 	 1.036720 
1.1026356 	 1.022670 
1.1026515 	 0.998608 
1.1026673 	 0.996764 
1.1026832 	 1.017760 
1.1026989 	 1.041000 
1.1027148 	 1.042620 
1.1027306 	 1.029980 
1.1027465 	 1.018480 
1.1027623 	 1.028610 
1.1027782 	 1.023460 
1.1027941 	 1.002310 
1.1028099 	 0.983662 
1.1028256 	 0.982790 
1.1028415 	 0.994404 
1.1028574 	 1.005590 
1.1028732 	 1.021400 
1.1028891 	 1.016800 
1.1029049 	 1.023450 
1.1029208 	 1.013370 
1.1029366 	 1.023300 
1.1029524 	 1.021220 
1.1029682 	 1.006000 
1.1029841 	 0.982003 
1.1029999 	 0.958001 
1.1030158 	 0.940847 
1.1030316 	 0.940478 
1.1030475 	 0.901167 
1.1030633 	 0.930277 
1.1030791 	 0.943350 
1.1030949 	 0.989020 
1.1031108 	 1.019370 
1.1031266 	 1.011790 
1.1031425 	 0.979880 
1.1031584 	 0.983816 
1.1031742 	 1.007280 
1.1031901 	 1.016160 
1.1032058 	 1.009170 
1.1032217 	 0.995227 
1.1032375 	 0.996896 
1.1032534 	 0.998827 
1.1032692 	 0.996213 
1.1032851 	 1.002430 
1.1033009 	 0.988302 
1.1033168 	 0.994879 
1.1033325 	 0.999904 
1.1033484 	 1.006590 
1.1033642 	 1.000000 
1.1033801 	 0.996378 
1.1033959 	 1.002130 
1.1034118 	 0.994486 
1.1034276 	 0.988811 
1.1034435 	 0.993833 
1.1034592 	 0.996392 
1.1034751 	 0.990819 
1.1034909 	 0.995289 
1.1035068 	 0.995489 
1.1035227 	 0.987256 
1.1035385 	 0.986142 
1.1035544 	 0.995347 
1.1035702 	 1.013520 
1.1035860 	 1.032720 
1.1036018 	 1.002830 
1.1036177 	 0.978601 
1.1036335 	 0.968290 
1.1036494 	 0.987776 
1.1036652 	 1.010610 
1.1036811 	 1.023170 
1.1036969 	 1.020560 
1.1037127 	 1.026050 
1.1037285 	 1.015240 
1.1037444 	 1.018130 
1.1037602 	 1.015070 
1.1037761 	 1.018080 
1.1037920 	 1.016890 
1.1038078 	 1.020460 
1.1038237 	 1.024200 
1.1038394 	 1.020040 
1.1038553 	 1.010290 
1.1038711 	 0.993737 
1.1038870 	 0.975282 
1.1039028 	 0.964461 
1.1039187 	 0.952423 
1.1039345 	 0.961838 
1.1039504 	 0.965890 
1.1039661 	 0.969969 
1.1039820 	 0.979577 
1.1039978 	 0.986835 
1.1040137 	 0.990043 
1.1040295 	 0.966935 
1.1040454 	 0.956989 
1.1040612 	 0.956655 
1.1040771 	 0.989078 
1.1040928 	 1.022600 
1.1041087 	 1.013260 
1.1041245 	 1.005560 
1.1041404 	 1.012160 
1.1041563 	 0.996622 
1.1041721 	 0.979971 
1.1041880 	 0.960334 
1.1042038 	 0.961049 
1.1042196 	 1.001930 
1.1042354 	 1.046130 
1.1042513 	 1.047570 
1.1042671 	 1.006020 
1.1042830 	 0.971312 
1.1042988 	 0.967566 
1.1043147 	 0.988777 
1.1043305 	 1.006690 
1.1043463 	 1.034240 
1.1043621 	 1.032800 
1.1043780 	 1.023190 
1.1043938 	 1.002490 
1.1044097 	 0.970749 
1.1044255 	 0.949719 
1.1044414 	 0.959512 
1.1044573 	 1.004280 
1.1044730 	 1.034560 
1.1044888 	 1.037430 
1.1045047 	 1.055940 
1.1045206 	 1.057990 
1.1045364 	 1.038120 
1.1045523 	 1.004240 
1.1045681 	 0.986917 
1.1045840 	 0.983234 
1.1045997 	 0.982475 
1.1046156 	 0.986124 
1.1046314 	 0.997451 
1.1046473 	 1.016280 
1.1046631 	 1.013730 
1.1046790 	 0.995035 
1.1046948 	 0.983382 
1.1047107 	 0.978605 
1.1047264 	 0.994194 
1.1047423 	 1.004010 
1.1047581 	 0.993624 
1.1047740 	 0.974134 
1.1047899 	 0.969635 
1.1048057 	 0.977207 
1.1048216 	 0.992791 
1.1048374 	 0.997507 
1.1048532 	 1.002940 
1.1048690 	 1.017580 
1.1048849 	 1.019390 
1.1049007 	 1.026200 
1.1049166 	 1.030180 
1.1049324 	 1.007900 
1.1049483 	 0.974835 
1.1049641 	 0.929179 
1.1049799 	 0.901389 
1.1049957 	 0.910467 
1.1050116 	 0.957272 
1.1050274 	 0.993254 
1.1050433 	 1.011300 
1.1050591 	 1.016630 
1.1050750 	 1.018330 
1.1050909 	 1.015560 
1.1051066 	 1.015550 
1.1051224 	 1.009760 
1.1051383 	 1.007120 
1.1051542 	 1.015750 
1.1051700 	 1.026380 
1.1051859 	 1.024150 
1.1052017 	 1.016470 
1.1052176 	 0.998092 
1.1052334 	 1.002780 
1.1052492 	 1.013750 
1.1052650 	 1.011780 
1.1052809 	 1.015000 
1.1052967 	 1.014500 
1.1053126 	 1.007210 
1.1053284 	 1.000530 
1.1053443 	 0.994014 
1.1053602 	 0.991526 
1.1053759 	 1.001680 
1.1053917 	 1.013090 
1.1054076 	 1.015030 
1.1054235 	 1.011600 
1.1054393 	 1.014410 
1.1054552 	 1.015480 
1.1054710 	 1.009880 
1.1054869 	 1.003060 
1.1055026 	 1.000120 
1.1055185 	 0.999980 
1.1055343 	 0.985678 
1.1055502 	 0.961128 
1.1055660 	 0.957303 
1.1055819 	 0.987217 
1.1055977 	 1.027520 
1.1056136 	 1.044560 
1.1056293 	 1.030990 
1.1056452 	 1.007590 
1.1056610 	 0.982887 
1.1056769 	 0.971706 
1.1056927 	 0.969492 
1.1057086 	 0.968484 
1.1057245 	 0.966255 
1.1057403 	 0.954526 
1.1057560 	 0.952324 
1.1057719 	 0.968911 
1.1057878 	 0.989006 
1.1058036 	 1.003190 
1.1058195 	 1.013550 
1.1058353 	 1.015050 
1.1058512 	 1.013080 
1.1058670 	 1.012560 
1.1058828 	 1.007360 
1.1058986 	 0.999544 
1.1059145 	 0.979106 
1.1059303 	 0.967381 
1.1059462 	 0.951529 
1.1059620 	 0.945853 
1.1059779 	 0.946651 
1.1059937 	 0.954775 
1.1060095 	 0.970689 
1.1060253 	 0.976651 
1.1060412 	 0.984800 
1.1060570 	 0.992272 
1.1060729 	 0.981586 
1.1060888 	 0.982342 
1.1061046 	 1.025910 
1.1061205 	 1.051040 
1.1061362 	 1.027830 
1.1061521 	 1.015800 
1.1061679 	 0.989384 
1.1061838 	 0.983931 
1.1061996 	 0.999880 
1.1062155 	 1.000000 
1.1062313 	 0.986261 
1.1062472 	 0.996003 
1.1062629 	 1.008860 
1.1062788 	 0.997407 
1.1062946 	 0.964655 
1.1063105 	 0.936561 
1.1063263 	 0.993503 
1.1063422 	 1.060380 
1.1063581 	 1.085060 
1.1063739 	 1.060430 
1.1063896 	 1.026230 
1.1064055 	 1.014470 
1.1064214 	 1.009870 
1.1064372 	 1.007720 
1.1064531 	 1.001330 
1.1064689 	 0.994187 
1.1064848 	 0.994561 
1.1065006 	 0.996275 
1.1065164 	 0.996937 
1.1065322 	 0.961986 
1.1065481 	 0.949019 
1.1065639 	 0.960718 
1.1065798 	 0.998689 
1.1065956 	 1.012880 
1.1066115 	 0.995950 
1.1066273 	 0.985058 
1.1066431 	 0.971073 
1.1066589 	 0.973565 
1.1066748 	 0.968745 
1.1066906 	 0.955236 
1.1067065 	 0.938180 
1.1067224 	 0.941010 
1.1067382 	 1.006140 
1.1067541 	 1.068660 
1.1067698 	 1.069580 
1.1067857 	 1.038310 
1.1068015 	 1.007670 
1.1068174 	 0.987725 
1.1068332 	 0.983064 
1.1068491 	 0.982356 
1.1068649 	 0.999060 
1.1068808 	 1.008280 
1.1068965 	 1.012090 
1.1069124 	 1.006180 
1.1069282 	 1.002600 
1.1069441 	 0.997903 
1.1069599 	 0.994308 
1.1069758 	 0.976502 
1.1069916 	 0.954902 
1.1070075 	 0.938436 
1.1070232 	 0.938714 
1.1070391 	 0.958632 
1.1070549 	 0.980543 
1.1070708 	 0.991141 
1.1070867 	 0.984283 
1.1071025 	 0.968396 
1.1071184 	 0.965482 
1.1071342 	 0.978985 
1.1071500 	 0.994514 
1.1071658 	 0.999972 
1.1071817 	 0.997074 
1.1071975 	 0.999628 
1.1072134 	 0.997709 
1.1072292 	 0.996833 
1.1072451 	 1.010650 
1.1072609 	 1.010120 
1.1072767 	 1.001740 
1.1072925 	 0.984322 
1.1073084 	 0.971519 
1.1073242 	 0.969025 
1.1073401 	 0.982923 
1.1073560 	 0.987255 
1.1073718 	 0.982146 
1.1073877 	 0.958669 
1.1074034 	 0.942723 
1.1074193 	 0.947829 
1.1074351 	 0.972475 
1.1074510 	 0.990457 
1.1074668 	 0.993163 
1.1074827 	 0.996601 
1.1074985 	 1.000060 
1.1075144 	 1.002370 
1.1075301 	 1.003780 
1.1075460 	 1.003480 
1.1075618 	 1.010130 
1.1075777 	 1.009360 
1.1075935 	 1.004820 
1.1076094 	 0.996866 
1.1076252 	 0.998969 
1.1076411 	 0.984007 
1.1076568 	 0.963773 
1.1076727 	 0.961021 
1.1076885 	 0.969324 
1.1077044 	 0.983050 
1.1077203 	 1.003910 
1.1077361 	 0.993809 
1.1077520 	 0.983038 
1.1077678 	 0.980479 
1.1077836 	 0.997450 
1.1077994 	 1.020470 
1.1078153 	 1.025420 
1.1078311 	 1.011690 
1.1078470 	 0.999512 
1.1078628 	 1.002000 
1.1078787 	 0.999923 
1.1078945 	 1.001650 
1.1079103 	 1.000260 
1.1079261 	 0.991631 
1.1079420 	 0.978406 
1.1079578 	 0.974489 
1.1079737 	 0.967229 
1.1079895 	 0.961104 
1.1080054 	 0.949486 
1.1080213 	 0.944664 
1.1080370 	 0.950193 
1.1080528 	 0.962640 
1.1080687 	 0.951788 
1.1080846 	 0.943975 
1.1081004 	 0.957622 
1.1081163 	 0.990396 
1.1081321 	 1.005720 
1.1081480 	 0.993466 
1.1081637 	 0.977782 
1.1081796 	 0.984486 
1.1081954 	 1.008250 
1.1082113 	 1.010780 
1.1082271 	 0.983939 
1.1082430 	 0.962918 
1.1082588 	 0.946747 
1.1082747 	 0.941477 
1.1082904 	 0.933681 
1.1083063 	 0.918906 
1.1083221 	 0.945670 
1.1083380 	 0.987258 
1.1083539 	 1.001200 
1.1083697 	 0.997985 
1.1083856 	 0.972249 
1.1084014 	 0.987868 
1.1084172 	 0.998736 
1.1084330 	 1.007700 
1.1084489 	 0.998158 
1.1084647 	 0.986678 
1.1084806 	 0.944962 
1.1084964 	 0.913674 
1.1085123 	 0.927381 
1.1085281 	 1.009320 
1.1085439 	 1.080720 
1.1085597 	 1.091050 
1.1085756 	 1.033080 
1.1085914 	 1.016620 
1.1086073 	 1.011400 
1.1086231 	 1.002990 
1.1086390 	 1.002030 
1.1086549 	 1.005960 
1.1086706 	 1.000500 
1.1086864 	 0.978655 
1.1087023 	 0.968086 
1.1087182 	 0.944387 
1.1087340 	 0.917044 
1.1087499 	 0.880284 
1.1087657 	 0.881798 
1.1087816 	 0.946111 
1.1087973 	 1.047080 
1.1088132 	 1.102360 
1.1088290 	 1.079250 
1.1088449 	 1.028200 
1.1088607 	 1.003070 
1.1088766 	 0.990547 
1.1088924 	 0.970420 
1.1089083 	 0.960813 
1.1089242 	 0.946482 
1.1089399 	 0.955078 
1.1089557 	 0.978330 
1.1089716 	 0.996453 
1.1089875 	 0.988881 
1.1090033 	 0.976752 
1.1090192 	 0.983820 
1.1090350 	 0.989105 
1.1090509 	 0.992183 
1.1090666 	 0.995050 
1.1090825 	 0.996805 
1.1090983 	 1.000110 
1.1091142 	 0.995710 
1.1091300 	 0.985485 
1.1091459 	 0.973425 
1.1091617 	 0.964490 
1.1091776 	 0.957921 
1.1091933 	 0.942363 
1.1092092 	 0.940374 
1.1092250 	 0.943223 
1.1092409 	 0.936104 
1.1092567 	 0.928704 
1.1092726 	 0.926908 
1.1092885 	 0.946676 
1.1093043 	 0.965731 
1.1093200 	 0.978903 
1.1093359 	 0.977607 
1.1093518 	 0.972342 
1.1093676 	 0.960415 
1.1093835 	 0.983579 
1.1093993 	 1.011520 
1.1094152 	 1.017730 
1.1094310 	 0.986907 
1.1094468 	 0.970122 
1.1094626 	 0.976119 
1.1094785 	 0.994873 
1.1094943 	 1.006250 
1.1095102 	 1.005490 
1.1095260 	 0.996630 
1.1095419 	 0.999676 
1.1095577 	 1.003670 
1.1095735 	 1.005750 
1.1095893 	 1.002390 
1.1096052 	 1.000470 
1.1096210 	 0.998133 
1.1096369 	 1.001910 
1.1096528 	 1.004990 
1.1096686 	 1.006920 
1.1096845 	 1.003850 
1.1097002 	 1.003110 
1.1097161 	 0.997512 
1.1097319 	 0.989205 
1.1097478 	 0.985140 
1.1097636 	 0.980837 
1.1097795 	 0.985543 
1.1097953 	 0.985671 
1.1098112 	 0.967484 
1.1098269 	 0.958500 
1.1098428 	 0.953162 
1.1098586 	 0.945091 
1.1098745 	 0.966493 
1.1098903 	 0.990218 
1.1099062 	 1.015540 
1.1099221 	 0.996271 
1.1099379 	 0.970569 
1.1099536 	 0.951639 
1.1099695 	 0.951993 
1.1099854 	 0.980693 
1.1100012 	 0.997029 
1.1100171 	 1.011630 
1.1100329 	 1.006830 
1.1100488 	 0.998174 
1.1100646 	 0.984746 
1.1100804 	 0.986178 
1.1100962 	 0.995094 
1.1101121 	 0.987987 
1.1101279 	 0.992592 
1.1101438 	 0.993226 
1.1101596 	 0.998155 
1.1101755 	 0.987971 
1.1101913 	 0.996266 
1.1102071 	 0.994603 
1.1102229 	 0.982845 
1.1102388 	 0.955025 
1.1102546 	 0.935655 
1.1102705 	 0.930354 
1.1102864 	 0.949610 
1.1103022 	 0.976351 
1.1103181 	 0.971126 
1.1103338 	 0.953723 
1.1103497 	 0.938274 
1.1103655 	 0.939616 
1.1103814 	 0.956290 
1.1103972 	 0.975958 
1.1104131 	 0.986150 
1.1104289 	 0.979000 
1.1104448 	 0.970577 
1.1104605 	 0.971316 
1.1104764 	 0.970718 
1.1104922 	 0.987241 
1.1105081 	 0.996153 
1.1105239 	 0.988315 
1.1105398 	 0.955318 
1.1105556 	 0.911651 
1.1105715 	 0.845299 
1.1105872 	 0.814594 
1.1106031 	 0.899684 
1.1106189 	 1.064740 
1.1106348 	 1.148360 
1.1106507 	 1.080120 
1.1106665 	 0.978087 
1.1106824 	 0.954348 
1.1106982 	 0.978300 
1.1107140 	 1.009700 
1.1107298 	 1.009890 
1.1107457 	 1.006390 
1.1107615 	 0.987414 
1.1107774 	 0.967371 
1.1107932 	 0.966720 
1.1108091 	 0.981855 
1.1108249 	 0.984362 
1.1108407 	 0.990696 
1.1108565 	 0.982333 
1.1108724 	 0.955371 
1.1108882 	 0.914427 
1.1109041 	 0.902013 
1.1109200 	 0.961112 
1.1109358 	 1.035060 
1.1109517 	 1.048250 
1.1109674 	 0.999940 
1.1109833 	 0.956006 
1.1109991 	 0.947060 
1.1110150 	 0.950997 
1.1110308 	 0.953952 
1.1110467 	 0.963467 
1.1110625 	 0.974494 
1.1110784 	 0.985815 
1.1110941 	 0.988256 
1.1111100 	 0.982718 
1.1111258 	 0.985693 
1.1111417 	 0.983364 
1.1111575 	 0.989802 
1.1111734 	 0.985630 
1.1111892 	 0.982875 
1.1112051 	 0.967059 
1.1112208 	 0.921589 
1.1112367 	 0.908368 
1.1112525 	 0.946358 
1.1112684 	 1.003530 
1.1112843 	 1.012380 
1.1113001 	 0.984726 
1.1113160 	 0.945130 
1.1113318 	 0.953888 
1.1113476 	 0.979288 
1.1113634 	 0.985724 
1.1113793 	 0.991032 
1.1113951 	 0.998453 
1.1114110 	 0.992422 
1.1114268 	 0.986272 
1.1114427 	 0.967451 
1.1114585 	 0.936918 
1.1114743 	 0.872153 
1.1114901 	 0.809536 
1.1115060 	 0.819410 
1.1115218 	 0.932220 
1.1115377 	 1.064260 
1.1115535 	 1.073520 
1.1115694 	 1.021410 
1.1115853 	 0.996042 
1.1116010 	 1.000540 
1.1116168 	 0.996017 
1.1116327 	 0.987626 
1.1116486 	 0.985719 
1.1116644 	 0.977983 
1.1116803 	 0.988465 
1.1116961 	 0.987206 
1.1117120 	 0.989009 
1.1117277 	 0.994451 
1.1117436 	 0.989321 
1.1117594 	 0.979113 
1.1117753 	 0.993676 
1.1117911 	 0.981723 
1.1118070 	 0.972582 
1.1118228 	 0.969979 
1.1118387 	 0.976463 
1.1118544 	 0.992711 
1.1118703 	 0.982533 
1.1118861 	 0.986036 
1.1119020 	 0.960625 
1.1119179 	 0.952402 
1.1119337 	 0.934181 
1.1119496 	 0.918474 
1.1119654 	 0.934587 
1.1119812 	 0.948290 
1.1119970 	 0.966036 
1.1120129 	 0.973085 
1.1120287 	 0.974319 


==> anc/HD75935/HD75935_70.dat <==
1.0806682 	 0.985516 
1.0806838 	 1.017690 
1.0806994 	 1.027240 
1.0807149 	 1.050890 
1.0807306 	 1.051900 
1.0807462 	 1.023910 
1.0807618 	 0.995242 
1.0807773 	 0.985572 
1.0807929 	 0.963485 
1.0808085 	 0.958112 
1.0808240 	 0.961608 
1.0808396 	 0.995864 
1.0808553 	 1.012860 
1.0808707 	 1.019730 
1.0808864 	 1.037030 
1.0809020 	 1.021140 
1.0809175 	 1.016290 
1.0809331 	 0.987788 
1.0809487 	 0.968608 
1.0809643 	 0.961584 
1.0809798 	 0.956896 
1.0809954 	 0.969960 
1.0810111 	 0.986994 
1.0810266 	 1.001680 
1.0810422 	 1.015320 
1.0810578 	 1.024580 
1.0810733 	 0.991530 
1.0810889 	 0.984557 
1.0811045 	 0.966057 
1.0811200 	 0.935211 
1.0811356 	 0.921556 
1.0811512 	 0.893148 
1.0811669 	 0.879296 
1.0811824 	 0.853201 
1.0811980 	 0.804072 
1.0812136 	 0.722739 
1.0812291 	 0.655307 
1.0812447 	 0.630426 
1.0812603 	 0.666701 
1.0812758 	 0.744343 
1.0812914 	 0.810793 
1.0813071 	 0.856336 
1.0813227 	 0.898983 
1.0813382 	 0.931715 
1.0813538 	 0.951641 
1.0813694 	 0.978338 
1.0813849 	 0.999319 
1.0814005 	 1.009770 
1.0814161 	 0.998885 
1.0814316 	 0.992171 
1.0814472 	 0.955816 
1.0814629 	 0.964000 
1.0814784 	 0.964376 
1.0814940 	 0.973874 
1.0815096 	 0.973386 
1.0815252 	 0.978772 
1.0815407 	 0.999438 
1.0815563 	 1.010370 
1.0815719 	 0.995094 
1.0815874 	 0.983092 
1.0816031 	 0.995548 
1.0816187 	 0.974166 
1.0816342 	 0.985437 
1.0816498 	 0.969680 
1.0816654 	 0.984435 
1.0816809 	 1.011090 
1.0816965 	 1.029650 
1.0817121 	 1.011640 
1.0817277 	 1.006080 
1.0817432 	 1.004840 
1.0817589 	 0.996091 
1.0817745 	 0.984046 
1.0817900 	 0.975682 
1.0818056 	 0.978368 
1.0818212 	 0.973391 
1.0818367 	 0.982813 
1.0818523 	 0.999645 
1.0818679 	 1.011100 
1.0818835 	 1.051780 
1.0818990 	 1.026820 
1.0819147 	 1.016210 
1.0819303 	 0.969670 
1.0819458 	 0.931814 
1.0819614 	 0.911163 
1.0819770 	 0.929554 
1.0819925 	 0.952625 
1.0820081 	 1.002480 
1.0820237 	 0.986040 
1.0820392 	 1.008350 
1.0820549 	 1.015400 
1.0820705 	 0.983231 
1.0820861 	 0.979190 
1.0821016 	 0.986846 
1.0821172 	 1.007100 
1.0821328 	 0.995084 
1.0821483 	 0.975537 
1.0821639 	 1.017260 
1.0821795 	 1.004400 
1.0821950 	 1.002330 
1.0822107 	 0.997108 
1.0822263 	 0.993455 
1.0822418 	 0.985771 
1.0822574 	 0.974859 
1.0822730 	 0.972793 
1.0822886 	 0.962820 
1.0823041 	 0.965943 
1.0823197 	 0.974850 
1.0823354 	 0.984058 
1.0823509 	 0.994926 
1.0823665 	 0.997917 
1.0823821 	 0.990335 
1.0823976 	 0.992902 
1.0824132 	 0.997128 
1.0824288 	 0.983159 
1.0824444 	 0.977715 
1.0824599 	 1.000160 
1.0824755 	 1.000370 
1.0824912 	 0.992428 
1.0825067 	 1.002270 
1.0825223 	 0.993396 
1.0825379 	 1.004610 
1.0825534 	 0.988509 
1.0825690 	 0.979406 
1.0825846 	 0.967457 
1.0826001 	 0.985504 
1.0826157 	 0.953445 
1.0826313 	 0.954427 
1.0826470 	 0.968988 
1.0826625 	 0.973772 
1.0826781 	 0.970577 
1.0826937 	 0.959278 
1.0827092 	 0.957837 
1.0827248 	 0.951272 
1.0827404 	 0.925450 
1.0827559 	 0.895265 
1.0827715 	 0.843324 
1.0827872 	 0.816307 
1.0828027 	 0.762878 
1.0828183 	 0.680371 
1.0828339 	 0.595015 
1.0828495 	 0.563983 
1.0828650 	 0.605941 
1.0828806 	 0.685494 
1.0828962 	 0.776071 
1.0829117 	 0.838377 
1.0829273 	 0.875873 
1.0829430 	 0.905798 
1.0829585 	 0.926520 
1.0829741 	 0.939040 
1.0829897 	 0.940145 
1.0830053 	 0.952798 
1.0830208 	 0.944287 
1.0830364 	 0.925093 
1.0830520 	 0.910498 
1.0830675 	 0.902531 
1.0830832 	 0.904650 
1.0830988 	 0.899816 
1.0831143 	 0.886603 
1.0831299 	 0.855502 
1.0831455 	 0.797707 
1.0831610 	 0.745940 
1.0831766 	 0.729632 
1.0831922 	 0.765435 
1.0832078 	 0.807214 
1.0832233 	 0.861058 
1.0832390 	 0.901072 
1.0832546 	 0.924256 
1.0832701 	 0.938883 
1.0832857 	 0.959779 
1.0833013 	 0.971650 
1.0833168 	 0.987926 
1.0833324 	 1.014880 
1.0833480 	 1.008720 
1.0833635 	 1.000600 
1.0833791 	 0.994965 
1.0833948 	 0.988331 
1.0834104 	 0.980074 
1.0834259 	 0.981391 
1.0834415 	 0.983843 
1.0834571 	 0.981894 
1.0834726 	 0.976591 
1.0834882 	 0.968582 
1.0835038 	 0.962571 
1.0835193 	 0.973900 
1.0835350 	 0.989792 
1.0835506 	 0.999912 
1.0835662 	 0.981091 
1.0835817 	 0.973701 
1.0835973 	 0.951484 
1.0836129 	 0.953771 
1.0836284 	 0.939857 
1.0836440 	 0.946433 
1.0836596 	 0.977330 
1.0836751 	 0.980886 
1.0836908 	 0.976574 
1.0837064 	 0.990552 
1.0837219 	 0.998312 
1.0837375 	 0.995538 
1.0837531 	 0.989071 
1.0837687 	 0.986984 
1.0837842 	 0.977215 
1.0837998 	 1.005320 
1.0838155 	 1.014950 
1.0838310 	 1.002840 
1.0838466 	 1.005370 
1.0838622 	 1.000140 
1.0838777 	 1.005120 
1.0838933 	 0.989338 
1.0839089 	 0.975869 
1.0839245 	 0.977850 
1.0839400 	 0.988538 
1.0839556 	 0.987078 
1.0839713 	 1.000890 
1.0839868 	 1.005240 
1.0840024 	 0.996703 
1.0840180 	 0.964372 
1.0840335 	 0.953691 
1.0840491 	 0.945686 
1.0840647 	 0.954308 
1.0840802 	 0.963839 
1.0840958 	 0.968773 
1.0841115 	 0.984615 
1.0841271 	 1.008210 
1.0841426 	 1.013500 
1.0841582 	 1.011780 
1.0841738 	 1.006900 
1.0841893 	 1.004170 
1.0842049 	 1.005560 
1.0842205 	 0.997226 
1.0842360 	 0.983637 
1.0842516 	 0.981586 
1.0842673 	 0.985194 
1.0842828 	 0.987610 
1.0842984 	 0.999053 
1.0843140 	 0.999408 
1.0843296 	 1.000430 
1.0843451 	 1.004010 
1.0843607 	 0.991796 
1.0843763 	 0.982461 
1.0843918 	 0.982179 
1.0844074 	 0.983747 
1.0844231 	 0.982434 
1.0844386 	 0.973679 
1.0844542 	 0.982901 
1.0844698 	 0.952651 
1.0844854 	 0.872607 
1.0845009 	 0.842264 
1.0845165 	 0.766693 
1.0845321 	 0.738090 
1.0845476 	 0.795460 
1.0845633 	 0.850577 
1.0845789 	 0.918305 
1.0845944 	 0.951711 
1.0846100 	 0.967024 
1.0846256 	 0.979203 
1.0846411 	 1.005830 
1.0846567 	 1.014960 
1.0846723 	 1.017180 
1.0846879 	 1.012500 
1.0847034 	 0.997838 
1.0847191 	 0.986358 
1.0847347 	 0.978858 
1.0847502 	 0.978140 
1.0847658 	 0.987837 
1.0847814 	 0.981155 
1.0847969 	 0.973387 
1.0848125 	 0.978393 
1.0848281 	 0.977776 
1.0848436 	 0.983411 
1.0848593 	 0.991540 
1.0848749 	 0.991362 
1.0848905 	 0.988291 
1.0849060 	 0.991915 
1.0849216 	 0.990779 
1.0849372 	 0.992389 
1.0849527 	 0.991836 
1.0849683 	 1.003210 
1.0849839 	 1.006420 
1.0849994 	 0.988331 
1.0850151 	 0.989071 
1.0850307 	 1.001060 
1.0850463 	 0.991461 
1.0850618 	 0.961536 
1.0850774 	 0.924913 
1.0850930 	 0.916644 
1.0851085 	 0.931260 
1.0851241 	 0.958036 
1.0851398 	 0.991293 
1.0851552 	 1.002580 
1.0851709 	 1.010500 
1.0851865 	 1.013410 
1.0852020 	 1.009760 
1.0852176 	 0.999428 
1.0852332 	 0.989772 
1.0852488 	 0.983572 
1.0852643 	 0.992951 
1.0852799 	 1.001720 
1.0852956 	 0.999675 
1.0853111 	 1.000230 
1.0853267 	 1.003290 
1.0853423 	 1.006950 
1.0853578 	 1.018480 
1.0853734 	 1.006060 
1.0853890 	 0.990463 
1.0854045 	 0.985712 
1.0854201 	 0.982711 
1.0854357 	 0.967102 
1.0854514 	 0.973978 
1.0854669 	 0.983783 
1.0854825 	 1.005230 
1.0854981 	 1.005130 
1.0855136 	 1.010200 
1.0855292 	 1.017010 
1.0855448 	 0.994452 
1.0855603 	 0.989516 
1.0855759 	 0.988153 
1.0855916 	 0.989674 
1.0856072 	 0.991451 
1.0856227 	 1.002620 
1.0856383 	 0.997957 
1.0856539 	 1.006430 
1.0856694 	 0.993011 
1.0856850 	 1.001880 
1.0857006 	 0.963709 
1.0857161 	 0.992566 
1.0857317 	 0.983074 
1.0857474 	 0.986491 
1.0857629 	 0.991441 
1.0857785 	 0.988676 
1.0857941 	 0.995765 
1.0858097 	 1.000410 
1.0858252 	 1.009850 
1.0858408 	 1.000620 
1.0858564 	 0.999477 
1.0858719 	 0.991164 
1.0858876 	 0.990651 
1.0859032 	 0.990523 
1.0859187 	 0.995844 
1.0859343 	 0.992724 
1.0859499 	 1.001370 
1.0859654 	 1.002740 
1.0859810 	 0.999388 
1.0859966 	 0.993169 
1.0860122 	 0.989328 
1.0860277 	 0.970024 
1.0860434 	 0.972926 
1.0860590 	 0.993721 
1.0860745 	 1.008110 
1.0860901 	 1.013600 
1.0861057 	 1.011720 
1.0861212 	 1.003980 
1.0861368 	 0.993603 
1.0861524 	 1.002170 
1.0861681 	 0.997572 
1.0861835 	 0.993899 
1.0861992 	 0.996782 
1.0862148 	 1.003380 
1.0862303 	 0.992122 
1.0862459 	 0.972933 
1.0862615 	 0.969172 
1.0862770 	 0.955064 
1.0862926 	 0.936431 
1.0863082 	 0.938558 
1.0863237 	 0.966002 
1.0863394 	 1.013730 
1.0863550 	 1.033770 
1.0863706 	 1.018800 
1.0863861 	 0.994472 
1.0864017 	 0.974651 
1.0864173 	 0.969925 
1.0864328 	 0.982958 
1.0864484 	 0.982960 
1.0864640 	 0.954442 
1.0864795 	 0.912095 
1.0864952 	 0.885349 
1.0865108 	 0.882450 
1.0865263 	 0.918109 
1.0865419 	 0.952886 
1.0865575 	 0.981575 
1.0865731 	 1.000200 
1.0865886 	 1.010480 
1.0866042 	 1.019940 
1.0866199 	 1.020680 
1.0866354 	 1.013070 
1.0866510 	 1.008120 
1.0866666 	 1.003350 
1.0866821 	 1.002320 
1.0866977 	 1.007350 
1.0867133 	 0.982854 
1.0867289 	 0.984146 
1.0867444 	 1.002570 
1.0867600 	 1.010910 
1.0867757 	 0.997572 
1.0867912 	 0.989338 
1.0868068 	 0.990700 
1.0868224 	 0.989427 
1.0868379 	 0.987482 
1.0868535 	 0.980013 
1.0868691 	 0.973301 
1.0868846 	 0.965904 
1.0869002 	 0.965113 
1.0869159 	 0.962711 
1.0869315 	 0.961022 
1.0869470 	 0.948535 
1.0869626 	 0.935689 
1.0869782 	 0.912339 
1.0869937 	 0.844993 
1.0870093 	 0.784275 
1.0870249 	 0.741153 
1.0870404 	 0.713027 
1.0870560 	 0.698904 
1.0870717 	 0.652649 
1.0870872 	 0.588033 
1.0871028 	 0.561743 
1.0871184 	 0.611264 
1.0871340 	 0.701241 
1.0871495 	 0.776748 
1.0871651 	 0.832741 
1.0871807 	 0.860719 
1.0871962 	 0.885096 
1.0872118 	 0.908191 
1.0872275 	 0.930047 
1.0872430 	 0.944265 
1.0872586 	 0.964087 
1.0872742 	 0.965534 
1.0872898 	 0.961975 
1.0873053 	 0.959797 
1.0873209 	 0.954764 
1.0873365 	 0.970560 
1.0873520 	 0.967049 
1.0873677 	 0.975900 
1.0873833 	 0.987709 
1.0873988 	 0.990691 
1.0874144 	 0.987201 
1.0874300 	 0.975781 
1.0874455 	 0.971208 
1.0874611 	 0.975012 
1.0874767 	 0.976951 
1.0874923 	 0.984227 
1.0875078 	 0.984892 
1.0875235 	 0.983525 
1.0875391 	 0.992181 
1.0875546 	 0.989851 
1.0875702 	 1.001950 
1.0875858 	 0.997315 
1.0876013 	 0.997058 
1.0876169 	 1.002170 
1.0876325 	 1.001260 
1.0876480 	 0.995597 
1.0876637 	 0.978508 
1.0876793 	 0.978755 
1.0876949 	 0.985158 
1.0877104 	 0.985399 
1.0877260 	 0.989713 
1.0877416 	 1.005230 
1.0877571 	 1.002740 
1.0877727 	 1.003970 
1.0877883 	 1.000340 
1.0878038 	 0.998036 
1.0878195 	 0.994047 
1.0878351 	 0.995587 
1.0878507 	 0.995005 
1.0878662 	 1.003190 
1.0878818 	 0.997493 
1.0878974 	 0.997562 
1.0879129 	 1.002370 
1.0879285 	 1.005940 
1.0879441 	 1.001070 
1.0879596 	 1.000000 
1.0879753 	 0.992507 
1.0879909 	 0.993860 
1.0880064 	 0.997996 
1.0880220 	 1.000270 
1.0880376 	 0.996634 
1.0880532 	 1.000400 
1.0880687 	 0.991885 
1.0880843 	 1.000740 
1.0881000 	 0.989397 
1.0881155 	 0.990157 
1.0881311 	 0.983559 
1.0881467 	 0.978832 
1.0881622 	 0.986892 
1.0881778 	 0.997710 
1.0881934 	 0.992556 
1.0882089 	 0.990888 
1.0882245 	 0.993949 
1.0882401 	 1.006620 
1.0882558 	 0.999122 
1.0882713 	 1.000020 
1.0882869 	 0.976734 
1.0883025 	 0.949992 
1.0883180 	 0.926069 
1.0883336 	 0.925810 
1.0883492 	 0.952765 
1.0883647 	 0.977077 
1.0883803 	 0.962833 
1.0883960 	 0.928103 
1.0884116 	 0.885403 
1.0884271 	 0.851524 
1.0884427 	 0.883929 
1.0884583 	 0.933576 
1.0884738 	 0.967843 
1.0884894 	 0.985065 
1.0885050 	 0.980728 
1.0885205 	 0.981429 
1.0885361 	 0.959227 
1.0885518 	 0.925897 
1.0885673 	 0.904549 
1.0885829 	 0.912831 
1.0885985 	 0.944976 
1.0886141 	 0.961318 
1.0886296 	 0.955449 
1.0886452 	 0.899570 
1.0886608 	 0.839194 
1.0886763 	 0.798180 
1.0886919 	 0.813585 
1.0887076 	 0.872752 
1.0887231 	 0.940884 
1.0887387 	 0.968332 
1.0887543 	 0.986168 
1.0887699 	 1.000110 
1.0887854 	 1.001200 
1.0888010 	 0.989693 
1.0888166 	 0.998421 
1.0888321 	 0.997690 
1.0888478 	 0.989200 
1.0888634 	 0.995084 
1.0888789 	 0.999635 
1.0888945 	 1.003690 
1.0889101 	 1.001380 
1.0889256 	 0.997858 
1.0889412 	 1.006990 
1.0889568 	 1.004840 
1.0889724 	 0.998836 
1.0889879 	 1.003700 
1.0890036 	 0.996979 
1.0890192 	 0.993040 
1.0890347 	 0.994679 
1.0890503 	 1.001250 
1.0890659 	 1.001170 
1.0890814 	 1.006370 
1.0890970 	 0.999546 
1.0891126 	 1.001710 
1.0891281 	 0.999092 
1.0891438 	 1.000070 
1.0891594 	 0.991243 
1.0891750 	 0.980746 
1.0891905 	 0.983836 
1.0892061 	 0.987640 
1.0892217 	 0.998836 
1.0892372 	 1.000760 
1.0892528 	 0.980465 
1.0892684 	 0.959631 
1.0892839 	 0.942680 
1.0892996 	 0.937992 
1.0893152 	 0.939566 
1.0893307 	 0.949991 
1.0893463 	 0.973548 
1.0893619 	 0.985010 
1.0893775 	 0.986915 
1.0893930 	 0.989970 
1.0894086 	 1.001240 
1.0894243 	 0.996515 
1.0894397 	 0.995686 
1.0894554 	 1.002650 
1.0894710 	 0.999724 
1.0894865 	 0.994837 
1.0895021 	 0.987561 
1.0895177 	 0.980935 
1.0895333 	 0.975904 
1.0895488 	 0.988578 
1.0895644 	 1.004150 
1.0895801 	 1.008200 
1.0895956 	 0.998085 
1.0896112 	 0.989012 
1.0896268 	 0.986108 
1.0896423 	 0.990197 
1.0896579 	 0.996051 
1.0896735 	 0.997424 
1.0896890 	 0.996881 
1.0897046 	 0.995015 
1.0897202 	 0.990927 
1.0897359 	 0.974035 
1.0897514 	 0.932981 
1.0897670 	 0.905307 
1.0897826 	 0.907684 
1.0897981 	 0.937755 
1.0898137 	 0.976562 
1.0898293 	 0.995745 
1.0898448 	 0.993169 
1.0898604 	 0.992477 
1.0898761 	 0.997128 
1.0898917 	 1.001840 
1.0899072 	 0.998243 
1.0899228 	 1.002280 
1.0899384 	 1.008740 
1.0899539 	 1.008170 
1.0899695 	 1.005330 
1.0899851 	 1.002220 
1.0900006 	 1.000620 
1.0900162 	 0.998046 
1.0900319 	 0.994778 
1.0900474 	 0.995114 
1.0900630 	 1.001090 
1.0900786 	 1.005960 
1.0900942 	 1.003920 
1.0901097 	 1.007490 
1.0901253 	 1.004150 
1.0901409 	 1.006330 
1.0901564 	 1.005210 
1.0901721 	 0.992013 
1.0901877 	 0.992922 
1.0902032 	 1.002920 
1.0902188 	 0.999625 
1.0902344 	 0.997305 
1.0902499 	 1.000230 
1.0902655 	 1.008130 
1.0902811 	 1.021020 
1.0902967 	 1.009910 
1.0903122 	 1.007230 
1.0903279 	 0.996673 
1.0903435 	 1.005220 
1.0903590 	 0.988173 
1.0903746 	 0.972164 
1.0903902 	 0.966399 
1.0904057 	 0.964554 
1.0904213 	 1.001960 
1.0904369 	 1.041360 
1.0904526 	 1.034700 
1.0904680 	 1.019130 
1.0904837 	 1.006010 
1.0904993 	 1.003450 
1.0905148 	 1.005510 
1.0905304 	 0.998569 
1.0905460 	 0.999112 
1.0905615 	 1.000470 
1.0905771 	 0.999675 
1.0905927 	 1.003290 
1.0906082 	 0.999764 
1.0906239 	 1.007010 
1.0906395 	 1.000890 
1.0906551 	 0.996170 
1.0906706 	 0.973761 
1.0906862 	 0.947824 
1.0907018 	 0.923244 
1.0907173 	 0.917499 
1.0907329 	 0.939626 
1.0907485 	 0.975532 
1.0907640 	 0.993435 
1.0907797 	 1.006040 
1.0907953 	 1.008660 
1.0908108 	 1.008360 
1.0908264 	 1.004940 
1.0908420 	 1.003370 
1.0908576 	 1.003210 
1.0908731 	 0.998678 
1.0908887 	 0.998915 
1.0909044 	 1.001250 
1.0909199 	 1.002440 
1.0909355 	 1.003580 
1.0909511 	 1.003730 
1.0909666 	 1.006060 
1.0909822 	 1.006940 
1.0909978 	 1.003820 
1.0910134 	 0.999941 
1.0910289 	 0.997621 
1.0910445 	 0.995864 
1.0910602 	 0.994344 
1.0910757 	 0.995815 
1.0910913 	 0.998697 
1.0911069 	 1.001360 
1.0911224 	 1.001250 
1.0911380 	 1.003990 
1.0911536 	 1.003040 
1.0911691 	 1.005780 
1.0911847 	 1.002920 
1.0912004 	 1.000750 
1.0912160 	 1.000940 
1.0912315 	 0.998549 
1.0912471 	 0.996733 
1.0912627 	 1.005660 
1.0912782 	 1.006540 
1.0912938 	 1.012020 
1.0913094 	 1.010000 
1.0913249 	 1.008310 
1.0913405 	 0.997374 
1.0913562 	 1.000070 
1.0913717 	 0.995222 
1.0913873 	 1.001600 
1.0914029 	 1.001380 
1.0914185 	 0.998687 
1.0914340 	 0.993297 
1.0914496 	 0.992112 
1.0914652 	 1.001910 
1.0914807 	 1.002010 
1.0914963 	 1.007280 
1.0915120 	 0.988361 
1.0915275 	 0.972162 
1.0915431 	 0.964487 
1.0915587 	 0.944584 
1.0915743 	 0.945929 
1.0915898 	 0.908386 
1.0916054 	 0.843003 
1.0916210 	 0.768950 
1.0916365 	 0.765850 
1.0916522 	 0.834185 
1.0916678 	 0.922485 
1.0916833 	 0.970896 
1.0916989 	 0.991698 
1.0917145 	 0.991707 
1.0917300 	 0.996279 
1.0917456 	 0.996061 
1.0917612 	 0.989802 
1.0917768 	 0.992981 
1.0917923 	 0.995587 
1.0918080 	 0.997858 
1.0918236 	 0.992774 
1.0918391 	 0.993386 
1.0918547 	 0.994176 
1.0918703 	 0.992448 
1.0918858 	 0.992566 
1.0919014 	 0.995499 
1.0919170 	 1.004510 
1.0919325 	 1.010170 
1.0919482 	 1.012200 
1.0919638 	 1.006680 
1.0919794 	 1.000460 
1.0919949 	 0.995281 
1.0920105 	 0.992300 
1.0920261 	 0.992122 
1.0920416 	 0.989871 
1.0920572 	 0.989940 
1.0920728 	 0.994748 
1.0920883 	 0.997315 
1.0921040 	 0.993998 
1.0921196 	 0.997108 
1.0921352 	 0.995350 
1.0921507 	 0.991470 
1.0921663 	 0.989249 
1.0921819 	 0.999230 
1.0921974 	 1.000170 
1.0922130 	 0.995499 
1.0922287 	 0.996930 
1.0922441 	 1.006560 
1.0922598 	 1.008250 
1.0922754 	 1.006080 
1.0922909 	 0.996466 
1.0923065 	 0.986477 
1.0923221 	 0.992004 
1.0923377 	 0.983183 
1.0923532 	 0.985020 
1.0923688 	 0.996328 
1.0923845 	 0.990513 
1.0924000 	 0.991461 
1.0924156 	 0.996693 
1.0924312 	 1.004510 
1.0924467 	 1.003340 
1.0924623 	 0.996071 
1.0924779 	 0.983678 
1.0924934 	 0.985093 
1.0925090 	 0.977062 
1.0925246 	 0.983006 
1.0925403 	 0.979310 
1.0925558 	 0.968295 
1.0925714 	 0.947765 
1.0925870 	 0.927060 
1.0926025 	 0.935814 
1.0926181 	 0.992912 
1.0926337 	 1.037700 
1.0926492 	 1.020430 
1.0926648 	 0.984553 
1.0926805 	 0.954332 
1.0926961 	 0.935530 
1.0927116 	 0.928172 
1.0927272 	 0.927442 
1.0927428 	 0.931438 
1.0927583 	 0.928945 
1.0927739 	 0.927349 
1.0927895 	 0.952474 
1.0928050 	 0.975741 
1.0928206 	 0.974760 
1.0928363 	 0.954087 
1.0928518 	 0.936908 
1.0928674 	 0.960670 
1.0928830 	 1.020620 
1.0928986 	 1.041430 
1.0929141 	 0.989772 
1.0929297 	 0.983223 
1.0929453 	 0.970497 
1.0929608 	 0.958125 
1.0929765 	 0.940642 
1.0929921 	 0.942467 
1.0930076 	 0.956322 
1.0930232 	 0.969137 
1.0930388 	 0.968715 
1.0930543 	 0.977170 
1.0930699 	 0.983876 
1.0930855 	 0.976475 
1.0931011 	 0.963854 
1.0931166 	 0.947418 
1.0931323 	 0.929537 
1.0931479 	 0.933963 
1.0931634 	 0.942203 
1.0931790 	 0.951082 
1.0931946 	 0.963072 
1.0932101 	 0.968890 
1.0932257 	 0.971727 
1.0932413 	 0.973607 
1.0932570 	 0.971781 
1.0932724 	 0.967399 
1.0932881 	 0.962390 
1.0933037 	 0.956921 
1.0933192 	 0.947028 
1.0933348 	 0.935048 
1.0933504 	 0.928750 
1.0933659 	 0.932980 
1.0933815 	 0.946267 
1.0933971 	 0.963516 
1.0934126 	 0.970011 
1.0934283 	 0.972469 
1.0934439 	 0.979145 
1.0934595 	 0.977514 
1.0934750 	 0.964949 
1.0934906 	 0.964605 
1.0935062 	 0.962930 
1.0935217 	 0.956421 
1.0935373 	 0.953774 
1.0935529 	 0.951397 
1.0935684 	 0.938169 
1.0935841 	 0.929137 
1.0935997 	 0.944836 
1.0936152 	 0.953425 
1.0936308 	 0.962146 
1.0936464 	 0.962871 
1.0936620 	 0.959869 
1.0936775 	 0.943903 
1.0936931 	 0.949537 
1.0937088 	 0.948491 
1.0937243 	 0.941711 
1.0937399 	 0.938636 
1.0937555 	 0.940209 
1.0937710 	 0.944881 
1.0937866 	 0.940706 
1.0938022 	 0.928083 
1.0938178 	 0.916826 
1.0938333 	 0.903848 
1.0938489 	 0.891829 
1.0938646 	 0.879909 
1.0938801 	 0.865408 
1.0938957 	 0.853410 
1.0939113 	 0.841313 
1.0939268 	 0.821315 
1.0939424 	 0.808867 
1.0939580 	 0.809823 
1.0939735 	 0.817739 
1.0939891 	 0.834633 
1.0940048 	 0.855343 
1.0940204 	 0.874125 
1.0940359 	 0.896284 
1.0940515 	 0.910223 
1.0940671 	 0.918148 
1.0940826 	 0.931839 
1.0940982 	 0.940661 
1.0941138 	 0.939943 
1.0941293 	 0.938718 
1.0941449 	 0.936966 
1.0941606 	 0.921949 
1.0941761 	 0.908605 
1.0941917 	 0.924379 
1.0942073 	 0.939487 
1.0942229 	 0.950461 
1.0942384 	 0.968332 
1.0942540 	 0.956517 
1.0942696 	 0.959271 
1.0942851 	 0.955785 
1.0943007 	 0.959090 
1.0943164 	 0.953068 
1.0943319 	 0.956510 
1.0943475 	 0.964734 
1.0943631 	 0.972929 
1.0943787 	 0.977184 
1.0943942 	 0.973011 
1.0944098 	 0.976958 
1.0944254 	 0.983969 
1.0944409 	 0.985554 
1.0944566 	 0.969953 
1.0944722 	 0.970985 
1.0944877 	 0.985344 
1.0945033 	 0.979437 
1.0945189 	 0.963318 
1.0945344 	 0.961571 
1.0945500 	 0.971980 
1.0945656 	 0.990108 
1.0945812 	 0.999112 
1.0945967 	 1.013370 
1.0946124 	 1.009610 
1.0946280 	 1.002520 
1.0946435 	 0.994116 
1.0946591 	 0.990641 
1.0946747 	 0.996338 
1.0946902 	 1.001950 
1.0947058 	 1.008110 
1.0947214 	 0.995123 
1.0947371 	 1.002130 
1.0947526 	 0.999685 
1.0947682 	 1.003220 
1.0947838 	 0.995173 
1.0947993 	 1.000490 
1.0948149 	 0.997039 
1.0948305 	 0.992329 
1.0948460 	 0.996723 
1.0948616 	 1.000520 
1.0948772 	 0.997917 
1.0948927 	 0.983139 
1.0949084 	 0.961489 
1.0949240 	 0.935749 
1.0949396 	 0.933373 
1.0949551 	 0.970180 
1.0949707 	 1.012320 
1.0949863 	 1.018600 
1.0950018 	 1.000350 
1.0950174 	 0.989772 
1.0950330 	 0.982717 
1.0950485 	 0.988380 
1.0950642 	 0.997523 
1.0950798 	 0.999438 
1.0950953 	 0.984380 
1.0951109 	 0.971202 
1.0951265 	 0.996515 
1.0951421 	 1.004520 
1.0951576 	 0.994659 
1.0951732 	 1.003570 
1.0951889 	 1.011500 
1.0952044 	 1.010930 
1.0952200 	 1.020200 
1.0952356 	 1.015030 
1.0952511 	 1.013730 
1.0952667 	 0.993159 
1.0952823 	 0.995578 
1.0952978 	 0.980961 
1.0953134 	 0.970560 
1.0953290 	 0.971592 
1.0953447 	 0.972849 
1.0953602 	 0.975870 
1.0953758 	 0.975806 
1.0953914 	 0.982473 
1.0954069 	 0.982267 
1.0954225 	 0.965820 
1.0954381 	 0.941790 
1.0954536 	 0.893526 
1.0954692 	 0.848376 
1.0954849 	 0.848275 
1.0955005 	 0.886790 
1.0955160 	 0.947839 
1.0955316 	 0.980658 
1.0955472 	 0.998431 
1.0955627 	 1.003880 
1.0955783 	 1.008440 
1.0955939 	 1.014410 
1.0956094 	 1.006070 
1.0956250 	 1.004900 
1.0956407 	 0.998559 
1.0956562 	 0.999685 
1.0956718 	 0.997937 
1.0956874 	 1.006370 
1.0957030 	 1.007270 
1.0957185 	 1.007580 
1.0957341 	 1.002600 
1.0957497 	 0.998767 
1.0957652 	 0.972511 
1.0957808 	 0.981284 
1.0957965 	 0.987284 
1.0958120 	 0.965498 
1.0958276 	 0.919698 
1.0958432 	 0.855250 
1.0958588 	 0.779216 
1.0958743 	 0.736674 
1.0958899 	 0.746591 
1.0959055 	 0.812730 
1.0959210 	 0.893205 
1.0959367 	 0.957185 
1.0959523 	 0.996891 
1.0959678 	 1.009310 
1.0959834 	 0.986475 
1.0959990 	 0.965162 
1.0960145 	 0.964476 
1.0960301 	 0.981015 
1.0960457 	 1.009800 
1.0960613 	 1.005160 
1.0960768 	 1.023870 
1.0960925 	 1.020600 
1.0961081 	 1.015380 
1.0961236 	 1.011060 
1.0961392 	 0.996200 
1.0961548 	 0.985931 
1.0961703 	 0.979859 
1.0961859 	 0.987188 
1.0962015 	 0.994620 
1.0962170 	 0.994136 
1.0962327 	 1.009710 


==> anc/HD75935/HD75935_71.dat <==
1.0655299 	 1.001740 
1.0655453 	 0.992704 
1.0655607 	 1.011200 
1.0655761 	 1.022020 
1.0655915 	 1.039970 
1.0656068 	 1.048960 
1.0656222 	 1.036680 
1.0656375 	 1.028190 
1.0656528 	 1.019980 
1.0656682 	 1.015670 
1.0656836 	 0.992010 
1.0656990 	 0.991693 
1.0657144 	 1.001570 
1.0657296 	 1.025290 
1.0657450 	 1.008990 
1.0657604 	 1.021620 
1.0657758 	 1.027950 
1.0657911 	 1.022220 
1.0658065 	 1.026310 
1.0658219 	 1.031120 
1.0658371 	 1.006110 
1.0658525 	 0.997422 
1.0658679 	 0.995905 
1.0658833 	 0.994894 
1.0658987 	 1.011220 
1.0659140 	 1.018790 
1.0659293 	 1.010720 
1.0659447 	 1.023400 
1.0659600 	 1.024930 
1.0659754 	 1.007200 
1.0659908 	 1.000410 
1.0660062 	 1.013250 
1.0660216 	 1.017500 
1.0660368 	 0.994141 
1.0660522 	 1.002060 
1.0660676 	 1.001600 
1.0660830 	 0.998681 
1.0660983 	 1.009340 
1.0661137 	 0.993407 
1.0661291 	 0.922978 
1.0661443 	 0.959396 
1.0661597 	 0.940345 
1.0661751 	 0.898536 
1.0661905 	 0.832717 
1.0662059 	 0.733387 
1.0662212 	 0.664396 
1.0662365 	 0.650193 
1.0662519 	 0.726599 
1.0662673 	 0.800267 
1.0662826 	 0.861341 
1.0662980 	 0.857392 
1.0663134 	 0.894560 
1.0663288 	 0.956551 
1.0663440 	 0.966968 
1.0663594 	 0.969120 
1.0663748 	 1.000560 
1.0663902 	 1.017110 
1.0664055 	 1.032160 
1.0664209 	 1.014510 
1.0664363 	 1.010920 
1.0664515 	 1.002250 
1.0664669 	 1.000650 
1.0664823 	 1.002590 
1.0664977 	 1.010240 
1.0665131 	 1.012150 
1.0665284 	 1.005390 
1.0665437 	 1.002590 
1.0665591 	 1.010530 
1.0665745 	 1.015570 
1.0665898 	 1.010880 
1.0666052 	 1.016180 
1.0666206 	 1.018260 
1.0666360 	 1.015560 
1.0666512 	 1.006940 
1.0666666 	 1.006620 
1.0666820 	 1.010620 
1.0666974 	 1.011320 
1.0667127 	 1.023660 
1.0667281 	 1.018320 
1.0667434 	 1.010450 
1.0667588 	 1.022320 
1.0667741 	 1.003620 
1.0667895 	 0.998324 
1.0668049 	 1.010670 
1.0668203 	 1.003140 
1.0668356 	 0.989821 
1.0668509 	 0.996233 
1.0668663 	 0.973246 
1.0668817 	 0.970942 
1.0668970 	 0.998840 
1.0669124 	 0.998165 
1.0669278 	 1.012000 
1.0669432 	 1.005500 
1.0669584 	 1.013250 
1.0669738 	 1.005030 
1.0669892 	 1.014390 
1.0670046 	 1.008220 
1.0670199 	 1.005980 
1.0670353 	 0.997075 
1.0670506 	 1.014830 
1.0670660 	 0.994181 
1.0670813 	 1.009750 
1.0670967 	 1.030710 
1.0671121 	 1.021760 
1.0671275 	 0.990436 
1.0671428 	 1.012980 
1.0671581 	 0.989671 
1.0671735 	 1.004140 
1.0671889 	 1.013710 
1.0672042 	 1.009240 
1.0672196 	 1.008580 
1.0672350 	 1.026840 
1.0672504 	 1.016170 
1.0672656 	 1.015610 
1.0672810 	 1.002630 
1.0672964 	 0.993130 
1.0673118 	 0.993249 
1.0673271 	 0.975685 
1.0673425 	 0.963039 
1.0673578 	 0.977245 
1.0673732 	 0.987001 
1.0673885 	 1.006090 
1.0674039 	 1.019850 
1.0674193 	 1.013890 
1.0674347 	 1.005500 
1.0674500 	 1.023890 
1.0674653 	 0.995330 
1.0674807 	 0.999077 
1.0674961 	 1.010940 
1.0675114 	 0.996956 
1.0675268 	 0.989787 
1.0675422 	 0.977450 
1.0675575 	 0.995598 
1.0675728 	 1.016620 
1.0675882 	 1.012490 
1.0676036 	 1.003090 
1.0676190 	 1.003630 
1.0676343 	 1.008840 
1.0676497 	 1.004940 
1.0676650 	 1.007260 
1.0676804 	 1.004840 
1.0676957 	 1.008370 
1.0677111 	 1.010940 
1.0677265 	 1.024420 
1.0677419 	 1.023320 
1.0677572 	 1.002310 
1.0677725 	 1.001840 
1.0677879 	 1.003020 
1.0678033 	 1.005890 
1.0678186 	 1.002890 
1.0678340 	 0.994250 
1.0678494 	 0.998503 
1.0678647 	 1.016380 
1.0678800 	 1.018950 
1.0678954 	 1.019740 
1.0679108 	 1.012420 
1.0679262 	 0.992208 
1.0679415 	 0.993735 
1.0679569 	 0.991851 
1.0679722 	 0.996004 
1.0679876 	 1.012770 
1.0680029 	 1.020060 
1.0680183 	 1.025410 
1.0680337 	 1.029360 
1.0680491 	 1.027880 
1.0680645 	 1.020560 
1.0680797 	 1.007280 
1.0680951 	 1.009130 
1.0681105 	 1.003530 
1.0681258 	 1.000290 
1.0681412 	 1.017140 
1.0681566 	 1.034920 
1.0681719 	 1.016430 
1.0681872 	 1.032270 
1.0682026 	 1.023970 
1.0682180 	 1.020160 
1.0682334 	 1.012950 
1.0682487 	 1.006570 
1.0682641 	 1.001950 
1.0682794 	 0.997838 
1.0682948 	 1.013810 
1.0683101 	 1.022290 
1.0683255 	 1.006360 
1.0683409 	 1.006390 
1.0683563 	 1.006000 
1.0683715 	 1.003780 
1.0683869 	 0.993229 
1.0684023 	 0.955819 
1.0684177 	 0.871646 
1.0684330 	 0.818952 
1.0684484 	 0.823225 
1.0684638 	 0.852234 
1.0684791 	 0.914515 
1.0684944 	 0.974762 
1.0685098 	 1.006700 
1.0685252 	 1.010320 
1.0685406 	 1.022230 
1.0685560 	 1.024690 
1.0685713 	 1.025050 
1.0685866 	 1.014630 
1.0686020 	 1.011230 
1.0686173 	 1.010780 
1.0686327 	 0.970130 
1.0686481 	 0.933641 
1.0686635 	 0.895732 
1.0686787 	 0.881738 
1.0686941 	 0.868079 
1.0687095 	 0.959442 
1.0687249 	 1.000940 
1.0687402 	 1.021640 
1.0687556 	 1.023150 
1.0687710 	 1.027740 
1.0687863 	 1.033380 
1.0688016 	 1.029740 
1.0688170 	 1.031880 
1.0688324 	 1.027220 
1.0688478 	 1.015750 
1.0688632 	 1.014920 
1.0688785 	 1.025000 
1.0688938 	 1.015760 
1.0689092 	 1.014720 
1.0689245 	 1.022350 
1.0689399 	 1.033920 
1.0689553 	 1.030660 
1.0689707 	 1.033970 
1.0689859 	 1.035840 
1.0690013 	 1.037440 
1.0690167 	 1.033900 
1.0690321 	 1.019430 
1.0690475 	 0.994805 
1.0690628 	 0.950140 
1.0690782 	 0.881679 
1.0690935 	 0.814470 
1.0691088 	 0.778530 
1.0691242 	 0.803345 
1.0691396 	 0.885305 
1.0691550 	 0.952294 
1.0691704 	 0.981930 
1.0691856 	 0.995063 
1.0692010 	 0.985383 
1.0692164 	 0.956456 
1.0692317 	 0.903646 
1.0692471 	 0.833208 
1.0692625 	 0.793161 
1.0692779 	 0.811217 
1.0692931 	 0.877732 
1.0693085 	 0.938713 
1.0693239 	 0.973466 
1.0693393 	 1.000700 
1.0693547 	 1.001680 
1.0693700 	 0.998522 
1.0693854 	 1.001370 
1.0694007 	 1.011480 
1.0694160 	 1.001780 
1.0694314 	 1.010580 
1.0694468 	 1.019140 
1.0694622 	 1.008210 
1.0694776 	 1.002010 
1.0694928 	 0.988350 
1.0695082 	 0.947951 
1.0695236 	 0.893551 
1.0695390 	 0.809429 
1.0695543 	 0.744954 
1.0695697 	 0.741898 
1.0695851 	 0.807431 
1.0696003 	 0.887979 
1.0696157 	 0.955270 
1.0696311 	 0.971282 
1.0696465 	 0.992783 
1.0696619 	 0.993507 
1.0696772 	 0.988467 
1.0696926 	 0.997382 
1.0697079 	 0.992287 
1.0697232 	 1.006640 
1.0697386 	 1.016300 
1.0697540 	 1.024710 
1.0697694 	 1.029040 
1.0697848 	 1.014100 
1.0698000 	 1.012130 
1.0698154 	 1.009330 
1.0698308 	 1.010130 
1.0698462 	 1.015270 
1.0698615 	 1.006970 
1.0698769 	 1.009090 
1.0698923 	 1.013430 
1.0699075 	 1.020260 
1.0699229 	 1.019610 
1.0699383 	 1.016200 
1.0699537 	 1.018060 
1.0699691 	 1.015500 
1.0699844 	 1.013320 
1.0699997 	 1.006990 
1.0700151 	 1.011320 
1.0700305 	 1.016380 
1.0700458 	 1.007730 
1.0700612 	 1.012200 
1.0700766 	 1.011970 
1.0700920 	 1.005670 
1.0701072 	 1.006590 
1.0701226 	 0.997363 
1.0701380 	 0.990297 
1.0701534 	 1.006150 
1.0701687 	 1.006340 
1.0701841 	 0.993973 
1.0701995 	 1.003050 
1.0702147 	 1.005790 
1.0702301 	 1.013320 
1.0702455 	 1.004390 
1.0702609 	 1.010990 
1.0702763 	 1.013270 
1.0702916 	 1.006970 
1.0703069 	 1.010110 
1.0703223 	 1.011080 
1.0703377 	 0.993437 
1.0703530 	 1.009020 
1.0703684 	 1.000710 
1.0703838 	 1.017220 
1.0703992 	 1.004620 
1.0704144 	 1.013450 
1.0704298 	 1.005620 
1.0704452 	 0.991901 
1.0704606 	 0.998047 
1.0704759 	 1.008420 
1.0704913 	 1.001400 
1.0705067 	 0.992159 
1.0705220 	 1.005700 
1.0705373 	 1.012710 
1.0705527 	 1.009320 
1.0705681 	 1.004510 
1.0705835 	 1.013950 
1.0705988 	 1.021300 
1.0706141 	 1.008910 
1.0706295 	 0.999038 
1.0706449 	 0.997452 
1.0706602 	 1.001200 
1.0706756 	 1.001640 
1.0706910 	 1.011400 
1.0707064 	 1.001870 
1.0707216 	 0.999722 
1.0707370 	 1.005870 
1.0707524 	 1.004620 
1.0707678 	 1.006760 
1.0707831 	 1.005420 
1.0707985 	 1.006190 
1.0708138 	 0.981087 
1.0708292 	 0.965161 
1.0708445 	 0.937299 
1.0708599 	 0.895725 
1.0708753 	 0.880913 
1.0708907 	 0.903689 
1.0709060 	 0.953147 
1.0709213 	 0.981616 
1.0709367 	 0.996897 
1.0709521 	 1.001670 
1.0709674 	 1.007770 
1.0709828 	 1.006410 
1.0709982 	 1.007050 
1.0710136 	 1.011050 
1.0710288 	 1.020910 
1.0710442 	 1.015110 
1.0710596 	 1.020270 
1.0710750 	 1.009830 
1.0710903 	 1.009400 
1.0711057 	 1.010770 
1.0711210 	 1.007970 
1.0711364 	 1.005680 
1.0711517 	 1.017190 
1.0711671 	 1.020310 
1.0711825 	 1.021290 
1.0711979 	 1.021110 
1.0712132 	 1.032150 
1.0712285 	 1.028250 
1.0712439 	 1.025930 
1.0712593 	 1.018490 
1.0712746 	 1.016400 
1.0712900 	 1.021010 
1.0713054 	 1.016820 
1.0713208 	 1.017680 
1.0713360 	 1.016850 
1.0713514 	 1.022610 
1.0713668 	 1.021880 
1.0713822 	 1.022390 
1.0713975 	 1.016800 
1.0714129 	 1.007740 
1.0714282 	 0.998106 
1.0714436 	 0.993041 
1.0714589 	 0.993150 
1.0714743 	 0.997739 
1.0714897 	 1.008340 
1.0715051 	 1.011990 
1.0715204 	 1.011770 
1.0715357 	 1.010700 
1.0715511 	 1.006320 
1.0715665 	 1.006320 
1.0715818 	 1.002360 
1.0715972 	 1.004840 
1.0716126 	 1.005440 
1.0716279 	 1.000700 
1.0716432 	 1.012000 
1.0716586 	 1.023960 
1.0716740 	 1.013400 
1.0716894 	 1.006050 
1.0717047 	 1.002390 
1.0717201 	 1.000930 
1.0717354 	 1.000990 
1.0717508 	 1.001150 
1.0717661 	 0.998909 
1.0717815 	 1.003240 
1.0717969 	 1.002390 
1.0718123 	 1.000290 
1.0718277 	 1.008520 
1.0718429 	 1.012220 
1.0718583 	 1.011840 
1.0718737 	 1.005790 
1.0718890 	 0.994369 
1.0719044 	 0.993844 
1.0719198 	 0.984702 
1.0719351 	 0.992218 
1.0719504 	 0.995449 
1.0719658 	 0.995677 
1.0719812 	 1.003030 
1.0719966 	 1.004830 
1.0720119 	 0.993090 
1.0720273 	 0.997303 
1.0720426 	 1.003160 
1.0720580 	 0.998859 
1.0720733 	 1.003010 
1.0720887 	 0.999295 
1.0721041 	 1.003170 
1.0721195 	 0.998651 
1.0721347 	 0.996361 
1.0721501 	 1.008020 
1.0721655 	 1.007150 
1.0721809 	 1.001660 
1.0721962 	 1.007750 
1.0722116 	 1.007690 
1.0722270 	 1.006030 
1.0722423 	 1.002490 
1.0722576 	 0.991980 
1.0722730 	 0.991643 
1.0722884 	 0.993180 
1.0723038 	 0.992079 
1.0723191 	 1.003400 
1.0723345 	 1.018060 
1.0723498 	 1.011450 
1.0723652 	 1.005210 
1.0723805 	 1.003010 
1.0723959 	 0.997135 
1.0724113 	 1.002250 
1.0724267 	 1.004240 
1.0724419 	 0.994329 
1.0724573 	 0.993546 
1.0724727 	 1.001410 
1.0724881 	 1.001890 
1.0725034 	 1.001620 
1.0725188 	 1.009840 
1.0725342 	 0.999890 
1.0725495 	 0.989792 
1.0725648 	 0.994964 
1.0725802 	 1.002810 
1.0725956 	 0.985672 
1.0726110 	 0.988799 
1.0726264 	 0.982591 
1.0726417 	 0.969318 
1.0726570 	 0.958306 
1.0726724 	 0.967299 
1.0726877 	 0.979563 
1.0727031 	 0.988200 
1.0727185 	 0.982896 
1.0727339 	 0.990390 
1.0727491 	 0.954695 
1.0727645 	 0.929596 
1.0727799 	 0.924295 
1.0727953 	 0.934702 
1.0728106 	 0.929401 
1.0728260 	 0.903973 
1.0728414 	 0.837215 
1.0728567 	 0.757108 
1.0728720 	 0.705478 
1.0728874 	 0.722927 
1.0729028 	 0.798354 
1.0729182 	 0.871352 
1.0729336 	 0.924005 
1.0729489 	 0.961132 
1.0729642 	 0.976557 
1.0729796 	 0.979672 
1.0729949 	 0.987084 
1.0730103 	 0.982198 
1.0730257 	 0.986269 
1.0730411 	 0.964766 
1.0730563 	 0.941070 
1.0730717 	 0.896910 
1.0730871 	 0.870002 
1.0731025 	 0.884409 
1.0731179 	 0.939047 
1.0731332 	 0.977232 
1.0731486 	 0.991544 
1.0731639 	 1.001300 
1.0731792 	 1.007170 
1.0731946 	 0.995558 
1.0732100 	 0.997947 
1.0732254 	 1.007490 
1.0732408 	 1.001800 
1.0732560 	 1.006260 
1.0732714 	 1.005800 
1.0732868 	 1.009660 
1.0733021 	 1.013550 
1.0733175 	 1.003610 
1.0733329 	 1.000450 
1.0733483 	 1.012290 
1.0733635 	 1.003910 
1.0733789 	 1.005180 
1.0733943 	 0.988092 
1.0734097 	 0.982473 
1.0734251 	 0.980473 
1.0734404 	 1.000160 
1.0734558 	 1.006250 
1.0734711 	 1.011820 
1.0734864 	 1.017920 
1.0735018 	 1.009410 
1.0735172 	 1.004590 
1.0735326 	 1.006050 
1.0735480 	 0.999315 
1.0735632 	 1.003270 
1.0735786 	 1.004900 
1.0735940 	 1.004770 
1.0736094 	 1.007460 
1.0736247 	 1.008470 
1.0736401 	 1.005430 
1.0736555 	 1.006530 
1.0736707 	 0.995103 
1.0736861 	 0.991812 
1.0737015 	 0.991613 
1.0737169 	 0.993407 
1.0737323 	 0.981062 
1.0737476 	 0.995112 
1.0737629 	 0.997026 
1.0737783 	 1.002750 
1.0737936 	 1.011840 
1.0738090 	 1.010140 
1.0738244 	 1.008670 
1.0738398 	 1.004170 
1.0738552 	 0.992803 
1.0738704 	 0.996064 
1.0738858 	 0.992277 
1.0739012 	 1.004610 
1.0739166 	 1.003760 
1.0739319 	 0.999345 
1.0739473 	 1.008340 
1.0739627 	 1.005010 
1.0739779 	 1.002230 
1.0739933 	 0.999930 
1.0740087 	 0.998344 
1.0740241 	 0.999018 
1.0740395 	 0.997729 
1.0740548 	 1.000860 
1.0740701 	 1.006040 
1.0740855 	 1.004020 
1.0741009 	 1.006720 
1.0741162 	 1.012540 
1.0741316 	 1.008890 
1.0741470 	 1.005190 
1.0741624 	 0.995251 
1.0741776 	 0.992099 
1.0741930 	 0.995757 
1.0742084 	 0.992912 
1.0742238 	 0.996441 
1.0742391 	 0.999960 
1.0742545 	 0.997729 
1.0742699 	 0.991544 
1.0742851 	 0.982068 
1.0743005 	 0.967763 
1.0743159 	 0.961696 
1.0743313 	 0.965622 
1.0743467 	 0.971381 
1.0743620 	 0.979304 
1.0743773 	 0.978502 
1.0743927 	 0.988464 
1.0744081 	 0.994766 
1.0744234 	 0.996133 
1.0744388 	 1.000290 
1.0744542 	 0.990337 
1.0744696 	 0.974868 
1.0744848 	 0.962272 
1.0745002 	 0.981018 
1.0745156 	 0.980891 
1.0745310 	 0.983613 
1.0745463 	 0.980840 
1.0745617 	 0.981451 
1.0745770 	 0.980046 
1.0745924 	 0.982415 
1.0746077 	 0.989423 
1.0746231 	 0.979839 
1.0746385 	 0.981584 
1.0746539 	 0.983526 
1.0746692 	 0.985850 
1.0746845 	 0.985967 
1.0746999 	 0.991772 
1.0747153 	 0.984872 
1.0747306 	 0.987393 
1.0747460 	 0.987949 
1.0747614 	 0.978175 
1.0747768 	 0.976581 
1.0747920 	 0.971260 
1.0748074 	 0.980389 
1.0748228 	 0.983203 
1.0748382 	 0.971737 
1.0748535 	 0.980056 
1.0748689 	 0.989224 
1.0748842 	 0.985938 
1.0748996 	 0.989376 
1.0749149 	 0.984466 
1.0749303 	 0.979488 
1.0749457 	 0.973355 
1.0749611 	 0.964083 
1.0749764 	 0.948277 
1.0749917 	 0.930242 
1.0750071 	 0.907625 
1.0750225 	 0.852115 
1.0750378 	 0.775569 
1.0750532 	 0.681658 
1.0750686 	 0.622175 
1.0750840 	 0.643712 
1.0750992 	 0.734810 
1.0751146 	 0.828557 
1.0751300 	 0.896062 
1.0751454 	 0.932294 
1.0751607 	 0.945511 
1.0751761 	 0.967083 
1.0751914 	 0.981359 
1.0752068 	 0.986854 
1.0752221 	 0.980880 
1.0752375 	 0.982813 
1.0752529 	 0.987475 
1.0752683 	 0.983673 
1.0752836 	 0.981768 
1.0752989 	 0.986110 
1.0753143 	 0.980705 
1.0753297 	 0.985558 
1.0753450 	 0.994468 
1.0753604 	 0.997006 
1.0753758 	 0.999097 
1.0753911 	 0.987958 
1.0754064 	 0.958787 
1.0754218 	 0.906026 
1.0754372 	 0.881446 
1.0754526 	 0.921036 
1.0754679 	 0.954986 
1.0754833 	 0.973629 
1.0754986 	 0.980885 
1.0755140 	 0.976137 
1.0755293 	 0.971871 
1.0755447 	 0.968504 
1.0755601 	 0.975380 
1.0755755 	 0.980205 
1.0755908 	 0.978394 
1.0756061 	 0.973149 
1.0756215 	 0.975884 
1.0756369 	 0.985662 
1.0756522 	 0.990724 
1.0756676 	 0.989420 
1.0756830 	 0.989300 
1.0756983 	 1.002160 
1.0757136 	 1.002990 
1.0757290 	 0.997333 
1.0757444 	 1.002870 
1.0757598 	 1.010230 
1.0757751 	 0.986007 
1.0757905 	 0.984029 
1.0758058 	 0.980937 
1.0758212 	 0.987592 
1.0758365 	 0.994250 
1.0758519 	 0.995985 
1.0758673 	 0.999157 
1.0758827 	 1.002660 
1.0758981 	 1.002340 
1.0759133 	 1.001130 
1.0759287 	 0.996203 
1.0759441 	 0.991048 
1.0759594 	 0.988756 
1.0759748 	 0.987920 
1.0759902 	 0.996024 
1.0760055 	 0.992426 
1.0760208 	 0.997571 
1.0760362 	 0.999573 
1.0760516 	 0.995667 
1.0760670 	 0.988762 
1.0760823 	 0.995053 
1.0760977 	 0.984081 
1.0761130 	 0.991940 
1.0761284 	 0.994686 
1.0761437 	 0.990694 
1.0761591 	 0.990572 
1.0761745 	 0.995321 
1.0761899 	 0.995737 
1.0762051 	 0.997610 
1.0762205 	 0.996064 
1.0762359 	 0.994597 
1.0762513 	 0.992040 
1.0762666 	 0.992535 
1.0762820 	 0.988105 
1.0762974 	 0.984577 
1.0763127 	 0.986226 
1.0763280 	 0.987385 
1.0763434 	 0.982005 
1.0763588 	 0.978222 
1.0763742 	 0.979382 
1.0763896 	 0.983478 
1.0764049 	 0.980146 
1.0764202 	 0.984109 
1.0764356 	 0.986314 
1.0764509 	 0.980177 
1.0764663 	 0.985981 
1.0764817 	 0.992496 
1.0764971 	 0.990646 
1.0765123 	 0.990699 
1.0765277 	 0.992079 
1.0765431 	 0.990296 
1.0765585 	 0.993199 
1.0765738 	 0.991921 
1.0765892 	 0.983554 
1.0766046 	 0.985096 
1.0766199 	 0.989375 
1.0766352 	 0.991247 
1.0766506 	 0.996639 
1.0766660 	 0.996679 
1.0766814 	 0.993764 
1.0766968 	 0.996936 
1.0767121 	 0.990297 
1.0767274 	 0.983501 
1.0767428 	 0.988605 
1.0767581 	 0.984900 
1.0767735 	 0.985140 
1.0767889 	 0.986685 
1.0768043 	 0.990691 
1.0768195 	 0.996004 
1.0768349 	 0.991891 
1.0768503 	 0.995301 
1.0768657 	 0.995757 
1.0768811 	 0.993070 
1.0768964 	 0.989485 
1.0769118 	 0.988609 
1.0769271 	 0.984343 
1.0769424 	 0.989825 
1.0769578 	 0.986435 
1.0769732 	 0.987290 
1.0769886 	 0.988173 
1.0770040 	 0.988685 
1.0770192 	 0.986860 
1.0770346 	 0.987217 
1.0770500 	 0.982797 
1.0770653 	 0.982046 
1.0770807 	 0.978751 
1.0770961 	 0.978332 
1.0771115 	 0.978760 
1.0771267 	 0.976274 
1.0771421 	 0.978205 
1.0771575 	 0.983504 
1.0771729 	 0.987075 
1.0771883 	 0.987991 
1.0772036 	 0.993744 
1.0772190 	 0.983046 
1.0772343 	 0.977984 
1.0772496 	 0.977747 
1.0772650 	 0.975755 
1.0772804 	 0.990888 
1.0772958 	 1.003680 
1.0773112 	 0.995162 
1.0773264 	 0.993328 
1.0773418 	 0.991008 
1.0773572 	 0.984844 
1.0773726 	 0.988186 
1.0773879 	 0.982874 
1.0774033 	 0.979840 
1.0774187 	 0.983337 
1.0774339 	 0.983490 
1.0774493 	 0.979859 
1.0774647 	 0.973824 
1.0774801 	 0.984486 
1.0774955 	 0.981506 
1.0775108 	 0.999642 
1.0775262 	 0.997858 
1.0775415 	 0.996609 
1.0775568 	 0.982250 
1.0775722 	 0.973054 
1.0775876 	 0.971217 
1.0776030 	 0.969890 
1.0776184 	 0.977087 
1.0776336 	 0.983710 
1.0776490 	 0.980644 
1.0776644 	 0.984116 
1.0776798 	 0.981017 
1.0776951 	 0.978070 
1.0777105 	 0.979169 
1.0777259 	 0.982036 
1.0777411 	 0.984625 
1.0777565 	 0.986042 
1.0777719 	 0.985487 
1.0777873 	 0.984572 
1.0778027 	 0.989192 
1.0778180 	 0.985707 
1.0778333 	 0.980782 
1.0778487 	 0.987370 
1.0778641 	 0.981143 
1.0778794 	 0.981097 
1.0778948 	 0.978195 
1.0779102 	 0.980887 
1.0779256 	 0.982749 
1.0779408 	 0.988769 
1.0779562 	 0.988271 
1.0779716 	 0.991593 
1.0779870 	 0.980402 
1.0780023 	 0.983022 
1.0780177 	 0.965832 
1.0780331 	 0.967825 
1.0780483 	 0.960277 
1.0780637 	 0.963084 
1.0780791 	 0.974522 
1.0780945 	 0.978057 
1.0781099 	 0.983599 
1.0781252 	 0.983992 
1.0781405 	 0.984996 
1.0781559 	 0.986088 
1.0781713 	 0.977382 
1.0781866 	 0.955898 
1.0782020 	 0.946425 
1.0782174 	 0.942188 
1.0782328 	 0.956313 
1.0782480 	 0.978738 
1.0782634 	 1.000370 
1.0782788 	 0.984219 
1.0782942 	 0.980289 
1.0783095 	 0.980527 
1.0783249 	 0.973275 
1.0783403 	 0.969667 
1.0783556 	 0.966975 
1.0783709 	 0.960305 
1.0783863 	 0.968108 
1.0784017 	 0.951208 
1.0784171 	 0.917593 
1.0784324 	 0.874676 
1.0784477 	 0.868285 
1.0784631 	 0.906935 
1.0784785 	 0.949663 
1.0784938 	 0.971933 
1.0785092 	 0.967581 
1.0785246 	 0.968480 
1.0785400 	 0.961734 
1.0785552 	 0.924658 
1.0785706 	 0.877481 
1.0785860 	 0.847387 
1.0786014 	 0.853905 
1.0786167 	 0.897130 
1.0786321 	 0.950484 
1.0786474 	 0.960361 
1.0786628 	 0.949465 
1.0786781 	 0.943870 
1.0786935 	 0.946096 
1.0787089 	 0.943291 
1.0787243 	 0.943247 
1.0787396 	 0.938214 
1.0787549 	 0.925187 
1.0787703 	 0.883960 
1.0787857 	 0.808561 
1.0788010 	 0.716688 
1.0788164 	 0.649902 
1.0788318 	 0.641714 
1.0788472 	 0.707954 
1.0788624 	 0.805938 
1.0788778 	 0.881735 
1.0788932 	 0.922714 
1.0789086 	 0.946010 
1.0789239 	 0.955084 
1.0789393 	 0.982022 
1.0789546 	 0.976124 
1.0789700 	 0.965434 
1.0789853 	 0.977344 
1.0790007 	 0.957886 
1.0790161 	 0.964473 
1.0790315 	 0.957323 
1.0790468 	 0.961748 
1.0790621 	 0.959212 
1.0790775 	 0.962246 
1.0790929 	 0.968281 
1.0791082 	 0.971280 
1.0791236 	 0.972708 
1.0791390 	 0.983007 
1.0791543 	 0.975521 
1.0791696 	 0.970133 
1.0791850 	 0.970133 
1.0792004 	 0.972966 
1.0792158 	 0.979386 
1.0792311 	 0.979303 
1.0792465 	 0.980716 
1.0792618 	 0.970609 
1.0792772 	 0.964072 
1.0792925 	 0.968350 
1.0793079 	 0.968666 
1.0793233 	 0.970507 
1.0793387 	 0.966923 
1.0793540 	 0.968414 
1.0793693 	 0.968698 
1.0793847 	 0.974531 
1.0794001 	 0.977767 
1.0794154 	 0.981575 
1.0794308 	 0.978377 
1.0794462 	 0.977063 
1.0794615 	 0.991366 
1.0794768 	 0.979060 
1.0794922 	 0.965061 
1.0795076 	 0.962811 
1.0795230 	 0.965040 
1.0795383 	 0.962312 
1.0795537 	 0.969109 
1.0795690 	 0.973446 
1.0795844 	 0.982105 
1.0795997 	 0.983766 
1.0796151 	 0.977614 
1.0796305 	 0.982558 
1.0796459 	 0.974052 
1.0796613 	 0.974065 
1.0796765 	 0.972561 
1.0796919 	 0.969778 
1.0797073 	 0.974478 
1.0797226 	 0.973334 
1.0797380 	 0.963000 
1.0797534 	 0.954272 
1.0797687 	 0.954384 
1.0797840 	 0.966435 
1.0797994 	 0.963183 
1.0798148 	 0.969502 
1.0798302 	 0.964982 
1.0798455 	 0.970183 
1.0798609 	 0.983303 
1.0798762 	 0.976403 
1.0798916 	 0.984763 
1.0799069 	 0.970558 
1.0799223 	 0.968221 
1.0799377 	 0.974650 
1.0799531 	 0.980523 
1.0799685 	 0.979390 
1.0799837 	 0.978842 
1.0799991 	 0.971810 
1.0800145 	 0.971931 
1.0800298 	 0.967247 
1.0800452 	 0.968782 
1.0800606 	 0.976154 
1.0800759 	 0.986806 
1.0800912 	 0.981857 
1.0801066 	 0.977981 
1.0801220 	 0.973111 
1.0801374 	 0.964742 
1.0801528 	 0.962421 
1.0801681 	 0.966410 
1.0801834 	 0.962756 
1.0801988 	 0.975623 
1.0802141 	 0.975292 
1.0802295 	 0.967133 
1.0802449 	 0.952372 
1.0802603 	 0.936832 
1.0802755 	 0.940674 
1.0802909 	 0.955966 
1.0803063 	 0.979098 
1.0803217 	 0.988751 
1.0803370 	 0.980521 
1.0803524 	 0.971792 
1.0803678 	 0.975178 
1.0803831 	 0.981883 
1.0803984 	 0.985657 
1.0804138 	 0.979069 
1.0804292 	 0.986148 
1.0804446 	 0.986828 
1.0804600 	 0.977639 
1.0804753 	 0.972037 
1.0804906 	 0.970957 
1.0805060 	 0.970441 
1.0805213 	 0.974452 
1.0805367 	 0.982930 
1.0805521 	 0.974078 
1.0805675 	 0.973136 
1.0805827 	 0.979445 
1.0805981 	 0.979201 
1.0806135 	 0.979694 
1.0806289 	 0.969433 
1.0806442 	 0.973210 
1.0806596 	 0.963729 
1.0806750 	 0.962872 
1.0806903 	 0.959461 
1.0807056 	 0.978725 
1.0807210 	 0.971418 
1.0807364 	 0.976298 
1.0807518 	 0.982818 
1.0807672 	 0.979959 
1.0807824 	 0.969341 
1.0807978 	 0.954026 
1.0808132 	 0.953060 
1.0808285 	 0.950204 
1.0808439 	 0.950476 
1.0808593 	 0.962029 
1.0808747 	 0.972052 


==> anc/HD75935/HD75935_72.dat <==
1.0508158 	 1.039710 
1.0508310 	 1.034900 
1.0508461 	 1.040730 
1.0508612 	 1.019240 
1.0508764 	 0.996876 
1.0508915 	 1.002670 
1.0509067 	 1.003070 
1.0509218 	 1.018980 
1.0509369 	 1.033280 
1.0509521 	 1.033380 
1.0509672 	 1.044230 
1.0509824 	 1.048160 
1.0509975 	 1.044440 
1.0510126 	 1.034510 
1.0510278 	 1.014500 
1.0510429 	 1.009950 
1.0510581 	 1.023050 
1.0510732 	 0.998952 
1.0510883 	 1.006320 
1.0511035 	 1.000010 
1.0511186 	 0.999790 
1.0511338 	 1.013580 
1.0511489 	 1.005590 
1.0511640 	 1.010010 
1.0511792 	 1.034140 
1.0511943 	 1.021730 
1.0512094 	 1.016850 
1.0512246 	 1.017610 
1.0512397 	 1.019840 
1.0512549 	 1.049570 
1.0512700 	 1.037820 
1.0512851 	 1.026750 
1.0513003 	 1.020660 
1.0513154 	 1.029910 
1.0513306 	 1.016360 
1.0513457 	 0.996363 
1.0513608 	 0.998218 
1.0513760 	 0.998435 
1.0513911 	 0.996705 
1.0514063 	 0.988568 
1.0514214 	 0.978041 
1.0514365 	 0.986887 
1.0514517 	 1.067450 
1.0514668 	 1.037330 
1.0514820 	 1.025560 
1.0514971 	 1.003740 
1.0515122 	 1.008610 
1.0515274 	 1.003840 
1.0515425 	 1.018850 
1.0515577 	 1.022030 
1.0515728 	 1.044140 
1.0515879 	 1.041900 
1.0516031 	 1.027410 
1.0516182 	 1.033550 
1.0516334 	 1.060140 
1.0516485 	 1.026710 
1.0516636 	 1.010720 
1.0516788 	 1.015630 
1.0516939 	 1.017270 
1.0517091 	 1.019290 
1.0517242 	 1.006240 
1.0517393 	 1.008440 
1.0517545 	 1.005250 
1.0517696 	 1.006140 
1.0517848 	 1.017240 
1.0517999 	 1.031580 
1.0518150 	 1.011910 
1.0518302 	 0.999133 
1.0518453 	 0.998505 
1.0518605 	 1.021750 
1.0518756 	 0.999091 
1.0518907 	 1.011250 
1.0519059 	 1.006050 
1.0519210 	 1.021230 
1.0519361 	 0.995766 
1.0519513 	 1.024900 
1.0519664 	 1.011220 
1.0519816 	 1.002270 
1.0519967 	 1.004740 
1.0520118 	 1.012290 
1.0520270 	 1.003670 
1.0520421 	 0.995399 
1.0520573 	 1.018850 
1.0520724 	 1.015480 
1.0520875 	 1.012710 
1.0521027 	 1.022250 
1.0521178 	 1.012730 
1.0521330 	 1.027260 
1.0521481 	 1.032400 
1.0521632 	 1.021880 
1.0521784 	 1.020910 
1.0521935 	 1.034680 
1.0522087 	 1.015830 
1.0522238 	 1.018120 
1.0522389 	 1.020400 
1.0522541 	 1.013590 
1.0522692 	 1.009470 
1.0522844 	 1.004650 
1.0522995 	 1.010810 
1.0523146 	 1.044600 
1.0523298 	 1.018990 
1.0523449 	 1.025870 
1.0523601 	 1.019470 
1.0523752 	 1.007010 
1.0523903 	 1.002220 
1.0524055 	 1.003540 
1.0524206 	 1.012940 
1.0524358 	 1.001610 
1.0524509 	 1.003840 
1.0524660 	 1.016590 
1.0524812 	 1.024920 
1.0524963 	 1.019830 
1.0525115 	 1.011440 
1.0525266 	 1.014550 
1.0525417 	 1.018420 
1.0525569 	 1.003790 
1.0525720 	 1.016600 
1.0525872 	 1.012070 
1.0526023 	 1.009730 
1.0526174 	 1.000060 
1.0526326 	 0.989054 
1.0526477 	 1.000040 
1.0526628 	 1.002950 
1.0526780 	 1.024590 
1.0526931 	 1.015980 
1.0527083 	 1.018970 
1.0527234 	 1.025780 
1.0527385 	 1.031500 
1.0527537 	 1.029380 
1.0527688 	 1.034620 
1.0527840 	 1.017510 
1.0527991 	 1.023180 
1.0528142 	 1.031170 
1.0528294 	 1.044040 
1.0528445 	 1.028670 
1.0528597 	 0.971215 
1.0528748 	 1.014720 
1.0528899 	 1.040640 
1.0529051 	 1.033420 
1.0529202 	 1.024540 
1.0529354 	 1.019590 
1.0529505 	 1.001340 
1.0529656 	 1.016310 
1.0529808 	 1.028540 
1.0529959 	 1.030820 
1.0530111 	 1.020900 
1.0530262 	 1.004890 
1.0530413 	 1.005140 
1.0530565 	 0.986635 
1.0530716 	 0.996335 
1.0530868 	 0.993496 
1.0531019 	 0.997450 
1.0531170 	 1.001800 
1.0531322 	 1.011700 
1.0531473 	 1.014320 
1.0531625 	 0.978374 
1.0531776 	 0.962376 
1.0531927 	 0.953346 
1.0532079 	 0.969947 
1.0532230 	 0.988470 
1.0532382 	 0.991538 
1.0532533 	 0.998206 
1.0532684 	 0.992303 
1.0532836 	 1.004970 
1.0532987 	 1.008390 
1.0533139 	 0.986740 
1.0533290 	 0.950775 
1.0533441 	 0.895016 
1.0533593 	 0.870549 
1.0533744 	 0.871423 
1.0533895 	 0.944828 
1.0534047 	 0.990650 
1.0534198 	 1.003480 
1.0534350 	 1.016320 
1.0534501 	 1.012260 
1.0534652 	 1.015770 
1.0534804 	 1.017570 
1.0534955 	 1.015790 
1.0535107 	 1.002740 
1.0535258 	 1.000530 
1.0535409 	 0.997594 
1.0535561 	 0.998796 
1.0535712 	 1.010020 
1.0535864 	 1.017770 
1.0536015 	 1.014000 
1.0536166 	 1.023430 
1.0536318 	 1.014280 
1.0536469 	 1.013960 
1.0536621 	 1.007210 
1.0536772 	 0.997977 
1.0536923 	 0.965660 
1.0537075 	 0.966333 
1.0537226 	 0.977604 
1.0537378 	 1.000130 
1.0537529 	 1.020690 
1.0537680 	 1.031770 
1.0537832 	 1.030210 
1.0537983 	 1.018430 
1.0538135 	 1.018080 
1.0538286 	 1.016310 
1.0538437 	 1.009310 
1.0538589 	 1.013640 
1.0538740 	 1.018300 
1.0538892 	 1.019830 
1.0539043 	 1.023600 
1.0539194 	 1.031190 
1.0539346 	 1.024070 
1.0539497 	 1.017140 
1.0539649 	 1.020420 
1.0539800 	 1.022730 
1.0539951 	 1.027420 
1.0540103 	 1.006700 
1.0540254 	 1.001510 
1.0540406 	 1.008850 
1.0540557 	 1.008930 
1.0540708 	 1.016480 
1.0540860 	 1.005080 
1.0541011 	 1.017360 
1.0541162 	 1.009940 
1.0541314 	 1.002270 
1.0541465 	 0.998200 
1.0541617 	 1.000240 
1.0541768 	 1.007610 
1.0541919 	 1.010510 
1.0542071 	 1.012900 
1.0542222 	 1.011390 
1.0542374 	 1.008760 
1.0542525 	 1.004100 
1.0542676 	 1.001550 
1.0542828 	 1.007840 
1.0542979 	 1.001420 
1.0543131 	 1.005380 
1.0543282 	 0.997470 
1.0543433 	 1.008890 
1.0543585 	 1.008810 
1.0543736 	 1.004760 
1.0543888 	 1.005420 
1.0544039 	 1.005510 
1.0544190 	 1.011210 
1.0544342 	 1.026810 
1.0544493 	 0.999641 
1.0544645 	 1.007820 
1.0544796 	 1.011620 
1.0544947 	 1.012440 
1.0545099 	 1.011860 
1.0545250 	 1.016830 
1.0545402 	 0.949615 
1.0545553 	 0.987117 
1.0545704 	 1.022980 
1.0545856 	 1.023130 
1.0546007 	 1.026600 
1.0546159 	 1.000760 
1.0546310 	 0.999007 
1.0546461 	 1.012970 
1.0546613 	 1.018350 
1.0546764 	 1.006460 
1.0546916 	 0.992326 
1.0547067 	 1.012990 
1.0547218 	 1.017380 
1.0547370 	 1.007730 
1.0547521 	 0.993957 
1.0547673 	 0.958253 
1.0547824 	 0.985446 
1.0547975 	 0.997652 
1.0548127 	 0.994646 
1.0548278 	 1.004750 
1.0548429 	 1.018840 
1.0548581 	 1.025660 
1.0548732 	 1.031360 
1.0548884 	 1.034620 
1.0549035 	 1.020990 
1.0549186 	 1.014480 
1.0549338 	 1.027700 
1.0549489 	 1.021960 
1.0549641 	 1.023500 
1.0549792 	 1.021630 
1.0549943 	 1.030340 
1.0550095 	 1.030150 
1.0550246 	 1.043810 
1.0550398 	 1.034700 
1.0550549 	 1.007810 
1.0550700 	 1.035910 
1.0550852 	 1.023650 
1.0551004 	 1.008760 
1.0551156 	 1.003770 
1.0551307 	 1.009800 
1.0551459 	 1.019970 
1.0551610 	 1.009940 
1.0551761 	 1.020340 
1.0551913 	 1.023610 
1.0552064 	 1.005800 
1.0552216 	 0.989345 
1.0552367 	 1.008390 
1.0552518 	 1.020450 
1.0552670 	 1.007520 
1.0552821 	 1.010210 
1.0552973 	 1.010220 
1.0553124 	 1.010220 
1.0553275 	 1.019600 
1.0553427 	 1.026600 
1.0553578 	 1.021420 
1.0553730 	 1.018990 
1.0553881 	 1.012490 
1.0554032 	 1.000000 
1.0554184 	 0.992241 
1.0554335 	 1.000450 
1.0554487 	 1.010740 
1.0554638 	 0.996332 
1.0554789 	 1.014170 
1.0554941 	 1.024860 
1.0555092 	 1.012960 
1.0555243 	 1.000870 
1.0555395 	 1.007020 
1.0555546 	 0.998053 
1.0555698 	 0.992957 
1.0555849 	 1.003620 
1.0556000 	 1.009160 
1.0556152 	 0.999420 
1.0556303 	 0.997713 
1.0556455 	 1.004280 
1.0556606 	 1.003610 
1.0556757 	 0.992918 
1.0556909 	 0.983315 
1.0557060 	 0.985652 
1.0557212 	 0.988844 
1.0557363 	 1.012900 
1.0557514 	 1.009410 
1.0557666 	 1.006310 
1.0557817 	 1.016950 
1.0557969 	 1.014120 
1.0558120 	 1.015350 
1.0558271 	 1.022770 
1.0558423 	 1.012920 
1.0558574 	 1.017630 
1.0558726 	 1.004290 
1.0558877 	 1.001860 
1.0559028 	 1.002140 
1.0559180 	 1.012440 
1.0559331 	 1.015720 
1.0559483 	 1.022380 
1.0559634 	 0.980244 
1.0559785 	 0.982947 
1.0559937 	 1.007510 
1.0560088 	 0.997611 
1.0560240 	 0.992798 
1.0560391 	 1.011100 
1.0560542 	 1.008200 
1.0560694 	 1.009510 
1.0560845 	 1.006250 
1.0560997 	 1.016710 
1.0561148 	 1.020570 
1.0561299 	 1.018470 
1.0561451 	 1.015030 
1.0561602 	 1.004910 
1.0561754 	 1.005920 
1.0561905 	 1.010490 
1.0562056 	 1.011970 
1.0562208 	 1.017060 
1.0562359 	 1.016020 
1.0562510 	 1.017810 
1.0562662 	 1.014860 
1.0562813 	 1.021250 
1.0562965 	 1.013080 
1.0563116 	 1.004690 
1.0563267 	 1.001420 
1.0563419 	 1.002360 
1.0563570 	 1.011710 
1.0563722 	 1.015070 
1.0563873 	 1.012700 
1.0564024 	 1.013110 
1.0564176 	 1.012370 
1.0564327 	 1.010150 
1.0564479 	 1.009580 
1.0564630 	 1.010630 
1.0564781 	 1.005400 
1.0564933 	 1.010660 
1.0565084 	 1.011510 
1.0565236 	 1.008760 
1.0565387 	 1.001940 
1.0565538 	 1.005400 
1.0565690 	 1.008720 
1.0565841 	 1.007240 
1.0565993 	 1.019070 
1.0566144 	 1.012690 
1.0566295 	 1.011330 
1.0566447 	 1.003820 
1.0566598 	 1.003210 
1.0566750 	 1.009550 
1.0566901 	 1.005380 
1.0567052 	 1.012150 
1.0567204 	 1.013980 
1.0567355 	 1.010100 
1.0567507 	 1.012770 
1.0567658 	 0.999597 
1.0567809 	 1.020960 
1.0567961 	 1.018320 
1.0568112 	 1.009950 
1.0568264 	 1.014230 
1.0568415 	 1.012480 
1.0568566 	 1.016460 
1.0568718 	 1.006740 
1.0568869 	 1.006650 
1.0569021 	 1.009600 
1.0569172 	 1.003690 
1.0569323 	 1.003290 
1.0569475 	 1.004720 
1.0569626 	 1.002820 
1.0569777 	 1.004780 
1.0569929 	 1.010520 
1.0570080 	 1.013350 
1.0570232 	 1.010060 
1.0570383 	 1.011160 
1.0570534 	 1.008300 
1.0570686 	 1.009840 
1.0570837 	 1.003560 
1.0570989 	 1.004470 
1.0571140 	 1.001330 
1.0571291 	 1.012080 
1.0571443 	 1.012470 
1.0571594 	 1.011800 
1.0571746 	 1.014120 
1.0571897 	 1.017410 
1.0572048 	 1.010970 
1.0572200 	 1.001780 
1.0572351 	 0.999573 
1.0572503 	 1.009810 
1.0572654 	 1.007770 
1.0572805 	 1.007960 
1.0572957 	 1.008290 
1.0573108 	 1.011870 
1.0573260 	 1.014960 
1.0573411 	 1.016350 
1.0573562 	 1.011500 
1.0573714 	 1.004400 
1.0573865 	 1.008150 
1.0574017 	 1.007610 
1.0574168 	 1.006720 
1.0574319 	 1.011290 
1.0574471 	 1.019710 
1.0574622 	 1.008610 
1.0574774 	 1.008370 
1.0574925 	 1.018290 
1.0575076 	 1.009310 
1.0575228 	 1.003690 
1.0575379 	 0.999945 
1.0575531 	 1.000350 
1.0575682 	 1.005110 
1.0575833 	 1.004130 
1.0575985 	 1.003030 
1.0576136 	 0.998685 
1.0576288 	 1.006330 
1.0576439 	 1.006480 
1.0576590 	 1.012510 
1.0576742 	 1.019650 
1.0576893 	 1.010380 
1.0577044 	 1.003860 
1.0577196 	 1.015320 
1.0577347 	 1.009760 
1.0577499 	 1.005900 
1.0577650 	 0.997917 
1.0577801 	 1.012970 
1.0577953 	 1.008830 
1.0578104 	 0.998608 
1.0578256 	 0.976559 
1.0578407 	 0.967234 
1.0578558 	 0.962273 
1.0578710 	 0.971286 
1.0578861 	 1.002740 
1.0579013 	 1.005320 
1.0579164 	 1.014440 
1.0579315 	 1.008950 
1.0579467 	 1.005370 
1.0579618 	 1.008870 
1.0579770 	 1.011730 
1.0579921 	 1.012550 
1.0580072 	 1.015370 
1.0580224 	 1.008600 
1.0580375 	 1.009200 
1.0580527 	 1.010310 
1.0580678 	 1.004670 
1.0580829 	 1.012090 
1.0580981 	 1.013290 
1.0581132 	 1.014010 
1.0581284 	 1.004480 
1.0581435 	 1.005980 
1.0581586 	 1.001240 
1.0581738 	 1.000770 
1.0581889 	 1.005340 
1.0582041 	 1.004920 
1.0582192 	 1.007370 
1.0582343 	 1.010000 
1.0582495 	 1.000120 
1.0582646 	 1.000320 
1.0582798 	 0.986954 
1.0582949 	 0.987357 
1.0583100 	 0.970066 
1.0583252 	 0.960123 
1.0583403 	 0.939472 
1.0583555 	 0.940258 
1.0583706 	 0.953903 
1.0583857 	 0.984839 
1.0584009 	 0.993400 
1.0584160 	 0.997072 
1.0584311 	 0.990286 
1.0584463 	 0.994443 
1.0584614 	 0.992885 
1.0584766 	 0.984504 
1.0584917 	 0.980834 
1.0585068 	 0.972475 
1.0585220 	 0.963331 
1.0585371 	 0.958586 
1.0585523 	 0.943062 
1.0585674 	 0.911704 
1.0585825 	 0.869808 
1.0585977 	 0.807956 
1.0586128 	 0.731900 
1.0586280 	 0.655608 
1.0586431 	 0.597844 
1.0586582 	 0.610083 
1.0586734 	 0.693034 
1.0586885 	 0.789521 
1.0587037 	 0.866750 
1.0587188 	 0.921443 
1.0587339 	 0.956080 
1.0587491 	 0.970299 
1.0587642 	 0.981811 
1.0587794 	 0.985340 
1.0587945 	 0.984447 
1.0588096 	 0.992250 
1.0588248 	 0.994715 
1.0588399 	 0.995251 
1.0588551 	 0.994631 
1.0588702 	 1.000710 
1.0588853 	 1.008230 
1.0589005 	 1.004900 
1.0589156 	 1.008900 
1.0589308 	 1.006290 
1.0589459 	 1.006390 
1.0589610 	 1.001500 
1.0589762 	 0.998600 
1.0589913 	 1.003400 
1.0590065 	 1.009540 
1.0590216 	 1.015430 
1.0590367 	 1.007460 
1.0590519 	 1.015720 
1.0590670 	 1.010660 
1.0590822 	 1.009710 
1.0590973 	 1.007300 
1.0591124 	 1.005000 
1.0591276 	 1.002580 
1.0591427 	 1.006100 
1.0591578 	 1.005050 
1.0591730 	 1.002460 
1.0591881 	 1.001000 
1.0592033 	 1.003430 
1.0592184 	 1.003980 
1.0592335 	 1.003360 
1.0592487 	 1.006640 
1.0592638 	 1.005260 
1.0592790 	 1.003570 
1.0592941 	 1.002220 
1.0593092 	 1.001660 
1.0593244 	 1.001480 
1.0593395 	 1.003520 
1.0593547 	 0.996139 
1.0593698 	 0.999292 
1.0593851 	 1.002460 
1.0594001 	 0.998605 
1.0594153 	 0.996177 
1.0594305 	 0.995820 
1.0594456 	 0.995584 
1.0594608 	 1.002950 
1.0594759 	 1.006380 
1.0594910 	 1.001720 
1.0595062 	 1.001150 
1.0595213 	 1.006320 
1.0595365 	 1.010840 
1.0595516 	 0.999315 
1.0595667 	 0.996687 
1.0595819 	 1.003820 
1.0595970 	 1.003930 
1.0596122 	 0.997374 
1.0596273 	 1.004480 
1.0596424 	 1.005890 
1.0596576 	 1.008990 
1.0596727 	 1.004200 
1.0596879 	 1.004060 
1.0597030 	 1.010220 
1.0597181 	 1.007300 
1.0597333 	 1.007160 
1.0597484 	 1.007490 
1.0597636 	 1.000700 
1.0597787 	 1.007280 
1.0597938 	 1.000810 
1.0598090 	 1.003350 
1.0598241 	 1.002700 
1.0598392 	 1.004210 
1.0598544 	 1.000300 
1.0598695 	 0.999474 
1.0598847 	 1.004710 
1.0598998 	 1.008120 
1.0599149 	 1.009650 
1.0599301 	 1.003280 
1.0599452 	 1.005660 
1.0599604 	 1.008190 
1.0599755 	 1.013970 
1.0599906 	 1.006570 
1.0600058 	 1.004940 
1.0600209 	 1.005110 
1.0600361 	 0.998364 
1.0600512 	 1.001800 
1.0600663 	 0.997897 
1.0600815 	 0.998822 
1.0600966 	 1.009950 
1.0601118 	 1.002040 
1.0601269 	 0.999187 
1.0601420 	 0.997563 
1.0601572 	 0.988982 
1.0601723 	 0.962417 
1.0601875 	 0.994870 
1.0602026 	 0.992988 
1.0602177 	 0.992608 
1.0602329 	 0.988858 
1.0602480 	 0.989376 
1.0602632 	 0.988297 
1.0602783 	 0.992176 
1.0602934 	 0.988557 
1.0603086 	 0.986556 
1.0603237 	 0.981235 
1.0603389 	 0.975889 
1.0603540 	 0.973280 
1.0603691 	 0.970440 
1.0603843 	 0.957724 
1.0603994 	 0.937386 
1.0604146 	 0.915809 
1.0604297 	 0.870697 
1.0604448 	 0.793315 
1.0604600 	 0.708010 
1.0604751 	 0.652987 
1.0604903 	 0.679241 
1.0605054 	 0.762441 
1.0605205 	 0.852867 
1.0605357 	 0.921397 
1.0605508 	 0.955912 
1.0605659 	 0.972611 
1.0605811 	 0.981915 
1.0605962 	 0.988232 
1.0606114 	 0.991632 
1.0606265 	 0.997676 
1.0606416 	 0.989238 
1.0606568 	 0.985631 
1.0606719 	 0.987389 
1.0606871 	 0.996033 
1.0607022 	 0.983804 
1.0607173 	 1.004630 
1.0607325 	 1.000670 
1.0607476 	 0.997324 
1.0607628 	 1.002210 
1.0607779 	 1.001770 
1.0607930 	 1.004370 
1.0608082 	 1.001940 
1.0608233 	 1.001270 
1.0608385 	 0.996577 
1.0608536 	 1.001460 
1.0608687 	 0.997236 
1.0608839 	 0.995891 
1.0608990 	 0.996641 
1.0609142 	 1.001330 
1.0609293 	 1.003700 
1.0609444 	 1.001490 
1.0609596 	 1.000740 
1.0609747 	 0.998404 
1.0609899 	 0.991166 
1.0610050 	 0.993920 
1.0610201 	 0.999350 
1.0610353 	 1.002820 
1.0610504 	 0.998038 
1.0610656 	 1.000270 
1.0610807 	 1.000570 
1.0610958 	 1.003700 
1.0611110 	 0.997249 
1.0611261 	 0.994097 
1.0611413 	 0.996579 
1.0611564 	 0.995621 
1.0611715 	 0.994102 
1.0611867 	 0.992572 
1.0612018 	 0.996966 
1.0612170 	 0.997787 
1.0612321 	 0.990890 
1.0612472 	 0.986941 
1.0612624 	 0.972062 
1.0612775 	 0.941764 
1.0612926 	 0.922821 
1.0613078 	 0.914722 
1.0613229 	 0.936306 
1.0613381 	 0.959985 
1.0613532 	 0.978803 
1.0613683 	 0.988195 
1.0613835 	 0.993464 
1.0613986 	 0.997508 
1.0614138 	 0.986310 
1.0614289 	 0.989308 
1.0614440 	 0.992534 
1.0614592 	 0.995538 
1.0614743 	 0.999043 
1.0614895 	 0.995291 
1.0615046 	 0.999603 
1.0615197 	 0.997533 
1.0615349 	 1.001530 
1.0615500 	 0.998705 
1.0615652 	 1.004710 
1.0615803 	 0.993565 
1.0615954 	 0.995188 
1.0616106 	 0.992553 
1.0616257 	 0.995998 
1.0616409 	 0.994306 
1.0616560 	 0.995949 
1.0616711 	 0.992564 
1.0616863 	 0.997461 
1.0617014 	 1.003070 
1.0617166 	 0.998431 
1.0617317 	 0.999126 
1.0617468 	 0.995818 
1.0617620 	 0.994999 
1.0617771 	 0.977235 
1.0617923 	 0.963602 
1.0618074 	 0.957567 
1.0618225 	 0.965699 
1.0618377 	 0.986383 
1.0618528 	 0.991887 
1.0618680 	 1.000990 
1.0618831 	 0.991845 
1.0618982 	 0.999830 
1.0619134 	 0.998816 
1.0619285 	 0.987713 
1.0619437 	 0.989815 
1.0619588 	 0.990792 
1.0619739 	 0.991236 
1.0619891 	 0.993854 
1.0620042 	 1.000550 
1.0620193 	 1.002550 
1.0620345 	 0.998331 
1.0620496 	 1.000330 
1.0620648 	 0.997720 
1.0620799 	 0.994950 
1.0620950 	 0.989101 
1.0621102 	 0.990332 
1.0621253 	 0.989706 
1.0621405 	 0.987850 
1.0621556 	 0.989751 
1.0621707 	 0.994520 
1.0621859 	 0.999164 
1.0622010 	 0.992192 
1.0622162 	 0.992731 
1.0622313 	 0.987618 
1.0622464 	 0.990164 
1.0622616 	 0.986904 
1.0622767 	 0.986509 
1.0622919 	 0.992245 
1.0623070 	 0.999325 
1.0623221 	 0.999439 
1.0623373 	 1.002330 
1.0623524 	 1.000950 
1.0623676 	 1.003770 
1.0623827 	 0.999662 
1.0623978 	 0.991764 
1.0624130 	 0.982718 
1.0624281 	 0.986878 
1.0624433 	 0.998691 
1.0624584 	 1.038020 
1.0624735 	 0.992098 
1.0624887 	 0.990244 
1.0625038 	 0.996447 
1.0625190 	 0.995732 
1.0625341 	 0.994825 
1.0625492 	 0.991628 
1.0625644 	 0.992534 
1.0625795 	 0.991278 
1.0625947 	 0.989652 
1.0626098 	 0.985716 
1.0626249 	 0.987700 
1.0626401 	 0.992729 
1.0626552 	 0.994300 
1.0626704 	 0.993631 
1.0626855 	 0.987685 
1.0627006 	 0.987433 
1.0627158 	 0.988573 
1.0627309 	 0.986099 
1.0627460 	 0.987613 
1.0627612 	 0.982635 
1.0627763 	 0.986936 
1.0627915 	 0.990175 
1.0628066 	 0.987312 
1.0628217 	 0.989814 
1.0628369 	 0.982867 
1.0628520 	 0.964393 
1.0628672 	 0.915560 
1.0628823 	 0.844930 
1.0628974 	 0.803634 
1.0629126 	 0.814646 
1.0629277 	 0.875141 
1.0629429 	 0.939993 
1.0629580 	 0.975191 
1.0629731 	 0.985426 
1.0629883 	 0.999311 
1.0630034 	 0.999342 
1.0630186 	 0.999083 
1.0630337 	 0.994158 
1.0630488 	 0.995184 
1.0630640 	 0.990253 
1.0630791 	 0.997443 
1.0630943 	 0.992571 
1.0631094 	 0.997880 
1.0631245 	 0.998278 
1.0631397 	 0.996181 
1.0631548 	 0.991453 
1.0631700 	 0.994377 
1.0631851 	 0.992000 
1.0632002 	 0.995330 
1.0632154 	 0.995110 
1.0632305 	 0.990969 
1.0632457 	 0.988663 
1.0632608 	 0.990800 
1.0632759 	 0.988048 
1.0632911 	 0.990148 
1.0633062 	 0.985534 
1.0633214 	 0.986417 
1.0633365 	 0.987012 
1.0633516 	 0.977512 
1.0633668 	 0.961431 
1.0633819 	 0.972430 
1.0633970 	 0.984991 
1.0634122 	 0.985757 
1.0634273 	 0.988306 
1.0634425 	 0.986251 
1.0634576 	 0.985057 
1.0634727 	 0.984581 
1.0634879 	 0.983018 
1.0635030 	 0.975367 
1.0635182 	 0.973578 
1.0635333 	 0.984358 
1.0635484 	 0.988795 
1.0635636 	 0.987521 
1.0635787 	 0.985860 
1.0635939 	 0.995342 
1.0636090 	 0.992977 
1.0636241 	 0.996022 
1.0636393 	 0.996036 
1.0636544 	 0.991600 
1.0636696 	 0.983225 
1.0636847 	 0.983263 
1.0637000 	 0.985543 
1.0637151 	 0.975059 
1.0637302 	 0.969665 
1.0637454 	 0.971976 
1.0637605 	 0.984303 
1.0637757 	 0.988679 
1.0637908 	 0.985895 
1.0638059 	 0.988793 
1.0638211 	 0.996540 
1.0638362 	 0.990102 
1.0638514 	 0.991045 
1.0638665 	 0.990752 
1.0638816 	 0.984328 
1.0638968 	 0.986930 
1.0639119 	 0.985800 
1.0639271 	 0.988911 
1.0639422 	 0.989263 
1.0639573 	 1.003630 
1.0639725 	 0.996985 
1.0639876 	 0.992511 
1.0640028 	 0.982738 
1.0640179 	 0.988550 
1.0640330 	 0.988006 
1.0640482 	 0.986701 
1.0640633 	 0.994722 
1.0640785 	 0.999544 
1.0640936 	 0.995680 
1.0641087 	 0.991870 
1.0641239 	 0.984927 
1.0641390 	 0.991360 
1.0641541 	 0.986183 
1.0641693 	 0.991522 
1.0641844 	 0.984928 
1.0641996 	 0.987867 
1.0642147 	 0.989976 
1.0642298 	 0.994903 
1.0642450 	 0.988851 
1.0642601 	 0.983813 
1.0642753 	 0.980859 
1.0642904 	 0.983821 
1.0643055 	 0.986038 
1.0643207 	 0.987445 
1.0643358 	 0.980945 
1.0643510 	 0.982117 
1.0643661 	 0.985248 
1.0643812 	 0.977642 
1.0643964 	 0.976600 
1.0644115 	 0.968692 
1.0644267 	 0.936101 
1.0644418 	 0.977534 
1.0644569 	 0.976439 
1.0644721 	 0.981486 
1.0644872 	 0.984737 
1.0645024 	 0.984156 
1.0645175 	 0.982024 
1.0645326 	 0.981230 
1.0645478 	 0.990324 
1.0645629 	 0.991376 
1.0645781 	 0.988760 
1.0645932 	 0.980747 
1.0646083 	 0.983835 
1.0646235 	 0.981354 
1.0646386 	 0.981631 
1.0646538 	 0.981435 
1.0646689 	 0.980254 
1.0646840 	 0.982084 
1.0646992 	 0.977085 
1.0647143 	 0.988354 
1.0647295 	 0.984978 
1.0647446 	 0.979752 
1.0647597 	 0.972989 
1.0647749 	 0.974540 
1.0647900 	 0.970804 
1.0648052 	 0.976620 
1.0648203 	 0.978500 
1.0648354 	 0.973672 
1.0648506 	 0.984649 
1.0648657 	 0.982916 
1.0648808 	 0.979318 
1.0648960 	 0.965098 
1.0649111 	 0.953160 
1.0649263 	 0.955031 
1.0649414 	 0.959600 
1.0649565 	 0.966462 
1.0649717 	 0.971869 
1.0649868 	 0.976748 
1.0650020 	 0.983391 
1.0650171 	 0.982911 
1.0650322 	 0.978172 
1.0650474 	 0.974346 
1.0650625 	 0.981997 
1.0650777 	 0.980543 
1.0650928 	 0.979453 
1.0651079 	 0.974794 
1.0651231 	 0.976097 
1.0651382 	 0.978763 
1.0651534 	 0.979426 
1.0651685 	 0.977181 
1.0651836 	 0.988484 
1.0651988 	 0.982447 
1.0652139 	 0.986720 
1.0652291 	 0.981795 
1.0652442 	 0.976528 
1.0652593 	 0.974012 
1.0652745 	 0.970379 
1.0652896 	 0.978643 
1.0653048 	 0.974451 
1.0653199 	 0.980515 
1.0653350 	 0.980166 
1.0653502 	 0.983925 
1.0653653 	 0.974156 
1.0653805 	 0.967837 
1.0653956 	 0.959898 
1.0654107 	 0.966599 
1.0654259 	 0.971161 
1.0654410 	 0.976756 
1.0654562 	 0.978577 
1.0654713 	 0.991696 
1.0654864 	 0.989376 
1.0655016 	 0.980266 
1.0655167 	 0.991480 
1.0655318 	 0.980234 
1.0655470 	 0.977273 
1.0655621 	 0.973043 
1.0655773 	 0.970155 
1.0655924 	 0.969581 
1.0656075 	 0.974996 
1.0656227 	 0.982231 
1.0656378 	 0.981115 
1.0656530 	 0.986815 
1.0656681 	 0.982156 
1.0656832 	 0.986285 
1.0656984 	 0.980063 
1.0657135 	 0.978848 
1.0657287 	 0.978400 
1.0657438 	 0.975565 
1.0657589 	 0.966520 
1.0657741 	 0.968896 
1.0657892 	 0.994064 
1.0658044 	 0.993583 
1.0658195 	 0.983001 
1.0658346 	 0.988571 
1.0658498 	 0.983782 
1.0658649 	 0.980472 
1.0658801 	 0.978027 
1.0658952 	 0.979206 
1.0659103 	 0.965030 
1.0659255 	 0.970970 
1.0659406 	 0.980216 


==> anc/HD75935/HD75935_73.dat <==
1.0365087 	 0.989776 
1.0365236 	 0.987516 
1.0365385 	 1.015640 
1.0365534 	 1.037620 
1.0365683 	 1.015950 
1.0365832 	 1.015750 
1.0365981 	 0.992829 
1.0366130 	 0.994755 
1.0366279 	 0.987050 
1.0366428 	 0.993096 
1.0366577 	 1.012490 
1.0366726 	 1.015190 
1.0366875 	 1.042590 
1.0367025 	 1.046810 
1.0367174 	 1.054760 
1.0367323 	 1.034990 
1.0367472 	 1.046450 
1.0367621 	 1.007810 
1.0367770 	 1.016700 
1.0367919 	 1.009050 
1.0368068 	 1.043000 
1.0368217 	 1.038060 
1.0368366 	 1.064310 
1.0368515 	 1.048030 
1.0368664 	 1.062320 
1.0368813 	 1.042790 
1.0368962 	 1.030900 
1.0369112 	 1.018370 
1.0369262 	 1.001370 
1.0369411 	 1.001830 
1.0369560 	 1.008260 
1.0369709 	 1.025860 
1.0369858 	 1.030150 
1.0370007 	 1.023280 
1.0370156 	 1.024560 
1.0370305 	 1.023300 
1.0370454 	 1.027290 
1.0370603 	 0.929641 
1.0370752 	 0.979937 
1.0370901 	 0.973162 
1.0371051 	 1.028370 
1.0371200 	 1.018830 
1.0371349 	 1.010330 
1.0371498 	 1.009550 
1.0371647 	 1.011840 
1.0371796 	 1.013730 
1.0371945 	 0.983225 
1.0372094 	 0.978830 
1.0372243 	 0.840310 
1.0372392 	 0.771315 
1.0372541 	 0.737961 
1.0372690 	 0.787002 
1.0372839 	 0.860303 
1.0372988 	 0.940650 
1.0373138 	 0.989761 
1.0373287 	 1.010740 
1.0373436 	 1.014900 
1.0373585 	 0.980106 
1.0373734 	 0.973579 
1.0373883 	 1.011240 
1.0374032 	 1.011530 
1.0374181 	 1.006890 
1.0374330 	 1.004100 
1.0374479 	 1.027500 
1.0374628 	 1.019620 
1.0374777 	 1.032230 
1.0374926 	 1.031420 
1.0375077 	 1.031110 
1.0375226 	 1.040140 
1.0375375 	 1.020340 
1.0375524 	 1.004100 
1.0375673 	 1.028760 
1.0375822 	 1.006920 
1.0375971 	 1.016400 
1.0376120 	 1.023720 
1.0376269 	 1.016840 
1.0376418 	 1.029470 
1.0376567 	 1.022520 
1.0376716 	 0.997944 
1.0376865 	 1.015580 
1.0377014 	 1.011490 
1.0377164 	 0.985792 
1.0377313 	 1.007730 
1.0377462 	 1.019150 
1.0377611 	 1.033450 
1.0377760 	 1.007700 
1.0377909 	 0.995444 
1.0378058 	 1.002620 
1.0378207 	 1.013460 
1.0378356 	 1.010080 
1.0378505 	 1.011030 
1.0378654 	 0.989297 
1.0378803 	 1.001520 
1.0378952 	 1.006700 
1.0379102 	 1.034520 
1.0379251 	 1.029520 
1.0379400 	 0.991818 
1.0379549 	 0.961140 
1.0379698 	 0.951322 
1.0379847 	 0.908481 
1.0379996 	 0.893596 
1.0380145 	 0.889492 
1.0380294 	 0.936982 
1.0380443 	 0.943487 
1.0380592 	 0.977624 
1.0380741 	 1.000700 
1.0380890 	 0.992274 
1.0381039 	 1.034460 
1.0381190 	 0.995036 
1.0381339 	 1.014600 
1.0381488 	 1.006130 
1.0381637 	 1.020220 
1.0381786 	 1.033720 
1.0381935 	 1.051090 
1.0382084 	 1.019110 
1.0382233 	 1.024910 
1.0382382 	 1.022540 
1.0382531 	 1.031780 
1.0382680 	 1.010010 
1.0382829 	 0.989597 
1.0382978 	 1.024720 
1.0383128 	 1.023900 
1.0383277 	 1.019320 
1.0383426 	 1.032740 
1.0383575 	 1.034100 
1.0383724 	 1.032960 
1.0383873 	 1.008090 
1.0384022 	 0.990477 
1.0384171 	 1.023390 
1.0384320 	 1.029830 
1.0384469 	 1.033280 
1.0384618 	 1.025290 
1.0384767 	 1.023990 
1.0384916 	 1.019720 
1.0385065 	 1.008380 
1.0385215 	 1.017580 
1.0385364 	 1.026090 
1.0385513 	 1.013680 
1.0385662 	 1.004400 
1.0385811 	 1.011410 
1.0385960 	 1.004830 
1.0386109 	 0.983518 
1.0386258 	 1.023410 
1.0386407 	 1.028780 
1.0386556 	 1.014820 
1.0386705 	 1.008770 
1.0386854 	 1.003390 
1.0387003 	 1.011890 
1.0387154 	 1.010090 
1.0387303 	 0.997706 
1.0387452 	 1.007950 
1.0387601 	 1.018770 
1.0387750 	 1.002780 
1.0387899 	 1.011470 
1.0388048 	 1.016930 
1.0388197 	 1.008450 
1.0388346 	 1.015310 
1.0388495 	 1.034330 
1.0388644 	 1.016070 
1.0388793 	 0.988639 
1.0388942 	 1.017540 
1.0389091 	 1.009660 
1.0389241 	 1.018040 
1.0389390 	 1.029100 
1.0389539 	 1.022590 
1.0389688 	 1.026150 
1.0389837 	 1.018270 
1.0389986 	 0.997247 
1.0390135 	 0.994710 
1.0390284 	 1.000030 
1.0390433 	 0.996663 
1.0390582 	 1.007640 
1.0390731 	 1.003940 
1.0390880 	 1.025510 
1.0391029 	 1.017830 
1.0391179 	 1.013140 
1.0391328 	 1.019110 
1.0391477 	 1.015740 
1.0391626 	 1.010330 
1.0391775 	 1.018770 
1.0391924 	 1.015180 
1.0392073 	 0.999482 
1.0392222 	 1.009690 
1.0392371 	 1.031250 
1.0392520 	 1.007750 
1.0392669 	 1.012160 
1.0392818 	 1.009460 
1.0392967 	 1.007460 
1.0393116 	 1.016670 
1.0393267 	 1.010020 
1.0393416 	 1.016560 
1.0393565 	 1.007070 
1.0393714 	 1.004980 
1.0393863 	 1.021570 
1.0394012 	 1.034340 
1.0394161 	 1.029620 
1.0394310 	 1.027860 
1.0394459 	 1.025920 
1.0394608 	 1.021320 
1.0394757 	 1.009040 
1.0394906 	 1.014820 
1.0395055 	 1.003500 
1.0395205 	 0.999614 
1.0395354 	 1.010050 
1.0395503 	 1.014110 
1.0395652 	 1.012990 
1.0395801 	 1.013830 
1.0395950 	 1.023200 
1.0396099 	 1.026750 
1.0396248 	 1.008280 
1.0396397 	 1.004480 
1.0396546 	 1.002400 
1.0396695 	 0.995537 
1.0396844 	 0.962197 
1.0396993 	 0.897445 
1.0397142 	 0.865847 
1.0397292 	 0.874506 
1.0397441 	 0.927417 
1.0397590 	 0.974865 
1.0397739 	 0.988409 
1.0397888 	 0.958108 
1.0398037 	 0.916849 
1.0398186 	 0.898354 
1.0398335 	 0.920972 
1.0398484 	 0.960889 
1.0398633 	 0.987425 
1.0398782 	 0.998649 
1.0398932 	 1.020590 
1.0399081 	 1.017960 
1.0399231 	 1.016140 
1.0399380 	 1.009740 
1.0399529 	 1.001800 
1.0399678 	 1.010240 
1.0399827 	 1.014960 
1.0399976 	 1.009420 
1.0400125 	 1.006840 
1.0400274 	 1.001040 
1.0400423 	 1.004180 
1.0400572 	 0.990401 
1.0400721 	 1.006450 
1.0400870 	 1.009790 
1.0401019 	 1.006640 
1.0401168 	 1.010180 
1.0401318 	 1.010830 
1.0401467 	 1.009000 
1.0401616 	 1.004690 
1.0401765 	 1.011050 
1.0401914 	 1.001360 
1.0402063 	 0.994841 
1.0402212 	 1.000000 
1.0402361 	 0.995697 
1.0402510 	 1.006500 
1.0402659 	 1.008090 
1.0402808 	 1.010090 
1.0402957 	 1.017770 
1.0403106 	 1.009470 
1.0403256 	 1.008460 
1.0403405 	 1.015590 
1.0403554 	 1.013650 
1.0403703 	 1.009910 
1.0403852 	 1.014790 
1.0404001 	 1.012960 
1.0404150 	 1.005250 
1.0404299 	 0.998848 
1.0404449 	 1.012020 
1.0404598 	 1.008010 
1.0404747 	 1.017500 
1.0404896 	 1.017860 
1.0405045 	 1.016730 
1.0405194 	 1.009610 
1.0405344 	 1.020350 
1.0405493 	 1.017870 
1.0405642 	 1.010230 
1.0405791 	 1.005680 
1.0405940 	 1.029020 
1.0406089 	 1.011970 
1.0406238 	 1.019340 
1.0406387 	 1.014080 
1.0406536 	 1.017590 
1.0406685 	 1.015680 
1.0406834 	 1.018570 
1.0406983 	 1.015320 
1.0407132 	 1.017800 
1.0407282 	 1.000330 
1.0407431 	 0.990772 
1.0407580 	 1.008390 
1.0407729 	 0.998336 
1.0407878 	 1.000820 
1.0408027 	 0.993759 
1.0408176 	 0.975809 
1.0408325 	 0.959008 
1.0408474 	 0.950144 
1.0408623 	 0.975826 
1.0408772 	 0.987382 
1.0408921 	 1.001830 
1.0409070 	 0.999161 
1.0409219 	 1.007560 
1.0409369 	 1.004360 
1.0409518 	 1.008330 
1.0409667 	 1.002160 
1.0409817 	 1.016570 
1.0409966 	 1.003510 
1.0410115 	 1.004850 
1.0410264 	 1.003170 
1.0410413 	 1.000290 
1.0410562 	 0.994384 
1.0410711 	 1.002300 
1.0410860 	 1.005080 
1.0411009 	 1.016730 
1.0411158 	 1.019910 
1.0411308 	 1.020820 
1.0411457 	 1.012480 
1.0411606 	 1.015820 
1.0411755 	 1.012320 
1.0411904 	 1.009100 
1.0412053 	 1.008590 
1.0412202 	 1.018150 
1.0412351 	 1.003180 
1.0412500 	 1.008570 
1.0412649 	 1.007130 
1.0412798 	 1.008070 
1.0412947 	 1.010170 
1.0413096 	 1.009670 
1.0413245 	 1.005080 
1.0413395 	 1.008690 
1.0413544 	 1.000380 
1.0413693 	 1.017020 
1.0413842 	 1.017190 
1.0413991 	 1.020670 
1.0414140 	 1.008920 
1.0414289 	 1.008340 
1.0414438 	 1.017790 
1.0414587 	 1.022330 
1.0414736 	 1.016660 
1.0414885 	 1.011890 
1.0415034 	 1.014940 
1.0415183 	 1.013350 
1.0415334 	 1.004010 
1.0415483 	 1.011140 
1.0415632 	 1.014850 
1.0415781 	 1.006850 
1.0415930 	 1.007100 
1.0416079 	 0.996079 
1.0416228 	 0.998940 
1.0416377 	 1.007580 
1.0416526 	 1.000820 
1.0416675 	 1.005600 
1.0416824 	 1.001830 
1.0416973 	 1.012970 
1.0417122 	 1.004930 
1.0417271 	 0.996129 
1.0417421 	 1.007540 
1.0417570 	 0.993892 
1.0417719 	 1.002110 
1.0417868 	 1.005010 
1.0418017 	 0.998260 
1.0418166 	 0.982513 
1.0418315 	 1.008550 
1.0418464 	 1.003980 
1.0418613 	 1.017700 
1.0418762 	 1.011200 
1.0418911 	 0.991988 
1.0419060 	 1.008980 
1.0419209 	 0.998733 
1.0419359 	 1.017040 
1.0419508 	 1.020920 
1.0419657 	 1.008170 
1.0419806 	 1.012400 
1.0419955 	 1.013700 
1.0420104 	 1.016610 
1.0420253 	 1.020840 
1.0420402 	 1.019840 
1.0420551 	 1.006520 
1.0420700 	 0.999316 
1.0420849 	 0.991945 
1.0420998 	 1.002670 
1.0421147 	 1.007680 
1.0421296 	 0.996834 
1.0421447 	 0.999402 
1.0421596 	 1.012140 
1.0421745 	 1.016450 
1.0421894 	 1.016470 
1.0422043 	 0.998232 
1.0422192 	 0.999923 
1.0422341 	 1.006480 
1.0422490 	 0.994700 
1.0422639 	 1.009730 
1.0422788 	 1.002170 
1.0422937 	 1.006860 
1.0423086 	 1.015730 
1.0423235 	 1.004210 
1.0423385 	 1.003780 
1.0423534 	 0.997222 
1.0423683 	 0.996515 
1.0423832 	 1.007590 
1.0423981 	 0.997047 
1.0424130 	 0.988661 
1.0424279 	 0.966029 
1.0424428 	 0.947007 
1.0424577 	 0.943223 
1.0424726 	 0.964647 
1.0424875 	 0.954484 
1.0425024 	 0.940941 
1.0425173 	 0.930692 
1.0425322 	 0.935697 
1.0425472 	 0.975931 
1.0425621 	 0.999284 
1.0425770 	 1.005210 
1.0425919 	 1.008270 
1.0426068 	 1.016980 
1.0426217 	 1.011930 
1.0426366 	 1.018410 
1.0426515 	 1.015680 
1.0426664 	 1.015710 
1.0426813 	 1.010560 
1.0426962 	 1.008820 
1.0427111 	 1.007660 
1.0427260 	 1.010310 
1.0427411 	 1.008670 
1.0427560 	 1.008070 
1.0427709 	 1.010840 
1.0427858 	 1.022650 
1.0428007 	 1.019770 
1.0428156 	 1.021930 
1.0428305 	 1.007440 
1.0428454 	 0.991392 
1.0428603 	 0.980843 
1.0428752 	 0.981749 
1.0428901 	 0.997579 
1.0429050 	 1.006440 
1.0429199 	 1.014450 
1.0429348 	 1.019410 
1.0429498 	 1.012790 
1.0429647 	 1.016000 
1.0429796 	 1.011610 
1.0429945 	 1.004830 
1.0430094 	 1.001570 
1.0430243 	 1.005850 
1.0430392 	 1.016770 
1.0430541 	 1.016110 
1.0430690 	 1.012880 
1.0430839 	 1.015590 
1.0430988 	 1.005450 
1.0431137 	 1.002050 
1.0431286 	 0.996505 
1.0431436 	 1.001550 
1.0431585 	 1.006120 
1.0431734 	 1.006250 
1.0431883 	 1.002060 
1.0432032 	 1.010240 
1.0432181 	 1.006290 
1.0432330 	 1.001650 
1.0432479 	 0.999792 
1.0432628 	 1.001140 
1.0432777 	 0.995088 
1.0432926 	 0.995571 
1.0433075 	 0.997937 
1.0433224 	 0.998171 
1.0433373 	 0.991828 
1.0433524 	 1.001070 
1.0433673 	 1.000310 
1.0433822 	 1.006100 
1.0433971 	 1.006970 
1.0434120 	 0.999579 
1.0434269 	 0.990959 
1.0434418 	 0.986106 
1.0434567 	 1.002920 
1.0434716 	 1.010860 
1.0434865 	 1.004980 
1.0435014 	 1.004840 
1.0435163 	 1.003870 
1.0435312 	 0.992136 
1.0435462 	 0.996434 
1.0435611 	 0.992724 
1.0435760 	 0.989761 
1.0435909 	 1.002430 
1.0436058 	 1.002800 
1.0436207 	 1.002390 
1.0436356 	 0.998873 
1.0436505 	 0.991120 
1.0436654 	 0.984165 
1.0436803 	 0.984482 
1.0436952 	 0.995441 
1.0437101 	 1.007940 
1.0437250 	 1.017680 
1.0437399 	 1.008210 
1.0437549 	 1.003760 
1.0437698 	 1.011290 
1.0437847 	 1.014430 
1.0437996 	 1.021590 
1.0438145 	 1.019630 
1.0438294 	 1.023660 
1.0438443 	 1.020550 
1.0438592 	 1.015520 
1.0438741 	 1.020380 
1.0438890 	 1.013710 
1.0439039 	 1.006860 
1.0439188 	 1.012460 
1.0439337 	 1.015740 
1.0439488 	 1.015720 
1.0439637 	 1.014820 
1.0439786 	 1.013390 
1.0439935 	 1.017750 
1.0440084 	 1.014260 
1.0440233 	 1.015280 
1.0440382 	 1.008220 
1.0440531 	 1.005880 
1.0440680 	 1.004660 
1.0440829 	 1.009840 
1.0440978 	 1.013840 
1.0441127 	 1.017880 
1.0441276 	 1.016530 
1.0441425 	 1.008400 
1.0441575 	 1.003180 
1.0441724 	 0.997999 
1.0441873 	 0.988064 
1.0442022 	 0.991171 
1.0442171 	 0.994108 
1.0442320 	 0.994123 
1.0442469 	 0.991869 
1.0442618 	 1.002400 
1.0442767 	 1.002740 
1.0442916 	 0.997727 
1.0443065 	 0.994734 
1.0443214 	 0.998003 
1.0443363 	 0.995738 
1.0443513 	 0.991055 
1.0443662 	 0.998983 
1.0443811 	 0.997241 
1.0443960 	 1.001090 
1.0444109 	 0.995188 
1.0444258 	 1.000850 
1.0444407 	 1.003020 
1.0444556 	 1.003840 
1.0444705 	 1.003040 
1.0444854 	 0.999873 
1.0445004 	 1.000690 
1.0445153 	 0.997840 
1.0445302 	 1.000100 
1.0445452 	 0.998257 
1.0445601 	 1.005410 
1.0445750 	 1.011240 
1.0445899 	 1.006470 
1.0446048 	 1.006480 
1.0446197 	 1.002980 
1.0446346 	 1.000620 
1.0446495 	 0.996153 
1.0446644 	 0.998480 
1.0446793 	 1.003970 
1.0446942 	 1.007950 
1.0447091 	 1.010360 
1.0447240 	 1.014900 
1.0447389 	 1.012160 
1.0447539 	 1.011000 
1.0447688 	 1.009940 
1.0447837 	 1.007230 
1.0447986 	 1.002330 
1.0448135 	 0.999564 
1.0448284 	 1.001550 
1.0448433 	 1.004310 
1.0448582 	 1.016700 
1.0448731 	 1.015250 
1.0448880 	 1.011800 
1.0449029 	 1.011410 
1.0449178 	 1.007250 
1.0449327 	 1.005200 
1.0449476 	 1.000550 
1.0449626 	 1.000320 
1.0449775 	 0.994145 
1.0449924 	 0.991439 
1.0450073 	 1.001150 
1.0450222 	 1.004020 
1.0450372 	 1.005510 
1.0450521 	 1.004130 
1.0450670 	 1.005960 
1.0450819 	 1.009340 
1.0450968 	 1.008850 
1.0451117 	 1.012640 
1.0451266 	 1.010370 
1.0451415 	 1.000770 
1.0451565 	 0.996348 
1.0451714 	 1.006710 
1.0451863 	 1.011660 
1.0452012 	 1.013960 
1.0452161 	 1.014900 
1.0452310 	 1.007350 
1.0452459 	 1.006180 
1.0452608 	 1.006840 
1.0452757 	 0.996091 
1.0452906 	 1.001450 
1.0453055 	 1.002250 
1.0453204 	 0.996019 
1.0453353 	 1.001060 
1.0453503 	 1.007910 
1.0453652 	 0.994557 
1.0453801 	 0.977925 
1.0453950 	 0.948405 
1.0454099 	 0.925489 
1.0454248 	 0.926719 
1.0454397 	 0.951780 
1.0454546 	 0.980038 
1.0454695 	 0.990644 
1.0454844 	 0.998272 
1.0454993 	 1.000650 
1.0455142 	 1.000630 
1.0455291 	 1.009610 
1.0455440 	 1.006990 
1.0455590 	 1.005600 
1.0455739 	 1.000750 
1.0455889 	 1.002120 
1.0456038 	 0.996710 
1.0456187 	 0.989982 
1.0456336 	 0.972681 
1.0456485 	 0.939386 
1.0456634 	 0.887531 
1.0456783 	 0.853155 
1.0456932 	 0.870424 
1.0457081 	 0.910858 
1.0457230 	 0.956888 
1.0457379 	 0.983612 
1.0457529 	 0.991573 
1.0457678 	 0.985954 
1.0457827 	 0.971496 
1.0457976 	 0.953394 
1.0458125 	 0.943655 
1.0458274 	 0.956522 
1.0458423 	 0.976303 
1.0458572 	 0.990394 
1.0458721 	 0.996849 
1.0458870 	 1.001900 
1.0459019 	 1.005380 
1.0459168 	 1.007640 
1.0459317 	 1.008430 
1.0459466 	 1.010100 
1.0459616 	 1.009250 
1.0459765 	 1.009460 
1.0459914 	 1.012590 
1.0460063 	 1.011930 
1.0460212 	 1.004000 
1.0460361 	 0.977799 
1.0460510 	 0.943080 
1.0460659 	 0.906767 
1.0460808 	 0.904900 
1.0460957 	 0.923017 
1.0461106 	 0.959890 
1.0461255 	 0.982027 
1.0461404 	 0.998095 
1.0461555 	 1.007600 
1.0461704 	 1.006440 
1.0461853 	 1.023560 
1.0462002 	 1.013910 
1.0462151 	 1.007150 
1.0462300 	 1.004420 
1.0462449 	 1.010330 
1.0462598 	 1.011180 
1.0462747 	 1.006320 
1.0462896 	 1.010840 
1.0463045 	 1.010750 
1.0463194 	 1.009230 
1.0463343 	 1.015430 
1.0463492 	 1.012930 
1.0463642 	 1.009000 
1.0463791 	 1.006280 
1.0463940 	 1.011470 
1.0464089 	 1.014810 
1.0464238 	 1.012720 
1.0464387 	 1.010970 
1.0464536 	 1.010640 
1.0464685 	 1.010190 
1.0464834 	 1.003950 
1.0464983 	 1.009340 
1.0465132 	 1.004490 
1.0465281 	 1.005520 
1.0465430 	 1.007470 
1.0465580 	 1.004830 
1.0465729 	 1.004210 
1.0465878 	 1.006510 
1.0466027 	 1.003530 
1.0466176 	 0.998262 
1.0466325 	 0.987441 
1.0466474 	 0.988809 
1.0466623 	 0.993567 
1.0466772 	 1.001540 
1.0466921 	 0.997024 
1.0467070 	 1.003990 
1.0467219 	 1.009290 
1.0467368 	 0.998409 
1.0467517 	 0.998797 
1.0467668 	 0.999819 
1.0467817 	 1.004510 
1.0467966 	 0.993186 
1.0468115 	 0.992323 
1.0468264 	 0.993208 
1.0468413 	 0.993045 
1.0468562 	 0.991883 
1.0468711 	 0.994262 
1.0468860 	 0.987552 
1.0469009 	 0.990776 
1.0469158 	 0.993500 
1.0469307 	 0.992257 
1.0469456 	 0.994562 
1.0469606 	 0.990354 
1.0469755 	 0.995287 
1.0469904 	 0.989618 
1.0470053 	 0.997976 
1.0470202 	 0.993215 
1.0470351 	 0.985695 
1.0470500 	 0.965618 
1.0470649 	 0.924487 
1.0470798 	 0.860395 
1.0470947 	 0.812968 
1.0471096 	 0.824773 
1.0471245 	 0.884297 
1.0471394 	 0.953362 
1.0471543 	 0.984772 
1.0471693 	 0.991347 
1.0471842 	 0.993391 
1.0471991 	 1.000810 
1.0472140 	 0.997311 
1.0472289 	 0.992947 
1.0472438 	 0.993839 
1.0472587 	 0.993500 
1.0472736 	 0.995104 
1.0472885 	 0.991620 
1.0473034 	 0.982834 
1.0473183 	 1.000760 
1.0473332 	 0.992530 
1.0473481 	 0.993618 
1.0473632 	 0.987674 
1.0473781 	 0.997956 
1.0473930 	 0.990380 
1.0474079 	 0.994214 
1.0474228 	 0.997446 
1.0474377 	 0.998694 
1.0474526 	 0.996877 
1.0474675 	 0.998867 
1.0474824 	 1.005910 
1.0474973 	 0.993247 
1.0475122 	 0.992497 
1.0475271 	 0.989053 
1.0475420 	 0.982781 
1.0475569 	 0.984146 
1.0475719 	 0.962144 
1.0475868 	 0.988819 
1.0476017 	 0.985526 
1.0476166 	 0.992623 
1.0476315 	 0.995062 
1.0476464 	 0.995740 
1.0476613 	 0.985970 
1.0476762 	 0.985993 
1.0476911 	 0.987782 
1.0477060 	 0.991391 
1.0477209 	 0.990616 
1.0477358 	 0.990870 
1.0477507 	 0.989424 
1.0477657 	 0.987193 
1.0477806 	 0.993515 
1.0477955 	 0.990828 
1.0478104 	 0.984332 
1.0478253 	 0.979537 
1.0478402 	 0.979348 
1.0478551 	 0.987231 
1.0478700 	 0.993339 
1.0478849 	 0.989007 
1.0478998 	 0.986845 
1.0479147 	 0.983888 
1.0479296 	 0.986499 
1.0479445 	 0.994751 
1.0479594 	 0.991036 
1.0479745 	 0.986408 
1.0479894 	 0.989355 
1.0480043 	 0.987888 
1.0480192 	 0.984139 
1.0480341 	 0.994940 
1.0480490 	 0.991999 
1.0480639 	 0.994147 
1.0480788 	 0.993272 
1.0480937 	 0.991661 
1.0481086 	 0.994316 
1.0481235 	 0.988835 
1.0481384 	 0.985780 
1.0481533 	 0.988129 
1.0481683 	 0.990320 
1.0481832 	 1.006560 
1.0481981 	 0.994462 
1.0482130 	 1.000900 
1.0482279 	 0.997889 
1.0482428 	 0.984671 
1.0482577 	 0.985457 
1.0482726 	 0.980596 
1.0482875 	 0.981959 
1.0483024 	 0.983389 
1.0483173 	 0.981374 
1.0483322 	 0.991354 
1.0483471 	 0.996720 
1.0483620 	 0.992090 
1.0483770 	 0.998310 
1.0483919 	 0.991372 
1.0484068 	 0.989051 
1.0484217 	 0.997920 
1.0484366 	 0.987810 
1.0484515 	 0.988801 
1.0484664 	 0.989144 
1.0484813 	 0.987866 
1.0484962 	 0.995187 
1.0485111 	 0.993170 
1.0485260 	 0.997693 
1.0485409 	 0.998320 
1.0485559 	 0.994140 
1.0485709 	 0.996775 
1.0485858 	 0.993957 
1.0486007 	 0.989423 
1.0486156 	 0.987109 
1.0486305 	 0.989914 
1.0486454 	 0.991400 
1.0486603 	 0.994005 
1.0486752 	 0.989301 
1.0486901 	 0.988840 
1.0487050 	 0.981258 
1.0487199 	 0.965328 
1.0487348 	 0.930416 
1.0487497 	 0.897708 
1.0487646 	 0.899292 
1.0487796 	 0.927882 
1.0487945 	 0.959105 
1.0488094 	 0.974822 
1.0488243 	 0.980708 
1.0488392 	 0.988206 
1.0488541 	 0.999915 
1.0488690 	 1.001100 
1.0488839 	 0.993789 
1.0488988 	 0.996956 
1.0489137 	 0.989382 
1.0489286 	 0.979806 
1.0489435 	 0.977234 
1.0489584 	 0.980715 
1.0489734 	 0.986986 
1.0489883 	 0.984760 
1.0490032 	 0.985161 
1.0490181 	 0.988343 
1.0490330 	 0.989856 
1.0490479 	 0.981034 
1.0490628 	 0.972065 
1.0490777 	 0.973037 
1.0490927 	 0.981874 
1.0491076 	 0.984907 
1.0491225 	 0.981151 
1.0491374 	 0.983802 
1.0491523 	 0.984228 
1.0491672 	 0.986991 
1.0491822 	 0.987645 
1.0491971 	 0.982949 
1.0492120 	 0.976665 
1.0492269 	 0.976190 
1.0492418 	 0.971933 
1.0492567 	 0.984659 
1.0492716 	 0.989843 
1.0492865 	 0.989382 
1.0493014 	 0.994833 
1.0493163 	 0.997256 
1.0493312 	 0.999744 
1.0493461 	 0.991842 
1.0493610 	 0.985887 
1.0493760 	 0.981315 
1.0493909 	 0.987926 
1.0494058 	 0.987678 
1.0494207 	 0.986506 
1.0494356 	 0.994508 
1.0494505 	 0.989789 
1.0494654 	 0.994461 
1.0494803 	 0.986030 
1.0494952 	 0.993132 
1.0495101 	 0.986562 
1.0495250 	 0.984693 
1.0495399 	 0.989173 
1.0495548 	 0.992511 
1.0495697 	 0.984259 
1.0495847 	 0.989158 
1.0495996 	 0.998869 
1.0496145 	 1.004610 
1.0496294 	 0.996223 
1.0496444 	 0.985101 
1.0496593 	 0.988684 
1.0496742 	 0.987220 
1.0496891 	 0.976105 
1.0497040 	 0.968881 
1.0497189 	 0.942510 
1.0497338 	 0.911320 
1.0497487 	 0.899298 
1.0497636 	 0.916110 
1.0497786 	 0.956997 
1.0497935 	 0.978631 
1.0498084 	 0.989312 
1.0498233 	 0.976418 
1.0498382 	 0.978844 
1.0498531 	 0.973520 
1.0498680 	 0.978074 
1.0498829 	 0.977639 
1.0498978 	 0.980298 
1.0499127 	 0.981790 
1.0499276 	 0.979103 
1.0499425 	 0.985477 
1.0499574 	 0.981464 
1.0499723 	 0.985451 
1.0499873 	 0.978655 
1.0500022 	 0.983860 
1.0500171 	 0.985912 
1.0500320 	 0.988872 
1.0500469 	 0.986371 
1.0500618 	 0.984695 
1.0500767 	 0.983105 
1.0500916 	 0.979855 
1.0501065 	 0.985654 
1.0501214 	 0.984227 
1.0501363 	 0.971210 
1.0501512 	 0.979661 
1.0501661 	 0.982341 
1.0501812 	 0.973986 
1.0501961 	 0.981354 
1.0502110 	 0.981029 
1.0502259 	 0.976479 
1.0502408 	 0.988089 
1.0502557 	 0.970209 
1.0502706 	 0.953357 
1.0502855 	 0.955501 
1.0503004 	 0.961338 
1.0503153 	 0.968298 
1.0503302 	 0.976577 
1.0503451 	 0.981783 
1.0503600 	 0.982647 
1.0503749 	 0.981678 
1.0503899 	 0.987281 
1.0504048 	 0.993832 
1.0504197 	 0.989602 
1.0504346 	 0.987947 
1.0504495 	 0.977315 
1.0504644 	 0.996032 
1.0504793 	 0.981921 
1.0504942 	 0.980655 
1.0505091 	 0.984289 
1.0505240 	 0.983482 
1.0505389 	 0.986047 
1.0505538 	 0.982282 
1.0505687 	 0.986422 
1.0505837 	 0.976580 
1.0505986 	 0.983054 
1.0506135 	 0.978636 
1.0506284 	 0.976936 
1.0506433 	 0.976577 
1.0506582 	 0.971199 
1.0506731 	 0.972963 
1.0506880 	 0.974056 
1.0507029 	 0.969810 
1.0507178 	 0.971175 
1.0507327 	 0.974738 
1.0507476 	 0.981154 
1.0507625 	 0.974664 
1.0507774 	 0.973745 
1.0507925 	 0.978249 
1.0508074 	 0.982342 
1.0508223 	 0.959154 
1.0508372 	 0.977959 
1.0508521 	 0.979968 
1.0508670 	 0.975037 
1.0508819 	 0.970084 
1.0508968 	 0.980273 
1.0509117 	 0.973479 
1.0509266 	 0.970426 
1.0509415 	 0.969052 
1.0509564 	 0.984015 
1.0509713 	 0.991337 
1.0509863 	 0.993958 
1.0510012 	 0.990217 
1.0510161 	 0.986434 
1.0510310 	 0.982079 
1.0510459 	 0.963114 
1.0510608 	 0.966946 
1.0510757 	 0.977568 
1.0510906 	 0.973542 
1.0511055 	 0.963220 
1.0511204 	 0.955137 
1.0511353 	 0.956262 
1.0511502 	 0.960366 
1.0511651 	 0.964122 
1.0511800 	 0.972649 
1.0511950 	 0.977365 
1.0512099 	 0.975736 
1.0512248 	 0.980145 
1.0512397 	 0.971568 
1.0512546 	 0.987249 
1.0512695 	 0.984054 
1.0512844 	 0.996894 
1.0512993 	 0.983407 
1.0513142 	 0.981375 
1.0513291 	 0.976559 
1.0513440 	 0.980117 
1.0513589 	 0.968414 
1.0513738 	 0.962673 
1.0513889 	 0.958005 
1.0514038 	 0.947702 


==> anc/HD75935/HD75935_74.dat <==
1.0225891 	 1.002830 
1.0226038 	 0.979190 
1.0226184 	 1.012390 
1.0226332 	 1.017260 
1.0226479 	 1.027260 
1.0226626 	 1.036620 
1.0226773 	 1.024170 
1.0226920 	 1.033920 
1.0227067 	 1.020290 
1.0227214 	 1.021190 
1.0227362 	 0.984080 
1.0227509 	 0.995883 
1.0227655 	 0.999804 
1.0227803 	 1.011520 
1.0227950 	 1.014650 
1.0228097 	 1.032180 
1.0228244 	 1.046720 
1.0228391 	 1.117980 
1.0228539 	 1.042260 
1.0228685 	 1.017830 
1.0228833 	 0.971392 
1.0228980 	 0.963823 
1.0229126 	 0.968410 
1.0229274 	 0.973986 
1.0229421 	 1.025490 
1.0229568 	 1.033060 
1.0229715 	 1.019230 
1.0229862 	 1.010650 
1.0230010 	 1.002720 
1.0230156 	 1.014980 
1.0230304 	 1.015670 
1.0230451 	 1.003390 
1.0230597 	 1.010570 
1.0230745 	 0.996934 
1.0230892 	 1.033600 
1.0231040 	 1.027590 
1.0231186 	 1.028390 
1.0231333 	 1.033420 
1.0231481 	 1.007770 
1.0231627 	 0.991943 
1.0231775 	 0.968970 
1.0231922 	 0.966986 
1.0232068 	 0.961469 
1.0232216 	 1.008610 
1.0232363 	 1.007750 
1.0232511 	 1.000220 
1.0232657 	 0.985736 
1.0232804 	 1.003400 
1.0232952 	 1.002120 
1.0233098 	 1.004570 
1.0233246 	 1.023670 
1.0233393 	 1.006270 
1.0233539 	 1.021540 
1.0233687 	 1.017980 
1.0233834 	 1.019270 
1.0233982 	 1.011380 
1.0234128 	 1.010920 
1.0234275 	 1.019360 
1.0234423 	 1.021800 
1.0234569 	 0.998289 
1.0234716 	 0.990988 
1.0234864 	 0.978629 
1.0235010 	 0.990932 
1.0235158 	 1.012910 
1.0235305 	 1.010220 
1.0235451 	 0.990626 
1.0235599 	 0.994473 
1.0235746 	 1.005070 
1.0235894 	 1.008560 
1.0236040 	 1.004870 
1.0236187 	 0.988975 
1.0236335 	 0.994229 
1.0236481 	 1.000210 
1.0236629 	 1.024170 
1.0236776 	 1.002790 
1.0236923 	 1.017760 
1.0237070 	 1.023870 
1.0237217 	 1.016660 
1.0237365 	 0.998328 
1.0237511 	 1.020750 
1.0237658 	 1.020260 
1.0237806 	 1.010610 
1.0237952 	 1.011040 
1.0238100 	 1.024580 
1.0238247 	 0.995199 
1.0238394 	 1.000220 
1.0238541 	 1.012590 
1.0238688 	 1.013880 
1.0238836 	 0.997000 
1.0238982 	 1.010330 
1.0239129 	 1.038800 
1.0239277 	 1.020320 
1.0239424 	 1.005710 
1.0239571 	 1.000630 
1.0239718 	 1.006380 
1.0239865 	 0.995420 
1.0240012 	 0.992299 
1.0240159 	 1.026970 
1.0240307 	 1.030910 
1.0240453 	 1.046060 
1.0240600 	 1.014540 
1.0240748 	 1.009350 
1.0240895 	 1.009390 
1.0241042 	 1.022120 
1.0241189 	 1.001260 
1.0241336 	 0.988969 
1.0241483 	 1.002640 
1.0241630 	 0.986029 
1.0241778 	 0.997820 
1.0241925 	 1.002800 
1.0242071 	 1.020840 
1.0242219 	 1.016650 
1.0242366 	 0.999818 
1.0242512 	 0.968409 
1.0242660 	 0.992965 
1.0242807 	 1.007980 
1.0242954 	 0.996837 
1.0243101 	 1.007460 
1.0243248 	 1.023730 
1.0243396 	 1.025100 
1.0243542 	 1.018670 
1.0243690 	 1.021880 
1.0243837 	 1.007510 
1.0243983 	 1.020100 
1.0244131 	 1.018940 
1.0244278 	 1.020840 
1.0244426 	 1.008200 
1.0244572 	 1.014530 
1.0244719 	 1.019660 
1.0244867 	 0.999395 
1.0245013 	 0.977757 
1.0245161 	 0.993565 
1.0245308 	 0.997614 
1.0245454 	 1.009390 
1.0245602 	 0.998532 
1.0245749 	 0.981376 
1.0245897 	 0.983631 
1.0246043 	 1.015640 
1.0246190 	 1.036300 
1.0246338 	 1.023850 
1.0246484 	 1.016220 
1.0246632 	 1.034840 
1.0246779 	 1.016760 
1.0246925 	 0.994040 
1.0247073 	 1.024730 
1.0247220 	 1.030630 
1.0247368 	 1.056100 
1.0247514 	 1.010060 
1.0247661 	 1.029820 
1.0247809 	 1.032160 
1.0247955 	 1.041520 
1.0248103 	 1.034360 
1.0248250 	 1.008730 
1.0248396 	 1.020560 
1.0248544 	 1.024180 
1.0248691 	 1.011050 
1.0248839 	 1.013910 
1.0248985 	 1.028150 
1.0249132 	 1.038490 
1.0249280 	 1.027490 
1.0249426 	 1.036560 
1.0249574 	 1.037420 
1.0249721 	 1.023550 
1.0249867 	 1.058380 
1.0250015 	 1.043280 
1.0250162 	 1.007990 
1.0250310 	 1.008690 
1.0250456 	 1.009330 
1.0250603 	 1.003210 
1.0250751 	 0.992813 
1.0250897 	 1.002890 
1.0251044 	 0.995803 
1.0251192 	 1.001980 
1.0251338 	 0.996898 
1.0251486 	 1.012300 
1.0251633 	 0.989845 
1.0251780 	 1.010830 
1.0251927 	 1.005850 
1.0252074 	 1.010110 
1.0252222 	 0.991868 
1.0252368 	 0.993203 
1.0252515 	 0.995238 
1.0252663 	 1.013560 
1.0252810 	 1.012800 
1.0252957 	 1.000540 
1.0253104 	 1.020040 
1.0253251 	 1.015480 
1.0253398 	 1.010540 
1.0253545 	 0.998946 
1.0253693 	 0.991491 
1.0253839 	 0.962595 
1.0253986 	 0.994800 
1.0254134 	 1.009670 
1.0254281 	 1.004660 
1.0254428 	 1.015590 
1.0254575 	 1.007200 
1.0254722 	 1.021290 
1.0254869 	 1.057230 
1.0255016 	 1.024550 
1.0255164 	 1.014480 
1.0255311 	 1.009650 
1.0255457 	 1.022860 
1.0255605 	 0.997679 
1.0255752 	 0.995326 
1.0255899 	 0.979159 
1.0256046 	 0.977841 
1.0256193 	 1.005070 
1.0256341 	 1.013790 
1.0256487 	 1.002170 
1.0256635 	 1.030570 
1.0256782 	 1.046540 
1.0256928 	 1.011410 
1.0257076 	 1.025740 
1.0257223 	 1.029800 
1.0257370 	 1.008550 
1.0257517 	 1.031000 
1.0257664 	 1.021850 
1.0257812 	 1.020150 
1.0257958 	 1.029300 
1.0258106 	 1.025410 
1.0258253 	 1.010580 
1.0258399 	 1.023040 
1.0258547 	 1.032780 
1.0258694 	 1.003910 
1.0258840 	 1.017670 
1.0258988 	 1.021430 
1.0259135 	 1.029300 
1.0259283 	 1.021190 
1.0259429 	 1.018290 
1.0259576 	 1.005750 
1.0259724 	 0.992080 
1.0259870 	 1.035450 
1.0260018 	 1.005210 
1.0260165 	 1.001750 
1.0260311 	 1.017900 
1.0260459 	 1.026950 
1.0260606 	 1.014450 
1.0260754 	 1.014540 
1.0260900 	 1.013460 
1.0261047 	 1.016120 
1.0261195 	 1.008350 
1.0261341 	 1.010330 
1.0261489 	 0.995116 
1.0261636 	 1.016320 
1.0261782 	 1.012840 
1.0261930 	 1.013760 
1.0262077 	 1.000090 
1.0262225 	 1.006610 
1.0262371 	 0.998563 
1.0262518 	 1.009150 
1.0262666 	 1.010350 
1.0262812 	 1.013430 
1.0262960 	 1.019750 
1.0263107 	 1.015830 
1.0263253 	 0.998259 
1.0263401 	 1.013920 
1.0263548 	 1.014230 
1.0263696 	 1.005530 
1.0263842 	 1.001680 
1.0263989 	 1.004880 
1.0264137 	 1.003270 
1.0264283 	 0.996127 
1.0264431 	 0.978361 
1.0264578 	 0.986698 
1.0264724 	 0.999231 
1.0264872 	 0.998561 
1.0265019 	 0.999423 
1.0265167 	 1.010580 
1.0265313 	 1.009420 
1.0265460 	 0.995167 
1.0265608 	 1.001090 
1.0265754 	 1.003510 
1.0265902 	 0.999937 
1.0266049 	 1.007020 
1.0266196 	 0.994164 
1.0266343 	 0.978931 
1.0266490 	 0.973471 
1.0266638 	 0.983604 
1.0266784 	 0.988578 
1.0266931 	 0.998142 
1.0267079 	 0.992627 
1.0267226 	 0.998224 
1.0267372 	 0.990377 
1.0267520 	 1.008800 
1.0267667 	 1.000110 
1.0267814 	 0.998213 
1.0267961 	 0.997813 
1.0268108 	 1.004600 
1.0268255 	 1.018400 
1.0268402 	 1.006960 
1.0268550 	 1.001410 
1.0268697 	 0.994976 
1.0268843 	 0.999650 
1.0268991 	 1.019250 
1.0269138 	 1.017030 
1.0269285 	 1.014670 
1.0269432 	 1.015770 
1.0269579 	 1.011040 
1.0269727 	 1.011870 
1.0269873 	 1.016620 
1.0270021 	 1.020780 
1.0270168 	 0.997799 
1.0270314 	 1.004800 
1.0270462 	 1.008650 
1.0270609 	 1.011870 
1.0270756 	 1.018390 
1.0270903 	 1.020420 
1.0271050 	 1.022590 
1.0271198 	 1.019910 
1.0271344 	 1.002910 
1.0271492 	 1.006370 
1.0271639 	 1.002720 
1.0271785 	 1.007910 
1.0271933 	 1.014840 
1.0272080 	 1.024000 
1.0272228 	 1.029890 
1.0272374 	 1.011190 
1.0272521 	 1.007820 
1.0272669 	 1.018950 
1.0272815 	 1.010770 
1.0272963 	 1.013870 
1.0273110 	 1.019510 
1.0273256 	 1.013770 
1.0273404 	 1.021400 
1.0273551 	 1.023470 
1.0273699 	 1.031220 
1.0273845 	 1.023420 
1.0273992 	 1.010870 
1.0274140 	 1.013150 
1.0274286 	 1.002420 
1.0274434 	 0.977417 
1.0274581 	 1.008930 
1.0274727 	 1.002640 
1.0274875 	 1.001850 
1.0275022 	 0.992199 
1.0275168 	 0.997295 
1.0275316 	 1.004580 
1.0275463 	 1.009430 
1.0275611 	 1.007170 
1.0275757 	 0.999485 
1.0275904 	 1.000800 
1.0276052 	 1.010460 
1.0276198 	 1.006460 
1.0276346 	 1.011390 
1.0276493 	 1.013660 
1.0276639 	 1.009380 
1.0276787 	 1.007300 
1.0276934 	 1.010410 
1.0277082 	 1.002610 
1.0277228 	 0.998943 
1.0277375 	 1.005320 
1.0277523 	 0.993510 
1.0277669 	 0.993976 
1.0277817 	 1.009950 
1.0277964 	 1.008850 
1.0278111 	 1.002910 
1.0278258 	 1.003250 
1.0278405 	 1.004920 
1.0278553 	 0.997088 
1.0278699 	 0.991883 
1.0278846 	 0.992344 
1.0278994 	 0.992436 
1.0279140 	 1.013510 
1.0279288 	 1.004930 
1.0279435 	 1.010100 
1.0279582 	 1.016200 
1.0279729 	 1.011940 
1.0279876 	 1.000880 
1.0280024 	 1.009310 
1.0280170 	 1.005650 
1.0280317 	 1.004040 
1.0280465 	 0.996811 
1.0280612 	 0.989071 
1.0280759 	 0.994091 
1.0280906 	 1.013690 
1.0281053 	 1.008300 
1.0281200 	 1.010210 
1.0281347 	 1.018620 
1.0281495 	 1.003950 
1.0281641 	 1.002480 
1.0281788 	 1.000390 
1.0281936 	 1.001880 
1.0282083 	 1.006010 
1.0282230 	 1.022940 
1.0282377 	 1.014090 
1.0282524 	 1.017990 
1.0282671 	 1.020550 
1.0282818 	 1.017670 
1.0282966 	 1.011070 
1.0283113 	 1.005890 
1.0283259 	 1.006820 
1.0283407 	 1.012390 
1.0283554 	 1.006430 
1.0283700 	 1.008010 
1.0283848 	 1.002580 
1.0283995 	 1.015540 
1.0284142 	 1.016060 
1.0284289 	 1.011400 
1.0284436 	 1.010150 
1.0284584 	 1.013670 
1.0284730 	 1.010830 
1.0284878 	 1.003830 
1.0285025 	 0.989301 
1.0285171 	 0.999448 
1.0285319 	 1.006980 
1.0285466 	 1.011970 
1.0285614 	 1.002720 
1.0285760 	 1.006650 
1.0285907 	 1.012510 
1.0286055 	 1.009390 
1.0286201 	 1.015080 
1.0286349 	 1.009500 
1.0286496 	 1.024080 
1.0286642 	 1.017480 
1.0286790 	 1.033210 
1.0286937 	 1.018320 
1.0287085 	 1.029180 
1.0287231 	 1.024250 
1.0287378 	 1.012280 
1.0287526 	 1.023050 
1.0287672 	 1.014730 
1.0287820 	 1.000810 
1.0287967 	 0.998445 
1.0288113 	 1.016800 
1.0288261 	 1.012690 
1.0288408 	 1.009500 
1.0288556 	 1.027350 
1.0288702 	 1.022520 
1.0288849 	 1.021090 
1.0288997 	 1.013280 
1.0289143 	 1.023930 
1.0289291 	 1.005850 
1.0289438 	 1.007840 
1.0289584 	 1.003980 
1.0289732 	 1.005630 
1.0289879 	 0.983158 
1.0290027 	 0.931094 
1.0290173 	 0.893624 
1.0290320 	 0.868840 
1.0290468 	 0.907744 
1.0290614 	 0.943929 
1.0290762 	 0.989118 
1.0290909 	 1.010560 
1.0291055 	 0.999939 
1.0291203 	 1.016750 
1.0291350 	 1.032100 
1.0291498 	 1.003460 
1.0291644 	 1.023690 
1.0291791 	 1.015600 
1.0291939 	 1.014680 
1.0292085 	 1.001010 
1.0292232 	 1.010080 
1.0292380 	 1.010520 
1.0292526 	 1.019400 
1.0292674 	 1.022140 
1.0292821 	 1.010110 
1.0292968 	 1.021050 
1.0293115 	 1.008300 
1.0293262 	 1.011270 
1.0293410 	 1.013780 
1.0293556 	 1.003720 
1.0293703 	 1.009860 
1.0293851 	 1.008590 
1.0293998 	 1.010950 
1.0294145 	 1.023440 
1.0294292 	 1.008230 
1.0294439 	 1.025530 
1.0294586 	 1.016670 
1.0294733 	 1.021110 
1.0294881 	 1.019500 
1.0295027 	 1.000960 
1.0295174 	 1.007880 
1.0295322 	 0.997716 
1.0295469 	 1.013200 
1.0295616 	 1.033080 
1.0295763 	 1.012710 
1.0295910 	 1.021850 
1.0296057 	 1.006060 
1.0296204 	 1.006010 
1.0296352 	 1.012720 
1.0296499 	 0.992230 
1.0296645 	 1.002380 
1.0296793 	 0.987503 
1.0296940 	 0.999163 
1.0297087 	 1.027300 
1.0297234 	 1.012320 
1.0297381 	 1.014320 
1.0297529 	 1.014170 
1.0297675 	 1.004360 
1.0297823 	 1.011340 
1.0297970 	 0.992951 
1.0298116 	 0.979854 
1.0298264 	 0.989203 
1.0298411 	 0.984345 
1.0298558 	 0.983171 
1.0298705 	 1.011800 
1.0298852 	 1.019590 
1.0299000 	 1.005290 
1.0299146 	 1.001100 
1.0299294 	 1.008420 
1.0299441 	 1.002140 
1.0299587 	 0.995183 
1.0299735 	 0.984744 
1.0299882 	 0.990147 
1.0300028 	 0.998132 
1.0300176 	 0.995157 
1.0300323 	 0.998239 
1.0300471 	 1.006010 
1.0300617 	 0.993186 
1.0300764 	 0.992753 
1.0300912 	 1.009900 
1.0301058 	 0.997386 
1.0301206 	 1.004400 
1.0301353 	 1.009810 
1.0301499 	 1.002870 
1.0301647 	 1.010970 
1.0301794 	 1.016350 
1.0301942 	 1.021370 
1.0302088 	 1.015220 
1.0302235 	 1.005420 
1.0302383 	 1.002900 
1.0302529 	 0.991563 
1.0302677 	 0.979852 
1.0302824 	 0.987375 
1.0302970 	 0.992462 
1.0303118 	 1.000670 
1.0303265 	 1.008920 
1.0303413 	 1.006050 
1.0303559 	 1.002090 
1.0303706 	 0.978549 
1.0303854 	 0.948857 
1.0304000 	 0.941595 
1.0304148 	 0.963466 
1.0304295 	 0.977441 
1.0304441 	 1.001810 
1.0304589 	 1.013740 
1.0304736 	 1.005450 
1.0304884 	 1.012380 
1.0305030 	 1.012250 
1.0305177 	 1.007690 
1.0305325 	 1.010560 
1.0305471 	 0.998249 
1.0305619 	 1.002150 
1.0305766 	 1.005230 
1.0305912 	 1.004700 
1.0306060 	 1.008960 
1.0306207 	 1.011320 
1.0306355 	 1.008160 
1.0306501 	 1.003020 
1.0306648 	 0.998955 
1.0306796 	 0.995395 
1.0306942 	 0.998724 
1.0307090 	 1.001010 
1.0307237 	 0.994553 
1.0307384 	 1.006540 
1.0307531 	 1.006500 
1.0307678 	 1.014940 
1.0307826 	 1.011480 
1.0307972 	 1.014390 
1.0308119 	 1.012460 
1.0308267 	 1.004750 
1.0308414 	 0.995663 
1.0308560 	 0.992042 
1.0308708 	 0.982451 
1.0308855 	 0.983698 
1.0309002 	 1.004010 
1.0309149 	 1.015460 
1.0309296 	 1.013140 
1.0309443 	 1.013940 
1.0309590 	 1.012310 
1.0309738 	 0.999134 
1.0309885 	 1.005850 
1.0310031 	 1.003780 
1.0310179 	 1.007520 
1.0310326 	 1.011380 
1.0310473 	 1.007920 
1.0310620 	 1.012990 
1.0310767 	 1.019070 
1.0310915 	 1.019600 
1.0311061 	 1.020920 
1.0311209 	 1.007390 
1.0311356 	 1.006960 
1.0311502 	 0.999921 
1.0311650 	 1.006350 
1.0311797 	 1.002120 
1.0311944 	 1.002620 
1.0312091 	 1.009970 
1.0312238 	 1.015030 
1.0312386 	 1.012080 
1.0312532 	 1.011380 
1.0312680 	 1.005080 
1.0312827 	 1.002650 
1.0312973 	 0.998616 
1.0313121 	 0.989780 
1.0313268 	 1.000380 
1.0313416 	 0.998495 
1.0313562 	 0.994959 
1.0313709 	 0.989314 
1.0313857 	 0.984419 
1.0314003 	 0.987460 
1.0314151 	 0.984681 
1.0314298 	 0.986659 
1.0314444 	 0.973540 
1.0314592 	 0.985048 
1.0314739 	 0.990812 
1.0314887 	 0.995881 
1.0315033 	 1.007280 
1.0315180 	 1.005320 
1.0315328 	 1.006660 
1.0315474 	 1.004180 
1.0315622 	 1.006320 
1.0315769 	 1.004620 
1.0315915 	 1.007710 
1.0316063 	 0.998598 
1.0316210 	 1.008930 
1.0316358 	 1.006590 
1.0316504 	 1.004400 
1.0316651 	 1.003170 
1.0316799 	 1.004840 
1.0316945 	 1.001520 
1.0317092 	 1.000790 
1.0317240 	 0.993970 
1.0317386 	 0.992669 
1.0317534 	 0.991671 
1.0317681 	 0.994184 
1.0317827 	 1.001790 
1.0317975 	 1.009100 
1.0318122 	 0.999499 
1.0318270 	 1.003770 
1.0318416 	 0.999373 
1.0318563 	 0.990971 
1.0318711 	 0.993775 
1.0318857 	 0.988988 
1.0319005 	 0.992321 
1.0319152 	 0.988521 
1.0319299 	 0.999163 
1.0319446 	 0.999137 
1.0319593 	 0.999337 
1.0319741 	 1.001390 
1.0319887 	 1.000280 
1.0320034 	 0.995828 
1.0320182 	 0.987035 
1.0320328 	 0.983568 
1.0320476 	 0.988160 
1.0320623 	 0.991182 
1.0320770 	 0.986560 
1.0320917 	 0.995703 
1.0321064 	 1.012910 
1.0321212 	 0.998710 
1.0321358 	 1.006210 
1.0321505 	 0.997095 
1.0321653 	 0.999416 
1.0321800 	 0.990599 
1.0321947 	 0.986446 
1.0322094 	 0.981872 
1.0322241 	 0.982507 
1.0322388 	 0.989592 
1.0322535 	 0.987321 
1.0322683 	 0.995535 
1.0322829 	 0.993160 
1.0322976 	 0.991571 
1.0323124 	 0.988514 
1.0323271 	 0.991086 
1.0323418 	 0.990256 
1.0323565 	 0.985606 
1.0323712 	 0.990338 
1.0323859 	 0.997946 
1.0324006 	 0.997229 
1.0324154 	 1.000450 
1.0324301 	 0.996785 
1.0324447 	 0.990352 
1.0324595 	 0.988751 
1.0324742 	 0.986961 
1.0324888 	 0.986703 
1.0325036 	 0.998914 
1.0325183 	 1.009670 
1.0325330 	 1.011300 
1.0325477 	 1.018920 
1.0325624 	 1.014570 
1.0325772 	 1.004310 
1.0325918 	 1.006820 
1.0326066 	 0.998959 
1.0326213 	 1.003320 
1.0326359 	 0.997801 
1.0326507 	 1.007700 
1.0326654 	 1.007180 
1.0326802 	 1.005030 
1.0326948 	 1.008570 
1.0327095 	 0.999771 
1.0327243 	 1.007870 
1.0327389 	 1.000920 
1.0327537 	 0.986401 
1.0327684 	 0.999409 
1.0327830 	 0.991501 
1.0327978 	 0.982746 
1.0328125 	 0.954881 
1.0328273 	 0.894100 
1.0328419 	 0.797764 
1.0328566 	 0.725223 
1.0328714 	 0.734487 
1.0328860 	 0.829842 
1.0329008 	 0.926909 
1.0329155 	 0.982969 
1.0329301 	 0.998987 
1.0329449 	 1.007680 
1.0329596 	 1.017290 
1.0329744 	 1.022820 
1.0329890 	 1.024960 
1.0330037 	 1.028330 
1.0330185 	 1.017190 
1.0330331 	 1.016800 
1.0330479 	 1.020730 
1.0330626 	 1.014280 
1.0330772 	 1.006450 
1.0330920 	 1.005530 
1.0331067 	 1.003320 
1.0331215 	 0.981703 
1.0331361 	 0.965498 
1.0331508 	 0.949428 
1.0331656 	 0.961835 
1.0331802 	 0.990370 
1.0331950 	 0.996693 
1.0332097 	 1.003840 
1.0332243 	 0.998657 
1.0332391 	 0.998110 
1.0332538 	 0.996598 
1.0332685 	 0.990380 
1.0332832 	 0.991306 
1.0332979 	 0.990977 
1.0333127 	 0.996309 
1.0333273 	 0.991311 
1.0333420 	 0.976726 
1.0333568 	 0.968590 
1.0333714 	 0.970121 
1.0333862 	 0.980752 
1.0334009 	 0.983149 
1.0334156 	 0.981629 
1.0334303 	 0.981704 
1.0334450 	 0.981709 
1.0334598 	 0.979276 
1.0334744 	 0.991204 
1.0334891 	 0.997480 
1.0335039 	 0.999344 
1.0335186 	 1.000000 
1.0335333 	 0.998343 
1.0335480 	 1.013940 
1.0335627 	 1.004040 
1.0335774 	 1.004740 
1.0335921 	 1.003580 
1.0336069 	 0.997939 
1.0336215 	 1.003820 
1.0336362 	 1.001330 
1.0336510 	 0.993359 
1.0336657 	 0.987928 
1.0336804 	 0.986901 
1.0336951 	 0.991221 
1.0337098 	 0.993874 
1.0337245 	 0.993194 
1.0337392 	 0.989172 
1.0337540 	 0.977378 
1.0337687 	 0.981202 
1.0337833 	 0.980289 
1.0337981 	 0.978058 
1.0338128 	 0.985151 
1.0338275 	 0.982492 
1.0338422 	 0.985219 
1.0338569 	 0.984402 
1.0338717 	 0.981815 
1.0338863 	 0.991197 
1.0339011 	 0.996427 
1.0339158 	 0.994140 
1.0339304 	 0.992510 
1.0339452 	 0.978185 
1.0339599 	 0.969738 
1.0339746 	 0.976735 
1.0339893 	 0.970891 
1.0340040 	 0.981784 
1.0340188 	 0.989883 
1.0340334 	 0.991827 
1.0340482 	 0.982936 
1.0340629 	 0.985532 
1.0340775 	 0.990549 
1.0340923 	 0.981658 
1.0341070 	 0.982065 
1.0341216 	 0.979531 
1.0341364 	 0.980766 
1.0341511 	 0.940564 
1.0341659 	 0.967451 
1.0341805 	 0.950143 
1.0341952 	 0.907982 
1.0342100 	 0.871123 
1.0342246 	 0.867977 
1.0342394 	 0.911123 
1.0342541 	 0.954368 
1.0342687 	 0.971113 
1.0342835 	 0.982420 
1.0342982 	 0.987758 
1.0343130 	 0.989000 
1.0343276 	 0.985848 
1.0343423 	 0.988443 
1.0343571 	 0.991318 
1.0343717 	 0.985736 
1.0343865 	 0.982205 
1.0344012 	 0.974360 
1.0344158 	 0.970960 
1.0344306 	 0.967042 
1.0344453 	 0.954019 
1.0344601 	 0.927048 
1.0344747 	 0.865057 
1.0344894 	 0.770553 
1.0345042 	 0.706075 
1.0345188 	 0.711560 
1.0345336 	 0.787349 
1.0345483 	 0.880601 
1.0345629 	 0.940840 
1.0345777 	 0.966258 
1.0345924 	 0.968949 
1.0346072 	 0.977778 
1.0346218 	 0.987484 
1.0346365 	 0.975313 
1.0346513 	 0.973882 
1.0346659 	 0.980541 
1.0346807 	 0.985839 
1.0346954 	 0.985061 
1.0347100 	 0.988832 
1.0347248 	 0.992699 
1.0347395 	 0.990895 
1.0347543 	 0.989406 
1.0347689 	 0.996324 
1.0347836 	 1.002210 
1.0347984 	 0.997814 
1.0348130 	 0.995787 
1.0348278 	 0.992316 
1.0348425 	 0.980580 
1.0348572 	 0.977044 
1.0348719 	 0.976703 
1.0348866 	 0.962083 
1.0349014 	 0.943635 
1.0349160 	 0.913788 
1.0349307 	 0.921462 
1.0349455 	 0.944220 
1.0349602 	 0.966502 
1.0349748 	 0.980445 
1.0349896 	 0.989866 
1.0350043 	 0.984821 
1.0350190 	 0.986950 
1.0350337 	 0.995404 
1.0350484 	 0.994337 
1.0350631 	 1.000430 
1.0350778 	 0.999652 
1.0350926 	 0.995693 
1.0351073 	 1.002710 
1.0351219 	 0.991303 
1.0351367 	 0.986909 
1.0351514 	 0.991558 
1.0351661 	 0.979139 
1.0351808 	 0.990910 
1.0351955 	 0.990772 
1.0352103 	 0.986022 
1.0352249 	 0.980179 
1.0352397 	 0.989854 
1.0352544 	 0.996798 
1.0352690 	 0.992158 
1.0352838 	 0.980060 
1.0352985 	 0.978336 
1.0353132 	 0.989437 
1.0353279 	 0.990482 
1.0353426 	 0.987697 
1.0353574 	 0.990400 
1.0353720 	 0.994969 
1.0353868 	 0.994750 
1.0354015 	 0.992147 
1.0354161 	 0.995312 
1.0354309 	 0.981046 
1.0354456 	 0.981343 
1.0354604 	 0.964117 
1.0354750 	 0.961287 
1.0354897 	 0.953591 
1.0355045 	 0.939587 
1.0355191 	 0.952341 
1.0355339 	 0.956974 
1.0355486 	 0.977510 
1.0355632 	 0.983792 
1.0355780 	 0.985277 
1.0355927 	 0.965339 
1.0356075 	 0.963701 
1.0356221 	 0.976254 
1.0356368 	 0.980909 
1.0356516 	 0.989179 
1.0356662 	 0.988265 
1.0356810 	 0.991458 
1.0356957 	 0.993115 
1.0357103 	 0.990314 
1.0357251 	 0.984104 
1.0357398 	 0.975736 
1.0357544 	 0.974077 
1.0357692 	 0.980297 
1.0357839 	 0.974630 
1.0357987 	 0.982964 
1.0358133 	 0.980084 
1.0358280 	 0.980610 
1.0358428 	 0.989277 
1.0358574 	 0.985435 
1.0358722 	 0.974055 
1.0358869 	 0.954921 
1.0359015 	 0.972653 
1.0359163 	 0.977416 
1.0359310 	 0.987417 
1.0359458 	 0.993205 
1.0359604 	 0.989265 
1.0359751 	 0.989262 
1.0359899 	 0.964415 
1.0360045 	 0.972376 
1.0360193 	 0.919985 
1.0360340 	 0.941368 
1.0360487 	 0.961572 
1.0360634 	 0.967872 
1.0360781 	 0.976770 
1.0360929 	 0.982862 
1.0361075 	 0.979320 
1.0361222 	 0.981421 
1.0361370 	 0.989730 
1.0361516 	 0.984163 
1.0361664 	 0.976171 
1.0361811 	 0.964987 
1.0361958 	 0.967260 
1.0362105 	 0.967632 
1.0362252 	 0.976266 
1.0362400 	 0.980503 
1.0362546 	 0.988168 
1.0362693 	 0.980927 
1.0362841 	 0.946206 
1.0362988 	 0.977943 
1.0363135 	 0.982888 
1.0363282 	 0.977331 
1.0363429 	 0.977142 
1.0363576 	 0.968343 
1.0363723 	 0.947230 
1.0363871 	 0.947654 
1.0364017 	 0.950526 
1.0364164 	 0.968858 
1.0364312 	 0.975532 
1.0364459 	 0.983696 
1.0364606 	 0.988172 
1.0364753 	 0.974204 
1.0364900 	 0.964160 
1.0365047 	 0.951098 
1.0365194 	 0.945806 
1.0365342 	 0.933273 
1.0365489 	 0.938079 
1.0365635 	 0.958363 
1.0365783 	 0.980878 
1.0365930 	 0.977329 
1.0366076 	 0.966212 
1.0366224 	 0.976095 
1.0366371 	 0.970209 
1.0366518 	 0.965113 
1.0366665 	 0.958674 
1.0366812 	 0.970964 
1.0366960 	 0.983445 
1.0367106 	 0.982445 
1.0367254 	 0.988558 
1.0367401 	 0.988697 
1.0367547 	 0.983331 
1.0367695 	 0.977395 
1.0367842 	 0.979021 
1.0367990 	 0.969607 
1.0368136 	 0.973924 
1.0368283 	 0.984556 
1.0368431 	 0.984630 
1.0368577 	 0.993819 
1.0368725 	 0.992343 
1.0368872 	 0.996590 
1.0369018 	 0.996607 
1.0369166 	 0.999711 
1.0369313 	 0.993011 
1.0369461 	 0.984288 
1.0369607 	 0.984808 
1.0369754 	 0.980165 
1.0369902 	 0.978681 
1.0370048 	 0.981658 
1.0370196 	 0.984051 
1.0370343 	 0.983656 
1.0370489 	 0.984759 
1.0370637 	 0.988160 
1.0370784 	 0.990752 
1.0370932 	 0.975662 
1.0371078 	 0.962854 
1.0371225 	 0.959580 
1.0371373 	 0.957763 
1.0371519 	 0.960626 
1.0371667 	 0.968135 
1.0371814 	 0.967361 
1.0371960 	 0.960906 
1.0372108 	 0.939260 
1.0372255 	 0.868405 
1.0372403 	 0.772933 
1.0372549 	 0.714335 
1.0372696 	 0.719034 
1.0372844 	 0.770691 


==> anc/HD75935/HD75935_75.dat <==
1.0090595 	 1.062760 
1.0090740 	 1.030010 
1.0090885 	 1.051500 
1.0091029 	 1.077020 
1.0091175 	 1.073140 
1.0091320 	 1.101580 
1.0091465 	 1.109810 
1.0091610 	 1.104400 
1.0091754 	 1.103390 
1.0091900 	 1.091530 
1.0092044 	 1.095220 
1.0092189 	 1.045020 
1.0092334 	 1.044170 
1.0092479 	 1.053370 
1.0092623 	 1.074280 
1.0092769 	 1.084520 
1.0092914 	 1.074410 
1.0093058 	 1.072770 
1.0093204 	 1.056940 
1.0093348 	 1.068340 
1.0093493 	 1.055360 
1.0093638 	 1.037140 
1.0093783 	 1.047680 
1.0093927 	 1.059620 
1.0094073 	 1.042300 
1.0094218 	 1.062590 
1.0094362 	 1.110330 
1.0094508 	 1.089590 
1.0094652 	 1.068720 
1.0094798 	 1.064790 
1.0094942 	 1.058330 
1.0095087 	 1.062960 
1.0095232 	 1.066370 
1.0095377 	 1.103250 
1.0095522 	 1.086640 
1.0095667 	 1.102220 
1.0095812 	 1.092760 
1.0095956 	 1.088450 
1.0096102 	 0.985738 
1.0096246 	 1.047920 
1.0096391 	 1.035300 
1.0096536 	 1.037570 
1.0096681 	 1.046430 
1.0096825 	 1.070910 
1.0096971 	 1.072770 
1.0097116 	 1.066790 
1.0097260 	 1.065590 
1.0097406 	 1.056660 
1.0097550 	 1.085220 
1.0097696 	 1.091800 
1.0097840 	 1.059330 
1.0097985 	 1.069150 
1.0098130 	 1.057060 
1.0098275 	 1.069530 
1.0098420 	 1.053880 
1.0098565 	 1.064300 
1.0098710 	 1.058570 
1.0098854 	 1.088910 
1.0099000 	 1.079260 
1.0099144 	 1.058810 
1.0099289 	 1.033110 
1.0099434 	 1.054030 
1.0099579 	 1.051210 
1.0099723 	 1.043840 
1.0099869 	 1.035450 
1.0100014 	 1.034670 
1.0100158 	 1.055570 
1.0100304 	 1.073430 
1.0100448 	 1.079020 
1.0100594 	 1.082780 
1.0100738 	 1.028750 
1.0100883 	 1.123610 
1.0101027 	 1.033710 
1.0101173 	 1.018730 
1.0101318 	 1.033930 
1.0101463 	 1.061760 
1.0101608 	 1.049680 
1.0101752 	 1.055670 
1.0101898 	 1.057760 
1.0102042 	 1.078770 
1.0102187 	 1.071460 
1.0102332 	 1.032810 
1.0102477 	 1.015380 
1.0102623 	 1.040480 
1.0102767 	 1.044060 
1.0102912 	 1.039130 
1.0103056 	 1.056720 
1.0103202 	 1.053300 
1.0103346 	 1.077930 
1.0103492 	 1.074930 
1.0103636 	 1.016850 
1.0103781 	 1.028140 
1.0103925 	 1.028840 
1.0104071 	 1.030730 
1.0104216 	 1.025010 
1.0104361 	 1.046300 
1.0104506 	 1.050700 
1.0104650 	 1.054630 
1.0104796 	 1.037450 
1.0104940 	 1.028340 
1.0105085 	 0.962760 
1.0105230 	 0.862876 
1.0105375 	 0.935079 
1.0105520 	 0.982096 
1.0105665 	 1.035570 
1.0105810 	 1.055470 
1.0105954 	 1.052090 
1.0106100 	 1.068480 
1.0106244 	 1.056370 
1.0106390 	 1.079930 
1.0106534 	 1.054760 
1.0106679 	 0.906935 
1.0106823 	 1.018840 
1.0106969 	 1.016840 
1.0107114 	 1.016290 
1.0107259 	 1.013850 
1.0107404 	 1.039120 
1.0107548 	 1.036230 
1.0107694 	 1.066800 
1.0107838 	 1.055300 
1.0107983 	 1.027870 
1.0108128 	 1.050470 
1.0108273 	 1.038570 
1.0108418 	 1.018730 
1.0108563 	 1.024810 
1.0108708 	 1.021820 
1.0108852 	 1.034270 
1.0108998 	 1.050230 
1.0109142 	 1.059380 
1.0109288 	 1.070010 
1.0109432 	 1.082530 
1.0109577 	 1.048100 
1.0109721 	 1.025060 
1.0109867 	 1.006890 
1.0110012 	 1.014560 
1.0110157 	 1.013270 
1.0110302 	 1.037090 
1.0110446 	 1.068010 
1.0110592 	 1.070790 
1.0110736 	 1.063980 
1.0110881 	 1.013880 
1.0111026 	 1.022440 
1.0111171 	 1.020630 
1.0111316 	 1.039690 
1.0111461 	 1.028560 
1.0111606 	 1.043740 
1.0111750 	 1.084490 
1.0111896 	 1.044560 
1.0112040 	 1.041820 
1.0112185 	 1.058630 
1.0112330 	 1.017920 
1.0112475 	 1.031490 
1.0112621 	 1.012360 
1.0112765 	 1.009970 
1.0112910 	 1.022640 
1.0113055 	 1.018520 
1.0113200 	 1.045060 
1.0113344 	 1.026390 
1.0113490 	 1.034290 
1.0113634 	 1.027010 
1.0113779 	 1.011440 
1.0113924 	 1.009750 
1.0114069 	 1.014040 
1.0114214 	 1.016360 
1.0114359 	 1.029380 
1.0114504 	 1.039790 
1.0114648 	 1.032700 
1.0114794 	 1.039280 
1.0114938 	 1.038050 
1.0115083 	 1.000960 
1.0115228 	 0.914591 
1.0115373 	 0.940901 
1.0115519 	 0.979372 
1.0115663 	 1.002430 
1.0115808 	 1.031340 
1.0115952 	 1.034490 
1.0116098 	 1.039800 
1.0116242 	 1.062170 
1.0116388 	 1.038640 
1.0116532 	 1.037850 
1.0116677 	 1.034560 
1.0116822 	 1.016150 
1.0116967 	 1.018910 
1.0117112 	 1.037440 
1.0117257 	 1.034970 
1.0117402 	 1.052080 
1.0117546 	 1.047190 
1.0117692 	 1.035150 
1.0117836 	 1.028070 
1.0117981 	 1.007310 
1.0118126 	 1.025720 
1.0118271 	 1.023240 
1.0118417 	 1.052050 
1.0118561 	 1.038020 
1.0118706 	 1.050130 
1.0118850 	 1.035240 
1.0118996 	 1.051530 
1.0119140 	 1.050350 
1.0119286 	 1.041430 
1.0119430 	 1.021120 
1.0119575 	 1.008350 
1.0119721 	 1.028820 
1.0119865 	 1.043330 
1.0120010 	 1.037330 
1.0120155 	 1.053930 
1.0120300 	 1.053370 
1.0120444 	 1.039350 
1.0120590 	 1.046400 
1.0120734 	 1.032440 
1.0120879 	 1.032290 
1.0121024 	 1.024450 
1.0121169 	 1.027000 
1.0121315 	 1.022430 
1.0121459 	 0.983422 
1.0121604 	 0.997284 
1.0121748 	 1.011720 
1.0121894 	 1.018010 
1.0122038 	 1.008620 
1.0122184 	 1.013740 
1.0122328 	 1.018320 
1.0122473 	 1.020440 
1.0122619 	 1.013520 
1.0122763 	 1.029180 
1.0122908 	 1.025480 
1.0123053 	 1.038140 
1.0123198 	 1.025290 
1.0123342 	 1.040490 
1.0123488 	 1.020870 
1.0123632 	 1.008970 
1.0123777 	 1.028770 
1.0123922 	 1.010840 
1.0124067 	 1.029920 
1.0124213 	 1.019100 
1.0124357 	 1.031310 
1.0124502 	 1.021850 
1.0124646 	 1.017140 
1.0124792 	 0.990562 
1.0124936 	 0.979067 
1.0125082 	 0.952657 
1.0125226 	 0.944718 
1.0125371 	 0.995461 
1.0125517 	 0.998863 
1.0125661 	 1.024040 
1.0125806 	 1.015560 
1.0125951 	 1.001910 
1.0126096 	 1.019870 
1.0126240 	 1.038980 
1.0126386 	 1.034200 
1.0126530 	 1.022050 
1.0126675 	 1.034270 
1.0126821 	 1.024500 
1.0126965 	 1.011710 
1.0127110 	 1.029450 
1.0127255 	 1.024190 
1.0127400 	 1.014440 
1.0127544 	 1.039520 
1.0127690 	 1.026870 
1.0127834 	 0.988459 
1.0127980 	 1.013640 
1.0128124 	 1.020460 
1.0128269 	 1.012820 
1.0128415 	 1.039570 
1.0128559 	 1.043310 
1.0128704 	 1.034560 
1.0128849 	 1.042610 
1.0128994 	 1.044260 
1.0129138 	 1.016010 
1.0129284 	 1.012560 
1.0129428 	 1.019920 
1.0129573 	 1.013930 
1.0129719 	 1.018420 
1.0129863 	 1.041930 
1.0130008 	 1.044620 
1.0130153 	 1.054230 
1.0130298 	 1.037730 
1.0130442 	 1.022390 
1.0130588 	 1.039370 
1.0130732 	 1.014480 
1.0130877 	 1.010130 
1.0131022 	 1.022020 
1.0131167 	 0.998122 
1.0131313 	 1.007540 
1.0131457 	 1.060880 
1.0131602 	 1.040030 
1.0131747 	 1.030300 
1.0131892 	 1.029980 
1.0132036 	 1.030130 
1.0132182 	 1.030430 
1.0132326 	 1.011220 
1.0132471 	 1.014760 
1.0132617 	 1.020940 
1.0132761 	 1.033750 
1.0132906 	 1.050330 
1.0133051 	 1.016990 
1.0133196 	 1.006190 
1.0133340 	 1.030730 
1.0133486 	 1.012170 
1.0133630 	 1.018050 
1.0133775 	 1.016500 
1.0133921 	 0.989982 
1.0134065 	 1.028710 
1.0134211 	 1.030140 
1.0134355 	 1.025740 
1.0134500 	 0.990473 
1.0134645 	 1.037910 
1.0134790 	 1.010250 
1.0134934 	 1.017500 
1.0135080 	 1.027820 
1.0135224 	 1.017570 
1.0135369 	 1.022350 
1.0135515 	 1.017580 
1.0135659 	 0.997862 
1.0135804 	 1.029660 
1.0135949 	 1.030480 
1.0136094 	 1.032230 
1.0136238 	 1.012770 
1.0136384 	 0.997997 
1.0136528 	 1.011180 
1.0136673 	 1.013160 
1.0136819 	 1.004590 
1.0136963 	 1.036450 
1.0137109 	 1.027530 
1.0137253 	 1.034310 
1.0137398 	 1.011620 
1.0137542 	 1.028300 
1.0137688 	 1.005760 
1.0137832 	 1.021830 
1.0137978 	 0.999306 
1.0138122 	 1.000600 
1.0138267 	 1.004030 
1.0138413 	 1.001240 
1.0138557 	 1.002350 
1.0138702 	 1.010200 
1.0138847 	 1.014610 
1.0138992 	 1.011830 
1.0139136 	 1.010700 
1.0139282 	 1.012060 
1.0139426 	 1.006490 
1.0139571 	 1.004870 
1.0139717 	 0.996075 
1.0139861 	 1.003760 
1.0140007 	 1.018750 
1.0140151 	 1.013460 
1.0140296 	 1.001230 
1.0140440 	 1.001480 
1.0140586 	 1.010680 
1.0140730 	 1.029510 
1.0140876 	 1.019950 
1.0141020 	 1.024110 
1.0141165 	 1.021320 
1.0141311 	 1.005170 
1.0141455 	 0.987692 
1.0141600 	 1.002820 
1.0141745 	 1.002060 
1.0141890 	 1.010240 
1.0142034 	 1.003790 
1.0142180 	 1.006160 
1.0142324 	 1.002100 
1.0142469 	 1.009860 
1.0142615 	 1.030100 
1.0142759 	 1.014640 
1.0142905 	 0.994373 
1.0143049 	 0.998324 
1.0143194 	 1.016010 
1.0143338 	 1.022260 
1.0143484 	 1.021390 
1.0143628 	 1.010210 
1.0143774 	 0.985842 
1.0143919 	 0.972650 
1.0144063 	 0.968633 
1.0144209 	 0.973890 
1.0144353 	 0.979395 
1.0144498 	 0.995276 
1.0144643 	 0.996960 
1.0144788 	 1.004670 
1.0144932 	 1.005060 
1.0145078 	 0.995428 
1.0145222 	 0.997423 
1.0145367 	 1.020270 
1.0145513 	 0.997672 
1.0145657 	 1.012790 
1.0145802 	 1.016060 
1.0145947 	 0.999405 
1.0146092 	 0.971460 
1.0146236 	 0.959910 
1.0146382 	 0.954824 
1.0146526 	 0.898926 
1.0146672 	 0.817783 
1.0146817 	 0.769395 
1.0146961 	 0.796111 
1.0147107 	 0.867855 
1.0147251 	 0.924033 
1.0147396 	 0.987188 
1.0147541 	 1.000350 
1.0147686 	 0.990927 
1.0147830 	 1.004540 
1.0147976 	 1.013880 
1.0148120 	 1.000100 
1.0148265 	 1.008160 
1.0148411 	 1.027140 
1.0148555 	 1.020920 
1.0148700 	 1.022180 
1.0148845 	 1.012780 
1.0148990 	 1.014160 
1.0149134 	 1.017840 
1.0149280 	 1.032120 
1.0149424 	 1.034780 
1.0149570 	 1.018690 
1.0149715 	 0.987586 
1.0149859 	 0.997664 
1.0150005 	 1.007730 
1.0150149 	 1.004590 
1.0150294 	 1.008810 
1.0150439 	 1.006570 
1.0150584 	 1.008300 
1.0150728 	 1.009210 
1.0150874 	 1.007910 
1.0151019 	 1.007930 
1.0151163 	 0.999237 
1.0151309 	 1.000640 
1.0151453 	 1.030930 
1.0151598 	 1.008890 
1.0151743 	 1.019050 
1.0151888 	 1.011020 
1.0152032 	 1.012360 
1.0152178 	 1.016000 
1.0152322 	 1.019800 
1.0152467 	 1.006010 
1.0152613 	 1.003480 
1.0152757 	 1.009850 
1.0152903 	 1.014420 
1.0153047 	 1.017540 
1.0153192 	 1.012780 
1.0153337 	 1.022280 
1.0153482 	 1.006640 
1.0153626 	 1.000920 
1.0153772 	 1.005080 
1.0153917 	 1.000830 
1.0154061 	 1.004460 
1.0154207 	 1.004400 
1.0154351 	 0.987022 
1.0154496 	 0.989967 
1.0154641 	 0.986402 
1.0154786 	 0.985879 
1.0154930 	 0.992528 
1.0155076 	 0.987787 
1.0155220 	 0.995698 
1.0155365 	 0.997968 
1.0155511 	 0.995721 
1.0155655 	 0.994944 
1.0155801 	 1.010550 
1.0155945 	 1.006520 
1.0156090 	 0.994568 
1.0156235 	 0.981402 
1.0156380 	 0.963741 
1.0156524 	 0.966959 
1.0156670 	 0.980629 
1.0156815 	 0.989555 
1.0156959 	 0.999807 
1.0157105 	 1.001560 
1.0157249 	 0.989829 
1.0157394 	 0.985157 
1.0157539 	 0.978872 
1.0157684 	 0.970373 
1.0157828 	 0.980157 
1.0157974 	 0.977662 
1.0158119 	 1.000320 
1.0158263 	 0.987915 
1.0158409 	 0.993814 
1.0158553 	 0.995164 
1.0158699 	 1.005260 
1.0158843 	 1.001850 
1.0158988 	 1.014750 
1.0159132 	 1.009230 
1.0159278 	 1.005630 
1.0159422 	 1.006290 
1.0159568 	 1.006430 
1.0159713 	 1.007260 
1.0159857 	 1.012020 
1.0160003 	 1.006250 
1.0160147 	 1.014050 
1.0160292 	 1.019830 
1.0160437 	 1.015590 
1.0160582 	 1.020020 
1.0160726 	 1.024740 
1.0160872 	 1.014060 
1.0161017 	 1.002130 
1.0161161 	 1.007450 
1.0161307 	 1.001960 
1.0161451 	 0.993379 
1.0161597 	 1.000000 
1.0161741 	 1.005340 
1.0161886 	 1.014730 
1.0162030 	 1.003230 
1.0162176 	 0.999141 
1.0162320 	 1.004800 
1.0162466 	 1.008590 
1.0162611 	 1.012870 
1.0162755 	 1.006850 
1.0162901 	 0.993012 
1.0163045 	 0.991837 
1.0163190 	 0.996333 
1.0163335 	 1.002540 
1.0163480 	 1.002020 
1.0163624 	 1.001140 
1.0163770 	 1.006100 
1.0163915 	 1.006890 
1.0164059 	 0.998990 
1.0164205 	 1.005320 
1.0164349 	 1.009540 
1.0164495 	 1.000440 
1.0164639 	 1.001960 
1.0164784 	 1.007120 
1.0164928 	 1.011230 
1.0165074 	 1.008690 
1.0165219 	 1.006000 
1.0165364 	 0.997603 
1.0165509 	 0.997784 
1.0165653 	 1.005600 
1.0165799 	 1.004830 
1.0165943 	 1.003110 
1.0166088 	 1.003480 
1.0166233 	 1.007110 
1.0166378 	 1.006440 
1.0166522 	 1.005790 
1.0166668 	 1.009270 
1.0166813 	 1.011240 
1.0166957 	 1.011670 
1.0167103 	 1.012810 
1.0167247 	 1.008520 
1.0167392 	 1.008590 
1.0167537 	 1.011460 
1.0167682 	 1.017050 
1.0167826 	 1.021200 
1.0167972 	 1.023630 
1.0168117 	 1.012930 
1.0168262 	 0.999812 
1.0168407 	 0.990224 
1.0168551 	 0.960083 
1.0168697 	 0.936751 
1.0168841 	 0.942565 
1.0168986 	 0.968370 
1.0169131 	 0.997691 
1.0169276 	 1.012410 
1.0169420 	 0.991525 
1.0169566 	 1.010650 
1.0169711 	 1.004440 
1.0169855 	 1.013930 
1.0170001 	 1.010550 
1.0170145 	 1.000800 
1.0170290 	 1.006030 
1.0170435 	 1.007790 
1.0170580 	 1.000500 
1.0170724 	 1.014280 
1.0170870 	 1.006050 
1.0171015 	 1.003990 
1.0171160 	 0.997942 
1.0171305 	 0.985511 
1.0171449 	 1.001230 
1.0171595 	 0.997299 
1.0171739 	 0.993740 
1.0171884 	 1.025400 
1.0172029 	 1.011020 
1.0172174 	 1.011220 
1.0172319 	 1.017490 
1.0172464 	 0.999537 
1.0172609 	 0.998197 
1.0172753 	 0.990538 
1.0172899 	 0.993196 
1.0173043 	 0.996672 
1.0173188 	 1.000640 
1.0173333 	 0.994227 
1.0173478 	 0.989457 
1.0173622 	 1.000320 
1.0173768 	 1.004400 
1.0173913 	 0.990713 
1.0174057 	 0.990709 
1.0174203 	 0.987818 
1.0174347 	 0.982851 
1.0174493 	 0.971951 
1.0174637 	 0.980157 
1.0174782 	 0.984644 
1.0174927 	 0.991737 
1.0175072 	 1.006370 
1.0175217 	 1.011930 
1.0175362 	 0.999581 
1.0175507 	 1.002710 
1.0175651 	 1.007320 
1.0175797 	 0.999135 
1.0175941 	 1.005640 
1.0176086 	 1.008350 
1.0176231 	 1.009240 
1.0176376 	 1.019440 
1.0176520 	 1.017740 
1.0176666 	 1.014370 
1.0176811 	 1.005850 
1.0176955 	 0.996616 
1.0177101 	 0.995359 
1.0177245 	 1.003380 
1.0177391 	 0.996604 
1.0177535 	 1.002000 
1.0177680 	 1.009470 
1.0177824 	 1.009760 
1.0177970 	 1.004390 
1.0178115 	 1.001640 
1.0178260 	 0.993550 
1.0178405 	 0.993904 
1.0178549 	 0.981286 
1.0178695 	 0.986091 
1.0178839 	 0.983235 
1.0178984 	 0.999525 
1.0179129 	 1.001000 
1.0179274 	 1.006910 
1.0179418 	 1.008910 
1.0179564 	 1.004410 
1.0179709 	 0.989145 
1.0179853 	 0.987230 
1.0179999 	 0.991931 
1.0180143 	 0.998383 
1.0180289 	 0.991701 
1.0180433 	 0.984677 
1.0180578 	 0.990181 
1.0180722 	 0.997528 
1.0180868 	 0.994154 
1.0181013 	 0.964671 
1.0181158 	 0.954628 
1.0181303 	 0.966523 
1.0181447 	 0.983451 
1.0181593 	 0.987769 
1.0181737 	 0.989229 
1.0181882 	 0.994293 
1.0182027 	 1.003860 
1.0182172 	 1.005690 
1.0182317 	 0.995812 
1.0182462 	 0.999065 
1.0182607 	 0.995830 
1.0182751 	 0.989780 
1.0182897 	 0.985721 
1.0183041 	 0.986928 
1.0183187 	 0.996819 
1.0183331 	 0.998056 
1.0183476 	 1.001890 
1.0183620 	 1.000820 
1.0183766 	 0.998649 
1.0183911 	 0.992116 
1.0184056 	 0.992037 
1.0184201 	 0.992292 
1.0184345 	 0.985645 
1.0184491 	 0.975322 
1.0184635 	 0.986967 
1.0184780 	 0.992385 
1.0184925 	 0.991333 
1.0185070 	 1.001050 
1.0185215 	 1.001820 
1.0185360 	 0.988913 
1.0185505 	 0.993947 
1.0185649 	 0.984040 
1.0185795 	 0.985747 
1.0185939 	 0.983712 
1.0186085 	 0.982764 
1.0186229 	 0.990002 
1.0186374 	 0.983431 
1.0186518 	 0.990470 
1.0186664 	 0.982985 
1.0186809 	 0.986420 
1.0186954 	 0.993620 
1.0187099 	 0.993149 
1.0187243 	 0.982909 
1.0187389 	 0.985267 
1.0187533 	 0.984803 
1.0187678 	 0.982255 
1.0187823 	 0.984370 
1.0187968 	 0.990609 
1.0188113 	 0.996810 
1.0188258 	 0.987721 
1.0188403 	 0.993805 
1.0188547 	 0.979893 
1.0188693 	 0.981189 
1.0188837 	 0.986603 
1.0188982 	 0.983084 
1.0189127 	 0.980001 
1.0189272 	 0.977915 
1.0189418 	 0.991354 
1.0189562 	 0.990596 
1.0189707 	 0.991866 
1.0189852 	 0.992951 
1.0189997 	 0.986925 
1.0190141 	 0.973592 
1.0190287 	 0.973747 
1.0190431 	 0.989803 
1.0190576 	 0.992651 
1.0190721 	 0.998895 
1.0190866 	 0.999698 
1.0191011 	 1.000750 
1.0191156 	 0.999660 
1.0191301 	 0.992114 
1.0191445 	 0.989721 
1.0191591 	 1.005260 
1.0191735 	 1.012470 
1.0191880 	 0.996441 
1.0192025 	 1.000370 
1.0192170 	 0.998070 
1.0192316 	 0.994360 
1.0192460 	 1.010150 
1.0192605 	 1.000770 
1.0192750 	 0.994799 
1.0192895 	 0.990726 
1.0193039 	 0.998512 
1.0193185 	 0.983965 
1.0193329 	 0.987122 
1.0193474 	 0.993066 
1.0193619 	 0.999631 
1.0193764 	 0.988766 
1.0193909 	 0.994438 
1.0194054 	 0.983130 
1.0194199 	 0.966686 
1.0194343 	 0.918734 
1.0194489 	 0.891308 
1.0194633 	 0.891339 
1.0194778 	 0.920708 
1.0194923 	 0.969147 
1.0195068 	 0.985154 
1.0195214 	 0.986846 
1.0195358 	 0.988187 
1.0195503 	 0.986246 
1.0195647 	 0.979186 
1.0195793 	 0.977320 
1.0195937 	 0.980394 
1.0196083 	 0.972469 
1.0196227 	 0.947989 
1.0196372 	 0.929311 
1.0196517 	 0.925739 
1.0196662 	 0.940564 
1.0196807 	 0.964022 
1.0196952 	 0.976934 
1.0197097 	 0.986769 
1.0197241 	 0.983960 
1.0197387 	 0.979949 
1.0197531 	 0.983965 
1.0197676 	 0.989490 
1.0197821 	 0.992234 
1.0197966 	 0.985426 
1.0198112 	 0.990055 
1.0198256 	 0.992099 
1.0198401 	 0.981586 
1.0198545 	 0.979235 
1.0198691 	 0.991485 
1.0198835 	 1.004100 
1.0198981 	 0.996646 
1.0199125 	 0.980745 
1.0199270 	 0.997618 
1.0199416 	 0.986315 
1.0199560 	 0.992062 
1.0199705 	 0.985511 
1.0199850 	 0.990211 
1.0199995 	 0.985536 
1.0200139 	 0.977693 
1.0200285 	 0.987902 
1.0200429 	 0.995584 
1.0200574 	 0.989355 
1.0200719 	 0.994359 
1.0200864 	 1.000210 
1.0201010 	 1.002170 
1.0201154 	 0.995553 
1.0201299 	 0.992030 
1.0201443 	 0.989859 
1.0201589 	 0.995777 
1.0201733 	 0.991876 
1.0201879 	 0.985884 
1.0202023 	 0.990494 
1.0202168 	 0.991715 
1.0202314 	 0.989305 
1.0202458 	 0.986372 
1.0202603 	 0.984057 
1.0202748 	 0.988964 
1.0202893 	 0.981837 
1.0203037 	 0.987083 
1.0203183 	 0.983046 
1.0203327 	 0.991121 
1.0203472 	 0.985253 
1.0203617 	 0.985626 
1.0203762 	 0.994693 
1.0203907 	 0.992765 
1.0204052 	 0.994879 
1.0204197 	 0.993584 
1.0204341 	 0.982738 
1.0204487 	 0.976154 
1.0204631 	 0.982434 
1.0204777 	 0.981447 
1.0204921 	 0.982232 
1.0205066 	 0.979744 
1.0205212 	 0.979773 
1.0205356 	 0.980361 
1.0205501 	 0.990381 
1.0205646 	 0.994981 
1.0205791 	 0.990372 
1.0205935 	 0.983376 
1.0206081 	 0.985575 
1.0206225 	 0.987840 
1.0206370 	 0.986598 
1.0206516 	 0.983641 
1.0206660 	 0.991692 
1.0206805 	 0.995831 
1.0206950 	 0.995785 
1.0207095 	 0.988621 
1.0207239 	 0.978578 
1.0207385 	 0.984900 
1.0207529 	 0.980325 
1.0207675 	 0.981564 
1.0207819 	 0.974032 
1.0207964 	 0.939713 
1.0208110 	 0.985886 
1.0208254 	 0.990344 
1.0208399 	 0.995286 
1.0208544 	 0.989615 
1.0208689 	 0.974918 
1.0208833 	 0.985075 
1.0208979 	 0.988005 
1.0209123 	 0.979816 
1.0209268 	 0.984486 
1.0209414 	 0.982239 
1.0209558 	 0.990387 
1.0209703 	 0.988873 
1.0209848 	 0.996160 
1.0209993 	 0.991580 
1.0210137 	 0.983999 
1.0210283 	 0.982596 
1.0210427 	 0.987960 
1.0210572 	 0.980595 
1.0210717 	 0.979349 
1.0210862 	 0.985166 
1.0211008 	 0.997009 
1.0211152 	 0.993042 
1.0211297 	 0.982514 
1.0211442 	 0.981993 
1.0211587 	 0.973006 
1.0211731 	 0.972195 
1.0211877 	 0.972637 
1.0212021 	 0.975161 
1.0212166 	 0.978491 
1.0212312 	 0.981140 
1.0212456 	 0.982731 
1.0212601 	 0.981542 
1.0212746 	 0.983654 
1.0212891 	 0.975614 
1.0213035 	 0.984574 
1.0213181 	 0.978901 
1.0213325 	 0.974309 
1.0213470 	 0.979553 
1.0213616 	 0.978699 
1.0213760 	 0.975657 
1.0213906 	 0.974632 
1.0214050 	 0.981008 
1.0214195 	 0.977924 
1.0214339 	 0.979062 
1.0214485 	 0.969488 
1.0214629 	 0.974340 
1.0214775 	 0.973194 
1.0214919 	 0.978236 
1.0215064 	 0.975940 
1.0215210 	 0.973794 
1.0215354 	 0.983346 
1.0215499 	 0.980871 
1.0215644 	 0.984233 
1.0215789 	 0.967651 
1.0215933 	 0.959936 
1.0216079 	 0.962302 
1.0216223 	 0.963370 
1.0216368 	 0.968424 
1.0216514 	 0.973649 
1.0216658 	 0.979541 
1.0216804 	 0.980856 
1.0216948 	 0.973743 
1.0217093 	 0.957169 
1.0217237 	 0.927401 
1.0217383 	 0.877742 
1.0217527 	 0.793249 
1.0217673 	 0.733718 
1.0217817 	 0.729279 
1.0217962 	 0.798646 
1.0218108 	 0.880080 
1.0218252 	 0.929508 
1.0218397 	 0.961008 
1.0218542 	 0.972405 
1.0218687 	 0.976883 
1.0218831 	 0.969421 
1.0218977 	 0.972676 
1.0219121 	 0.987632 
1.0219266 	 0.977324 
1.0219412 	 0.967388 
1.0219556 	 0.943390 
1.0219702 	 0.908125 
1.0219846 	 0.892883 
1.0219991 	 0.898539 
1.0220135 	 0.931671 
1.0220281 	 0.948993 
1.0220425 	 0.967824 
1.0220571 	 0.972529 
1.0220716 	 0.976992 
1.0220860 	 0.988471 
1.0221006 	 0.990101 
1.0221150 	 0.977284 
1.0221295 	 0.976901 
1.0221440 	 0.971895 
1.0221585 	 0.978329 
1.0221729 	 0.979021 
1.0221875 	 0.977568 
1.0222019 	 0.963598 
1.0222164 	 0.965571 
1.0222310 	 0.976845 
1.0222454 	 0.980329 
1.0222600 	 0.980709 
1.0222744 	 0.985849 
1.0222889 	 0.981811 
1.0223033 	 0.981398 
1.0223179 	 0.981862 
1.0223323 	 0.976431 
1.0223469 	 0.962862 
1.0223614 	 0.965043 
1.0223758 	 0.963602 
1.0223904 	 0.970307 
1.0224048 	 0.977200 
1.0224193 	 0.986134 
1.0224338 	 0.980300 
1.0224483 	 0.979407 
1.0224627 	 0.974236 
1.0224773 	 0.967074 
1.0224917 	 0.964886 
1.0225062 	 0.967648 
1.0225208 	 0.966439 
1.0225352 	 0.979352 
1.0225497 	 0.983820 
1.0225642 	 0.982022 
1.0225787 	 0.978237 
1.0225931 	 0.972701 
1.0226077 	 0.971944 
1.0226221 	 0.966057 
1.0226367 	 0.972305 
1.0226512 	 0.962627 
1.0226656 	 0.955595 
1.0226802 	 0.963254 
1.0226946 	 0.966071 
1.0227091 	 0.979517 
1.0227236 	 0.984542 
1.0227381 	 0.983003 
1.0227525 	 0.980754 
1.0227671 	 0.969394 
1.0227816 	 0.955516 
1.0227960 	 0.962219 
1.0228106 	 0.961362 
1.0228250 	 0.964537 
1.0228395 	 0.969182 
1.0228540 	 0.970913 
1.0228685 	 0.972591 
1.0228829 	 0.972154 
1.0228975 	 0.958883 
1.0229119 	 0.945139 
1.0229264 	 0.925604 
1.0229410 	 0.910891 
1.0229554 	 0.923226 
1.0229700 	 0.942000 
1.0229844 	 0.962729 
1.0229989 	 0.970975 
1.0230134 	 0.980861 
1.0230279 	 0.977110 
1.0230423 	 0.981053 
1.0230569 	 0.968146 
1.0230714 	 0.966383 
1.0230858 	 0.975070 
1.0231004 	 0.965112 
1.0231148 	 0.968680 
1.0231293 	 0.976458 
1.0231438 	 0.980266 
1.0231583 	 0.986984 
1.0231727 	 0.984036 
1.0231873 	 0.982339 
1.0232017 	 0.956393 
1.0232162 	 0.934045 
1.0232308 	 0.923471 
1.0232452 	 0.914301 
1.0232598 	 0.942799 
1.0232742 	 0.946047 
1.0232887 	 0.961588 
1.0233032 	 0.981761 
1.0233177 	 0.989439 
1.0233321 	 0.970445 
1.0233467 	 0.965762 
1.0233612 	 0.970519 
1.0233756 	 0.959668 
1.0233902 	 0.952167 
1.0234046 	 0.951310 
1.0234191 	 0.954254 
1.0234336 	 0.960202 
1.0234481 	 0.975639 
1.0234625 	 0.970471 
1.0234771 	 0.984794 
1.0234916 	 0.982080 
1.0235060 	 0.971256 
1.0235206 	 0.943239 
1.0235350 	 0.952285 


==> anc/HD75935/HD75935_76.dat <==
0.9958603 	 1.109020 
0.9958746 	 1.040030 
0.9958889 	 0.995318 
0.9959033 	 0.980950 
0.9959176 	 0.934973 
0.9959319 	 0.952119 
0.9959462 	 0.954866 
0.9959605 	 0.999801 
0.9959748 	 1.052340 
0.9959891 	 1.071050 
0.9960035 	 1.059450 
0.9960178 	 1.061390 
0.9960321 	 1.014680 
0.9960464 	 0.993517 
0.9960607 	 1.008440 
0.9960750 	 0.977369 
0.9960893 	 0.950121 
0.9961036 	 0.952947 
0.9961180 	 1.017040 
0.9961323 	 1.108410 
0.9961466 	 1.088320 
0.9961609 	 1.137500 
0.9961752 	 1.026690 
0.9961895 	 0.996666 
0.9962038 	 0.945048 
0.9962181 	 0.951248 
0.9962324 	 0.933551 
0.9962467 	 1.025460 
0.9962610 	 1.071080 
0.9962753 	 1.134380 
0.9962896 	 1.057300 
0.9963040 	 1.072170 
0.9963183 	 1.027210 
0.9963326 	 0.983514 
0.9963469 	 0.972734 
0.9963612 	 1.038040 
0.9963755 	 1.033410 
0.9963898 	 1.012720 
0.9964041 	 0.982557 
0.9964184 	 1.054040 
0.9964327 	 1.075830 
0.9964470 	 1.068600 
0.9964613 	 1.034350 
0.9964757 	 1.009690 
0.9964900 	 0.979677 
0.9965043 	 0.993024 
0.9965186 	 0.981186 
0.9965329 	 1.004090 
0.9965472 	 1.024360 
0.9965615 	 1.034730 
0.9965758 	 1.029370 
0.9965901 	 1.072900 
0.9966044 	 1.006330 
0.9966187 	 0.970622 
0.9966331 	 0.993052 
0.9966474 	 0.995004 
0.9966617 	 1.008820 
0.9966760 	 1.010950 
0.9966903 	 1.048170 
0.9967046 	 1.056980 
0.9967189 	 1.077420 
0.9967333 	 1.020600 
0.9967476 	 1.002790 
0.9967619 	 1.023550 
0.9967762 	 1.041600 
0.9967905 	 1.018420 
0.9968048 	 1.031840 
0.9968191 	 1.009070 
0.9968334 	 0.991103 
0.9968478 	 1.004810 
0.9968621 	 1.047210 
0.9968764 	 1.020920 
0.9968907 	 1.010600 
0.9969050 	 0.992477 
0.9969193 	 0.989439 
0.9969336 	 0.976146 
0.9969479 	 1.001410 
0.9969622 	 1.004370 
0.9969765 	 1.016690 
0.9969909 	 0.995731 
0.9970052 	 1.006470 
0.9970195 	 1.004130 
0.9970338 	 1.007380 
0.9970481 	 1.017240 
0.9970624 	 1.038400 
0.9970767 	 1.010330 
0.9970910 	 1.014290 
0.9971053 	 1.044540 
0.9971196 	 1.017390 
0.9971339 	 0.994255 
0.9971482 	 1.017200 
0.9971625 	 1.026760 
0.9971769 	 1.026010 
0.9971912 	 1.027820 
0.9972055 	 1.020140 
0.9972198 	 1.001270 
0.9972341 	 0.997356 
0.9972484 	 1.011010 
0.9972627 	 1.015490 
0.9972770 	 1.043180 
0.9972913 	 1.044950 
0.9973056 	 1.029740 
0.9973199 	 0.997756 
0.9973342 	 1.007430 
0.9973486 	 1.044730 
0.9973629 	 1.033240 
0.9973772 	 1.040250 
0.9973915 	 1.033610 
0.9974058 	 1.028040 
0.9974201 	 1.012150 
0.9974344 	 1.024340 
0.9974487 	 1.014200 
0.9974631 	 0.998684 
0.9974774 	 1.029780 
0.9974917 	 1.015270 
0.9975060 	 0.985500 
0.9975203 	 1.002220 
0.9975346 	 0.988917 
0.9975489 	 1.011860 
0.9975632 	 1.003760 
0.9975776 	 1.030270 
0.9975918 	 1.060850 
0.9976062 	 1.020950 
0.9976205 	 1.032790 
0.9976348 	 1.014470 
0.9976491 	 0.991286 
0.9976634 	 0.985659 
0.9976777 	 0.990078 
0.9976921 	 1.028050 
0.9977063 	 1.024310 
0.9977207 	 1.040590 
0.9977350 	 1.014960 
0.9977493 	 1.041890 
0.9977636 	 1.056500 
0.9977779 	 0.994748 
0.9977922 	 0.977828 
0.9978065 	 0.979820 
0.9978208 	 1.010890 
0.9978351 	 1.055520 
0.9978494 	 1.063260 
0.9978638 	 1.034990 
0.9978781 	 1.008740 
0.9978924 	 0.997827 
0.9979067 	 0.985677 
0.9979210 	 0.971012 
0.9979353 	 0.993287 
0.9979496 	 1.004490 
0.9979639 	 0.991608 
0.9979782 	 1.033080 
0.9979925 	 1.076090 
0.9980068 	 1.060050 
0.9980211 	 1.030090 
0.9980354 	 1.037430 
0.9980498 	 1.053960 
0.9980641 	 1.027650 
0.9980784 	 1.020550 
0.9980927 	 1.009690 
0.9981070 	 1.000360 
0.9981213 	 1.025880 
0.9981356 	 1.016500 
0.9981499 	 1.007410 
0.9981642 	 1.001280 
0.9981785 	 0.992544 
0.9981929 	 0.963085 
0.9982072 	 1.010370 
0.9982215 	 0.995186 
0.9982358 	 1.026980 
0.9982501 	 1.009050 
0.9982644 	 1.012770 
0.9982787 	 1.005280 
0.9982930 	 0.998808 
0.9983074 	 0.970358 
0.9983216 	 0.968214 
0.9983360 	 0.966801 
0.9983503 	 1.020390 
0.9983646 	 1.012150 
0.9983789 	 0.996480 
0.9983932 	 1.031460 
0.9984075 	 1.041100 
0.9984219 	 1.039090 
0.9984361 	 1.024620 
0.9984505 	 0.998859 
0.9984648 	 0.982090 
0.9984791 	 0.998190 
0.9984934 	 1.011970 
0.9985077 	 1.016970 
0.9985220 	 1.013130 
0.9985363 	 1.018260 
0.9985506 	 1.048410 
0.9985650 	 1.045350 
0.9985793 	 1.023820 
0.9985936 	 1.029430 
0.9986079 	 1.024930 
0.9986222 	 1.026450 
0.9986365 	 1.017840 
0.9986508 	 1.002090 
0.9986651 	 1.029580 
0.9986794 	 1.045550 
0.9986937 	 1.033730 
0.9987080 	 1.023750 
0.9987223 	 1.045240 
0.9987367 	 1.030020 
0.9987510 	 0.999161 
0.9987653 	 0.979931 
0.9987796 	 0.930888 
0.9987939 	 0.953188 
0.9988082 	 0.993793 
0.9988225 	 1.020220 
0.9988368 	 1.009340 
0.9988511 	 1.035400 
0.9988654 	 1.025270 
0.9988797 	 1.010270 
0.9988940 	 1.018910 
0.9989083 	 0.986500 
0.9989227 	 1.002550 
0.9989370 	 1.005810 
0.9989513 	 1.032210 
0.9989656 	 1.034600 
0.9989799 	 1.018090 
0.9989942 	 1.029290 
0.9990085 	 1.031470 
0.9990228 	 0.997056 
0.9990372 	 1.011890 
0.9990514 	 1.020200 
0.9990658 	 1.034240 
0.9990801 	 1.033630 
0.9990944 	 1.026520 
0.9991087 	 1.016530 
0.9991230 	 1.006180 
0.9991373 	 0.992787 
0.9991516 	 1.013990 
0.9991659 	 1.018540 
0.9991803 	 1.035730 
0.9991946 	 1.017760 
0.9992089 	 1.009930 
0.9992232 	 1.017810 
0.9992375 	 1.027380 
0.9992518 	 1.025690 
0.9992661 	 1.028000 
0.9992804 	 1.020700 
0.9992948 	 1.028720 
0.9993091 	 1.038240 
0.9993234 	 1.023920 
0.9993377 	 1.032050 
0.9993520 	 1.016680 
0.9993663 	 1.022290 
0.9993806 	 1.021060 
0.9993949 	 1.016950 
0.9994092 	 1.020230 
0.9994235 	 0.960778 
0.9994379 	 0.932459 
0.9994522 	 0.950081 
0.9994665 	 0.965338 
0.9994808 	 0.985975 
0.9994951 	 0.990252 
0.9995094 	 1.001080 
0.9995237 	 1.014850 
0.9995380 	 1.024140 
0.9995523 	 1.013540 
0.9995666 	 0.975357 
0.9995809 	 1.037450 
0.9995952 	 0.991683 
0.9996096 	 0.989230 
0.9996239 	 0.988747 
0.9996382 	 0.998745 
0.9996525 	 1.003460 
0.9996668 	 1.014750 
0.9996811 	 1.025890 
0.9996954 	 1.043890 
0.9997097 	 1.019580 
0.9997240 	 1.013250 
0.9997383 	 1.065170 
0.9997526 	 1.033370 
0.9997670 	 1.032760 
0.9997812 	 1.026440 
0.9997956 	 1.039220 
0.9998099 	 1.047450 
0.9998242 	 1.031320 
0.9998385 	 0.999632 
0.9998528 	 1.001020 
0.9998671 	 1.009340 
0.9998814 	 0.997650 
0.9998957 	 0.986580 
0.9999101 	 0.998151 
0.9999244 	 1.004460 
0.9999387 	 1.010420 
0.9999530 	 1.025520 
0.9999673 	 1.045260 
0.9999816 	 1.040570 
0.9999959 	 1.024720 
1.0000103 	 1.032560 
1.0000246 	 1.031220 
1.0000389 	 1.018790 
1.0000532 	 1.037950 
1.0000675 	 1.056710 
1.0000818 	 1.054160 
1.0000961 	 1.060880 
1.0001104 	 1.056550 
1.0001247 	 1.073890 
1.0001390 	 1.059490 
1.0001533 	 1.025440 
1.0001676 	 1.048560 
1.0001819 	 1.059260 
1.0001962 	 1.037120 
1.0002105 	 1.025470 
1.0002249 	 1.032890 
1.0002393 	 1.020820 
1.0002536 	 1.042580 
1.0002679 	 1.021120 
1.0002822 	 0.988040 
1.0002965 	 1.012130 
1.0003108 	 1.054910 
1.0003251 	 1.035460 
1.0003394 	 1.027690 
1.0003537 	 1.038530 
1.0003680 	 1.005670 
1.0003823 	 1.012080 
1.0003966 	 1.004380 
1.0004109 	 1.011680 
1.0004252 	 0.994193 
1.0004395 	 0.992146 
1.0004538 	 0.975162 
1.0004681 	 1.016980 
1.0004824 	 1.041500 
1.0004967 	 1.095970 
1.0005111 	 1.023520 
1.0005254 	 1.015090 
1.0005397 	 1.022900 
1.0005540 	 1.024800 
1.0005684 	 1.011220 
1.0005827 	 1.008230 
1.0005970 	 1.003810 
1.0006113 	 1.049720 
1.0006256 	 1.038800 
1.0006399 	 1.031740 
1.0006542 	 1.025940 
1.0006685 	 0.985681 
1.0006828 	 1.021000 
1.0006971 	 1.022280 
1.0007114 	 1.030400 
1.0007257 	 1.055430 
1.0007401 	 1.033210 
1.0007544 	 1.053400 
1.0007687 	 1.024960 
1.0007830 	 1.047200 
1.0007973 	 1.049290 
1.0008116 	 1.017160 
1.0008259 	 1.004580 
1.0008402 	 1.026330 
1.0008545 	 1.004280 
1.0008688 	 1.034220 
1.0008831 	 1.029140 
1.0008974 	 1.036330 
1.0009117 	 1.032020 
1.0009261 	 1.017050 
1.0009404 	 1.026780 
1.0009547 	 1.014220 
1.0009691 	 1.007720 
1.0009834 	 0.980334 
1.0009977 	 0.988009 
1.0010120 	 1.000150 
1.0010263 	 1.018830 
1.0010406 	 1.041020 
1.0010549 	 1.026800 
1.0010692 	 1.024910 
1.0010835 	 1.039550 
1.0010978 	 1.041350 
1.0011121 	 1.013110 
1.0011264 	 1.015940 
1.0011407 	 1.008810 
1.0011550 	 1.014300 
1.0011693 	 1.039860 
1.0011836 	 1.033090 
1.0011979 	 1.036440 
1.0012122 	 1.022430 
1.0012265 	 1.026390 
1.0012408 	 1.022730 
1.0012552 	 1.015640 
1.0012696 	 1.006120 
1.0012839 	 0.991019 
1.0012982 	 1.001530 
1.0013125 	 1.019380 
1.0013268 	 1.011270 
1.0013411 	 1.020930 
1.0013554 	 1.031470 
1.0013697 	 1.018790 
1.0013840 	 1.036490 
1.0013983 	 1.032190 
1.0014126 	 1.005370 
1.0014269 	 1.011590 
1.0014412 	 1.024310 
1.0014555 	 1.033410 
1.0014699 	 1.031500 
1.0014842 	 1.054300 
1.0014985 	 1.049370 
1.0015128 	 1.001360 
1.0015271 	 1.009340 
1.0015414 	 1.016350 
1.0015557 	 1.011500 
1.0015700 	 1.017720 
1.0015843 	 1.025380 
1.0015986 	 1.029680 
1.0016129 	 1.026110 
1.0016273 	 1.025560 
1.0016416 	 1.022650 
1.0016559 	 1.019230 
1.0016702 	 1.011020 
1.0016845 	 1.028320 
1.0016989 	 1.024630 
1.0017132 	 1.018510 
1.0017275 	 1.030380 
1.0017418 	 1.022380 
1.0017561 	 1.024200 
1.0017704 	 1.038810 
1.0017847 	 1.039990 
1.0017990 	 1.019900 
1.0018133 	 1.021640 
1.0018276 	 1.013990 
1.0018419 	 1.006290 
1.0018562 	 1.011420 
1.0018705 	 1.022240 
1.0018848 	 1.049260 
1.0018991 	 1.049660 
1.0019134 	 1.034860 
1.0019277 	 1.022740 
1.0019420 	 1.004790 
1.0019563 	 1.012830 
1.0019708 	 1.009030 
1.0019851 	 1.020970 
1.0019994 	 1.036340 
1.0020137 	 1.043310 
1.0020280 	 1.061020 
1.0020423 	 1.064780 
1.0020566 	 1.035760 
1.0020709 	 1.010030 
1.0020852 	 1.000860 
1.0020995 	 0.991480 
1.0021138 	 0.994520 
1.0021281 	 1.008790 
1.0021424 	 1.009050 
1.0021567 	 1.035230 
1.0021710 	 1.054540 
1.0021853 	 1.048310 
1.0021996 	 1.028530 
1.0022140 	 1.010190 
1.0022283 	 1.004650 
1.0022426 	 1.012640 
1.0022569 	 1.006520 
1.0022712 	 1.003250 
1.0022855 	 1.036580 
1.0022998 	 1.036250 
1.0023141 	 1.025160 
1.0023285 	 1.019720 
1.0023428 	 1.010560 
1.0023571 	 1.027120 
1.0023714 	 1.020160 
1.0023857 	 1.015880 
1.0024000 	 1.033560 
1.0024143 	 1.030830 
1.0024287 	 1.034030 
1.0024430 	 1.032330 
1.0024573 	 1.041930 
1.0024716 	 1.056760 
1.0024859 	 1.043760 
1.0025002 	 1.030360 
1.0025145 	 1.028510 
1.0025288 	 1.023560 
1.0025431 	 1.022490 
1.0025574 	 1.032220 
1.0025717 	 1.048020 
1.0025860 	 1.046680 
1.0026003 	 1.034170 
1.0026146 	 1.034510 
1.0026289 	 1.021740 
1.0026432 	 1.024420 
1.0026575 	 1.019790 
1.0026720 	 1.025090 
1.0026863 	 1.013050 
1.0027006 	 1.021360 
1.0027149 	 1.022880 
1.0027292 	 1.023950 
1.0027435 	 1.038100 
1.0027578 	 1.026350 
1.0027721 	 1.012700 
1.0027864 	 1.025470 
1.0028007 	 1.015020 
1.0028150 	 1.018710 
1.0028293 	 1.013050 
1.0028436 	 1.015110 
1.0028579 	 1.029310 
1.0028722 	 1.054750 
1.0028865 	 1.041940 
1.0029008 	 1.032970 
1.0029151 	 1.027300 
1.0029294 	 1.017560 
1.0029438 	 1.010480 
1.0029581 	 1.005080 
1.0029724 	 1.010220 
1.0029867 	 1.021400 
1.0030010 	 1.029070 
1.0030154 	 1.037210 
1.0030297 	 1.041760 
1.0030440 	 1.034810 
1.0030583 	 1.010390 
1.0030726 	 1.001730 
1.0030869 	 1.001220 
1.0031012 	 1.002590 
1.0031155 	 1.004450 
1.0031298 	 1.015910 
1.0031441 	 1.032450 
1.0031585 	 1.031510 
1.0031728 	 1.024570 
1.0031871 	 1.017170 
1.0032014 	 1.019050 
1.0032157 	 1.017010 
1.0032300 	 1.010400 
1.0032443 	 1.018560 
1.0032586 	 1.017420 
1.0032729 	 1.022130 
1.0032872 	 1.022320 
1.0033015 	 1.022220 
1.0033158 	 1.012300 
1.0033301 	 1.001870 
1.0033444 	 0.990726 
1.0033587 	 0.996742 
1.0033731 	 0.994576 
1.0033875 	 0.997076 
1.0034018 	 0.997841 
1.0034161 	 1.003200 
1.0034304 	 1.002910 
1.0034447 	 1.013890 
1.0034590 	 1.015450 
1.0034733 	 1.011440 
1.0034876 	 1.007210 
1.0035019 	 1.007380 
1.0035162 	 1.008490 
1.0035305 	 1.018870 
1.0035448 	 1.023290 
1.0035591 	 1.007260 
1.0035734 	 0.998544 
1.0035877 	 0.996624 
1.0036020 	 0.998539 
1.0036163 	 0.993131 
1.0036306 	 1.002880 
1.0036449 	 1.010220 
1.0036592 	 1.007180 
1.0036736 	 1.016280 
1.0036879 	 1.021170 
1.0037022 	 1.011350 
1.0037166 	 1.011990 
1.0037309 	 1.008390 
1.0037452 	 0.996647 
1.0037595 	 0.973099 
1.0037738 	 0.931388 
1.0037881 	 0.878775 
1.0038024 	 0.870500 
1.0038167 	 0.912624 
1.0038310 	 0.984549 
1.0038453 	 1.011370 
1.0038596 	 1.014680 
1.0038739 	 1.010270 
1.0038882 	 1.013560 
1.0039026 	 1.003720 
1.0039169 	 0.999610 
1.0039312 	 1.001220 
1.0039455 	 1.012220 
1.0039598 	 1.018640 
1.0039741 	 1.022540 
1.0039884 	 1.018720 
1.0040027 	 1.010760 
1.0040170 	 1.001690 
1.0040313 	 0.995914 
1.0040456 	 0.987372 
1.0040600 	 0.989865 
1.0040743 	 0.990519 
1.0040886 	 0.996853 
1.0041029 	 1.012750 
1.0041173 	 1.016960 
1.0041316 	 1.007640 
1.0041459 	 0.997925 
1.0041602 	 0.989947 
1.0041745 	 0.976886 
1.0041888 	 0.988594 
1.0042031 	 0.991504 
1.0042174 	 1.000450 
1.0042317 	 1.012480 
1.0042460 	 1.009810 
1.0042603 	 0.990526 
1.0042746 	 0.979481 
1.0042889 	 0.966501 
1.0043032 	 0.977522 
1.0043175 	 0.967761 
1.0043318 	 0.971129 
1.0043461 	 0.981132 
1.0043604 	 0.990318 
1.0043747 	 0.997212 
1.0043890 	 0.999039 
1.0044034 	 0.992291 
1.0044178 	 1.002270 
1.0044321 	 0.989195 
1.0044464 	 0.976435 
1.0044607 	 0.973501 
1.0044750 	 0.976025 
1.0044893 	 0.985154 
1.0045036 	 0.993495 
1.0045179 	 0.997347 
1.0045322 	 0.997535 
1.0045465 	 0.997474 
1.0045608 	 0.980492 
1.0045751 	 0.981114 
1.0045894 	 0.976108 
1.0046037 	 0.972156 
1.0046180 	 0.959374 
1.0046324 	 0.968954 
1.0046467 	 0.973488 
1.0046610 	 0.979438 
1.0046753 	 0.985036 
1.0046896 	 0.986106 
1.0047039 	 0.979249 
1.0047182 	 0.963409 
1.0047325 	 0.956774 
1.0047468 	 0.954942 
1.0047612 	 0.953730 
1.0047755 	 0.957599 
1.0047898 	 0.961270 
1.0048041 	 0.968314 
1.0048184 	 0.977018 
1.0048327 	 0.968668 
1.0048470 	 0.962851 
1.0048614 	 0.956787 
1.0048757 	 0.947328 
1.0048900 	 0.945315 
1.0049043 	 0.943774 
1.0049186 	 0.937574 
1.0049329 	 0.951135 
1.0049472 	 0.952622 
1.0049615 	 0.934472 
1.0049758 	 0.916868 
1.0049901 	 0.901627 
1.0050044 	 0.882844 
1.0050187 	 0.874397 
1.0050330 	 0.870739 
1.0050473 	 0.878366 
1.0050616 	 0.875821 
1.0050759 	 0.886661 
1.0050902 	 0.887778 
1.0051045 	 0.903743 
1.0051190 	 0.909916 
1.0051333 	 0.924785 
1.0051476 	 0.924787 
1.0051619 	 0.924368 
1.0051762 	 0.928025 
1.0051905 	 0.932497 
1.0052048 	 0.949395 
1.0052191 	 0.948681 
1.0052334 	 0.962046 
1.0052477 	 0.954435 
1.0052620 	 0.960440 
1.0052763 	 0.972672 
1.0052906 	 0.952754 
1.0053049 	 0.953234 
1.0053192 	 0.948447 
1.0053335 	 0.948519 
1.0053478 	 0.945521 
1.0053622 	 0.965309 
1.0053765 	 0.964054 
1.0053908 	 0.954794 
1.0054051 	 0.953234 
1.0054194 	 0.958701 
1.0054337 	 0.967099 
1.0054480 	 0.958738 
1.0054624 	 0.953874 
1.0054767 	 0.952581 
1.0054910 	 0.959820 
1.0055053 	 0.961201 
1.0055196 	 0.958157 
1.0055339 	 0.960170 
1.0055482 	 0.960627 
1.0055625 	 0.957930 
1.0055768 	 0.961467 
1.0055912 	 0.952590 
1.0056055 	 0.944040 
1.0056198 	 0.942098 
1.0056341 	 0.944924 
1.0056484 	 0.947775 
1.0056627 	 0.962113 
1.0056770 	 0.974225 
1.0056913 	 0.977036 
1.0057056 	 0.967145 
1.0057199 	 0.953696 
1.0057342 	 0.942369 
1.0057485 	 0.945045 
1.0057628 	 0.965657 
1.0057771 	 0.976334 
1.0057914 	 0.975051 
1.0058057 	 0.976183 
1.0058202 	 0.974843 
1.0058345 	 0.961824 
1.0058488 	 0.953705 
1.0058631 	 0.948024 
1.0058774 	 0.923043 
1.0058917 	 0.902897 
1.0059060 	 0.896224 
1.0059203 	 0.928166 
1.0059346 	 0.963384 
1.0059489 	 0.984546 
1.0059632 	 0.979945 
1.0059775 	 0.964923 
1.0059918 	 0.963754 
1.0060061 	 0.971306 
1.0060204 	 0.962066 
1.0060347 	 0.972616 
1.0060490 	 0.967197 
1.0060633 	 0.964683 
1.0060776 	 0.972108 
1.0060920 	 0.978494 
1.0061063 	 0.975232 
1.0061206 	 0.955116 
1.0061349 	 0.965502 
1.0061492 	 0.963198 
1.0061636 	 0.967546 
1.0061779 	 0.977448 
1.0061922 	 0.974093 
1.0062065 	 0.982929 
1.0062208 	 0.984760 
1.0062351 	 0.987489 
1.0062494 	 0.971498 
1.0062637 	 0.975201 
1.0062780 	 0.966823 
1.0062923 	 0.973015 
1.0063066 	 0.983117 
1.0063210 	 0.980658 
1.0063353 	 0.976133 
1.0063496 	 0.978333 
1.0063639 	 0.987579 
1.0063782 	 0.988783 
1.0063925 	 0.984284 
1.0064068 	 0.974799 
1.0064211 	 0.977059 
1.0064354 	 0.980254 
1.0064497 	 0.969429 
1.0064640 	 0.950900 
1.0064783 	 0.952941 
1.0064926 	 0.963272 
1.0065070 	 0.974333 
1.0065213 	 0.982366 
1.0065356 	 0.972345 
1.0065500 	 0.969782 
1.0065643 	 0.961462 
1.0065786 	 0.954317 
1.0065929 	 0.919096 
1.0066072 	 0.863310 
1.0066215 	 0.807511 
1.0066358 	 0.789581 
1.0066501 	 0.830660 
1.0066644 	 0.905302 
1.0066787 	 0.949005 
1.0066930 	 0.976798 
1.0067073 	 0.962348 
1.0067216 	 0.970739 
1.0067359 	 0.965842 
1.0067502 	 0.962485 
1.0067645 	 0.974566 
1.0067788 	 0.983253 
1.0067931 	 0.983329 
1.0068074 	 1.002300 
1.0068218 	 0.997842 
1.0068361 	 0.989268 
1.0068504 	 0.968983 
1.0068648 	 0.980772 
1.0068791 	 0.983919 
1.0068934 	 0.973392 
1.0069077 	 0.985815 
1.0069220 	 0.973347 
1.0069363 	 0.963730 
1.0069506 	 0.955681 
1.0069649 	 0.953043 
1.0069792 	 0.956093 
1.0069935 	 0.972913 
1.0070078 	 0.970908 
1.0070221 	 0.972978 
1.0070364 	 0.978649 
1.0070508 	 0.993021 
1.0070651 	 1.001300 
1.0070794 	 1.000630 
1.0070937 	 0.998935 
1.0071080 	 0.998854 
1.0071223 	 0.994485 
1.0071366 	 0.987017 
1.0071509 	 0.975666 
1.0071652 	 0.976431 
1.0071795 	 0.977531 
1.0071938 	 0.985025 
1.0072082 	 0.998944 
1.0072225 	 0.995100 
1.0072368 	 0.996601 
1.0072511 	 0.993814 
1.0072654 	 0.974290 
1.0072798 	 0.973409 
1.0072941 	 0.967320 
1.0073084 	 0.950506 
1.0073227 	 0.969072 
1.0073370 	 0.993256 
1.0073513 	 1.004430 
1.0073656 	 1.010920 
1.0073799 	 0.997176 
1.0073942 	 0.989012 
1.0074085 	 1.000000 
1.0074228 	 0.973134 
1.0074371 	 0.991987 
1.0074514 	 1.007920 
1.0074657 	 0.993283 
1.0074800 	 0.995684 
1.0074943 	 1.003080 
1.0075086 	 0.998989 
1.0075229 	 0.999822 
1.0075372 	 0.999651 
1.0075517 	 0.992959 
1.0075660 	 0.988820 
1.0075803 	 0.984911 
1.0075946 	 0.991340 
1.0076089 	 0.988057 
1.0076232 	 0.980454 
1.0076375 	 0.983733 
1.0076518 	 1.001040 
1.0076661 	 0.994147 
1.0076804 	 0.995136 
1.0076947 	 0.995202 
1.0077090 	 0.987116 
1.0077233 	 0.988174 
1.0077376 	 0.989299 
1.0077519 	 0.989092 
1.0077662 	 1.007090 
1.0077806 	 1.014380 
1.0077949 	 0.996995 
1.0078092 	 0.987806 
1.0078235 	 0.962990 
1.0078378 	 0.973579 
1.0078521 	 0.980621 
1.0078664 	 0.984558 
1.0078807 	 0.995201 
1.0078950 	 1.003400 
1.0079094 	 0.990549 
1.0079237 	 1.001730 
1.0079380 	 1.008480 
1.0079523 	 0.994151 
1.0079666 	 0.993226 
1.0079809 	 0.990331 
1.0079952 	 0.985164 
1.0080096 	 0.972049 
1.0080239 	 0.976460 
1.0080382 	 0.977837 
1.0080525 	 0.995001 
1.0080668 	 1.003190 
1.0080811 	 1.001170 
1.0080954 	 0.990990 
1.0081097 	 0.997340 
1.0081240 	 0.990327 
1.0081383 	 0.976748 
1.0081526 	 0.976313 
1.0081669 	 0.982747 
1.0081812 	 0.980321 
1.0081955 	 0.990072 
1.0082098 	 0.997330 
1.0082241 	 0.996182 
1.0082384 	 1.001930 
1.0082529 	 0.968417 
1.0082672 	 0.975782 
1.0082815 	 0.976252 
1.0082958 	 0.973341 
1.0083101 	 0.990574 
1.0083244 	 1.005960 
1.0083387 	 1.017240 
1.0083530 	 0.995765 
1.0083673 	 0.980220 
1.0083816 	 0.985849 
1.0083959 	 0.983364 
1.0084102 	 1.002660 
1.0084245 	 0.991875 
1.0084388 	 0.976959 
1.0084531 	 0.987651 
1.0084674 	 0.998728 
1.0084817 	 0.996204 
1.0084960 	 0.994542 
1.0085104 	 0.986007 
1.0085247 	 0.978222 
1.0085390 	 0.963934 
1.0085533 	 0.967076 
1.0085676 	 0.980718 
1.0085819 	 0.975857 
1.0085962 	 0.979766 
1.0086106 	 0.979792 
1.0086249 	 0.984298 
1.0086392 	 0.973333 
1.0086535 	 0.975078 
1.0086678 	 0.979285 
1.0086821 	 0.995242 
1.0086964 	 0.991916 
1.0087107 	 0.994640 
1.0087250 	 0.981633 
1.0087394 	 0.980375 
1.0087537 	 0.966177 
1.0087680 	 0.982584 
1.0087823 	 0.982269 
1.0087966 	 0.992031 
1.0088109 	 0.988760 
1.0088252 	 0.978782 
1.0088395 	 0.992013 
1.0088538 	 0.992833 
1.0088681 	 0.986605 
1.0088824 	 0.977959 
1.0088967 	 0.975150 
1.0089110 	 0.988620 
1.0089253 	 0.990993 
1.0089396 	 0.988980 
1.0089540 	 0.978526 
1.0089684 	 0.989348 
1.0089827 	 1.001850 
1.0089970 	 0.988446 
1.0090113 	 0.992499 
1.0090256 	 0.983388 
1.0090399 	 0.979220 
1.0090542 	 0.988281 
1.0090685 	 0.985338 
1.0090828 	 0.982060 
1.0090971 	 0.970473 
1.0091114 	 0.949108 
1.0091257 	 0.972080 
1.0091400 	 0.992603 
1.0091543 	 0.982948 
1.0091686 	 0.994683 
1.0091829 	 0.980113 
1.0091972 	 0.972191 
1.0092115 	 0.987999 
1.0092258 	 1.000320 
1.0092402 	 0.998399 
1.0092545 	 0.996825 
1.0092688 	 0.981384 
1.0092831 	 0.981102 
1.0092974 	 0.982398 
1.0093118 	 0.959535 
1.0093261 	 0.967638 
1.0093404 	 0.973789 
1.0093547 	 0.980415 
1.0093690 	 0.994803 
1.0093833 	 0.996375 
1.0093976 	 0.995423 
1.0094119 	 0.993579 
1.0094262 	 1.001790 
1.0094405 	 1.005650 
1.0094548 	 1.008950 
1.0094692 	 0.983869 
1.0094835 	 0.983729 
1.0094978 	 1.001900 
1.0095121 	 1.010740 
1.0095264 	 1.007840 
1.0095407 	 1.001090 
1.0095550 	 0.996685 
1.0095693 	 0.999669 
1.0095836 	 1.003770 
1.0095979 	 1.000020 
1.0096122 	 0.992039 
1.0096265 	 0.994399 
1.0096408 	 0.998640 
1.0096552 	 0.995467 
1.0096695 	 0.990154 
1.0096838 	 0.993462 
1.0096982 	 0.988343 
1.0097125 	 0.991312 
1.0097268 	 0.987563 
1.0097411 	 0.989811 
1.0097554 	 0.988102 
1.0097697 	 0.989064 
1.0097840 	 1.000680 
1.0097983 	 0.997170 
1.0098126 	 0.983795 
1.0098269 	 0.988321 
1.0098412 	 0.980809 
1.0098555 	 0.992556 
1.0098698 	 0.988883 
1.0098841 	 0.996336 
1.0098984 	 0.990493 
1.0099127 	 0.990710 
1.0099270 	 0.992086 
1.0099413 	 0.984288 
1.0099556 	 0.961850 
1.0099699 	 0.962755 
1.0099843 	 0.959219 
1.0099987 	 0.977335 
1.0100130 	 0.986281 
1.0100273 	 1.000130 
1.0100416 	 1.006630 
1.0100559 	 1.002750 
1.0100702 	 0.989641 
1.0100845 	 0.972821 
1.0100988 	 0.960600 
1.0101131 	 0.967202 
1.0101274 	 0.976327 
1.0101417 	 0.984593 
1.0101560 	 0.990502 


==> anc/HD75935/HD75935_77.dat <==
0.9830201 	 1.223740 
0.9830342 	 1.185190 
0.9830483 	 0.985544 
0.9830625 	 0.958326 
0.9830765 	 0.852555 
0.9830906 	 0.885342 
0.9831048 	 0.948558 
0.9831188 	 0.995983 
0.9831330 	 1.106320 
0.9831471 	 1.113970 
0.9831612 	 1.113580 
0.9831753 	 1.108950 
0.9831894 	 0.981837 
0.9832035 	 0.934924 
0.9832177 	 0.890546 
0.9832317 	 0.927548 
0.9832458 	 0.968157 
0.9832600 	 1.075650 
0.9832740 	 1.133590 
0.9832882 	 1.137550 
0.9833023 	 1.059470 
0.9833164 	 0.985659 
0.9833305 	 0.934748 
0.9833446 	 0.940908 
0.9833587 	 0.946976 
0.9833729 	 1.009690 
0.9833869 	 1.080390 
0.9834011 	 1.012430 
0.9834152 	 1.014740 
0.9834293 	 1.003860 
0.9834434 	 1.029190 
0.9834575 	 1.023470 
0.9834716 	 0.991942 
0.9834857 	 0.952425 
0.9834998 	 0.838495 
0.9835139 	 0.869391 
0.9835281 	 0.883592 
0.9835421 	 0.945697 
0.9835563 	 1.037580 
0.9835704 	 1.099750 
0.9835845 	 1.061200 
0.9835986 	 1.008770 
0.9836127 	 0.990892 
0.9836268 	 0.964987 
0.9836409 	 0.906152 
0.9836550 	 0.976664 
0.9836692 	 1.032690 
0.9836833 	 1.039630 
0.9836974 	 1.102030 
0.9837115 	 1.122130 
0.9837256 	 1.080440 
0.9837397 	 1.049340 
0.9837538 	 1.004640 
0.9837679 	 0.942630 
0.9837820 	 0.926822 
0.9837961 	 0.971958 
0.9838102 	 1.009330 
0.9838244 	 1.029400 
0.9838385 	 1.080020 
0.9838526 	 1.094190 
0.9838667 	 1.061310 
0.9838808 	 0.983057 
0.9838949 	 0.936053 
0.9839090 	 0.916294 
0.9839231 	 1.030240 
0.9839373 	 1.052010 
0.9839513 	 1.054300 
0.9839655 	 1.068680 
0.9839796 	 1.102940 
0.9839937 	 1.083100 
0.9840078 	 1.069190 
0.9840219 	 0.924260 
0.9840360 	 0.907141 
0.9840501 	 0.921531 
0.9840642 	 0.971950 
0.9840783 	 1.017580 
0.9840925 	 1.010360 
0.9841065 	 1.004100 
0.9841207 	 1.007630 
0.9841348 	 1.028850 
0.9841489 	 1.039530 
0.9841630 	 1.001780 
0.9841771 	 0.976543 
0.9841912 	 0.997082 
0.9842053 	 1.001020 
0.9842194 	 0.997120 
0.9842336 	 1.040020 
0.9842477 	 1.013950 
0.9842618 	 1.022060 
0.9842759 	 1.002990 
0.9842900 	 1.002840 
0.9843041 	 1.010110 
0.9843182 	 1.040400 
0.9843323 	 1.016780 
0.9843464 	 1.003370 
0.9843605 	 1.059690 
0.9843746 	 1.070680 
0.9843888 	 0.995280 
0.9844029 	 1.021720 
0.9844170 	 1.031950 
0.9844311 	 1.018820 
0.9844452 	 0.978425 
0.9844593 	 0.987055 
0.9844734 	 0.967330 
0.9844875 	 1.004890 
0.9845017 	 1.033200 
0.9845157 	 1.031990 
0.9845299 	 1.025210 
0.9845440 	 1.056260 
0.9845581 	 1.030120 
0.9845722 	 1.019490 
0.9845863 	 1.001980 
0.9846004 	 0.986903 
0.9846145 	 1.030680 
0.9846286 	 1.008630 
0.9846427 	 0.998589 
0.9846569 	 1.038470 
0.9846709 	 1.022870 
0.9846851 	 1.035190 
0.9846992 	 1.021740 
0.9847133 	 1.002260 
0.9847274 	 1.018390 
0.9847415 	 1.026820 
0.9847556 	 1.039440 
0.9847697 	 1.074120 
0.9847838 	 1.045940 
0.9847980 	 1.070640 
0.9848121 	 0.990878 
0.9848261 	 0.989553 
0.9848403 	 0.972817 
0.9848544 	 1.001950 
0.9848685 	 1.028030 
0.9848826 	 0.976065 
0.9848967 	 1.021040 
0.9849109 	 1.008000 
0.9849249 	 1.009640 
0.9849390 	 1.046330 
0.9849532 	 1.026980 
0.9849673 	 1.043080 
0.9849814 	 1.016920 
0.9849955 	 0.963748 
0.9850096 	 0.968679 
0.9850237 	 0.971133 
0.9850378 	 0.943171 
0.9850519 	 0.863586 
0.9850661 	 1.022050 
0.9850801 	 1.022480 
0.9850942 	 0.995256 
0.9851084 	 0.980051 
0.9851225 	 0.984169 
0.9851366 	 0.995146 
0.9851507 	 0.977973 
0.9851648 	 1.013990 
0.9851789 	 1.040810 
0.9851930 	 0.994710 
0.9852071 	 1.006190 
0.9852213 	 0.994483 
0.9852353 	 1.006650 
0.9852495 	 1.004620 
0.9852636 	 0.999471 
0.9852777 	 0.955738 
0.9852918 	 0.988350 
0.9853059 	 0.979724 
0.9853200 	 0.984055 
0.9853342 	 0.989389 
0.9853482 	 1.010770 
0.9853624 	 1.033650 
0.9853765 	 1.072360 
0.9853905 	 1.016740 
0.9854047 	 1.011880 
0.9854188 	 1.049440 
0.9854329 	 1.015630 
0.9854470 	 1.057990 
0.9854611 	 1.043770 
0.9854752 	 1.014190 
0.9854894 	 1.025480 
0.9855034 	 1.048540 
0.9855176 	 1.021020 
0.9855317 	 1.017730 
0.9855457 	 0.989026 
0.9855599 	 0.985272 
0.9855740 	 0.990420 
0.9855881 	 1.012350 
0.9856022 	 1.007490 
0.9856163 	 1.018320 
0.9856305 	 1.009050 
0.9856445 	 1.027590 
0.9856586 	 1.015790 
0.9856728 	 0.998517 
0.9856869 	 1.013990 
0.9857010 	 1.032190 
0.9857151 	 1.018740 
0.9857292 	 1.011220 
0.9857433 	 1.031970 
0.9857574 	 1.022100 
0.9857715 	 1.018420 
0.9857857 	 0.987033 
0.9857997 	 0.973968 
0.9858139 	 0.986999 
0.9858280 	 1.012900 
0.9858421 	 1.040030 
0.9858562 	 1.029820 
0.9858703 	 1.025370 
0.9858844 	 1.034180 
0.9858986 	 1.040810 
0.9859126 	 1.048500 
0.9859267 	 1.038370 
0.9859409 	 1.044880 
0.9859549 	 1.024350 
0.9859691 	 1.009230 
0.9859832 	 1.022710 
0.9859973 	 1.013920 
0.9860114 	 1.012520 
0.9860255 	 1.017180 
0.9860396 	 1.017530 
0.9860538 	 0.998323 
0.9860678 	 0.997378 
0.9860820 	 1.006630 
0.9860961 	 1.027440 
0.9861102 	 1.034300 
0.9861243 	 1.055570 
0.9861384 	 1.006560 
0.9861525 	 1.003060 
0.9861666 	 1.026640 
0.9861807 	 1.043110 
0.9861948 	 1.051510 
0.9862090 	 0.993423 
0.9862230 	 1.019760 
0.9862372 	 0.982789 
0.9862513 	 0.984431 
0.9862654 	 0.927996 
0.9862795 	 0.880270 
0.9862936 	 0.833573 
0.9863077 	 0.845603 
0.9863218 	 0.925405 
0.9863359 	 1.008800 
0.9863501 	 1.007600 
0.9863642 	 0.991269 
0.9863783 	 0.989722 
0.9863924 	 0.995576 
0.9864065 	 0.966464 
0.9864206 	 0.999184 
0.9864347 	 0.994764 
0.9864488 	 0.965583 
0.9864629 	 0.998225 
0.9864770 	 1.033480 
0.9864911 	 1.020270 
0.9865053 	 0.997813 
0.9865194 	 1.007680 
0.9865335 	 1.057420 
0.9865476 	 1.071250 
0.9865617 	 1.046220 
0.9865758 	 1.041980 
0.9865899 	 1.027390 
0.9866040 	 1.037450 
0.9866182 	 1.012520 
0.9866322 	 1.030730 
0.9866464 	 1.009430 
0.9866605 	 0.947710 
0.9866746 	 0.939557 
0.9866887 	 0.981671 
0.9867028 	 1.018100 
0.9867169 	 1.017550 
0.9867310 	 1.032000 
0.9867451 	 1.033140 
0.9867592 	 1.015480 
0.9867734 	 1.012310 
0.9867874 	 1.020770 
0.9868016 	 1.036860 
0.9868157 	 0.998606 
0.9868298 	 1.020490 
0.9868439 	 1.074910 
0.9868580 	 1.076840 
0.9868721 	 1.011740 
0.9868862 	 1.000200 
0.9869003 	 0.959889 
0.9869145 	 0.922119 
0.9869286 	 0.880985 
0.9869427 	 0.877741 
0.9869568 	 0.947470 
0.9869709 	 0.988500 
0.9869850 	 1.027210 
0.9869991 	 1.035960 
0.9870132 	 1.043470 
0.9870273 	 1.035030 
0.9870414 	 1.001860 
0.9870555 	 1.025290 
0.9870697 	 1.005340 
0.9870838 	 1.025440 
0.9870979 	 1.034750 
0.9871120 	 1.036190 
0.9871261 	 1.002950 
0.9871402 	 1.007960 
0.9871543 	 1.056980 
0.9871684 	 1.041770 
0.9871826 	 1.004900 
0.9871966 	 1.022440 
0.9872108 	 1.018690 
0.9872249 	 1.029430 
0.9872390 	 0.992438 
0.9872531 	 1.008490 
0.9872672 	 1.005630 
0.9872813 	 1.023330 
0.9872954 	 0.987994 
0.9873095 	 0.987782 
0.9873236 	 1.001490 
0.9873378 	 1.009440 
0.9873518 	 0.969993 
0.9873660 	 0.992427 
0.9873801 	 0.982667 
0.9873942 	 1.009580 
0.9874083 	 1.028940 
0.9874224 	 1.011570 
0.9874365 	 1.002470 
0.9874506 	 0.996072 
0.9874647 	 1.011380 
0.9874789 	 1.017720 
0.9874930 	 1.006490 
0.9875071 	 1.037670 
0.9875212 	 1.014570 
0.9875353 	 1.010980 
0.9875494 	 1.004560 
0.9875635 	 1.015620 
0.9875776 	 0.988463 
0.9875917 	 0.994282 
0.9876058 	 1.049600 
0.9876199 	 1.039770 
0.9876341 	 1.004760 
0.9876482 	 1.025430 
0.9876623 	 1.023100 
0.9876764 	 1.019720 
0.9876905 	 1.012830 
0.9877046 	 1.011680 
0.9877187 	 1.021100 
0.9877328 	 1.039070 
0.9877470 	 1.039880 
0.9877610 	 1.019240 
0.9877752 	 1.029650 
0.9877893 	 1.031650 
0.9878034 	 1.027330 
0.9878175 	 1.046130 
0.9878316 	 1.041000 
0.9878457 	 1.032610 
0.9878598 	 1.014140 
0.9878739 	 0.993166 
0.9878880 	 1.026540 
0.9879022 	 1.035630 
0.9879162 	 1.019100 
0.9879304 	 1.014600 
0.9879445 	 1.009430 
0.9879586 	 1.037740 
0.9879727 	 1.042710 
0.9879868 	 1.031290 
0.9880009 	 0.986427 
0.9880151 	 0.997380 
0.9880291 	 1.015710 
0.9880433 	 1.023280 
0.9880574 	 1.025590 
0.9880714 	 1.024810 
0.9880856 	 1.016070 
0.9880997 	 1.020110 
0.9881138 	 1.020740 
0.9881279 	 0.994424 
0.9881420 	 0.994612 
0.9881561 	 1.005510 
0.9881703 	 1.002850 
0.9881843 	 0.993766 
0.9881985 	 0.984126 
0.9882126 	 0.997014 
0.9882266 	 1.017540 
0.9882408 	 1.013090 
0.9882549 	 0.982962 
0.9882690 	 0.969388 
0.9882831 	 0.985972 
0.9882972 	 0.998906 
0.9883114 	 1.000650 
0.9883255 	 0.995969 
0.9883395 	 1.028870 
0.9883537 	 1.023970 
0.9883678 	 1.017560 
0.9883819 	 1.017610 
0.9883960 	 1.009730 
0.9884101 	 0.986997 
0.9884242 	 1.016380 
0.9884383 	 1.044760 
0.9884524 	 1.019580 
0.9884666 	 1.003910 
0.9884807 	 1.021140 
0.9884947 	 1.032510 
0.9885089 	 1.028100 
0.9885230 	 1.010310 
0.9885371 	 1.017120 
0.9885512 	 1.013850 
0.9885653 	 0.985732 
0.9885795 	 1.005340 
0.9885935 	 1.038840 
0.9886076 	 1.017410 
0.9886218 	 1.031520 
0.9886359 	 1.030880 
0.9886500 	 1.025890 
0.9886641 	 1.030580 
0.9886782 	 1.027230 
0.9886923 	 1.008370 
0.9887064 	 1.005720 
0.9887205 	 0.982922 
0.9887347 	 0.980796 
0.9887487 	 1.011940 
0.9887629 	 1.044990 
0.9887770 	 1.028300 
0.9887911 	 1.001050 
0.9888052 	 0.991875 
0.9888193 	 0.979452 
0.9888334 	 0.987693 
0.9888475 	 0.972724 
0.9888616 	 1.000920 
0.9888758 	 1.014200 
0.9888899 	 1.027340 
0.9889039 	 1.021290 
0.9889181 	 1.013400 
0.9889322 	 0.998006 
0.9889463 	 0.983150 
0.9889604 	 0.999456 
0.9889745 	 1.026540 
0.9889886 	 0.967470 
0.9890027 	 0.919994 
0.9890168 	 0.871533 
0.9890310 	 0.848342 
0.9890451 	 0.870963 
0.9890591 	 0.944152 
0.9890733 	 0.966638 
0.9890874 	 1.021300 
0.9891015 	 1.015910 
0.9891156 	 1.000210 
0.9891297 	 0.988219 
0.9891439 	 0.978502 
0.9891579 	 1.003840 
0.9891720 	 0.993889 
0.9891862 	 0.981507 
0.9892003 	 0.980764 
0.9892144 	 0.996164 
0.9892285 	 0.967364 
0.9892426 	 0.994330 
0.9892567 	 0.992138 
0.9892708 	 0.985050 
0.9892849 	 0.988008 
0.9892991 	 0.993561 
0.9893131 	 1.011250 
0.9893272 	 1.027020 
0.9893414 	 1.025960 
0.9893555 	 1.011390 
0.9893696 	 1.029810 
0.9893837 	 1.034730 
0.9893978 	 1.026570 
0.9894119 	 1.009740 
0.9894260 	 1.000730 
0.9894401 	 1.009520 
0.9894543 	 1.033810 
0.9894683 	 1.018920 
0.9894825 	 0.998728 
0.9894966 	 1.039560 
0.9895107 	 1.014540 
0.9895248 	 0.991175 
0.9895389 	 1.003950 
0.9895530 	 1.014180 
0.9895671 	 1.015290 
0.9895812 	 1.031120 
0.9895953 	 1.011270 
0.9896095 	 1.020390 
0.9896236 	 1.012350 
0.9896377 	 1.019480 
0.9896518 	 1.050060 
0.9896659 	 1.025440 
0.9896800 	 1.003960 
0.9896941 	 1.010860 
0.9897082 	 1.011510 
0.9897223 	 1.026590 
0.9897364 	 1.056720 
0.9897506 	 1.045070 
0.9897647 	 1.012250 
0.9897788 	 1.010790 
0.9897929 	 1.010890 
0.9898070 	 1.019940 
0.9898211 	 1.019800 
0.9898352 	 1.003700 
0.9898493 	 1.013710 
0.9898635 	 1.020510 
0.9898775 	 1.006650 
0.9898917 	 0.979370 
0.9899058 	 0.972740 
0.9899199 	 0.958698 
0.9899340 	 0.960977 
0.9899481 	 0.998669 
0.9899622 	 1.006180 
0.9899763 	 0.993274 
0.9899904 	 1.002430 
0.9900045 	 0.993322 
0.9900187 	 0.966364 
0.9900327 	 0.967208 
0.9900469 	 0.986516 
0.9900610 	 1.001840 
0.9900751 	 1.011410 
0.9900892 	 1.002090 
0.9901033 	 1.001690 
0.9901174 	 1.012080 
0.9901316 	 1.024170 
0.9901456 	 1.027320 
0.9901598 	 1.023330 
0.9901739 	 1.014570 
0.9901879 	 1.006850 
0.9902021 	 1.005510 
0.9902162 	 0.992716 
0.9902303 	 0.987162 
0.9902444 	 0.995574 
0.9902585 	 1.013800 
0.9902726 	 1.014850 
0.9902868 	 1.010180 
0.9903008 	 1.010950 
0.9903150 	 1.004390 
0.9903291 	 0.998903 
0.9903431 	 0.992606 
0.9903573 	 0.993347 
0.9903714 	 0.997647 
0.9903855 	 0.995080 
0.9903996 	 1.003430 
0.9904137 	 1.007860 
0.9904278 	 1.005800 
0.9904420 	 1.008620 
0.9904560 	 1.007310 
0.9904702 	 1.006490 
0.9904843 	 0.998648 
0.9904984 	 0.999674 
0.9905125 	 1.000050 
0.9905266 	 1.013110 
0.9905407 	 1.017360 
0.9905548 	 1.005050 
0.9905689 	 1.003060 
0.9905831 	 1.008350 
0.9905971 	 1.015380 
0.9906113 	 1.007760 
0.9906254 	 1.005010 
0.9906395 	 0.982841 
0.9906536 	 0.996524 
0.9906677 	 0.990801 
0.9906818 	 0.998403 
0.9906959 	 1.005590 
0.9907100 	 0.992051 
0.9907242 	 0.998217 
0.9907383 	 0.992375 
0.9907523 	 1.008040 
0.9907665 	 1.003790 
0.9907806 	 0.998372 
0.9907947 	 1.004960 
0.9908088 	 1.011540 
0.9908229 	 1.014100 
0.9908370 	 1.005960 
0.9908512 	 0.990656 
0.9908652 	 0.988695 
0.9908794 	 0.983171 
0.9908935 	 0.965708 
0.9909075 	 0.978540 
0.9909217 	 1.005290 
0.9909358 	 1.009750 
0.9909499 	 1.007580 
0.9909640 	 1.019320 
0.9909781 	 1.000260 
0.9909923 	 0.988546 
0.9910064 	 1.006590 
0.9910204 	 1.000310 
0.9910346 	 0.999360 
0.9910487 	 0.996630 
0.9910628 	 1.001870 
0.9910769 	 1.004110 
0.9910910 	 1.006950 
0.9911051 	 1.014880 
0.9911192 	 1.019430 
0.9911333 	 1.007930 
0.9911475 	 1.024010 
0.9911616 	 0.996464 
0.9911756 	 0.984997 
0.9911898 	 0.976425 
0.9912039 	 0.971671 
0.9912180 	 0.982586 
0.9912321 	 0.995794 
0.9912462 	 1.000960 
0.9912604 	 1.011710 
0.9912744 	 1.000460 
0.9912885 	 1.018320 
0.9913027 	 1.023060 
0.9913168 	 0.998590 
0.9913309 	 0.995949 
0.9913450 	 1.009640 
0.9913591 	 1.012330 
0.9913732 	 1.015450 
0.9913873 	 1.008920 
0.9914014 	 0.985297 
0.9914156 	 0.957342 
0.9914296 	 0.932006 
0.9914437 	 0.940738 
0.9914579 	 0.945292 
0.9914720 	 0.976338 
0.9914861 	 1.008390 
0.9915002 	 1.013570 
0.9915143 	 1.005330 
0.9915284 	 1.000100 
0.9915425 	 1.001040 
0.9915566 	 1.000910 
0.9915708 	 0.984955 
0.9915848 	 0.988431 
0.9915990 	 0.984075 
0.9916131 	 0.990865 
0.9916272 	 0.996463 
0.9916413 	 0.989838 
0.9916554 	 0.981522 
0.9916695 	 0.979091 
0.9916836 	 0.985924 
0.9916977 	 0.999230 
0.9917118 	 1.003780 
0.9917260 	 0.993752 
0.9917400 	 0.997338 
0.9917542 	 1.010300 
0.9917683 	 1.015690 
0.9917824 	 1.014370 
0.9917965 	 0.999025 
0.9918106 	 0.989299 
0.9918248 	 0.993638 
0.9918388 	 0.990456 
0.9918529 	 0.993089 
0.9918671 	 0.988878 
0.9918812 	 0.998663 
0.9918953 	 1.008160 
0.9919094 	 1.018750 
0.9919235 	 1.014740 
0.9919376 	 1.016860 
0.9919517 	 1.001490 
0.9919658 	 0.991473 
0.9919800 	 0.994271 
0.9919940 	 0.981859 
0.9920081 	 0.993057 
0.9920223 	 1.004070 
0.9920364 	 1.031730 
0.9920505 	 1.019310 
0.9920646 	 0.983993 
0.9920787 	 1.003690 
0.9920929 	 0.992181 
0.9921069 	 1.001630 
0.9921210 	 0.991655 
0.9921352 	 0.994709 
0.9921492 	 1.003480 
0.9921634 	 1.006170 
0.9921775 	 1.011740 
0.9921916 	 1.024830 
0.9922057 	 1.001490 
0.9922198 	 0.995136 
0.9922339 	 0.987814 
0.9922481 	 0.989461 
0.9922621 	 0.990936 
0.9922762 	 1.000030 
0.9922904 	 0.989154 
0.9923044 	 1.008540 
0.9923186 	 1.016000 
0.9923327 	 1.006840 
0.9923468 	 1.002150 
0.9923609 	 1.004960 
0.9923750 	 0.986203 
0.9923891 	 0.969062 
0.9924033 	 0.959616 
0.9924173 	 0.964777 
0.9924315 	 0.977493 
0.9924456 	 0.999364 
0.9924597 	 1.018000 
0.9924738 	 1.027620 
0.9924879 	 1.010960 
0.9925020 	 0.987480 
0.9925161 	 0.968953 
0.9925302 	 0.960384 
0.9925443 	 0.953901 
0.9925584 	 0.949477 
0.9925725 	 0.953242 
0.9925867 	 0.986234 
0.9926008 	 1.023140 
0.9926149 	 1.017850 
0.9926290 	 1.003220 
0.9926431 	 1.009900 
0.9926572 	 1.004910 
0.9926713 	 0.997450 
0.9926854 	 0.998407 
0.9926996 	 1.002520 
0.9927136 	 1.013560 
0.9927278 	 1.024380 
0.9927419 	 1.018620 
0.9927560 	 1.007850 
0.9927701 	 1.006950 
0.9927842 	 1.008030 
0.9927983 	 0.987833 
0.9928124 	 0.981713 
0.9928265 	 0.993120 
0.9928406 	 0.979707 
0.9928548 	 0.992489 
0.9928688 	 0.989347 
0.9928830 	 0.993377 
0.9928971 	 0.990272 
0.9929112 	 0.991844 
0.9929253 	 0.993263 
0.9929394 	 1.003180 
0.9929535 	 0.990430 
0.9929677 	 0.997940 
0.9929817 	 1.000000 
0.9929959 	 1.009620 
0.9930100 	 1.017390 
0.9930241 	 1.013360 
0.9930382 	 0.990868 
0.9930523 	 1.003700 
0.9930664 	 1.002180 
0.9930805 	 0.992966 
0.9930946 	 0.985757 
0.9931087 	 0.990042 
0.9931229 	 0.993269 
0.9931369 	 0.997855 
0.9931511 	 0.988766 
0.9931652 	 0.962082 
0.9931793 	 0.969452 
0.9931934 	 0.977197 
0.9932075 	 0.982224 
0.9932216 	 0.971697 
0.9932357 	 0.950944 
0.9932498 	 0.939737 
0.9932640 	 0.947540 
0.9932781 	 0.971819 
0.9932922 	 0.997063 
0.9933063 	 0.996038 
0.9933204 	 0.994362 
0.9933345 	 0.998275 
0.9933486 	 0.996996 
0.9933627 	 1.001900 
0.9933768 	 1.018700 
0.9933909 	 1.007570 
0.9934050 	 1.005850 
0.9934192 	 1.000790 
0.9934333 	 0.996593 
0.9934474 	 1.001260 
0.9934615 	 1.000430 
0.9934756 	 0.997463 
0.9934897 	 0.998705 
0.9935038 	 0.994766 
0.9935179 	 1.014050 
0.9935321 	 0.994732 
0.9935461 	 1.017030 
0.9935603 	 1.001040 
0.9935744 	 1.008890 
0.9935885 	 1.002420 
0.9936026 	 0.994629 
0.9936167 	 0.985592 
0.9936308 	 0.986219 
0.9936449 	 0.991591 
0.9936590 	 0.991711 
0.9936732 	 0.983594 
0.9936873 	 0.998078 
0.9937013 	 0.998609 
0.9937155 	 1.004650 
0.9937296 	 0.993755 
0.9937437 	 0.996840 
0.9937578 	 0.990810 
0.9937719 	 0.984089 
0.9937860 	 0.985535 
0.9938001 	 0.979002 
0.9938142 	 0.987162 
0.9938284 	 0.991962 
0.9938425 	 0.980053 
0.9938565 	 0.975259 
0.9938707 	 0.983986 
0.9938848 	 0.991497 
0.9938989 	 0.978077 
0.9939130 	 0.982907 
0.9939271 	 1.002800 
0.9939412 	 1.000420 
0.9939553 	 0.999398 
0.9939694 	 1.002210 
0.9939836 	 0.990991 
0.9939977 	 0.995385 
0.9940118 	 0.976998 
0.9940259 	 1.001200 
0.9940400 	 0.992743 
0.9940541 	 0.993657 
0.9940682 	 0.996962 
0.9940823 	 0.993843 
0.9940965 	 0.997961 
0.9941105 	 1.001000 
0.9941247 	 1.000630 
0.9941388 	 0.965877 
0.9941529 	 0.981780 
0.9941670 	 0.989920 
0.9941811 	 0.985762 
0.9941952 	 0.973990 
0.9942093 	 0.978570 
0.9942234 	 0.988052 
0.9942375 	 0.991001 
0.9942517 	 1.012560 
0.9942657 	 0.990605 
0.9942799 	 0.982777 
0.9942940 	 0.975895 
0.9943081 	 0.976119 
0.9943222 	 0.976610 
0.9943363 	 0.982041 
0.9943504 	 0.990350 
0.9943645 	 0.996425 
0.9943786 	 0.996365 
0.9943928 	 0.998681 
0.9944069 	 0.994156 
0.9944209 	 0.984982 
0.9944351 	 0.951383 
0.9944492 	 0.953460 
0.9944633 	 0.969538 
0.9944774 	 0.962910 
0.9944915 	 0.972135 
0.9945056 	 0.985978 
0.9945197 	 0.968676 
0.9945338 	 0.946561 
0.9945480 	 0.930671 
0.9945621 	 0.940367 
0.9945762 	 0.959234 
0.9945903 	 0.978467 
0.9946044 	 0.980997 
0.9946185 	 0.987850 
0.9946326 	 0.981298 
0.9946467 	 0.997022 
0.9946609 	 0.999303 
0.9946749 	 0.979375 
0.9946890 	 0.995456 
0.9947032 	 0.986440 
0.9947173 	 0.983044 
0.9947314 	 0.984490 
0.9947455 	 0.966070 
0.9947596 	 0.971320 
0.9947738 	 0.981011 
0.9947878 	 0.997155 
0.9948019 	 1.008000 
0.9948161 	 1.005550 
0.9948301 	 0.997101 
0.9948443 	 0.979958 
0.9948584 	 0.973132 
0.9948725 	 0.984108 
0.9948866 	 0.983893 
0.9949007 	 0.984122 
0.9949148 	 0.990626 
0.9949290 	 0.995744 
0.9949430 	 1.004900 
0.9949571 	 0.983712 
0.9949713 	 0.981589 
0.9949853 	 0.976143 
0.9949995 	 0.971765 
0.9950136 	 0.981519 
0.9950277 	 0.961597 
0.9950418 	 0.968864 
0.9950559 	 0.978171 
0.9950700 	 0.991543 
0.9950842 	 1.007220 
0.9950982 	 0.981794 
0.9951124 	 0.977422 
0.9951265 	 0.992757 
0.9951406 	 1.005440 
0.9951547 	 1.006180 
0.9951688 	 0.990246 
0.9951829 	 0.986527 
0.9951970 	 1.001390 
0.9952111 	 0.993732 
0.9952252 	 0.975338 
0.9952394 	 0.960266 
0.9952534 	 0.977944 
0.9952676 	 0.972405 
0.9952817 	 0.975880 
0.9952958 	 0.971186 
0.9953099 	 0.960556 
0.9953240 	 0.960931 
0.9953381 	 0.984805 
0.9953522 	 0.999037 
0.9953663 	 1.004700 
0.9953805 	 0.995243 
0.9953946 	 0.997930 
0.9954087 	 0.999581 
0.9954228 	 0.986931 
0.9954369 	 0.975877 
0.9954510 	 0.981389 
0.9954651 	 0.959839 
0.9954792 	 0.983039 
0.9954934 	 0.985416 
0.9955074 	 0.987846 
0.9955215 	 0.990878 
0.9955357 	 0.988354 
0.9955498 	 0.960169 
0.9955639 	 0.972793 
0.9955780 	 0.968551 
0.9955921 	 0.964787 
0.9956062 	 0.972700 
0.9956203 	 0.987426 
0.9956344 	 0.972571 
0.9956486 	 0.982376 
0.9956626 	 0.975748 
0.9956768 	 0.979259 
0.9956909 	 0.972427 
0.9957050 	 0.951845 
0.9957191 	 0.948391 
0.9957332 	 0.950878 
0.9957473 	 0.973684 
0.9957614 	 0.990492 
0.9957755 	 0.984721 
0.9957896 	 0.990971 
0.9958038 	 0.991556 
0.9958178 	 0.985039 
0.9958320 	 0.969239 
0.9958461 	 0.979194 
0.9958602 	 0.974623 
0.9958743 	 0.994446 
0.9958884 	 0.981950 
0.9959025 	 0.997572 
0.9959166 	 1.002930 
0.9959307 	 0.988621 
0.9959449 	 0.978174 
0.9959590 	 0.997757 
0.9959731 	 0.979655 
0.9959872 	 0.987528 
0.9960013 	 0.981574 
0.9960154 	 0.995250 
0.9960295 	 0.995700 
0.9960436 	 0.982185 
0.9960577 	 0.998707 
0.9960718 	 0.987986 
0.9960859 	 0.987829 
0.9961001 	 0.981254 
0.9961142 	 0.962520 
0.9961283 	 0.967427 
0.9961424 	 0.985276 
0.9961565 	 0.987861 
0.9961706 	 1.001030 
0.9961847 	 0.996311 
0.9961988 	 0.980693 
0.9962130 	 0.965253 
0.9962270 	 0.967563 
0.9962412 	 0.956668 
0.9962553 	 0.963820 
0.9962694 	 0.965515 
0.9962835 	 0.972806 
0.9962976 	 1.003260 
0.9963117 	 1.006720 
0.9963258 	 1.005320 
0.9963399 	 0.989416 
0.9963540 	 0.972992 
0.9963682 	 0.960864 
0.9963822 	 0.969205 
0.9963964 	 0.984872 
0.9964105 	 0.987448 
0.9964246 	 0.998146 
0.9964387 	 1.006020 
0.9964528 	 0.998742 
0.9964669 	 1.000480 
0.9964810 	 0.995183 
0.9964951 	 0.980450 
0.9965093 	 0.964250 
0.9965234 	 0.981358 
0.9965375 	 0.995553 
0.9965516 	 1.006740 
0.9965657 	 1.012060 
0.9965798 	 1.013640 
0.9965939 	 1.002090 
0.9966080 	 0.980543 
0.9966221 	 0.944916 
0.9966362 	 0.939587 
0.9966503 	 0.962338 
0.9966645 	 0.973486 
0.9966786 	 0.993252 
0.9966927 	 1.053070 
0.9967068 	 1.046750 
0.9967209 	 1.032650 
0.9967350 	 1.022230 
0.9967491 	 0.971753 
0.9967632 	 0.950760 
0.9967774 	 0.946918 
0.9967914 	 0.948660 
0.9968056 	 0.962296 
0.9968197 	 0.999850 
0.9968338 	 1.025000 
0.9968479 	 1.020870 
0.9968620 	 1.009850 
0.9968761 	 0.988217 
0.9968902 	 0.963101 
0.9969043 	 0.947841 
0.9969184 	 0.937378 
0.9969326 	 0.943809 
0.9969466 	 0.985574 
0.9969608 	 1.026780 
0.9969749 	 1.058970 
0.9969890 	 1.049550 
0.9970031 	 1.033360 
0.9970172 	 0.973113 
0.9970313 	 0.936330 
0.9970455 	 0.910794 
0.9970595 	 0.889888 
0.9970737 	 0.933134 
0.9970878 	 1.005890 
0.9971018 	 1.031660 
0.9971160 	 1.076880 


==> anc/HD75935/HD75935_78.dat <==
0.9705388 	 1.146670 
0.9705528 	 1.215660 
0.9705668 	 1.110130 
0.9705808 	 0.987139 
0.9705947 	 0.837148 
0.9706086 	 0.823798 
0.9706226 	 0.923159 
0.9706366 	 0.949508 
0.9706506 	 1.022460 
0.9706645 	 1.028500 
0.9706784 	 1.039690 
0.9706924 	 0.945797 
0.9707064 	 0.917555 
0.9707204 	 0.986918 
0.9707343 	 0.949638 
0.9707482 	 1.012850 
0.9707622 	 0.852072 
0.9707762 	 0.997415 
0.9707902 	 1.074190 
0.9708041 	 1.061860 
0.9708180 	 1.126430 
0.9708320 	 1.054490 
0.9708460 	 0.980182 
0.9708599 	 0.957178 
0.9708739 	 0.915921 
0.9708878 	 0.942166 
0.9709018 	 0.924655 
0.9709158 	 0.992592 
0.9709297 	 1.097380 
0.9709437 	 1.087890 
0.9709576 	 1.068320 
0.9709716 	 1.083920 
0.9709856 	 1.020690 
0.9709995 	 0.880330 
0.9710135 	 0.929096 
0.9710274 	 0.874753 
0.9710414 	 0.969760 
0.9710554 	 1.075490 
0.9710693 	 1.106830 
0.9710833 	 1.030990 
0.9710973 	 1.106060 
0.9711112 	 1.024640 
0.9711252 	 1.047380 
0.9711391 	 0.973460 
0.9711531 	 0.908055 
0.9711671 	 1.051650 
0.9711810 	 0.994680 
0.9711950 	 1.061940 
0.9712089 	 1.088350 
0.9712229 	 1.166140 
0.9712369 	 1.018420 
0.9712508 	 0.991658 
0.9712648 	 0.984058 
0.9712787 	 0.968137 
0.9712927 	 1.004260 
0.9713067 	 1.001230 
0.9713206 	 1.051070 
0.9713346 	 1.046110 
0.9713485 	 1.040460 
0.9713625 	 1.016290 
0.9713765 	 0.994811 
0.9713904 	 0.976751 
0.9714044 	 0.973396 
0.9714183 	 1.025180 
0.9714323 	 0.988016 
0.9714463 	 1.041380 
0.9714602 	 0.978260 
0.9714742 	 0.998012 
0.9714881 	 1.122780 
0.9715021 	 1.126410 
0.9715161 	 1.026220 
0.9715300 	 0.902744 
0.9715440 	 0.994679 
0.9715579 	 0.955823 
0.9715719 	 0.997919 
0.9715859 	 0.868414 
0.9715998 	 0.985523 
0.9716138 	 1.002100 
0.9716277 	 1.039340 
0.9716417 	 1.037450 
0.9716557 	 1.041540 
0.9716696 	 1.013540 
0.9716836 	 0.987655 
0.9716976 	 0.987138 
0.9717115 	 0.973565 
0.9717255 	 0.960926 
0.9717394 	 1.002760 
0.9717534 	 1.000820 
0.9717674 	 0.956036 
0.9717813 	 0.851963 
0.9717953 	 0.849888 
0.9718092 	 0.939376 
0.9718232 	 1.095570 
0.9718372 	 1.118550 
0.9718511 	 1.095860 
0.9718651 	 1.067440 
0.9718790 	 1.079380 
0.9718929 	 1.120240 
0.9719070 	 1.092550 
0.9719209 	 1.140730 
0.9719349 	 1.026520 
0.9719488 	 0.994299 
0.9719628 	 0.996834 
0.9719768 	 0.917313 
0.9719907 	 0.915062 
0.9720047 	 0.980699 
0.9720186 	 0.936979 
0.9720326 	 0.927100 
0.9720465 	 0.949017 
0.9720605 	 1.055730 
0.9720745 	 1.072130 
0.9720884 	 0.921646 
0.9721024 	 0.897836 
0.9721163 	 0.962800 
0.9721303 	 1.074680 
0.9721443 	 1.068660 
0.9721582 	 1.064710 
0.9721722 	 1.080720 
0.9721861 	 0.998620 
0.9722001 	 0.995400 
0.9722140 	 1.017480 
0.9722281 	 1.016660 
0.9722420 	 1.005330 
0.9722559 	 0.945758 
0.9722699 	 0.944788 
0.9722838 	 0.979542 
0.9722979 	 0.992422 
0.9723118 	 1.043760 
0.9723257 	 1.041490 
0.9723397 	 1.021430 
0.9723536 	 1.021540 
0.9723676 	 1.009540 
0.9723816 	 1.006960 
0.9723955 	 1.017370 
0.9724095 	 0.987172 
0.9724234 	 0.977117 
0.9724374 	 1.011650 
0.9724514 	 0.985336 
0.9724653 	 1.050500 
0.9724793 	 1.045420 
0.9724932 	 1.045930 
0.9725072 	 0.965071 
0.9725212 	 0.912792 
0.9725351 	 0.994350 
0.9725491 	 1.007260 
0.9725631 	 0.992330 
0.9725770 	 0.974413 
0.9725910 	 1.053150 
0.9726049 	 1.070630 
0.9726189 	 1.138650 
0.9726329 	 1.052470 
0.9726468 	 0.973401 
0.9726608 	 1.022800 
0.9726747 	 1.094820 
0.9726887 	 1.086670 
0.9727027 	 1.008840 
0.9727166 	 0.934907 
0.9727306 	 0.935778 
0.9727445 	 0.962863 
0.9727585 	 0.986140 
0.9727725 	 0.910805 
0.9727864 	 1.039890 
0.9728004 	 1.099040 
0.9728143 	 0.999645 
0.9728283 	 1.045610 
0.9728423 	 1.055740 
0.9728562 	 0.990284 
0.9728702 	 1.031920 
0.9728841 	 1.003810 
0.9728981 	 0.926704 
0.9729121 	 0.941296 
0.9729260 	 0.973883 
0.9729400 	 0.959869 
0.9729539 	 0.990350 
0.9729679 	 0.884249 
0.9729819 	 0.922444 
0.9729958 	 0.973058 
0.9730098 	 1.021070 
0.9730237 	 1.012900 
0.9730377 	 0.994870 
0.9730517 	 1.011610 
0.9730656 	 1.017660 
0.9730796 	 1.047190 
0.9730936 	 1.076330 
0.9731075 	 1.065720 
0.9731215 	 1.039620 
0.9731354 	 0.966176 
0.9731494 	 0.976878 
0.9731634 	 0.959702 
0.9731773 	 0.968960 
0.9731913 	 1.004920 
0.9732052 	 1.037280 
0.9732192 	 1.027600 
0.9732332 	 1.051620 
0.9732471 	 1.055140 
0.9732611 	 1.053290 
0.9732750 	 1.041850 
0.9732890 	 1.022840 
0.9733030 	 0.974941 
0.9733169 	 0.968903 
0.9733309 	 0.978464 
0.9733448 	 1.026710 
0.9733588 	 1.052700 
0.9733728 	 1.061460 
0.9733867 	 1.029580 
0.9734006 	 0.946418 
0.9734146 	 0.971636 
0.9734286 	 1.008170 
0.9734426 	 0.995727 
0.9734565 	 1.007910 
0.9734704 	 1.031560 
0.9734844 	 1.033940 
0.9734984 	 1.071560 
0.9735124 	 1.014190 
0.9735263 	 0.992215 
0.9735402 	 0.966172 
0.9735542 	 0.946777 
0.9735682 	 0.880228 
0.9735822 	 0.874154 
0.9735961 	 0.990471 
0.9736100 	 0.999625 
0.9736240 	 0.995950 
0.9736380 	 0.897901 
0.9736520 	 0.904747 
0.9736659 	 0.980953 
0.9736798 	 0.988816 
0.9736938 	 0.973662 
0.9737078 	 0.964875 
0.9737217 	 0.992230 
0.9737357 	 0.972010 
0.9737496 	 0.988227 
0.9737636 	 1.008290 
0.9737776 	 0.955245 
0.9737915 	 1.060510 
0.9738055 	 1.218430 
0.9738194 	 1.155430 
0.9738334 	 1.006260 
0.9738474 	 1.003030 
0.9738613 	 0.992330 
0.9738753 	 0.905123 
0.9738892 	 0.945246 
0.9739032 	 0.887080 
0.9739172 	 0.941793 
0.9739311 	 0.945536 
0.9739451 	 0.869726 
0.9739591 	 0.811462 
0.9739730 	 0.785274 
0.9739870 	 0.814042 
0.9740009 	 0.858536 
0.9740149 	 1.020530 
0.9740289 	 1.087210 
0.9740428 	 0.953794 
0.9740568 	 0.996134 
0.9740707 	 1.013870 
0.9740847 	 1.022610 
0.9740987 	 1.022720 
0.9741126 	 1.050590 
0.9741266 	 1.043830 
0.9741405 	 1.058150 
0.9741545 	 1.048910 
0.9741685 	 1.022830 
0.9741824 	 1.092520 
0.9741964 	 1.019810 
0.9742103 	 1.026140 
0.9742243 	 1.033460 
0.9742383 	 1.061670 
0.9742522 	 1.074250 
0.9742662 	 1.071060 
0.9742801 	 1.027340 
0.9742941 	 1.045750 
0.9743081 	 0.997559 
0.9743220 	 0.990992 
0.9743360 	 1.004130 
0.9743499 	 1.013220 
0.9743639 	 1.157610 
0.9743779 	 1.072640 
0.9743918 	 1.037170 
0.9744058 	 1.014880 
0.9744197 	 1.052550 
0.9744337 	 0.980812 
0.9744477 	 0.946484 
0.9744616 	 0.886559 
0.9744756 	 0.885849 
0.9744896 	 1.018650 
0.9745035 	 0.955243 
0.9745175 	 0.997953 
0.9745314 	 0.999692 
0.9745454 	 1.024610 
0.9745594 	 0.990168 
0.9745733 	 0.984778 
0.9745873 	 0.899448 
0.9746012 	 0.844295 
0.9746152 	 0.870882 
0.9746292 	 1.012390 
0.9746431 	 1.176970 
0.9746571 	 1.230850 
0.9746710 	 1.162910 
0.9746849 	 1.042230 
0.9746990 	 0.985516 
0.9747129 	 1.004760 
0.9747269 	 1.019640 
0.9747408 	 1.002300 
0.9747548 	 1.012450 
0.9747688 	 1.016420 
0.9747827 	 1.029260 
0.9747967 	 1.000000 
0.9748106 	 0.941764 
0.9748246 	 0.993122 
0.9748385 	 1.004330 
0.9748525 	 0.998110 
0.9748665 	 0.990137 
0.9748804 	 0.982144 
0.9748944 	 1.009860 
0.9749083 	 1.013760 
0.9749223 	 1.021590 
0.9749362 	 1.023910 
0.9749502 	 1.009420 
0.9749642 	 1.035590 
0.9749781 	 1.065590 
0.9749921 	 1.063990 
0.9750060 	 1.021960 
0.9750200 	 0.984521 
0.9750340 	 1.022680 
0.9750479 	 1.050340 
0.9750619 	 1.034530 
0.9750758 	 1.030030 
0.9750899 	 1.011700 
0.9751038 	 0.991073 
0.9751177 	 0.989127 
0.9751317 	 1.035460 
0.9751456 	 0.996574 
0.9751597 	 0.988371 
0.9751736 	 0.950326 
0.9751875 	 0.915429 
0.9752015 	 0.958983 
0.9752154 	 1.062210 
0.9752294 	 1.185420 
0.9752434 	 1.186200 
0.9752573 	 1.190080 
0.9752713 	 1.051420 
0.9752852 	 1.021770 
0.9752992 	 1.016820 
0.9753132 	 1.033990 
0.9753271 	 1.043550 
0.9753411 	 1.047550 
0.9753551 	 1.051900 
0.9753690 	 1.022810 
0.9753830 	 0.948208 
0.9753969 	 0.925508 
0.9754109 	 0.895941 
0.9754249 	 0.864995 
0.9754388 	 0.911073 
0.9754528 	 0.955488 
0.9754667 	 0.993850 
0.9754807 	 0.980278 
0.9754947 	 0.984540 
0.9755086 	 1.003230 
0.9755226 	 0.992309 
0.9755365 	 0.973400 
0.9755505 	 0.999418 
0.9755645 	 1.015400 
0.9755784 	 1.012740 
0.9755924 	 1.068500 
0.9756063 	 0.992497 
0.9756203 	 0.978459 
0.9756343 	 0.954758 
0.9756482 	 0.960688 
0.9756622 	 0.991021 
0.9756761 	 1.047550 
0.9756901 	 1.065280 
0.9757041 	 1.045130 
0.9757180 	 1.021110 
0.9757320 	 1.043200 
0.9757459 	 1.108050 
0.9757599 	 0.988401 
0.9757739 	 1.010020 
0.9757878 	 1.000050 
0.9758018 	 0.979500 
0.9758157 	 1.003260 
0.9758297 	 1.020360 
0.9758437 	 1.038390 
0.9758576 	 1.024130 
0.9758716 	 1.000880 
0.9758856 	 1.017220 
0.9758995 	 0.996036 
0.9759135 	 1.040570 
0.9759274 	 1.028490 
0.9759414 	 0.991684 
0.9759554 	 0.988079 
0.9759693 	 0.993361 
0.9759833 	 1.012060 
0.9759972 	 0.985226 
0.9760112 	 0.947656 
0.9760252 	 0.896488 
0.9760391 	 0.918354 
0.9760531 	 0.963618 
0.9760670 	 1.098580 
0.9760809 	 1.078780 
0.9760950 	 1.016610 
0.9761089 	 1.014600 
0.9761229 	 1.010420 
0.9761368 	 1.027040 
0.9761507 	 0.985940 
0.9761648 	 0.992398 
0.9761787 	 0.999674 
0.9761926 	 0.985601 
0.9762066 	 0.968680 
0.9762206 	 0.988067 
0.9762346 	 0.999643 
0.9762485 	 1.038300 
0.9762625 	 1.062080 
0.9762764 	 1.019650 
0.9762904 	 0.979329 
0.9763044 	 0.974687 
0.9763183 	 0.968287 
0.9763323 	 0.988381 
0.9763462 	 0.998396 
0.9763602 	 0.985872 
0.9763742 	 1.015170 
0.9763881 	 1.050530 
0.9764020 	 1.055480 
0.9764160 	 1.025090 
0.9764300 	 0.915556 
0.9764439 	 0.873713 
0.9764579 	 0.845361 
0.9764718 	 0.829242 
0.9764858 	 0.848241 
0.9764998 	 0.860782 
0.9765137 	 0.850924 
0.9765277 	 0.859161 
0.9765416 	 0.888403 
0.9765556 	 0.893880 
0.9765696 	 0.995023 
0.9765835 	 1.084220 
0.9765975 	 1.039090 
0.9766114 	 1.030680 
0.9766254 	 1.020430 
0.9766394 	 1.057300 
0.9766533 	 1.065110 
0.9766673 	 1.063090 
0.9766812 	 1.098980 
0.9766952 	 1.021610 
0.9767092 	 1.006570 
0.9767231 	 0.980882 
0.9767371 	 0.998507 
0.9767511 	 0.995747 
0.9767650 	 1.009370 
0.9767790 	 1.013340 
0.9767929 	 1.029730 
0.9768069 	 0.995537 
0.9768209 	 0.982903 
0.9768348 	 1.057760 
0.9768488 	 1.037080 
0.9768627 	 1.044860 
0.9768767 	 1.035450 
0.9768907 	 1.019470 
0.9769046 	 1.026310 
0.9769186 	 1.035530 
0.9769325 	 1.045440 
0.9769465 	 1.024860 
0.9769605 	 0.979430 
0.9769744 	 0.995073 
0.9769884 	 1.010870 
0.9770023 	 0.998853 
0.9770163 	 1.013190 
0.9770303 	 1.026510 
0.9770442 	 1.056400 
0.9770582 	 1.046140 
0.9770721 	 1.028290 
0.9770861 	 0.988132 
0.9771001 	 0.975423 
0.9771140 	 0.969240 
0.9771280 	 0.922782 
0.9771419 	 0.899133 
0.9771559 	 0.937041 
0.9771699 	 0.962594 
0.9771838 	 0.998854 
0.9771978 	 1.032630 
0.9772117 	 1.034860 
0.9772257 	 1.077440 
0.9772397 	 1.015180 
0.9772536 	 1.037320 
0.9772676 	 0.998676 
0.9772816 	 0.995075 
0.9772955 	 0.991237 
0.9773095 	 1.035520 
0.9773234 	 1.113270 
0.9773374 	 1.058980 
0.9773514 	 1.002970 
0.9773653 	 1.036070 
0.9773793 	 1.068780 
0.9773932 	 0.983007 
0.9774072 	 0.974486 
0.9774212 	 0.979376 
0.9774351 	 1.004040 
0.9774491 	 1.041790 
0.9774630 	 1.011890 
0.9774770 	 1.026430 
0.9774910 	 0.997946 
0.9775049 	 0.999618 
0.9775189 	 1.009680 
0.9775328 	 1.010380 
0.9775468 	 0.998616 
0.9775608 	 1.022080 
0.9775747 	 1.039080 
0.9775886 	 1.027840 
0.9776026 	 1.029010 
0.9776166 	 1.016310 
0.9776306 	 0.990631 
0.9776445 	 0.971123 
0.9776584 	 0.981692 
0.9776724 	 0.986722 
0.9776864 	 1.020090 
0.9777003 	 1.041150 
0.9777143 	 1.042380 
0.9777282 	 1.036250 
0.9777422 	 1.014950 
0.9777562 	 1.012690 
0.9777702 	 1.005150 
0.9777841 	 1.001180 
0.9777980 	 0.995830 
0.9778120 	 0.990983 
0.9778260 	 0.997283 
0.9778400 	 1.016730 
0.9778539 	 1.031340 
0.9778678 	 1.030920 
0.9778819 	 1.015800 
0.9778958 	 0.990795 
0.9779097 	 1.009720 
0.9779237 	 1.014630 
0.9779376 	 0.974824 
0.9779516 	 0.969983 
0.9779656 	 1.002510 
0.9779795 	 1.034130 
0.9779935 	 1.056760 
0.9780074 	 1.043320 
0.9780214 	 1.035070 
0.9780354 	 1.009790 
0.9780493 	 1.011590 
0.9780633 	 1.010510 
0.9780772 	 0.984721 
0.9780912 	 0.988860 
0.9781052 	 0.993658 
0.9781191 	 0.990554 
0.9781331 	 0.990228 
0.9781471 	 0.984648 
0.9781610 	 0.988869 
0.9781750 	 0.989248 
0.9781889 	 0.978336 
0.9782029 	 0.950858 
0.9782169 	 0.957481 
0.9782308 	 0.991886 
0.9782448 	 1.033100 
0.9782587 	 1.036890 
0.9782727 	 1.011510 
0.9782867 	 0.995795 
0.9783006 	 1.014400 
0.9783146 	 1.007610 
0.9783285 	 0.999718 
0.9783425 	 0.995122 
0.9783565 	 1.002170 
0.9783704 	 1.022300 
0.9783844 	 1.042810 
0.9783983 	 1.022940 
0.9784123 	 0.997376 
0.9784263 	 0.971029 
0.9784402 	 0.896218 
0.9784542 	 0.834900 
0.9784681 	 0.797374 
0.9784821 	 0.778174 
0.9784961 	 0.772667 
0.9785100 	 0.802005 
0.9785240 	 0.877968 
0.9785379 	 1.067680 
0.9785519 	 1.113420 
0.9785659 	 1.090450 
0.9785798 	 1.030840 
0.9785938 	 1.006810 
0.9786077 	 0.987530 
0.9786217 	 0.991039 
0.9786357 	 1.014900 
0.9786496 	 1.046330 
0.9786636 	 1.032030 
0.9786775 	 1.009670 
0.9786915 	 0.986269 
0.9787055 	 0.992328 
0.9787194 	 0.994188 
0.9787334 	 0.996683 
0.9787474 	 0.998457 
0.9787613 	 0.982442 
0.9787753 	 0.979121 
0.9787892 	 0.982533 
0.9788032 	 0.976248 
0.9788172 	 0.989016 
0.9788311 	 0.987765 
0.9788451 	 0.992024 
0.9788590 	 0.955988 
0.9788729 	 0.910472 
0.9788870 	 0.883848 
0.9789009 	 0.891301 
0.9789149 	 0.937159 
0.9789288 	 0.986272 
0.9789427 	 0.997459 
0.9789568 	 0.987506 
0.9789707 	 0.958030 
0.9789847 	 0.963660 
0.9789986 	 0.971100 
0.9790126 	 0.974631 
0.9790266 	 1.010980 
0.9790405 	 1.021000 
0.9790545 	 1.040800 
0.9790684 	 1.026890 
0.9790824 	 1.003950 
0.9790963 	 0.991243 
0.9791103 	 1.016300 
0.9791243 	 1.021120 
0.9791382 	 0.984864 
0.9791522 	 1.003350 
0.9791661 	 1.005700 
0.9791801 	 1.030000 
0.9791941 	 1.026940 
0.9792080 	 1.037970 
0.9792220 	 1.003840 
0.9792359 	 0.994274 
0.9792499 	 0.990372 
0.9792638 	 0.987146 
0.9792779 	 0.979430 
0.9792918 	 0.994793 
0.9793057 	 1.013440 
0.9793197 	 1.028420 
0.9793336 	 1.043850 
0.9793477 	 1.005800 
0.9793616 	 0.949511 
0.9793755 	 0.963731 
0.9793895 	 0.998315 
0.9794034 	 1.028130 
0.9794174 	 1.030210 
0.9794314 	 1.027020 
0.9794453 	 1.038460 
0.9794593 	 1.045020 
0.9794732 	 1.030870 
0.9794872 	 1.024980 
0.9795012 	 1.033410 
0.9795151 	 1.010290 
0.9795291 	 0.998742 
0.9795431 	 0.983524 
0.9795570 	 0.991226 
0.9795710 	 0.992909 
0.9795849 	 0.972395 
0.9795989 	 0.936018 
0.9796129 	 0.931239 
0.9796268 	 0.997506 
0.9796408 	 1.068120 
0.9796547 	 1.064880 
0.9796687 	 1.014250 
0.9796827 	 0.995462 
0.9796966 	 0.981727 
0.9797106 	 1.021760 
0.9797245 	 1.034410 
0.9797385 	 1.039570 
0.9797525 	 1.015890 
0.9797664 	 1.001400 
0.9797804 	 0.987047 
0.9797943 	 0.984091 
0.9798083 	 0.982509 
0.9798223 	 0.977989 
0.9798362 	 1.010090 
0.9798502 	 1.027460 
0.9798641 	 1.044210 
0.9798781 	 1.033700 
0.9798921 	 1.002820 
0.9799060 	 0.992829 
0.9799200 	 0.997538 
0.9799339 	 0.985003 
0.9799479 	 0.977053 
0.9799619 	 0.982235 
0.9799758 	 0.998406 
0.9799898 	 1.018960 
0.9800037 	 1.030870 
0.9800177 	 1.031410 
0.9800317 	 1.020060 
0.9800456 	 1.017420 
0.9800596 	 1.007740 
0.9800735 	 0.989282 
0.9800875 	 0.985542 
0.9801015 	 0.990076 
0.9801154 	 0.994851 
0.9801294 	 0.979622 
0.9801434 	 0.937025 
0.9801573 	 0.890330 
0.9801713 	 0.843162 
0.9801852 	 0.868182 
0.9801992 	 0.881115 
0.9802132 	 0.888179 
0.9802271 	 0.890989 
0.9802411 	 0.941818 
0.9802550 	 1.015500 
0.9802690 	 1.045930 
0.9802830 	 1.036460 
0.9802969 	 1.002580 
0.9803109 	 1.018610 
0.9803248 	 1.020440 
0.9803388 	 0.991624 
0.9803528 	 0.975354 
0.9803667 	 0.980115 
0.9803806 	 0.991303 
0.9803946 	 1.000650 
0.9804086 	 1.020320 
0.9804226 	 0.984832 
0.9804365 	 0.948886 
0.9804504 	 0.949715 
0.9804644 	 0.988661 
0.9804784 	 1.064310 
0.9804924 	 1.068380 
0.9805063 	 1.020000 
0.9805202 	 1.007000 
0.9805342 	 1.017520 
0.9805482 	 1.026200 
0.9805622 	 1.024310 
0.9805761 	 1.004640 
0.9805900 	 0.987404 
0.9806040 	 0.981448 
0.9806180 	 0.983731 
0.9806320 	 1.003240 
0.9806459 	 1.025800 
0.9806598 	 1.031060 
0.9806738 	 1.028430 
0.9806878 	 1.019360 
0.9807017 	 1.013740 
0.9807157 	 1.004700 
0.9807296 	 1.004120 
0.9807436 	 0.989452 
0.9807576 	 0.975908 
0.9807715 	 0.969072 
0.9807855 	 0.989817 
0.9807994 	 1.010550 
0.9808134 	 1.036080 
0.9808274 	 1.023070 
0.9808413 	 1.002210 
0.9808553 	 1.006670 
0.9808692 	 1.012050 
0.9808832 	 0.999627 
0.9808972 	 0.987594 
0.9809111 	 0.991088 
0.9809251 	 1.011320 
0.9809390 	 1.018350 
0.9809530 	 1.026400 
0.9809670 	 1.017840 
0.9809809 	 1.010080 
0.9809949 	 1.012500 
0.9810089 	 0.999274 
0.9810228 	 0.995291 
0.9810368 	 0.987391 
0.9810507 	 0.995819 
0.9810647 	 1.020390 
0.9810787 	 1.033230 
0.9810926 	 1.009420 
0.9811066 	 1.016380 
0.9811205 	 0.997745 
0.9811345 	 0.968019 
0.9811485 	 0.973351 
0.9811624 	 0.959108 
0.9811764 	 0.967870 
0.9811903 	 0.991358 
0.9812043 	 1.011350 
0.9812183 	 1.031680 
0.9812322 	 1.024250 
0.9812462 	 1.011780 
0.9812601 	 0.973670 
0.9812741 	 0.960503 
0.9812881 	 0.926185 
0.9813020 	 0.932966 
0.9813160 	 0.949399 
0.9813299 	 0.997774 
0.9813439 	 1.027800 
0.9813579 	 1.013590 
0.9813718 	 1.018010 
0.9813858 	 0.990757 
0.9813997 	 0.995678 
0.9814137 	 1.010790 
0.9814277 	 1.003570 
0.9814416 	 1.007270 
0.9814556 	 1.021570 
0.9814695 	 1.029610 
0.9814835 	 1.036740 
0.9814975 	 1.019120 
0.9815114 	 1.000430 
0.9815254 	 0.994230 
0.9815394 	 0.998643 
0.9815533 	 0.998990 
0.9815673 	 0.989311 
0.9815812 	 0.999137 
0.9815952 	 1.009220 
0.9816092 	 1.004000 
0.9816231 	 0.998056 
0.9816371 	 0.996280 
0.9816510 	 0.989948 
0.9816650 	 0.988164 
0.9816790 	 0.978744 
0.9816929 	 0.988826 
0.9817069 	 0.974981 
0.9817208 	 0.976272 
0.9817347 	 0.986176 
0.9817488 	 1.010610 
0.9817627 	 1.025830 
0.9817767 	 0.994370 
0.9817906 	 0.984701 
0.9818046 	 0.983745 
0.9818186 	 0.984077 
0.9818325 	 1.001560 
0.9818465 	 1.003390 
0.9818604 	 0.995315 
0.9818744 	 1.007300 
0.9818883 	 1.013330 
0.9819023 	 1.004860 
0.9819163 	 0.991209 
0.9819302 	 0.972798 
0.9819442 	 0.969290 
0.9819581 	 0.969196 
0.9819721 	 0.977223 
0.9819861 	 0.994072 
0.9820000 	 1.007480 
0.9820140 	 1.021530 
0.9820279 	 1.009560 
0.9820419 	 0.977591 
0.9820558 	 0.950240 
0.9820699 	 0.971586 
0.9820838 	 0.981098 
0.9820977 	 1.001010 
0.9821117 	 1.006060 
0.9821256 	 1.017640 
0.9821397 	 1.019600 
0.9821536 	 1.013600 
0.9821675 	 1.004470 
0.9821815 	 0.965554 
0.9821954 	 0.955065 
0.9822094 	 0.967302 
0.9822234 	 0.984271 
0.9822373 	 0.999172 
0.9822513 	 0.983856 
0.9822652 	 0.995607 
0.9822792 	 1.003160 
0.9822932 	 1.006980 
0.9823071 	 1.007370 
0.9823211 	 0.991577 
0.9823351 	 0.962770 
0.9823490 	 0.962831 
0.9823630 	 0.962184 
0.9823769 	 0.977199 
0.9823909 	 0.995764 
0.9824049 	 1.009550 
0.9824188 	 1.020590 
0.9824328 	 1.015550 
0.9824467 	 1.000780 
0.9824607 	 0.954634 
0.9824747 	 0.963708 
0.9824886 	 0.966892 
0.9825026 	 1.006500 
0.9825165 	 1.007070 
0.9825305 	 1.023070 
0.9825445 	 1.011580 
0.9825584 	 1.011300 
0.9825724 	 1.005460 
0.9825863 	 0.984526 
0.9826003 	 0.974598 
0.9826143 	 0.962430 
0.9826282 	 0.974845 
0.9826422 	 0.984629 
0.9826561 	 0.990286 
0.9826701 	 1.001380 
0.9826841 	 0.994280 
0.9826980 	 0.988816 
0.9827120 	 0.975975 
0.9827259 	 0.968929 
0.9827399 	 0.957675 
0.9827539 	 0.955612 
0.9827678 	 0.983256 
0.9827818 	 0.976549 
0.9827957 	 0.993035 
0.9828097 	 1.001960 
0.9828237 	 1.013970 
0.9828376 	 0.981993 
0.9828516 	 0.952601 
0.9828655 	 0.952374 
0.9828795 	 0.950830 
0.9828935 	 1.009510 
0.9829074 	 1.023470 
0.9829214 	 1.006650 
0.9829354 	 1.013870 
0.9829493 	 1.007660 
0.9829633 	 1.042560 
0.9829772 	 1.040010 
0.9829912 	 1.025490 
0.9830052 	 0.994233 
0.9830191 	 0.972934 
0.9830331 	 0.965648 
0.9830470 	 0.982159 
0.9830610 	 1.002100 
0.9830750 	 1.013580 
0.9830889 	 1.022100 
0.9831029 	 1.018190 
0.9831168 	 1.008340 
0.9831308 	 0.973387 
0.9831448 	 0.962815 
0.9831587 	 0.954338 
0.9831727 	 0.959181 
0.9831866 	 1.000940 
0.9832006 	 1.008640 
0.9832146 	 1.031260 
0.9832285 	 1.059690 
0.9832424 	 1.063990 
0.9832564 	 1.019530 
0.9832704 	 0.996396 
0.9832844 	 0.974847 
0.9832983 	 0.949497 
0.9833122 	 0.972787 
0.9833262 	 1.000150 
0.9833402 	 1.019960 
0.9833542 	 1.027030 
0.9833681 	 1.025430 
0.9833821 	 1.007870 
0.9833960 	 0.983567 
0.9834100 	 0.975246 
0.9834240 	 0.963402 
0.9834379 	 0.948657 
0.9834518 	 0.975171 
0.9834658 	 0.991466 
0.9834798 	 0.992161 
0.9834938 	 1.003260 
0.9835077 	 1.001460 
0.9835216 	 1.008050 
0.9835356 	 1.005940 
0.9835496 	 0.968517 
0.9835635 	 0.928706 
0.9835775 	 0.905962 
0.9835914 	 0.908484 
0.9836054 	 0.940189 
0.9836194 	 0.996622 
0.9836333 	 1.049910 
0.9836473 	 1.043180 
0.9836612 	 1.028950 
0.9836752 	 1.000010 
0.9836892 	 0.964591 
0.9837031 	 0.945728 
0.9837171 	 0.948303 
0.9837310 	 0.983793 
0.9837450 	 1.008920 
0.9837590 	 1.031700 
0.9837729 	 1.058730 
0.9837869 	 1.057040 
0.9838009 	 1.022070 
0.9838148 	 0.997205 
0.9838288 	 0.965659 
0.9838427 	 0.949498 
0.9838567 	 0.951777 
0.9838707 	 0.972288 
0.9838846 	 1.002680 
0.9838986 	 1.029200 
0.9839125 	 1.042570 
0.9839265 	 1.059960 
0.9839405 	 1.012340 
0.9839544 	 0.968445 
0.9839684 	 0.928098 
0.9839823 	 0.947019 
0.9839963 	 0.940081 
0.9840103 	 0.955490 
0.9840242 	 0.997200 
0.9840382 	 1.033460 
0.9840521 	 1.056360 
0.9840661 	 1.052010 
0.9840801 	 1.004530 
0.9840940 	 0.950712 
0.9841080 	 0.909811 
0.9841219 	 0.905337 
0.9841359 	 0.928141 
0.9841499 	 0.960789 
0.9841638 	 0.995227 
0.9841778 	 1.042770 
0.9841917 	 1.061470 
0.9842057 	 1.038570 
0.9842197 	 1.014610 
0.9842336 	 0.968623 
0.9842476 	 0.904673 
0.9842615 	 0.901057 
0.9842755 	 0.931526 
0.9842895 	 0.975233 
0.9843034 	 1.018370 
0.9843174 	 1.044150 
0.9843314 	 1.040040 
0.9843453 	 1.039030 
0.9843593 	 1.011800 
0.9843732 	 0.997121 
0.9843872 	 0.943338 
0.9844012 	 0.912009 
0.9844151 	 0.910448 
0.9844291 	 0.977273 
0.9844430 	 0.991655 
0.9844570 	 1.057480 
0.9844710 	 1.061000 
0.9844849 	 1.045540 


==> anc/HD75935/HD75935_79.dat <==
0.9583622 	 0.890288 
0.9583759 	 1.021460 
0.9583895 	 1.293260 
0.9584032 	 1.338760 
0.9584169 	 1.433050 
0.9584306 	 1.333440 
0.9584443 	 1.195700 
0.9584580 	 1.343510 
0.9584717 	 1.261920 
0.9584854 	 1.219290 
0.9584991 	 1.243250 
0.9585127 	 1.228620 
0.9585264 	 1.216860 
0.9585401 	 1.229310 
0.9585538 	 1.094420 
0.9585675 	 1.120230 
0.9585812 	 1.129650 
0.9585949 	 1.194480 
0.9586086 	 1.120860 
0.9586223 	 1.299210 
0.9586359 	 1.392230 
0.9586496 	 1.276740 
0.9586633 	 1.203350 
0.9586770 	 1.033500 
0.9586907 	 0.918136 
0.9587044 	 1.216420 
0.9587181 	 1.098040 
0.9587318 	 1.042880 
0.9587455 	 1.140100 
0.9587592 	 1.228660 
0.9587728 	 1.251010 
0.9587866 	 1.180550 
0.9588003 	 1.100800 
0.9588139 	 1.214230 
0.9588276 	 1.165380 
0.9588413 	 1.125680 
0.9588550 	 1.029760 
0.9588687 	 1.216040 
0.9588824 	 1.144770 
0.9588960 	 1.108900 
0.9589098 	 1.108230 
0.9589235 	 1.176340 
0.9589371 	 1.168930 
0.9589508 	 1.044980 
0.9589645 	 1.005300 
0.9589782 	 1.087870 
0.9589919 	 1.081070 
0.9590056 	 1.141070 
0.9590192 	 1.194060 
0.9590329 	 1.258660 
0.9590467 	 1.097580 
0.9590604 	 1.099870 
0.9590740 	 1.081890 
0.9590877 	 0.938674 
0.9591014 	 0.969976 
0.9591151 	 1.045550 
0.9591288 	 1.127900 
0.9591425 	 1.096970 
0.9591562 	 1.098130 
0.9591699 	 1.052250 
0.9591836 	 0.963652 
0.9591972 	 1.163080 
0.9592109 	 1.262680 
0.9592246 	 1.539390 
0.9592383 	 1.296240 
0.9592520 	 1.150690 
0.9592657 	 1.070640 
0.9592794 	 1.024900 
0.9592931 	 0.970986 
0.9593068 	 1.057610 
0.9593204 	 1.121690 
0.9593341 	 1.156010 
0.9593478 	 1.283990 
0.9593615 	 1.148070 
0.9593752 	 1.034070 
0.9593889 	 1.054040 
0.9594026 	 1.091080 
0.9594163 	 1.223690 
0.9594300 	 1.227250 
0.9594437 	 1.115570 
0.9594573 	 0.967664 
0.9594710 	 0.993551 
0.9594848 	 1.027170 
0.9594984 	 1.049740 
0.9595121 	 0.919464 
0.9595258 	 0.892916 
0.9595395 	 1.101190 
0.9595532 	 1.291500 
0.9595669 	 1.271390 
0.9595805 	 1.158930 
0.9595942 	 1.091620 
0.9596080 	 1.092240 
0.9596216 	 1.215840 
0.9596353 	 1.043490 
0.9596490 	 1.062270 
0.9596627 	 1.040550 
0.9596764 	 1.078500 
0.9596901 	 1.030910 
0.9597037 	 1.059660 
0.9597174 	 1.025350 
0.9597312 	 1.049110 
0.9597449 	 0.996578 
0.9597585 	 1.066050 
0.9597722 	 1.111320 
0.9597859 	 1.132700 
0.9597996 	 1.132440 
0.9598133 	 1.074790 
0.9598270 	 1.107650 
0.9598407 	 1.119040 
0.9598544 	 0.993700 
0.9598681 	 1.003700 
0.9598817 	 1.073480 
0.9598954 	 1.021120 
0.9599091 	 1.022250 
0.9599228 	 1.085470 
0.9599365 	 1.140580 
0.9599502 	 1.222700 
0.9599639 	 1.151760 
0.9599776 	 0.985893 
0.9599913 	 0.993277 
0.9600049 	 0.986742 
0.9600186 	 0.973800 
0.9600323 	 0.931087 
0.9600460 	 0.994559 
0.9600597 	 0.963129 
0.9600734 	 0.969618 
0.9600871 	 1.002060 
0.9601008 	 1.041200 
0.9601145 	 1.079540 
0.9601282 	 0.908383 
0.9601418 	 0.966778 
0.9601555 	 0.880732 
0.9601693 	 0.965849 
0.9601829 	 1.124920 
0.9601966 	 1.255280 
0.9602103 	 1.185760 
0.9602240 	 1.159370 
0.9602377 	 1.115790 
0.9602514 	 1.054250 
0.9602650 	 1.005890 
0.9602787 	 0.982720 
0.9602925 	 1.031750 
0.9603061 	 1.036170 
0.9603198 	 1.033130 
0.9603335 	 1.074230 
0.9603472 	 1.089940 
0.9603609 	 1.069070 
0.9603746 	 1.048350 
0.9603882 	 0.973036 
0.9604019 	 0.972778 
0.9604157 	 0.976606 
0.9604294 	 0.952349 
0.9604430 	 0.987446 
0.9604567 	 1.013020 
0.9604704 	 1.060740 
0.9604841 	 1.060430 
0.9604978 	 0.998365 
0.9605115 	 1.018460 
0.9605252 	 1.003260 
0.9605389 	 1.003960 
0.9605526 	 1.017620 
0.9605662 	 1.122860 
0.9605799 	 1.064260 
0.9605936 	 1.070340 
0.9606073 	 1.163220 
0.9606210 	 1.091250 
0.9606347 	 1.053720 
0.9606484 	 1.038590 
0.9606621 	 1.033440 
0.9606758 	 0.988082 
0.9606894 	 0.968476 
0.9607031 	 0.960733 
0.9607168 	 0.978333 
0.9607305 	 0.995244 
0.9607442 	 0.989159 
0.9607579 	 1.001870 
0.9607716 	 0.880451 
0.9607853 	 0.845284 
0.9607990 	 0.913199 
0.9608127 	 1.093790 
0.9608263 	 1.195430 
0.9608400 	 1.182760 
0.9608538 	 1.096490 
0.9608674 	 1.034770 
0.9608811 	 1.095950 
0.9608948 	 0.958891 
0.9609085 	 1.052150 
0.9609222 	 1.097760 
0.9609359 	 1.088580 
0.9609495 	 1.072100 
0.9609633 	 1.057920 
0.9609770 	 1.093020 
0.9609906 	 0.990917 
0.9610043 	 0.982107 
0.9610180 	 0.990281 
0.9610317 	 0.999480 
0.9610454 	 1.000320 
0.9610591 	 0.979979 
0.9610727 	 0.960216 
0.9610865 	 1.044770 
0.9611002 	 1.076290 
0.9611139 	 1.093150 
0.9611275 	 1.063180 
0.9611412 	 1.028450 
0.9611549 	 1.012980 
0.9611686 	 0.999308 
0.9611823 	 0.949834 
0.9611960 	 0.992635 
0.9612097 	 0.983331 
0.9612234 	 1.028180 
0.9612371 	 1.052540 
0.9612507 	 1.055780 
0.9612644 	 1.031090 
0.9612781 	 1.008220 
0.9612918 	 0.989606 
0.9613055 	 1.045320 
0.9613192 	 1.072670 
0.9613329 	 1.011680 
0.9613466 	 1.036000 
0.9613603 	 1.096010 
0.9613739 	 1.056830 
0.9613876 	 1.001810 
0.9614013 	 1.072570 
0.9614151 	 1.047700 
0.9614287 	 0.990031 
0.9614424 	 0.965455 
0.9614561 	 0.971281 
0.9614698 	 1.033460 
0.9614835 	 1.083900 
0.9614972 	 1.031130 
0.9615108 	 1.000740 
0.9615246 	 0.958694 
0.9615383 	 0.981214 
0.9615519 	 1.027590 
0.9615656 	 0.991749 
0.9615793 	 0.988752 
0.9615930 	 1.030840 
0.9616067 	 1.071450 
0.9616204 	 1.110010 
0.9616340 	 1.071800 
0.9616478 	 1.028250 
0.9616615 	 0.937520 
0.9616751 	 0.978528 
0.9616888 	 0.922180 
0.9617025 	 0.965975 
0.9617162 	 1.007530 
0.9617299 	 1.025400 
0.9617436 	 1.018310 
0.9617573 	 1.002770 
0.9617710 	 0.966875 
0.9617847 	 0.939745 
0.9617984 	 1.000950 
0.9618120 	 0.998683 
0.9618257 	 0.964446 
0.9618394 	 1.030600 
0.9618531 	 1.051880 
0.9618668 	 1.051230 
0.9618805 	 1.057770 
0.9618942 	 1.030350 
0.9619079 	 1.007440 
0.9619216 	 1.005840 
0.9619352 	 0.980853 
0.9619489 	 0.995601 
0.9619626 	 1.026130 
0.9619763 	 1.054320 
0.9619900 	 1.059220 
0.9620037 	 1.098830 
0.9620174 	 1.063230 
0.9620311 	 1.073420 
0.9620448 	 1.024190 
0.9620584 	 0.945595 
0.9620721 	 0.961180 
0.9620858 	 0.940042 
0.9620996 	 1.025450 
0.9621132 	 1.119410 
0.9621269 	 1.132950 
0.9621406 	 1.156550 
0.9621543 	 1.087680 
0.9621680 	 1.024410 
0.9621817 	 0.949187 
0.9621953 	 0.911520 
0.9622091 	 0.900463 
0.9622228 	 0.863244 
0.9622364 	 0.925215 
0.9622501 	 0.965974 
0.9622638 	 0.959311 
0.9622775 	 0.960530 
0.9622912 	 1.053080 
0.9623049 	 1.039020 
0.9623185 	 1.086910 
0.9623323 	 1.050760 
0.9623460 	 1.007760 
0.9623596 	 0.964245 
0.9623733 	 0.911747 
0.9623870 	 0.869276 
0.9624007 	 0.887485 
0.9624144 	 1.064960 
0.9624281 	 1.338580 
0.9624418 	 1.258430 
0.9624554 	 1.081250 
0.9624692 	 1.040800 
0.9624829 	 1.056580 
0.9624965 	 1.067650 
0.9625102 	 1.050840 
0.9625239 	 0.981807 
0.9625376 	 0.960720 
0.9625513 	 0.919541 
0.9625650 	 0.944299 
0.9625786 	 1.075750 
0.9625924 	 1.095900 
0.9626061 	 1.046170 
0.9626197 	 1.033660 
0.9626334 	 1.029120 
0.9626471 	 1.049460 
0.9626608 	 1.031970 
0.9626745 	 0.992328 
0.9626882 	 0.934831 
0.9627019 	 0.916219 
0.9627156 	 0.950665 
0.9627293 	 0.979843 
0.9627429 	 0.973148 
0.9627566 	 0.980915 
0.9627703 	 0.928308 
0.9627841 	 0.883619 
0.9627977 	 0.814385 
0.9628114 	 0.873163 
0.9628251 	 0.892357 
0.9628388 	 0.945141 
0.9628525 	 0.952244 
0.9628662 	 0.992662 
0.9628798 	 1.071260 
0.9628935 	 0.971591 
0.9629072 	 0.927167 
0.9629209 	 1.000670 
0.9629346 	 1.192040 
0.9629483 	 1.300440 
0.9629620 	 1.152220 
0.9629757 	 1.037230 
0.9629894 	 1.014120 
0.9630030 	 1.013480 
0.9630167 	 1.027760 
0.9630305 	 1.064500 
0.9630441 	 1.065470 
0.9630578 	 1.045700 
0.9630715 	 0.974887 
0.9630852 	 0.939434 
0.9630989 	 0.992974 
0.9631126 	 1.019520 
0.9631263 	 0.986465 
0.9631399 	 0.971540 
0.9631537 	 1.013830 
0.9631674 	 1.060990 
0.9631810 	 1.017180 
0.9631947 	 0.983059 
0.9632084 	 0.992266 
0.9632221 	 0.979370 
0.9632358 	 1.023820 
0.9632495 	 1.006600 
0.9632631 	 0.994789 
0.9632769 	 0.996498 
0.9632906 	 1.030090 
0.9633042 	 1.027670 
0.9633179 	 1.012350 
0.9633316 	 1.018450 
0.9633453 	 1.034300 
0.9633590 	 1.019550 
0.9633727 	 1.009960 
0.9633864 	 1.045590 
0.9634001 	 1.007520 
0.9634138 	 1.058110 
0.9634274 	 1.048480 
0.9634411 	 1.026630 
0.9634548 	 1.016160 
0.9634685 	 1.008370 
0.9634822 	 1.038160 
0.9634959 	 0.990238 
0.9635096 	 1.008930 
0.9635233 	 1.022800 
0.9635370 	 0.942057 
0.9635507 	 0.902222 
0.9635643 	 0.886329 
0.9635780 	 0.935747 
0.9635917 	 0.973083 
0.9636054 	 0.945331 
0.9636191 	 1.005230 
0.9636328 	 1.005110 
0.9636465 	 1.033860 
0.9636602 	 1.051130 
0.9636739 	 1.045390 
0.9636875 	 1.064380 
0.9637012 	 1.003860 
0.9637150 	 1.069240 
0.9637286 	 1.017020 
0.9637423 	 1.035110 
0.9637560 	 1.016960 
0.9637697 	 0.986119 
0.9637834 	 1.011240 
0.9637971 	 1.008360 
0.9638108 	 1.001570 
0.9638245 	 1.018740 
0.9638382 	 1.040530 
0.9638519 	 0.993364 
0.9638655 	 0.982982 
0.9638792 	 0.947753 
0.9638929 	 0.918004 
0.9639066 	 0.935146 
0.9639203 	 0.959706 
0.9639340 	 0.946900 
0.9639477 	 0.879592 
0.9639614 	 0.792387 
0.9639751 	 0.793002 
0.9639887 	 0.829677 
0.9640024 	 0.821257 
0.9640161 	 0.824624 
0.9640298 	 0.894449 
0.9640435 	 1.073770 
0.9640572 	 1.137550 
0.9640709 	 1.186750 
0.9640846 	 1.152820 
0.9640983 	 1.089970 
0.9641119 	 1.022890 
0.9641256 	 1.032730 
0.9641393 	 1.033290 
0.9641530 	 1.034010 
0.9641667 	 1.041460 
0.9641804 	 1.001910 
0.9641941 	 1.048680 
0.9642078 	 1.074860 
0.9642215 	 1.017280 
0.9642352 	 1.065660 
0.9642488 	 1.019110 
0.9642626 	 0.949832 
0.9642762 	 0.961108 
0.9642899 	 0.964709 
0.9643036 	 0.992569 
0.9643173 	 0.989334 
0.9643310 	 1.023380 
0.9643447 	 1.029300 
0.9643584 	 1.029810 
0.9643720 	 1.055640 
0.9643858 	 1.023730 
0.9643995 	 1.007670 
0.9644131 	 1.019850 
0.9644268 	 0.967842 
0.9644405 	 1.034590 
0.9644542 	 1.043400 
0.9644679 	 1.004390 
0.9644816 	 1.003710 
0.9644953 	 1.001430 
0.9645090 	 0.999519 
0.9645227 	 0.969294 
0.9645364 	 0.997945 
0.9645500 	 1.021860 
0.9645637 	 0.950778 
0.9645774 	 0.998394 
0.9645911 	 1.005710 
0.9646048 	 1.067630 
0.9646185 	 1.144520 
0.9646322 	 1.042740 
0.9646459 	 1.048860 
0.9646596 	 1.015290 
0.9646732 	 0.977290 
0.9646869 	 0.957329 
0.9647006 	 0.997217 
0.9647143 	 1.002220 
0.9647280 	 0.999502 
0.9647417 	 0.994511 
0.9647554 	 0.889301 
0.9647691 	 0.925927 
0.9647828 	 0.931044 
0.9647964 	 0.903194 
0.9648101 	 0.857570 
0.9648238 	 0.845626 
0.9648376 	 0.878172 
0.9648512 	 1.034380 
0.9648649 	 1.125190 
0.9648786 	 1.042470 
0.9648923 	 0.932276 
0.9649060 	 0.904816 
0.9649197 	 0.917311 
0.9649333 	 0.897939 
0.9649470 	 1.075370 
0.9649608 	 1.086150 
0.9649744 	 1.013000 
0.9649881 	 0.987643 
0.9650018 	 1.014410 
0.9650155 	 1.039910 
0.9650292 	 0.993362 
0.9650429 	 0.995868 
0.9650565 	 0.980877 
0.9650703 	 0.938944 
0.9650840 	 0.941988 
0.9650976 	 0.970062 
0.9651113 	 0.996958 
0.9651250 	 1.005380 
0.9651387 	 0.955042 
0.9651524 	 0.973443 
0.9651661 	 1.010140 
0.9651798 	 1.039950 
0.9651935 	 1.006420 
0.9652072 	 0.971003 
0.9652209 	 0.971947 
0.9652345 	 1.017600 
0.9652482 	 1.047430 
0.9652619 	 1.040380 
0.9652756 	 1.021640 
0.9652893 	 1.031970 
0.9653030 	 1.014190 
0.9653166 	 0.993099 
0.9653304 	 0.991985 
0.9653441 	 1.011770 
0.9653577 	 1.007020 
0.9653714 	 1.003980 
0.9653851 	 0.997059 
0.9653988 	 1.008510 
0.9654125 	 0.898456 
0.9654262 	 0.858124 
0.9654399 	 0.839198 
0.9654536 	 0.835365 
0.9654673 	 0.914003 
0.9654809 	 0.972557 
0.9654946 	 0.987741 
0.9655083 	 0.978562 
0.9655221 	 0.990544 
0.9655357 	 0.942914 
0.9655494 	 0.990643 
0.9655631 	 1.022770 
0.9655768 	 1.019970 
0.9655905 	 1.039210 
0.9656042 	 1.021060 
0.9656178 	 1.033330 
0.9656315 	 1.025910 
0.9656453 	 1.024840 
0.9656589 	 1.017250 
0.9656726 	 1.018540 
0.9656863 	 1.011920 
0.9657000 	 0.982511 
0.9657137 	 0.943425 
0.9657274 	 0.940462 
0.9657410 	 0.972043 
0.9657547 	 1.028010 
0.9657685 	 1.054630 
0.9657821 	 1.064480 
0.9657958 	 1.054010 
0.9658095 	 1.029920 
0.9658232 	 0.965700 
0.9658369 	 0.923659 
0.9658506 	 0.925374 
0.9658643 	 0.945821 
0.9658779 	 0.994845 
0.9658917 	 1.021460 
0.9659054 	 1.028630 
0.9659190 	 1.037810 
0.9659327 	 0.975035 
0.9659464 	 0.929640 
0.9659601 	 0.867189 
0.9659738 	 0.813670 
0.9659875 	 0.829953 
0.9660011 	 0.871167 
0.9660149 	 0.925110 
0.9660286 	 0.973592 
0.9660422 	 0.996909 
0.9660559 	 1.005300 
0.9660696 	 1.000950 
0.9660833 	 0.993743 
0.9660970 	 0.986907 
0.9661107 	 1.009700 
0.9661244 	 1.019190 
0.9661381 	 1.042760 
0.9661518 	 1.043910 
0.9661654 	 1.009810 
0.9661791 	 1.011680 
0.9661928 	 1.033050 
0.9662065 	 1.023050 
0.9662202 	 0.992859 
0.9662339 	 0.990373 
0.9662476 	 0.976942 
0.9662613 	 1.019990 
0.9662750 	 1.044820 
0.9662887 	 1.038910 
0.9663023 	 1.027860 
0.9663160 	 0.996617 
0.9663297 	 0.956618 
0.9663434 	 0.927861 
0.9663571 	 0.922455 
0.9663708 	 0.961038 
0.9663845 	 1.043360 
0.9663982 	 1.090690 
0.9664119 	 1.060910 
0.9664255 	 1.018220 
0.9664392 	 0.989915 
0.9664530 	 0.976063 
0.9664666 	 0.962704 
0.9664803 	 0.854751 
0.9664940 	 0.783681 
0.9665077 	 0.833520 
0.9665214 	 1.040460 
0.9665351 	 1.240900 
0.9665488 	 1.227940 
0.9665624 	 1.087250 
0.9665762 	 1.008770 
0.9665899 	 0.984546 
0.9666035 	 0.987637 
0.9666172 	 0.991911 
0.9666309 	 0.990946 
0.9666446 	 1.003670 
0.9666583 	 1.002890 
0.9666720 	 0.969262 
0.9666856 	 0.964168 
0.9666994 	 0.953540 
0.9667131 	 0.959062 
0.9667267 	 0.896011 
0.9667404 	 0.925551 
0.9667541 	 0.977622 
0.9667678 	 1.055560 
0.9667815 	 1.071540 
0.9667952 	 1.050900 
0.9668089 	 1.020000 
0.9668226 	 0.990791 
0.9668363 	 0.965604 
0.9668499 	 0.989400 
0.9668636 	 0.984989 
0.9668773 	 0.973606 
0.9668910 	 0.971059 
0.9669047 	 1.002690 
0.9669184 	 1.018170 
0.9669321 	 1.026130 
0.9669458 	 1.018890 
0.9669595 	 0.993596 
0.9669732 	 0.970185 
0.9669868 	 1.001080 
0.9670005 	 0.999112 
0.9670142 	 1.006100 
0.9670279 	 1.021780 
0.9670416 	 1.032800 
0.9670553 	 1.048970 
0.9670690 	 1.007210 
0.9670827 	 1.006120 
0.9670964 	 0.982908 
0.9671100 	 0.986215 
0.9671237 	 1.008000 
0.9671375 	 0.996339 
0.9671511 	 0.956207 
0.9671648 	 0.927618 
0.9671785 	 0.918078 
0.9671922 	 0.923334 
0.9672059 	 0.925596 
0.9672196 	 0.953395 
0.9672333 	 0.980787 
0.9672470 	 0.973758 
0.9672607 	 0.948660 
0.9672744 	 0.946481 
0.9672880 	 1.005660 
0.9673017 	 1.027590 
0.9673154 	 0.990190 
0.9673291 	 0.963276 
0.9673428 	 0.973589 
0.9673565 	 1.097820 
0.9673702 	 1.119180 
0.9673839 	 1.103550 
0.9673976 	 1.042450 
0.9674112 	 0.992333 
0.9674249 	 1.005430 
0.9674386 	 1.009380 
0.9674523 	 0.995283 
0.9674660 	 0.986848 
0.9674797 	 0.967114 
0.9674934 	 1.006800 
0.9675071 	 0.988929 
0.9675208 	 1.007680 
0.9675344 	 0.991266 
0.9675481 	 0.988294 
0.9675618 	 1.014330 
0.9675755 	 1.024550 
0.9675892 	 1.035840 
0.9676029 	 1.011060 
0.9676166 	 1.010710 
0.9676303 	 0.970125 
0.9676440 	 0.935528 
0.9676577 	 0.856940 
0.9676713 	 0.784876 
0.9676850 	 0.777993 
0.9676988 	 0.842643 
0.9677124 	 0.919617 
0.9677261 	 0.975178 
0.9677398 	 0.976492 
0.9677535 	 0.939726 
0.9677672 	 0.959829 
0.9677809 	 0.959680 
0.9677945 	 0.951908 
0.9678083 	 0.967320 
0.9678220 	 0.990578 
0.9678356 	 1.008110 
0.9678493 	 0.991508 
0.9678630 	 0.978988 
0.9678767 	 1.001720 
0.9678904 	 1.002350 
0.9679041 	 0.983854 
0.9679178 	 0.969705 
0.9679315 	 0.975293 
0.9679452 	 0.985720 
0.9679589 	 1.013030 
0.9679725 	 1.015050 
0.9679862 	 1.004550 
0.9679999 	 0.971719 
0.9680136 	 0.966963 
0.9680273 	 0.990782 
0.9680410 	 0.979429 
0.9680547 	 0.967005 
0.9680684 	 0.985843 
0.9680821 	 1.000460 
0.9680957 	 1.010170 
0.9681094 	 0.988248 
0.9681231 	 0.975438 
0.9681368 	 0.964591 
0.9681505 	 0.982152 
0.9681642 	 0.990971 
0.9681779 	 0.962085 
0.9681916 	 0.959466 
0.9682053 	 0.983296 
0.9682189 	 1.006260 
0.9682326 	 0.988329 
0.9682463 	 0.996161 
0.9682601 	 0.964683 
0.9682737 	 0.925225 
0.9682874 	 0.857102 
0.9683011 	 0.835564 
0.9683148 	 0.889516 
0.9683285 	 1.017490 
0.9683422 	 1.107670 
0.9683558 	 1.133600 
0.9683695 	 1.076710 
0.9683833 	 1.059730 
0.9683969 	 1.022090 
0.9684106 	 1.004550 
0.9684243 	 0.983360 
0.9684380 	 0.968649 
0.9684517 	 0.970759 
0.9684654 	 1.010290 
0.9684790 	 1.030630 
0.9684928 	 1.035640 
0.9685065 	 0.998976 
0.9685201 	 0.983018 
0.9685338 	 0.989806 
0.9685475 	 0.966758 
0.9685612 	 0.973647 
0.9685749 	 0.957280 
0.9685886 	 1.010980 
0.9686023 	 1.000000 
0.9686160 	 1.024740 
0.9686297 	 1.016170 
0.9686434 	 0.988518 
0.9686570 	 0.978202 
0.9686707 	 0.970968 
0.9686844 	 0.993760 
0.9686981 	 0.958367 
0.9687118 	 0.956323 
0.9687255 	 0.982275 
0.9687391 	 1.010440 
0.9687529 	 1.017260 
0.9687666 	 1.013910 
0.9687802 	 1.010240 
0.9687939 	 0.988562 
0.9688076 	 0.993249 
0.9688213 	 0.987437 
0.9688350 	 0.981765 
0.9688487 	 0.984982 
0.9688623 	 0.987608 
0.9688761 	 1.016540 
0.9688898 	 0.994283 
0.9689034 	 0.979063 
0.9689171 	 0.987046 
0.9689308 	 0.992868 
0.9689446 	 0.976888 
0.9689582 	 0.947048 
0.9689719 	 0.944158 
0.9689856 	 0.920713 
0.9689993 	 0.890774 
0.9690130 	 0.875354 
0.9690267 	 0.891270 
0.9690403 	 0.897285 
0.9690540 	 0.897701 
0.9690678 	 0.911909 
0.9690814 	 0.958844 
0.9690951 	 0.962629 
0.9691088 	 0.961733 
0.9691225 	 0.993873 
0.9691362 	 1.014170 
0.9691499 	 1.022710 
0.9691635 	 1.005670 
0.9691772 	 0.951199 
0.9691910 	 0.977525 
0.9692046 	 0.982517 
0.9692183 	 0.952611 
0.9692320 	 0.973056 
0.9692457 	 1.005060 
0.9692594 	 1.004050 
0.9692731 	 1.007140 
0.9692868 	 1.030260 
0.9693004 	 0.997333 
0.9693142 	 0.976125 
0.9693279 	 0.980559 
0.9693415 	 0.973417 
0.9693552 	 0.977576 
0.9693689 	 0.985330 
0.9693826 	 1.000570 
0.9693963 	 1.025350 
0.9694100 	 0.998945 
0.9694236 	 0.946739 
0.9694374 	 0.926457 
0.9694511 	 0.916470 
0.9694647 	 0.948400 
0.9694784 	 0.981148 
0.9694921 	 0.969133 
0.9695058 	 0.942479 
0.9695195 	 0.945543 
0.9695332 	 0.958925 
0.9695468 	 0.960367 
0.9695606 	 0.961828 
0.9695743 	 0.937506 
0.9695880 	 0.954373 
0.9696016 	 0.984019 
0.9696153 	 0.978392 
0.9696290 	 1.012040 
0.9696427 	 1.013900 
0.9696564 	 1.034130 
0.9696701 	 1.008960 
0.9696838 	 0.964096 
0.9696975 	 0.903839 
0.9697112 	 0.931914 
0.9697248 	 0.981800 
0.9697385 	 0.980941 
0.9697522 	 0.989023 
0.9697659 	 1.003890 
0.9697796 	 1.008500 
0.9697933 	 1.011930 
0.9698070 	 1.010140 
0.9698207 	 0.978630 
0.9698344 	 0.968689 
0.9698480 	 0.969903 
0.9698617 	 0.969669 
0.9698754 	 0.967307 
0.9698891 	 0.995760 
0.9699028 	 1.008420 
0.9699165 	 1.004690 
0.9699302 	 1.001910 
0.9699439 	 0.991486 
0.9699576 	 0.956463 
0.9699713 	 0.963283 
0.9699849 	 0.980890 
0.9699987 	 0.987491 
0.9700124 	 1.007790 
0.9700260 	 0.996811 
0.9700397 	 1.026990 
0.9700534 	 0.997468 
0.9700671 	 0.933805 
0.9700808 	 0.903375 
0.9700945 	 0.849178 
0.9701081 	 0.874952 
0.9701219 	 0.936991 
0.9701356 	 0.987802 
0.9701492 	 1.021420 
0.9701629 	 1.017220 
0.9701766 	 1.006600 
0.9701903 	 0.997672 
0.9702040 	 0.996212 
0.9702177 	 0.943674 
0.9702314 	 0.955150 
0.9702451 	 0.973754 
0.9702588 	 0.985808 
0.9702725 	 0.974604 
0.9702861 	 0.956339 
0.9702998 	 0.945604 
0.9703135 	 0.926462 
0.9703272 	 0.910720 
0.9703409 	 0.894203 
0.9703546 	 0.872627 
0.9703683 	 0.900714 
0.9703820 	 0.912669 
0.9703957 	 0.855846 
0.9704093 	 0.865826 
0.9704230 	 0.954955 
0.9704367 	 1.098500 
0.9704504 	 1.139730 
0.9704641 	 1.066490 
0.9704778 	 0.969535 
0.9704915 	 0.916881 
0.9705052 	 0.972597 
0.9705189 	 0.987113 
0.9705325 	 0.999852 
0.9705463 	 1.006940 
0.9705599 	 1.004520 
0.9705736 	 1.015000 
0.9705873 	 0.985673 
0.9706010 	 0.966548 
0.9706147 	 0.953162 
0.9706284 	 0.944713 
0.9706421 	 0.964490 
0.9706558 	 0.950961 
0.9706695 	 0.903836 
0.9706832 	 0.835877 
0.9706969 	 0.821538 
0.9707105 	 0.853770 
0.9707242 	 0.887518 
0.9707379 	 0.917596 
0.9707516 	 0.922880 
0.9707653 	 0.941282 
0.9707790 	 0.953806 
0.9707927 	 0.961308 
0.9708064 	 0.981736 
0.9708201 	 1.007460 
0.9708337 	 1.018920 
0.9708474 	 0.978876 
0.9708611 	 0.944229 
0.9708748 	 0.917937 
0.9708885 	 0.942761 
0.9709022 	 0.949258 
0.9709159 	 0.975481 
0.9709296 	 0.990809 
0.9709433 	 1.021430 
0.9709570 	 1.005800 
0.9709706 	 1.014280 
0.9709843 	 0.987933 
0.9709980 	 0.963393 
0.9710117 	 0.945154 
0.9710254 	 0.929269 
0.9710391 	 0.965183 
0.9710528 	 1.012130 
0.9710665 	 1.019990 
0.9710802 	 1.014070 
0.9710938 	 1.028370 
0.9711075 	 1.023180 
0.9711213 	 0.953487 
0.9711349 	 0.886222 
0.9711486 	 0.902096 
0.9711623 	 0.923629 
0.9711760 	 1.007880 
0.9711897 	 1.032270 
0.9712034 	 1.029330 
0.9712170 	 1.050550 
0.9712308 	 1.035560 
0.9712445 	 1.001190 
0.9712581 	 0.976866 
0.9712718 	 0.945133 
0.9712855 	 0.886258 
0.9712992 	 0.940102 
0.9713129 	 0.965293 
0.9713266 	 0.997519 
0.9713403 	 1.012720 
0.9713540 	 1.036180 
0.9713677 	 1.028320 
0.9713814 	 1.002110 
0.9713950 	 0.967387 
0.9714087 	 0.926303 
0.9714224 	 0.934820 
0.9714361 	 0.953975 
0.9714498 	 0.963321 
0.9714635 	 1.014190 
0.9714772 	 1.027810 
0.9714909 	 1.036820 
0.9715046 	 1.018570 
0.9715182 	 0.972836 
0.9715319 	 0.920743 
0.9715456 	 0.865325 
0.9715593 	 0.928837 
0.9715730 	 0.927803 
0.9715867 	 0.954374 
0.9716004 	 0.995634 
0.9716141 	 1.000880 
0.9716278 	 1.040270 
0.9716415 	 0.999332 
0.9716551 	 0.921875 
0.9716688 	 0.907889 
0.9716826 	 0.904454 
0.9716962 	 0.926258 
0.9717099 	 0.955614 
0.9717236 	 0.987454 
0.9717373 	 1.028880 
0.9717510 	 1.042960 
0.9717647 	 1.038770 
0.9717783 	 0.965955 
0.9717920 	 0.819690 
0.9718058 	 0.771948 
0.9718194 	 0.860613 
0.9718331 	 1.016230 
0.9718468 	 1.051220 
0.9718605 	 1.073210 
0.9718742 	 1.065810 
0.9718879 	 1.069250 
0.9719015 	 1.039550 
0.9719153 	 0.964690 
0.9719290 	 0.935294 
0.9719426 	 0.909800 
0.9719563 	 0.898557 
0.9719700 	 0.925938 
0.9719837 	 0.968613 
0.9719974 	 0.985552 
0.9720111 	 1.001810 
0.9720248 	 1.019350 
0.9720384 	 0.984085 


==> anc/HD75935/HD75935_80.dat <==
0.9464726 	 1.295510 
0.9464861 	 1.176680 
0.9464997 	 1.451340 
0.9465132 	 1.646520 
0.9465267 	 0.831398 
0.9465402 	 0.643619 
0.9465537 	 0.706063 
0.9465672 	 0.839900 
0.9465808 	 1.009460 
0.9465943 	 1.166440 
0.9466078 	 1.314760 
0.9466214 	 1.410140 
0.9466348 	 1.193950 
0.9466484 	 1.053330 
0.9466619 	 1.125120 
0.9466754 	 0.922994 
0.9466889 	 0.849952 
0.9467024 	 0.835522 
0.9467159 	 1.073350 
0.9467295 	 1.235000 
0.9467430 	 1.423190 
0.9467565 	 1.145600 
0.9467701 	 1.188690 
0.9467835 	 0.774799 
0.9467971 	 0.849646 
0.9468106 	 0.757502 
0.9468241 	 0.838190 
0.9468377 	 1.014610 
0.9468512 	 1.174300 
0.9468647 	 1.248430 
0.9468782 	 1.182050 
0.9468917 	 1.607060 
0.9469053 	 1.054630 
0.9469188 	 0.925404 
0.9469323 	 1.043730 
0.9469458 	 1.012510 
0.9469593 	 0.883933 
0.9469728 	 0.996895 
0.9469864 	 1.074300 
0.9469999 	 1.052580 
0.9470134 	 1.122630 
0.9470269 	 1.089480 
0.9470404 	 0.845097 
0.9470540 	 0.764872 
0.9470675 	 0.884881 
0.9470810 	 0.909032 
0.9470946 	 0.884980 
0.9471080 	 1.019370 
0.9471216 	 1.172250 
0.9471351 	 0.850983 
0.9471486 	 0.998105 
0.9471622 	 0.863534 
0.9471756 	 0.675004 
0.9471892 	 0.690580 
0.9472027 	 0.797999 
0.9472162 	 0.931060 
0.9472297 	 1.147130 
0.9472433 	 1.372940 
0.9472567 	 1.170380 
0.9472703 	 1.034630 
0.9472838 	 1.027950 
0.9472973 	 1.095410 
0.9473109 	 0.797485 
0.9473244 	 0.919078 
0.9473379 	 0.915609 
0.9473514 	 1.049600 
0.9473649 	 1.223750 
0.9473785 	 1.462880 
0.9473920 	 0.993795 
0.9474055 	 0.864833 
0.9474190 	 0.896783 
0.9474325 	 0.802433 
0.9474461 	 0.798448 
0.9474596 	 1.139210 
0.9474731 	 1.272620 
0.9474866 	 1.064010 
0.9475001 	 1.006460 
0.9475136 	 0.998681 
0.9475272 	 0.904975 
0.9475407 	 0.696690 
0.9475542 	 0.649283 
0.9475677 	 0.753749 
0.9475812 	 0.993254 
0.9475948 	 1.234750 
0.9476083 	 1.171070 
0.9476218 	 1.181220 
0.9476353 	 1.026670 
0.9476488 	 0.970776 
0.9476623 	 0.988351 
0.9476759 	 0.766553 
0.9476894 	 0.883072 
0.9477029 	 0.936807 
0.9477165 	 1.084070 
0.9477300 	 0.854160 
0.9477435 	 1.079530 
0.9477570 	 1.141600 
0.9477705 	 1.011250 
0.9477841 	 1.093840 
0.9477976 	 0.872551 
0.9478111 	 0.855607 
0.9478246 	 0.946582 
0.9478381 	 0.895896 
0.9478517 	 1.023710 
0.9478652 	 1.127360 
0.9478787 	 1.155240 
0.9478922 	 1.135490 
0.9479057 	 0.980649 
0.9479192 	 1.044840 
0.9479328 	 0.972963 
0.9479463 	 0.990850 
0.9479598 	 0.866648 
0.9479733 	 0.944828 
0.9479868 	 1.140940 
0.9480004 	 0.981315 
0.9480139 	 0.945311 
0.9480274 	 1.108480 
0.9480409 	 0.963175 
0.9480544 	 0.867713 
0.9480680 	 0.990482 
0.9480815 	 0.882192 
0.9480950 	 0.896005 
0.9481086 	 1.064740 
0.9481220 	 1.146000 
0.9481356 	 1.091220 
0.9481491 	 1.064670 
0.9481626 	 1.017770 
0.9481761 	 0.882862 
0.9481897 	 0.959875 
0.9482031 	 0.888071 
0.9482167 	 0.739118 
0.9482302 	 1.058520 
0.9482437 	 1.107420 
0.9482573 	 0.914282 
0.9482708 	 0.766085 
0.9482843 	 0.621794 
0.9482978 	 0.683075 
0.9483113 	 0.920699 
0.9483249 	 1.287040 
0.9483384 	 1.188220 
0.9483519 	 1.044420 
0.9483654 	 1.098330 
0.9483789 	 1.055530 
0.9483925 	 0.799223 
0.9484060 	 0.601024 
0.9484195 	 0.472607 
0.9484330 	 0.523810 
0.9484465 	 0.708805 
0.9484600 	 1.041420 
0.9484736 	 1.251540 
0.9484871 	 1.183500 
0.9485006 	 0.994858 
0.9485141 	 1.014850 
0.9485276 	 1.292160 
0.9485412 	 1.420080 
0.9485547 	 1.127640 
0.9485682 	 0.970165 
0.9485818 	 0.909902 
0.9485952 	 0.940599 
0.9486088 	 0.950207 
0.9486223 	 0.924648 
0.9486358 	 1.098500 
0.9486493 	 1.260530 
0.9486629 	 1.237740 
0.9486763 	 0.987819 
0.9486899 	 1.013620 
0.9487034 	 1.020730 
0.9487169 	 0.897921 
0.9487305 	 0.985757 
0.9487440 	 0.985903 
0.9487575 	 0.963900 
0.9487710 	 1.124240 
0.9487845 	 1.075110 
0.9487981 	 0.935517 
0.9488116 	 0.937068 
0.9488251 	 0.984187 
0.9488386 	 0.826661 
0.9488521 	 0.864613 
0.9488657 	 0.857291 
0.9488792 	 1.025520 
0.9488927 	 1.069750 
0.9489062 	 1.130660 
0.9489197 	 1.012760 
0.9489332 	 0.977807 
0.9489468 	 1.066550 
0.9489603 	 1.021140 
0.9489738 	 1.018940 
0.9489873 	 0.886845 
0.9490008 	 0.900944 
0.9490144 	 1.026170 
0.9490279 	 1.051430 
0.9490414 	 1.039010 
0.9490550 	 1.042500 
0.9490684 	 1.118740 
0.9490820 	 1.013790 
0.9490955 	 0.948053 
0.9491090 	 1.032430 
0.9491226 	 1.058500 
0.9491361 	 1.059570 
0.9491496 	 1.077970 
0.9491631 	 0.962369 
0.9491766 	 1.121440 
0.9491901 	 0.909353 
0.9492037 	 0.950289 
0.9492171 	 1.075920 
0.9492307 	 1.012380 
0.9492442 	 1.035600 
0.9492577 	 1.082660 
0.9492713 	 1.124400 
0.9492848 	 1.024200 
0.9492983 	 1.002690 
0.9493118 	 1.033530 
0.9493253 	 1.013270 
0.9493388 	 0.935013 
0.9493524 	 0.934007 
0.9493659 	 0.969331 
0.9493794 	 1.065020 
0.9493929 	 0.964732 
0.9494065 	 1.078850 
0.9494200 	 0.902443 
0.9494335 	 0.900283 
0.9494470 	 0.994150 
0.9494605 	 1.068820 
0.9494740 	 1.057710 
0.9494876 	 1.043690 
0.9495011 	 1.020130 
0.9495146 	 1.012210 
0.9495282 	 1.104030 
0.9495416 	 1.095610 
0.9495552 	 1.034490 
0.9495687 	 0.919887 
0.9495822 	 0.890607 
0.9495957 	 0.728430 
0.9496093 	 0.756769 
0.9496227 	 0.924467 
0.9496363 	 1.141890 
0.9496498 	 1.133620 
0.9496633 	 0.998841 
0.9496769 	 0.656845 
0.9496903 	 0.528702 
0.9497039 	 0.765133 
0.9497174 	 1.198060 
0.9497309 	 1.312230 
0.9497445 	 1.319490 
0.9497580 	 1.186340 
0.9497715 	 1.138900 
0.9497850 	 1.128700 
0.9497985 	 1.011710 
0.9498121 	 0.979285 
0.9498256 	 1.018290 
0.9498391 	 0.993917 
0.9498526 	 0.972283 
0.9498661 	 1.016780 
0.9498796 	 1.001400 
0.9498932 	 1.044230 
0.9499067 	 1.049880 
0.9499202 	 1.021600 
0.9499337 	 1.001570 
0.9499472 	 1.106330 
0.9499608 	 0.934244 
0.9499743 	 0.829503 
0.9499878 	 0.726153 
0.9500014 	 0.666894 
0.9500148 	 0.787304 
0.9500284 	 1.230430 
0.9500419 	 1.610150 
0.9500554 	 1.634160 
0.9500690 	 1.215670 
0.9500824 	 1.219120 
0.9500960 	 1.078360 
0.9501095 	 1.010080 
0.9501230 	 0.962515 
0.9501365 	 1.053420 
0.9501501 	 0.981516 
0.9501635 	 1.012910 
0.9501771 	 1.093740 
0.9501906 	 0.969276 
0.9502041 	 0.918027 
0.9502177 	 1.023260 
0.9502312 	 1.003590 
0.9502447 	 0.978586 
0.9502582 	 1.049710 
0.9502717 	 1.098100 
0.9502853 	 1.027720 
0.9502988 	 0.917460 
0.9503123 	 0.922284 
0.9503258 	 0.661582 
0.9503393 	 0.587080 
0.9503529 	 0.517709 
0.9503664 	 0.791842 
0.9503799 	 1.112770 
0.9503934 	 1.409360 
0.9504069 	 1.448070 
0.9504204 	 0.955415 
0.9504340 	 0.769144 
0.9504475 	 1.360890 
0.9504610 	 1.504730 
0.9504745 	 1.383510 
0.9504880 	 1.190290 
0.9505016 	 1.075450 
0.9505151 	 1.170600 
0.9505286 	 1.104830 
0.9505421 	 1.224820 
0.9505556 	 1.082790 
0.9505691 	 1.006880 
0.9505827 	 1.217060 
0.9505962 	 1.136200 
0.9506097 	 1.157760 
0.9506233 	 1.093700 
0.9506367 	 0.994347 
0.9506503 	 1.022550 
0.9506638 	 1.085090 
0.9506773 	 0.963283 
0.9506909 	 1.119800 
0.9507044 	 1.123800 
0.9507179 	 0.965853 
0.9507314 	 1.041070 
0.9507449 	 0.995394 
0.9507585 	 1.025230 
0.9507720 	 1.080870 
0.9507855 	 1.085560 
0.9507990 	 1.024320 
0.9508125 	 0.907841 
0.9508260 	 0.926753 
0.9508396 	 0.956949 
0.9508531 	 0.993293 
0.9508666 	 1.101560 
0.9508801 	 1.121710 
0.9508936 	 1.121150 
0.9509072 	 1.091980 
0.9509207 	 1.122590 
0.9509342 	 1.091800 
0.9509477 	 1.057580 
0.9509612 	 1.081450 
0.9509748 	 1.069770 
0.9509883 	 1.017250 
0.9510018 	 1.029740 
0.9510154 	 1.021460 
0.9510288 	 1.030760 
0.9510424 	 1.065140 
0.9510559 	 1.092370 
0.9510694 	 1.077450 
0.9510829 	 1.010550 
0.9510965 	 0.957915 
0.9511099 	 1.019910 
0.9511235 	 0.964076 
0.9511370 	 1.006410 
0.9511505 	 1.088670 
0.9511641 	 1.021580 
0.9511776 	 0.958273 
0.9511911 	 1.010870 
0.9512046 	 1.135610 
0.9512181 	 1.073100 
0.9512317 	 1.062980 
0.9512452 	 1.047890 
0.9512587 	 1.016730 
0.9512722 	 1.061470 
0.9512857 	 1.079570 
0.9512993 	 1.053590 
0.9513128 	 1.043990 
0.9513263 	 1.154280 
0.9513398 	 1.158620 
0.9513533 	 1.039470 
0.9513668 	 1.063500 
0.9513804 	 1.068870 
0.9513939 	 1.055850 
0.9514074 	 1.054030 
0.9514209 	 1.018630 
0.9514344 	 0.975177 
0.9514480 	 0.951307 
0.9514615 	 0.885925 
0.9514750 	 0.920871 
0.9514885 	 0.910396 
0.9515020 	 0.995191 
0.9515156 	 0.989743 
0.9515291 	 1.084870 
0.9515426 	 1.139600 
0.9515562 	 1.065820 
0.9515697 	 1.159640 
0.9515832 	 1.094710 
0.9515967 	 0.768547 
0.9516102 	 0.635260 
0.9516237 	 0.671347 
0.9516373 	 0.694952 
0.9516508 	 0.705441 
0.9516643 	 0.944519 
0.9516778 	 1.265560 
0.9516913 	 1.028570 
0.9517049 	 0.831237 
0.9517184 	 1.095110 
0.9517319 	 1.141750 
0.9517454 	 1.037470 
0.9517589 	 1.030840 
0.9517724 	 1.091990 
0.9517860 	 1.037550 
0.9517995 	 1.023220 
0.9518130 	 0.991686 
0.9518265 	 0.993604 
0.9518400 	 1.015340 
0.9518536 	 1.008470 
0.9518671 	 0.998055 
0.9518806 	 0.953748 
0.9518941 	 0.959885 
0.9519076 	 1.000430 
0.9519212 	 0.960919 
0.9519347 	 0.785173 
0.9519482 	 0.626869 
0.9519618 	 0.614268 
0.9519752 	 0.885333 
0.9519888 	 1.262860 
0.9520023 	 1.208430 
0.9520158 	 1.104810 
0.9520293 	 1.116170 
0.9520429 	 1.155520 
0.9520563 	 1.103080 
0.9520699 	 1.132700 
0.9520834 	 1.071090 
0.9520969 	 0.981994 
0.9521105 	 0.977009 
0.9521240 	 0.863573 
0.9521375 	 0.909686 
0.9521510 	 0.915713 
0.9521645 	 0.930206 
0.9521781 	 0.896785 
0.9521916 	 0.905551 
0.9522051 	 0.866886 
0.9522186 	 1.147410 
0.9522321 	 1.262130 
0.9522457 	 1.132060 
0.9522592 	 1.032030 
0.9522727 	 1.018200 
0.9522862 	 1.036600 
0.9522997 	 1.075050 
0.9523132 	 1.100100 
0.9523268 	 1.107540 
0.9523403 	 1.084530 
0.9523538 	 1.084600 
0.9523673 	 1.021860 
0.9523808 	 1.004470 
0.9523944 	 1.009060 
0.9524079 	 1.025650 
0.9524214 	 1.039190 
0.9524350 	 0.989895 
0.9524484 	 0.846720 
0.9524620 	 0.758864 
0.9524755 	 0.572910 
0.9524890 	 0.565372 
0.9525025 	 0.824167 
0.9525161 	 1.207960 
0.9525295 	 1.433620 
0.9525431 	 1.466240 
0.9525566 	 1.298590 
0.9525701 	 1.177670 
0.9525837 	 0.955771 
0.9525971 	 1.047570 
0.9526107 	 1.012390 
0.9526242 	 0.952474 
0.9526377 	 0.951903 
0.9526513 	 0.978257 
0.9526648 	 1.003770 
0.9526783 	 1.088020 
0.9526918 	 1.075870 
0.9527053 	 1.002860 
0.9527189 	 1.022090 
0.9527324 	 1.058400 
0.9527459 	 0.947769 
0.9527594 	 0.783895 
0.9527729 	 0.813316 
0.9527864 	 0.901593 
0.9528000 	 1.119160 
0.9528135 	 1.293360 
0.9528270 	 1.184960 
0.9528405 	 0.991234 
0.9528540 	 1.012450 
0.9528676 	 1.007960 
0.9528811 	 0.970013 
0.9528946 	 0.984822 
0.9529082 	 1.019140 
0.9529216 	 1.062520 
0.9529352 	 1.087620 
0.9529487 	 1.006800 
0.9529622 	 1.090530 
0.9529758 	 1.052830 
0.9529892 	 1.069730 
0.9530028 	 0.984549 
0.9530163 	 1.030810 
0.9530298 	 1.014660 
0.9530433 	 1.004860 
0.9530569 	 1.004050 
0.9530703 	 0.920210 
0.9530839 	 0.805045 
0.9530974 	 0.759666 
0.9531109 	 0.813131 
0.9531245 	 0.899979 
0.9531380 	 1.070370 
0.9531515 	 1.086100 
0.9531650 	 1.069070 
0.9531785 	 1.047350 
0.9531921 	 1.039020 
0.9532056 	 0.951725 
0.9532191 	 0.971971 
0.9532326 	 1.114590 
0.9532461 	 1.071530 
0.9532597 	 1.049280 
0.9532732 	 0.984370 
0.9532867 	 0.998081 
0.9533002 	 1.044960 
0.9533137 	 1.045540 
0.9533272 	 1.013380 
0.9533408 	 0.998686 
0.9533543 	 0.994999 
0.9533678 	 1.045290 
0.9533813 	 1.001510 
0.9533948 	 0.978920 
0.9534084 	 1.000250 
0.9534219 	 0.990939 
0.9534354 	 1.002850 
0.9534489 	 1.023420 
0.9534624 	 1.051300 
0.9534759 	 1.061520 
0.9534895 	 1.051420 
0.9535030 	 1.054830 
0.9535165 	 1.013700 
0.9535301 	 1.019700 
0.9535435 	 1.025660 
0.9535571 	 1.038410 
0.9535706 	 1.012230 
0.9535841 	 0.986145 
0.9535977 	 0.970497 
0.9536112 	 1.015200 
0.9536247 	 0.990214 
0.9536382 	 0.957344 
0.9536517 	 0.975596 
0.9536653 	 1.009070 
0.9536788 	 1.023370 
0.9536923 	 1.018250 
0.9537058 	 1.024410 
0.9537193 	 1.003970 
0.9537328 	 0.981177 
0.9537464 	 1.005170 
0.9537599 	 0.969269 
0.9537734 	 0.948260 
0.9537869 	 0.967272 
0.9538004 	 1.008800 
0.9538140 	 0.999617 
0.9538275 	 0.928984 
0.9538410 	 0.830291 
0.9538545 	 0.755389 
0.9538680 	 0.846474 
0.9538816 	 1.017920 
0.9538951 	 1.102120 
0.9539086 	 1.107490 
0.9539222 	 1.103080 
0.9539356 	 1.096850 
0.9539492 	 1.060300 
0.9539627 	 1.025770 
0.9539762 	 0.992381 
0.9539897 	 1.010240 
0.9540033 	 1.029380 
0.9540167 	 1.025890 
0.9540303 	 1.020240 
0.9540438 	 1.027470 
0.9540573 	 1.037880 
0.9540709 	 1.002800 
0.9540844 	 0.969127 
0.9540979 	 0.935131 
0.9541114 	 0.979314 
0.9541249 	 1.035760 
0.9541385 	 1.016100 
0.9541520 	 0.999180 
0.9541655 	 0.989028 
0.9541790 	 1.019810 
0.9541925 	 1.040640 
0.9542061 	 1.018670 
0.9542196 	 0.989207 
0.9542331 	 1.000460 
0.9542466 	 0.995681 
0.9542601 	 0.971844 
0.9542736 	 0.963553 
0.9542872 	 0.975888 
0.9543007 	 1.013820 
0.9543142 	 1.016580 
0.9543277 	 0.969665 
0.9543412 	 0.873139 
0.9543548 	 0.838005 
0.9543683 	 0.956244 
0.9543818 	 1.077220 
0.9543953 	 1.062730 
0.9544088 	 1.019120 
0.9544223 	 1.021460 
0.9544359 	 1.024370 
0.9544494 	 1.054790 
0.9544630 	 1.007520 
0.9544765 	 0.990785 
0.9544900 	 0.978999 
0.9545035 	 0.961516 
0.9545170 	 0.957955 
0.9545305 	 0.946050 
0.9545441 	 0.946635 
0.9545576 	 0.981977 
0.9545711 	 1.003690 
0.9545846 	 0.970331 
0.9545981 	 0.962387 
0.9546117 	 0.895578 
0.9546252 	 0.809621 
0.9546387 	 0.627344 
0.9546522 	 0.527109 
0.9546657 	 0.538181 
0.9546792 	 0.662920 
0.9546928 	 0.829674 
0.9547063 	 0.970762 
0.9547198 	 1.166150 
0.9547333 	 1.216180 
0.9547468 	 1.059110 
0.9547604 	 1.015170 
0.9547739 	 0.962100 
0.9547874 	 0.956616 
0.9548009 	 0.985832 
0.9548144 	 0.995561 
0.9548280 	 0.983172 
0.9548415 	 0.933663 
0.9548550 	 0.935484 
0.9548686 	 0.974131 
0.9548820 	 1.020240 
0.9548956 	 1.001090 
0.9549091 	 0.956094 
0.9549226 	 0.949268 
0.9549361 	 0.988437 
0.9549497 	 1.037000 
0.9549631 	 1.068750 
0.9549767 	 1.032510 
0.9549902 	 0.998003 
0.9550037 	 1.000150 
0.9550173 	 1.002730 
0.9550308 	 1.000390 
0.9550443 	 0.998766 
0.9550578 	 1.023030 
0.9550713 	 1.065530 
0.9550849 	 1.077310 
0.9550984 	 1.015770 
0.9551119 	 0.960572 
0.9551254 	 0.944629 
0.9551389 	 0.936527 
0.9551525 	 0.949248 
0.9551660 	 0.979419 
0.9551795 	 1.047230 
0.9551930 	 1.038010 
0.9552065 	 1.014170 
0.9552200 	 0.978573 
0.9552336 	 0.956702 
0.9552471 	 0.956924 
0.9552606 	 0.963099 
0.9552741 	 0.975293 
0.9552876 	 0.966495 
0.9553012 	 0.981015 
0.9553147 	 1.003580 
0.9553282 	 1.056240 
0.9553418 	 1.038370 
0.9553552 	 0.971875 
0.9553688 	 0.940125 
0.9553823 	 0.942265 
0.9553958 	 0.979847 
0.9554094 	 0.973146 
0.9554229 	 0.988454 
0.9554364 	 1.002060 
0.9554499 	 1.014390 
0.9554634 	 1.048410 
0.9554769 	 1.033680 
0.9554905 	 0.968582 
0.9555039 	 0.997581 
0.9555175 	 0.961419 
0.9555310 	 0.956083 
0.9555445 	 0.927549 
0.9555581 	 0.949053 
0.9555716 	 0.931023 
0.9555851 	 0.842449 
0.9555986 	 0.752598 
0.9556121 	 0.802800 
0.9556256 	 0.992783 
0.9556392 	 1.157220 
0.9556527 	 1.070370 
0.9556662 	 0.979199 
0.9556797 	 0.955361 
0.9556932 	 0.976906 
0.9557068 	 0.989989 
0.9557203 	 1.032250 
0.9557338 	 1.067620 
0.9557473 	 1.033670 
0.9557608 	 0.987362 
0.9557744 	 0.930120 
0.9557879 	 0.929935 
0.9558014 	 0.959180 
0.9558150 	 1.009220 
0.9558284 	 1.026790 
0.9558420 	 1.004380 
0.9558555 	 0.963146 
0.9558690 	 0.914945 
0.9558825 	 0.955640 
0.9558960 	 1.005230 
0.9559095 	 1.045990 
0.9559231 	 0.965141 
0.9559366 	 0.953679 
0.9559501 	 0.933065 
0.9559637 	 0.933966 
0.9559771 	 0.888587 
0.9559907 	 0.845201 
0.9560042 	 0.906651 
0.9560177 	 1.046560 
0.9560313 	 1.107510 
0.9560448 	 1.084350 
0.9560583 	 1.028540 
0.9560718 	 1.018550 
0.9560853 	 1.051980 
0.9560988 	 1.037590 
0.9561124 	 1.003060 
0.9561259 	 0.984105 
0.9561394 	 0.994754 
0.9561529 	 0.989730 
0.9561665 	 0.971108 
0.9561800 	 1.008670 
0.9561935 	 1.004980 
0.9562070 	 1.008700 
0.9562205 	 1.030280 
0.9562340 	 1.006430 
0.9562476 	 0.963712 
0.9562611 	 0.937582 
0.9562746 	 0.928034 
0.9562882 	 0.957766 
0.9563016 	 0.945900 
0.9563152 	 0.963669 
0.9563287 	 1.021640 
0.9563422 	 1.062230 
0.9563557 	 1.083220 
0.9563692 	 1.077880 
0.9563827 	 1.013360 
0.9563963 	 0.969337 
0.9564098 	 0.950761 
0.9564233 	 0.953874 
0.9564369 	 0.949128 
0.9564503 	 0.962021 
0.9564639 	 1.018770 
0.9564774 	 1.032780 
0.9564909 	 0.997457 
0.9565045 	 0.915838 
0.9565180 	 0.862864 
0.9565315 	 0.858538 
0.9565450 	 0.904691 
0.9565585 	 0.951969 
0.9565721 	 0.996074 
0.9565856 	 1.057850 
0.9565991 	 1.062960 
0.9566126 	 1.037980 
0.9566261 	 0.990332 
0.9566396 	 0.869168 
0.9566532 	 0.877604 
0.9566667 	 0.958672 
0.9566802 	 0.991604 
0.9566937 	 1.015500 
0.9567072 	 1.015610 
0.9567208 	 1.050880 
0.9567343 	 1.007390 
0.9567478 	 0.931155 
0.9567613 	 0.821780 
0.9567748 	 0.852422 
0.9567884 	 1.012340 
0.9568019 	 1.134610 
0.9568154 	 1.107710 
0.9568290 	 1.006750 
0.9568424 	 1.034260 
0.9568560 	 1.069940 
0.9568695 	 1.052930 
0.9568830 	 0.960140 
0.9568965 	 0.840702 
0.9569101 	 0.713391 
0.9569235 	 0.662329 
0.9569371 	 0.788287 
0.9569506 	 1.029080 
0.9569641 	 1.196510 
0.9569777 	 1.174950 
0.9569912 	 1.119870 
0.9570047 	 1.049510 
0.9570182 	 1.004940 
0.9570317 	 0.976491 
0.9570453 	 0.985513 
0.9570588 	 0.961630 
0.9570723 	 0.917459 
0.9570858 	 0.893183 
0.9570993 	 0.859455 
0.9571129 	 0.835289 
0.9571264 	 0.821501 
0.9571399 	 0.819054 
0.9571534 	 0.839381 
0.9571669 	 0.923975 
0.9571804 	 1.023610 
0.9571940 	 1.016950 
0.9572075 	 0.970966 
0.9572210 	 0.984012 
0.9572345 	 1.060040 
0.9572480 	 1.074290 
0.9572616 	 1.031540 
0.9572751 	 0.975162 
0.9572886 	 0.973724 
0.9573021 	 0.912498 
0.9573156 	 0.932095 
0.9573291 	 0.938805 
0.9573427 	 0.947967 
0.9573562 	 0.956180 
0.9573697 	 0.951707 
0.9573833 	 0.918355 
0.9573968 	 0.917048 
0.9574103 	 0.977336 
0.9574238 	 1.082020 
0.9574373 	 1.104740 
0.9574509 	 1.026190 
0.9574644 	 0.992268 
0.9574779 	 1.011780 
0.9574914 	 1.037860 
0.9575049 	 1.065270 
0.9575185 	 1.026270 
0.9575320 	 0.947117 
0.9575455 	 0.878888 
0.9575590 	 0.907715 
0.9575725 	 0.895071 
0.9575860 	 0.938145 
0.9575996 	 0.966338 
0.9576131 	 0.967054 
0.9576266 	 1.000640 
0.9576401 	 1.018060 
0.9576536 	 1.044010 
0.9576672 	 1.017500 
0.9576807 	 0.971307 
0.9576942 	 0.991170 
0.9577077 	 1.005920 
0.9577212 	 1.002000 
0.9577348 	 1.007190 
0.9577483 	 1.005450 
0.9577618 	 0.986117 
0.9577754 	 0.975000 
0.9577888 	 0.924419 
0.9578024 	 0.960988 
0.9578159 	 0.957800 
0.9578294 	 0.934578 
0.9578429 	 0.943116 
0.9578565 	 1.000730 
0.9578699 	 1.024880 
0.9578835 	 1.019990 
0.9578970 	 1.044200 
0.9579105 	 1.023640 
0.9579241 	 0.985204 
0.9579376 	 0.989905 
0.9579511 	 0.942195 
0.9579646 	 0.948864 
0.9579781 	 0.973041 
0.9579917 	 1.028360 
0.9580052 	 1.032610 
0.9580187 	 1.002520 
0.9580322 	 0.991422 
0.9580457 	 0.996555 
0.9580593 	 0.993956 
0.9580728 	 0.960552 
0.9580863 	 0.977203 
0.9580998 	 0.993500 
0.9581133 	 1.000550 
0.9581268 	 0.995707 
0.9581404 	 1.003310 
0.9581539 	 1.030310 
0.9581674 	 0.964132 
0.9581809 	 0.935150 
0.9581944 	 0.952038 
0.9582080 	 0.961043 
0.9582215 	 0.891459 
0.9582350 	 0.843717 
0.9582486 	 0.818909 
0.9582620 	 0.850711 
0.9582756 	 0.973016 
0.9582891 	 1.075660 
0.9583026 	 1.143580 
0.9583162 	 1.098570 
0.9583297 	 1.028020 
0.9583432 	 0.920755 
0.9583567 	 0.788352 
0.9583702 	 0.700904 
0.9583837 	 0.790917 
0.9583973 	 1.055150 
0.9584107 	 1.277420 
0.9584243 	 1.247900 
0.9584378 	 1.048590 
0.9584513 	 1.057350 
0.9584649 	 1.074260 
0.9584784 	 1.070210 
0.9584919 	 1.063170 
0.9585054 	 1.024340 
0.9585189 	 0.994605 
0.9585324 	 0.987912 
0.9585460 	 0.985415 
0.9585595 	 0.934950 
0.9585730 	 1.068810 
0.9585865 	 1.077560 
0.9586000 	 1.026260 
0.9586136 	 1.004690 
0.9586271 	 1.010720 
0.9586406 	 1.032720 
0.9586541 	 1.033250 
0.9586676 	 0.966585 
0.9586812 	 0.907301 
0.9586947 	 0.931654 
0.9587082 	 0.933464 
0.9587218 	 0.923357 
0.9587352 	 0.961378 
0.9587488 	 1.020800 
0.9587623 	 1.006290 
0.9587758 	 1.017240 
0.9587893 	 1.038120 
0.9588029 	 0.959540 
0.9588163 	 0.950895 
0.9588299 	 0.960377 
0.9588434 	 0.926859 
0.9588569 	 0.946038 
0.9588705 	 0.931601 
0.9588839 	 0.965045 
0.9588975 	 0.992070 
0.9589110 	 0.985386 
0.9589245 	 0.947171 
0.9589381 	 0.926345 
0.9589516 	 0.897649 
0.9589651 	 0.892654 
0.9589786 	 0.875016 
0.9589921 	 0.932916 
0.9590057 	 1.009660 
0.9590192 	 1.037270 
0.9590327 	 1.022610 
0.9590462 	 1.017100 
0.9590597 	 0.979768 
0.9590732 	 0.916556 
0.9590868 	 0.927734 
0.9591003 	 0.907874 
0.9591138 	 0.889771 
0.9591273 	 0.907100 
0.9591408 	 0.959633 
0.9591544 	 0.989385 
0.9591679 	 0.932064 
0.9591814 	 0.897905 
0.9591950 	 0.967291 
0.9592084 	 1.059910 
0.9592220 	 1.129020 
0.9592355 	 1.031260 
0.9592490 	 1.005720 
0.9592626 	 1.000000 
0.9592760 	 0.974864 
0.9592896 	 0.958758 
0.9593031 	 0.976403 
0.9593166 	 1.005610 
0.9593301 	 1.001100 
0.9593437 	 1.011220 
0.9593571 	 0.953616 
0.9593707 	 0.911803 
0.9593842 	 0.881858 
0.9593977 	 0.926203 
0.9594113 	 1.015960 
0.9594248 	 1.105100 
0.9594383 	 1.065630 
0.9594518 	 0.903736 
0.9594653 	 0.828531 
0.9594789 	 0.891320 
0.9594924 	 0.914361 
0.9595059 	 0.879003 
0.9595194 	 0.846906 
0.9595329 	 0.908908 
0.9595465 	 1.138410 
0.9595600 	 1.234090 
0.9595735 	 1.107150 
0.9595870 	 0.973974 
0.9596005 	 0.922091 
0.9596140 	 0.957668 
0.9596276 	 0.966658 
0.9596411 	 0.986606 
0.9596546 	 1.009320 
0.9596682 	 1.018330 
0.9596816 	 0.967325 
0.9596952 	 0.956633 
0.9597087 	 0.924512 
0.9597222 	 0.897810 
0.9597357 	 0.873644 
0.9597492 	 0.913058 
0.9597627 	 0.969549 
0.9597763 	 1.061600 
0.9597898 	 1.069920 
0.9598033 	 1.066930 
0.9598169 	 0.998949 
0.9598303 	 0.916958 
0.9598439 	 0.864272 
0.9598574 	 0.802737 
0.9598709 	 0.878858 
0.9598845 	 0.930086 
0.9598980 	 0.958066 
0.9599115 	 0.988398 
0.9599250 	 1.030900 
0.9599385 	 1.023390 
0.9599521 	 0.974139 
0.9599656 	 0.879713 
0.9599791 	 0.941188 


==> anc/HD87/HD87_69.dat <==
1.0963141 	 1.070080 
1.0963299 	 1.073590 
1.0963458 	 1.101190 
1.0963615 	 1.089210 
1.0963775 	 1.117440 
1.0963933 	 1.141900 
1.0964092 	 1.086280 
1.0964249 	 1.065810 
1.0964408 	 1.080240 
1.0964566 	 1.030100 
1.0964723 	 0.991109 
1.0964882 	 0.935291 
1.0965041 	 0.872234 
1.0965199 	 0.878606 
1.0965356 	 0.949141 
1.0965515 	 0.977925 
1.0965674 	 1.058290 
1.0965831 	 0.991284 
1.0965989 	 1.047660 
1.0966148 	 1.074060 
1.0966307 	 0.868664 
1.0966464 	 0.912616 
1.0966622 	 0.889774 
1.0966781 	 0.882755 
1.0966938 	 0.910531 
1.0967097 	 0.988168 
1.0967255 	 1.050880 
1.0967413 	 1.036530 
1.0967571 	 1.040420 
1.0967730 	 0.978763 
1.0967888 	 0.897906 
1.0968046 	 0.831933 
1.0968204 	 0.783256 
1.0968363 	 0.796921 
1.0968520 	 0.846787 
1.0968679 	 0.947346 
1.0968837 	 1.034270 
1.0968996 	 0.994478 
1.0969153 	 0.974654 
1.0969312 	 0.891232 
1.0969470 	 0.891660 
1.0969628 	 0.928750 
1.0969786 	 0.955903 
1.0969945 	 0.936051 
1.0970102 	 0.962847 
1.0970261 	 0.998207 
1.0970419 	 1.061600 
1.0970578 	 1.019320 
1.0970735 	 0.948184 
1.0970894 	 0.892410 
1.0971052 	 0.856251 
1.0971210 	 0.860461 
1.0971368 	 0.910327 
1.0971527 	 0.952338 
1.0971685 	 0.996366 
1.0971843 	 1.043820 
1.0972001 	 1.098630 
1.0972160 	 1.112840 
1.0972317 	 1.162030 
1.0972476 	 1.186110 
1.0972634 	 1.053570 
1.0972793 	 1.031600 
1.0972950 	 1.058030 
1.0973109 	 1.037230 
1.0973267 	 1.095180 
1.0973425 	 1.086760 
1.0973583 	 0.968462 
1.0973742 	 0.926535 
1.0973899 	 1.008820 
1.0974058 	 0.997846 
1.0974216 	 0.936836 
1.0974375 	 0.932006 
1.0974532 	 0.942528 
1.0974691 	 0.987360 
1.0974849 	 1.037090 
1.0975006 	 1.028990 
1.0975165 	 0.997253 
1.0975324 	 0.961168 
1.0975482 	 0.947610 
1.0975639 	 0.962315 
1.0975799 	 1.037460 
1.0975958 	 1.074260 
1.0976115 	 1.041160 
1.0976273 	 1.042600 
1.0976432 	 1.012510 
1.0976591 	 0.914455 
1.0976748 	 0.840389 
1.0976906 	 0.851564 
1.0977065 	 0.902005 
1.0977222 	 0.972212 
1.0977381 	 0.969324 
1.0977539 	 0.987019 
1.0977697 	 1.022020 
1.0977855 	 1.015640 
1.0978014 	 1.036430 
1.0978172 	 1.076420 
1.0978330 	 1.054460 
1.0978488 	 1.100560 
1.0978647 	 1.105480 
1.0978804 	 1.051130 
1.0978963 	 1.022190 
1.0979121 	 1.017260 
1.0979280 	 1.022660 
1.0979437 	 1.042470 
1.0979596 	 1.068310 
1.0979754 	 1.041760 
1.0979912 	 0.975764 
1.0980070 	 0.937514 
1.0980229 	 0.968026 
1.0980387 	 1.015600 
1.0980545 	 1.112270 
1.0980703 	 1.088000 
1.0980862 	 1.019570 
1.0981019 	 0.968991 
1.0981178 	 0.937811 
1.0981336 	 0.863480 
1.0981494 	 0.909181 
1.0981652 	 0.963737 
1.0981811 	 1.008890 
1.0981969 	 0.924062 
1.0982127 	 0.775211 
1.0982285 	 0.740525 
1.0982444 	 0.760142 
1.0982601 	 0.800679 
1.0982760 	 0.897561 
1.0982918 	 0.917668 
1.0983077 	 0.974810 
1.0983234 	 0.937812 
1.0983393 	 0.880805 
1.0983551 	 0.888225 
1.0983709 	 0.979035 
1.0983867 	 0.976397 
1.0984026 	 0.953074 
1.0984183 	 0.982813 
1.0984342 	 1.051770 
1.0984500 	 1.038330 
1.0984659 	 0.992764 
1.0984816 	 0.950891 
1.0984975 	 0.894229 
1.0985133 	 0.864108 
1.0985290 	 0.913303 
1.0985449 	 0.967647 
1.0985608 	 1.021880 
1.0985766 	 1.056060 
1.0985923 	 1.086180 
1.0986082 	 1.103880 
1.0986241 	 1.059240 
1.0986398 	 1.072400 
1.0986556 	 1.076010 
1.0986715 	 1.094990 
1.0986874 	 1.060770 
1.0987031 	 1.043730 
1.0987189 	 0.978062 
1.0987348 	 0.891677 
1.0987505 	 0.828842 
1.0987664 	 0.860063 
1.0987823 	 0.950369 
1.0987981 	 0.974595 
1.0988139 	 0.945425 
1.0988298 	 0.913608 
1.0988456 	 0.916798 
1.0988614 	 0.963973 
1.0988772 	 1.026200 
1.0988931 	 1.045360 
1.0989088 	 1.051470 
1.0989247 	 1.046080 
1.0989405 	 1.044070 
1.0989564 	 1.016860 
1.0989721 	 1.017900 
1.0989880 	 0.998353 
1.0990038 	 0.932903 
1.0990196 	 0.856891 
1.0990354 	 0.832345 
1.0990513 	 0.890759 
1.0990671 	 0.976708 
1.0990829 	 1.012170 
1.0990987 	 1.045530 
1.0991146 	 1.019620 
1.0991303 	 1.023030 
1.0991462 	 0.967774 
1.0991620 	 1.020610 
1.0991778 	 1.063330 
1.0991936 	 1.047530 
1.0992095 	 1.048730 
1.0992253 	 1.081810 
1.0992411 	 1.041730 
1.0992569 	 1.033080 
1.0992728 	 1.035550 
1.0992885 	 0.995461 
1.0993044 	 0.926987 
1.0993202 	 0.888408 
1.0993361 	 0.912506 
1.0993518 	 0.951221 
1.0993677 	 0.983612 
1.0993835 	 0.947581 
1.0993993 	 0.916115 
1.0994151 	 0.914074 
1.0994310 	 0.931725 
1.0994467 	 0.967860 
1.0994626 	 1.000200 
1.0994784 	 0.997564 
1.0994943 	 1.011530 
1.0995100 	 1.038900 
1.0995259 	 1.043050 
1.0995417 	 1.068870 
1.0995574 	 1.056890 
1.0995733 	 1.006510 
1.0995892 	 0.999570 
1.0996050 	 0.996590 
1.0996207 	 0.986445 
1.0996366 	 0.974995 
1.0996525 	 0.935485 
1.0996682 	 0.970950 
1.0996840 	 1.007600 
1.0996999 	 1.001330 
1.0997158 	 1.009800 
1.0997315 	 1.018640 
1.0997473 	 0.973365 
1.0997632 	 0.921798 
1.0997789 	 0.888065 
1.0997948 	 0.932731 
1.0998106 	 0.932878 
1.0998264 	 0.946468 
1.0998422 	 0.924415 
1.0998581 	 0.901665 
1.0998739 	 0.925338 
1.0998897 	 0.954057 
1.0999055 	 0.967061 
1.0999214 	 0.920954 
1.0999371 	 0.879913 
1.0999530 	 0.882493 
1.0999688 	 0.913910 
1.0999848 	 0.966096 
1.1000005 	 0.981372 
1.1000164 	 0.952773 
1.1000322 	 0.915511 
1.1000480 	 0.904071 
1.1000638 	 0.931822 
1.1000797 	 0.914018 
1.1000955 	 0.880093 
1.1001113 	 0.873882 
1.1001271 	 0.891410 
1.1001430 	 0.917769 
1.1001587 	 0.920180 
1.1001746 	 0.914917 
1.1001904 	 0.960701 
1.1002062 	 1.001770 
1.1002220 	 1.017030 
1.1002379 	 1.021710 
1.1002537 	 1.014890 
1.1002695 	 0.996230 
1.1002853 	 1.003880 
1.1003012 	 1.014600 
1.1003169 	 0.992900 
1.1003328 	 0.964476 
1.1003486 	 0.928569 
1.1003645 	 0.913010 
1.1003802 	 0.942641 
1.1003961 	 0.996571 
1.1004119 	 0.965958 
1.1004277 	 0.924706 
1.1004435 	 0.905874 
1.1004594 	 0.913290 
1.1004752 	 0.946403 
1.1004910 	 0.982102 
1.1005068 	 0.999404 
1.1005227 	 0.931399 
1.1005384 	 0.898402 
1.1005543 	 0.855165 
1.1005701 	 0.868811 
1.1005858 	 0.841502 
1.1006017 	 0.841719 
1.1006176 	 0.893997 
1.1006334 	 0.919421 
1.1006491 	 0.993611 
1.1006650 	 1.030150 
1.1006809 	 0.997788 
1.1006966 	 1.039370 
1.1007124 	 1.043730 
1.1007283 	 1.051880 
1.1007442 	 1.066160 
1.1007599 	 1.038210 
1.1007757 	 1.028870 
1.1007916 	 1.000770 
1.1008073 	 0.937895 
1.1008232 	 0.881874 
1.1008390 	 0.859173 
1.1008548 	 0.891623 
1.1008706 	 0.931602 
1.1008865 	 0.912911 
1.1009023 	 0.892783 
1.1009181 	 0.897239 
1.1009339 	 0.929602 
1.1009498 	 0.996805 
1.1009655 	 0.992871 
1.1009814 	 0.986640 
1.1009972 	 0.989833 
1.1010131 	 1.013720 
1.1010288 	 1.004120 
1.1010447 	 0.974352 
1.1010605 	 0.940122 
1.1010763 	 0.921289 
1.1010921 	 0.969657 
1.1011080 	 1.024990 
1.1011238 	 1.019740 
1.1011396 	 1.013510 
1.1011554 	 1.027750 
1.1011713 	 1.041740 
1.1011871 	 1.043940 
1.1012030 	 1.021270 
1.1012188 	 0.991868 
1.1012346 	 0.919932 
1.1012504 	 0.861930 
1.1012663 	 0.876824 
1.1012821 	 0.946259 
1.1012979 	 0.988421 
1.1013137 	 0.947630 
1.1013296 	 0.973256 
1.1013453 	 0.882419 
1.1013612 	 0.896955 
1.1013770 	 0.844869 
1.1013929 	 0.927009 
1.1014086 	 0.992189 
1.1014245 	 1.027220 
1.1014403 	 1.039970 
1.1014561 	 0.998236 
1.1014719 	 1.021070 
1.1014878 	 1.052290 
1.1015036 	 1.032000 
1.1015194 	 1.033480 
1.1015352 	 0.996590 
1.1015511 	 0.940810 
1.1015668 	 0.921178 
1.1015827 	 0.899660 
1.1015985 	 0.869598 
1.1016142 	 0.836093 
1.1016301 	 0.761186 
1.1016460 	 0.765258 
1.1016618 	 0.797683 
1.1016775 	 0.868505 
1.1016934 	 0.956970 
1.1017093 	 0.968995 
1.1017250 	 0.938233 
1.1017408 	 0.872302 
1.1017567 	 0.861133 
1.1017726 	 0.919193 
1.1017883 	 0.957860 
1.1018041 	 0.973885 
1.1018200 	 0.946654 
1.1018357 	 0.898532 
1.1018516 	 0.900045 
1.1018674 	 0.960436 
1.1018832 	 1.000240 
1.1018990 	 1.024360 
1.1019149 	 1.014980 
1.1019307 	 1.013700 
1.1019465 	 1.038990 
1.1019623 	 1.042250 
1.1019782 	 1.028700 
1.1019939 	 1.015690 
1.1020098 	 1.033020 
1.1020256 	 1.045960 
1.1020415 	 1.018560 
1.1020572 	 0.934656 
1.1020731 	 0.800399 
1.1020889 	 0.697064 
1.1021047 	 0.695943 
1.1021205 	 0.802688 
1.1021364 	 0.917855 
1.1021522 	 1.019320 
1.1021680 	 1.030050 
1.1021838 	 1.056620 
1.1021997 	 1.028630 
1.1022154 	 0.960023 
1.1022313 	 0.879443 
1.1022471 	 0.850888 
1.1022629 	 0.896040 
1.1022787 	 0.973661 
1.1022946 	 0.996094 
1.1023104 	 1.025930 
1.1023262 	 1.034160 
1.1023420 	 1.023370 
1.1023579 	 1.020480 
1.1023737 	 0.997145 
1.1023896 	 0.978831 
1.1024054 	 0.915439 
1.1024213 	 0.852094 
1.1024370 	 0.814178 
1.1024529 	 0.799568 
1.1024687 	 0.844363 
1.1024845 	 0.890132 
1.1025003 	 0.917805 
1.1025162 	 0.973359 
1.1025320 	 0.973768 
1.1025478 	 0.949480 
1.1025636 	 0.905318 
1.1025795 	 0.897364 
1.1025952 	 0.851106 
1.1026111 	 0.841281 
1.1026269 	 0.872100 
1.1026426 	 0.917296 
1.1026585 	 0.989970 
1.1026744 	 0.994624 
1.1026902 	 1.033750 
1.1027059 	 1.004030 
1.1027218 	 0.991712 
1.1027377 	 1.003890 
1.1027534 	 0.959780 
1.1027692 	 0.942679 
1.1027851 	 0.928945 
1.1028010 	 0.973460 
1.1028167 	 1.006870 
1.1028325 	 1.009160 
1.1028484 	 1.031910 
1.1028641 	 1.018120 
1.1028800 	 1.003810 
1.1028958 	 1.005460 
1.1029116 	 0.993465 
1.1029274 	 0.995967 
1.1029433 	 0.995909 
1.1029591 	 0.968261 
1.1029749 	 0.943080 
1.1029907 	 0.966470 
1.1030066 	 0.994117 
1.1030223 	 1.011350 
1.1030382 	 1.013700 
1.1030540 	 1.014980 
1.1030699 	 1.026010 
1.1030856 	 0.998879 
1.1031015 	 1.009130 
1.1031173 	 0.977945 
1.1031331 	 0.924943 
1.1031489 	 0.839408 
1.1031648 	 0.757711 
1.1031806 	 0.820676 
1.1031964 	 0.889360 
1.1032122 	 0.916899 
1.1032281 	 0.876148 
1.1032438 	 0.853197 
1.1032597 	 0.851414 
1.1032755 	 0.833624 
1.1032913 	 0.812964 
1.1033071 	 0.855133 
1.1033230 	 0.926170 
1.1033388 	 0.966276 
1.1033546 	 0.960592 
1.1033704 	 0.951230 
1.1033863 	 0.939709 
1.1034020 	 0.944985 
1.1034179 	 0.982414 
1.1034337 	 1.000650 
1.1034496 	 0.984322 
1.1034653 	 0.985832 
1.1034812 	 0.981596 
1.1034970 	 0.952514 
1.1035128 	 0.958995 
1.1035286 	 0.963829 
1.1035445 	 0.977224 
1.1035603 	 0.970360 
1.1035762 	 0.962799 
1.1035920 	 0.953282 
1.1036079 	 0.940453 
1.1036236 	 0.925498 
1.1036395 	 0.939332 
1.1036553 	 0.952497 
1.1036710 	 0.973047 
1.1036869 	 0.990515 
1.1037028 	 1.000460 
1.1037186 	 1.004580 
1.1037343 	 0.971571 
1.1037502 	 0.902992 
1.1037661 	 0.835961 
1.1037818 	 0.847125 
1.1037976 	 0.883627 
1.1038135 	 0.977234 
1.1038294 	 1.001220 
1.1038451 	 1.040340 
1.1038609 	 1.020900 
1.1038768 	 0.991527 
1.1038925 	 0.989278 
1.1039084 	 0.997837 
1.1039242 	 1.002070 
1.1039401 	 1.019570 
1.1039558 	 1.008790 
1.1039717 	 1.003790 
1.1039875 	 0.969788 
1.1040033 	 0.961377 
1.1040191 	 0.922680 
1.1040350 	 0.852142 
1.1040507 	 0.805989 
1.1040666 	 0.819488 
1.1040824 	 0.847061 
1.1040983 	 0.865949 
1.1041140 	 0.856397 
1.1041299 	 0.894795 
1.1041457 	 0.931225 
1.1041615 	 0.896953 
1.1041773 	 0.868192 
1.1041932 	 0.821983 
1.1042090 	 0.837732 
1.1042248 	 0.955236 
1.1042406 	 0.993621 
1.1042565 	 1.028310 
1.1042722 	 1.035010 
1.1042881 	 1.014720 
1.1043039 	 0.997525 
1.1043197 	 0.971585 
1.1043355 	 0.962304 
1.1043514 	 0.990943 
1.1043672 	 0.985715 
1.1043830 	 0.975102 
1.1043988 	 0.919548 
1.1044147 	 0.872355 
1.1044304 	 0.834512 
1.1044463 	 0.849227 
1.1044621 	 0.922431 
1.1044780 	 1.002310 
1.1044937 	 1.032040 
1.1045096 	 1.027700 
1.1045254 	 1.020960 
1.1045412 	 1.020820 
1.1045570 	 1.005020 
1.1045729 	 0.991342 
1.1045887 	 0.981616 
1.1046045 	 1.004930 
1.1046203 	 1.003060 
1.1046362 	 0.996834 
1.1046519 	 1.005840 
1.1046678 	 0.988275 
1.1046836 	 0.936416 
1.1046993 	 0.907781 
1.1047152 	 0.864994 
1.1047311 	 0.864676 
1.1047469 	 0.878926 
1.1047626 	 0.940374 
1.1047786 	 0.979162 
1.1047945 	 0.994507 
1.1048102 	 1.007150 
1.1048260 	 1.003170 
1.1048419 	 0.971549 
1.1048578 	 0.948638 
1.1048735 	 0.976348 
1.1048893 	 0.987672 
1.1049052 	 0.933778 
1.1049209 	 0.883236 
1.1049368 	 0.882368 
1.1049526 	 0.918221 
1.1049685 	 0.971159 
1.1049842 	 1.003150 
1.1050001 	 0.992375 
1.1050159 	 0.988324 
1.1050317 	 0.997340 
1.1050475 	 1.006190 
1.1050634 	 1.001010 
1.1050791 	 0.965139 
1.1050950 	 0.874201 
1.1051108 	 0.759118 
1.1051267 	 0.695662 
1.1051424 	 0.721721 
1.1051583 	 0.816152 
1.1051741 	 0.926844 
1.1051899 	 0.977526 
1.1052057 	 0.998372 
1.1052216 	 1.007990 
1.1052374 	 1.003210 
1.1052532 	 0.987740 
1.1052690 	 0.985656 
1.1052849 	 0.982949 
1.1053006 	 0.984819 
1.1053165 	 0.975063 
1.1053323 	 0.982229 
1.1053481 	 0.991927 
1.1053639 	 0.992199 
1.1053798 	 1.001340 
1.1053956 	 0.987604 
1.1054114 	 0.978772 
1.1054272 	 0.981927 
1.1054431 	 1.002350 
1.1054588 	 0.989999 
1.1054747 	 0.935356 
1.1054905 	 0.904918 
1.1055064 	 0.899256 
1.1055221 	 0.941339 
1.1055380 	 0.983310 
1.1055538 	 1.005700 
1.1055696 	 1.024540 
1.1055854 	 1.009810 
1.1056013 	 1.004920 
1.1056171 	 1.011180 
1.1056329 	 1.003410 
1.1056487 	 0.996045 
1.1056646 	 0.991557 
1.1056803 	 0.990593 
1.1056962 	 0.990573 
1.1057120 	 0.979279 
1.1057277 	 0.980019 
1.1057436 	 0.995695 
1.1057595 	 1.008560 
1.1057753 	 0.993650 
1.1057910 	 0.963770 
1.1058069 	 0.919298 
1.1058228 	 0.845093 
1.1058385 	 0.801009 
1.1058543 	 0.817397 
1.1058702 	 0.824860 
1.1058861 	 0.822322 
1.1059018 	 0.846612 
1.1059176 	 0.881416 
1.1059335 	 0.941175 
1.1059492 	 0.984566 
1.1059651 	 0.994614 
1.1059810 	 1.001230 
1.1059969 	 0.999950 
1.1060126 	 0.988762 
1.1060285 	 0.984098 
1.1060443 	 0.970952 
1.1060601 	 0.957222 
1.1060759 	 0.934750 
1.1060918 	 0.887418 
1.1061075 	 0.835217 
1.1061234 	 0.785239 
1.1061392 	 0.782147 
1.1061551 	 0.789345 
1.1061708 	 0.840053 
1.1061867 	 0.904141 
1.1062025 	 0.959807 
1.1062183 	 0.984488 
1.1062341 	 1.008210 
1.1062500 	 1.008710 
1.1062658 	 0.996084 
1.1062816 	 0.973339 
1.1062974 	 0.928726 
1.1063133 	 0.861056 
1.1063290 	 0.870773 
1.1063449 	 0.937936 
1.1063607 	 0.990203 
1.1063766 	 1.037100 
1.1063923 	 1.023330 
1.1064082 	 0.996386 
1.1064240 	 0.990213 
1.1064398 	 0.994604 
1.1064556 	 1.001260 
1.1064715 	 1.000050 
1.1064872 	 0.986679 
1.1065031 	 1.016540 
1.1065189 	 0.999745 
1.1065348 	 1.010070 
1.1065505 	 0.981002 
1.1065664 	 0.994731 
1.1065822 	 1.008070 
1.1065980 	 1.010740 
1.1066138 	 1.026530 
1.1066297 	 1.016190 
1.1066455 	 0.978325 
1.1066613 	 0.959817 
1.1066771 	 0.907835 
1.1066930 	 0.843648 
1.1067087 	 0.824964 
1.1067246 	 0.877212 
1.1067404 	 0.947453 
1.1067561 	 0.979727 
1.1067720 	 0.971747 
1.1067879 	 0.940914 
1.1068037 	 0.897367 
1.1068194 	 0.897289 
1.1068353 	 0.933058 
1.1068512 	 0.979600 
1.1068669 	 0.985715 
1.1068827 	 0.984838 
1.1068986 	 0.985403 
1.1069145 	 0.992267 
1.1069302 	 0.999073 
1.1069460 	 0.984011 
1.1069619 	 0.953776 
1.1069776 	 0.920436 
1.1069935 	 0.895075 
1.1070093 	 0.919269 
1.1070252 	 0.957433 
1.1070409 	 0.986143 
1.1070568 	 0.980515 
1.1070726 	 0.962211 
1.1070884 	 0.978763 
1.1071042 	 0.978636 
1.1071201 	 0.939606 
1.1071358 	 0.861333 
1.1071517 	 0.795796 
1.1071675 	 0.764811 
1.1071835 	 0.806047 
1.1071992 	 0.852461 
1.1072151 	 0.911807 
1.1072309 	 0.933810 
1.1072467 	 0.913009 
1.1072625 	 0.859885 
1.1072784 	 0.876531 
1.1072942 	 0.923448 
1.1073100 	 0.950949 
1.1073258 	 0.984507 
1.1073417 	 0.978403 
1.1073574 	 0.972084 
1.1073733 	 0.975842 
1.1073891 	 0.982375 
1.1074050 	 0.986679 
1.1074207 	 0.986980 
1.1074366 	 0.980759 
1.1074524 	 0.948559 
1.1074682 	 0.939299 
1.1074840 	 0.943143 
1.1074999 	 0.979094 
1.1075156 	 0.968838 
1.1075315 	 0.895880 
1.1075473 	 0.825084 
1.1075632 	 0.821705 
1.1075789 	 0.876440 
1.1075948 	 0.942797 
1.1076106 	 0.985111 
1.1076264 	 1.006860 
1.1076422 	 1.005060 
1.1076581 	 1.006830 
1.1076739 	 1.005570 
1.1076897 	 1.011060 
1.1077055 	 0.996152 
1.1077214 	 0.982911 
1.1077371 	 0.982774 
1.1077530 	 0.979035 
1.1077688 	 0.991615 
1.1077845 	 0.973541 
1.1078004 	 0.925944 
1.1078163 	 0.888207 
1.1078321 	 0.879186 
1.1078478 	 0.916728 
1.1078637 	 0.973885 
1.1078796 	 0.980272 
1.1078953 	 1.001810 
1.1079111 	 1.011280 
1.1079270 	 1.020670 
1.1079429 	 1.000070 
1.1079586 	 1.001440 
1.1079744 	 1.002910 
1.1079903 	 0.990194 
1.1080060 	 0.993533 
1.1080219 	 0.996776 
1.1080377 	 0.969035 
1.1080536 	 0.982093 
1.1080693 	 0.990437 
1.1080852 	 0.954659 
1.1081010 	 0.920723 
1.1081168 	 0.884626 
1.1081326 	 0.890841 
1.1081485 	 0.940444 
1.1081642 	 0.984819 
1.1081801 	 0.928033 
1.1081959 	 0.846479 
1.1082118 	 0.779090 
1.1082275 	 0.765409 
1.1082434 	 0.807820 
1.1082592 	 0.874074 
1.1082750 	 0.949001 
1.1082908 	 0.990486 
1.1083067 	 0.986484 
1.1083225 	 0.992423 
1.1083383 	 0.993309 
1.1083541 	 0.988129 
1.1083700 	 0.963746 
1.1083858 	 0.908801 
1.1084017 	 0.863173 
1.1084175 	 0.838411 
1.1084334 	 0.835895 
1.1084491 	 0.815303 
1.1084650 	 0.787673 
1.1084808 	 0.833905 
1.1084966 	 0.903343 
1.1085124 	 0.969050 
1.1085283 	 0.984001 
1.1085440 	 0.988051 
1.1085599 	 1.012420 
1.1085757 	 1.033950 
1.1085916 	 1.053570 
1.1086073 	 1.033010 
1.1086232 	 0.994594 
1.1086390 	 0.986240 
1.1086548 	 0.976494 
1.1086706 	 0.967225 
1.1086865 	 0.947756 
1.1087023 	 0.990544 
1.1087181 	 1.010270 
1.1087339 	 1.016020 
1.1087498 	 1.014170 
1.1087655 	 1.023340 
1.1087814 	 0.997973 
1.1087972 	 1.014580 
1.1088129 	 1.005360 
1.1088288 	 1.021880 
1.1088447 	 1.007140 
1.1088605 	 0.948903 
1.1088762 	 0.884087 
1.1088921 	 0.869372 
1.1089080 	 0.908750 
1.1089237 	 0.987769 
1.1089395 	 1.007310 
1.1089554 	 1.004710 
1.1089713 	 1.010760 
1.1089870 	 1.003700 
1.1090028 	 0.999833 
1.1090187 	 1.001110 
1.1090344 	 0.987896 
1.1090503 	 0.957936 
1.1090661 	 0.917096 
1.1090820 	 0.866600 
1.1090977 	 0.857817 
1.1091136 	 0.904053 
1.1091294 	 0.934923 
1.1091452 	 0.962640 
1.1091610 	 0.962150 
1.1091769 	 0.948930 
1.1091926 	 0.969814 
1.1092085 	 0.989531 
1.1092243 	 1.018280 
1.1092402 	 0.998372 
1.1092559 	 0.989785 
1.1092718 	 1.001590 
1.1092876 	 1.018810 
1.1093034 	 0.995539 
1.1093192 	 0.970777 
1.1093351 	 0.901826 
1.1093509 	 0.815227 
1.1093667 	 0.785335 
1.1093825 	 0.815808 
1.1093984 	 0.837425 
1.1094141 	 0.805759 
1.1094300 	 0.774678 
1.1094458 	 0.799325 
1.1094617 	 0.856331 
1.1094774 	 0.913293 
1.1094933 	 0.959815 
1.1095091 	 0.988110 
1.1095249 	 0.994371 
1.1095407 	 0.976290 
1.1095566 	 0.953369 
1.1095723 	 0.931728 
1.1095883 	 0.882561 
1.1096041 	 0.856493 
1.1096200 	 0.872319 
1.1096357 	 0.917496 
1.1096516 	 0.949713 
1.1096674 	 0.973856 
1.1096831 	 0.995588 
1.1096990 	 0.998635 
1.1097149 	 1.011960 
1.1097307 	 1.003420 
1.1097464 	 1.013570 
1.1097623 	 0.999843 
1.1097782 	 0.993504 
1.1097939 	 0.996912 
1.1098097 	 1.003620 
1.1098256 	 0.990135 
1.1098415 	 0.993640 
1.1098572 	 0.996035 
1.1098731 	 0.986610 
1.1098889 	 0.978714 
1.1099046 	 0.984702 
1.1099205 	 0.988090 
1.1099364 	 0.998810 
1.1099521 	 0.995948 
1.1099679 	 0.952620 
1.1099838 	 0.879555 
1.1099997 	 0.852647 
1.1100154 	 0.880222 
1.1100312 	 0.936678 
1.1100471 	 0.993436 
1.1100628 	 1.002440 
1.1100787 	 0.989960 
1.1100945 	 0.973253 
1.1101104 	 0.905252 
1.1101261 	 0.866674 
1.1101420 	 0.866945 
1.1101578 	 0.906305 
1.1101736 	 0.954657 
1.1101894 	 0.979873 
1.1102053 	 1.008970 
1.1102210 	 1.004440 
1.1102369 	 0.992598 
1.1102527 	 0.994254 
1.1102686 	 0.997846 
1.1102843 	 0.988752 
1.1103002 	 0.995149 
1.1103160 	 0.970681 
1.1103318 	 0.978081 
1.1103476 	 0.979503 
1.1103635 	 0.999687 
1.1103793 	 0.980058 
1.1103951 	 0.943386 
1.1104109 	 0.881610 
1.1104268 	 0.848334 
1.1104425 	 0.837127 
1.1104584 	 0.887109 
1.1104742 	 0.944250 
1.1104901 	 0.941499 
1.1105058 	 0.898194 
1.1105217 	 0.841677 
1.1105375 	 0.810423 
1.1105533 	 0.852935 
1.1105691 	 0.955412 
1.1105850 	 0.975326 
1.1106007 	 0.977594 
1.1106166 	 0.987769 
1.1106324 	 0.977351 
1.1106483 	 0.970143 
1.1106640 	 1.002310 
1.1106799 	 1.051440 
1.1106957 	 1.046870 
1.1107114 	 0.973088 
1.1107273 	 0.920268 
1.1107432 	 0.904239 
1.1107590 	 0.897260 
1.1107748 	 0.889320 
1.1107907 	 0.945300 
1.1108066 	 0.947678 
1.1108223 	 0.894491 
1.1108381 	 0.878407 
1.1108540 	 0.849000 
1.1108699 	 0.883564 
1.1108856 	 0.933199 
1.1109014 	 0.966708 
1.1109173 	 0.988324 
1.1109330 	 1.005700 
1.1109489 	 1.012380 
1.1109647 	 0.983709 
1.1109805 	 0.975335 
1.1109963 	 1.043660 
1.1110122 	 1.038130 
1.1110280 	 0.995169 
1.1110438 	 0.969991 
1.1110596 	 0.986942 
1.1110755 	 0.995617 
1.1110912 	 1.001130 
1.1111071 	 0.989736 
1.1111229 	 0.967720 
1.1111388 	 0.926342 
1.1111545 	 0.880631 
1.1111704 	 0.829615 
1.1111862 	 0.833644 
1.1112020 	 0.851455 
1.1112178 	 0.847234 
1.1112337 	 0.886128 
1.1112495 	 0.942014 
1.1112653 	 0.991732 
1.1112811 	 0.990047 
1.1112970 	 0.992102 
1.1113127 	 0.998343 
1.1113286 	 0.993786 
1.1113444 	 1.000350 
1.1113602 	 0.985481 
1.1113760 	 0.996912 
1.1113919 	 1.009460 
1.1114077 	 0.991284 
1.1114235 	 1.012590 
1.1114393 	 0.990349 
1.1114552 	 0.943391 
1.1114709 	 0.862474 
1.1114868 	 0.809533 
1.1115026 	 0.809851 
1.1115185 	 0.851709 
1.1115342 	 0.947672 
1.1115501 	 0.970455 
1.1115659 	 1.017650 
1.1115817 	 1.048200 
1.1115975 	 1.092260 
1.1116134 	 1.066570 
1.1116291 	 0.982580 
1.1116450 	 0.965613 
1.1116608 	 0.953723 
1.1116767 	 0.944199 
1.1116924 	 0.957315 
1.1117083 	 0.930237 
1.1117241 	 0.893991 
1.1117398 	 0.868180 
1.1117557 	 0.820570 
1.1117716 	 0.806210 
1.1117874 	 0.896965 
1.1118031 	 0.964244 
1.1118190 	 0.972813 
1.1118349 	 0.969165 
1.1118506 	 1.008260 
1.1118664 	 0.988606 
1.1118823 	 0.992968 
1.1118982 	 0.985471 
1.1119139 	 0.966771 
1.1119297 	 0.983475 
1.1119456 	 0.960890 
1.1119613 	 0.961315 
1.1119773 	 0.963458 
1.1119931 	 0.951030 
1.1120089 	 0.965268 
1.1120247 	 0.975744 
1.1120406 	 0.985413 
1.1120564 	 0.989882 
1.1120722 	 0.985452 
1.1120880 	 0.971179 
1.1121039 	 0.904612 
1.1121196 	 0.837544 


==> anc/HD87/HD87_70.dat <==
1.0807208 	 1.063890 
1.0807364 	 1.032080 
1.0807520 	 1.024250 
1.0807675 	 1.008630 
1.0807832 	 0.988287 
1.0807987 	 0.968806 
1.0808143 	 0.937689 
1.0808300 	 0.951410 
1.0808455 	 0.979373 
1.0808611 	 1.004510 
1.0808766 	 1.037670 
1.0808922 	 1.052550 
1.0809078 	 0.984997 
1.0809233 	 0.972641 
1.0809389 	 0.951812 
1.0809544 	 1.019090 
1.0809700 	 1.033670 
1.0809856 	 1.033860 
1.0810011 	 1.016890 
1.0810168 	 1.076440 
1.0810324 	 1.084080 
1.0810479 	 1.026340 
1.0810635 	 1.018520 
1.0810790 	 1.056420 
1.0810946 	 1.023490 
1.0811102 	 0.989770 
1.0811257 	 1.037750 
1.0811413 	 0.957350 
1.0811568 	 0.946553 
1.0811724 	 1.019490 
1.0811881 	 1.003690 
1.0812036 	 1.091310 
1.0812192 	 1.056990 
1.0812347 	 1.032800 
1.0812503 	 0.993758 
1.0812659 	 1.000250 
1.0812814 	 1.070220 
1.0812970 	 1.052800 
1.0813126 	 1.013850 
1.0813281 	 1.035540 
1.0813437 	 1.014320 
1.0813592 	 0.904073 
1.0813749 	 0.739468 
1.0813905 	 0.664404 
1.0814060 	 0.679480 
1.0814216 	 0.788664 
1.0814371 	 0.909989 
1.0814527 	 0.966018 
1.0814683 	 1.008480 
1.0814838 	 1.029540 
1.0814994 	 1.072700 
1.0815149 	 1.056530 
1.0815305 	 1.030900 
1.0815462 	 1.043000 
1.0815617 	 1.079830 
1.0815773 	 1.051230 
1.0815929 	 1.097420 
1.0816084 	 0.991121 
1.0816240 	 1.028990 
1.0816395 	 1.065220 
1.0816551 	 1.029190 
1.0816707 	 0.977658 
1.0816862 	 1.047520 
1.0817019 	 1.006000 
1.0817173 	 1.023590 
1.0817330 	 1.017190 
1.0817486 	 1.019420 
1.0817641 	 0.992821 
1.0817797 	 1.016020 
1.0817952 	 1.041060 
1.0818108 	 1.009210 
1.0818264 	 1.027230 
1.0818419 	 1.033830 
1.0818575 	 1.040210 
1.0818730 	 0.984705 
1.0818887 	 0.976275 
1.0819043 	 0.998337 
1.0819198 	 1.041060 
1.0819354 	 1.061850 
1.0819510 	 1.006330 
1.0819665 	 0.983402 
1.0819822 	 0.974445 
1.0819977 	 0.991407 
1.0820133 	 0.992416 
1.0820289 	 0.995784 
1.0820444 	 1.035900 
1.0820601 	 1.020950 
1.0820756 	 0.997575 
1.0820912 	 0.928054 
1.0821068 	 0.932413 
1.0821223 	 0.904733 
1.0821379 	 0.948918 
1.0821534 	 0.987377 
1.0821690 	 0.957851 
1.0821846 	 0.996224 
1.0822001 	 1.022890 
1.0822157 	 1.015990 
1.0822314 	 1.023380 
1.0822469 	 1.039260 
1.0822625 	 1.075940 
1.0822780 	 1.019700 
1.0822936 	 1.001920 
1.0823092 	 1.005120 
1.0823247 	 1.045990 
1.0823403 	 0.990771 
1.0823558 	 0.989438 
1.0823714 	 0.989182 
1.0823870 	 0.977661 
1.0824025 	 0.981488 
1.0824182 	 0.966913 
1.0824337 	 0.955190 
1.0824493 	 0.963806 
1.0824649 	 0.978634 
1.0824804 	 0.996296 
1.0824960 	 0.996670 
1.0825116 	 1.014390 
1.0825271 	 1.031140 
1.0825427 	 1.036670 
1.0825582 	 1.016060 
1.0825738 	 1.026760 
1.0825895 	 1.056300 
1.0826050 	 1.035430 
1.0826206 	 0.994697 
1.0826361 	 1.029990 
1.0826517 	 1.012710 
1.0826673 	 1.009850 
1.0826828 	 1.028070 
1.0826984 	 1.005020 
1.0827139 	 1.022880 
1.0827295 	 1.019580 
1.0827452 	 1.018740 
1.0827607 	 1.006010 
1.0827763 	 1.026570 
1.0827919 	 1.023040 
1.0828074 	 1.019720 
1.0828230 	 1.050160 
1.0828385 	 1.079810 
1.0828541 	 1.044920 
1.0828697 	 1.033260 
1.0828852 	 1.018800 
1.0829008 	 0.995008 
1.0829163 	 1.001430 
1.0829320 	 0.992525 
1.0829476 	 0.932486 
1.0829631 	 0.837522 
1.0829787 	 0.700956 
1.0829942 	 0.577722 
1.0830098 	 0.570898 
1.0830254 	 0.703861 
1.0830409 	 0.858497 
1.0830565 	 0.872098 
1.0830721 	 0.994689 
1.0830876 	 1.026680 
1.0831033 	 1.056580 
1.0831188 	 1.019360 
1.0831344 	 1.030970 
1.0831500 	 1.061800 
1.0831655 	 1.073580 
1.0831812 	 1.067700 
1.0831967 	 1.023480 
1.0832123 	 1.030870 
1.0832279 	 0.974029 
1.0832434 	 0.998957 
1.0832590 	 0.968920 
1.0832745 	 0.940262 
1.0832902 	 0.903991 
1.0833058 	 0.915320 
1.0833213 	 0.892927 
1.0833369 	 0.865770 
1.0833525 	 0.900916 
1.0833680 	 0.919470 
1.0833836 	 0.917386 
1.0833991 	 0.918982 
1.0834147 	 0.936428 
1.0834303 	 0.945511 
1.0834458 	 0.979329 
1.0834615 	 0.971555 
1.0834770 	 1.002690 
1.0834926 	 1.013140 
1.0835082 	 1.002330 
1.0835237 	 1.016820 
1.0835393 	 1.024740 
1.0835548 	 1.040070 
1.0835704 	 1.036250 
1.0835860 	 1.014280 
1.0836015 	 0.991727 
1.0836171 	 0.946816 
1.0836326 	 0.957940 
1.0836483 	 1.015090 
1.0836639 	 1.001740 
1.0836794 	 0.986947 
1.0836950 	 0.958096 
1.0837106 	 0.990481 
1.0837261 	 0.990118 
1.0837417 	 0.946979 
1.0837572 	 0.949389 
1.0837728 	 0.917576 
1.0837885 	 0.872207 
1.0838040 	 0.913148 
1.0838196 	 1.013350 
1.0838351 	 1.006080 
1.0838507 	 1.018750 
1.0838663 	 0.996909 
1.0838818 	 0.989101 
1.0838974 	 0.992516 
1.0839129 	 1.005320 
1.0839285 	 1.003930 
1.0839441 	 0.987467 
1.0839596 	 0.990024 
1.0839753 	 1.001890 
1.0839909 	 1.038560 
1.0840064 	 1.028180 
1.0840220 	 1.024200 
1.0840375 	 1.033710 
1.0840531 	 1.013140 
1.0840687 	 1.006050 
1.0840842 	 0.990899 
1.0840998 	 1.004930 
1.0841153 	 1.004290 
1.0841309 	 1.022050 
1.0841466 	 1.018100 
1.0841621 	 0.989768 
1.0841777 	 0.945324 
1.0841932 	 0.963117 
1.0842088 	 0.972402 
1.0842244 	 0.996328 
1.0842399 	 1.001020 
1.0842555 	 1.016530 
1.0842711 	 1.025380 
1.0842866 	 1.018090 
1.0843022 	 1.014380 
1.0843177 	 1.010880 
1.0843334 	 1.015110 
1.0843490 	 1.039190 
1.0843645 	 1.039950 
1.0843802 	 0.992741 
1.0843957 	 0.992628 
1.0844113 	 1.006120 
1.0844269 	 1.027330 
1.0844424 	 1.034460 
1.0844580 	 1.015330 
1.0844735 	 1.033940 
1.0844891 	 1.027000 
1.0845048 	 1.052100 
1.0845203 	 0.987538 
1.0845359 	 1.043640 
1.0845515 	 1.029820 
1.0845670 	 1.012420 
1.0845826 	 1.056640 
1.0845981 	 1.064860 
1.0846137 	 1.050370 
1.0846293 	 1.049770 
1.0846448 	 0.904874 
1.0846605 	 0.823092 
1.0846759 	 0.733180 
1.0846916 	 0.788581 
1.0847072 	 0.850240 
1.0847227 	 0.942952 
1.0847383 	 1.028730 
1.0847538 	 1.008590 
1.0847694 	 1.042540 
1.0847850 	 1.067800 
1.0848005 	 1.056210 
1.0848161 	 1.032810 
1.0848318 	 1.048600 
1.0848473 	 1.039710 
1.0848629 	 1.068010 
1.0848784 	 1.045050 
1.0848940 	 1.023550 
1.0849096 	 1.031990 
1.0849251 	 1.047910 
1.0849407 	 1.011350 
1.0849562 	 0.980725 
1.0849718 	 0.993499 
1.0849874 	 0.965348 
1.0850029 	 0.986134 
1.0850186 	 1.009980 
1.0850341 	 1.000100 
1.0850497 	 1.005440 
1.0850653 	 1.000420 
1.0850808 	 0.994707 
1.0850964 	 1.013880 
1.0851119 	 1.034000 
1.0851275 	 1.020520 
1.0851431 	 1.012390 
1.0851586 	 0.993290 
1.0851742 	 0.983748 
1.0851899 	 1.001610 
1.0852054 	 0.990065 
1.0852210 	 0.947508 
1.0852365 	 0.941496 
1.0852521 	 0.951451 
1.0852677 	 0.982583 
1.0852832 	 0.992909 
1.0852988 	 1.018240 
1.0853143 	 1.029020 
1.0853299 	 1.028100 
1.0853455 	 1.009290 
1.0853610 	 0.983938 
1.0853767 	 0.989522 
1.0853922 	 1.002750 
1.0854078 	 0.994998 
1.0854234 	 1.019990 
1.0854389 	 1.023860 
1.0854545 	 1.040970 
1.0854701 	 1.005290 
1.0854856 	 1.016070 
1.0855012 	 1.039740 
1.0855167 	 1.001630 
1.0855323 	 1.007210 
1.0855480 	 0.980105 
1.0855635 	 1.004100 
1.0855792 	 0.991014 
1.0855947 	 0.981269 
1.0856103 	 0.979063 
1.0856259 	 0.988474 
1.0856414 	 1.013440 
1.0856570 	 1.019270 
1.0856725 	 1.011940 
1.0856881 	 1.015830 
1.0857038 	 1.017610 
1.0857192 	 1.010740 
1.0857349 	 1.024590 
1.0857505 	 1.007150 
1.0857660 	 0.998818 
1.0857816 	 1.029980 
1.0857971 	 1.008610 
1.0858127 	 1.026220 
1.0858283 	 1.018700 
1.0858438 	 0.979834 
1.0858594 	 0.996438 
1.0858749 	 0.995600 
1.0858906 	 0.999993 
1.0859062 	 0.999833 
1.0859217 	 1.011470 
1.0859373 	 1.007810 
1.0859528 	 1.020130 
1.0859684 	 1.008960 
1.0859840 	 1.008590 
1.0859995 	 1.015200 
1.0860151 	 1.028730 
1.0860307 	 1.022230 
1.0860462 	 1.005790 
1.0860619 	 0.998932 
1.0860774 	 1.017060 
1.0860930 	 1.033530 
1.0861086 	 1.035860 
1.0861241 	 1.009840 
1.0861397 	 1.003340 
1.0861552 	 1.009130 
1.0861708 	 1.025330 
1.0861864 	 1.016930 
1.0862019 	 1.016550 
1.0862175 	 1.002530 
1.0862330 	 0.975890 
1.0862487 	 0.968337 
1.0862643 	 1.000060 
1.0862798 	 1.008100 
1.0862954 	 0.989254 
1.0863110 	 0.994834 
1.0863265 	 1.006670 
1.0863421 	 1.017290 
1.0863576 	 1.011360 
1.0863732 	 1.012730 
1.0863888 	 0.988980 
1.0864043 	 1.002400 
1.0864200 	 1.010940 
1.0864355 	 0.997667 
1.0864511 	 1.010680 
1.0864667 	 1.012640 
1.0864822 	 1.001590 
1.0864978 	 1.012800 
1.0865133 	 1.011640 
1.0865289 	 1.002620 
1.0865445 	 0.995231 
1.0865600 	 0.981347 
1.0865756 	 0.990846 
1.0865913 	 1.002930 
1.0866068 	 0.998553 
1.0866224 	 0.939043 
1.0866379 	 0.907327 
1.0866535 	 0.905670 
1.0866691 	 0.927319 
1.0866846 	 0.979674 
1.0867002 	 1.025180 
1.0867157 	 1.047370 
1.0867313 	 1.026810 
1.0867470 	 1.046000 
1.0867624 	 1.035750 
1.0867782 	 1.031450 
1.0867937 	 1.006560 
1.0868093 	 1.004090 
1.0868249 	 1.010260 
1.0868404 	 1.008300 
1.0868560 	 1.005490 
1.0868716 	 1.007560 
1.0868871 	 1.007360 
1.0869027 	 1.008720 
1.0869182 	 1.021360 
1.0869339 	 1.039190 
1.0869495 	 1.028990 
1.0869650 	 1.032470 
1.0869806 	 1.028630 
1.0869961 	 1.024650 
1.0870117 	 1.029780 
1.0870273 	 1.014410 
1.0870428 	 1.025390 
1.0870584 	 1.055360 
1.0870739 	 1.074190 
1.0870895 	 1.052710 
1.0871052 	 1.072500 
1.0871207 	 1.049170 
1.0871363 	 1.004500 
1.0871518 	 0.915634 
1.0871674 	 0.833489 
1.0871830 	 0.800040 
1.0871985 	 0.823166 
1.0872141 	 0.736509 
1.0872297 	 0.650241 
1.0872452 	 0.586371 
1.0872608 	 0.615418 
1.0872763 	 0.740477 
1.0872920 	 0.895133 
1.0873076 	 0.968983 
1.0873231 	 0.988071 
1.0873387 	 0.960873 
1.0873542 	 1.008570 
1.0873698 	 1.079280 
1.0873854 	 1.060540 
1.0874009 	 1.063660 
1.0874165 	 1.042460 
1.0874320 	 1.036450 
1.0874476 	 1.000730 
1.0874633 	 0.975251 
1.0874788 	 0.977821 
1.0874944 	 0.980877 
1.0875100 	 0.981812 
1.0875255 	 0.999296 
1.0875411 	 0.995163 
1.0875566 	 0.961763 
1.0875722 	 0.977383 
1.0875878 	 0.956949 
1.0876033 	 0.986012 
1.0876189 	 0.981937 
1.0876344 	 0.965340 
1.0876501 	 0.974752 
1.0876657 	 0.979342 
1.0876812 	 1.004750 
1.0876968 	 1.007200 
1.0877123 	 1.025320 
1.0877279 	 0.990234 
1.0877435 	 0.989617 
1.0877590 	 1.017610 
1.0877746 	 0.996296 
1.0877903 	 0.994021 
1.0878057 	 1.023040 
1.0878214 	 0.981401 
1.0878369 	 0.968921 
1.0878525 	 0.973444 
1.0878681 	 0.998774 
1.0878836 	 1.026660 
1.0878992 	 0.981277 
1.0879147 	 0.975714 
1.0879303 	 0.988768 
1.0879459 	 0.975421 
1.0879614 	 1.012890 
1.0879772 	 0.989979 
1.0879926 	 0.962930 
1.0880083 	 0.968521 
1.0880239 	 0.994284 
1.0880394 	 0.997265 
1.0880550 	 1.011830 
1.0880706 	 1.021420 
1.0880861 	 0.991249 
1.0881017 	 1.001450 
1.0881172 	 0.986776 
1.0881328 	 1.014480 
1.0881485 	 1.016910 
1.0881640 	 1.030370 
1.0881796 	 1.017550 
1.0881951 	 1.023160 
1.0882107 	 1.019090 
1.0882263 	 1.003390 
1.0882418 	 0.988384 
1.0882574 	 0.999657 
1.0882729 	 1.020670 
1.0882885 	 0.967793 
1.0883041 	 0.974714 
1.0883196 	 1.013970 
1.0883353 	 1.001510 
1.0883509 	 0.983252 
1.0883664 	 1.010450 
1.0883820 	 1.017760 
1.0883975 	 1.015190 
1.0884131 	 1.034800 
1.0884287 	 0.964507 
1.0884442 	 0.939913 
1.0884598 	 0.921581 
1.0884753 	 0.907395 
1.0884909 	 0.922605 
1.0885066 	 0.992470 
1.0885221 	 0.977212 
1.0885377 	 0.956891 
1.0885532 	 0.889922 
1.0885688 	 0.867377 
1.0885844 	 0.872068 
1.0885999 	 0.921546 
1.0886155 	 0.974056 
1.0886310 	 0.994851 
1.0886466 	 1.007480 
1.0886622 	 1.024380 
1.0886777 	 0.997466 
1.0886934 	 0.977036 
1.0887090 	 0.920708 
1.0887245 	 0.911560 
1.0887401 	 0.967833 
1.0887556 	 0.997144 
1.0887712 	 1.009140 
1.0887868 	 0.970524 
1.0888023 	 0.889191 
1.0888179 	 0.821580 
1.0888334 	 0.811544 
1.0888490 	 0.881098 
1.0888647 	 0.961510 
1.0888802 	 1.020360 
1.0888958 	 1.003610 
1.0889113 	 1.027170 
1.0889269 	 1.028030 
1.0889425 	 1.022640 
1.0889580 	 1.003230 
1.0889736 	 1.000360 
1.0889892 	 1.008560 
1.0890047 	 0.998580 
1.0890204 	 1.029410 
1.0890359 	 1.039370 
1.0890515 	 1.031470 
1.0890671 	 0.991423 
1.0890826 	 1.015660 
1.0890982 	 1.002200 
1.0891137 	 0.999874 
1.0891293 	 0.997088 
1.0891449 	 1.002720 
1.0891604 	 0.991861 
1.0891761 	 0.992311 
1.0891916 	 0.999629 
1.0892073 	 1.001600 
1.0892229 	 1.019130 
1.0892384 	 1.021430 
1.0892540 	 1.035120 
1.0892696 	 1.016750 
1.0892851 	 1.002080 
1.0893007 	 0.984594 
1.0893162 	 0.988298 
1.0893318 	 0.974661 
1.0893474 	 0.977483 
1.0893629 	 1.014250 
1.0893786 	 0.990103 
1.0893941 	 0.968041 
1.0894097 	 0.942723 
1.0894253 	 0.940437 
1.0894408 	 0.951935 
1.0894564 	 0.951975 
1.0894719 	 0.950613 
1.0894875 	 0.974215 
1.0895031 	 1.014040 
1.0895186 	 1.028870 
1.0895342 	 1.019550 
1.0895499 	 1.014950 
1.0895654 	 1.008860 
1.0895810 	 1.009680 
1.0895965 	 1.013250 
1.0896121 	 1.007290 
1.0896277 	 1.010000 
1.0896432 	 1.001680 
1.0896588 	 0.992545 
1.0896743 	 0.995590 
1.0896899 	 0.993559 
1.0897055 	 0.996123 
1.0897210 	 0.992014 
1.0897367 	 0.984022 
1.0897522 	 0.985150 
1.0897678 	 0.986805 
1.0897834 	 0.988349 
1.0897989 	 1.004990 
1.0898145 	 1.021350 
1.0898301 	 1.018670 
1.0898456 	 1.009670 
1.0898612 	 1.002180 
1.0898767 	 0.987932 
1.0898923 	 0.970407 
1.0899080 	 0.912595 
1.0899235 	 0.877325 
1.0899391 	 0.920749 
1.0899546 	 0.972636 
1.0899702 	 0.995010 
1.0899858 	 1.000810 
1.0900013 	 1.004630 
1.0900169 	 1.005120 
1.0900324 	 1.003580 
1.0900480 	 1.011270 
1.0900637 	 1.001750 
1.0900792 	 1.026500 
1.0900948 	 1.033650 
1.0901104 	 1.024670 
1.0901259 	 1.011020 
1.0901415 	 0.988920 
1.0901570 	 0.981589 
1.0901726 	 0.983261 
1.0901882 	 0.992490 
1.0902037 	 1.008520 
1.0902193 	 1.018360 
1.0902348 	 1.007750 
1.0902505 	 1.010130 
1.0902661 	 1.062560 
1.0902816 	 1.011080 
1.0902972 	 1.012410 
1.0903127 	 1.025770 
1.0903283 	 0.996645 
1.0903439 	 0.993395 
1.0903594 	 1.012630 
1.0903751 	 0.995198 
1.0903907 	 1.006680 
1.0904062 	 1.027310 
1.0904219 	 1.038590 
1.0904374 	 1.013260 
1.0904530 	 1.034170 
1.0904686 	 1.031050 
1.0904841 	 1.006820 
1.0904997 	 0.999302 
1.0905152 	 0.998335 
1.0905308 	 0.988918 
1.0905464 	 1.003840 
1.0905619 	 1.023030 
1.0905775 	 0.997107 
1.0905930 	 1.006130 
1.0906087 	 0.968906 
1.0906243 	 0.993893 
1.0906398 	 1.001320 
1.0906554 	 1.002870 
1.0906709 	 1.008260 
1.0906865 	 1.031120 
1.0907021 	 1.022780 
1.0907176 	 1.026520 
1.0907332 	 1.024340 
1.0907488 	 1.022320 
1.0907643 	 1.014650 
1.0907800 	 1.025320 
1.0907955 	 1.016240 
1.0908111 	 1.009500 
1.0908267 	 0.964418 
1.0908422 	 0.939413 
1.0908578 	 0.921468 
1.0908733 	 0.935414 
1.0908889 	 0.975243 
1.0909045 	 0.999708 
1.0909200 	 1.005900 
1.0909357 	 1.018760 
1.0909511 	 1.018310 
1.0909668 	 0.997917 
1.0909824 	 1.003550 
1.0909979 	 1.010730 
1.0910135 	 1.018250 
1.0910291 	 1.028120 
1.0910446 	 1.016480 
1.0910602 	 1.007060 
1.0910757 	 1.007140 
1.0910913 	 1.010200 
1.0911070 	 1.000000 
1.0911225 	 0.989869 
1.0911381 	 0.987039 
1.0911536 	 0.992532 
1.0911692 	 0.998166 
1.0911848 	 1.009030 
1.0912003 	 1.019410 
1.0912159 	 1.027320 
1.0912314 	 1.015750 
1.0912470 	 1.030270 
1.0912626 	 1.001140 
1.0912781 	 1.002840 
1.0912938 	 0.995198 
1.0913094 	 0.997898 
1.0913249 	 0.994318 
1.0913405 	 0.997248 
1.0913560 	 1.025200 
1.0913716 	 1.010170 
1.0913872 	 1.023180 
1.0914027 	 0.995264 
1.0914183 	 0.997127 
1.0914338 	 1.017690 
1.0914494 	 0.995062 
1.0914651 	 0.996781 
1.0914806 	 0.989507 
1.0914962 	 0.993367 
1.0915117 	 1.016290 
1.0915273 	 1.024850 
1.0915429 	 1.019380 
1.0915584 	 1.019620 
1.0915741 	 1.027890 
1.0915897 	 1.021760 
1.0916052 	 1.001300 
1.0916208 	 0.995815 
1.0916363 	 0.993989 
1.0916520 	 1.000160 
1.0916676 	 0.985434 
1.0916831 	 0.987953 
1.0916987 	 0.970608 
1.0917142 	 0.945526 
1.0917298 	 0.902987 
1.0917454 	 0.826044 
1.0917609 	 0.706109 
1.0917765 	 0.640333 
1.0917920 	 0.684470 
1.0918076 	 0.822854 
1.0918233 	 0.925517 
1.0918388 	 0.986861 
1.0918544 	 1.003310 
1.0918700 	 1.019760 
1.0918855 	 1.020620 
1.0919011 	 1.009860 
1.0919166 	 0.998335 
1.0919322 	 0.995653 
1.0919478 	 1.008180 
1.0919633 	 1.007420 
1.0919790 	 0.998032 
1.0919944 	 0.999930 
1.0920101 	 1.019060 
1.0920257 	 1.014600 
1.0920412 	 1.006830 
1.0920568 	 0.992378 
1.0920723 	 0.965451 
1.0920879 	 0.993220 
1.0921035 	 0.991608 
1.0921190 	 0.995677 
1.0921346 	 1.007310 
1.0921503 	 1.004090 
1.0921658 	 1.004180 
1.0921814 	 0.990559 
1.0921969 	 0.989007 
1.0922125 	 0.996332 
1.0922281 	 0.975273 
1.0922436 	 0.990558 
1.0922592 	 0.980036 
1.0922747 	 0.978289 
1.0922903 	 1.001030 
1.0923059 	 0.994163 
1.0923214 	 1.016840 
1.0923371 	 1.025180 
1.0923526 	 1.027040 
1.0923682 	 1.018760 
1.0923838 	 1.023540 
1.0923993 	 1.028780 
1.0924149 	 1.030690 
1.0924305 	 1.023630 
1.0924460 	 1.020310 
1.0924616 	 1.017390 
1.0924771 	 1.017760 
1.0924927 	 1.008010 
1.0925084 	 0.990907 
1.0925239 	 1.012030 
1.0925395 	 1.011140 
1.0925550 	 1.004780 
1.0925706 	 1.005020 
1.0925862 	 0.991253 
1.0926017 	 0.993358 
1.0926173 	 1.007110 
1.0926328 	 1.005590 
1.0926484 	 1.016150 
1.0926640 	 1.019000 
1.0926795 	 1.016660 
1.0926952 	 0.998293 
1.0927107 	 1.005350 
1.0927263 	 1.017930 
1.0927419 	 1.010440 
1.0927574 	 1.010400 
1.0927731 	 1.039030 
1.0927887 	 1.017850 
1.0928042 	 0.992323 
1.0928198 	 0.959895 
1.0928353 	 0.882645 
1.0928509 	 0.815310 
1.0928666 	 0.822996 
1.0928821 	 0.847550 
1.0928977 	 0.876470 
1.0929132 	 0.846675 
1.0929288 	 0.874586 
1.0929444 	 0.925426 
1.0929599 	 0.961455 
1.0929755 	 0.899703 
1.0929910 	 0.875729 
1.0930066 	 0.867539 
1.0930223 	 0.896279 
1.0930377 	 0.941050 
1.0930534 	 0.972211 
1.0930690 	 1.003000 
1.0930845 	 0.962192 
1.0931001 	 0.909386 
1.0931156 	 0.878470 
1.0931312 	 0.860319 
1.0931468 	 0.907742 
1.0931623 	 0.978820 
1.0931779 	 1.008850 
1.0931934 	 0.998158 
1.0932091 	 0.986582 
1.0932247 	 0.982978 
1.0932402 	 0.970303 
1.0932558 	 0.939341 
1.0932713 	 0.901019 
1.0932869 	 0.866190 
1.0933025 	 0.874702 
1.0933180 	 0.928424 
1.0933336 	 0.963986 
1.0933492 	 1.001410 
1.0933647 	 1.022520 
1.0933804 	 0.994981 
1.0933959 	 0.974425 
1.0934115 	 0.992763 
1.0934271 	 0.988334 
1.0934426 	 0.985563 
1.0934582 	 0.946897 
1.0934737 	 0.859386 
1.0934893 	 0.859208 
1.0935049 	 0.838604 
1.0935204 	 0.921264 
1.0935360 	 0.967603 
1.0935515 	 0.975053 
1.0935672 	 0.994396 
1.0935828 	 1.011760 
1.0935983 	 1.008400 
1.0936139 	 0.995280 
1.0936295 	 0.947293 
1.0936450 	 0.939092 
1.0936606 	 0.972542 
1.0936761 	 0.984543 
1.0936917 	 0.962730 
1.0937073 	 0.923420 
1.0937228 	 0.877351 
1.0937385 	 0.859250 
1.0937540 	 0.905346 
1.0937696 	 0.944226 
1.0937852 	 0.973594 
1.0938007 	 0.984908 
1.0938163 	 0.966137 
1.0938318 	 0.965331 
1.0938474 	 0.962512 
1.0938630 	 0.956522 
1.0938785 	 0.967844 
1.0938941 	 0.976514 
1.0939098 	 0.982405 
1.0939253 	 0.973603 
1.0939409 	 0.973770 
1.0939564 	 0.945361 
1.0939721 	 0.940719 
1.0939877 	 0.883052 
1.0940032 	 0.841370 
1.0940188 	 0.801463 
1.0940343 	 0.833141 
1.0940499 	 0.843283 
1.0940656 	 0.830119 
1.0940810 	 0.840195 
1.0940967 	 0.775084 
1.0941122 	 0.788185 
1.0941278 	 0.785119 
1.0941434 	 0.805747 
1.0941589 	 0.824544 
1.0941745 	 0.890981 
1.0941900 	 0.941389 
1.0942056 	 0.964436 
1.0942212 	 0.962995 
1.0942367 	 0.996585 
1.0942524 	 0.989851 
1.0942680 	 0.982382 
1.0942835 	 0.967822 
1.0942991 	 0.910824 
1.0943146 	 0.861224 
1.0943302 	 0.833612 
1.0943458 	 0.866436 
1.0943613 	 0.932333 
1.0943769 	 0.965026 
1.0943924 	 0.980255 
1.0944080 	 0.977688 
1.0944237 	 0.970252 
1.0944392 	 0.938749 
1.0944548 	 0.922833 
1.0944703 	 0.905167 
1.0944859 	 0.954118 
1.0945015 	 0.972546 
1.0945170 	 0.970801 
1.0945326 	 0.975020 
1.0945482 	 0.988127 
1.0945637 	 0.959694 
1.0945793 	 0.983461 
1.0945948 	 0.971257 
1.0946105 	 0.956528 
1.0946261 	 0.947287 
1.0946416 	 0.957067 
1.0946572 	 0.898417 
1.0946727 	 0.859722 
1.0946883 	 0.834236 
1.0947039 	 0.871380 
1.0947194 	 0.942869 
1.0947350 	 0.977677 
1.0947505 	 0.963726 
1.0947661 	 0.954470 
1.0947818 	 0.920278 
1.0947973 	 0.892817 
1.0948129 	 0.886834 
1.0948285 	 0.917366 
1.0948440 	 0.974029 
1.0948596 	 0.995872 
1.0948751 	 0.999754 
1.0948907 	 0.992501 
1.0949063 	 1.011640 
1.0949218 	 1.003990 
1.0949374 	 0.984149 
1.0949529 	 0.975903 
1.0949686 	 0.991774 
1.0949842 	 0.976052 
1.0949997 	 1.000630 
1.0950153 	 1.013030 
1.0950308 	 0.983484 
1.0950464 	 0.955159 
1.0950620 	 0.900094 
1.0950775 	 0.873565 
1.0950931 	 0.870566 
1.0951088 	 0.894330 
1.0951242 	 0.938077 
1.0951399 	 0.975420 
1.0951554 	 0.958824 
1.0951711 	 0.911781 
1.0951867 	 0.893142 
1.0952022 	 0.926948 
1.0952178 	 0.979218 
1.0952333 	 1.004820 
1.0952489 	 0.996231 
1.0952645 	 0.999118 
1.0952800 	 1.016750 
1.0952957 	 1.016680 
1.0953112 	 1.026910 
1.0953268 	 1.029690 
1.0953424 	 1.036880 
1.0953579 	 1.040580 
1.0953735 	 1.038710 
1.0953891 	 1.051980 
1.0954046 	 1.048260 
1.0954202 	 1.014350 
1.0954357 	 1.014440 
1.0954513 	 0.978967 
1.0954670 	 0.980557 
1.0954825 	 0.982193 
1.0954981 	 0.945624 
1.0955136 	 0.920818 
1.0955292 	 0.881552 
1.0955448 	 0.899491 
1.0955603 	 0.950120 
1.0955759 	 0.916459 
1.0955914 	 0.888576 
1.0956070 	 0.872395 
1.0956226 	 0.867187 
1.0956381 	 0.886028 
1.0956538 	 0.948763 
1.0956694 	 1.004410 
1.0956849 	 1.029880 
1.0957005 	 1.058740 
1.0957160 	 1.043790 
1.0957316 	 1.031870 
1.0957472 	 1.035510 
1.0957627 	 1.036710 
1.0957783 	 1.012660 
1.0957938 	 1.032380 
1.0958094 	 1.043850 
1.0958251 	 1.033530 
1.0958406 	 1.047990 
1.0958562 	 1.038230 
1.0958717 	 1.042580 
1.0958873 	 1.031400 
1.0959029 	 1.056080 
1.0959184 	 1.033390 
1.0959340 	 1.009280 
1.0959496 	 1.032970 
1.0959651 	 0.996103 
1.0959807 	 0.949312 
1.0959962 	 0.845407 
1.0960119 	 0.734688 
1.0960275 	 0.712607 
1.0960430 	 0.787089 
1.0960586 	 0.910201 
1.0960741 	 0.995321 
1.0960897 	 1.008790 
1.0961053 	 1.019460 
1.0961208 	 1.017190 
1.0961364 	 0.997151 
1.0961519 	 1.013810 
1.0961676 	 1.023330 
1.0961832 	 1.033460 
1.0961987 	 1.018340 
1.0962143 	 1.017040 
1.0962298 	 1.033580 
1.0962454 	 1.039170 
1.0962610 	 1.028800 
1.0962765 	 1.028410 


==> anc/HD87/HD87_71.dat <==
1.0655773 	 1.067560 
1.0655926 	 1.050450 
1.0656080 	 1.031170 
1.0656234 	 1.042480 
1.0656388 	 1.000530 
1.0656541 	 1.030450 
1.0656695 	 1.008740 
1.0656848 	 1.015510 
1.0657002 	 1.053680 
1.0657155 	 0.992137 
1.0657309 	 1.008570 
1.0657463 	 1.003030 
1.0657617 	 1.045440 
1.0657769 	 1.071750 
1.0657923 	 1.059500 
1.0658077 	 0.978795 
1.0658231 	 1.013800 
1.0658384 	 1.071580 
1.0658538 	 1.036270 
1.0658692 	 1.001750 
1.0658845 	 1.023990 
1.0658998 	 1.051180 
1.0659152 	 1.038880 
1.0659306 	 1.003650 
1.0659460 	 1.003930 
1.0659614 	 0.963866 
1.0659766 	 1.021700 
1.0659920 	 1.157950 
1.0660074 	 1.092240 
1.0660227 	 1.000250 
1.0660381 	 0.986857 
1.0660535 	 1.025840 
1.0660689 	 1.049960 
1.0660841 	 1.047670 
1.0660995 	 1.052410 
1.0661149 	 1.014760 
1.0661303 	 1.003790 
1.0661456 	 0.981333 
1.0661610 	 1.006840 
1.0661764 	 1.036550 
1.0661917 	 1.065270 
1.0662070 	 1.082980 
1.0662224 	 1.081110 
1.0662378 	 1.111710 
1.0662532 	 1.088730 
1.0662686 	 1.050610 
1.0662838 	 1.004310 
1.0662992 	 1.036060 
1.0663146 	 1.034100 
1.0663299 	 1.004540 
1.0663453 	 0.930048 
1.0663607 	 0.786290 
1.0663762 	 0.665525 
1.0663914 	 0.662969 
1.0664068 	 0.819415 
1.0664222 	 0.865505 
1.0664376 	 0.851748 
1.0664529 	 0.911490 
1.0664683 	 0.900608 
1.0664837 	 0.999256 
1.0664990 	 1.038410 
1.0665143 	 1.091170 
1.0665297 	 1.009260 
1.0665451 	 1.052950 
1.0665605 	 1.055130 
1.0665759 	 1.043460 
1.0665911 	 1.016320 
1.0666065 	 1.020520 
1.0666219 	 1.042900 
1.0666372 	 1.056520 
1.0666526 	 1.046340 
1.0666680 	 0.998617 
1.0666834 	 0.986316 
1.0666986 	 1.019760 
1.0667140 	 0.973813 
1.0667294 	 1.031510 
1.0667448 	 1.019030 
1.0667602 	 1.029850 
1.0667755 	 1.088230 
1.0667908 	 1.028730 
1.0668062 	 1.000130 
1.0668215 	 1.014660 
1.0668369 	 1.057490 
1.0668523 	 1.056890 
1.0668677 	 1.102760 
1.0668831 	 1.076130 
1.0668983 	 1.008990 
1.0669137 	 1.047700 
1.0669291 	 0.986184 
1.0669444 	 1.052100 
1.0669598 	 1.030050 
1.0669752 	 1.032760 
1.0669906 	 1.055500 
1.0670058 	 0.964480 
1.0670212 	 0.998003 
1.0670366 	 1.023410 
1.0670520 	 1.039930 
1.0670674 	 1.017160 
1.0670827 	 0.974653 
1.0670980 	 0.998315 
1.0671134 	 1.004270 
1.0671287 	 0.987321 
1.0671441 	 1.012850 
1.0671595 	 1.026300 
1.0671749 	 1.000000 
1.0671903 	 1.015540 
1.0672055 	 1.079960 
1.0672209 	 1.033320 
1.0672363 	 1.040180 
1.0672517 	 0.968090 
1.0672670 	 1.021560 
1.0672824 	 1.006310 
1.0672978 	 1.000990 
1.0673130 	 0.986809 
1.0673284 	 1.046510 
1.0673438 	 1.032700 
1.0673592 	 1.056820 
1.0673746 	 0.981857 
1.0673899 	 0.963311 
1.0674052 	 0.975933 
1.0674206 	 1.049280 
1.0674359 	 1.013240 
1.0674513 	 0.988114 
1.0674667 	 0.965671 
1.0674821 	 0.982594 
1.0674975 	 0.967557 
1.0675127 	 1.008810 
1.0675281 	 1.010760 
1.0675435 	 0.999204 
1.0675589 	 1.002480 
1.0675743 	 1.023670 
1.0675897 	 1.040780 
1.0676050 	 1.003910 
1.0676203 	 0.995632 
1.0676357 	 1.024730 
1.0676511 	 1.001570 
1.0676665 	 1.009180 
1.0676819 	 1.001810 
1.0676972 	 1.022330 
1.0677125 	 0.982097 
1.0677279 	 0.969462 
1.0677433 	 0.978567 
1.0677586 	 1.003660 
1.0677740 	 0.985479 
1.0677894 	 1.036600 
1.0678048 	 0.984227 
1.0678200 	 0.999667 
1.0678354 	 1.006850 
1.0678508 	 1.040280 
1.0678662 	 0.988262 
1.0678815 	 1.007710 
1.0678969 	 0.970228 
1.0679122 	 1.006890 
1.0679275 	 1.038750 
1.0679429 	 0.999113 
1.0679583 	 1.002980 
1.0679737 	 1.013720 
1.0679891 	 0.984453 
1.0680044 	 1.005300 
1.0680197 	 0.960437 
1.0680351 	 0.975809 
1.0680505 	 0.980148 
1.0680658 	 1.015880 
1.0680812 	 1.020140 
1.0680966 	 1.012520 
1.0681120 	 0.996873 
1.0681272 	 1.004290 
1.0681426 	 1.024590 
1.0681580 	 1.012520 
1.0681734 	 0.999249 
1.0681887 	 0.973029 
1.0682041 	 0.981711 
1.0682194 	 0.957317 
1.0682348 	 0.970439 
1.0682501 	 0.951496 
1.0682655 	 0.949766 
1.0682809 	 1.009330 
1.0682963 	 0.981680 
1.0683116 	 0.951756 
1.0683269 	 0.944507 
1.0683423 	 0.957164 
1.0683577 	 0.931666 
1.0683730 	 0.959219 
1.0683884 	 0.939961 
1.0684038 	 0.919267 
1.0684190 	 0.946318 
1.0684344 	 1.002250 
1.0684498 	 1.001670 
1.0684652 	 1.002600 
1.0684806 	 0.984197 
1.0684959 	 0.973833 
1.0685113 	 0.983640 
1.0685266 	 0.963635 
1.0685420 	 0.898865 
1.0685573 	 0.867168 
1.0685727 	 0.827962 
1.0685881 	 0.764435 
1.0686035 	 0.768776 
1.0686188 	 0.862998 
1.0686341 	 0.943682 
1.0686495 	 1.010690 
1.0686649 	 0.990449 
1.0686802 	 1.005330 
1.0686956 	 0.997864 
1.0687110 	 0.977176 
1.0687263 	 1.002080 
1.0687416 	 1.041770 
1.0687570 	 1.026780 
1.0687725 	 1.002690 
1.0687879 	 0.935537 
1.0688032 	 0.884706 
1.0688186 	 0.820803 
1.0688339 	 0.794544 
1.0688493 	 0.843832 
1.0688646 	 0.892357 
1.0688800 	 0.945809 
1.0688954 	 0.952071 
1.0689108 	 0.992659 
1.0689261 	 0.996923 
1.0689414 	 0.985389 
1.0689568 	 0.989263 
1.0689722 	 0.944747 
1.0689875 	 0.932840 
1.0690029 	 0.934868 
1.0690183 	 0.936745 
1.0690336 	 0.958260 
1.0690489 	 0.964790 
1.0690643 	 0.953943 
1.0690797 	 0.962797 
1.0690951 	 0.988529 
1.0691104 	 0.992813 
1.0691258 	 0.974071 
1.0691411 	 0.944838 
1.0691565 	 0.919456 
1.0691718 	 0.902772 
1.0691872 	 0.947150 
1.0692026 	 0.945820 
1.0692180 	 0.922233 
1.0692332 	 0.859459 
1.0692486 	 0.776873 
1.0692640 	 0.777218 
1.0692794 	 0.848486 
1.0692947 	 0.938003 
1.0693101 	 0.944110 
1.0693255 	 0.949032 
1.0693408 	 0.950055 
1.0693561 	 0.953882 
1.0693715 	 0.921267 
1.0693869 	 0.867218 
1.0694023 	 0.788465 
1.0694176 	 0.742353 
1.0694330 	 0.806686 
1.0694483 	 0.880087 
1.0694637 	 0.902638 
1.0694790 	 0.928458 
1.0694944 	 0.945294 
1.0695098 	 0.953790 
1.0695252 	 0.975258 
1.0695404 	 1.019210 
1.0695558 	 1.040430 
1.0695712 	 1.036800 
1.0695866 	 1.011410 
1.0696019 	 0.987284 
1.0696173 	 0.995568 
1.0696327 	 0.974492 
1.0696480 	 0.984001 
1.0696633 	 0.956768 
1.0696787 	 0.912124 
1.0696941 	 0.824694 
1.0697095 	 0.748970 
1.0697248 	 0.758172 
1.0697402 	 0.833325 
1.0697555 	 0.921855 
1.0697709 	 0.965994 
1.0697862 	 0.986932 
1.0698016 	 0.970382 
1.0698170 	 0.991985 
1.0698324 	 0.972053 
1.0698476 	 1.014210 
1.0698630 	 0.989001 
1.0698784 	 1.035870 
1.0698938 	 1.047060 
1.0699091 	 1.026430 
1.0699245 	 1.050790 
1.0699399 	 0.985912 
1.0699552 	 0.961481 
1.0699706 	 0.992294 
1.0699860 	 0.974059 
1.0700014 	 0.991224 
1.0700168 	 1.011080 
1.0700322 	 1.017610 
1.0700474 	 1.020400 
1.0700628 	 1.022440 
1.0700782 	 0.994976 
1.0700935 	 1.007620 
1.0701089 	 0.981518 
1.0701243 	 0.971806 
1.0701397 	 0.961169 
1.0701549 	 0.966267 
1.0701703 	 0.983312 
1.0701857 	 1.014190 
1.0702011 	 1.013190 
1.0702164 	 1.025760 
1.0702318 	 1.021170 
1.0702472 	 1.003220 
1.0702625 	 0.990975 
1.0702778 	 0.978143 
1.0702932 	 0.973714 
1.0703086 	 0.984959 
1.0703240 	 0.986039 
1.0703394 	 1.010690 
1.0703546 	 1.007030 
1.0703700 	 1.005220 
1.0703854 	 1.014000 
1.0704007 	 1.017930 
1.0704161 	 0.998583 
1.0704315 	 0.988307 
1.0704469 	 0.981798 
1.0704621 	 0.982718 
1.0704775 	 0.999786 
1.0704929 	 1.014490 
1.0705083 	 1.011750 
1.0705237 	 1.015350 
1.0705390 	 1.045650 
1.0705544 	 1.016110 
1.0705697 	 0.970309 
1.0705850 	 0.963401 
1.0706004 	 0.967506 
1.0706158 	 0.976347 
1.0706312 	 0.978181 
1.0706466 	 0.979490 
1.0706618 	 1.002520 
1.0706772 	 0.995859 
1.0706926 	 0.987344 
1.0707079 	 0.989313 
1.0707233 	 0.969439 
1.0707387 	 0.987861 
1.0707541 	 0.965160 
1.0707693 	 0.973990 
1.0707847 	 0.963450 
1.0708001 	 0.972585 
1.0708155 	 1.011620 
1.0708309 	 0.999578 
1.0708462 	 1.006680 
1.0708615 	 1.004480 
1.0708769 	 0.966941 
1.0708922 	 0.968018 
1.0709076 	 0.978019 
1.0709230 	 0.990886 
1.0709384 	 0.966104 
1.0709538 	 1.019950 
1.0709690 	 0.961934 
1.0709844 	 0.955868 
1.0709998 	 0.866796 
1.0710152 	 0.834619 
1.0710305 	 0.837088 
1.0710459 	 0.904943 
1.0710613 	 0.982485 
1.0710765 	 0.954640 
1.0710919 	 0.955850 
1.0711073 	 0.972911 
1.0711227 	 1.014290 
1.0711381 	 1.029430 
1.0711534 	 0.990672 
1.0711688 	 1.011320 
1.0711842 	 1.009620 
1.0711995 	 1.042020 
1.0712149 	 1.018410 
1.0712303 	 1.024400 
1.0712457 	 0.977511 
1.0712611 	 0.996958 
1.0712763 	 1.021640 
1.0712917 	 0.973997 
1.0713071 	 0.961353 
1.0713225 	 0.943488 
1.0713378 	 0.944859 
1.0713532 	 0.982101 
1.0713686 	 0.993485 
1.0713838 	 0.987529 
1.0713992 	 0.986738 
1.0714146 	 0.975861 
1.0714300 	 0.979998 
1.0714454 	 0.951415 
1.0714607 	 0.976424 
1.0714760 	 1.007390 
1.0714914 	 0.997519 
1.0715068 	 0.998571 
1.0715221 	 0.997848 
1.0715375 	 0.992180 
1.0715529 	 0.995538 
1.0715683 	 0.961985 
1.0715835 	 0.961045 
1.0715989 	 1.001080 
1.0716143 	 0.987710 
1.0716297 	 0.992811 
1.0716450 	 1.006070 
1.0716604 	 1.005600 
1.0716757 	 1.027740 
1.0716910 	 1.005400 
1.0717064 	 1.017740 
1.0717218 	 0.958811 
1.0717372 	 0.979537 
1.0717526 	 1.022630 
1.0717679 	 0.996610 
1.0717832 	 1.032330 
1.0717986 	 0.992050 
1.0718140 	 1.009760 
1.0718293 	 1.010230 
1.0718447 	 1.041570 
1.0718601 	 1.016160 
1.0718755 	 0.992254 
1.0718907 	 0.988533 
1.0719061 	 0.978313 
1.0719215 	 0.995026 
1.0719369 	 1.004670 
1.0719522 	 1.015620 
1.0719676 	 1.023440 
1.0719829 	 1.008760 
1.0719983 	 1.002230 
1.0720136 	 1.015550 
1.0720290 	 0.994015 
1.0720444 	 0.996399 
1.0720598 	 0.993791 
1.0720751 	 0.995881 
1.0720904 	 1.002120 
1.0721058 	 1.018320 
1.0721212 	 1.001890 
1.0721365 	 0.987943 
1.0721519 	 0.981940 
1.0721673 	 0.975778 
1.0721825 	 0.989527 
1.0721979 	 1.000630 
1.0722133 	 1.003420 
1.0722287 	 1.017190 
1.0722441 	 1.024440 
1.0722594 	 1.026650 
1.0722748 	 1.005280 
1.0722901 	 0.979790 
1.0723055 	 1.008150 
1.0723208 	 1.009630 
1.0723362 	 1.002850 
1.0723516 	 1.000610 
1.0723670 	 1.006520 
1.0723824 	 0.994821 
1.0723977 	 1.013270 
1.0724131 	 1.007960 
1.0724285 	 0.981128 
1.0724438 	 0.987104 
1.0724592 	 0.988203 
1.0724746 	 0.989073 
1.0724899 	 0.993509 
1.0725052 	 1.000790 
1.0725206 	 1.009900 
1.0725360 	 1.017810 
1.0725514 	 1.030470 
1.0725667 	 1.020640 
1.0725821 	 1.013010 
1.0725974 	 0.995614 
1.0726128 	 1.010860 
1.0726281 	 1.005380 
1.0726435 	 0.980316 
1.0726589 	 0.978027 
1.0726743 	 0.984353 
1.0726896 	 0.976270 
1.0727049 	 0.997676 
1.0727203 	 1.002500 
1.0727357 	 0.988934 
1.0727510 	 0.997668 
1.0727664 	 0.992184 
1.0727818 	 0.954469 
1.0727971 	 0.894659 
1.0728124 	 0.902430 
1.0728278 	 0.950002 
1.0728432 	 0.963061 
1.0728586 	 0.993697 
1.0728739 	 1.026850 
1.0728893 	 0.978295 
1.0729046 	 0.957126 
1.0729200 	 0.929368 
1.0729353 	 0.917823 
1.0729507 	 0.948555 
1.0729661 	 0.934384 
1.0729815 	 0.913188 
1.0729968 	 0.837082 
1.0730121 	 0.753102 
1.0730275 	 0.718930 
1.0730429 	 0.764843 
1.0730582 	 0.861732 
1.0730736 	 0.965315 
1.0730890 	 1.007720 
1.0731043 	 0.989173 
1.0731196 	 0.992300 
1.0731350 	 1.009680 
1.0731504 	 1.025620 
1.0731658 	 1.005320 
1.0731811 	 0.984111 
1.0731965 	 0.972471 
1.0732118 	 0.939792 
1.0732272 	 0.880687 
1.0732425 	 0.865444 
1.0732579 	 0.879977 
1.0732733 	 0.932289 
1.0732887 	 0.969941 
1.0733039 	 0.993010 
1.0733193 	 0.996352 
1.0733347 	 1.003880 
1.0733501 	 0.993940 
1.0733654 	 0.999742 
1.0733808 	 1.010010 
1.0733962 	 1.001740 
1.0734115 	 1.006520 
1.0734268 	 1.011280 
1.0734422 	 0.996179 
1.0734576 	 0.993750 
1.0734730 	 1.003570 
1.0734883 	 1.001800 
1.0735037 	 0.990112 
1.0735190 	 0.964897 
1.0735344 	 0.981891 
1.0735497 	 0.963178 
1.0735651 	 0.937083 
1.0735806 	 0.952473 
1.0735960 	 0.951347 
1.0736112 	 0.958252 
1.0736266 	 0.961411 
1.0736420 	 0.984860 
1.0736574 	 0.990914 
1.0736727 	 0.973612 
1.0736881 	 0.984948 
1.0737035 	 0.994924 
1.0737188 	 0.999436 
1.0737341 	 1.002920 
1.0737495 	 1.005660 
1.0737649 	 0.999225 
1.0737803 	 0.996368 
1.0737957 	 1.004030 
1.0738109 	 0.999396 
1.0738263 	 1.006860 
1.0738417 	 0.985877 
1.0738570 	 0.970493 
1.0738724 	 0.984751 
1.0738878 	 0.988958 
1.0739032 	 0.978372 
1.0739184 	 0.982965 
1.0739338 	 0.983171 
1.0739492 	 0.992347 
1.0739646 	 0.994975 
1.0739799 	 1.005040 
1.0739953 	 1.013610 
1.0740107 	 1.010110 
1.0740260 	 0.971943 
1.0740413 	 0.992287 
1.0740567 	 0.993456 
1.0740721 	 1.000580 
1.0740875 	 0.977622 
1.0741029 	 0.997208 
1.0741181 	 1.010970 
1.0741335 	 1.008920 
1.0741489 	 1.015170 
1.0741642 	 1.011940 
1.0741796 	 1.003010 
1.0741950 	 1.009380 
1.0742104 	 0.988559 
1.0742256 	 0.981690 
1.0742410 	 1.010690 
1.0742564 	 1.020650 
1.0742718 	 1.032630 
1.0742871 	 1.036380 
1.0743025 	 1.018700 
1.0743179 	 1.002460 
1.0743332 	 1.005510 
1.0743485 	 0.987646 
1.0743639 	 0.989229 
1.0743793 	 1.001660 
1.0743947 	 1.014650 
1.0744101 	 1.008320 
1.0744253 	 0.999099 
1.0744407 	 0.976468 
1.0744561 	 0.979745 
1.0744714 	 0.956464 
1.0744868 	 0.996448 
1.0745022 	 0.997066 
1.0745176 	 0.997299 
1.0745328 	 0.999166 
1.0745482 	 0.978614 
1.0745636 	 0.993608 
1.0745790 	 1.021640 
1.0745944 	 1.010810 
1.0746097 	 1.014620 
1.0746250 	 0.992835 
1.0746404 	 0.987593 
1.0746557 	 0.987017 
1.0746711 	 0.999196 
1.0746865 	 1.001980 
1.0747019 	 0.996345 
1.0747173 	 0.994669 
1.0747325 	 1.009140 
1.0747479 	 0.975343 
1.0747633 	 0.993093 
1.0747787 	 1.009350 
1.0747941 	 1.014590 
1.0748095 	 1.015370 
1.0748249 	 1.002510 
1.0748401 	 0.994359 
1.0748555 	 0.996682 
1.0748709 	 1.018180 
1.0748863 	 1.023960 
1.0749017 	 1.017290 
1.0749170 	 1.007570 
1.0749323 	 0.987201 
1.0749477 	 1.000730 
1.0749630 	 1.008330 
1.0749784 	 0.999194 
1.0749938 	 0.995786 
1.0750092 	 1.007710 
1.0750246 	 1.017430 
1.0750398 	 1.021610 
1.0750552 	 1.032600 
1.0750706 	 1.053960 
1.0750860 	 1.059150 
1.0751013 	 1.045980 
1.0751167 	 1.033840 
1.0751321 	 1.019860 
1.0751473 	 1.017120 
1.0751627 	 1.008920 
1.0751781 	 0.943999 
1.0751935 	 0.841421 
1.0752089 	 0.720348 
1.0752242 	 0.650904 
1.0752395 	 0.709465 
1.0752549 	 0.844623 
1.0752702 	 0.965064 
1.0752856 	 1.008950 
1.0753010 	 1.023080 
1.0753164 	 1.035630 
1.0753318 	 1.031490 
1.0753470 	 1.043900 
1.0753624 	 1.065220 
1.0753778 	 1.086760 
1.0753932 	 1.061300 
1.0754085 	 1.049030 
1.0754239 	 1.036010 
1.0754392 	 1.034050 
1.0754545 	 1.022420 
1.0754699 	 1.013540 
1.0754853 	 1.019770 
1.0755007 	 1.017460 
1.0755161 	 1.034770 
1.0755314 	 1.066050 
1.0755467 	 1.032080 
1.0755621 	 0.965040 
1.0755775 	 0.943411 
1.0755928 	 0.898604 
1.0756082 	 0.944988 
1.0756236 	 0.980337 
1.0756390 	 1.012080 
1.0756542 	 1.007090 
1.0756696 	 1.009600 
1.0756850 	 0.999980 
1.0757004 	 1.010250 
1.0757157 	 1.016370 
1.0757311 	 1.010620 
1.0757464 	 1.005380 
1.0757617 	 0.998701 
1.0757771 	 0.990508 
1.0757925 	 1.019840 
1.0758079 	 1.015800 
1.0758233 	 1.019150 
1.0758386 	 1.037970 
1.0758539 	 1.055180 
1.0758693 	 1.043650 
1.0758847 	 1.042910 
1.0759000 	 1.024960 
1.0759154 	 1.010200 
1.0759308 	 0.991486 
1.0759462 	 0.973051 
1.0759614 	 0.982749 
1.0759769 	 1.013270 
1.0759923 	 1.025090 
1.0760077 	 1.034560 
1.0760230 	 1.045410 
1.0760384 	 1.033070 
1.0760537 	 1.012570 
1.0760691 	 0.996612 
1.0760844 	 1.006860 
1.0760998 	 1.003620 
1.0761152 	 0.981710 
1.0761306 	 0.994387 
1.0761459 	 0.994992 
1.0761612 	 1.007230 
1.0761766 	 1.016310 
1.0761920 	 1.014550 
1.0762073 	 1.034620 
1.0762227 	 1.029250 
1.0762381 	 1.022100 
1.0762533 	 1.006120 
1.0762687 	 1.006950 
1.0762841 	 1.015340 
1.0762995 	 1.006210 
1.0763149 	 0.987409 
1.0763302 	 1.011360 
1.0763456 	 1.020280 
1.0763609 	 1.029530 
1.0763763 	 1.020590 
1.0763916 	 1.010780 
1.0764070 	 0.975914 
1.0764224 	 0.968748 
1.0764378 	 1.028640 
1.0764531 	 0.992680 
1.0764684 	 0.996456 
1.0764838 	 0.998874 
1.0764992 	 0.977296 
1.0765145 	 0.984638 
1.0765299 	 0.998562 
1.0765453 	 1.005110 
1.0765606 	 1.022400 
1.0765759 	 1.014950 
1.0765913 	 1.003750 
1.0766067 	 1.006740 
1.0766221 	 1.001160 
1.0766374 	 1.017430 
1.0766528 	 1.022450 
1.0766681 	 1.029300 
1.0766835 	 1.012940 
1.0766988 	 1.028210 
1.0767142 	 1.022560 
1.0767296 	 1.019220 
1.0767450 	 1.022170 
1.0767603 	 1.027340 
1.0767756 	 0.993774 
1.0767910 	 0.994890 
1.0768064 	 0.999312 
1.0768217 	 1.020320 
1.0768371 	 1.001440 
1.0768525 	 0.994792 
1.0768678 	 1.010300 
1.0768831 	 1.007670 
1.0768985 	 0.992988 
1.0769139 	 0.991833 
1.0769293 	 1.001830 
1.0769446 	 0.994577 
1.0769600 	 1.009780 
1.0769753 	 1.004000 
1.0769907 	 1.028100 
1.0770060 	 1.001110 
1.0770214 	 0.980098 
1.0770368 	 0.992503 
1.0770522 	 1.005080 
1.0770674 	 1.030420 
1.0770828 	 0.990678 
1.0770982 	 1.006150 
1.0771136 	 1.019400 
1.0771289 	 1.015500 
1.0771443 	 1.000590 
1.0771597 	 0.990105 
1.0771751 	 0.985997 
1.0771904 	 1.003080 
1.0772058 	 0.992338 
1.0772212 	 1.015160 
1.0772366 	 1.020100 
1.0772519 	 0.995961 
1.0772673 	 0.993030 
1.0772826 	 0.987765 
1.0772980 	 0.992466 
1.0773133 	 0.998927 
1.0773287 	 1.010700 
1.0773441 	 0.995886 
1.0773595 	 1.006760 
1.0773747 	 0.994959 
1.0773901 	 0.995495 
1.0774055 	 1.006260 
1.0774209 	 0.998506 
1.0774362 	 0.988352 
1.0774516 	 0.998141 
1.0774670 	 1.010800 
1.0774823 	 1.018250 
1.0774976 	 1.024210 
1.0775130 	 1.019120 
1.0775284 	 1.026010 
1.0775438 	 1.017310 
1.0775591 	 1.000350 
1.0775745 	 1.015050 
1.0775898 	 1.014830 
1.0776052 	 0.994707 
1.0776205 	 1.003720 
1.0776359 	 1.021800 
1.0776513 	 1.029720 
1.0776667 	 1.027760 
1.0776819 	 1.015430 
1.0776973 	 0.983025 
1.0777127 	 1.009270 
1.0777281 	 0.998497 
1.0777434 	 0.981522 
1.0777588 	 0.984741 
1.0777742 	 1.001550 
1.0777895 	 1.006780 
1.0778048 	 0.986636 
1.0778202 	 0.981816 
1.0778356 	 1.023410 
1.0778510 	 0.989978 
1.0778664 	 1.013670 
1.0778816 	 0.991145 
1.0778970 	 1.015730 
1.0779124 	 1.012590 
1.0779277 	 1.010970 
1.0779431 	 0.990934 
1.0779585 	 0.977361 
1.0779739 	 0.996276 
1.0779891 	 0.996358 
1.0780045 	 1.015380 
1.0780199 	 1.003280 
1.0780353 	 1.007320 
1.0780506 	 1.006530 
1.0780660 	 1.008370 
1.0780814 	 1.027360 
1.0780967 	 1.016310 
1.0781120 	 1.000140 
1.0781274 	 0.997843 
1.0781428 	 0.992798 
1.0781582 	 1.003500 
1.0781736 	 0.996462 
1.0781888 	 0.967619 
1.0782042 	 0.980869 
1.0782196 	 0.961989 
1.0782349 	 0.980886 
1.0782503 	 0.992754 
1.0782657 	 1.014520 
1.0782811 	 1.020440 
1.0782963 	 1.009380 
1.0783117 	 0.997311 
1.0783271 	 0.989197 
1.0783425 	 0.932383 
1.0783579 	 0.947575 
1.0783733 	 0.938867 
1.0783887 	 0.976412 
1.0784040 	 0.991012 
1.0784193 	 0.964987 
1.0784347 	 0.976049 
1.0784501 	 0.998237 
1.0784655 	 0.996974 
1.0784809 	 0.999462 
1.0784961 	 0.987840 
1.0785115 	 1.014320 
1.0785269 	 1.017140 
1.0785422 	 1.003140 
1.0785576 	 0.975869 
1.0785730 	 0.914196 
1.0785884 	 0.865091 
1.0786036 	 0.879943 
1.0786190 	 0.914706 
1.0786344 	 0.972412 
1.0786498 	 1.006230 
1.0786652 	 1.005920 
1.0786805 	 1.020230 
1.0786958 	 0.992702 
1.0787112 	 0.940753 
1.0787265 	 0.891336 
1.0787419 	 0.835157 
1.0787573 	 0.846349 
1.0787727 	 0.914746 
1.0787881 	 1.010960 
1.0788033 	 1.005580 
1.0788187 	 1.023280 
1.0788341 	 1.003110 
1.0788495 	 0.976726 
1.0788648 	 1.043630 
1.0788802 	 1.000760 
1.0788956 	 1.005140 
1.0789108 	 1.004980 
1.0789262 	 0.965593 
1.0789416 	 0.885364 
1.0789570 	 0.749648 
1.0789724 	 0.672093 
1.0789877 	 0.699526 
1.0790030 	 0.787933 
1.0790184 	 0.926523 
1.0790337 	 0.984166 
1.0790491 	 0.999095 
1.0790645 	 1.013470 
1.0790799 	 1.043430 
1.0790953 	 1.046450 
1.0791105 	 1.030510 
1.0791259 	 1.024780 
1.0791413 	 1.047220 
1.0791567 	 1.022560 
1.0791720 	 0.997121 
1.0791874 	 1.005260 
1.0792027 	 0.984532 
1.0792180 	 0.964814 
1.0792334 	 0.979504 
1.0792488 	 1.005080 
1.0792642 	 1.027250 
1.0792796 	 1.042910 
1.0792949 	 0.993152 
1.0793102 	 1.018140 
1.0793256 	 1.020060 
1.0793410 	 0.973932 
1.0793563 	 1.015690 
1.0793717 	 1.011190 
1.0793871 	 1.001640 
1.0794025 	 1.028950 
1.0794177 	 1.001960 
1.0794331 	 1.002070 
1.0794485 	 0.991496 
1.0794639 	 1.007270 
1.0794792 	 1.013530 
1.0794946 	 1.001640 
1.0795099 	 0.994841 
1.0795252 	 1.002810 
1.0795406 	 0.991213 
1.0795560 	 0.992097 
1.0795715 	 0.997700 
1.0795869 	 0.995921 
1.0796022 	 1.001020 
1.0796175 	 1.008690 
1.0796329 	 1.015030 
1.0796483 	 1.007500 
1.0796636 	 1.002340 
1.0796790 	 1.006350 
1.0796944 	 0.994709 
1.0797098 	 1.006710 
1.0797250 	 1.019570 
1.0797404 	 1.008480 
1.0797558 	 0.988390 
1.0797712 	 1.019100 
1.0797865 	 1.029860 
1.0798019 	 1.023920 
1.0798172 	 1.009770 
1.0798326 	 0.999668 
1.0798479 	 0.991529 
1.0798633 	 0.979357 
1.0798787 	 0.966710 
1.0798941 	 0.938732 
1.0799094 	 0.941803 
1.0799247 	 0.975838 
1.0799401 	 0.993500 
1.0799555 	 0.999306 
1.0799708 	 1.011650 
1.0799862 	 1.006080 
1.0800016 	 1.009530 
1.0800170 	 0.990022 
1.0800322 	 1.020200 
1.0800476 	 1.013180 
1.0800630 	 0.987853 
1.0800784 	 1.008800 
1.0800937 	 0.990344 
1.0801091 	 0.973627 
1.0801244 	 0.962871 
1.0801398 	 0.951417 
1.0801551 	 1.007210 
1.0801705 	 1.013580 
1.0801859 	 0.994408 
1.0802013 	 1.018820 
1.0802166 	 1.000090 
1.0802319 	 1.015410 
1.0802473 	 1.003170 
1.0802627 	 1.000800 
1.0802780 	 1.008340 
1.0802934 	 0.994962 
1.0803088 	 0.990519 
1.0803241 	 1.005100 
1.0803394 	 1.010000 
1.0803548 	 1.002490 
1.0803702 	 0.995415 
1.0803856 	 1.010370 
1.0804009 	 1.008310 
1.0804163 	 0.999167 
1.0804316 	 0.988253 
1.0804470 	 0.962798 
1.0804623 	 0.970373 
1.0804777 	 1.003760 
1.0804931 	 1.002190 
1.0805085 	 0.984807 
1.0805238 	 1.007480 
1.0805391 	 1.023880 
1.0805545 	 0.998343 
1.0805699 	 1.023600 
1.0805852 	 1.009350 
1.0806006 	 1.003730 
1.0806160 	 1.005130 
1.0806313 	 1.000560 
1.0806466 	 1.003230 
1.0806620 	 0.992542 
1.0806774 	 1.006690 
1.0806928 	 0.995040 
1.0807081 	 0.979170 
1.0807235 	 0.990960 
1.0807388 	 0.992147 
1.0807542 	 0.997081 
1.0807696 	 1.010800 
1.0807850 	 1.024930 
1.0808004 	 1.004260 
1.0808158 	 0.971946 
1.0808310 	 0.999204 
1.0808464 	 1.020470 
1.0808618 	 1.009180 
1.0808772 	 0.999318 
1.0808925 	 1.027100 
1.0809079 	 1.014690 
1.0809233 	 1.012840 


==> anc/HD87/HD87_72.dat <==
1.0508622 	 1.016360 
1.0508773 	 1.088120 
1.0508925 	 1.023490 
1.0509076 	 1.003270 
1.0509227 	 1.013040 
1.0509379 	 1.036680 
1.0509530 	 1.039060 
1.0509682 	 0.986698 
1.0509833 	 0.980874 
1.0509984 	 1.025140 
1.0510136 	 1.018800 
1.0510287 	 1.038450 
1.0510438 	 1.046890 
1.0510590 	 0.965517 
1.0510741 	 0.991887 
1.0510893 	 1.161790 
1.0511044 	 1.043680 
1.0511195 	 0.968265 
1.0511347 	 0.969270 
1.0511498 	 0.989634 
1.0511650 	 1.005500 
1.0511801 	 0.910079 
1.0511952 	 1.081470 
1.0512104 	 1.034300 
1.0512255 	 0.937877 
1.0512407 	 0.915082 
1.0512558 	 0.980153 
1.0512709 	 1.080780 
1.0512861 	 1.027880 
1.0513012 	 0.992328 
1.0513164 	 1.004700 
1.0513315 	 0.982323 
1.0513466 	 0.977038 
1.0513618 	 1.013660 
1.0513769 	 1.004700 
1.0513921 	 1.006980 
1.0514072 	 1.017430 
1.0514223 	 1.021640 
1.0514375 	 1.010700 
1.0514526 	 0.985245 
1.0514678 	 1.054770 
1.0514829 	 0.998537 
1.0514980 	 0.951996 
1.0515132 	 1.010590 
1.0515283 	 0.981204 
1.0515435 	 1.008070 
1.0515586 	 0.986997 
1.0515737 	 0.975497 
1.0515889 	 0.989081 
1.0516040 	 0.987530 
1.0516192 	 0.987544 
1.0516343 	 1.029780 
1.0516494 	 1.018070 
1.0516646 	 1.030780 
1.0516797 	 1.006660 
1.0516949 	 0.984476 
1.0517100 	 1.052230 
1.0517251 	 1.006020 
1.0517403 	 1.004830 
1.0517554 	 1.022190 
1.0517705 	 1.043140 
1.0517857 	 1.034100 
1.0518008 	 1.047150 
1.0518160 	 1.027760 
1.0518311 	 0.984482 
1.0518462 	 0.997125 
1.0518614 	 1.000600 
1.0518765 	 1.041810 
1.0518917 	 1.001850 
1.0519068 	 0.978564 
1.0519219 	 1.005790 
1.0519371 	 1.039530 
1.0519522 	 1.083970 
1.0519675 	 1.022640 
1.0519826 	 0.977180 
1.0519977 	 0.988185 
1.0520129 	 1.025720 
1.0520280 	 1.020750 
1.0520432 	 1.038220 
1.0520583 	 1.006070 
1.0520734 	 1.004720 
1.0520886 	 1.025690 
1.0521037 	 0.976256 
1.0521189 	 0.968373 
1.0521340 	 1.027610 
1.0521491 	 1.009660 
1.0521643 	 1.065710 
1.0521794 	 1.134110 
1.0521946 	 1.029500 
1.0522097 	 0.986496 
1.0522248 	 0.983208 
1.0522400 	 1.018230 
1.0522551 	 1.094290 
1.0522703 	 1.082180 
1.0522854 	 1.062340 
1.0523005 	 1.025190 
1.0523157 	 1.020710 
1.0523308 	 1.053260 
1.0523460 	 1.009150 
1.0523611 	 1.022950 
1.0523762 	 0.984438 
1.0523914 	 1.001690 
1.0524065 	 1.004990 
1.0524217 	 0.979607 
1.0524368 	 0.974020 
1.0524519 	 0.978901 
1.0524671 	 0.989361 
1.0524822 	 1.035870 
1.0524973 	 1.058960 
1.0525125 	 1.075520 
1.0525276 	 0.948679 
1.0525428 	 1.043810 
1.0525579 	 1.007520 
1.0525730 	 1.028810 
1.0525882 	 1.069030 
1.0526033 	 1.075590 
1.0526185 	 1.029340 
1.0526336 	 1.035240 
1.0526487 	 0.991954 
1.0526639 	 0.978210 
1.0526790 	 0.984428 
1.0526942 	 1.005690 
1.0527093 	 1.010400 
1.0527244 	 0.996882 
1.0527396 	 0.989260 
1.0527547 	 0.972952 
1.0527699 	 0.936694 
1.0527850 	 0.960363 
1.0528001 	 1.012280 
1.0528153 	 0.980827 
1.0528304 	 1.012280 
1.0528456 	 1.070260 
1.0528607 	 0.997525 
1.0528758 	 1.012250 
1.0528910 	 1.020990 
1.0529061 	 1.008260 
1.0529213 	 1.056590 
1.0529364 	 0.985744 
1.0529515 	 0.975436 
1.0529667 	 0.991257 
1.0529818 	 0.989948 
1.0529970 	 1.079570 
1.0530121 	 1.062090 
1.0530272 	 1.025700 
1.0530424 	 0.985523 
1.0530575 	 1.027540 
1.0530727 	 0.998033 
1.0530878 	 1.059340 
1.0531029 	 0.991584 
1.0531181 	 0.996260 
1.0531332 	 0.986257 
1.0531484 	 1.024020 
1.0531635 	 1.035740 
1.0531787 	 1.049570 
1.0531939 	 1.038210 
1.0532090 	 1.021060 
1.0532241 	 0.998512 
1.0532393 	 0.978583 
1.0532544 	 0.964905 
1.0532696 	 0.971552 
1.0532847 	 0.975100 
1.0532998 	 0.945677 
1.0533150 	 0.948600 
1.0533301 	 0.942571 
1.0533453 	 0.912841 
1.0533604 	 0.959773 
1.0533755 	 0.998743 
1.0533907 	 1.059960 
1.0534058 	 1.066300 
1.0534210 	 1.036770 
1.0534361 	 1.010630 
1.0534512 	 0.967414 
1.0534664 	 0.953624 
1.0534815 	 0.925450 
1.0534967 	 0.870089 
1.0535118 	 0.889125 
1.0535269 	 0.901998 
1.0535421 	 0.965050 
1.0535572 	 0.999098 
1.0535724 	 1.026530 
1.0535875 	 0.964522 
1.0536026 	 1.021980 
1.0536178 	 1.005860 
1.0536329 	 1.026610 
1.0536481 	 1.032370 
1.0536632 	 0.969184 
1.0536783 	 0.977089 
1.0536935 	 1.024070 
1.0537086 	 0.955434 
1.0537238 	 0.981996 
1.0537389 	 1.001790 
1.0537540 	 1.012850 
1.0537692 	 0.976009 
1.0537843 	 0.969396 
1.0537995 	 1.025600 
1.0538146 	 1.005080 
1.0538297 	 0.994682 
1.0538449 	 0.968318 
1.0538600 	 0.958970 
1.0538752 	 0.890399 
1.0538903 	 0.935117 
1.0539054 	 0.988029 
1.0539206 	 0.977447 
1.0539357 	 0.990294 
1.0539508 	 0.999923 
1.0539660 	 1.038090 
1.0539811 	 1.043960 
1.0539963 	 1.036030 
1.0540114 	 1.038650 
1.0540265 	 0.999557 
1.0540417 	 1.026950 
1.0540568 	 1.011940 
1.0540720 	 1.006640 
1.0540871 	 1.021970 
1.0541022 	 1.012200 
1.0541174 	 1.003980 
1.0541325 	 1.038490 
1.0541477 	 1.010490 
1.0541628 	 1.024570 
1.0541779 	 1.030360 
1.0541931 	 1.031890 
1.0542082 	 1.025710 
1.0542234 	 0.974568 
1.0542385 	 1.097780 
1.0542536 	 0.985430 
1.0542688 	 1.023240 
1.0542839 	 1.029540 
1.0542991 	 1.035210 
1.0543142 	 1.041140 
1.0543293 	 1.054480 
1.0543445 	 1.044240 
1.0543596 	 1.064780 
1.0543749 	 1.028470 
1.0543900 	 1.007510 
1.0544051 	 1.018460 
1.0544203 	 1.015020 
1.0544354 	 1.017260 
1.0544506 	 1.030550 
1.0544657 	 0.970243 
1.0544808 	 0.980156 
1.0544960 	 1.014490 
1.0545111 	 1.004350 
1.0545263 	 0.991003 
1.0545414 	 1.007070 
1.0545565 	 0.979225 
1.0545717 	 1.011610 
1.0545868 	 1.009440 
1.0546020 	 1.022480 
1.0546171 	 0.989490 
1.0546322 	 0.982421 
1.0546474 	 0.989581 
1.0546625 	 1.000960 
1.0546776 	 1.052640 
1.0546928 	 1.032730 
1.0547079 	 0.985543 
1.0547231 	 0.999919 
1.0547382 	 1.029180 
1.0547533 	 1.011920 
1.0547685 	 1.016580 
1.0547836 	 0.983223 
1.0547988 	 0.999967 
1.0548139 	 1.009380 
1.0548290 	 1.027160 
1.0548442 	 1.030950 
1.0548593 	 0.997226 
1.0548745 	 0.995743 
1.0548896 	 1.021580 
1.0549047 	 1.031710 
1.0549199 	 0.998850 
1.0549350 	 0.992251 
1.0549502 	 1.041110 
1.0549653 	 1.018930 
1.0549804 	 1.005100 
1.0549956 	 1.044670 
1.0550107 	 1.021360 
1.0550259 	 0.991227 
1.0550410 	 1.031660 
1.0550561 	 1.021270 
1.0550713 	 1.023170 
1.0550864 	 1.033860 
1.0551016 	 1.075700 
1.0551167 	 1.012980 
1.0551318 	 1.025960 
1.0551471 	 1.033370 
1.0551622 	 1.042970 
1.0551774 	 1.041620 
1.0551925 	 1.056100 
1.0552077 	 1.030400 
1.0552228 	 0.994231 
1.0552379 	 1.011020 
1.0552531 	 1.085090 
1.0552682 	 1.021830 
1.0552834 	 1.025380 
1.0552985 	 1.026100 
1.0553136 	 0.995212 
1.0553288 	 0.993221 
1.0553439 	 1.011280 
1.0553590 	 1.022860 
1.0553742 	 1.033520 
1.0553893 	 1.004880 
1.0554045 	 1.019550 
1.0554196 	 0.999694 
1.0554347 	 1.005480 
1.0554499 	 1.008030 
1.0554650 	 1.000040 
1.0554802 	 1.027290 
1.0554953 	 1.019820 
1.0555104 	 1.020130 
1.0555256 	 0.993646 
1.0555407 	 0.984386 
1.0555559 	 1.007170 
1.0555711 	 1.011080 
1.0555862 	 0.993680 
1.0556014 	 0.991852 
1.0556165 	 0.992894 
1.0556317 	 1.010120 
1.0556468 	 1.014630 
1.0556619 	 1.027230 
1.0556771 	 1.012830 
1.0556922 	 1.021300 
1.0557074 	 1.046620 
1.0557225 	 1.039410 
1.0557376 	 1.041990 
1.0557528 	 1.015460 
1.0557679 	 0.984928 
1.0557831 	 0.986746 
1.0557982 	 1.009990 
1.0558133 	 1.028930 
1.0558285 	 1.014770 
1.0558436 	 0.994246 
1.0558588 	 0.980387 
1.0558739 	 0.971203 
1.0558890 	 0.984719 
1.0559042 	 1.014900 
1.0559193 	 1.022840 
1.0559345 	 1.014990 
1.0559496 	 1.047860 
1.0559647 	 1.025870 
1.0559799 	 1.005210 
1.0559950 	 1.014780 
1.0560102 	 1.037730 
1.0560253 	 1.033190 
1.0560404 	 1.010060 
1.0560556 	 0.992685 
1.0560707 	 1.017140 
1.0560858 	 0.994296 
1.0561010 	 0.993380 
1.0561161 	 1.015400 
1.0561313 	 0.990377 
1.0561464 	 0.970735 
1.0561615 	 0.985532 
1.0561767 	 0.983844 
1.0561918 	 0.997177 
1.0562070 	 1.029400 
1.0562221 	 1.016260 
1.0562372 	 0.996813 
1.0562524 	 0.994855 
1.0562675 	 1.037110 
1.0562827 	 1.056750 
1.0562978 	 1.021910 
1.0563129 	 1.010360 
1.0563281 	 1.017190 
1.0563432 	 1.003880 
1.0563584 	 1.002870 
1.0563735 	 1.002850 
1.0563886 	 1.043960 
1.0564038 	 0.997923 
1.0564189 	 0.986204 
1.0564341 	 0.984280 
1.0564492 	 0.978599 
1.0564643 	 1.005510 
1.0564795 	 1.010110 
1.0564946 	 1.028780 
1.0565098 	 1.008900 
1.0565249 	 0.987467 
1.0565400 	 0.988753 
1.0565552 	 1.018170 
1.0565703 	 0.996708 
1.0565855 	 1.008560 
1.0566006 	 0.951774 
1.0566157 	 1.002070 
1.0566309 	 0.986409 
1.0566460 	 1.027630 
1.0566612 	 0.985083 
1.0566763 	 1.018020 
1.0566914 	 1.012380 
1.0567066 	 1.011960 
1.0567217 	 1.007170 
1.0567369 	 0.992258 
1.0567520 	 1.006490 
1.0567672 	 1.048650 
1.0567824 	 1.008890 
1.0567975 	 0.994095 
1.0568126 	 0.997237 
1.0568278 	 1.014170 
1.0568429 	 0.971855 
1.0568581 	 0.971210 
1.0568732 	 0.974318 
1.0568883 	 1.041750 
1.0569035 	 0.995117 
1.0569186 	 0.984031 
1.0569338 	 0.998282 
1.0569489 	 1.011430 
1.0569640 	 1.004080 
1.0569792 	 0.998033 
1.0569943 	 1.019650 
1.0570095 	 1.000080 
1.0570246 	 1.010740 
1.0570397 	 1.003420 
1.0570549 	 0.979974 
1.0570700 	 0.990589 
1.0570852 	 1.004660 
1.0571003 	 1.000170 
1.0571154 	 0.999186 
1.0571306 	 0.999290 
1.0571457 	 0.998801 
1.0571609 	 1.011980 
1.0571760 	 1.011050 
1.0571911 	 0.985359 
1.0572063 	 1.043870 
1.0572214 	 1.043270 
1.0572366 	 1.003730 
1.0572517 	 1.010190 
1.0572668 	 1.011180 
1.0572820 	 0.991238 
1.0572971 	 0.979328 
1.0573123 	 1.000770 
1.0573274 	 0.995086 
1.0573425 	 0.994835 
1.0573577 	 0.996941 
1.0573728 	 1.000660 
1.0573880 	 0.998550 
1.0574031 	 0.984598 
1.0574182 	 1.011640 
1.0574334 	 1.036780 
1.0574485 	 1.034890 
1.0574637 	 1.021890 
1.0574788 	 1.017820 
1.0574939 	 1.009400 
1.0575091 	 1.008340 
1.0575242 	 1.010360 
1.0575393 	 1.008300 
1.0575545 	 0.991033 
1.0575696 	 0.996204 
1.0575848 	 0.997859 
1.0575999 	 1.010740 
1.0576150 	 1.016490 
1.0576302 	 1.027040 
1.0576453 	 1.007710 
1.0576605 	 1.005420 
1.0576756 	 0.997540 
1.0576907 	 1.006940 
1.0577059 	 1.008530 
1.0577210 	 1.016710 
1.0577362 	 0.996331 
1.0577513 	 0.999372 
1.0577664 	 1.006220 
1.0577816 	 0.997345 
1.0577967 	 0.978139 
1.0578119 	 1.002320 
1.0578270 	 1.007830 
1.0578421 	 1.015750 
1.0578573 	 1.005700 
1.0578724 	 1.000680 
1.0578876 	 1.003190 
1.0579027 	 0.996609 
1.0579178 	 0.999522 
1.0579330 	 1.012420 
1.0579481 	 1.004200 
1.0579633 	 0.991658 
1.0579785 	 0.978715 
1.0579936 	 0.950097 
1.0580088 	 0.955585 
1.0580239 	 0.977209 
1.0580391 	 0.986057 
1.0580542 	 0.993083 
1.0580693 	 0.997284 
1.0580845 	 0.981304 
1.0580996 	 0.983176 
1.0581148 	 0.990766 
1.0581299 	 0.991794 
1.0581450 	 1.021310 
1.0581602 	 1.030530 
1.0581753 	 1.000550 
1.0581905 	 0.993858 
1.0582056 	 0.969832 
1.0582207 	 0.947247 
1.0582359 	 0.959993 
1.0582510 	 0.986093 
1.0582661 	 0.997344 
1.0582813 	 1.007210 
1.0582964 	 1.000220 
1.0583116 	 0.990403 
1.0583267 	 1.017660 
1.0583418 	 1.023970 
1.0583570 	 1.025810 
1.0583721 	 1.002620 
1.0583873 	 0.990291 
1.0584024 	 0.980911 
1.0584175 	 0.969503 
1.0584327 	 0.955668 
1.0584478 	 0.945400 
1.0584630 	 0.999352 
1.0584781 	 0.969141 
1.0584932 	 0.942101 
1.0585084 	 0.950731 
1.0585235 	 0.955555 
1.0585387 	 0.962949 
1.0585538 	 0.993513 
1.0585689 	 0.968720 
1.0585841 	 0.988776 
1.0585992 	 1.044420 
1.0586144 	 1.073300 
1.0586295 	 1.083090 
1.0586446 	 1.065590 
1.0586598 	 1.062950 
1.0586749 	 1.015120 
1.0586901 	 0.999688 
1.0587052 	 0.979754 
1.0587203 	 0.954020 
1.0587355 	 0.887209 
1.0587506 	 0.835752 
1.0587658 	 0.781227 
1.0587809 	 0.701923 
1.0587960 	 0.656157 
1.0588112 	 0.670142 
1.0588263 	 0.785181 
1.0588415 	 0.890579 
1.0588566 	 0.958435 
1.0588717 	 0.962099 
1.0588869 	 1.022590 
1.0589020 	 1.034040 
1.0589171 	 1.035390 
1.0589323 	 1.055520 
1.0589474 	 1.068460 
1.0589626 	 1.097590 
1.0589777 	 1.045300 
1.0589928 	 1.012280 
1.0590080 	 1.000000 
1.0590231 	 0.998900 
1.0590383 	 0.993488 
1.0590534 	 1.001420 
1.0590685 	 0.992949 
1.0590837 	 1.018360 
1.0590988 	 1.039840 
1.0591140 	 1.048580 
1.0591291 	 1.030060 
1.0591442 	 1.007620 
1.0591594 	 0.985411 
1.0591746 	 1.007560 
1.0591898 	 0.978989 
1.0592049 	 0.980903 
1.0592200 	 0.992019 
1.0592352 	 0.990795 
1.0592503 	 0.998305 
1.0592655 	 1.018290 
1.0592806 	 1.024940 
1.0592957 	 1.019310 
1.0593109 	 0.999276 
1.0593260 	 0.986673 
1.0593412 	 0.981789 
1.0593563 	 0.999913 
1.0593714 	 0.988451 
1.0593866 	 0.969100 
1.0594017 	 1.001620 
1.0594169 	 1.021170 
1.0594321 	 1.018070 
1.0594471 	 1.010570 
1.0594624 	 1.006380 
1.0594775 	 1.002350 
1.0594927 	 0.993768 
1.0595078 	 0.990245 
1.0595230 	 0.974835 
1.0595381 	 0.992092 
1.0595532 	 1.013920 
1.0595684 	 0.998145 
1.0595835 	 1.006380 
1.0595987 	 1.005340 
1.0596138 	 1.005420 
1.0596289 	 0.991665 
1.0596441 	 0.989622 
1.0596592 	 1.002290 
1.0596743 	 0.986211 
1.0596895 	 0.998114 
1.0597046 	 1.023130 
1.0597198 	 1.008820 
1.0597349 	 0.995254 
1.0597500 	 0.969951 
1.0597652 	 0.985897 
1.0597803 	 1.004340 
1.0597955 	 1.004540 
1.0598106 	 1.011280 
1.0598257 	 1.002970 
1.0598409 	 1.004980 
1.0598560 	 0.989125 
1.0598712 	 0.991144 
1.0598863 	 0.986470 
1.0599014 	 0.976057 
1.0599166 	 0.968842 
1.0599317 	 0.988104 
1.0599469 	 1.009820 
1.0599620 	 0.998470 
1.0599771 	 1.006340 
1.0599923 	 1.014580 
1.0600074 	 1.010650 
1.0600226 	 1.007440 
1.0600377 	 0.991817 
1.0600528 	 0.977443 
1.0600680 	 0.994609 
1.0600831 	 1.000200 
1.0600983 	 1.003990 
1.0601134 	 1.006910 
1.0601285 	 1.007720 
1.0601437 	 1.004710 
1.0601588 	 1.006940 
1.0601740 	 1.004520 
1.0601891 	 0.998309 
1.0602042 	 0.985878 
1.0602194 	 0.983491 
1.0602345 	 0.981664 
1.0602497 	 1.008450 
1.0602648 	 0.995952 
1.0602799 	 1.011190 
1.0602951 	 1.033270 
1.0603102 	 1.039600 
1.0603254 	 1.009910 
1.0603405 	 1.000380 
1.0603556 	 0.987199 
1.0603709 	 0.975799 
1.0603860 	 0.974366 
1.0604011 	 0.980375 
1.0604163 	 0.985150 
1.0604314 	 1.005630 
1.0604466 	 1.010150 
1.0604617 	 1.044430 
1.0604768 	 1.049800 
1.0604920 	 1.051800 
1.0605071 	 1.018120 
1.0605223 	 0.983429 
1.0605374 	 0.957157 
1.0605525 	 0.952326 
1.0605677 	 0.949129 
1.0605828 	 0.931688 
1.0605980 	 0.847103 
1.0606131 	 0.720669 
1.0606282 	 0.664136 
1.0606434 	 0.722799 
1.0606585 	 0.860999 
1.0606737 	 0.937596 
1.0606888 	 0.965008 
1.0607039 	 0.978156 
1.0607191 	 0.984885 
1.0607342 	 1.003900 
1.0607494 	 1.036570 
1.0607645 	 1.040330 
1.0607796 	 1.026710 
1.0607948 	 1.044000 
1.0608099 	 1.023880 
1.0608251 	 1.014160 
1.0608402 	 0.999464 
1.0608553 	 1.004940 
1.0608705 	 0.987891 
1.0608856 	 0.990553 
1.0609008 	 1.000970 
1.0609159 	 1.008640 
1.0609310 	 1.039390 
1.0609462 	 1.036390 
1.0609613 	 1.013280 
1.0609765 	 1.002330 
1.0609916 	 0.995548 
1.0610067 	 0.994138 
1.0610219 	 0.985198 
1.0610370 	 0.982274 
1.0610521 	 0.961997 
1.0610673 	 0.981598 
1.0610824 	 1.001930 
1.0610976 	 1.018730 
1.0611127 	 1.031320 
1.0611278 	 1.032800 
1.0611430 	 1.011900 
1.0611581 	 0.987408 
1.0611733 	 0.998882 
1.0611884 	 0.993270 
1.0612035 	 0.966022 
1.0612187 	 0.976086 
1.0612338 	 0.979574 
1.0612490 	 0.991305 
1.0612641 	 1.018600 
1.0612792 	 1.048410 
1.0612944 	 1.006230 
1.0613095 	 1.004160 
1.0613247 	 1.003770 
1.0613398 	 1.006490 
1.0613549 	 0.992651 
1.0613701 	 0.997642 
1.0613852 	 1.019070 
1.0614004 	 0.991095 
1.0614155 	 0.972181 
1.0614306 	 0.943957 
1.0614458 	 0.928761 
1.0614609 	 0.912751 
1.0614761 	 0.958589 
1.0614912 	 1.000870 
1.0615063 	 0.989343 
1.0615215 	 1.009560 
1.0615366 	 1.003010 
1.0615518 	 1.001610 
1.0615670 	 0.994877 
1.0615821 	 1.000820 
1.0615973 	 0.980409 
1.0616124 	 1.000850 
1.0616276 	 1.032020 
1.0616427 	 1.013650 
1.0616578 	 1.008020 
1.0616730 	 0.991221 
1.0616881 	 0.975226 
1.0617033 	 0.992795 
1.0617184 	 1.001490 
1.0617335 	 1.005590 
1.0617487 	 0.995908 
1.0617638 	 1.001880 
1.0617789 	 0.996448 
1.0617941 	 1.003570 
1.0618092 	 1.008040 
1.0618244 	 0.985400 
1.0618395 	 0.995147 
1.0618546 	 1.003260 
1.0618698 	 0.989261 
1.0618849 	 0.978978 
1.0619001 	 0.981525 
1.0619152 	 0.987750 
1.0619303 	 0.957072 
1.0619455 	 0.941840 
1.0619606 	 0.931971 
1.0619758 	 0.939925 
1.0619909 	 0.974184 
1.0620060 	 0.994692 
1.0620212 	 0.973812 
1.0620363 	 0.971309 
1.0620515 	 0.975519 
1.0620666 	 0.986342 
1.0620817 	 1.000670 
1.0620969 	 1.002080 
1.0621120 	 0.993863 
1.0621272 	 0.992842 
1.0621423 	 0.991373 
1.0621574 	 1.002990 
1.0621726 	 0.990431 
1.0621877 	 1.002140 
1.0622029 	 1.003270 
1.0622180 	 1.005670 
1.0622331 	 0.997631 
1.0622483 	 1.012480 
1.0622634 	 1.020220 
1.0622786 	 1.007170 
1.0622937 	 1.003700 
1.0623088 	 1.022110 
1.0623240 	 1.001910 
1.0623391 	 1.007370 
1.0623543 	 0.992468 
1.0623694 	 0.995284 
1.0623845 	 0.997352 
1.0623997 	 1.001360 
1.0624148 	 1.015650 
1.0624300 	 1.003150 
1.0624451 	 0.997362 
1.0624602 	 1.003640 
1.0624754 	 1.001060 
1.0624905 	 0.981932 
1.0625056 	 0.981687 
1.0625208 	 1.004060 
1.0625359 	 0.990663 
1.0625511 	 1.000580 
1.0625662 	 1.011940 
1.0625813 	 1.005300 
1.0625965 	 0.995854 
1.0626116 	 1.002100 
1.0626268 	 0.991079 
1.0626419 	 0.981239 
1.0626570 	 0.982343 
1.0626722 	 0.985372 
1.0626873 	 0.992788 
1.0627025 	 0.989605 
1.0627176 	 0.992547 
1.0627327 	 1.001140 
1.0627479 	 1.018490 
1.0627630 	 0.982947 
1.0627783 	 0.992592 
1.0627934 	 0.989969 
1.0628085 	 0.969836 
1.0628237 	 0.959242 
1.0628388 	 0.974062 
1.0628540 	 0.954975 
1.0628691 	 1.003970 
1.0628842 	 1.013580 
1.0628994 	 1.032010 
1.0629145 	 1.018190 
1.0629297 	 0.980911 
1.0629448 	 0.982090 
1.0629599 	 0.991125 
1.0629751 	 0.987475 
1.0629902 	 0.995252 
1.0630054 	 0.963486 
1.0630205 	 0.921081 
1.0630356 	 0.857805 
1.0630508 	 0.814542 
1.0630659 	 0.817287 
1.0630811 	 0.885490 
1.0630962 	 0.960021 
1.0631113 	 0.978026 
1.0631265 	 0.998659 
1.0631416 	 1.014220 
1.0631568 	 1.007490 
1.0631719 	 1.020120 
1.0631870 	 1.023900 
1.0632022 	 1.022920 
1.0632173 	 1.044940 
1.0632324 	 1.055620 
1.0632476 	 1.031290 
1.0632627 	 1.007420 
1.0632779 	 0.979873 
1.0632930 	 0.978059 
1.0633081 	 1.016820 
1.0633233 	 1.028690 
1.0633384 	 1.000280 
1.0633536 	 1.018720 
1.0633687 	 1.035450 
1.0633838 	 1.007920 
1.0633990 	 0.994468 
1.0634141 	 0.983110 
1.0634293 	 0.983214 
1.0634444 	 0.976963 
1.0634595 	 0.981039 
1.0634747 	 0.989830 
1.0634898 	 0.984386 
1.0635050 	 0.981523 
1.0635201 	 0.988972 
1.0635352 	 0.976750 
1.0635504 	 0.971609 
1.0635655 	 0.988087 
1.0635807 	 0.989027 
1.0635958 	 0.986064 
1.0636109 	 0.986725 
1.0636261 	 0.977427 
1.0636412 	 0.990770 
1.0636564 	 0.964375 
1.0636715 	 0.962733 
1.0636866 	 0.994283 
1.0637018 	 1.019970 
1.0637169 	 1.023190 
1.0637321 	 0.991254 
1.0637473 	 1.001500 
1.0637625 	 1.000510 
1.0637776 	 1.003090 
1.0637927 	 1.018950 
1.0638079 	 1.015060 
1.0638230 	 0.984930 
1.0638382 	 1.027150 
1.0638533 	 1.005960 
1.0638684 	 0.996464 
1.0638836 	 0.977650 
1.0638987 	 0.963192 
1.0639138 	 0.978281 
1.0639290 	 1.009130 
1.0639441 	 0.986510 
1.0639593 	 0.990787 
1.0639745 	 1.010890 
1.0639896 	 1.025710 
1.0640048 	 1.026720 
1.0640199 	 1.016560 
1.0640351 	 1.021000 
1.0640502 	 1.014450 
1.0640653 	 1.018460 
1.0640805 	 1.013690 
1.0640956 	 1.002200 
1.0641108 	 0.988893 
1.0641259 	 0.983381 
1.0641410 	 1.001110 
1.0641562 	 0.986598 
1.0641713 	 0.995789 
1.0641865 	 0.983973 
1.0642016 	 0.994064 
1.0642167 	 1.022230 
1.0642319 	 1.004800 
1.0642470 	 0.963904 
1.0642622 	 1.027580 
1.0642773 	 0.993435 
1.0642924 	 0.985629 
1.0643076 	 0.993809 
1.0643227 	 0.981054 
1.0643379 	 0.982162 
1.0643530 	 1.002780 
1.0643681 	 0.979770 
1.0643833 	 0.979460 
1.0643984 	 0.983941 
1.0644136 	 1.008760 
1.0644287 	 1.009750 
1.0644438 	 0.992483 
1.0644590 	 0.995219 
1.0644741 	 0.994684 
1.0644893 	 0.989409 
1.0645044 	 0.962928 
1.0645195 	 0.991460 
1.0645347 	 1.001730 
1.0645498 	 0.973898 
1.0645650 	 0.971673 
1.0645801 	 0.969151 
1.0645952 	 0.970761 
1.0646104 	 0.984987 
1.0646255 	 0.979247 
1.0646406 	 0.987839 
1.0646558 	 0.949737 
1.0646709 	 1.008510 
1.0646861 	 0.981818 
1.0647012 	 1.032610 
1.0647163 	 0.988460 
1.0647315 	 0.987636 
1.0647466 	 0.995194 
1.0647618 	 0.979030 
1.0647769 	 0.978212 
1.0647920 	 0.990299 
1.0648072 	 0.970770 
1.0648223 	 0.989399 
1.0648375 	 0.988174 
1.0648526 	 0.977425 
1.0648677 	 0.987247 
1.0648829 	 0.978362 
1.0648980 	 0.972265 
1.0649132 	 0.953340 
1.0649283 	 0.976921 
1.0649434 	 0.981297 
1.0649586 	 0.980576 
1.0649737 	 0.966843 
1.0649889 	 0.954423 
1.0650040 	 0.974123 
1.0650191 	 0.982298 
1.0650343 	 0.964830 
1.0650494 	 0.940461 
1.0650646 	 0.951344 
1.0650797 	 0.971411 
1.0650948 	 1.004400 
1.0651100 	 0.988907 
1.0651251 	 0.990155 
1.0651403 	 0.981420 
1.0651554 	 0.956603 
1.0651706 	 0.970971 
1.0651858 	 1.002940 
1.0652009 	 0.985814 
1.0652161 	 0.989637 
1.0652312 	 0.979126 
1.0652463 	 0.981561 
1.0652615 	 0.983397 
1.0652766 	 0.979370 
1.0652918 	 0.987250 
1.0653069 	 0.973298 
1.0653220 	 0.998909 
1.0653372 	 1.002580 
1.0653523 	 0.985066 
1.0653674 	 0.997210 
1.0653826 	 1.012050 
1.0653977 	 1.001560 
1.0654129 	 0.970324 
1.0654280 	 0.976485 
1.0654431 	 0.979889 
1.0654583 	 0.985483 
1.0654734 	 0.967895 
1.0654886 	 1.014490 
1.0655037 	 1.008540 
1.0655188 	 0.990219 
1.0655340 	 0.950354 
1.0655491 	 0.977833 
1.0655643 	 0.996235 
1.0655794 	 0.983137 
1.0655945 	 0.966932 
1.0656097 	 0.984380 
1.0656248 	 0.992775 
1.0656400 	 1.001880 
1.0656551 	 0.998910 
1.0656702 	 0.984815 
1.0656854 	 0.990997 
1.0657005 	 1.002410 
1.0657157 	 1.008940 
1.0657308 	 0.990535 
1.0657459 	 1.003420 
1.0657611 	 1.010730 
1.0657762 	 0.993743 
1.0657914 	 1.004390 
1.0658065 	 0.995990 
1.0658216 	 0.989575 
1.0658368 	 0.986257 
1.0658519 	 0.979673 
1.0658671 	 1.002490 
1.0658822 	 1.005550 
1.0658973 	 0.992509 
1.0659125 	 0.977030 
1.0659276 	 0.976569 
1.0659428 	 0.991233 
1.0659579 	 1.007700 
1.0659730 	 0.990647 
1.0659882 	 0.997166 


==> anc/HD87/HD87_73.dat <==
1.0365447 	 0.917096 
1.0365596 	 0.964400 
1.0365745 	 0.972144 
1.0365894 	 1.085160 
1.0366043 	 1.031550 
1.0366192 	 0.929526 
1.0366342 	 0.975741 
1.0366491 	 0.928393 
1.0366640 	 0.873834 
1.0366789 	 0.802751 
1.0366938 	 0.934325 
1.0367087 	 1.028250 
1.0367236 	 1.017490 
1.0367386 	 0.967406 
1.0367535 	 1.029400 
1.0367684 	 1.021360 
1.0367833 	 1.094660 
1.0367982 	 1.068390 
1.0368131 	 1.069140 
1.0368281 	 1.058990 
1.0368430 	 1.123130 
1.0368579 	 0.998132 
1.0368728 	 0.997514 
1.0368877 	 1.016250 
1.0369026 	 1.053560 
1.0369177 	 1.061590 
1.0369326 	 1.031550 
1.0369475 	 0.960176 
1.0369624 	 0.971155 
1.0369773 	 0.910618 
1.0369922 	 0.932144 
1.0370071 	 1.024950 
1.0370221 	 0.997886 
1.0370370 	 0.967082 
1.0370519 	 1.028040 
1.0370668 	 0.982923 
1.0370817 	 1.050640 
1.0370966 	 1.009090 
1.0371116 	 0.953417 
1.0371265 	 1.023320 
1.0371414 	 1.086300 
1.0371563 	 1.077800 
1.0371712 	 1.023150 
1.0371861 	 0.979817 
1.0372011 	 1.048280 
1.0372160 	 0.934814 
1.0372309 	 1.024700 
1.0372458 	 1.032800 
1.0372607 	 1.063920 
1.0372756 	 1.013380 
1.0372905 	 1.020150 
1.0373056 	 1.074370 
1.0373205 	 0.987755 
1.0373354 	 1.038400 
1.0373503 	 0.963803 
1.0373652 	 0.867187 
1.0373801 	 0.835045 
1.0373951 	 0.713660 
1.0374100 	 0.758367 
1.0374249 	 0.872850 
1.0374398 	 0.858729 
1.0374547 	 0.933682 
1.0374696 	 0.987755 
1.0374846 	 0.989374 
1.0374995 	 1.015310 
1.0375144 	 1.003490 
1.0375293 	 1.001830 
1.0375442 	 1.015380 
1.0375591 	 1.063430 
1.0375741 	 1.045670 
1.0375891 	 1.021990 
1.0376040 	 1.003390 
1.0376189 	 1.036870 
1.0376338 	 1.031870 
1.0376488 	 1.008820 
1.0376637 	 1.008180 
1.0376787 	 1.039940 
1.0376936 	 1.024780 
1.0377085 	 0.998836 
1.0377234 	 1.002700 
1.0377383 	 0.880250 
1.0377532 	 1.036080 
1.0377682 	 1.017950 
1.0377831 	 0.976811 
1.0377980 	 1.032970 
1.0378129 	 0.999090 
1.0378278 	 1.034810 
1.0378427 	 1.079670 
1.0378576 	 1.087200 
1.0378726 	 0.853389 
1.0378875 	 0.997277 
1.0379024 	 0.964547 
1.0379173 	 1.018590 
1.0379322 	 1.022860 
1.0379471 	 0.965367 
1.0379622 	 1.028270 
1.0379771 	 0.987911 
1.0379920 	 0.988141 
1.0380069 	 1.007390 
1.0380218 	 0.978456 
1.0380367 	 0.999229 
1.0380517 	 1.035220 
1.0380666 	 1.054560 
1.0380815 	 1.009670 
1.0380964 	 0.987966 
1.0381113 	 0.921387 
1.0381262 	 0.848667 
1.0381411 	 0.809020 
1.0381561 	 0.828599 
1.0381710 	 0.901498 
1.0381859 	 0.900703 
1.0382008 	 0.963262 
1.0382157 	 0.983812 
1.0382306 	 1.029210 
1.0382456 	 1.107810 
1.0382605 	 0.971735 
1.0382754 	 0.980900 
1.0382903 	 1.014530 
1.0383052 	 1.005380 
1.0383201 	 1.041360 
1.0383352 	 1.024990 
1.0383501 	 1.018840 
1.0383650 	 1.056790 
1.0383799 	 1.030140 
1.0383948 	 1.101510 
1.0384097 	 0.970209 
1.0384246 	 1.000190 
1.0384396 	 0.996232 
1.0384545 	 1.023140 
1.0384694 	 1.068850 
1.0384843 	 1.117460 
1.0384992 	 1.012040 
1.0385141 	 0.981190 
1.0385291 	 0.940380 
1.0385440 	 1.004540 
1.0385589 	 1.013390 
1.0385738 	 1.065740 
1.0385887 	 1.015610 
1.0386036 	 1.041050 
1.0386186 	 0.989973 
1.0386335 	 0.988934 
1.0386484 	 1.055820 
1.0386633 	 1.056030 
1.0386782 	 1.007920 
1.0386931 	 0.991592 
1.0387080 	 0.981563 
1.0387231 	 0.998816 
1.0387380 	 0.929429 
1.0387529 	 0.963790 
1.0387679 	 1.006790 
1.0387828 	 1.029250 
1.0387977 	 1.036610 
1.0388127 	 1.044490 
1.0388276 	 0.982289 
1.0388425 	 1.004180 
1.0388574 	 1.013160 
1.0388723 	 0.988574 
1.0388872 	 1.020370 
1.0389022 	 0.974446 
1.0389171 	 0.972662 
1.0389320 	 0.967515 
1.0389469 	 1.027970 
1.0389618 	 1.020270 
1.0389767 	 1.001600 
1.0389916 	 1.012550 
1.0390066 	 0.992235 
1.0390215 	 1.061450 
1.0390364 	 0.989910 
1.0390513 	 0.974422 
1.0390662 	 1.022700 
1.0390812 	 1.022980 
1.0390962 	 1.025270 
1.0391111 	 1.023680 
1.0391260 	 1.009460 
1.0391409 	 0.992320 
1.0391558 	 0.969301 
1.0391707 	 0.979118 
1.0391857 	 1.042300 
1.0392006 	 1.075280 
1.0392155 	 0.989487 
1.0392304 	 0.976691 
1.0392453 	 1.015220 
1.0392602 	 1.042880 
1.0392751 	 1.034430 
1.0392901 	 0.969674 
1.0393050 	 0.984837 
1.0393199 	 0.981925 
1.0393348 	 0.993039 
1.0393497 	 0.971019 
1.0393646 	 0.947080 
1.0393797 	 0.978666 
1.0393946 	 0.986554 
1.0394095 	 0.982551 
1.0394244 	 0.984837 
1.0394393 	 0.988653 
1.0394542 	 1.013560 
1.0394692 	 0.991313 
1.0394841 	 1.024910 
1.0394990 	 1.044200 
1.0395139 	 1.030560 
1.0395288 	 1.051000 
1.0395437 	 1.022470 
1.0395587 	 1.004690 
1.0395736 	 1.028260 
1.0395885 	 1.043060 
1.0396034 	 1.033310 
1.0396183 	 1.029020 
1.0396332 	 1.024180 
1.0396481 	 0.971356 
1.0396631 	 0.999956 
1.0396780 	 1.026850 
1.0396929 	 1.016570 
1.0397078 	 1.026590 
1.0397227 	 1.011310 
1.0397376 	 0.996257 
1.0397527 	 1.037420 
1.0397676 	 1.025300 
1.0397825 	 1.014690 
1.0397974 	 0.979906 
1.0398123 	 1.010170 
1.0398272 	 0.974007 
1.0398422 	 0.923425 
1.0398571 	 0.872815 
1.0398720 	 0.834903 
1.0398869 	 0.886953 
1.0399018 	 0.964000 
1.0399167 	 1.040990 
1.0399316 	 0.993873 
1.0399466 	 0.915848 
1.0399615 	 0.867671 
1.0399765 	 0.856362 
1.0399914 	 0.920161 
1.0400063 	 0.992332 
1.0400212 	 1.000660 
1.0400362 	 0.995905 
1.0400511 	 0.975697 
1.0400660 	 0.978158 
1.0400809 	 0.978942 
1.0400958 	 1.012510 
1.0401107 	 1.011960 
1.0401258 	 1.030310 
1.0401407 	 1.023660 
1.0401556 	 1.019670 
1.0401705 	 0.996747 
1.0401854 	 0.984012 
1.0402003 	 0.975620 
1.0402152 	 0.982015 
1.0402302 	 0.995361 
1.0402451 	 0.998880 
1.0402600 	 1.026930 
1.0402749 	 1.008710 
1.0402898 	 1.003250 
1.0403047 	 1.027530 
1.0403197 	 1.032930 
1.0403346 	 1.019560 
1.0403495 	 0.978166 
1.0403644 	 0.979723 
1.0403793 	 0.984617 
1.0403942 	 1.001560 
1.0404092 	 1.039440 
1.0404241 	 1.021600 
1.0404390 	 1.013450 
1.0404539 	 1.018980 
1.0404688 	 0.998822 
1.0404837 	 1.020670 
1.0404986 	 1.006010 
1.0405137 	 1.046520 
1.0405286 	 0.987593 
1.0405435 	 0.996819 
1.0405584 	 1.068080 
1.0405733 	 0.990076 
1.0405882 	 1.024720 
1.0406032 	 0.997850 
1.0406181 	 1.012990 
1.0406330 	 1.050990 
1.0406479 	 1.022600 
1.0406628 	 1.037630 
1.0406777 	 1.029180 
1.0406927 	 1.012570 
1.0407076 	 1.006630 
1.0407225 	 1.010510 
1.0407374 	 1.021830 
1.0407523 	 1.028090 
1.0407672 	 1.025240 
1.0407821 	 1.002560 
1.0407971 	 0.982359 
1.0408121 	 0.963241 
1.0408270 	 1.014220 
1.0408419 	 0.999224 
1.0408568 	 1.035420 
1.0408717 	 1.025570 
1.0408867 	 1.019560 
1.0409016 	 0.972896 
1.0409165 	 0.964585 
1.0409314 	 0.991335 
1.0409463 	 0.955156 
1.0409612 	 0.947761 
1.0409762 	 0.952510 
1.0409911 	 0.968749 
1.0410060 	 1.012870 
1.0410209 	 1.009370 
1.0410358 	 1.007550 
1.0410507 	 1.004770 
1.0410656 	 1.016940 
1.0410806 	 0.973153 
1.0410955 	 0.979022 
1.0411104 	 1.023720 
1.0411253 	 1.002290 
1.0411402 	 0.997714 
1.0411551 	 1.004420 
1.0411703 	 1.049700 
1.0411852 	 1.044090 
1.0412001 	 1.018020 
1.0412150 	 1.029060 
1.0412299 	 1.026980 
1.0412448 	 1.032330 
1.0412598 	 1.011790 
1.0412747 	 0.993461 
1.0412896 	 1.023280 
1.0413045 	 1.043310 
1.0413194 	 1.009590 
1.0413343 	 1.001240 
1.0413492 	 1.031320 
1.0413642 	 1.037440 
1.0413791 	 1.023140 
1.0413940 	 1.012240 
1.0414089 	 1.029330 
1.0414238 	 1.026600 
1.0414387 	 1.033850 
1.0414537 	 1.021850 
1.0414686 	 1.028700 
1.0414835 	 1.043200 
1.0414984 	 1.037980 
1.0415133 	 1.014240 
1.0415282 	 1.010740 
1.0415433 	 1.033860 
1.0415582 	 1.028280 
1.0415731 	 1.035250 
1.0415880 	 1.052990 
1.0416029 	 1.053870 
1.0416178 	 1.010330 
1.0416327 	 0.995790 
1.0416477 	 1.006560 
1.0416626 	 1.009710 
1.0416775 	 1.012790 
1.0416924 	 1.017880 
1.0417073 	 1.031540 
1.0417222 	 1.017730 
1.0417372 	 0.962077 
1.0417521 	 0.991466 
1.0417670 	 0.991990 
1.0417819 	 0.989920 
1.0417968 	 0.988465 
1.0418117 	 1.006360 
1.0418267 	 1.019460 
1.0418416 	 1.024560 
1.0418565 	 0.984645 
1.0418714 	 0.974522 
1.0418863 	 1.013150 
1.0419012 	 1.016220 
1.0419161 	 1.038040 
1.0419312 	 1.008310 
1.0419461 	 0.995317 
1.0419610 	 0.998054 
1.0419759 	 0.995877 
1.0419908 	 1.035950 
1.0420057 	 1.019280 
1.0420207 	 0.992031 
1.0420356 	 0.987555 
1.0420505 	 1.002720 
1.0420654 	 1.029440 
1.0420803 	 1.016120 
1.0420952 	 1.018670 
1.0421102 	 1.034470 
1.0421251 	 1.034930 
1.0421400 	 0.989288 
1.0421549 	 1.043620 
1.0421698 	 1.038640 
1.0421847 	 1.017460 
1.0421996 	 0.984620 
1.0422146 	 0.987465 
1.0422295 	 1.033580 
1.0422444 	 1.015060 
1.0422594 	 0.975323 
1.0422743 	 1.005250 
1.0422892 	 0.996928 
1.0423042 	 1.045060 
1.0423191 	 0.980627 
1.0423340 	 0.950251 
1.0423489 	 0.991068 
1.0423639 	 1.012620 
1.0423788 	 0.998524 
1.0423938 	 0.992606 
1.0424087 	 1.015650 
1.0424236 	 1.031080 
1.0424385 	 1.021540 
1.0424534 	 1.020550 
1.0424683 	 1.017310 
1.0424832 	 1.010480 
1.0424982 	 1.023830 
1.0425131 	 0.990309 
1.0425280 	 0.994401 
1.0425429 	 1.000090 
1.0425578 	 0.984562 
1.0425727 	 0.934406 
1.0425878 	 0.907367 
1.0426027 	 0.918796 
1.0426176 	 0.936984 
1.0426325 	 0.969364 
1.0426474 	 0.903150 
1.0426623 	 0.870997 
1.0426773 	 0.895552 
1.0426922 	 0.941085 
1.0427071 	 1.019550 
1.0427220 	 1.017850 
1.0427369 	 1.008850 
1.0427518 	 1.029650 
1.0427667 	 1.015610 
1.0427817 	 0.994037 
1.0427966 	 0.995881 
1.0428115 	 0.977844 
1.0428264 	 0.996398 
1.0428413 	 0.989125 
1.0428562 	 0.991994 
1.0428712 	 0.996341 
1.0428861 	 0.985296 
1.0429010 	 0.994474 
1.0429159 	 0.998578 
1.0429308 	 1.024580 
1.0429457 	 1.004330 
1.0429608 	 0.989060 
1.0429757 	 1.009220 
1.0429906 	 1.012060 
1.0430055 	 0.971141 
1.0430204 	 0.969117 
1.0430353 	 0.991116 
1.0430502 	 1.002480 
1.0430652 	 1.030450 
1.0430801 	 1.016100 
1.0430950 	 0.979580 
1.0431099 	 0.982399 
1.0431248 	 1.004190 
1.0431397 	 1.002700 
1.0431547 	 1.013670 
1.0431696 	 1.019040 
1.0431845 	 1.028250 
1.0431994 	 1.024170 
1.0432143 	 1.006540 
1.0432292 	 1.012210 
1.0432442 	 1.029920 
1.0432591 	 0.989328 
1.0432740 	 0.994893 
1.0432889 	 0.983087 
1.0433038 	 1.013810 
1.0433187 	 0.984242 
1.0433336 	 0.981577 
1.0433487 	 0.996993 
1.0433636 	 1.019210 
1.0433785 	 1.042680 
1.0433934 	 1.030500 
1.0434083 	 1.037000 
1.0434232 	 1.022720 
1.0434382 	 1.017090 
1.0434531 	 1.012530 
1.0434680 	 1.010500 
1.0434829 	 1.029300 
1.0434978 	 1.001130 
1.0435127 	 0.994617 
1.0435277 	 1.022430 
1.0435426 	 1.011760 
1.0435575 	 1.034000 
1.0435725 	 1.011120 
1.0435874 	 1.045230 
1.0436023 	 1.019540 
1.0436172 	 1.028140 
1.0436322 	 1.025980 
1.0436471 	 1.017300 
1.0436620 	 0.990164 
1.0436769 	 0.988497 
1.0436919 	 0.985640 
1.0437068 	 0.987835 
1.0437218 	 1.012780 
1.0437367 	 1.019330 
1.0437516 	 1.031490 
1.0437665 	 1.030500 
1.0437814 	 1.031580 
1.0437963 	 1.035670 
1.0438113 	 0.978321 
1.0438262 	 1.012450 
1.0438411 	 1.025580 
1.0438560 	 1.009860 
1.0438709 	 1.031750 
1.0438858 	 1.019690 
1.0439007 	 1.018460 
1.0439157 	 1.045990 
1.0439306 	 1.021220 
1.0439455 	 1.004320 
1.0439604 	 1.014080 
1.0439753 	 1.004450 
1.0439902 	 1.027100 
1.0440053 	 1.018740 
1.0440202 	 1.012670 
1.0440351 	 0.993664 
1.0440500 	 0.983513 
1.0440649 	 1.004630 
1.0440798 	 0.996129 
1.0440948 	 1.003870 
1.0441097 	 1.004150 
1.0441246 	 1.001640 
1.0441395 	 1.007910 
1.0441544 	 1.006180 
1.0441693 	 0.999534 
1.0441842 	 0.972648 
1.0441992 	 0.976311 
1.0442141 	 0.990650 
1.0442290 	 1.023510 
1.0442439 	 1.001700 
1.0442588 	 0.977170 
1.0442737 	 1.021830 
1.0442887 	 0.998575 
1.0443036 	 0.990587 
1.0443185 	 0.989730 
1.0443334 	 0.995845 
1.0443483 	 1.009010 
1.0443632 	 0.983635 
1.0443783 	 0.968937 
1.0443932 	 0.988270 
1.0444081 	 0.985193 
1.0444230 	 1.011260 
1.0444379 	 1.012860 
1.0444528 	 1.014530 
1.0444677 	 0.991078 
1.0444827 	 1.009570 
1.0444976 	 1.005070 
1.0445125 	 1.003160 
1.0445274 	 1.003470 
1.0445423 	 1.009820 
1.0445572 	 1.005390 
1.0445722 	 0.987617 
1.0445871 	 1.005590 
1.0446020 	 1.014690 
1.0446169 	 1.021590 
1.0446318 	 1.015560 
1.0446467 	 0.991245 
1.0446617 	 0.999538 
1.0446766 	 1.024130 
1.0446915 	 1.008120 
1.0447064 	 1.017740 
1.0447213 	 1.000370 
1.0447362 	 1.011980 
1.0447511 	 1.018840 
1.0447663 	 1.012270 
1.0447812 	 1.019530 
1.0447961 	 1.024460 
1.0448110 	 1.026270 
1.0448259 	 1.031820 
1.0448408 	 1.012090 
1.0448558 	 1.027930 
1.0448707 	 0.998683 
1.0448856 	 0.999517 
1.0449005 	 1.001010 
1.0449154 	 0.978500 
1.0449303 	 0.987399 
1.0449453 	 0.980860 
1.0449602 	 0.996546 
1.0449751 	 0.991058 
1.0449900 	 0.991720 
1.0450049 	 1.002000 
1.0450198 	 1.012680 
1.0450347 	 1.035980 
1.0450497 	 1.020420 
1.0450646 	 0.993191 
1.0450795 	 0.972965 
1.0450944 	 0.986019 
1.0451093 	 0.995791 
1.0451243 	 0.994691 
1.0451393 	 0.999124 
1.0451542 	 0.998514 
1.0451691 	 0.992357 
1.0451840 	 1.001190 
1.0451989 	 0.987581 
1.0452138 	 0.982359 
1.0452288 	 0.999393 
1.0452437 	 0.999967 
1.0452586 	 0.984226 
1.0452735 	 0.975709 
1.0452884 	 0.987759 
1.0453033 	 0.988522 
1.0453182 	 0.994366 
1.0453332 	 1.001760 
1.0453481 	 0.992898 
1.0453630 	 1.002540 
1.0453779 	 0.980827 
1.0453928 	 1.002080 
1.0454077 	 1.009710 
1.0454228 	 0.996314 
1.0454377 	 1.005280 
1.0454526 	 1.014960 
1.0454675 	 1.002350 
1.0454824 	 1.009380 
1.0454973 	 1.017500 
1.0455123 	 1.001120 
1.0455272 	 0.967002 
1.0455421 	 0.903343 
1.0455570 	 0.875927 
1.0455719 	 0.915029 
1.0455868 	 0.947288 
1.0456017 	 0.983640 
1.0456167 	 1.008100 
1.0456316 	 1.005490 
1.0456465 	 1.016650 
1.0456614 	 1.040600 
1.0456763 	 1.031550 
1.0456912 	 1.036260 
1.0457062 	 1.058100 
1.0457211 	 1.037310 
1.0457360 	 1.033150 
1.0457509 	 1.066500 
1.0457658 	 1.028320 
1.0457807 	 1.028370 
1.0457958 	 0.988484 
1.0458107 	 0.887277 
1.0458256 	 0.879975 
1.0458405 	 0.878332 
1.0458554 	 0.939551 
1.0458703 	 1.028200 
1.0458853 	 1.010740 
1.0459002 	 1.006490 
1.0459151 	 1.027930 
1.0459300 	 0.972047 
1.0459449 	 0.932704 
1.0459598 	 0.917040 
1.0459748 	 0.917403 
1.0459898 	 0.959953 
1.0460047 	 0.954645 
1.0460196 	 0.966745 
1.0460345 	 0.991099 
1.0460494 	 0.974988 
1.0460643 	 0.979334 
1.0460793 	 0.950028 
1.0460942 	 0.985649 
1.0461091 	 0.958461 
1.0461240 	 0.966697 
1.0461389 	 0.976982 
1.0461538 	 1.004440 
1.0461689 	 0.997470 
1.0461838 	 0.974479 
1.0461987 	 0.919371 
1.0462136 	 0.854547 
1.0462285 	 0.854621 
1.0462434 	 0.881390 
1.0462583 	 0.926456 
1.0462733 	 0.958179 
1.0462882 	 0.992439 
1.0463031 	 1.011560 
1.0463180 	 0.961135 
1.0463329 	 0.962443 
1.0463478 	 0.995500 
1.0463628 	 0.994803 
1.0463777 	 0.984648 
1.0463926 	 1.014570 
1.0464075 	 1.001550 
1.0464224 	 0.992147 
1.0464373 	 1.010050 
1.0464523 	 1.004950 
1.0464672 	 0.996690 
1.0464821 	 0.992367 
1.0464970 	 0.969850 
1.0465119 	 0.979142 
1.0465268 	 0.968025 
1.0465417 	 0.951293 
1.0465568 	 0.967784 
1.0465717 	 0.993682 
1.0465866 	 1.019330 
1.0466015 	 0.990685 
1.0466164 	 1.009240 
1.0466313 	 1.027320 
1.0466463 	 1.019330 
1.0466612 	 0.980074 
1.0466761 	 0.984045 
1.0466910 	 1.015790 
1.0467059 	 0.985656 
1.0467208 	 1.025050 
1.0467358 	 0.987688 
1.0467507 	 0.991023 
1.0467656 	 0.975450 
1.0467805 	 0.967689 
1.0467954 	 0.957756 
1.0468103 	 0.973522 
1.0468252 	 0.999685 
1.0468402 	 1.021500 
1.0468552 	 1.009910 
1.0468701 	 1.014060 
1.0468850 	 1.034730 
1.0468999 	 0.989353 
1.0469148 	 0.989986 
1.0469298 	 0.991711 
1.0469447 	 0.995397 
1.0469596 	 0.992070 
1.0469745 	 1.020310 
1.0469894 	 1.021690 
1.0470043 	 0.991938 
1.0470193 	 1.005880 
1.0470342 	 1.052710 
1.0470491 	 1.030000 
1.0470640 	 1.017780 
1.0470789 	 1.020840 
1.0470938 	 1.003380 
1.0471087 	 1.015860 
1.0471237 	 1.009320 
1.0471386 	 1.006240 
1.0471535 	 1.014840 
1.0471685 	 0.996419 
1.0471834 	 0.987134 
1.0471983 	 0.974978 
1.0472134 	 0.914198 
1.0472283 	 0.856574 
1.0472432 	 0.809700 
1.0472581 	 0.832166 
1.0472730 	 0.922551 
1.0472879 	 0.970308 
1.0473029 	 1.018710 
1.0473178 	 1.004620 
1.0473327 	 0.987583 
1.0473476 	 1.000930 
1.0473625 	 0.976551 
1.0473774 	 0.993484 
1.0473923 	 1.009180 
1.0474073 	 1.016580 
1.0474222 	 1.002950 
1.0474371 	 0.992575 
1.0474520 	 0.993877 
1.0474669 	 1.001440 
1.0474818 	 1.004010 
1.0474968 	 1.003230 
1.0475117 	 1.015750 
1.0475266 	 1.007240 
1.0475415 	 1.000000 
1.0475564 	 1.013580 
1.0475713 	 0.987302 
1.0475864 	 1.001610 
1.0476013 	 1.006010 
1.0476162 	 0.992008 
1.0476311 	 0.991174 
1.0476460 	 1.010490 
1.0476609 	 1.023700 
1.0476758 	 0.988606 
1.0476908 	 0.989687 
1.0477057 	 0.999048 
1.0477206 	 0.993647 
1.0477355 	 0.989777 
1.0477504 	 1.014000 
1.0477653 	 0.973505 
1.0477803 	 0.984884 
1.0477952 	 0.994257 
1.0478101 	 0.986424 
1.0478250 	 0.969993 
1.0478399 	 0.978677 
1.0478548 	 0.982309 
1.0478698 	 0.982904 
1.0478847 	 0.983272 
1.0478996 	 0.982981 
1.0479145 	 0.991715 
1.0479294 	 0.975248 
1.0479443 	 0.969932 
1.0479592 	 0.993584 
1.0479743 	 1.005760 
1.0479892 	 1.010040 
1.0480041 	 0.995290 
1.0480190 	 0.975575 
1.0480339 	 0.972890 
1.0480488 	 0.975815 
1.0480638 	 0.986490 
1.0480787 	 0.980468 
1.0480936 	 0.984248 
1.0481085 	 0.997092 
1.0481234 	 0.988551 
1.0481383 	 0.981933 
1.0481533 	 1.012370 
1.0481682 	 0.993998 
1.0481831 	 0.994995 
1.0481980 	 1.004120 
1.0482129 	 1.011780 
1.0482278 	 0.997185 
1.0482427 	 1.001240 
1.0482577 	 0.995068 
1.0482726 	 0.989544 
1.0482875 	 0.983755 
1.0483025 	 0.987548 
1.0483174 	 0.997252 
1.0483323 	 1.001090 
1.0483473 	 0.996517 
1.0483622 	 0.981092 
1.0483772 	 0.995764 
1.0483921 	 0.992674 
1.0484070 	 0.989793 
1.0484219 	 0.999034 
1.0484369 	 0.989494 
1.0484518 	 0.995666 
1.0484667 	 0.994974 
1.0484816 	 0.971473 
1.0484965 	 0.974272 
1.0485114 	 1.008330 
1.0485263 	 1.037200 
1.0485413 	 1.036970 
1.0485562 	 1.005320 
1.0485711 	 1.007140 
1.0485860 	 1.019560 
1.0486009 	 1.000620 
1.0486158 	 0.998909 
1.0486309 	 0.989547 
1.0486458 	 0.988041 
1.0486607 	 0.992669 
1.0486756 	 1.004890 
1.0486905 	 1.007310 
1.0487054 	 1.014150 
1.0487204 	 1.016510 
1.0487353 	 1.008850 
1.0487502 	 1.001130 
1.0487651 	 0.984909 
1.0487800 	 0.998477 
1.0487949 	 0.996417 
1.0488098 	 0.981946 
1.0488248 	 0.992443 
1.0488397 	 0.995579 
1.0488546 	 1.007540 
1.0488695 	 0.974156 
1.0488844 	 0.929604 
1.0488993 	 0.905746 
1.0489143 	 0.898680 
1.0489292 	 0.934590 
1.0489441 	 0.969995 
1.0489590 	 0.983962 
1.0489739 	 0.991190 
1.0489888 	 0.986179 
1.0490039 	 0.991912 
1.0490188 	 0.991230 
1.0490337 	 0.996131 
1.0490486 	 1.003150 
1.0490635 	 0.991679 
1.0490784 	 0.981741 
1.0490933 	 0.978237 
1.0491083 	 0.975355 
1.0491232 	 0.972684 
1.0491381 	 0.963797 
1.0491530 	 0.975827 
1.0491679 	 1.006600 
1.0491828 	 1.017840 
1.0491978 	 1.017300 
1.0492127 	 1.013250 
1.0492276 	 0.989047 
1.0492425 	 0.986290 
1.0492574 	 0.993866 
1.0492723 	 0.997490 
1.0492873 	 0.994527 
1.0493022 	 1.002110 
1.0493171 	 0.999777 
1.0493320 	 1.001450 
1.0493469 	 0.995663 
1.0493618 	 0.990140 
1.0493767 	 0.979987 
1.0493918 	 0.962127 
1.0494067 	 0.990897 
1.0494216 	 0.997535 
1.0494365 	 1.009060 
1.0494514 	 1.009790 
1.0494663 	 0.986591 
1.0494813 	 1.003220 
1.0494962 	 0.997014 
1.0495111 	 0.978380 
1.0495260 	 0.991886 
1.0495409 	 0.997569 
1.0495558 	 1.018270 
1.0495709 	 1.032080 
1.0495858 	 1.027250 
1.0496007 	 1.029600 
1.0496156 	 1.012560 
1.0496305 	 0.992024 
1.0496454 	 1.001930 
1.0496603 	 1.002900 
1.0496753 	 0.978480 
1.0496902 	 1.012250 
1.0497051 	 1.031370 
1.0497200 	 1.015220 
1.0497350 	 1.019130 
1.0497499 	 0.988839 
1.0497649 	 0.991446 
1.0497798 	 1.002380 
1.0497947 	 1.000630 
1.0498096 	 1.016960 
1.0498245 	 0.999338 
1.0498394 	 0.998270 
1.0498544 	 0.990662 
1.0498693 	 0.926680 
1.0498842 	 0.876292 
1.0498991 	 0.866710 
1.0499140 	 0.893895 
1.0499289 	 0.944881 
1.0499438 	 0.990989 
1.0499588 	 0.997886 
1.0499737 	 0.988802 
1.0499886 	 0.959980 
1.0500035 	 0.990024 
1.0500184 	 0.976166 
1.0500333 	 0.932202 
1.0500484 	 0.975486 
1.0500633 	 1.008310 
1.0500782 	 0.978684 
1.0500931 	 1.004700 
1.0501080 	 1.003140 
1.0501229 	 0.988184 
1.0501379 	 0.979469 
1.0501528 	 0.961542 
1.0501677 	 0.990847 
1.0501826 	 0.982542 
1.0501975 	 1.018180 
1.0502124 	 0.994624 
1.0502273 	 1.002670 
1.0502423 	 1.008580 
1.0502572 	 1.010900 
1.0502721 	 1.006880 
1.0502870 	 0.988065 
1.0503019 	 1.002120 
1.0503168 	 1.021860 
1.0503318 	 1.013970 
1.0503467 	 1.006810 
1.0503616 	 1.032500 
1.0503765 	 0.970113 
1.0503914 	 0.998887 
1.0504063 	 0.964766 
1.0504214 	 0.927496 
1.0504363 	 0.938898 
1.0504512 	 0.964072 
1.0504661 	 0.968081 
1.0504810 	 0.976369 
1.0504959 	 1.005640 
1.0505108 	 0.998535 
1.0505258 	 1.027900 
1.0505407 	 0.973730 
1.0505556 	 0.995859 
1.0505705 	 1.014580 
1.0505854 	 0.987266 
1.0506003 	 0.989336 
1.0506153 	 0.981036 
1.0506302 	 0.984625 
1.0506451 	 0.993577 
1.0506600 	 1.018310 
1.0506749 	 0.985372 
1.0506898 	 0.978721 
1.0507048 	 1.022120 
1.0507197 	 1.014210 
1.0507346 	 0.952009 
1.0507495 	 0.992888 
1.0507645 	 0.989919 
1.0507794 	 1.014420 
1.0507943 	 0.959523 
1.0508094 	 0.978917 
1.0508243 	 0.963498 
1.0508392 	 0.965929 
1.0508541 	 0.962575 
1.0508690 	 0.958779 
1.0508839 	 0.952200 
1.0508989 	 0.982783 
1.0509138 	 1.019830 
1.0509287 	 0.972110 
1.0509436 	 0.992763 
1.0509585 	 1.017110 
1.0509734 	 1.025180 
1.0509884 	 0.974006 
1.0510033 	 1.016720 
1.0510182 	 1.039410 
1.0510331 	 1.034310 
1.0510480 	 0.988869 
1.0510629 	 0.993420 
1.0510779 	 1.019410 
1.0510928 	 1.015730 
1.0511077 	 1.026050 
1.0511226 	 1.020780 
1.0511375 	 0.978652 
1.0511524 	 1.001520 
1.0511674 	 1.000210 
1.0511824 	 1.003100 
1.0511973 	 1.013580 
1.0512122 	 0.997557 
1.0512271 	 0.998419 
1.0512420 	 0.985739 
1.0512569 	 0.978470 
1.0512719 	 0.998751 
1.0512868 	 0.950658 
1.0513017 	 0.957110 
1.0513166 	 1.007650 
1.0513315 	 0.998160 
1.0513464 	 0.992120 
1.0513614 	 1.007620 
1.0513763 	 1.024390 
1.0513912 	 0.998525 
1.0514061 	 0.983688 
1.0514210 	 0.968343 
1.0514359 	 0.980460 
1.0514508 	 1.005960 


==> anc/HD87/HD87_74.dat <==
1.0226352 	 1.134060 
1.0226498 	 1.053100 
1.0226645 	 1.029550 
1.0226793 	 0.989591 
1.0226940 	 0.997122 
1.0227087 	 0.893597 
1.0227234 	 0.972281 
1.0227381 	 1.172840 
1.0227528 	 1.139930 
1.0227675 	 1.092510 
1.0227823 	 1.028310 
1.0227970 	 1.065220 
1.0228116 	 1.027470 
1.0228264 	 0.996243 
1.0228411 	 1.024890 
1.0228558 	 0.934495 
1.0228705 	 0.970248 
1.0228852 	 0.972717 
1.0229000 	 0.934819 
1.0229146 	 0.932069 
1.0229294 	 0.977162 
1.0229441 	 1.034810 
1.0229587 	 0.992188 
1.0229735 	 0.951941 
1.0229882 	 0.990956 
1.0230029 	 0.991435 
1.0230176 	 1.001550 
1.0230323 	 0.890401 
1.0230471 	 0.974350 
1.0230617 	 1.008550 
1.0230765 	 0.925604 
1.0230912 	 1.020560 
1.0231058 	 0.991354 
1.0231206 	 1.096700 
1.0231353 	 1.000990 
1.0231501 	 1.027460 
1.0231648 	 1.029630 
1.0231795 	 0.976747 
1.0231943 	 1.064270 
1.0232089 	 1.128730 
1.0232237 	 1.095520 
1.0232384 	 1.056330 
1.0232530 	 0.971494 
1.0232678 	 0.958194 
1.0232825 	 1.012130 
1.0232973 	 0.964685 
1.0233119 	 0.891755 
1.0233266 	 0.933282 
1.0233414 	 0.999987 
1.0233560 	 0.986607 
1.0233708 	 1.002540 
1.0233855 	 1.095210 
1.0234001 	 1.099420 
1.0234149 	 0.952257 
1.0234296 	 0.973917 
1.0234444 	 1.032230 
1.0234590 	 0.959048 
1.0234737 	 1.004830 
1.0234885 	 1.224880 
1.0235031 	 1.058410 
1.0235178 	 0.935035 
1.0235326 	 1.007460 
1.0235472 	 0.938125 
1.0235620 	 0.888344 
1.0235767 	 1.144520 
1.0235913 	 0.938124 
1.0236061 	 0.816949 
1.0236208 	 0.894283 
1.0236356 	 0.893358 
1.0236502 	 1.019770 
1.0236649 	 1.007530 
1.0236797 	 0.911055 
1.0236943 	 0.927635 
1.0237091 	 0.877857 
1.0237238 	 0.994524 
1.0237384 	 0.991833 
1.0237532 	 0.978741 
1.0237679 	 0.930303 
1.0237827 	 0.993125 
1.0237973 	 1.026900 
1.0238120 	 1.058380 
1.0238268 	 1.086440 
1.0238414 	 0.977982 
1.0238562 	 0.937604 
1.0238709 	 0.970382 
1.0238856 	 0.999407 
1.0239003 	 0.962791 
1.0239150 	 0.901147 
1.0239298 	 0.894285 
1.0239444 	 0.902679 
1.0239591 	 1.031310 
1.0239739 	 1.052820 
1.0239886 	 1.009400 
1.0240033 	 1.002250 
1.0240180 	 1.053430 
1.0240327 	 1.064360 
1.0240474 	 1.056230 
1.0240621 	 1.248640 
1.0240769 	 0.998484 
1.0240915 	 0.998855 
1.0241062 	 1.029660 
1.0241210 	 1.035370 
1.0241357 	 0.982773 
1.0241504 	 0.849626 
1.0241651 	 1.011170 
1.0241798 	 1.021150 
1.0241945 	 1.002700 
1.0242092 	 0.995807 
1.0242240 	 0.988399 
1.0242387 	 1.102450 
1.0242533 	 1.231970 
1.0242681 	 1.111980 
1.0242828 	 1.019220 
1.0242974 	 0.967193 
1.0243122 	 1.059520 
1.0243269 	 1.184830 
1.0243416 	 1.080030 
1.0243563 	 0.972744 
1.0243711 	 0.970735 
1.0243859 	 0.968869 
1.0244005 	 0.938970 
1.0244153 	 0.997897 
1.0244300 	 0.946532 
1.0244446 	 0.931273 
1.0244594 	 1.011590 
1.0244741 	 1.112210 
1.0244889 	 0.961344 
1.0245035 	 0.958870 
1.0245182 	 0.950711 
1.0245330 	 0.949300 
1.0245476 	 0.945043 
1.0245624 	 0.995376 
1.0245771 	 1.000680 
1.0245917 	 1.018570 
1.0246065 	 0.950067 
1.0246212 	 0.938848 
1.0246360 	 1.003740 
1.0246506 	 0.974004 
1.0246653 	 1.039280 
1.0246801 	 0.883681 
1.0246947 	 0.826696 
1.0247095 	 0.885651 
1.0247242 	 0.980708 
1.0247388 	 0.860955 
1.0247536 	 0.867267 
1.0247683 	 0.918374 
1.0247831 	 0.884052 
1.0247977 	 0.885567 
1.0248124 	 0.921675 
1.0248272 	 0.866709 
1.0248418 	 0.892624 
1.0248566 	 1.007290 
1.0248713 	 0.943148 
1.0248859 	 0.990924 
1.0249007 	 1.048730 
1.0249154 	 0.997570 
1.0249302 	 0.977653 
1.0249448 	 0.953145 
1.0249595 	 0.981037 
1.0249743 	 1.027900 
1.0249889 	 0.961955 
1.0250037 	 1.007240 
1.0250184 	 0.924735 
1.0250330 	 1.068380 
1.0250478 	 0.970494 
1.0250625 	 0.946459 
1.0250773 	 0.945919 
1.0250919 	 1.075930 
1.0251066 	 1.036130 
1.0251214 	 0.925044 
1.0251360 	 0.992467 
1.0251507 	 0.970092 
1.0251655 	 1.002800 
1.0251801 	 1.067590 
1.0251949 	 1.005450 
1.0252096 	 0.966188 
1.0252243 	 0.949208 
1.0252390 	 0.870251 
1.0252537 	 0.861912 
1.0252685 	 1.026710 
1.0252831 	 1.068300 
1.0252978 	 1.036890 
1.0253126 	 1.010870 
1.0253273 	 0.954288 
1.0253420 	 0.981021 
1.0253567 	 0.971245 
1.0253714 	 0.966636 
1.0253861 	 1.015970 
1.0254008 	 1.054010 
1.0254156 	 1.108170 
1.0254302 	 1.137560 
1.0254449 	 1.063640 
1.0254597 	 1.014210 
1.0254744 	 0.983601 
1.0254891 	 0.966939 
1.0255038 	 0.934649 
1.0255185 	 0.976510 
1.0255332 	 0.925087 
1.0255479 	 0.965071 
1.0255628 	 0.903498 
1.0255775 	 0.974936 
1.0255921 	 0.986462 
1.0256069 	 0.972528 
1.0256216 	 0.956958 
1.0256363 	 0.939240 
1.0256510 	 1.037050 
1.0256657 	 1.065230 
1.0256804 	 1.062980 
1.0256951 	 1.051330 
1.0257099 	 1.036520 
1.0257246 	 1.082390 
1.0257392 	 1.024960 
1.0257540 	 0.967173 
1.0257687 	 0.971126 
1.0257834 	 0.982801 
1.0257981 	 1.003860 
1.0258128 	 1.027570 
1.0258276 	 0.963160 
1.0258422 	 0.940174 
1.0258570 	 1.100960 
1.0258717 	 0.925821 
1.0258863 	 1.017390 
1.0259011 	 0.963814 
1.0259158 	 0.951715 
1.0259304 	 1.042710 
1.0259452 	 1.018170 
1.0259599 	 1.011490 
1.0259747 	 0.981816 
1.0259893 	 0.983350 
1.0260040 	 0.981545 
1.0260188 	 0.998562 
1.0260334 	 1.004120 
1.0260482 	 0.943101 
1.0260629 	 0.906909 
1.0260775 	 0.975818 
1.0260923 	 0.879575 
1.0261070 	 0.945147 
1.0261218 	 0.963822 
1.0261364 	 1.047610 
1.0261511 	 1.057240 
1.0261659 	 0.947844 
1.0261805 	 0.991951 
1.0261953 	 1.001920 
1.0262100 	 0.960824 
1.0262246 	 0.998528 
1.0262394 	 1.037040 
1.0262541 	 1.022300 
1.0262689 	 1.049590 
1.0262835 	 0.992891 
1.0262982 	 0.999645 
1.0263130 	 1.055190 
1.0263276 	 1.102030 
1.0263424 	 1.042170 
1.0263571 	 0.995739 
1.0263717 	 0.967930 
1.0263865 	 1.021050 
1.0264012 	 1.036700 
1.0264160 	 1.009390 
1.0264306 	 0.987406 
1.0264453 	 1.088530 
1.0264601 	 1.102680 
1.0264747 	 1.048320 
1.0264895 	 1.053340 
1.0265042 	 1.031050 
1.0265188 	 1.047320 
1.0265336 	 1.035750 
1.0265483 	 1.065950 
1.0265631 	 0.931646 
1.0265777 	 0.886673 
1.0265924 	 0.953145 
1.0266072 	 0.973308 
1.0266218 	 1.010480 
1.0266366 	 1.034310 
1.0266513 	 1.064520 
1.0266660 	 1.129600 
1.0266807 	 1.057470 
1.0266954 	 1.062300 
1.0267102 	 1.058490 
1.0267248 	 1.013620 
1.0267395 	 1.007760 
1.0267543 	 0.982152 
1.0267690 	 0.986413 
1.0267837 	 0.934004 
1.0267985 	 1.003210 
1.0268132 	 0.990257 
1.0268279 	 0.980238 
1.0268426 	 0.916742 
1.0268573 	 0.995319 
1.0268720 	 0.961258 
1.0268867 	 0.954461 
1.0269015 	 1.006350 
1.0269162 	 1.000000 
1.0269308 	 1.000560 
1.0269456 	 1.006550 
1.0269603 	 0.976899 
1.0269750 	 0.965600 
1.0269897 	 0.990036 
1.0270044 	 1.074040 
1.0270192 	 0.983721 
1.0270338 	 1.001140 
1.0270486 	 1.078320 
1.0270633 	 1.041800 
1.0270779 	 1.035300 
1.0270927 	 1.045200 
1.0271074 	 1.014390 
1.0271221 	 1.026480 
1.0271368 	 0.988839 
1.0271515 	 0.975953 
1.0271663 	 1.032840 
1.0271809 	 1.028460 
1.0271957 	 1.029690 
1.0272104 	 1.034390 
1.0272250 	 1.016250 
1.0272398 	 0.989187 
1.0272545 	 0.995339 
1.0272693 	 1.012540 
1.0272839 	 1.012740 
1.0272986 	 1.043350 
1.0273134 	 1.032750 
1.0273280 	 1.059370 
1.0273428 	 1.030100 
1.0273575 	 1.039520 
1.0273721 	 1.018230 
1.0273869 	 0.979418 
1.0274016 	 0.975838 
1.0274164 	 0.953911 
1.0274310 	 1.004120 
1.0274457 	 1.040740 
1.0274605 	 1.065710 
1.0274751 	 1.073600 
1.0274899 	 1.063500 
1.0275046 	 1.031240 
1.0275192 	 1.029230 
1.0275340 	 1.035070 
1.0275487 	 0.984237 
1.0275633 	 0.989766 
1.0275781 	 1.011510 
1.0275928 	 0.983862 
1.0276076 	 1.014960 
1.0276222 	 0.996742 
1.0276369 	 0.977186 
1.0276517 	 0.964283 
1.0276663 	 1.005510 
1.0276811 	 1.010420 
1.0276958 	 1.032200 
1.0277104 	 1.036880 
1.0277252 	 1.017300 
1.0277399 	 1.040780 
1.0277547 	 1.035460 
1.0277693 	 1.008590 
1.0277840 	 1.038850 
1.0277988 	 1.093380 
1.0278134 	 1.039070 
1.0278282 	 0.995895 
1.0278429 	 0.987899 
1.0278575 	 1.052200 
1.0278723 	 0.986196 
1.0278870 	 1.000380 
1.0279018 	 1.030600 
1.0279164 	 1.003220 
1.0279311 	 1.026630 
1.0279459 	 1.043510 
1.0279606 	 1.108920 
1.0279754 	 1.018840 
1.0279901 	 0.991073 
1.0280048 	 0.979734 
1.0280195 	 0.970097 
1.0280342 	 0.996933 
1.0280490 	 1.022400 
1.0280636 	 1.051960 
1.0280783 	 1.033150 
1.0280931 	 1.034110 
1.0281078 	 1.088670 
1.0281225 	 1.036770 
1.0281372 	 1.010220 
1.0281519 	 0.989991 
1.0281666 	 0.972230 
1.0281813 	 1.130060 
1.0281961 	 1.061210 
1.0282107 	 1.003200 
1.0282254 	 1.013690 
1.0282402 	 1.042400 
1.0282549 	 1.183900 
1.0282696 	 1.106840 
1.0282843 	 1.126060 
1.0282990 	 1.090840 
1.0283137 	 1.012480 
1.0283284 	 0.973206 
1.0283432 	 1.077540 
1.0283579 	 1.069990 
1.0283725 	 0.960467 
1.0283873 	 0.955110 
1.0284020 	 1.015900 
1.0284166 	 0.990189 
1.0284314 	 1.027000 
1.0284461 	 1.025870 
1.0284608 	 1.005880 
1.0284755 	 0.994303 
1.0284902 	 0.897121 
1.0285050 	 0.931950 
1.0285196 	 1.049990 
1.0285344 	 0.978804 
1.0285491 	 1.003920 
1.0285637 	 0.988960 
1.0285785 	 0.946998 
1.0285932 	 0.977812 
1.0286080 	 0.996982 
1.0286226 	 0.978934 
1.0286373 	 1.001200 
1.0286521 	 0.978655 
1.0286667 	 1.009140 
1.0286815 	 0.983756 
1.0286962 	 0.970779 
1.0287108 	 1.009090 
1.0287256 	 1.033800 
1.0287403 	 1.012750 
1.0287551 	 1.102900 
1.0287697 	 1.035100 
1.0287844 	 1.029780 
1.0287992 	 1.035230 
1.0288138 	 1.018760 
1.0288286 	 1.047120 
1.0288433 	 1.021730 
1.0288579 	 1.003200 
1.0288727 	 0.986475 
1.0288874 	 1.041870 
1.0289022 	 1.054280 
1.0289168 	 1.025050 
1.0289315 	 1.009890 
1.0289463 	 0.977274 
1.0289609 	 1.025680 
1.0289757 	 1.077230 
1.0289904 	 1.022970 
1.0290050 	 0.988806 
1.0290198 	 1.006290 
1.0290345 	 1.018340 
1.0290493 	 1.040470 
1.0290639 	 0.929428 
1.0290786 	 1.024080 
1.0290934 	 1.110080 
1.0291080 	 1.064160 
1.0291228 	 0.949301 
1.0291375 	 0.955359 
1.0291521 	 0.911906 
1.0291670 	 0.894915 
1.0291817 	 0.874970 
1.0291965 	 0.876054 
1.0292111 	 0.937312 
1.0292258 	 1.040380 
1.0292406 	 1.060890 
1.0292552 	 1.047080 
1.0292699 	 1.002850 
1.0292847 	 0.972851 
1.0292993 	 0.986026 
1.0293141 	 1.014080 
1.0293288 	 0.973709 
1.0293435 	 1.009080 
1.0293582 	 1.065420 
1.0293729 	 1.036870 
1.0293877 	 0.983676 
1.0294023 	 0.965892 
1.0294170 	 1.001270 
1.0294318 	 1.059840 
1.0294465 	 1.005590 
1.0294612 	 0.986228 
1.0294759 	 1.037130 
1.0294906 	 0.986092 
1.0295053 	 1.019420 
1.0295200 	 1.023190 
1.0295348 	 0.995712 
1.0295494 	 1.072810 
1.0295641 	 0.951231 
1.0295789 	 0.945136 
1.0295936 	 1.027420 
1.0296083 	 1.104350 
1.0296230 	 1.149170 
1.0296377 	 1.013440 
1.0296524 	 0.975394 
1.0296671 	 0.960214 
1.0296819 	 0.984067 
1.0296966 	 1.008610 
1.0297112 	 0.966580 
1.0297260 	 1.012040 
1.0297407 	 0.951176 
1.0297554 	 0.986738 
1.0297701 	 1.030350 
1.0297848 	 1.001000 
1.0297995 	 1.031110 
1.0298142 	 1.034260 
1.0298290 	 1.026640 
1.0298437 	 0.985534 
1.0298583 	 1.025410 
1.0298731 	 1.035640 
1.0298878 	 1.028280 
1.0299025 	 1.032670 
1.0299172 	 1.009330 
1.0299319 	 1.007250 
1.0299467 	 0.980099 
1.0299613 	 1.032670 
1.0299761 	 0.998258 
1.0299908 	 0.986525 
1.0300054 	 0.946300 
1.0300202 	 1.008400 
1.0300349 	 1.034990 
1.0300495 	 0.953932 
1.0300643 	 1.002530 
1.0300790 	 1.002560 
1.0300938 	 0.975246 
1.0301084 	 0.966826 
1.0301231 	 0.960610 
1.0301379 	 0.961007 
1.0301525 	 0.968659 
1.0301673 	 0.983400 
1.0301820 	 0.981974 
1.0301966 	 0.999996 
1.0302114 	 0.988643 
1.0302261 	 0.981045 
1.0302409 	 1.023230 
1.0302555 	 1.027320 
1.0302702 	 1.038930 
1.0302850 	 1.032160 
1.0302996 	 1.005020 
1.0303144 	 1.010820 
1.0303291 	 1.012560 
1.0303437 	 1.020630 
1.0303585 	 1.024190 
1.0303733 	 1.014200 
1.0303881 	 0.989226 
1.0304027 	 0.990763 
1.0304174 	 0.989580 
1.0304322 	 1.010510 
1.0304468 	 1.026700 
1.0304616 	 1.024180 
1.0304763 	 1.003770 
1.0304909 	 1.004260 
1.0305057 	 1.003780 
1.0305204 	 0.954724 
1.0305352 	 0.950638 
1.0305498 	 0.924500 
1.0305645 	 0.956982 
1.0305793 	 1.000960 
1.0305939 	 1.021260 
1.0306087 	 1.024770 
1.0306234 	 1.020330 
1.0306380 	 1.027760 
1.0306528 	 1.036550 
1.0306675 	 1.033160 
1.0306823 	 1.026020 
1.0306969 	 1.027590 
1.0307116 	 1.017990 
1.0307264 	 1.015940 
1.0307410 	 1.031600 
1.0307558 	 1.012930 
1.0307705 	 1.007850 
1.0307852 	 1.018790 
1.0307999 	 0.997648 
1.0308146 	 0.963474 
1.0308294 	 0.977288 
1.0308440 	 0.989797 
1.0308587 	 0.999725 
1.0308735 	 1.011530 
1.0308881 	 1.017970 
1.0309028 	 1.026410 
1.0309176 	 1.017490 
1.0309323 	 0.999293 
1.0309470 	 1.006950 
1.0309617 	 1.009880 
1.0309764 	 1.035620 
1.0309911 	 1.015700 
1.0310058 	 1.001700 
1.0310206 	 0.991723 
1.0310353 	 0.974669 
1.0310499 	 0.982084 
1.0310647 	 1.000230 
1.0310794 	 0.986298 
1.0310941 	 0.987242 
1.0311088 	 0.995966 
1.0311235 	 0.999662 
1.0311383 	 0.986690 
1.0311529 	 0.985319 
1.0311677 	 0.982116 
1.0311824 	 0.979265 
1.0311970 	 0.992113 
1.0312118 	 1.021020 
1.0312265 	 1.008880 
1.0312412 	 1.010890 
1.0312559 	 1.000110 
1.0312706 	 0.990808 
1.0312854 	 0.994969 
1.0313000 	 1.012670 
1.0313148 	 1.009640 
1.0313295 	 1.015030 
1.0313441 	 1.008480 
1.0313589 	 1.001680 
1.0313736 	 1.002400 
1.0313884 	 0.996461 
1.0314030 	 0.988081 
1.0314177 	 0.983130 
1.0314325 	 0.980625 
1.0314471 	 0.992756 
1.0314619 	 1.004940 
1.0314766 	 0.994018 
1.0314912 	 0.979470 
1.0315060 	 0.995540 
1.0315207 	 0.982045 
1.0315355 	 0.974586 
1.0315501 	 0.983511 
1.0315649 	 0.972182 
1.0315797 	 0.968526 
1.0315943 	 0.938873 
1.0316091 	 0.936702 
1.0316238 	 0.979930 
1.0316384 	 1.015070 
1.0316532 	 0.997661 
1.0316679 	 1.007450 
1.0316827 	 1.005610 
1.0316973 	 1.001560 
1.0317120 	 0.992476 
1.0317268 	 0.970179 
1.0317414 	 1.016120 
1.0317561 	 1.002390 
1.0317709 	 0.988324 
1.0317855 	 1.031860 
1.0318003 	 1.012390 
1.0318150 	 1.019350 
1.0318296 	 0.985244 
1.0318444 	 0.999940 
1.0318591 	 0.983268 
1.0318739 	 0.992323 
1.0318885 	 0.990943 
1.0319032 	 0.978742 
1.0319180 	 0.988190 
1.0319326 	 1.001320 
1.0319474 	 1.026900 
1.0319621 	 1.004100 
1.0319767 	 0.994910 
1.0319915 	 0.951726 
1.0320062 	 0.991236 
1.0320210 	 0.986165 
1.0320356 	 1.007760 
1.0320503 	 1.009820 
1.0320651 	 1.009420 
1.0320797 	 0.997102 
1.0320945 	 1.006790 
1.0321092 	 0.981703 
1.0321239 	 0.999703 
1.0321386 	 1.011730 
1.0321533 	 0.983014 
1.0321681 	 1.023870 
1.0321827 	 1.020920 
1.0321974 	 0.978604 
1.0322122 	 0.982365 
1.0322269 	 0.998066 
1.0322416 	 1.021230 
1.0322563 	 1.025920 
1.0322710 	 0.989429 
1.0322857 	 1.012400 
1.0323004 	 1.007790 
1.0323152 	 0.980019 
1.0323298 	 1.001550 
1.0323445 	 1.005440 
1.0323593 	 1.008460 
1.0323740 	 1.006920 
1.0323887 	 1.010110 
1.0324034 	 1.015730 
1.0324181 	 1.013830 
1.0324328 	 1.034260 
1.0324475 	 1.026890 
1.0324623 	 1.020750 
1.0324770 	 1.009310 
1.0324916 	 1.044710 
1.0325064 	 1.041650 
1.0325211 	 1.017530 
1.0325357 	 1.005690 
1.0325505 	 1.022440 
1.0325652 	 1.015410 
1.0325799 	 1.014910 
1.0325946 	 0.971283 
1.0326093 	 0.951205 
1.0326241 	 0.963538 
1.0326387 	 0.987858 
1.0326535 	 1.022840 
1.0326682 	 1.026100 
1.0326828 	 0.998388 
1.0326976 	 1.007800 
1.0327123 	 1.001170 
1.0327271 	 1.012270 
1.0327417 	 1.006770 
1.0327564 	 1.010150 
1.0327713 	 1.012060 
1.0327859 	 1.021030 
1.0328007 	 0.995951 
1.0328154 	 1.017540 
1.0328300 	 1.031460 
1.0328448 	 0.992015 
1.0328595 	 0.997282 
1.0328743 	 1.020370 
1.0328889 	 1.061750 
1.0329036 	 1.047430 
1.0329184 	 1.029110 
1.0329330 	 1.009260 
1.0329478 	 1.049670 
1.0329625 	 0.979737 
1.0329771 	 0.865106 
1.0329919 	 0.718686 
1.0330066 	 0.636440 
1.0330214 	 0.679947 
1.0330360 	 0.825106 
1.0330507 	 0.954794 
1.0330655 	 1.000140 
1.0330801 	 1.013940 
1.0330949 	 1.023600 
1.0331096 	 1.026140 
1.0331242 	 1.043110 
1.0331390 	 1.046690 
1.0331537 	 1.065130 
1.0331685 	 1.076390 
1.0331831 	 1.041200 
1.0331978 	 1.017930 
1.0332126 	 1.015750 
1.0332272 	 1.000450 
1.0332420 	 0.999323 
1.0332567 	 0.980407 
1.0332713 	 0.961206 
1.0332861 	 0.916999 
1.0333008 	 0.902921 
1.0333155 	 0.936962 
1.0333302 	 0.954550 
1.0333449 	 0.978556 
1.0333597 	 0.996178 
1.0333743 	 1.000540 
1.0333890 	 0.918866 
1.0334038 	 0.965367 
1.0334184 	 0.945537 
1.0334332 	 0.973252 
1.0334479 	 0.993642 
1.0334626 	 1.044490 
1.0334773 	 0.981556 
1.0334920 	 0.970138 
1.0335068 	 0.928246 
1.0335214 	 0.942082 
1.0335361 	 1.015690 
1.0335509 	 1.000210 
1.0335656 	 0.974687 
1.0335803 	 0.988896 
1.0335950 	 0.968391 
1.0336097 	 0.961865 
1.0336244 	 0.977991 
1.0336391 	 1.020700 
1.0336539 	 1.017960 
1.0336685 	 1.014160 
1.0336832 	 0.999980 
1.0336980 	 1.016780 
1.0337127 	 1.005970 
1.0337274 	 0.999233 
1.0337421 	 1.015790 
1.0337568 	 1.024710 
1.0337715 	 1.002250 
1.0337862 	 1.009220 
1.0338010 	 1.015000 
1.0338157 	 1.000850 
1.0338303 	 0.995339 
1.0338451 	 1.007230 
1.0338598 	 1.037790 
1.0338745 	 1.015150 
1.0338892 	 0.999030 
1.0339039 	 1.000600 
1.0339187 	 1.002360 
1.0339333 	 0.985530 
1.0339481 	 1.001130 
1.0339629 	 1.003070 
1.0339775 	 0.997819 
1.0339923 	 1.011360 
1.0340070 	 0.989058 
1.0340217 	 0.990921 
1.0340364 	 1.017660 
1.0340511 	 1.018720 
1.0340659 	 1.031200 
1.0340805 	 1.005510 
1.0340953 	 0.981842 
1.0341100 	 0.986644 
1.0341246 	 1.000780 
1.0341394 	 0.995680 
1.0341541 	 0.992289 
1.0341687 	 1.025260 
1.0341835 	 1.019920 
1.0341982 	 1.010170 
1.0342130 	 1.025240 
1.0342276 	 1.001430 
1.0342423 	 0.993404 
1.0342571 	 0.986016 
1.0342717 	 0.995151 
1.0342865 	 0.977337 
1.0343012 	 0.981680 
1.0343158 	 0.987959 
1.0343306 	 0.951763 
1.0343453 	 0.863102 
1.0343601 	 0.855082 
1.0343747 	 0.874135 
1.0343894 	 0.936561 
1.0344042 	 0.988895 
1.0344188 	 1.013660 
1.0344336 	 1.020560 
1.0344483 	 1.034490 
1.0344629 	 1.014680 
1.0344777 	 1.031470 
1.0344924 	 1.000960 
1.0345072 	 1.006010 
1.0345218 	 1.015290 
1.0345365 	 1.036840 
1.0345513 	 1.011080 
1.0345659 	 1.026410 
1.0345807 	 1.025770 
1.0345954 	 0.997824 
1.0346100 	 1.006600 
1.0346248 	 0.915770 
1.0346395 	 0.813633 
1.0346543 	 0.734031 
1.0346689 	 0.748759 
1.0346836 	 0.884605 
1.0346984 	 0.957171 
1.0347130 	 0.995982 
1.0347278 	 0.991342 
1.0347425 	 1.003720 
1.0347571 	 1.018240 
1.0347719 	 0.995966 
1.0347866 	 1.000120 
1.0348014 	 0.989572 
1.0348160 	 1.031870 
1.0348307 	 1.013740 
1.0348455 	 0.998675 
1.0348601 	 1.012080 
1.0348749 	 1.012500 
1.0348896 	 1.009300 
1.0349043 	 0.991603 
1.0349190 	 0.979686 
1.0349337 	 0.981567 
1.0349485 	 1.005650 
1.0349631 	 1.026330 
1.0349778 	 1.020990 
1.0349926 	 0.990608 
1.0350073 	 0.977758 
1.0350219 	 0.972277 
1.0350367 	 0.955259 
1.0350514 	 0.959129 
1.0350661 	 0.919801 
1.0350808 	 0.898097 
1.0350955 	 0.943451 
1.0351102 	 0.986290 
1.0351249 	 0.951495 
1.0351397 	 0.981488 
1.0351544 	 0.979757 
1.0351691 	 1.019680 
1.0351839 	 0.994423 
1.0351986 	 1.001440 
1.0352133 	 0.998524 
1.0352280 	 0.983770 
1.0352427 	 1.006000 
1.0352575 	 1.023850 
1.0352721 	 1.002520 
1.0352869 	 0.996016 
1.0353016 	 0.985147 
1.0353162 	 0.964805 
1.0353310 	 0.994688 
1.0353457 	 0.987609 
1.0353604 	 1.006760 
1.0353751 	 0.997818 
1.0353898 	 0.990637 
1.0354046 	 0.992022 
1.0354192 	 1.002580 
1.0354340 	 1.014540 
1.0354487 	 0.992305 
1.0354633 	 0.966061 
1.0354781 	 0.985249 
1.0354928 	 0.992787 
1.0355076 	 0.999084 
1.0355222 	 0.979060 
1.0355369 	 0.995594 
1.0355517 	 1.000060 
1.0355663 	 1.028780 
1.0355811 	 1.017560 
1.0355958 	 0.981274 
1.0356104 	 0.994944 
1.0356252 	 0.995101 
1.0356399 	 0.946772 
1.0356547 	 0.919274 
1.0356693 	 0.952549 
1.0356840 	 0.971757 
1.0356988 	 1.013100 
1.0357134 	 0.986038 
1.0357282 	 0.992092 
1.0357429 	 0.962913 
1.0357575 	 0.994305 
1.0357723 	 0.989436 
1.0357870 	 0.981869 
1.0358016 	 0.985694 
1.0358164 	 1.002750 
1.0358311 	 1.023970 
1.0358459 	 0.995420 
1.0358605 	 0.973317 
1.0358752 	 0.988063 
1.0358900 	 0.995599 
1.0359046 	 0.998242 
1.0359194 	 1.021750 
1.0359341 	 0.999722 
1.0359487 	 0.985322 
1.0359635 	 0.986774 
1.0359782 	 0.992024 
1.0359930 	 0.986678 
1.0360076 	 1.035920 
1.0360223 	 1.011920 
1.0360371 	 0.979254 
1.0360517 	 1.006280 
1.0360665 	 1.012480 
1.0360812 	 0.997364 
1.0360959 	 1.023430 
1.0361106 	 1.009260 
1.0361253 	 1.021210 
1.0361401 	 0.972177 
1.0361547 	 0.968364 
1.0361694 	 0.975697 
1.0361842 	 1.008150 
1.0361988 	 1.005960 
1.0362136 	 1.018600 
1.0362283 	 1.017030 
1.0362430 	 1.012770 
1.0362577 	 1.013570 
1.0362724 	 1.001430 
1.0362872 	 1.007540 
1.0363018 	 1.013780 
1.0363165 	 1.030620 
1.0363313 	 1.024020 
1.0363460 	 1.004890 
1.0363607 	 1.009250 
1.0363755 	 0.999190 
1.0363902 	 1.004840 
1.0364049 	 0.997966 
1.0364196 	 1.003100 
1.0364344 	 0.988147 
1.0364490 	 0.954473 
1.0364637 	 0.975823 
1.0364785 	 0.983700 
1.0364932 	 0.985227 
1.0365079 	 0.996338 
1.0365226 	 0.964611 
1.0365373 	 0.980949 
1.0365520 	 0.991746 
1.0365667 	 0.969637 
1.0365815 	 1.004770 
1.0365962 	 0.992709 
1.0366108 	 1.017560 
1.0366256 	 1.018270 
1.0366403 	 1.000010 
1.0366549 	 0.999392 
1.0366697 	 0.999143 
1.0366844 	 0.990574 
1.0366991 	 0.973566 
1.0367138 	 1.000230 
1.0367285 	 1.008940 
1.0367433 	 0.983378 
1.0367579 	 0.946579 
1.0367727 	 0.941012 
1.0367874 	 0.954538 
1.0368020 	 0.973882 
1.0368168 	 0.999392 
1.0368315 	 0.983955 
1.0368463 	 1.000270 
1.0368609 	 1.006810 
1.0368756 	 1.038930 
1.0368904 	 0.924132 
1.0369050 	 0.999167 
1.0369198 	 1.017730 
1.0369345 	 0.987304 
1.0369491 	 0.998115 
1.0369639 	 0.935354 
1.0369786 	 0.967719 
1.0369934 	 0.984454 
1.0370080 	 0.972665 
1.0370227 	 0.973693 
1.0370375 	 1.015140 
1.0370521 	 1.020210 
1.0370669 	 0.973142 
1.0370816 	 0.998548 
1.0370962 	 1.035580 
1.0371110 	 0.993735 
1.0371257 	 0.977953 
1.0371405 	 0.991011 
1.0371551 	 1.008460 
1.0371698 	 1.018190 
1.0371846 	 0.995327 
1.0371992 	 1.002580 
1.0372140 	 0.979926 
1.0372287 	 1.015190 
1.0372433 	 0.985142 
1.0372581 	 0.988587 
1.0372728 	 1.012510 
1.0372876 	 0.996819 
1.0373022 	 1.012080 
1.0373169 	 0.977584 
1.0373317 	 0.957996 


==> anc/HD87/HD87_75.dat <==
1.0091128 	 1.174600 
1.0091272 	 1.108250 
1.0091416 	 1.022410 
1.0091562 	 1.042980 
1.0091706 	 1.056820 
1.0091851 	 1.001560 
1.0091996 	 0.929042 
1.0092140 	 0.907244 
1.0092285 	 0.911127 
1.0092429 	 1.025350 
1.0092575 	 0.975964 
1.0092719 	 0.897459 
1.0092863 	 1.156880 
1.0093009 	 0.988582 
1.0093153 	 1.222430 
1.0093297 	 1.074410 
1.0093443 	 1.102270 
1.0093587 	 1.214650 
1.0093732 	 0.954171 
1.0093877 	 0.954519 
1.0094021 	 0.920900 
1.0094166 	 1.075380 
1.0094311 	 1.048590 
1.0094456 	 1.132870 
1.0094600 	 1.124520 
1.0094745 	 1.067370 
1.0094890 	 1.094230 
1.0095034 	 1.087970 
1.0095178 	 1.003620 
1.0095324 	 1.004470 
1.0095468 	 1.043410 
1.0095614 	 1.032040 
1.0095758 	 1.033690 
1.0095902 	 1.114520 
1.0096047 	 1.009380 
1.0096192 	 1.017850 
1.0096336 	 1.031450 
1.0096481 	 1.020870 
1.0096626 	 1.093310 
1.0096771 	 1.116540 
1.0096915 	 1.192990 
1.0097060 	 1.160690 
1.0097205 	 1.192310 
1.0097349 	 0.972171 
1.0097495 	 1.130010 
1.0097639 	 1.175770 
1.0097783 	 1.043690 
1.0097929 	 1.033920 
1.0098073 	 1.021820 
1.0098217 	 1.030410 
1.0098363 	 0.962627 
1.0098507 	 1.059450 
1.0098652 	 1.049510 
1.0098796 	 1.024180 
1.0098941 	 1.050950 
1.0099086 	 1.056380 
1.0099230 	 0.958782 
1.0099376 	 0.939900 
1.0099520 	 1.117720 
1.0099665 	 1.143520 
1.0099811 	 1.052150 
1.0099955 	 1.053180 
1.0100099 	 1.091020 
1.0100245 	 1.065690 
1.0100389 	 1.014330 
1.0100534 	 1.069430 
1.0100679 	 1.063850 
1.0100823 	 1.041010 
1.0100968 	 1.037080 
1.0101113 	 1.092570 
1.0101258 	 1.040720 
1.0101402 	 1.049780 
1.0101546 	 1.057840 
1.0101692 	 0.938435 
1.0101836 	 1.054950 
1.0101980 	 1.054910 
1.0102126 	 0.880430 
1.0102270 	 1.071480 
1.0102415 	 1.168050 
1.0102560 	 0.986866 
1.0102704 	 0.896021 
1.0102849 	 1.011770 
1.0102994 	 1.023580 
1.0103138 	 0.984466 
1.0103283 	 1.040460 
1.0103428 	 0.977796 
1.0103573 	 0.993648 
1.0103717 	 1.055600 
1.0103861 	 1.061430 
1.0104007 	 0.960613 
1.0104151 	 0.953871 
1.0104297 	 0.931790 
1.0104441 	 0.889140 
1.0104585 	 0.986513 
1.0104731 	 0.995442 
1.0104875 	 1.065000 
1.0105019 	 1.127010 
1.0105164 	 1.080720 
1.0105309 	 0.915832 
1.0105454 	 1.013660 
1.0105598 	 1.049930 
1.0105743 	 0.957356 
1.0105888 	 1.024180 
1.0106032 	 0.981664 
1.0106178 	 0.916540 
1.0106322 	 0.883180 
1.0106466 	 0.985773 
1.0106612 	 1.000710 
1.0106756 	 1.016100 
1.0106900 	 0.943380 
1.0107046 	 0.974831 
1.0107190 	 1.114560 
1.0107335 	 0.936632 
1.0107479 	 1.089290 
1.0107624 	 1.034770 
1.0107769 	 1.043470 
1.0107913 	 1.049710 
1.0108059 	 0.989924 
1.0108203 	 1.019220 
1.0108347 	 0.995768 
1.0108493 	 0.971307 
1.0108637 	 0.978176 
1.0108781 	 0.965259 
1.0108927 	 1.018850 
1.0109071 	 1.007770 
1.0109216 	 0.961514 
1.0109361 	 0.995593 
1.0109505 	 1.061410 
1.0109650 	 1.115280 
1.0109795 	 1.069050 
1.0109940 	 1.021530 
1.0110084 	 1.036120 
1.0110228 	 1.063210 
1.0110374 	 1.054480 
1.0110518 	 1.037690 
1.0110662 	 1.039340 
1.0110808 	 1.029510 
1.0110952 	 0.960543 
1.0111097 	 1.051840 
1.0111242 	 0.988220 
1.0111386 	 0.897251 
1.0111531 	 0.945169 
1.0111677 	 1.014520 
1.0111821 	 1.021640 
1.0111966 	 1.040620 
1.0112111 	 1.109380 
1.0112256 	 1.168600 
1.0112400 	 1.119890 
1.0112544 	 1.069810 
1.0112690 	 1.057350 
1.0112834 	 0.969013 
1.0112980 	 0.966050 
1.0113124 	 1.043000 
1.0113268 	 0.995770 
1.0113414 	 1.029150 
1.0113558 	 0.963226 
1.0113702 	 0.973457 
1.0113847 	 1.219120 
1.0113992 	 1.230660 
1.0114137 	 1.065130 
1.0114281 	 0.961880 
1.0114426 	 1.048480 
1.0114571 	 1.022410 
1.0114715 	 1.058450 
1.0114861 	 1.133900 
1.0115005 	 1.077100 
1.0115149 	 1.083520 
1.0115295 	 1.039890 
1.0115439 	 1.069830 
1.0115583 	 1.067230 
1.0115729 	 1.040460 
1.0115873 	 1.041150 
1.0116018 	 1.080660 
1.0116162 	 1.157520 
1.0116307 	 0.963903 
1.0116452 	 0.949176 
1.0116596 	 0.956190 
1.0116742 	 0.920071 
1.0116886 	 0.892675 
1.0117030 	 0.997966 
1.0117176 	 1.014570 
1.0117320 	 1.032200 
1.0117464 	 0.993156 
1.0117610 	 1.020620 
1.0117754 	 0.970857 
1.0117899 	 0.953485 
1.0118044 	 1.115510 
1.0118188 	 1.161090 
1.0118333 	 1.026490 
1.0118478 	 1.046230 
1.0118622 	 1.063360 
1.0118767 	 1.016420 
1.0118911 	 1.090170 
1.0119057 	 1.045210 
1.0119201 	 1.055600 
1.0119345 	 0.994321 
1.0119491 	 1.075790 
1.0119635 	 1.051960 
1.0119780 	 1.081200 
1.0119925 	 1.206260 
1.0120069 	 1.126250 
1.0120214 	 1.060570 
1.0120359 	 1.039810 
1.0120503 	 0.972667 
1.0120648 	 0.969093 
1.0120793 	 0.973839 
1.0120938 	 0.858325 
1.0121082 	 0.698261 
1.0121227 	 1.060730 
1.0121372 	 0.976946 
1.0121516 	 0.962682 
1.0121662 	 1.034850 
1.0121806 	 1.022320 
1.0121950 	 0.980340 
1.0122096 	 1.038040 
1.0122240 	 0.976297 
1.0122384 	 1.014520 
1.0122529 	 1.076040 
1.0122674 	 1.026860 
1.0122819 	 1.019970 
1.0122963 	 0.992540 
1.0123108 	 0.987007 
1.0123253 	 1.042830 
1.0123397 	 0.942788 
1.0123543 	 0.928794 
1.0123688 	 0.964471 
1.0123832 	 1.073240 
1.0123978 	 1.053210 
1.0124122 	 0.996029 
1.0124266 	 0.978555 
1.0124412 	 1.009170 
1.0124556 	 0.990384 
1.0124701 	 0.980404 
1.0124846 	 0.976624 
1.0124990 	 1.072990 
1.0125135 	 0.949643 
1.0125279 	 0.877174 
1.0125425 	 1.025930 
1.0125569 	 1.034220 
1.0125713 	 1.025160 
1.0125859 	 0.999362 
1.0126003 	 0.979810 
1.0126147 	 0.928207 
1.0126293 	 0.865969 
1.0126437 	 0.867763 
1.0126582 	 0.815379 
1.0126727 	 0.831692 
1.0126871 	 0.901752 
1.0127016 	 0.983154 
1.0127161 	 0.954232 
1.0127305 	 0.906590 
1.0127450 	 0.899131 
1.0127594 	 0.922113 
1.0127740 	 0.920261 
1.0127884 	 0.918248 
1.0128028 	 0.962870 
1.0128174 	 1.054990 
1.0128318 	 1.049370 
1.0128464 	 1.064230 
1.0128608 	 1.051550 
1.0128752 	 0.971257 
1.0128897 	 0.985854 
1.0129042 	 0.987617 
1.0129186 	 0.945439 
1.0129331 	 1.034000 
1.0129476 	 0.970626 
1.0129621 	 0.980702 
1.0129765 	 1.057920 
1.0129910 	 1.021590 
1.0130055 	 1.003930 
1.0130199 	 1.069350 
1.0130345 	 1.003570 
1.0130489 	 1.056350 
1.0130633 	 1.075470 
1.0130779 	 0.991812 
1.0130923 	 0.943456 
1.0131067 	 0.946812 
1.0131212 	 0.937581 
1.0131357 	 1.011190 
1.0131502 	 1.072240 
1.0131646 	 1.057590 
1.0131791 	 1.040470 
1.0131936 	 1.217850 
1.0132080 	 1.019270 
1.0132226 	 0.980606 
1.0132370 	 1.039040 
1.0132514 	 1.053870 
1.0132660 	 0.996265 
1.0132804 	 0.959715 
1.0132948 	 0.977636 
1.0133094 	 1.006360 
1.0133238 	 0.975078 
1.0133383 	 1.126940 
1.0133528 	 1.009380 
1.0133672 	 1.021140 
1.0133817 	 1.041010 
1.0133961 	 0.960484 
1.0134106 	 0.981215 
1.0134251 	 1.053290 
1.0134395 	 1.056770 
1.0134541 	 1.055620 
1.0134685 	 1.048740 
1.0134829 	 1.178390 
1.0134975 	 1.033150 
1.0135119 	 1.010790 
1.0135264 	 0.985573 
1.0135409 	 0.982144 
1.0135553 	 1.024040 
1.0135699 	 1.004780 
1.0135844 	 1.018240 
1.0135988 	 0.988607 
1.0136133 	 0.993682 
1.0136277 	 1.017870 
1.0136423 	 0.990933 
1.0136567 	 0.949389 
1.0136711 	 0.999356 
1.0136857 	 1.051350 
1.0137001 	 1.049780 
1.0137147 	 1.065900 
1.0137291 	 1.099090 
1.0137435 	 1.019600 
1.0137580 	 1.026210 
1.0137725 	 1.018040 
1.0137869 	 0.969674 
1.0138014 	 0.993112 
1.0138159 	 1.003390 
1.0138304 	 0.979007 
1.0138448 	 1.028190 
1.0138593 	 1.115240 
1.0138738 	 1.169290 
1.0138882 	 1.043110 
1.0139028 	 1.034130 
1.0139172 	 1.000130 
1.0139316 	 0.966353 
1.0139462 	 1.007180 
1.0139606 	 0.993921 
1.0139750 	 0.974313 
1.0139895 	 1.022140 
1.0140040 	 1.051310 
1.0140185 	 1.041390 
1.0140329 	 1.092000 
1.0140474 	 1.134670 
1.0140619 	 1.040840 
1.0140763 	 1.026670 
1.0140908 	 0.978032 
1.0141053 	 0.972081 
1.0141197 	 1.085080 
1.0141343 	 1.092970 
1.0141487 	 1.012820 
1.0141631 	 1.018350 
1.0141777 	 1.031600 
1.0141921 	 1.014240 
1.0142066 	 1.022110 
1.0142211 	 1.018130 
1.0142355 	 1.018090 
1.0142500 	 1.021850 
1.0142644 	 0.999719 
1.0142789 	 0.992443 
1.0142934 	 0.992951 
1.0143078 	 0.962040 
1.0143224 	 0.970053 
1.0143368 	 0.973530 
1.0143512 	 0.995146 
1.0143658 	 1.000660 
1.0143802 	 1.004170 
1.0143947 	 1.136860 
1.0144092 	 1.080220 
1.0144236 	 0.999315 
1.0144381 	 0.976919 
1.0144526 	 0.981445 
1.0144670 	 0.990762 
1.0144815 	 1.016900 
1.0144959 	 1.031200 
1.0145105 	 0.971074 
1.0145249 	 0.949420 
1.0145393 	 0.929504 
1.0145539 	 0.921782 
1.0145683 	 0.990668 
1.0145829 	 1.000520 
1.0145973 	 0.961913 
1.0146117 	 0.967653 
1.0146262 	 0.973563 
1.0146407 	 0.952952 
1.0146551 	 1.021220 
1.0146696 	 1.038350 
1.0146841 	 0.988470 
1.0146986 	 1.005590 
1.0147130 	 1.023320 
1.0147275 	 0.978176 
1.0147420 	 1.000780 
1.0147564 	 1.006110 
1.0147711 	 1.005400 
1.0147855 	 0.946137 
1.0147999 	 0.880776 
1.0148145 	 0.837830 
1.0148289 	 0.824567 
1.0148433 	 0.836534 
1.0148578 	 0.888602 
1.0148723 	 0.918778 
1.0148868 	 0.950504 
1.0149012 	 0.954541 
1.0149157 	 0.930398 
1.0149302 	 0.947539 
1.0149446 	 1.009550 
1.0149591 	 1.025470 
1.0149736 	 1.039100 
1.0149880 	 1.019130 
1.0150026 	 1.050730 
1.0150170 	 1.045790 
1.0150314 	 1.025300 
1.0150460 	 1.027310 
1.0150604 	 0.999964 
1.0150749 	 1.003060 
1.0150894 	 1.012640 
1.0151038 	 1.034520 
1.0151183 	 1.022780 
1.0151327 	 0.998292 
1.0151472 	 0.992111 
1.0151617 	 1.029300 
1.0151761 	 1.023840 
1.0151907 	 1.025020 
1.0152051 	 1.009100 
1.0152195 	 1.054780 
1.0152341 	 0.981673 
1.0152485 	 0.937392 
1.0152630 	 0.991824 
1.0152775 	 0.988676 
1.0152919 	 1.006020 
1.0153064 	 1.040810 
1.0153209 	 1.047990 
1.0153353 	 1.060050 
1.0153498 	 1.079970 
1.0153643 	 1.026960 
1.0153788 	 1.016600 
1.0153932 	 0.978733 
1.0154076 	 1.024850 
1.0154222 	 1.038960 
1.0154366 	 1.011500 
1.0154512 	 0.949966 
1.0154656 	 0.973356 
1.0154800 	 1.049010 
1.0154945 	 1.060360 
1.0155090 	 1.012630 
1.0155234 	 0.971571 
1.0155379 	 1.011410 
1.0155524 	 1.063280 
1.0155669 	 1.039860 
1.0155813 	 1.020400 
1.0155958 	 0.995178 
1.0156103 	 0.909320 
1.0156247 	 0.914560 
1.0156391 	 0.961045 
1.0156537 	 0.941301 
1.0156681 	 0.914813 
1.0156827 	 0.984333 
1.0156971 	 1.050930 
1.0157115 	 1.041110 
1.0157261 	 1.053530 
1.0157405 	 1.021640 
1.0157550 	 0.997021 
1.0157694 	 0.960067 
1.0157839 	 0.936689 
1.0157984 	 0.925929 
1.0158128 	 0.955657 
1.0158273 	 0.972357 
1.0158418 	 0.983374 
1.0158562 	 1.006980 
1.0158708 	 1.009570 
1.0158852 	 0.966309 
1.0158996 	 0.955991 
1.0159142 	 0.949186 
1.0159286 	 0.946224 
1.0159431 	 0.988784 
1.0159576 	 1.004060 
1.0159721 	 0.977152 
1.0159866 	 1.030750 
1.0160010 	 0.991966 
1.0160155 	 0.980933 
1.0160300 	 1.017660 
1.0160444 	 1.067410 
1.0160590 	 1.026380 
1.0160734 	 1.023590 
1.0160878 	 1.014980 
1.0161024 	 0.980880 
1.0161168 	 0.969865 
1.0161313 	 0.946310 
1.0161458 	 1.008400 
1.0161602 	 0.981977 
1.0161747 	 1.054620 
1.0161892 	 1.107460 
1.0162036 	 1.059600 
1.0162181 	 1.002680 
1.0162326 	 1.067730 
1.0162471 	 1.036160 
1.0162615 	 1.017080 
1.0162759 	 1.007080 
1.0162905 	 1.062530 
1.0163049 	 1.039960 
1.0163195 	 0.992619 
1.0163339 	 1.058640 
1.0163483 	 1.004500 
1.0163628 	 1.044030 
1.0163773 	 1.006970 
1.0163917 	 1.010540 
1.0164062 	 0.987639 
1.0164207 	 0.989436 
1.0164352 	 0.992079 
1.0164496 	 0.984659 
1.0164641 	 0.966487 
1.0164786 	 1.001980 
1.0164930 	 0.997497 
1.0165074 	 1.005810 
1.0165220 	 0.979973 
1.0165364 	 1.006150 
1.0165510 	 0.978992 
1.0165654 	 1.013600 
1.0165798 	 1.001100 
1.0165944 	 0.996662 
1.0166088 	 1.027890 
1.0166233 	 0.999204 
1.0166377 	 0.958318 
1.0166522 	 0.993674 
1.0166667 	 0.986304 
1.0166811 	 1.027990 
1.0166956 	 1.013900 
1.0167101 	 1.006650 
1.0167245 	 1.003540 
1.0167391 	 1.018860 
1.0167535 	 0.973526 
1.0167679 	 0.974026 
1.0167825 	 0.974257 
1.0167969 	 0.983366 
1.0168114 	 1.007260 
1.0168259 	 0.972740 
1.0168403 	 1.022240 
1.0168548 	 0.999713 
1.0168692 	 1.001440 
1.0168837 	 0.997350 
1.0168982 	 1.027580 
1.0169126 	 1.008680 
1.0169272 	 1.014930 
1.0169416 	 1.035280 
1.0169560 	 1.020350 
1.0169706 	 0.988403 
1.0169850 	 0.966085 
1.0169995 	 0.936700 
1.0170140 	 0.853539 
1.0170284 	 0.902591 
1.0170429 	 0.953594 
1.0170574 	 0.987609 
1.0170718 	 0.994426 
1.0170863 	 0.989984 
1.0171008 	 0.976915 
1.0171153 	 1.006540 
1.0171297 	 1.001610 
1.0171441 	 1.051840 
1.0171588 	 1.011350 
1.0171732 	 1.021970 
1.0171876 	 1.016820 
1.0172022 	 1.020360 
1.0172166 	 1.006600 
1.0172311 	 1.009610 
1.0172456 	 1.008550 
1.0172600 	 1.002150 
1.0172745 	 0.998758 
1.0172890 	 0.983977 
1.0173035 	 1.012170 
1.0173179 	 0.993341 
1.0173324 	 1.019210 
1.0173469 	 1.012320 
1.0173613 	 0.987281 
1.0173757 	 1.009500 
1.0173903 	 1.000810 
1.0174047 	 0.997511 
1.0174193 	 1.010980 
1.0174337 	 1.013630 
1.0174481 	 0.976071 
1.0174627 	 0.983306 
1.0174771 	 1.007460 
1.0174916 	 0.973283 
1.0175060 	 0.976417 
1.0175205 	 0.979929 
1.0175350 	 0.971142 
1.0175494 	 0.977222 
1.0175639 	 1.004830 
1.0175784 	 1.003340 
1.0175928 	 0.976574 
1.0176074 	 0.963080 
1.0176218 	 0.988800 
1.0176362 	 0.997260 
1.0176508 	 0.996664 
1.0176652 	 1.014210 
1.0176797 	 1.008550 
1.0176942 	 1.009250 
1.0177086 	 0.992413 
1.0177231 	 1.014540 
1.0177376 	 0.999389 
1.0177520 	 1.055630 
1.0177665 	 0.997119 
1.0177809 	 1.011250 
1.0177955 	 1.025970 
1.0178099 	 0.994726 
1.0178243 	 1.011070 
1.0178389 	 0.976483 
1.0178533 	 1.021330 
1.0178677 	 1.014430 
1.0178823 	 1.021790 
1.0178967 	 0.992636 
1.0179112 	 0.994466 
1.0179257 	 0.996420 
1.0179401 	 1.021620 
1.0179546 	 0.965619 
1.0179691 	 0.994311 
1.0179836 	 1.015530 
1.0179980 	 1.012660 
1.0180124 	 1.039250 
1.0180270 	 1.035930 
1.0180414 	 1.001040 
1.0180558 	 1.034790 
1.0180704 	 0.997901 
1.0180848 	 1.017600 
1.0180994 	 1.012880 
1.0181138 	 0.998376 
1.0181282 	 1.017360 
1.0181427 	 1.002900 
1.0181572 	 1.016710 
1.0181717 	 1.011050 
1.0181861 	 0.997436 
1.0182006 	 1.014510 
1.0182151 	 0.992316 
1.0182295 	 0.956482 
1.0182440 	 0.933130 
1.0182585 	 0.935309 
1.0182729 	 0.957884 
1.0182875 	 0.990288 
1.0183019 	 1.001230 
1.0183163 	 1.008380 
1.0183309 	 1.018700 
1.0183453 	 1.019820 
1.0183599 	 1.016590 
1.0183743 	 1.002320 
1.0183888 	 0.994822 
1.0184033 	 1.020070 
1.0184177 	 0.990431 
1.0184322 	 1.002020 
1.0184467 	 1.020710 
1.0184611 	 1.011350 
1.0184757 	 0.997180 
1.0184901 	 1.007930 
1.0185045 	 1.022570 
1.0185191 	 1.009940 
1.0185335 	 0.988433 
1.0185480 	 0.986117 
1.0185625 	 0.968927 
1.0185769 	 0.991841 
1.0185914 	 0.975725 
1.0186059 	 0.973268 
1.0186203 	 0.996116 
1.0186348 	 1.016440 
1.0186492 	 1.000690 
1.0186638 	 1.009260 
1.0186782 	 1.014280 
1.0186926 	 1.011220 
1.0187072 	 0.987357 
1.0187216 	 1.017350 
1.0187360 	 1.021390 
1.0187506 	 0.999705 
1.0187650 	 0.998827 
1.0187795 	 1.015130 
1.0187940 	 0.975406 
1.0188084 	 0.988004 
1.0188229 	 0.989450 
1.0188374 	 0.975591 
1.0188519 	 0.977818 
1.0188663 	 0.977290 
1.0188807 	 0.999433 
1.0188953 	 1.003220 
1.0189097 	 0.986816 
1.0189241 	 0.962840 
1.0189387 	 0.991366 
1.0189531 	 1.002530 
1.0189677 	 1.002450 
1.0189821 	 0.994869 
1.0189965 	 0.978034 
1.0190110 	 0.987531 
1.0190255 	 1.011900 
1.0190400 	 0.964757 
1.0190544 	 0.974813 
1.0190689 	 0.978271 
1.0190834 	 0.980259 
1.0190978 	 1.028150 
1.0191123 	 1.015750 
1.0191268 	 0.978155 
1.0191412 	 0.995216 
1.0191558 	 0.996041 
1.0191702 	 0.993918 
1.0191846 	 0.989600 
1.0191992 	 0.983783 
1.0192136 	 0.987778 
1.0192281 	 1.010130 
1.0192425 	 0.982884 
1.0192570 	 0.983726 
1.0192715 	 0.977425 
1.0192859 	 1.000000 
1.0193004 	 1.012370 
1.0193149 	 1.006090 
1.0193293 	 1.015480 
1.0193439 	 1.010150 
1.0193583 	 0.993763 
1.0193727 	 0.983224 
1.0193873 	 1.001500 
1.0194017 	 1.014800 
1.0194161 	 0.993799 
1.0194307 	 1.002850 
1.0194451 	 0.983833 
1.0194596 	 0.996365 
1.0194741 	 0.983065 
1.0194885 	 0.996904 
1.0195030 	 1.024490 
1.0195174 	 1.003610 
1.0195320 	 0.987276 
1.0195464 	 0.967589 
1.0195609 	 0.942117 
1.0195755 	 0.904981 
1.0195899 	 0.873712 
1.0196043 	 0.880726 
1.0196189 	 0.934861 
1.0196333 	 0.979541 
1.0196478 	 1.009790 
1.0196623 	 1.015590 
1.0196767 	 1.016990 
1.0196912 	 1.015220 
1.0197057 	 0.995490 
1.0197202 	 0.995052 
1.0197346 	 0.979221 
1.0197490 	 0.992508 
1.0197636 	 0.946277 
1.0197780 	 0.912254 
1.0197924 	 0.886278 
1.0198070 	 0.884361 
1.0198214 	 0.938971 
1.0198360 	 0.974686 
1.0198504 	 0.983089 
1.0198648 	 0.999692 
1.0198793 	 0.979444 
1.0198938 	 0.959165 
1.0199083 	 1.006020 
1.0199227 	 0.982507 
1.0199372 	 0.974625 
1.0199517 	 1.006110 
1.0199661 	 1.026440 
1.0199806 	 0.972859 
1.0199951 	 0.996309 
1.0200095 	 1.005470 
1.0200241 	 0.991527 
1.0200385 	 1.002110 
1.0200529 	 1.023410 
1.0200675 	 1.045230 
1.0200819 	 1.020740 
1.0200964 	 1.034560 
1.0201108 	 0.989963 
1.0201253 	 1.003840 
1.0201398 	 0.987993 
1.0201542 	 0.974887 
1.0201687 	 1.005970 
1.0201832 	 1.005840 
1.0201976 	 1.012410 
1.0202122 	 1.026170 
1.0202266 	 1.020350 
1.0202410 	 1.007580 
1.0202556 	 1.006020 
1.0202700 	 1.004630 
1.0202844 	 0.990700 
1.0202990 	 0.992447 
1.0203134 	 1.008960 
1.0203279 	 1.003540 
1.0203424 	 0.999852 
1.0203568 	 1.013610 
1.0203713 	 1.014730 
1.0203857 	 0.988092 
1.0204003 	 0.973454 
1.0204147 	 0.979643 
1.0204291 	 0.996746 
1.0204437 	 0.994727 
1.0204581 	 0.978886 
1.0204725 	 1.000030 
1.0204871 	 1.022810 
1.0205015 	 1.009170 
1.0205160 	 1.002290 
1.0205305 	 0.994693 
1.0205449 	 0.997845 
1.0205594 	 0.977656 
1.0205739 	 0.970131 
1.0205884 	 0.969979 
1.0206028 	 0.973236 
1.0206173 	 0.979741 
1.0206318 	 0.976264 
1.0206462 	 0.974666 
1.0206606 	 0.972664 
1.0206752 	 0.986862 
1.0206896 	 0.976174 
1.0207042 	 0.966860 
1.0207186 	 0.974962 
1.0207330 	 1.010020 
1.0207475 	 0.983050 
1.0207621 	 0.982229 
1.0207766 	 1.012840 
1.0207910 	 1.011480 
1.0208055 	 0.994416 
1.0208200 	 0.996714 
1.0208344 	 0.986587 
1.0208489 	 0.989778 
1.0208634 	 0.970024 
1.0208778 	 0.986460 
1.0208924 	 0.979914 
1.0209068 	 1.002050 
1.0209212 	 0.971268 
1.0209358 	 0.982854 
1.0209502 	 1.026970 
1.0209646 	 1.023930 
1.0209792 	 0.965895 
1.0209936 	 1.027120 
1.0210081 	 0.992244 
1.0210225 	 1.000430 
1.0210370 	 1.015540 
1.0210515 	 1.007680 
1.0210659 	 1.012240 
1.0210805 	 0.997960 
1.0210949 	 1.007700 
1.0211093 	 1.042400 
1.0211239 	 1.008970 
1.0211383 	 0.984898 
1.0211527 	 1.004140 
1.0211673 	 0.997243 
1.0211817 	 1.028590 
1.0211962 	 0.999445 
1.0212107 	 1.007360 
1.0212251 	 0.991956 
1.0212396 	 1.011880 
1.0212540 	 1.021500 
1.0212686 	 1.012820 
1.0212830 	 0.977423 
1.0212974 	 0.962553 
1.0213120 	 0.969702 
1.0213264 	 0.986266 
1.0213408 	 1.020040 
1.0213554 	 1.015440 
1.0213698 	 1.038260 
1.0213843 	 0.980564 
1.0213988 	 0.980426 
1.0214132 	 1.005530 
1.0214277 	 0.999427 
1.0214422 	 1.003350 
1.0214567 	 0.997286 
1.0214711 	 0.983094 
1.0214856 	 1.006630 
1.0215001 	 1.002690 
1.0215145 	 0.996360 
1.0215289 	 1.007810 
1.0215435 	 1.001530 
1.0215579 	 1.034460 
1.0215725 	 1.015480 
1.0215869 	 0.958297 
1.0216013 	 0.986891 
1.0216158 	 1.021010 
1.0216303 	 1.021190 
1.0216448 	 0.990288 
1.0216592 	 0.991419 
1.0216737 	 1.018440 
1.0216882 	 0.992854 
1.0217026 	 0.961054 
1.0217171 	 0.961969 
1.0217316 	 0.972030 
1.0217460 	 0.983758 
1.0217606 	 0.996931 
1.0217750 	 0.976246 
1.0217894 	 0.977948 
1.0218040 	 1.053770 
1.0218184 	 0.989342 
1.0218328 	 1.007940 
1.0218474 	 1.030300 
1.0218618 	 0.980475 
1.0218763 	 0.936784 
1.0218907 	 0.837683 
1.0219052 	 0.754934 
1.0219197 	 0.776292 
1.0219341 	 0.861283 
1.0219487 	 0.965565 
1.0219632 	 0.984546 
1.0219776 	 0.999880 
1.0219922 	 1.012980 
1.0220066 	 0.970567 
1.0220210 	 0.999871 
1.0220356 	 0.990809 
1.0220500 	 0.971531 
1.0220645 	 0.986238 
1.0220790 	 0.981136 
1.0220934 	 0.937210 
1.0221079 	 0.875296 
1.0221223 	 0.842555 
1.0221369 	 0.889062 
1.0221513 	 0.918757 
1.0221657 	 0.972363 
1.0221803 	 0.933077 
1.0221947 	 0.973788 
1.0222091 	 0.991112 
1.0222237 	 1.006100 
1.0222381 	 1.024250 
1.0222526 	 1.036660 
1.0222671 	 1.011770 
1.0222815 	 1.020020 
1.0222960 	 0.974614 
1.0223105 	 0.973473 
1.0223250 	 0.996224 
1.0223394 	 0.970314 
1.0223539 	 0.998367 
1.0223684 	 1.018950 
1.0223828 	 0.984656 
1.0223972 	 1.015000 
1.0224118 	 1.010230 
1.0224262 	 0.984832 
1.0224408 	 0.968782 
1.0224552 	 0.955149 
1.0224696 	 0.986108 
1.0224841 	 0.965739 
1.0224986 	 0.956125 
1.0225130 	 0.977478 
1.0225275 	 1.005020 
1.0225420 	 0.986261 
1.0225565 	 0.976563 
1.0225709 	 1.013010 
1.0225854 	 0.977486 
1.0225999 	 0.957508 
1.0226143 	 0.973679 
1.0226289 	 0.974828 
1.0226433 	 0.966352 
1.0226577 	 0.964015 
1.0226723 	 1.016880 
1.0226867 	 1.030990 
1.0227011 	 0.974380 
1.0227157 	 0.950912 
1.0227301 	 0.987202 
1.0227446 	 0.972816 
1.0227590 	 1.000650 
1.0227735 	 0.990099 
1.0227880 	 0.989154 
1.0228024 	 0.973536 
1.0228170 	 0.952395 
1.0228314 	 0.957525 
1.0228458 	 0.950356 
1.0228604 	 0.978278 
1.0228748 	 0.934196 
1.0228892 	 0.925429 
1.0229038 	 0.977244 
1.0229182 	 0.953583 
1.0229327 	 0.948194 
1.0229472 	 0.947858 
1.0229616 	 0.927106 
1.0229761 	 0.961001 
1.0229905 	 0.996019 
1.0230051 	 0.953340 
1.0230195 	 0.980932 
1.0230339 	 0.975661 
1.0230485 	 0.967019 
1.0230629 	 0.957880 
1.0230773 	 0.941000 
1.0230919 	 0.955762 
1.0231063 	 0.965994 
1.0231208 	 0.985711 
1.0231353 	 1.032940 
1.0231497 	 1.034230 
1.0231643 	 1.003350 
1.0231788 	 1.012020 
1.0231933 	 0.981006 
1.0232077 	 0.989690 
1.0232222 	 0.994268 
1.0232367 	 0.982368 
1.0232511 	 0.959244 
1.0232655 	 0.966030 
1.0232801 	 1.007140 
1.0232945 	 1.011260 
1.0233091 	 0.999389 
1.0233235 	 1.013690 
1.0233379 	 0.987188 
1.0233524 	 0.949405 
1.0233669 	 0.957761 
1.0233813 	 0.941906 
1.0233958 	 0.951996 
1.0234103 	 1.046160 
1.0234248 	 1.044740 
1.0234392 	 0.991434 
1.0234537 	 1.014940 
1.0234682 	 0.974864 
1.0234826 	 0.965261 
1.0234972 	 0.983728 
1.0235116 	 0.993482 
1.0235260 	 1.002900 
1.0235406 	 0.981626 
1.0235550 	 1.007400 
1.0235694 	 0.978258 


==> anc/HD87/HD87_76.dat <==
0.9959184 	 1.367140 
0.9959327 	 0.853560 
0.9959469 	 1.176660 
0.9959613 	 0.899074 
0.9959756 	 0.892817 
0.9959899 	 1.112480 
0.9960041 	 1.059060 
0.9960184 	 1.115100 
0.9960327 	 1.273470 
0.9960470 	 0.962072 
0.9960613 	 0.934167 
0.9960756 	 1.072640 
0.9960899 	 1.132210 
0.9961042 	 0.972743 
0.9961185 	 1.023910 
0.9961328 	 1.068250 
0.9961471 	 1.108040 
0.9961614 	 0.947990 
0.9961756 	 1.023950 
0.9961899 	 1.152760 
0.9962042 	 1.036260 
0.9962185 	 1.011280 
0.9962328 	 0.988011 
0.9962471 	 1.019780 
0.9962614 	 0.982081 
0.9962757 	 0.974729 
0.9962899 	 0.919675 
0.9963043 	 1.031270 
0.9963186 	 1.034680 
0.9963329 	 0.979983 
0.9963471 	 1.048760 
0.9963614 	 1.122420 
0.9963757 	 0.926603 
0.9963900 	 0.936441 
0.9964043 	 0.888160 
0.9964186 	 0.979238 
0.9964329 	 0.952982 
0.9964471 	 0.988585 
0.9964614 	 1.075780 
0.9964758 	 1.154080 
0.9964901 	 1.063310 
0.9965043 	 1.092180 
0.9965186 	 1.005260 
0.9965329 	 0.979850 
0.9965472 	 1.051810 
0.9965615 	 1.041030 
0.9965758 	 1.015130 
0.9965901 	 0.960990 
0.9966044 	 1.046320 
0.9966186 	 1.037740 
0.9966329 	 1.025270 
0.9966472 	 1.059500 
0.9966616 	 0.958480 
0.9966758 	 0.945561 
0.9966901 	 0.907787 
0.9967044 	 0.862722 
0.9967187 	 0.900569 
0.9967330 	 0.921374 
0.9967473 	 0.986294 
0.9967616 	 0.909285 
0.9967759 	 1.020250 
0.9967901 	 0.984329 
0.9968044 	 1.057770 
0.9968187 	 1.032220 
0.9968331 	 1.101820 
0.9968473 	 0.936350 
0.9968616 	 0.940657 
0.9968759 	 0.899685 
0.9968902 	 0.995718 
0.9969045 	 0.979881 
0.9969188 	 0.941793 
0.9969331 	 0.932750 
0.9969474 	 0.951517 
0.9969616 	 0.929196 
0.9969759 	 0.903786 
0.9969902 	 0.785073 
0.9970045 	 0.855504 
0.9970188 	 0.935031 
0.9970331 	 1.027790 
0.9970474 	 0.999936 
0.9970617 	 0.919876 
0.9970760 	 1.028100 
0.9970903 	 1.162230 
0.9971046 	 1.074430 
0.9971189 	 0.899087 
0.9971331 	 0.918130 
0.9971474 	 0.926578 
0.9971617 	 0.913677 
0.9971760 	 0.984934 
0.9971903 	 0.946234 
0.9972046 	 0.851959 
0.9972189 	 0.921016 
0.9972332 	 0.836967 
0.9972475 	 0.803235 
0.9972618 	 1.018870 
0.9972761 	 1.042430 
0.9972904 	 0.971185 
0.9973046 	 1.025270 
0.9973189 	 1.022210 
0.9973332 	 0.998324 
0.9973475 	 1.012610 
0.9973618 	 0.934473 
0.9973761 	 0.911447 
0.9973904 	 0.956183 
0.9974047 	 1.009870 
0.9974190 	 1.046400 
0.9974333 	 1.035400 
0.9974476 	 0.991701 
0.9974618 	 0.968726 
0.9974761 	 0.982431 
0.9974904 	 0.966879 
0.9975047 	 1.022190 
0.9975190 	 1.022190 
0.9975333 	 0.908336 
0.9975476 	 0.946724 
0.9975619 	 1.044630 
0.9975761 	 1.011770 
0.9975905 	 0.897169 
0.9976048 	 0.987728 
0.9976191 	 1.013830 
0.9976333 	 0.973896 
0.9976476 	 1.035150 
0.9976619 	 1.014180 
0.9976762 	 0.994176 
0.9976905 	 1.071580 
0.9977048 	 1.081550 
0.9977191 	 0.986264 
0.9977334 	 0.963012 
0.9977476 	 0.981300 
0.9977620 	 0.977294 
0.9977763 	 0.980716 
0.9977906 	 1.041880 
0.9978048 	 1.085920 
0.9978191 	 0.949246 
0.9978334 	 0.881625 
0.9978477 	 1.002520 
0.9978620 	 1.030450 
0.9978763 	 1.114470 
0.9978906 	 1.155420 
0.9979049 	 0.954048 
0.9979191 	 0.890332 
0.9979334 	 1.024250 
0.9979478 	 1.050270 
0.9979621 	 1.002800 
0.9979763 	 0.910959 
0.9979906 	 0.955937 
0.9980049 	 0.943051 
0.9980192 	 0.971368 
0.9980335 	 0.955157 
0.9980478 	 0.943628 
0.9980621 	 1.015130 
0.9980764 	 0.960420 
0.9980906 	 0.944812 
0.9981049 	 1.066720 
0.9981193 	 0.870597 
0.9981336 	 0.977421 
0.9981478 	 0.974738 
0.9981621 	 0.962004 
0.9981764 	 0.943462 
0.9981907 	 1.024960 
0.9982050 	 1.015370 
0.9982193 	 1.018510 
0.9982336 	 1.096800 
0.9982479 	 1.055010 
0.9982621 	 1.060360 
0.9982764 	 1.042590 
0.9982908 	 0.986669 
0.9983051 	 0.996495 
0.9983193 	 0.969370 
0.9983336 	 0.957770 
0.9983479 	 0.968276 
0.9983622 	 1.037570 
0.9983765 	 0.994761 
0.9983908 	 0.989055 
0.9984051 	 1.000310 
0.9984193 	 0.931882 
0.9984336 	 0.953763 
0.9984479 	 0.975751 
0.9984622 	 0.991895 
0.9984765 	 1.003960 
0.9984908 	 0.975959 
0.9985051 	 0.945487 
0.9985194 	 0.955911 
0.9985337 	 1.003570 
0.9985480 	 1.014150 
0.9985623 	 0.962190 
0.9985766 	 1.011930 
0.9985908 	 1.043960 
0.9986051 	 0.984324 
0.9986194 	 0.965801 
0.9986337 	 1.045020 
0.9986480 	 1.035150 
0.9986623 	 1.018320 
0.9986766 	 1.031410 
0.9986909 	 0.930883 
0.9987052 	 0.847270 
0.9987195 	 0.961016 
0.9987338 	 1.121030 
0.9987481 	 1.059400 
0.9987623 	 0.950554 
0.9987766 	 0.987277 
0.9987909 	 1.014940 
0.9988052 	 0.960942 
0.9988195 	 0.961357 
0.9988338 	 0.979225 
0.9988481 	 0.929781 
0.9988624 	 0.986902 
0.9988767 	 0.994176 
0.9988910 	 0.971197 
0.9989053 	 0.943801 
0.9989196 	 1.000960 
0.9989338 	 0.872086 
0.9989481 	 0.932308 
0.9989624 	 0.929823 
0.9989767 	 0.969407 
0.9989910 	 1.009270 
0.9990053 	 1.127780 
0.9990196 	 1.068820 
0.9990339 	 0.944209 
0.9990482 	 0.925701 
0.9990625 	 0.891602 
0.9990768 	 0.827999 
0.9990911 	 0.968411 
0.9991053 	 0.877584 
0.9991196 	 0.946550 
0.9991339 	 0.969749 
0.9991482 	 0.970458 
0.9991625 	 0.997777 
0.9991768 	 1.076570 
0.9991911 	 1.091250 
0.9992054 	 1.036090 
0.9992197 	 0.942346 
0.9992340 	 0.940716 
0.9992483 	 0.967105 
0.9992626 	 0.951269 
0.9992768 	 1.014940 
0.9992911 	 1.035100 
0.9993054 	 1.043080 
0.9993197 	 1.098180 
0.9993340 	 1.015140 
0.9993483 	 0.932786 
0.9993626 	 1.011060 
0.9993769 	 1.012070 
0.9993911 	 1.005300 
0.9994055 	 1.007440 
0.9994198 	 1.061050 
0.9994340 	 1.034050 
0.9994483 	 1.044820 
0.9994626 	 0.997156 
0.9994769 	 1.036060 
0.9994912 	 0.994105 
0.9995055 	 0.986130 
0.9995198 	 1.004990 
0.9995341 	 0.948800 
0.9995483 	 1.037880 
0.9995626 	 1.002970 
0.9995770 	 0.946424 
0.9995913 	 0.890198 
0.9996055 	 0.906342 
0.9996198 	 0.936641 
0.9996341 	 0.942463 
0.9996484 	 1.031500 
0.9996627 	 0.970881 
0.9996770 	 0.980490 
0.9996913 	 1.027940 
0.9997056 	 1.021860 
0.9997198 	 1.009380 
0.9997341 	 1.026050 
0.9997484 	 0.936598 
0.9997628 	 0.935784 
0.9997770 	 0.954339 
0.9997913 	 0.989630 
0.9998056 	 1.008590 
0.9998199 	 1.060300 
0.9998342 	 0.988055 
0.9998485 	 0.995947 
0.9998628 	 1.012020 
0.9998771 	 1.054680 
0.9998913 	 0.999997 
0.9999056 	 1.080450 
0.9999199 	 1.044990 
0.9999342 	 1.010190 
0.9999485 	 0.980268 
0.9999628 	 0.989508 
0.9999771 	 1.013400 
0.9999914 	 1.026820 
1.0000057 	 0.999775 
1.0000200 	 0.942481 
1.0000343 	 0.965211 
1.0000486 	 1.008670 
1.0000628 	 1.149370 
1.0000771 	 1.107680 
1.0000914 	 0.973401 
1.0001057 	 0.951245 
1.0001200 	 0.971536 
1.0001343 	 1.001070 
1.0001485 	 1.051130 
1.0001628 	 0.948714 
1.0001771 	 0.911633 
1.0001914 	 0.934386 
1.0002057 	 1.027510 
1.0002200 	 1.038670 
1.0002343 	 0.989909 
1.0002486 	 1.011370 
1.0002628 	 1.013390 
1.0002771 	 1.001790 
1.0002914 	 1.049520 
1.0003057 	 1.081170 
1.0003200 	 0.991352 
1.0003344 	 0.979645 
1.0003487 	 0.961107 
1.0003631 	 0.998681 
1.0003773 	 1.004410 
1.0003916 	 0.980243 
1.0004059 	 0.949969 
1.0004202 	 0.965334 
1.0004345 	 0.949332 
1.0004488 	 0.938338 
1.0004631 	 1.007170 
1.0004773 	 1.001730 
1.0004916 	 1.033140 
1.0005059 	 0.967577 
1.0005202 	 0.951783 
1.0005345 	 0.929592 
1.0005488 	 0.989813 
1.0005631 	 0.884178 
1.0005774 	 0.868630 
1.0005916 	 0.933906 
1.0006059 	 0.927907 
1.0006202 	 0.991496 
1.0006345 	 0.997436 
1.0006488 	 1.017850 
1.0006631 	 1.060610 
1.0006774 	 1.091600 
1.0006917 	 1.025420 
1.0007059 	 1.034560 
1.0007202 	 1.012610 
1.0007345 	 1.064880 
1.0007488 	 1.077610 
1.0007631 	 1.032460 
1.0007774 	 0.960089 
1.0007917 	 0.976763 
1.0008060 	 0.964969 
1.0008202 	 0.984025 
1.0008345 	 0.922867 
1.0008488 	 0.970722 
1.0008631 	 1.017670 
1.0008775 	 1.056430 
1.0008918 	 0.978763 
1.0009061 	 1.002800 
1.0009204 	 0.996323 
1.0009346 	 1.025030 
1.0009489 	 1.037470 
1.0009632 	 1.015060 
1.0009775 	 0.987985 
1.0009918 	 1.101670 
1.0010061 	 1.041870 
1.0010204 	 1.019820 
1.0010347 	 1.011070 
1.0010489 	 1.019520 
1.0010632 	 0.999406 
1.0010775 	 0.935012 
1.0010918 	 0.977770 
1.0011061 	 0.981526 
1.0011204 	 0.868346 
1.0011347 	 0.944888 
1.0011490 	 0.943179 
1.0011632 	 0.906216 
1.0011775 	 0.918808 
1.0011918 	 0.977686 
1.0012061 	 0.947451 
1.0012204 	 1.016370 
1.0012347 	 0.949976 
1.0012490 	 0.973618 
1.0012633 	 1.002070 
1.0012775 	 0.960676 
1.0012918 	 0.957148 
1.0013061 	 0.977596 
1.0013204 	 0.971033 
1.0013347 	 0.970059 
1.0013490 	 1.037460 
1.0013634 	 1.001320 
1.0013775 	 0.926300 
1.0013918 	 0.896279 
1.0014061 	 1.026460 
1.0014205 	 1.022300 
1.0014348 	 1.014500 
1.0014491 	 0.991544 
1.0014634 	 0.983721 
1.0014777 	 0.997245 
1.0014919 	 1.000040 
1.0015062 	 0.964316 
1.0015205 	 1.000510 
1.0015348 	 1.028160 
1.0015491 	 0.982942 
1.0015635 	 1.037500 
1.0015778 	 1.057420 
1.0015921 	 0.960180 
1.0016063 	 0.993001 
1.0016206 	 0.946297 
1.0016349 	 0.991155 
1.0016492 	 0.989058 
1.0016635 	 1.045630 
1.0016778 	 1.025100 
1.0016921 	 0.997643 
1.0017064 	 1.031170 
1.0017206 	 1.040080 
1.0017349 	 1.039950 
1.0017492 	 1.110940 
1.0017635 	 1.064930 
1.0017778 	 0.998011 
1.0017921 	 1.063650 
1.0018064 	 1.018320 
1.0018207 	 0.970408 
1.0018349 	 0.983470 
1.0018492 	 0.949566 
1.0018635 	 0.993450 
1.0018778 	 0.993499 
1.0018921 	 1.033480 
1.0019064 	 1.021640 
1.0019208 	 1.059070 
1.0019351 	 0.989861 
1.0019492 	 0.986491 
1.0019635 	 1.029900 
1.0019779 	 1.061700 
1.0019922 	 1.027000 
1.0020065 	 1.024790 
1.0020208 	 1.020340 
1.0020351 	 1.108470 
1.0020494 	 0.959892 
1.0020636 	 0.933995 
1.0020779 	 1.023460 
1.0020922 	 1.037450 
1.0021065 	 1.057770 
1.0021208 	 1.042550 
1.0021351 	 1.022790 
1.0021494 	 1.039920 
1.0021637 	 1.057100 
1.0021779 	 0.969497 
1.0021922 	 0.996296 
1.0022065 	 1.108500 
1.0022208 	 0.977743 
1.0022351 	 0.991342 
1.0022494 	 1.018000 
1.0022637 	 1.031260 
1.0022780 	 0.986375 
1.0022922 	 0.953651 
1.0023065 	 0.981432 
1.0023208 	 1.042990 
1.0023351 	 1.011230 
1.0023494 	 0.999819 
1.0023637 	 0.983333 
1.0023780 	 0.946891 
1.0023923 	 0.953757 
1.0024065 	 1.015410 
1.0024208 	 1.008800 
1.0024351 	 1.035540 
1.0024494 	 0.940526 
1.0024638 	 0.868566 
1.0024781 	 0.933214 
1.0024924 	 0.996527 
1.0025065 	 1.011760 
1.0025209 	 0.969357 
1.0025352 	 1.004130 
1.0025495 	 0.986560 
1.0025638 	 0.987161 
1.0025781 	 0.933107 
1.0025924 	 1.028970 
1.0026067 	 1.157810 
1.0026209 	 1.007560 
1.0026352 	 1.005800 
1.0026495 	 1.009430 
1.0026638 	 1.039620 
1.0026781 	 1.054990 
1.0026924 	 1.029700 
1.0027067 	 1.003000 
1.0027210 	 1.012390 
1.0027352 	 1.030410 
1.0027495 	 0.992630 
1.0027639 	 1.019100 
1.0027782 	 1.024320 
1.0027925 	 1.041680 
1.0028068 	 1.058090 
1.0028211 	 1.017030 
1.0028354 	 0.987192 
1.0028496 	 0.996520 
1.0028639 	 1.000390 
1.0028782 	 0.962369 
1.0028925 	 0.964904 
1.0029068 	 0.893882 
1.0029211 	 1.046280 
1.0029354 	 0.997290 
1.0029497 	 1.013590 
1.0029639 	 1.042000 
1.0029782 	 0.996377 
1.0029925 	 0.952264 
1.0030069 	 1.000800 
1.0030212 	 0.903637 
1.0030355 	 1.020040 
1.0030498 	 1.019130 
1.0030641 	 1.020150 
1.0030783 	 0.999372 
1.0030926 	 0.998865 
1.0031069 	 0.997327 
1.0031212 	 0.974343 
1.0031355 	 0.999315 
1.0031498 	 0.995194 
1.0031641 	 1.026350 
1.0031784 	 0.992292 
1.0031926 	 1.002260 
1.0032069 	 1.023240 
1.0032212 	 1.001390 
1.0032355 	 0.976329 
1.0032498 	 1.002380 
1.0032641 	 1.020830 
1.0032784 	 1.036770 
1.0032927 	 1.050970 
1.0033069 	 1.047990 
1.0033212 	 1.048620 
1.0033355 	 0.982679 
1.0033498 	 1.061060 
1.0033641 	 1.004860 
1.0033784 	 1.046580 
1.0033927 	 1.045420 
1.0034069 	 1.017410 
1.0034212 	 1.016490 
1.0034355 	 0.940205 
1.0034498 	 0.980328 
1.0034641 	 0.966143 
1.0034784 	 0.959394 
1.0034927 	 1.002170 
1.0035071 	 1.003670 
1.0035212 	 1.000000 
1.0035355 	 1.004400 
1.0035498 	 1.018460 
1.0035642 	 1.030390 
1.0035785 	 1.034750 
1.0035928 	 1.014210 
1.0036071 	 1.084180 
1.0036214 	 1.017120 
1.0036356 	 1.014320 
1.0036499 	 1.019600 
1.0036642 	 1.011090 
1.0036785 	 1.033480 
1.0036928 	 1.011020 
1.0037071 	 0.999460 
1.0037214 	 0.994079 
1.0037357 	 0.982354 
1.0037499 	 1.020520 
1.0037642 	 1.019980 
1.0037785 	 1.035290 
1.0037928 	 1.055770 
1.0038071 	 1.073310 
1.0038214 	 1.006460 
1.0038357 	 1.004670 
1.0038500 	 0.988329 
1.0038642 	 1.002120 
1.0038785 	 1.028990 
1.0038928 	 0.997881 
1.0039071 	 0.954580 
1.0039214 	 0.854808 
1.0039357 	 0.798374 
1.0039500 	 0.814041 
1.0039644 	 0.907889 
1.0039786 	 0.994935 
1.0039929 	 1.071320 
1.0040072 	 1.061700 
1.0040215 	 1.068030 
1.0040358 	 1.046160 
1.0040502 	 1.065180 
1.0040645 	 1.051720 
1.0040788 	 1.018640 
1.0040929 	 1.003200 
1.0041073 	 1.012930 
1.0041216 	 1.016170 
1.0041359 	 1.025530 
1.0041502 	 1.031160 
1.0041645 	 0.984002 
1.0041788 	 0.989883 
1.0041931 	 1.053340 
1.0042073 	 0.997358 
1.0042216 	 0.984513 
1.0042359 	 1.018390 
1.0042502 	 1.009310 
1.0042645 	 1.023330 
1.0042788 	 0.996637 
1.0042931 	 1.023670 
1.0043074 	 0.990059 
1.0043216 	 0.996908 
1.0043359 	 1.005950 
1.0043502 	 1.024580 
1.0043645 	 1.064270 
1.0043788 	 1.016210 
1.0043931 	 1.027270 
1.0044074 	 1.015340 
1.0044216 	 0.994459 
1.0044359 	 0.992879 
1.0044502 	 0.988509 
1.0044645 	 1.000740 
1.0044788 	 1.005390 
1.0044931 	 1.007760 
1.0045074 	 0.997493 
1.0045217 	 1.031680 
1.0045359 	 1.034110 
1.0045502 	 1.033100 
1.0045645 	 1.036050 
1.0045788 	 1.012960 
1.0045931 	 1.021010 
1.0046075 	 1.047320 
1.0046218 	 1.028470 
1.0046361 	 1.055230 
1.0046503 	 1.057840 
1.0046646 	 0.962290 
1.0046789 	 0.994678 
1.0046932 	 1.016930 
1.0047075 	 1.023460 
1.0047218 	 1.029900 
1.0047361 	 1.027540 
1.0047504 	 0.991537 
1.0047646 	 1.029680 
1.0047789 	 0.991055 
1.0047932 	 0.975524 
1.0048075 	 0.992605 
1.0048218 	 1.036630 
1.0048361 	 0.990359 
1.0048504 	 0.971975 
1.0048647 	 0.959766 
1.0048789 	 1.001260 
1.0048932 	 1.010690 
1.0049075 	 1.006620 
1.0049218 	 0.953744 
1.0049361 	 1.007520 
1.0049504 	 0.988565 
1.0049647 	 1.027540 
1.0049790 	 0.977262 
1.0049932 	 1.034440 
1.0050075 	 1.039640 
1.0050218 	 1.003520 
1.0050361 	 1.026590 
1.0050504 	 1.049740 
1.0050647 	 1.025760 
1.0050790 	 1.000970 
1.0050934 	 0.947308 
1.0051075 	 0.913159 
1.0051218 	 0.941043 
1.0051361 	 0.931804 
1.0051505 	 0.883522 
1.0051649 	 0.935371 
1.0051792 	 0.964056 
1.0051935 	 0.922820 
1.0052078 	 0.881270 
1.0052220 	 0.878095 
1.0052363 	 0.910599 
1.0052506 	 0.978738 
1.0052649 	 1.016840 
1.0052792 	 1.011630 
1.0052935 	 1.009880 
1.0053078 	 1.023360 
1.0053221 	 1.068370 
1.0053363 	 1.031600 
1.0053506 	 1.041890 
1.0053649 	 1.042440 
1.0053792 	 1.024270 
1.0053935 	 1.016640 
1.0054078 	 1.018490 
1.0054221 	 1.058880 
1.0054363 	 1.101450 
1.0054506 	 1.131460 
1.0054649 	 1.016640 
1.0054792 	 1.047300 
1.0054935 	 1.033580 
1.0055078 	 1.025740 
1.0055221 	 1.045740 
1.0055364 	 1.015100 
1.0055506 	 0.974975 
1.0055649 	 1.050830 
1.0055792 	 0.962299 
1.0055935 	 1.035330 
1.0056078 	 1.052530 
1.0056221 	 0.999820 
1.0056364 	 1.019110 
1.0056508 	 1.032090 
1.0056649 	 0.967601 
1.0056792 	 1.048200 
1.0056936 	 1.047190 
1.0057079 	 0.948914 
1.0057222 	 0.969674 
1.0057365 	 1.036210 
1.0057508 	 0.950054 
1.0057651 	 0.960195 
1.0057793 	 0.954568 
1.0057936 	 0.967737 
1.0058079 	 0.972175 
1.0058222 	 1.004150 
1.0058365 	 0.998206 
1.0058508 	 0.953003 
1.0058651 	 0.923581 
1.0058794 	 0.926247 
1.0058936 	 0.921379 
1.0059079 	 0.988552 
1.0059222 	 1.037400 
1.0059365 	 1.043500 
1.0059508 	 1.022330 
1.0059651 	 0.977147 
1.0059794 	 0.951716 
1.0059937 	 0.961192 
1.0060079 	 0.956293 
1.0060222 	 0.945195 
1.0060365 	 0.941048 
1.0060508 	 0.968265 
1.0060651 	 0.963076 
1.0060794 	 0.971673 
1.0060937 	 1.005390 
1.0061080 	 1.007570 
1.0061222 	 1.031980 
1.0061365 	 1.014420 
1.0061508 	 1.034750 
1.0061651 	 1.007170 
1.0061794 	 0.954502 
1.0061938 	 0.984766 
1.0062081 	 1.041550 
1.0062224 	 1.057350 
1.0062365 	 1.006660 
1.0062509 	 1.012880 
1.0062652 	 0.990742 
1.0062795 	 0.984933 
1.0062938 	 1.012670 
1.0063081 	 1.036590 
1.0063224 	 1.000890 
1.0063367 	 1.069890 
1.0063509 	 1.014290 
1.0063653 	 1.038320 
1.0063796 	 1.012380 
1.0063939 	 0.967137 
1.0064082 	 0.991893 
1.0064225 	 0.999271 
1.0064368 	 1.037510 
1.0064510 	 1.031960 
1.0064653 	 1.043470 
1.0064796 	 1.067780 
1.0064939 	 1.043910 
1.0065082 	 1.020840 
1.0065225 	 0.985525 
1.0065368 	 0.988550 
1.0065511 	 1.009620 
1.0065653 	 1.015140 
1.0065796 	 1.006510 
1.0065939 	 0.982174 
1.0066082 	 0.944885 
1.0066225 	 0.927248 
1.0066368 	 0.979566 
1.0066511 	 0.982624 
1.0066654 	 0.958930 
1.0066796 	 0.991031 
1.0066939 	 1.021140 
1.0067082 	 1.021640 
1.0067225 	 1.013750 
1.0067369 	 0.927376 
1.0067512 	 0.903646 
1.0067655 	 0.867546 
1.0067798 	 0.825522 
1.0067940 	 0.897384 
1.0068083 	 0.969166 
1.0068226 	 1.017060 
1.0068369 	 1.023120 
1.0068512 	 1.027300 
1.0068655 	 1.025730 
1.0068798 	 0.942766 
1.0068941 	 0.994307 
1.0069083 	 1.018910 
1.0069226 	 1.019670 
1.0069369 	 1.001200 
1.0069512 	 1.025510 
1.0069655 	 1.015750 
1.0069798 	 0.953183 
1.0069941 	 1.021140 
1.0070084 	 0.979479 
1.0070226 	 1.021160 
1.0070369 	 1.048570 
1.0070512 	 1.024290 
1.0070655 	 0.966895 
1.0070798 	 0.961837 
1.0070941 	 0.927910 
1.0071084 	 0.945033 
1.0071227 	 0.972773 
1.0071369 	 1.013680 
1.0071512 	 1.020360 
1.0071655 	 1.017190 
1.0071798 	 1.009150 
1.0071941 	 1.007490 
1.0072084 	 0.976627 
1.0072227 	 0.987859 
1.0072371 	 1.013800 
1.0072512 	 1.018600 
1.0072655 	 1.004600 
1.0072798 	 1.034540 
1.0072942 	 1.021130 
1.0073085 	 0.983454 
1.0073228 	 0.995470 
1.0073371 	 1.023250 
1.0073514 	 0.988876 
1.0073656 	 0.958961 
1.0073799 	 1.032460 
1.0073942 	 1.030000 
1.0074085 	 1.036620 
1.0074228 	 0.976343 
1.0074371 	 1.001360 
1.0074514 	 0.935191 
1.0074656 	 1.012220 
1.0074799 	 1.005920 
1.0074942 	 0.987258 
1.0075085 	 1.004330 
1.0075228 	 1.051520 
1.0075371 	 1.026580 
1.0075514 	 1.002070 
1.0075658 	 0.979311 
1.0075800 	 1.005190 
1.0075943 	 1.010040 
1.0076086 	 1.009390 
1.0076229 	 1.034850 
1.0076372 	 1.042390 
1.0076515 	 0.985623 
1.0076658 	 0.962743 
1.0076801 	 1.011670 
1.0076943 	 1.033690 
1.0077086 	 1.027350 
1.0077229 	 0.989048 
1.0077372 	 0.993530 
1.0077515 	 1.014980 
1.0077658 	 1.023130 
1.0077802 	 1.003010 
1.0077945 	 0.991967 
1.0078086 	 0.997321 
1.0078229 	 1.014210 
1.0078373 	 1.007860 
1.0078516 	 1.011650 
1.0078659 	 0.982635 
1.0078802 	 0.982272 
1.0078945 	 1.015690 
1.0079088 	 0.978972 
1.0079230 	 0.974108 
1.0079373 	 0.997865 
1.0079516 	 0.950166 
1.0079659 	 0.952675 
1.0079802 	 0.949899 
1.0079945 	 0.973498 
1.0080088 	 0.975725 
1.0080231 	 1.003650 
1.0080373 	 1.026520 
1.0080516 	 1.024920 
1.0080659 	 1.026400 
1.0080802 	 0.975630 
1.0080945 	 1.011340 
1.0081088 	 1.007840 
1.0081231 	 0.989285 
1.0081374 	 0.971957 
1.0081516 	 0.955747 
1.0081659 	 0.924953 
1.0081802 	 0.920304 
1.0081945 	 0.955545 
1.0082088 	 1.014100 
1.0082231 	 1.041130 
1.0082374 	 0.995794 
1.0082517 	 0.982749 
1.0082659 	 1.016620 
1.0082802 	 1.002440 
1.0082945 	 0.959314 
1.0083088 	 1.019210 
1.0083232 	 0.965404 
1.0083375 	 0.912033 
1.0083518 	 1.021680 
1.0083659 	 0.967357 
1.0083803 	 0.985633 
1.0083946 	 1.006950 
1.0084089 	 0.991022 
1.0084232 	 0.933759 
1.0084375 	 0.946801 
1.0084518 	 0.959614 
1.0084661 	 0.998639 
1.0084803 	 1.047550 
1.0084946 	 1.044350 
1.0085089 	 1.007990 
1.0085232 	 0.989592 
1.0085375 	 0.978637 
1.0085518 	 0.991787 
1.0085661 	 1.020240 
1.0085804 	 1.007820 
1.0085946 	 0.981509 
1.0086089 	 0.988473 
1.0086232 	 1.028290 
1.0086375 	 1.035820 
1.0086518 	 0.999314 
1.0086661 	 1.008380 
1.0086804 	 0.980903 
1.0086947 	 0.936326 
1.0087089 	 0.895036 
1.0087232 	 0.960978 
1.0087375 	 0.999486 
1.0087518 	 1.019800 
1.0087662 	 1.022210 
1.0087805 	 0.964443 
1.0087948 	 0.902769 
1.0088091 	 0.964448 
1.0088233 	 0.965113 
1.0088376 	 0.977258 
1.0088519 	 1.021940 
1.0088662 	 1.006520 
1.0088806 	 0.992035 
1.0088949 	 0.948658 
1.0089092 	 0.941313 
1.0089235 	 1.001980 
1.0089377 	 0.988828 
1.0089520 	 0.983381 
1.0089663 	 0.988614 
1.0089806 	 0.984828 
1.0089949 	 0.983673 
1.0090092 	 0.982732 
1.0090235 	 0.952034 
1.0090378 	 0.865293 
1.0090520 	 0.967546 
1.0090663 	 0.961516 
1.0090806 	 1.000620 
1.0090949 	 1.051430 
1.0091092 	 1.059170 
1.0091235 	 1.004390 
1.0091378 	 1.044300 
1.0091521 	 0.988775 
1.0091663 	 1.024080 
1.0091806 	 1.074600 
1.0091949 	 1.047040 
1.0092092 	 0.985129 
1.0092235 	 0.994252 
1.0092378 	 0.987644 
1.0092521 	 0.931190 
1.0092664 	 0.973682 
1.0092806 	 0.964604 
1.0092949 	 1.007240 
1.0093092 	 1.007760 
1.0093235 	 0.980843 
1.0093378 	 1.002770 
1.0093521 	 1.026820 
1.0093665 	 0.980526 
1.0093808 	 1.010170 
1.0093949 	 0.989835 
1.0094092 	 1.027200 
1.0094236 	 1.016840 
1.0094379 	 1.027620 
1.0094522 	 1.053360 
1.0094665 	 1.051700 
1.0094808 	 1.010620 
1.0094950 	 1.027500 
1.0095093 	 1.046400 
1.0095236 	 0.990477 
1.0095379 	 0.984238 
1.0095522 	 0.931071 
1.0095665 	 1.061770 
1.0095808 	 0.951061 
1.0095951 	 1.040950 
1.0096093 	 1.012780 
1.0096236 	 0.973548 
1.0096379 	 1.006970 
1.0096522 	 0.968411 
1.0096665 	 0.995553 
1.0096808 	 0.993438 
1.0096951 	 0.994794 
1.0097094 	 1.020800 
1.0097236 	 0.992961 
1.0097379 	 0.971534 
1.0097522 	 0.994737 
1.0097665 	 1.009540 
1.0097808 	 1.022540 
1.0097951 	 0.966971 
1.0098094 	 0.991620 
1.0098237 	 0.986176 
1.0098379 	 0.961417 
1.0098522 	 0.998688 
1.0098665 	 1.039790 
1.0098808 	 1.074480 
1.0098951 	 1.017750 
1.0099094 	 0.983912 
1.0099238 	 0.995139 
1.0099381 	 0.991864 
1.0099522 	 1.002600 
1.0099667 	 0.999158 
1.0099810 	 0.976910 
1.0099953 	 0.971517 
1.0100096 	 0.990933 
1.0100239 	 1.000380 
1.0100382 	 1.087490 
1.0100525 	 1.029510 
1.0100667 	 0.933422 
1.0100810 	 0.925319 
1.0100953 	 0.967901 
1.0101096 	 0.991864 
1.0101239 	 0.934036 
1.0101382 	 0.939762 
1.0101525 	 1.019120 
1.0101668 	 1.051530 
1.0101810 	 0.993647 
1.0101953 	 0.895659 


==> anc/HD87/HD87_77.dat <==
0.9830691 	 1.062030 
0.9830832 	 0.917263 
0.9830973 	 0.833952 
0.9831114 	 0.993427 
0.9831255 	 0.964645 
0.9831396 	 1.208430 
0.9831537 	 1.168690 
0.9831678 	 1.039390 
0.9831819 	 0.940088 
0.9831960 	 1.125140 
0.9832101 	 1.104820 
0.9832242 	 0.900608 
0.9832383 	 1.055270 
0.9832524 	 0.988128 
0.9832665 	 1.117470 
0.9832806 	 1.113630 
0.9832947 	 1.038630 
0.9833088 	 1.034520 
0.9833229 	 1.051790 
0.9833370 	 1.158840 
0.9833511 	 1.088700 
0.9833652 	 1.026260 
0.9833793 	 1.094460 
0.9833934 	 1.127330 
0.9834075 	 1.030070 
0.9834216 	 1.095480 
0.9834357 	 1.134570 
0.9834498 	 0.886932 
0.9834639 	 1.071790 
0.9834780 	 0.900339 
0.9834921 	 1.036430 
0.9835063 	 0.922915 
0.9835203 	 0.991688 
0.9835344 	 1.057820 
0.9835485 	 1.131890 
0.9835626 	 1.017900 
0.9835767 	 1.059840 
0.9835908 	 0.882337 
0.9836050 	 1.172170 
0.9836190 	 0.837397 
0.9836332 	 1.048880 
0.9836472 	 0.963964 
0.9836614 	 1.230930 
0.9836754 	 1.057890 
0.9836896 	 0.872936 
0.9837036 	 0.830321 
0.9837177 	 0.965705 
0.9837319 	 0.962009 
0.9837459 	 0.904208 
0.9837601 	 0.981536 
0.9837741 	 0.962440 
0.9837883 	 0.896315 
0.9838023 	 0.962161 
0.9838165 	 1.000560 
0.9838305 	 1.011920 
0.9838446 	 1.083580 
0.9838588 	 1.108960 
0.9838729 	 1.087450 
0.9838870 	 1.144810 
0.9839011 	 1.031940 
0.9839152 	 1.087200 
0.9839292 	 1.250150 
0.9839434 	 1.218530 
0.9839574 	 1.115750 
0.9839716 	 0.793303 
0.9839857 	 0.625672 
0.9839998 	 1.161760 
0.9840139 	 1.312110 
0.9840280 	 1.034360 
0.9840421 	 1.048430 
0.9840562 	 0.916400 
0.9840703 	 1.083740 
0.9840844 	 1.059860 
0.9840985 	 0.973409 
0.9841126 	 1.035090 
0.9841267 	 1.068300 
0.9841408 	 1.081760 
0.9841549 	 0.899373 
0.9841690 	 0.922183 
0.9841831 	 0.988200 
0.9841972 	 1.053770 
0.9842113 	 0.937222 
0.9842254 	 0.954757 
0.9842395 	 1.191740 
0.9842536 	 1.213210 
0.9842677 	 1.041930 
0.9842818 	 1.027040 
0.9842959 	 0.953806 
0.9843100 	 0.942951 
0.9843241 	 1.000780 
0.9843382 	 1.144030 
0.9843523 	 1.020590 
0.9843664 	 0.974892 
0.9843805 	 0.957872 
0.9843946 	 1.127900 
0.9844087 	 1.265640 
0.9844228 	 1.005240 
0.9844369 	 1.062860 
0.9844510 	 1.084220 
0.9844651 	 0.979124 
0.9844792 	 1.035710 
0.9844933 	 1.085980 
0.9845074 	 1.011090 
0.9845215 	 1.024840 
0.9845356 	 1.004750 
0.9845497 	 0.969182 
0.9845638 	 0.953804 
0.9845779 	 0.973556 
0.9845920 	 0.912282 
0.9846061 	 0.949097 
0.9846202 	 1.022170 
0.9846343 	 1.071010 
0.9846484 	 0.947937 
0.9846625 	 0.960685 
0.9846766 	 0.984489 
0.9846907 	 0.838207 
0.9847048 	 0.971886 
0.9847189 	 1.104380 
0.9847330 	 1.017430 
0.9847472 	 0.955113 
0.9847612 	 1.033460 
0.9847753 	 0.941154 
0.9847894 	 0.976883 
0.9848035 	 0.936535 
0.9848177 	 0.915468 
0.9848317 	 1.098700 
0.9848459 	 1.000560 
0.9848599 	 1.041960 
0.9848740 	 0.993664 
0.9848881 	 1.002050 
0.9849022 	 0.962164 
0.9849163 	 1.000320 
0.9849304 	 0.922328 
0.9849446 	 1.038910 
0.9849586 	 1.035810 
0.9849728 	 0.944358 
0.9849868 	 1.100050 
0.9850010 	 1.209670 
0.9850150 	 0.948278 
0.9850292 	 1.040320 
0.9850433 	 1.038100 
0.9850574 	 1.202740 
0.9850715 	 1.226660 
0.9850855 	 0.976890 
0.9850997 	 0.990289 
0.9851137 	 1.049710 
0.9851279 	 0.971480 
0.9851419 	 1.079450 
0.9851561 	 0.991562 
0.9851702 	 0.913215 
0.9851843 	 1.017090 
0.9851984 	 1.165980 
0.9852125 	 0.999125 
0.9852266 	 1.053450 
0.9852407 	 1.041380 
0.9852548 	 1.090510 
0.9852688 	 1.013010 
0.9852830 	 0.918966 
0.9852971 	 0.954819 
0.9853112 	 0.905297 
0.9853253 	 0.971947 
0.9853394 	 0.923540 
0.9853535 	 1.006540 
0.9853676 	 1.079070 
0.9853817 	 1.001180 
0.9853958 	 0.985090 
0.9854099 	 1.038080 
0.9854240 	 1.007660 
0.9854381 	 0.983215 
0.9854522 	 0.930272 
0.9854663 	 0.916317 
0.9854804 	 0.783424 
0.9854945 	 1.055900 
0.9855086 	 1.007030 
0.9855227 	 1.115840 
0.9855368 	 1.082710 
0.9855509 	 1.076320 
0.9855650 	 1.035780 
0.9855791 	 1.071750 
0.9855932 	 0.931654 
0.9856073 	 1.070650 
0.9856214 	 0.981934 
0.9856355 	 1.143060 
0.9856496 	 1.072930 
0.9856637 	 1.020240 
0.9856778 	 0.980370 
0.9856919 	 1.036770 
0.9857060 	 1.100820 
0.9857201 	 0.991049 
0.9857342 	 1.007920 
0.9857483 	 1.103850 
0.9857624 	 0.972608 
0.9857765 	 1.135270 
0.9857906 	 1.197870 
0.9858047 	 1.099080 
0.9858188 	 1.031560 
0.9858329 	 0.967449 
0.9858470 	 1.009850 
0.9858611 	 1.077620 
0.9858752 	 1.163720 
0.9858893 	 1.076790 
0.9859035 	 1.012020 
0.9859175 	 0.936080 
0.9859317 	 0.938094 
0.9859457 	 0.963594 
0.9859598 	 0.805900 
0.9859739 	 0.883949 
0.9859880 	 1.051460 
0.9860021 	 1.036060 
0.9860162 	 0.984352 
0.9860304 	 1.038790 
0.9860444 	 0.970612 
0.9860586 	 1.012190 
0.9860726 	 0.996831 
0.9860868 	 1.081180 
0.9861008 	 1.058040 
0.9861149 	 1.069160 
0.9861291 	 1.157470 
0.9861431 	 1.176390 
0.9861573 	 1.182550 
0.9861713 	 1.266770 
0.9861855 	 1.038570 
0.9861995 	 1.053910 
0.9862137 	 1.052490 
0.9862277 	 1.052640 
0.9862418 	 1.140680 
0.9862560 	 1.097760 
0.9862701 	 1.048790 
0.9862842 	 0.993397 
0.9862983 	 0.963156 
0.9863124 	 1.003200 
0.9863264 	 1.009740 
0.9863406 	 1.099970 
0.9863546 	 1.100940 
0.9863688 	 1.049820 
0.9863829 	 1.021980 
0.9863970 	 1.040700 
0.9864111 	 0.944844 
0.9864252 	 0.882703 
0.9864393 	 0.853999 
0.9864534 	 0.895434 
0.9864675 	 0.894645 
0.9864815 	 0.930223 
0.9864957 	 1.003380 
0.9865098 	 1.044630 
0.9865239 	 1.161960 
0.9865380 	 1.085740 
0.9865521 	 0.982763 
0.9865662 	 0.931568 
0.9865803 	 0.929356 
0.9865944 	 0.940606 
0.9866085 	 0.871922 
0.9866226 	 0.911306 
0.9866367 	 0.966676 
0.9866508 	 0.985286 
0.9866649 	 1.047440 
0.9866790 	 1.004460 
0.9866931 	 1.104670 
0.9867072 	 1.081240 
0.9867213 	 1.073510 
0.9867354 	 1.038230 
0.9867495 	 1.049460 
0.9867636 	 0.915549 
0.9867777 	 1.030160 
0.9867918 	 0.981416 
0.9868059 	 0.938461 
0.9868200 	 0.994157 
0.9868341 	 0.980893 
0.9868482 	 1.002490 
0.9868623 	 0.998835 
0.9868764 	 0.924412 
0.9868905 	 0.986251 
0.9869046 	 0.987066 
0.9869187 	 0.963006 
0.9869328 	 0.973723 
0.9869469 	 0.919604 
0.9869610 	 1.027920 
0.9869751 	 1.023200 
0.9869893 	 0.894554 
0.9870033 	 1.023770 
0.9870174 	 0.982340 
0.9870315 	 0.950318 
0.9870456 	 0.976113 
0.9870597 	 1.186140 
0.9870738 	 0.959985 
0.9870880 	 0.893442 
0.9871020 	 1.011110 
0.9871161 	 1.071400 
0.9871302 	 1.187580 
0.9871444 	 1.129820 
0.9871584 	 0.917459 
0.9871725 	 0.998417 
0.9871866 	 1.041470 
0.9872007 	 0.975073 
0.9872149 	 0.924846 
0.9872289 	 0.952995 
0.9872431 	 0.975334 
0.9872571 	 0.880836 
0.9872713 	 1.010040 
0.9872853 	 1.056120 
0.9872994 	 0.960624 
0.9873135 	 1.095930 
0.9873276 	 1.002920 
0.9873418 	 1.084700 
0.9873558 	 0.935957 
0.9873700 	 1.097060 
0.9873840 	 1.053310 
0.9873982 	 1.070440 
0.9874122 	 1.009560 
0.9874264 	 0.989196 
0.9874404 	 0.964997 
0.9874546 	 1.037040 
0.9874687 	 0.993964 
0.9874827 	 0.995004 
0.9874969 	 0.969477 
0.9875109 	 0.978320 
0.9875251 	 1.020630 
0.9875391 	 1.031020 
0.9875533 	 1.042960 
0.9875674 	 0.881777 
0.9875815 	 0.860024 
0.9875956 	 0.902001 
0.9876097 	 0.977239 
0.9876238 	 0.961439 
0.9876379 	 1.009400 
0.9876520 	 1.026600 
0.9876660 	 0.993029 
0.9876802 	 1.012010 
0.9876943 	 0.987312 
0.9877084 	 0.857777 
0.9877225 	 0.863026 
0.9877366 	 0.842833 
0.9877507 	 0.942465 
0.9877648 	 1.003770 
0.9877789 	 1.012340 
0.9877930 	 0.956602 
0.9878071 	 0.942772 
0.9878212 	 1.074030 
0.9878353 	 0.986398 
0.9878494 	 0.889417 
0.9878635 	 0.937491 
0.9878776 	 1.019830 
0.9878917 	 0.996840 
0.9879058 	 1.021750 
0.9879199 	 0.978644 
0.9879340 	 0.964836 
0.9879481 	 1.053700 
0.9879622 	 0.894681 
0.9879763 	 0.989971 
0.9879904 	 0.948535 
0.9880045 	 1.000490 
0.9880186 	 0.993655 
0.9880327 	 0.990704 
0.9880468 	 1.020150 
0.9880609 	 1.002690 
0.9880750 	 1.027830 
0.9880891 	 1.075950 
0.9881032 	 0.979633 
0.9881173 	 0.932358 
0.9881314 	 0.990271 
0.9881455 	 1.007860 
0.9881596 	 1.018230 
0.9881737 	 1.015670 
0.9881878 	 1.009750 
0.9882019 	 0.952556 
0.9882160 	 0.992603 
0.9882301 	 1.044270 
0.9882442 	 1.000000 
0.9882583 	 1.075150 
0.9882724 	 0.992385 
0.9882865 	 0.991672 
0.9883007 	 1.033190 
0.9883147 	 0.965793 
0.9883289 	 0.949754 
0.9883429 	 0.926343 
0.9883570 	 0.946363 
0.9883711 	 0.924118 
0.9883852 	 0.921365 
0.9883993 	 0.957239 
0.9884134 	 0.919057 
0.9884276 	 0.980234 
0.9884416 	 1.057220 
0.9884558 	 0.984554 
0.9884698 	 0.981816 
0.9884840 	 1.014890 
0.9884980 	 1.021070 
0.9885121 	 0.959806 
0.9885263 	 0.950069 
0.9885403 	 0.959228 
0.9885545 	 0.942136 
0.9885685 	 1.002140 
0.9885827 	 1.061320 
0.9885967 	 1.062810 
0.9886109 	 1.040980 
0.9886249 	 1.055150 
0.9886390 	 1.048780 
0.9886532 	 0.983878 
0.9886673 	 0.968542 
0.9886814 	 1.043110 
0.9886955 	 0.939539 
0.9887096 	 0.982269 
0.9887236 	 1.051540 
0.9887378 	 1.036510 
0.9887518 	 1.017570 
0.9887660 	 0.970898 
0.9887801 	 0.938067 
0.9887942 	 0.988372 
0.9888083 	 0.991057 
0.9888224 	 0.986990 
0.9888365 	 0.977382 
0.9888505 	 0.980698 
0.9888647 	 0.996189 
0.9888787 	 1.045080 
0.9888929 	 0.990593 
0.9889070 	 0.959139 
0.9889211 	 0.974697 
0.9889352 	 0.977853 
0.9889493 	 0.949328 
0.9889634 	 0.928055 
0.9889775 	 0.920314 
0.9889916 	 0.947890 
0.9890057 	 0.940963 
0.9890198 	 1.001490 
0.9890339 	 1.019990 
0.9890480 	 0.962635 
0.9890621 	 0.936500 
0.9890762 	 0.965734 
0.9890903 	 0.973134 
0.9891044 	 1.074640 
0.9891185 	 0.999918 
0.9891326 	 1.016000 
0.9891467 	 1.003490 
0.9891608 	 0.972896 
0.9891749 	 0.906855 
0.9891890 	 0.871803 
0.9892031 	 0.969497 
0.9892172 	 1.047540 
0.9892313 	 1.087500 
0.9892454 	 1.062890 
0.9892595 	 1.055680 
0.9892736 	 1.063830 
0.9892877 	 1.043510 
0.9893018 	 1.006690 
0.9893159 	 0.984365 
0.9893300 	 0.981203 
0.9893441 	 0.971077 
0.9893582 	 0.992711 
0.9893723 	 1.003270 
0.9893865 	 1.075850 
0.9894005 	 1.080810 
0.9894146 	 1.095940 
0.9894287 	 1.047370 
0.9894428 	 1.097430 
0.9894569 	 0.969273 
0.9894710 	 0.967064 
0.9894852 	 0.983116 
0.9894992 	 1.017240 
0.9895133 	 1.112950 
0.9895274 	 1.114970 
0.9895415 	 1.074540 
0.9895556 	 1.050840 
0.9895697 	 1.060880 
0.9895838 	 1.032360 
0.9895979 	 1.055050 
0.9896121 	 0.957100 
0.9896261 	 0.930463 
0.9896403 	 0.920581 
0.9896543 	 1.013760 
0.9896685 	 0.958992 
0.9896825 	 0.942730 
0.9896966 	 1.062140 
0.9897107 	 1.027290 
0.9897248 	 0.963974 
0.9897390 	 1.001270 
0.9897530 	 1.039970 
0.9897672 	 1.036320 
0.9897812 	 1.035420 
0.9897954 	 1.024140 
0.9898094 	 1.080810 
0.9898236 	 1.073140 
0.9898376 	 0.918075 
0.9898518 	 0.897139 
0.9898659 	 1.049200 
0.9898799 	 1.018300 
0.9898941 	 0.962918 
0.9899081 	 0.939938 
0.9899223 	 0.978004 
0.9899363 	 1.015800 
0.9899505 	 1.081190 
0.9899646 	 1.060500 
0.9899787 	 1.004790 
0.9899928 	 1.009800 
0.9900069 	 0.969524 
0.9900210 	 1.049710 
0.9900351 	 0.902236 
0.9900492 	 0.884886 
0.9900632 	 0.923000 
0.9900774 	 0.984703 
0.9900915 	 0.947902 
0.9901056 	 0.953031 
0.9901197 	 1.079240 
0.9901338 	 0.871040 
0.9901479 	 0.962200 
0.9901620 	 0.948605 
0.9901761 	 0.937476 
0.9901902 	 0.970060 
0.9902043 	 0.974585 
0.9902184 	 1.014430 
0.9902325 	 1.011440 
0.9902466 	 0.971616 
0.9902607 	 0.843123 
0.9902748 	 0.968211 
0.9902889 	 1.042970 
0.9903030 	 0.988158 
0.9903171 	 1.019070 
0.9903312 	 1.012330 
0.9903453 	 0.930154 
0.9903594 	 0.998839 
0.9903735 	 0.993989 
0.9903876 	 0.947963 
0.9904017 	 1.039300 
0.9904158 	 0.973510 
0.9904299 	 0.979699 
0.9904440 	 0.935624 
0.9904581 	 0.960931 
0.9904722 	 0.978240 
0.9904863 	 1.001970 
0.9905004 	 0.963796 
0.9905145 	 0.986228 
0.9905286 	 0.993089 
0.9905427 	 0.985917 
0.9905568 	 1.024640 
0.9905709 	 1.053260 
0.9905850 	 1.029500 
0.9905991 	 0.985109 
0.9906132 	 0.990315 
0.9906273 	 1.003630 
0.9906414 	 1.021030 
0.9906555 	 1.007750 
0.9906696 	 1.011470 
0.9906837 	 0.989144 
0.9906979 	 1.033350 
0.9907119 	 0.993813 
0.9907261 	 0.930635 
0.9907401 	 0.962364 
0.9907542 	 1.000000 
0.9907683 	 0.990156 
0.9907824 	 0.989892 
0.9907965 	 0.981664 
0.9908106 	 0.938790 
0.9908248 	 0.947486 
0.9908388 	 0.927436 
0.9908530 	 0.966526 
0.9908670 	 0.940995 
0.9908811 	 0.980145 
0.9908952 	 1.027380 
0.9909094 	 1.060270 
0.9909235 	 0.999274 
0.9909375 	 0.962205 
0.9909517 	 0.980020 
0.9909657 	 1.003150 
0.9909799 	 1.047910 
0.9909939 	 1.023900 
0.9910081 	 1.002610 
0.9910221 	 0.989021 
0.9910362 	 1.000710 
0.9910504 	 1.026310 
0.9910645 	 1.025820 
0.9910786 	 1.016690 
0.9910927 	 1.029420 
0.9911068 	 1.039690 
0.9911208 	 0.997555 
0.9911350 	 0.972965 
0.9911490 	 1.001970 
0.9911632 	 1.027420 
0.9911773 	 1.029330 
0.9911914 	 1.010010 
0.9912055 	 0.934341 
0.9912196 	 1.064860 
0.9912337 	 1.037350 
0.9912477 	 0.976414 
0.9912619 	 0.999862 
0.9912759 	 1.014180 
0.9912901 	 1.021240 
0.9913042 	 0.990896 
0.9913183 	 1.010690 
0.9913324 	 0.985766 
0.9913465 	 0.926934 
0.9913606 	 0.941344 
0.9913747 	 0.923386 
0.9913888 	 0.974098 
0.9914028 	 0.982213 
0.9914170 	 1.005270 
0.9914311 	 1.037710 
0.9914452 	 1.038290 
0.9914593 	 1.029180 
0.9914734 	 1.007200 
0.9914875 	 0.991353 
0.9915016 	 0.927748 
0.9915157 	 1.001000 
0.9915298 	 0.972806 
0.9915439 	 0.961471 
0.9915580 	 0.939146 
0.9915721 	 0.886820 
0.9915862 	 0.961222 
0.9916003 	 0.892761 
0.9916144 	 0.871217 
0.9916285 	 0.979945 
0.9916426 	 1.050030 
0.9916567 	 1.038580 
0.9916708 	 0.996049 
0.9916849 	 0.995299 
0.9916990 	 1.035650 
0.9917131 	 1.021210 
0.9917272 	 1.034230 
0.9917413 	 1.046550 
0.9917554 	 0.997063 
0.9917695 	 1.004010 
0.9917837 	 0.994703 
0.9917977 	 0.909852 
0.9918118 	 0.919984 
0.9918259 	 1.001540 
0.9918400 	 0.980935 
0.9918541 	 1.014150 
0.9918682 	 0.994081 
0.9918824 	 1.011360 
0.9918964 	 1.016750 
0.9919106 	 1.072350 
0.9919246 	 1.016140 
0.9919387 	 0.997815 
0.9919528 	 1.029690 
0.9919669 	 1.029970 
0.9919810 	 1.021200 
0.9919951 	 1.033120 
0.9920093 	 1.015890 
0.9920233 	 1.029900 
0.9920375 	 1.041280 
0.9920515 	 0.994209 
0.9920657 	 0.988099 
0.9920797 	 1.023010 
0.9920939 	 1.024420 
0.9921079 	 1.019100 
0.9921220 	 0.989206 
0.9921362 	 0.984940 
0.9921503 	 0.994800 
0.9921644 	 0.994510 
0.9921784 	 1.005420 
0.9921926 	 1.031630 
0.9922066 	 1.006310 
0.9922208 	 1.000570 
0.9922348 	 0.987532 
0.9922490 	 1.005690 
0.9922631 	 1.021270 
0.9922772 	 1.028300 
0.9922913 	 1.017390 
0.9923053 	 1.040090 
0.9923195 	 1.021710 
0.9923335 	 1.033720 
0.9923477 	 0.969690 
0.9923617 	 1.007380 
0.9923759 	 0.996225 
0.9923900 	 0.995138 
0.9924041 	 1.014160 
0.9924182 	 1.011330 
0.9924323 	 1.006060 
0.9924464 	 1.014550 
0.9924605 	 0.959610 
0.9924746 	 0.927094 
0.9924887 	 0.945587 
0.9925028 	 0.934441 
0.9925169 	 0.966194 
0.9925310 	 0.942244 
0.9925451 	 0.920243 
0.9925592 	 0.944546 
0.9925733 	 0.933245 
0.9925874 	 0.960245 
0.9926015 	 1.012840 
0.9926156 	 1.026600 
0.9926297 	 0.973309 
0.9926438 	 1.030810 
0.9926579 	 0.996797 
0.9926720 	 0.980778 
0.9926861 	 0.944924 
0.9927002 	 0.890364 
0.9927143 	 0.973060 
0.9927284 	 0.978244 
0.9927425 	 0.951138 
0.9927566 	 0.924381 
0.9927707 	 0.963589 
0.9927848 	 0.988241 
0.9927989 	 1.006630 
0.9928130 	 1.050870 
0.9928271 	 1.044330 
0.9928412 	 1.065020 
0.9928553 	 1.043420 
0.9928694 	 1.016510 
0.9928835 	 1.013300 
0.9928976 	 0.997126 
0.9929117 	 1.010370 
0.9929258 	 1.009670 
0.9929399 	 1.024160 
0.9929540 	 1.017530 
0.9929681 	 1.009750 
0.9929822 	 0.987529 
0.9929963 	 0.959515 
0.9930104 	 0.969317 
0.9930245 	 0.988752 
0.9930386 	 1.006480 
0.9930527 	 0.981231 
0.9930668 	 0.989642 
0.9930809 	 1.005440 
0.9930951 	 1.004460 
0.9931091 	 1.043600 
0.9931233 	 1.038380 
0.9931373 	 1.001910 
0.9931515 	 0.981481 
0.9931655 	 1.042140 
0.9931796 	 1.034650 
0.9931937 	 0.995912 
0.9932078 	 0.998784 
0.9932220 	 0.987213 
0.9932360 	 1.055190 
0.9932502 	 0.992154 
0.9932642 	 0.965632 
0.9932783 	 0.988679 
0.9932924 	 1.000720 
0.9933066 	 0.978123 
0.9933206 	 0.924720 
0.9933347 	 0.958056 
0.9933489 	 0.982265 
0.9933629 	 0.978300 
0.9933771 	 1.025450 
0.9933911 	 0.954198 
0.9934053 	 0.926101 
0.9934193 	 0.968825 
0.9934335 	 0.954757 
0.9934476 	 0.991699 
0.9934617 	 1.012100 
0.9934758 	 1.000420 
0.9934899 	 0.989049 
0.9935040 	 1.020810 
0.9935180 	 1.051820 
0.9935322 	 1.071710 
0.9935462 	 1.104170 
0.9935604 	 1.069620 
0.9935745 	 1.010370 
0.9935886 	 0.991899 
0.9936027 	 1.031950 
0.9936168 	 1.029500 
0.9936309 	 1.060940 
0.9936449 	 1.046220 
0.9936591 	 1.043850 
0.9936731 	 1.021120 
0.9936873 	 0.991612 
0.9937014 	 0.998672 
0.9937155 	 1.048220 
0.9937296 	 1.042830 
0.9937437 	 1.026960 
0.9937578 	 1.026800 
0.9937719 	 1.057910 
0.9937860 	 1.082850 
0.9938001 	 0.982871 
0.9938142 	 1.003930 
0.9938283 	 1.003260 
0.9938424 	 1.003460 
0.9938565 	 0.994266 
0.9938706 	 0.980034 
0.9938847 	 0.983266 
0.9938988 	 1.016280 
0.9939129 	 1.018510 
0.9939270 	 1.042980 
0.9939411 	 1.003110 
0.9939552 	 1.023220 
0.9939693 	 0.955068 
0.9939834 	 0.964932 
0.9939975 	 0.999167 
0.9940116 	 0.993684 
0.9940257 	 1.003550 
0.9940398 	 0.971863 
0.9940539 	 0.984884 
0.9940680 	 1.027280 
0.9940821 	 1.056550 
0.9940962 	 1.013960 
0.9941103 	 0.991985 
0.9941244 	 0.992157 
0.9941385 	 0.958384 
0.9941526 	 0.949901 
0.9941667 	 1.017720 
0.9941809 	 1.057270 
0.9941949 	 1.015300 
0.9942090 	 0.992114 
0.9942231 	 1.004980 
0.9942372 	 0.966023 
0.9942513 	 1.008940 
0.9942654 	 1.008170 
0.9942795 	 1.008700 
0.9942936 	 1.010980 
0.9943078 	 1.004020 
0.9943218 	 0.998336 
0.9943359 	 0.990107 
0.9943500 	 0.993509 
0.9943641 	 0.948369 
0.9943782 	 0.967614 
0.9943923 	 0.991671 
0.9944065 	 1.004750 
0.9944205 	 1.009140 
0.9944347 	 0.961569 
0.9944487 	 0.990620 
0.9944629 	 0.997127 
0.9944769 	 0.986450 
0.9944911 	 1.040970 
0.9945051 	 0.975780 
0.9945192 	 0.992132 
0.9945334 	 0.998781 
0.9945474 	 0.992826 
0.9945616 	 0.954552 
0.9945756 	 0.964455 
0.9945898 	 0.958228 
0.9946038 	 0.979328 
0.9946180 	 0.919501 
0.9946320 	 0.900992 
0.9946462 	 0.968453 
0.9946603 	 1.013590 
0.9946744 	 0.937461 
0.9946885 	 0.893928 
0.9947025 	 0.878095 
0.9947167 	 0.918540 
0.9947307 	 0.989803 
0.9947449 	 1.012000 
0.9947589 	 1.034960 
0.9947731 	 1.027150 
0.9947872 	 1.006080 
0.9948013 	 0.966686 
0.9948154 	 0.971524 
0.9948295 	 1.027740 
0.9948436 	 1.018480 
0.9948577 	 0.979669 
0.9948718 	 1.006150 
0.9948859 	 0.979147 
0.9949000 	 1.017560 
0.9949141 	 1.009750 
0.9949282 	 0.959042 
0.9949423 	 1.014140 
0.9949564 	 0.975370 
0.9949705 	 0.991572 
0.9949846 	 1.010860 
0.9949987 	 0.968429 
0.9950128 	 1.016770 
0.9950269 	 1.010140 
0.9950410 	 0.998929 
0.9950551 	 1.020610 
0.9950692 	 1.015980 
0.9950833 	 0.938528 
0.9950974 	 0.909253 
0.9951115 	 0.935317 
0.9951256 	 0.892997 
0.9951397 	 0.898480 
0.9951538 	 0.943033 
0.9951679 	 0.918211 
0.9951820 	 0.980568 
0.9951961 	 1.018970 
0.9952102 	 0.998192 
0.9952243 	 0.973317 
0.9952384 	 0.945354 
0.9952525 	 0.948425 
0.9952666 	 0.950615 
0.9952807 	 0.982270 
0.9952948 	 0.967349 
0.9953089 	 0.987490 
0.9953230 	 1.021490 
0.9953371 	 1.037710 
0.9953512 	 1.061670 
0.9953653 	 1.000370 
0.9953794 	 0.959149 
0.9953935 	 0.977584 
0.9954076 	 1.022530 
0.9954217 	 1.005640 
0.9954358 	 1.012820 
0.9954499 	 0.951411 
0.9954640 	 0.966655 
0.9954781 	 1.020310 
0.9954922 	 0.958456 
0.9955063 	 0.981589 
0.9955205 	 0.978559 
0.9955345 	 0.986835 
0.9955487 	 1.098870 
0.9955627 	 1.033790 
0.9955768 	 1.022680 
0.9955909 	 0.946234 
0.9956050 	 0.920188 
0.9956192 	 0.950180 
0.9956332 	 0.966542 
0.9956474 	 0.985732 
0.9956614 	 1.023340 
0.9956755 	 0.985987 
0.9956896 	 0.996688 
0.9957037 	 1.024070 
0.9957178 	 1.013070 
0.9957319 	 0.987394 
0.9957461 	 0.965971 
0.9957601 	 0.959927 
0.9957743 	 0.943962 
0.9957883 	 1.012350 
0.9958025 	 1.040330 
0.9958165 	 0.962647 
0.9958307 	 0.942968 
0.9958447 	 0.940633 
0.9958589 	 0.971089 
0.9958730 	 0.982031 
0.9958870 	 1.000130 
0.9959012 	 1.025630 
0.9959152 	 0.936734 
0.9959294 	 0.889790 
0.9959434 	 0.987562 
0.9959576 	 1.065040 
0.9959717 	 1.128700 
0.9959858 	 1.074320 
0.9959999 	 0.989087 
0.9960140 	 1.002020 
0.9960281 	 0.992517 
0.9960421 	 1.008840 
0.9960563 	 0.992015 
0.9960703 	 1.006070 
0.9960845 	 1.002000 
0.9960986 	 0.998211 
0.9961127 	 0.997135 
0.9961268 	 0.987816 
0.9961409 	 1.023690 
0.9961550 	 1.054630 
0.9961691 	 1.038500 
0.9961832 	 1.045210 
0.9961973 	 0.980778 
0.9962114 	 0.979503 
0.9962255 	 0.995745 
0.9962396 	 0.994349 
0.9962537 	 1.013700 
0.9962678 	 0.906056 
0.9962819 	 0.990515 
0.9962960 	 1.127420 
0.9963101 	 1.069840 
0.9963242 	 1.079760 
0.9963383 	 0.971523 
0.9963524 	 1.008190 
0.9963665 	 1.123730 
0.9963806 	 0.947806 
0.9963947 	 0.959954 
0.9964088 	 0.985410 
0.9964229 	 1.008620 
0.9964370 	 1.072880 
0.9964511 	 0.917895 
0.9964652 	 0.982521 
0.9964793 	 0.906623 
0.9964934 	 0.956603 
0.9965075 	 1.024670 
0.9965216 	 1.043450 
0.9965357 	 1.024310 
0.9965498 	 1.010820 
0.9965639 	 1.040060 
0.9965780 	 1.054980 
0.9965921 	 0.979145 
0.9966062 	 1.015850 
0.9966203 	 1.049170 
0.9966344 	 1.043090 
0.9966485 	 1.012490 
0.9966626 	 1.000950 
0.9966767 	 1.043490 
0.9966908 	 0.904985 
0.9967050 	 0.967223 
0.9967190 	 0.973071 
0.9967331 	 1.004910 
0.9967472 	 0.920862 
0.9967613 	 0.925637 
0.9967754 	 0.983472 
0.9967895 	 0.975124 
0.9968036 	 0.999951 
0.9968177 	 1.025050 
0.9968319 	 1.058460 
0.9968459 	 1.100070 
0.9968601 	 1.062310 
0.9968741 	 0.969077 
0.9968883 	 1.144390 
0.9969023 	 1.079010 
0.9969164 	 0.974421 
0.9969306 	 1.006540 
0.9969446 	 1.036360 
0.9969588 	 0.967538 
0.9969728 	 0.940187 
0.9969870 	 0.935408 
0.9970010 	 0.915342 
0.9970152 	 0.959951 
0.9970292 	 0.988334 
0.9970433 	 0.969380 
0.9970575 	 0.993013 
0.9970716 	 0.963294 
0.9970857 	 0.970065 
0.9970997 	 1.112750 
0.9971139 	 1.004930 
0.9971279 	 0.961733 
0.9971421 	 1.036650 
0.9971561 	 1.030990 


==> anc/HD87/HD87_78.dat <==
0.9705892 	 0.846372 
0.9706031 	 1.055890 
0.9706170 	 0.865966 
0.9706310 	 1.301100 
0.9706449 	 1.008500 
0.9706588 	 1.037810 
0.9706728 	 1.057860 
0.9706867 	 0.862162 
0.9707007 	 1.084520 
0.9707146 	 1.114170 
0.9707286 	 0.764671 
0.9707425 	 1.026910 
0.9707564 	 0.906605 
0.9707704 	 0.808934 
0.9707843 	 1.076270 
0.9707983 	 0.971304 
0.9708122 	 0.891725 
0.9708262 	 0.892893 
0.9708401 	 1.102920 
0.9708541 	 0.647838 
0.9708679 	 0.558419 
0.9708819 	 0.834892 
0.9708958 	 1.114950 
0.9709098 	 1.189810 
0.9709237 	 0.961382 
0.9709377 	 1.006220 
0.9709516 	 0.995387 
0.9709656 	 0.603945 
0.9709795 	 0.627878 
0.9709934 	 1.128290 
0.9710074 	 1.128040 
0.9710213 	 1.255980 
0.9710353 	 1.121970 
0.9710492 	 1.140590 
0.9710632 	 1.016510 
0.9710771 	 1.098010 
0.9710910 	 1.196810 
0.9711049 	 1.317400 
0.9711189 	 1.231040 
0.9711329 	 1.177410 
0.9711468 	 1.130120 
0.9711608 	 1.429770 
0.9711747 	 1.055970 
0.9711886 	 1.117570 
0.9712025 	 0.853336 
0.9712165 	 1.047410 
0.9712304 	 0.974582 
0.9712444 	 1.018580 
0.9712583 	 1.063560 
0.9712723 	 1.132400 
0.9712862 	 0.992868 
0.9713002 	 1.059670 
0.9713141 	 0.930238 
0.9713280 	 0.976728 
0.9713420 	 1.267940 
0.9713559 	 0.950778 
0.9713698 	 1.008140 
0.9713838 	 1.156290 
0.9713977 	 1.105520 
0.9714117 	 0.929990 
0.9714256 	 0.869850 
0.9714395 	 0.860900 
0.9714535 	 0.933150 
0.9714674 	 0.940973 
0.9714814 	 1.157430 
0.9714953 	 1.126570 
0.9715093 	 0.887315 
0.9715232 	 0.853918 
0.9715371 	 0.981942 
0.9715511 	 1.030060 
0.9715650 	 1.185200 
0.9715790 	 0.993703 
0.9715929 	 0.824470 
0.9716069 	 0.850345 
0.9716208 	 0.840511 
0.9716348 	 0.948141 
0.9716487 	 0.935723 
0.9716626 	 1.006230 
0.9716765 	 1.048340 
0.9716905 	 1.113190 
0.9717044 	 1.023570 
0.9717184 	 1.046880 
0.9717324 	 1.120490 
0.9717463 	 1.011590 
0.9717602 	 1.075190 
0.9717741 	 1.128100 
0.9717881 	 1.043050 
0.9718020 	 1.063640 
0.9718160 	 1.097580 
0.9718299 	 1.041120 
0.9718439 	 1.035540 
0.9718578 	 1.112490 
0.9718717 	 0.803724 
0.9718857 	 0.961206 
0.9718996 	 0.953284 
0.9719136 	 1.029350 
0.9719275 	 1.034080 
0.9719414 	 1.062990 
0.9719554 	 0.996480 
0.9719693 	 0.839563 
0.9719832 	 0.870169 
0.9719972 	 0.923614 
0.9720111 	 1.123960 
0.9720251 	 0.891051 
0.9720390 	 0.954550 
0.9720530 	 0.929075 
0.9720669 	 0.893921 
0.9720808 	 0.981014 
0.9720948 	 1.025410 
0.9721087 	 1.119050 
0.9721227 	 1.089580 
0.9721366 	 0.959765 
0.9721506 	 1.002620 
0.9721645 	 0.941912 
0.9721785 	 1.049110 
0.9721923 	 1.174870 
0.9722063 	 1.075010 
0.9722203 	 1.071660 
0.9722342 	 1.071770 
0.9722481 	 1.125490 
0.9722621 	 1.094880 
0.9722760 	 1.152940 
0.9722900 	 1.163110 
0.9723039 	 1.128590 
0.9723178 	 1.058390 
0.9723318 	 1.215600 
0.9723457 	 1.206830 
0.9723597 	 1.109630 
0.9723736 	 0.929823 
0.9723876 	 1.343470 
0.9724015 	 0.880773 
0.9724154 	 0.931745 
0.9724293 	 0.878405 
0.9724433 	 0.965524 
0.9724573 	 0.968732 
0.9724712 	 1.032190 
0.9724852 	 1.108860 
0.9724991 	 1.047320 
0.9725130 	 0.995348 
0.9725269 	 0.918647 
0.9725409 	 0.912511 
0.9725548 	 0.984185 
0.9725688 	 0.892368 
0.9725827 	 0.935892 
0.9725967 	 1.024720 
0.9726106 	 1.138350 
0.9726246 	 1.077810 
0.9726385 	 1.164660 
0.9726524 	 1.198190 
0.9726664 	 1.378570 
0.9726803 	 1.154400 
0.9726943 	 1.169480 
0.9727082 	 1.048540 
0.9727222 	 1.037800 
0.9727361 	 1.012940 
0.9727500 	 1.108210 
0.9727639 	 1.119680 
0.9727779 	 1.118760 
0.9727918 	 1.100070 
0.9728058 	 1.026870 
0.9728197 	 0.983464 
0.9728337 	 1.077980 
0.9728476 	 1.142400 
0.9728615 	 0.999900 
0.9728755 	 0.927361 
0.9728894 	 0.982126 
0.9729034 	 0.910960 
0.9729173 	 0.921304 
0.9729313 	 0.929384 
0.9729452 	 0.962333 
0.9729592 	 0.968676 
0.9729731 	 1.037010 
0.9729870 	 0.984399 
0.9730009 	 0.927990 
0.9730149 	 0.935121 
0.9730288 	 0.874282 
0.9730428 	 0.913483 
0.9730568 	 0.864374 
0.9730707 	 0.801153 
0.9730846 	 0.784292 
0.9730985 	 0.735318 
0.9731125 	 0.682988 
0.9731264 	 0.849477 
0.9731404 	 0.947767 
0.9731543 	 1.049890 
0.9731683 	 1.107940 
0.9731822 	 0.927482 
0.9731961 	 0.990874 
0.9732101 	 1.216870 
0.9732240 	 1.033180 
0.9732380 	 0.930989 
0.9732519 	 1.001080 
0.9732658 	 0.996583 
0.9732798 	 0.942002 
0.9732938 	 0.826955 
0.9733076 	 0.790058 
0.9733216 	 0.928991 
0.9733355 	 0.912328 
0.9733495 	 0.942663 
0.9733634 	 1.013890 
0.9733774 	 0.979758 
0.9733913 	 1.004390 
0.9734053 	 0.966705 
0.9734192 	 1.044360 
0.9734331 	 1.202510 
0.9734471 	 1.063670 
0.9734610 	 0.906919 
0.9734750 	 1.000910 
0.9734889 	 1.006300 
0.9735029 	 0.949782 
0.9735168 	 0.927935 
0.9735307 	 0.914518 
0.9735447 	 0.911727 
0.9735586 	 0.933301 
0.9735725 	 0.981643 
0.9735865 	 0.903181 
0.9736004 	 0.937242 
0.9736144 	 0.820413 
0.9736283 	 0.974596 
0.9736422 	 1.129110 
0.9736562 	 1.092200 
0.9736701 	 1.093840 
0.9736841 	 1.088370 
0.9736980 	 0.973174 
0.9737120 	 0.845426 
0.9737259 	 1.009950 
0.9737399 	 0.949830 
0.9737538 	 0.937258 
0.9737677 	 0.943062 
0.9737817 	 1.055430 
0.9737956 	 1.149080 
0.9738096 	 1.042670 
0.9738235 	 1.275790 
0.9738374 	 0.911795 
0.9738514 	 0.889228 
0.9738653 	 1.039910 
0.9738792 	 1.004610 
0.9738932 	 0.842730 
0.9739071 	 0.878952 
0.9739211 	 0.984537 
0.9739350 	 1.032210 
0.9739490 	 1.008650 
0.9739629 	 0.996711 
0.9739768 	 1.018210 
0.9739908 	 1.051990 
0.9740047 	 0.943393 
0.9740187 	 0.836762 
0.9740326 	 0.803619 
0.9740466 	 0.896649 
0.9740605 	 0.951949 
0.9740745 	 0.953220 
0.9740884 	 0.969347 
0.9741023 	 0.783552 
0.9741162 	 0.767891 
0.9741302 	 0.842009 
0.9741441 	 0.720514 
0.9741581 	 0.719052 
0.9741720 	 1.045640 
0.9741860 	 1.054300 
0.9741999 	 0.995387 
0.9742138 	 1.058600 
0.9742278 	 0.976545 
0.9742417 	 0.922574 
0.9742557 	 0.928699 
0.9742696 	 0.924853 
0.9742836 	 0.991720 
0.9742975 	 0.994234 
0.9743114 	 0.965575 
0.9743254 	 1.003150 
0.9743393 	 0.966082 
0.9743532 	 1.029090 
0.9743672 	 0.910885 
0.9743812 	 0.926998 
0.9743951 	 1.026910 
0.9744090 	 1.197010 
0.9744229 	 1.072570 
0.9744369 	 0.984736 
0.9744508 	 1.006660 
0.9744648 	 0.954674 
0.9744787 	 1.022510 
0.9744927 	 0.993567 
0.9745066 	 0.951109 
0.9745206 	 0.861377 
0.9745345 	 0.864227 
0.9745484 	 0.880716 
0.9745624 	 0.934984 
0.9745763 	 0.888184 
0.9745903 	 0.945929 
0.9746042 	 0.792168 
0.9746182 	 0.837850 
0.9746321 	 0.824352 
0.9746460 	 0.854026 
0.9746600 	 0.890164 
0.9746739 	 0.845339 
0.9746878 	 0.949518 
0.9747018 	 0.986691 
0.9747157 	 0.963632 
0.9747297 	 0.984394 
0.9747436 	 0.978780 
0.9747575 	 1.051180 
0.9747715 	 1.056290 
0.9747854 	 0.922163 
0.9747994 	 0.890482 
0.9748133 	 1.260780 
0.9748273 	 0.979448 
0.9748412 	 1.096560 
0.9748551 	 1.122750 
0.9748691 	 1.130310 
0.9748830 	 1.082600 
0.9748970 	 1.045560 
0.9749109 	 0.925515 
0.9749248 	 0.889257 
0.9749388 	 0.952004 
0.9749528 	 0.943973 
0.9749666 	 0.966111 
0.9749806 	 0.997379 
0.9749945 	 1.014730 
0.9750085 	 1.005520 
0.9750224 	 0.957939 
0.9750364 	 0.927958 
0.9750503 	 0.905042 
0.9750643 	 0.877923 
0.9750782 	 0.921047 
0.9750921 	 0.976847 
0.9751061 	 1.045280 
0.9751200 	 0.987651 
0.9751340 	 0.952212 
0.9751479 	 1.006210 
0.9751619 	 1.163970 
0.9751758 	 1.166460 
0.9751897 	 1.079100 
0.9752036 	 1.045440 
0.9752176 	 0.964602 
0.9752315 	 0.871443 
0.9752455 	 0.957434 
0.9752594 	 0.952545 
0.9752734 	 0.955558 
0.9752873 	 0.941764 
0.9753012 	 0.856808 
0.9753152 	 1.093400 
0.9753291 	 0.949719 
0.9753431 	 0.960706 
0.9753570 	 1.057180 
0.9753710 	 1.007970 
0.9753849 	 0.990414 
0.9753989 	 0.862157 
0.9754128 	 0.925257 
0.9754267 	 1.228420 
0.9754407 	 1.116360 
0.9754546 	 0.964251 
0.9754686 	 0.942870 
0.9754825 	 0.927225 
0.9754964 	 1.012090 
0.9755104 	 1.104390 
0.9755243 	 1.083620 
0.9755382 	 1.018550 
0.9755522 	 0.993814 
0.9755661 	 0.885861 
0.9755801 	 0.857735 
0.9755940 	 0.901721 
0.9756080 	 0.943626 
0.9756219 	 0.961990 
0.9756358 	 0.998376 
0.9756498 	 0.963353 
0.9756637 	 0.857762 
0.9756777 	 0.922459 
0.9756916 	 0.944946 
0.9757056 	 0.947632 
0.9757195 	 1.090570 
0.9757335 	 1.054120 
0.9757474 	 0.858686 
0.9757613 	 0.991249 
0.9757752 	 1.032720 
0.9757892 	 0.976268 
0.9758031 	 1.056000 
0.9758171 	 1.103400 
0.9758310 	 0.999232 
0.9758450 	 1.025200 
0.9758589 	 1.062130 
0.9758728 	 1.028280 
0.9758868 	 0.947264 
0.9759007 	 1.053150 
0.9759147 	 1.230390 
0.9759286 	 1.071690 
0.9759426 	 1.082730 
0.9759565 	 1.038840 
0.9759704 	 0.931740 
0.9759843 	 0.966336 
0.9759983 	 1.042570 
0.9760123 	 1.087930 
0.9760262 	 1.040950 
0.9760401 	 0.906112 
0.9760541 	 1.003560 
0.9760680 	 1.133270 
0.9760819 	 1.117500 
0.9760959 	 1.021570 
0.9761098 	 0.960724 
0.9761238 	 1.052070 
0.9761377 	 1.139710 
0.9761517 	 1.048900 
0.9761656 	 0.976683 
0.9761796 	 1.003250 
0.9761935 	 0.923754 
0.9762074 	 0.949088 
0.9762214 	 0.927755 
0.9762353 	 1.010340 
0.9762493 	 0.959436 
0.9762632 	 0.948274 
0.9762772 	 1.072100 
0.9762911 	 0.920725 
0.9763050 	 0.959939 
0.9763190 	 1.055500 
0.9763329 	 1.024460 
0.9763468 	 0.973772 
0.9763608 	 0.969162 
0.9763747 	 0.891063 
0.9763887 	 0.941720 
0.9764026 	 1.007250 
0.9764165 	 1.192830 
0.9764305 	 0.944952 
0.9764444 	 1.014280 
0.9764584 	 1.033930 
0.9764723 	 1.047460 
0.9764863 	 1.030870 
0.9765002 	 0.968106 
0.9765142 	 1.004690 
0.9765280 	 0.987150 
0.9765420 	 1.043530 
0.9765559 	 1.049950 
0.9765699 	 0.926562 
0.9765839 	 0.910455 
0.9765978 	 0.932000 
0.9766117 	 0.896936 
0.9766257 	 0.875632 
0.9766396 	 0.817681 
0.9766535 	 0.868633 
0.9766675 	 0.830627 
0.9766814 	 0.811420 
0.9766954 	 0.925200 
0.9767093 	 0.936321 
0.9767233 	 1.054880 
0.9767372 	 1.115370 
0.9767511 	 1.135490 
0.9767651 	 1.113420 
0.9767790 	 1.034550 
0.9767930 	 0.975849 
0.9768069 	 0.999993 
0.9768209 	 0.951816 
0.9768348 	 0.974096 
0.9768488 	 0.990236 
0.9768626 	 1.015030 
0.9768766 	 1.007050 
0.9768905 	 1.051350 
0.9769045 	 1.038950 
0.9769184 	 0.945221 
0.9769324 	 0.952260 
0.9769463 	 0.990897 
0.9769603 	 1.068240 
0.9769742 	 0.986847 
0.9769881 	 1.038410 
0.9770021 	 1.138750 
0.9770160 	 1.068040 
0.9770300 	 1.017140 
0.9770439 	 1.069280 
0.9770579 	 0.915014 
0.9770718 	 0.970544 
0.9770857 	 0.895601 
0.9770996 	 0.827596 
0.9771136 	 0.941379 
0.9771275 	 0.941872 
0.9771415 	 0.899655 
0.9771555 	 0.995039 
0.9771694 	 1.237870 
0.9771833 	 1.064280 
0.9771972 	 1.023050 
0.9772112 	 0.990597 
0.9772251 	 0.929244 
0.9772391 	 0.979811 
0.9772530 	 0.902531 
0.9772670 	 0.850020 
0.9772809 	 0.773073 
0.9772949 	 0.824074 
0.9773088 	 0.885075 
0.9773227 	 0.924844 
0.9773367 	 0.983581 
0.9773506 	 1.034710 
0.9773645 	 0.883826 
0.9773785 	 0.841518 
0.9773925 	 0.882184 
0.9774064 	 0.940187 
0.9774203 	 1.055590 
0.9774342 	 1.062820 
0.9774482 	 0.949240 
0.9774621 	 0.902482 
0.9774761 	 0.899675 
0.9774900 	 1.002240 
0.9775040 	 0.962669 
0.9775179 	 0.934557 
0.9775318 	 0.923176 
0.9775458 	 0.948794 
0.9775597 	 1.029440 
0.9775737 	 1.038460 
0.9775876 	 1.023980 
0.9776016 	 0.993886 
0.9776155 	 1.023640 
0.9776295 	 0.977832 
0.9776434 	 1.003450 
0.9776573 	 1.035100 
0.9776712 	 1.022900 
0.9776852 	 1.033970 
0.9776991 	 1.111670 
0.9777131 	 1.055980 
0.9777270 	 1.035440 
0.9777409 	 1.013270 
0.9777549 	 0.982833 
0.9777688 	 1.004920 
0.9777828 	 1.025960 
0.9777967 	 1.067770 
0.9778107 	 1.019040 
0.9778246 	 1.008430 
0.9778386 	 0.971851 
0.9778525 	 1.036060 
0.9778664 	 0.976209 
0.9778804 	 0.977809 
0.9778943 	 0.973948 
0.9779083 	 1.034180 
0.9779222 	 1.031910 
0.9779362 	 1.100900 
0.9779501 	 1.072030 
0.9779640 	 1.078410 
0.9779779 	 0.979620 
0.9779919 	 1.033400 
0.9780058 	 0.985052 
0.9780198 	 0.967474 
0.9780337 	 0.981678 
0.9780477 	 0.996769 
0.9780616 	 0.990262 
0.9780755 	 0.907570 
0.9780895 	 0.964839 
0.9781034 	 1.040450 
0.9781174 	 1.013830 
0.9781313 	 0.982930 
0.9781453 	 0.980051 
0.9781592 	 0.961754 
0.9781732 	 1.010900 
0.9781870 	 1.020130 
0.9782010 	 1.035420 
0.9782150 	 0.972049 
0.9782289 	 0.968571 
0.9782428 	 0.919658 
0.9782568 	 0.937334 
0.9782707 	 0.949814 
0.9782847 	 1.031270 
0.9782986 	 1.039450 
0.9783125 	 0.988222 
0.9783265 	 0.997531 
0.9783404 	 0.942407 
0.9783544 	 0.944265 
0.9783683 	 0.932173 
0.9783823 	 0.900044 
0.9783962 	 0.893921 
0.9784101 	 0.931079 
0.9784240 	 0.954841 
0.9784380 	 0.981337 
0.9784519 	 1.026840 
0.9784659 	 1.071770 
0.9784799 	 1.052500 
0.9784938 	 1.011760 
0.9785078 	 1.001230 
0.9785216 	 0.994186 
0.9785356 	 1.073820 
0.9785495 	 1.036170 
0.9785635 	 1.036630 
0.9785774 	 0.954887 
0.9785914 	 0.796024 
0.9786053 	 0.763881 
0.9786193 	 0.782573 
0.9786332 	 0.843525 
0.9786471 	 0.913242 
0.9786611 	 0.925862 
0.9786750 	 0.938962 
0.9786890 	 0.922722 
0.9787029 	 1.004740 
0.9787169 	 1.012370 
0.9787308 	 1.019520 
0.9787447 	 0.994565 
0.9787586 	 0.967761 
0.9787726 	 0.926608 
0.9787865 	 1.006110 
0.9788005 	 1.000570 
0.9788144 	 0.938007 
0.9788284 	 0.971948 
0.9788423 	 0.983703 
0.9788562 	 0.996133 
0.9788702 	 0.970602 
0.9788841 	 0.979936 
0.9788981 	 1.007880 
0.9789120 	 0.957692 
0.9789260 	 0.941250 
0.9789399 	 0.975683 
0.9789539 	 0.952339 
0.9789678 	 0.989056 
0.9789817 	 0.992443 
0.9789956 	 0.989778 
0.9790096 	 0.948506 
0.9790235 	 0.885316 
0.9790375 	 0.842136 
0.9790514 	 1.000130 
0.9790654 	 0.982575 
0.9790793 	 1.015770 
0.9790932 	 0.972548 
0.9791072 	 0.908545 
0.9791211 	 0.982279 
0.9791351 	 0.972984 
0.9791490 	 0.971796 
0.9791630 	 1.015040 
0.9791769 	 1.054430 
0.9791908 	 1.030680 
0.9792048 	 0.996084 
0.9792187 	 0.951593 
0.9792327 	 0.968038 
0.9792466 	 0.956048 
0.9792606 	 0.973132 
0.9792745 	 1.007630 
0.9792884 	 1.083270 
0.9793023 	 1.080400 
0.9793163 	 1.047530 
0.9793302 	 1.089040 
0.9793442 	 1.113880 
0.9793581 	 1.040870 
0.9793721 	 1.013920 
0.9793860 	 0.985280 
0.9794000 	 1.048210 
0.9794139 	 1.063710 
0.9794278 	 1.033210 
0.9794418 	 1.077380 
0.9794557 	 1.024150 
0.9794697 	 0.990349 
0.9794836 	 0.979124 
0.9794976 	 1.016880 
0.9795115 	 0.971804 
0.9795254 	 0.983388 
0.9795394 	 1.039850 
0.9795533 	 1.005810 
0.9795673 	 0.999743 
0.9795812 	 1.003330 
0.9795951 	 1.009590 
0.9796091 	 1.012130 
0.9796230 	 0.980987 
0.9796369 	 1.039620 
0.9796509 	 1.018160 
0.9796648 	 1.075500 
0.9796788 	 1.071640 
0.9796927 	 1.049960 
0.9797067 	 1.034790 
0.9797206 	 0.936368 
0.9797346 	 0.888175 
0.9797485 	 0.934463 
0.9797624 	 0.952753 
0.9797764 	 1.021240 
0.9797903 	 1.029020 
0.9798043 	 1.060370 
0.9798182 	 1.028110 
0.9798322 	 0.951054 
0.9798461 	 0.974628 
0.9798600 	 0.960146 
0.9798739 	 0.981238 
0.9798879 	 1.003820 
0.9799018 	 0.998896 
0.9799158 	 1.024520 
0.9799297 	 1.039610 
0.9799437 	 1.012760 
0.9799576 	 1.013350 
0.9799715 	 1.016630 
0.9799855 	 1.000060 
0.9799994 	 0.939334 
0.9800134 	 0.952415 
0.9800273 	 1.048130 
0.9800413 	 1.015210 
0.9800552 	 0.989671 
0.9800692 	 0.996598 
0.9800830 	 1.027920 
0.9800970 	 1.020590 
0.9801109 	 1.015480 
0.9801249 	 0.973299 
0.9801389 	 0.958925 
0.9801528 	 1.055770 
0.9801667 	 1.025570 
0.9801807 	 1.021830 
0.9801946 	 0.996995 
0.9802085 	 1.013340 
0.9802225 	 1.072770 
0.9802364 	 1.046810 
0.9802504 	 1.022310 
0.9802643 	 1.001320 
0.9802783 	 0.943295 
0.9802922 	 0.879742 
0.9803061 	 0.873726 
0.9803201 	 0.862409 
0.9803340 	 0.918274 
0.9803479 	 0.937787 
0.9803619 	 0.922493 
0.9803759 	 0.947939 
0.9803898 	 1.003600 
0.9804037 	 1.023670 
0.9804176 	 0.964997 
0.9804316 	 0.974553 
0.9804455 	 1.006260 
0.9804595 	 1.036460 
0.9804734 	 1.021670 
0.9804874 	 0.982758 
0.9805013 	 1.023620 
0.9805153 	 1.053000 
0.9805292 	 1.012000 
0.9805431 	 0.964616 
0.9805571 	 1.006930 
0.9805710 	 1.028820 
0.9805850 	 1.030490 
0.9805989 	 0.977699 
0.9806129 	 0.943859 
0.9806267 	 1.049310 
0.9806407 	 1.011890 
0.9806546 	 1.021710 
0.9806686 	 1.003770 
0.9806825 	 0.905079 
0.9806965 	 0.967005 
0.9807104 	 1.061710 
0.9807244 	 1.053670 
0.9807383 	 1.077320 
0.9807522 	 1.044760 
0.9807662 	 1.038450 
0.9807801 	 1.011240 
0.9807941 	 1.029420 
0.9808080 	 1.088940 
0.9808220 	 1.032860 
0.9808359 	 1.031620 
0.9808498 	 1.020960 
0.9808638 	 0.976143 
0.9808777 	 0.974673 
0.9808917 	 0.962962 
0.9809056 	 0.928375 
0.9809195 	 0.944654 
0.9809335 	 1.017740 
0.9809475 	 1.013860 
0.9809613 	 0.905413 
0.9809753 	 0.914265 
0.9809892 	 0.983574 
0.9810032 	 1.009880 
0.9810171 	 1.024060 
0.9810311 	 0.994382 
0.9810450 	 1.007910 
0.9810590 	 1.019220 
0.9810729 	 1.022750 
0.9810868 	 0.983407 
0.9811008 	 0.981301 
0.9811147 	 1.000680 
0.9811287 	 0.996113 
0.9811426 	 1.052470 
0.9811566 	 1.046980 
0.9811705 	 1.026660 
0.9811844 	 1.064940 
0.9811983 	 1.040820 
0.9812123 	 1.041740 
0.9812262 	 0.963877 
0.9812402 	 0.996069 
0.9812541 	 1.031830 
0.9812681 	 0.949576 
0.9812820 	 0.984136 
0.9812959 	 0.981832 
0.9813099 	 0.976484 
0.9813238 	 0.981303 
0.9813378 	 0.969840 
0.9813517 	 0.990626 
0.9813657 	 0.988171 
0.9813796 	 0.993900 
0.9813936 	 1.018470 
0.9814075 	 0.943010 
0.9814214 	 0.941888 
0.9814354 	 0.912769 
0.9814493 	 0.918703 
0.9814633 	 0.933977 
0.9814772 	 1.014220 
0.9814911 	 1.012290 
0.9815051 	 1.012790 
0.9815190 	 0.996111 
0.9815329 	 1.001460 
0.9815469 	 1.050330 
0.9815608 	 1.111740 
0.9815748 	 1.036500 
0.9815887 	 0.980517 
0.9816027 	 1.084930 
0.9816166 	 1.083310 
0.9816305 	 1.006730 
0.9816445 	 1.028770 
0.9816584 	 0.997094 
0.9816724 	 0.995334 
0.9816863 	 0.988438 
0.9817003 	 1.038170 
0.9817142 	 1.047320 
0.9817282 	 1.043530 
0.9817421 	 1.012330 
0.9817560 	 1.001370 
0.9817699 	 1.020780 
0.9817839 	 0.974989 
0.9817978 	 1.025410 
0.9818118 	 1.051580 
0.9818257 	 1.056690 
0.9818397 	 1.035480 
0.9818536 	 0.998442 
0.9818675 	 0.995485 
0.9818815 	 0.977652 
0.9818954 	 0.988756 
0.9819094 	 1.026770 
0.9819233 	 0.964320 
0.9819373 	 0.949543 
0.9819512 	 0.984912 
0.9819651 	 1.032700 
0.9819790 	 1.113040 
0.9819930 	 1.132670 
0.9820070 	 1.100060 
0.9820209 	 1.053330 
0.9820348 	 1.016870 
0.9820488 	 0.963365 
0.9820627 	 0.935435 
0.9820766 	 0.947559 
0.9820906 	 0.995492 
0.9821045 	 1.049460 
0.9821185 	 1.004940 
0.9821324 	 1.040470 
0.9821464 	 1.058880 
0.9821603 	 1.062920 
0.9821743 	 1.020840 
0.9821882 	 1.012670 
0.9822021 	 1.041790 
0.9822161 	 1.060030 
0.9822300 	 1.045540 
0.9822440 	 1.027040 
0.9822579 	 1.027330 
0.9822718 	 1.045430 
0.9822858 	 1.088490 
0.9822997 	 0.989236 
0.9823137 	 0.974812 
0.9823276 	 0.976377 
0.9823415 	 1.063820 
0.9823555 	 1.006730 
0.9823694 	 0.995401 
0.9823834 	 0.980325 
0.9823973 	 1.025480 
0.9824112 	 1.027150 
0.9824252 	 1.004340 
0.9824391 	 0.981165 
0.9824531 	 0.937729 
0.9824670 	 0.983190 
0.9824810 	 0.941378 
0.9824949 	 0.976907 
0.9825089 	 1.059430 
0.9825228 	 0.969270 
0.9825367 	 1.038240 
0.9825506 	 1.105620 
0.9825646 	 0.968148 
0.9825786 	 0.930246 
0.9825925 	 0.988640 
0.9826064 	 0.975557 
0.9826204 	 1.016020 
0.9826343 	 1.062790 
0.9826482 	 1.025730 
0.9826622 	 1.111170 
0.9826761 	 1.112510 
0.9826901 	 1.057820 
0.9827040 	 1.082240 
0.9827180 	 0.974998 
0.9827319 	 1.158560 
0.9827458 	 1.145460 
0.9827598 	 1.042850 
0.9827737 	 1.027070 
0.9827877 	 1.043170 
0.9828016 	 1.059750 
0.9828156 	 0.985557 
0.9828295 	 0.996162 
0.9828434 	 0.970192 
0.9828573 	 0.933714 
0.9828713 	 0.894780 
0.9828852 	 0.978110 
0.9828992 	 0.992498 
0.9829131 	 1.005580 
0.9829271 	 1.078540 
0.9829410 	 1.022670 
0.9829550 	 1.041430 
0.9829689 	 1.043970 
0.9829828 	 0.916223 
0.9829968 	 0.932354 
0.9830107 	 0.886572 
0.9830247 	 0.972683 
0.9830386 	 1.002360 
0.9830526 	 0.998387 
0.9830665 	 1.048850 
0.9830804 	 1.099320 
0.9830944 	 1.058320 
0.9831083 	 1.078530 
0.9831222 	 1.012060 
0.9831362 	 1.001470 
0.9831501 	 0.946670 
0.9831641 	 1.035540 
0.9831780 	 0.983142 
0.9831919 	 0.993945 
0.9832059 	 1.027100 
0.9832198 	 0.967821 
0.9832338 	 0.977135 
0.9832477 	 1.068280 
0.9832617 	 1.044300 
0.9832756 	 1.057560 
0.9832895 	 1.015150 
0.9833035 	 0.962012 
0.9833174 	 0.971489 
0.9833314 	 1.042200 
0.9833453 	 1.006340 
0.9833593 	 1.138310 
0.9833732 	 1.057330 
0.9833872 	 1.064260 
0.9834011 	 1.062300 
0.9834150 	 1.055400 
0.9834289 	 1.091250 
0.9834429 	 1.046770 
0.9834568 	 0.960150 
0.9834708 	 0.936156 
0.9834847 	 1.025280 
0.9834987 	 1.010270 
0.9835126 	 1.019390 
0.9835265 	 1.040410 
0.9835405 	 0.981659 
0.9835544 	 1.017230 
0.9835684 	 0.932932 
0.9835823 	 0.964330 
0.9835963 	 1.008950 
0.9836102 	 0.962997 
0.9836241 	 0.937382 
0.9836381 	 0.930745 
0.9836520 	 0.917757 
0.9836660 	 0.956720 
0.9836799 	 0.843610 
0.9836938 	 0.846552 
0.9837078 	 0.854048 
0.9837217 	 0.797118 
0.9837356 	 0.955901 
0.9837496 	 0.982018 
0.9837635 	 1.151200 
0.9837775 	 1.306310 
0.9837914 	 1.015390 
0.9838054 	 1.032400 
0.9838193 	 1.020520 
0.9838333 	 1.000000 
0.9838472 	 0.946379 
0.9838611 	 0.914968 
0.9838751 	 0.942440 
0.9838890 	 1.043130 
0.9839030 	 1.122160 
0.9839169 	 1.095850 
0.9839309 	 1.062910 
0.9839448 	 1.008010 
0.9839587 	 1.056410 
0.9839726 	 1.001150 
0.9839866 	 1.073980 
0.9840005 	 1.002380 
0.9840145 	 1.084270 
0.9840284 	 1.129500 
0.9840424 	 1.117650 
0.9840563 	 0.998714 
0.9840702 	 1.082650 
0.9840842 	 1.058950 
0.9840981 	 1.048310 
0.9841121 	 0.980201 
0.9841260 	 1.063780 
0.9841400 	 1.075840 
0.9841539 	 1.053300 
0.9841679 	 0.939351 
0.9841817 	 0.949560 
0.9841957 	 1.032940 
0.9842096 	 1.014240 
0.9842236 	 0.990074 
0.9842376 	 0.978834 
0.9842515 	 1.024780 
0.9842654 	 0.944111 
0.9842794 	 1.027140 
0.9842933 	 0.974538 
0.9843072 	 0.971482 
0.9843212 	 1.146800 
0.9843351 	 1.125110 
0.9843491 	 1.037980 
0.9843630 	 0.995851 
0.9843770 	 0.999324 
0.9843909 	 1.075950 
0.9844048 	 1.033470 
0.9844188 	 1.063610 
0.9844327 	 0.966733 
0.9844466 	 0.950069 
0.9844606 	 1.006960 
0.9844745 	 1.102810 
0.9844885 	 0.972191 
0.9845025 	 0.834888 
0.9845163 	 1.002800 


==> anc/HD87/HD87_79.dat <==
0.9584064 	 1.092260 
0.9584201 	 1.076900 
0.9584337 	 1.014630 
0.9584474 	 1.013540 
0.9584612 	 0.995661 
0.9584748 	 0.910027 
0.9584885 	 0.919976 
0.9585022 	 0.900706 
0.9585159 	 1.015070 
0.9585296 	 0.852448 
0.9585433 	 0.983780 
0.9585569 	 0.985651 
0.9585707 	 0.909689 
0.9585844 	 0.937014 
0.9585980 	 1.147300 
0.9586117 	 1.018950 
0.9586254 	 0.793127 
0.9586391 	 0.623418 
0.9586528 	 1.084170 
0.9586665 	 1.029260 
0.9586802 	 0.901120 
0.9586939 	 0.975657 
0.9587076 	 0.962157 
0.9587212 	 1.006540 
0.9587349 	 0.926132 
0.9587486 	 0.982948 
0.9587624 	 1.028050 
0.9587760 	 1.142190 
0.9587897 	 1.293620 
0.9588034 	 1.061410 
0.9588171 	 1.231660 
0.9588308 	 0.967911 
0.9588445 	 0.997304 
0.9588581 	 0.617477 
0.9588719 	 0.740275 
0.9588856 	 0.825987 
0.9588992 	 1.321810 
0.9589129 	 0.760419 
0.9589266 	 0.787050 
0.9589403 	 0.746495 
0.9589540 	 0.832523 
0.9589677 	 1.006160 
0.9589814 	 0.713435 
0.9589951 	 0.901154 
0.9590088 	 0.692798 
0.9590224 	 0.790634 
0.9590361 	 1.019790 
0.9590499 	 1.053980 
0.9590635 	 1.011590 
0.9590772 	 0.949995 
0.9590909 	 0.786102 
0.9591046 	 0.843609 
0.9591183 	 1.102110 
0.9591320 	 0.908965 
0.9591457 	 0.946389 
0.9591594 	 0.791349 
0.9591731 	 1.096580 
0.9591868 	 0.975287 
0.9592004 	 1.096040 
0.9592141 	 0.966634 
0.9592278 	 0.934519 
0.9592415 	 1.326140 
0.9592552 	 1.417630 
0.9592689 	 0.831046 
0.9592826 	 0.990144 
0.9592963 	 1.355030 
0.9593100 	 0.533769 
0.9593236 	 0.804868 
0.9593373 	 1.085790 
0.9593511 	 0.951891 
0.9593647 	 0.973722 
0.9593784 	 1.011890 
0.9593921 	 0.911610 
0.9594058 	 0.979088 
0.9594195 	 1.118040 
0.9594332 	 1.100530 
0.9594469 	 1.310740 
0.9594606 	 1.313940 
0.9594743 	 1.152780 
0.9594880 	 1.118470 
0.9595016 	 1.316190 
0.9595153 	 0.982980 
0.9595291 	 1.293060 
0.9595427 	 0.943048 
0.9595564 	 1.399620 
0.9595701 	 0.898531 
0.9595838 	 1.047150 
0.9595975 	 1.023460 
0.9596112 	 0.918807 
0.9596249 	 0.941774 
0.9596386 	 1.124560 
0.9596523 	 0.923756 
0.9596659 	 1.124070 
0.9596796 	 1.175770 
0.9596933 	 1.066240 
0.9597070 	 1.160590 
0.9597207 	 1.166840 
0.9597344 	 0.974341 
0.9597481 	 0.860895 
0.9597618 	 0.817394 
0.9597755 	 0.824551 
0.9597892 	 0.835382 
0.9598028 	 0.759518 
0.9598166 	 0.712483 
0.9598303 	 0.917253 
0.9598439 	 0.879792 
0.9598576 	 0.890578 
0.9598713 	 0.847656 
0.9598850 	 0.979095 
0.9598987 	 0.982481 
0.9599124 	 1.004690 
0.9599261 	 0.932870 
0.9599398 	 1.158340 
0.9599535 	 1.014750 
0.9599671 	 0.997644 
0.9599808 	 0.842569 
0.9599946 	 0.979315 
0.9600082 	 0.925159 
0.9600219 	 0.953978 
0.9600356 	 1.014250 
0.9600493 	 0.715414 
0.9600630 	 0.966584 
0.9600767 	 0.970560 
0.9600903 	 0.865621 
0.9601041 	 1.051600 
0.9601178 	 1.097720 
0.9601315 	 0.983349 
0.9601451 	 0.848274 
0.9601588 	 0.750453 
0.9601725 	 0.523673 
0.9601862 	 0.729435 
0.9601999 	 0.914020 
0.9602136 	 0.630153 
0.9602273 	 0.805972 
0.9602410 	 0.695270 
0.9602547 	 0.876478 
0.9602683 	 0.663119 
0.9602820 	 0.734820 
0.9602958 	 1.035060 
0.9603094 	 1.146700 
0.9603231 	 1.287830 
0.9603368 	 1.024260 
0.9603505 	 0.825362 
0.9603642 	 0.880968 
0.9603779 	 0.954582 
0.9603915 	 1.003910 
0.9604053 	 1.111150 
0.9604190 	 1.193620 
0.9604326 	 0.941186 
0.9604463 	 0.929272 
0.9604601 	 0.884545 
0.9604738 	 1.374170 
0.9604874 	 1.478210 
0.9605011 	 0.988593 
0.9605148 	 0.990992 
0.9605285 	 0.898947 
0.9605422 	 0.900404 
0.9605559 	 0.973967 
0.9605695 	 1.024510 
0.9605833 	 1.055470 
0.9605970 	 1.113120 
0.9606106 	 1.064430 
0.9606243 	 0.907991 
0.9606380 	 0.994269 
0.9606517 	 1.059200 
0.9606654 	 0.902144 
0.9606791 	 1.193660 
0.9606928 	 1.712430 
0.9607065 	 1.182220 
0.9607202 	 1.194730 
0.9607338 	 0.990382 
0.9607475 	 0.950601 
0.9607613 	 1.057830 
0.9607749 	 1.400360 
0.9607886 	 1.170050 
0.9608023 	 0.987467 
0.9608160 	 0.987955 
0.9608297 	 0.922310 
0.9608434 	 0.903243 
0.9608571 	 0.762652 
0.9608707 	 0.815792 
0.9608845 	 0.962274 
0.9608982 	 0.936782 
0.9609118 	 0.996418 
0.9609255 	 0.933517 
0.9609393 	 1.061060 
0.9609529 	 1.133280 
0.9609666 	 1.009210 
0.9609803 	 0.931544 
0.9609940 	 0.930090 
0.9610077 	 1.021990 
0.9610214 	 0.893186 
0.9610350 	 1.005690 
0.9610487 	 0.880322 
0.9610625 	 1.065610 
0.9610761 	 1.123590 
0.9610898 	 1.043830 
0.9611035 	 0.872698 
0.9611172 	 0.744025 
0.9611309 	 0.867411 
0.9611446 	 1.027720 
0.9611583 	 0.839056 
0.9611720 	 0.792511 
0.9611857 	 0.806334 
0.9611994 	 1.023060 
0.9612130 	 1.042870 
0.9612267 	 1.199330 
0.9612405 	 1.145880 
0.9612541 	 1.163840 
0.9612678 	 1.014360 
0.9612815 	 1.145670 
0.9612952 	 1.172070 
0.9613089 	 1.196120 
0.9613226 	 0.870601 
0.9613363 	 1.073030 
0.9613500 	 1.042840 
0.9613637 	 0.968419 
0.9613773 	 1.017710 
0.9613910 	 0.924175 
0.9614047 	 0.837785 
0.9614184 	 0.900115 
0.9614321 	 0.941435 
0.9614458 	 0.941250 
0.9614595 	 1.097300 
0.9614732 	 1.019610 
0.9614869 	 0.851580 
0.9615006 	 0.918933 
0.9615142 	 1.059380 
0.9615279 	 0.943677 
0.9615417 	 1.011630 
0.9615553 	 1.088900 
0.9615690 	 1.011710 
0.9615827 	 0.932441 
0.9615964 	 1.027580 
0.9616101 	 1.057120 
0.9616238 	 0.961779 
0.9616375 	 1.020000 
0.9616512 	 1.073790 
0.9616649 	 1.173920 
0.9616785 	 1.112380 
0.9616922 	 0.918138 
0.9617059 	 0.778846 
0.9617196 	 0.957556 
0.9617333 	 0.913028 
0.9617470 	 1.031220 
0.9617607 	 1.228530 
0.9617744 	 1.075330 
0.9617881 	 1.019510 
0.9618018 	 0.852496 
0.9618155 	 0.811017 
0.9618292 	 0.921232 
0.9618429 	 0.964141 
0.9618565 	 1.125240 
0.9618702 	 1.165240 
0.9618839 	 1.048410 
0.9618976 	 0.902977 
0.9619113 	 1.027110 
0.9619250 	 1.046420 
0.9619387 	 1.130740 
0.9619524 	 1.211390 
0.9619661 	 1.011690 
0.9619797 	 0.956877 
0.9619934 	 0.835024 
0.9620072 	 0.850327 
0.9620208 	 0.855056 
0.9620345 	 1.025010 
0.9620482 	 1.000250 
0.9620619 	 0.966171 
0.9620756 	 1.064070 
0.9620893 	 1.086510 
0.9621029 	 0.986226 
0.9621167 	 1.125130 
0.9621304 	 1.191780 
0.9621441 	 1.096330 
0.9621577 	 1.043730 
0.9621714 	 1.017200 
0.9621852 	 1.063790 
0.9621988 	 1.071110 
0.9622125 	 0.893578 
0.9622262 	 1.098340 
0.9622399 	 1.111020 
0.9622536 	 0.904505 
0.9622673 	 1.448960 
0.9622809 	 1.226750 
0.9622947 	 1.229690 
0.9623084 	 0.987522 
0.9623220 	 1.173750 
0.9623357 	 1.147190 
0.9623494 	 1.166020 
0.9623631 	 1.304310 
0.9623768 	 1.089440 
0.9623905 	 1.063720 
0.9624042 	 1.016370 
0.9624179 	 1.018630 
0.9624316 	 0.943527 
0.9624452 	 0.899979 
0.9624589 	 1.249800 
0.9624726 	 1.186850 
0.9624864 	 1.054510 
0.9625000 	 1.048680 
0.9625137 	 1.044800 
0.9625274 	 1.137210 
0.9625411 	 1.060120 
0.9625548 	 0.898121 
0.9625685 	 1.101660 
0.9625821 	 1.093710 
0.9625959 	 0.980744 
0.9626096 	 1.180660 
0.9626232 	 1.210260 
0.9626369 	 1.065550 
0.9626506 	 0.954902 
0.9626643 	 1.033330 
0.9626780 	 1.002360 
0.9626917 	 0.920613 
0.9627054 	 0.935684 
0.9627191 	 0.977519 
0.9627328 	 1.012100 
0.9627464 	 1.132070 
0.9627601 	 1.072550 
0.9627739 	 1.065900 
0.9627875 	 1.001670 
0.9628012 	 0.910634 
0.9628149 	 0.849555 
0.9628286 	 0.897202 
0.9628423 	 0.931175 
0.9628560 	 0.901800 
0.9628697 	 0.935219 
0.9628834 	 0.938609 
0.9628971 	 0.668808 
0.9629108 	 0.626883 
0.9629244 	 0.855629 
0.9629381 	 0.966436 
0.9629518 	 0.989814 
0.9629655 	 0.915847 
0.9629792 	 0.874930 
0.9629929 	 0.942025 
0.9630066 	 0.933628 
0.9630203 	 1.184180 
0.9630340 	 1.134340 
0.9630476 	 1.157350 
0.9630613 	 1.080030 
0.9630751 	 1.088940 
0.9630887 	 1.231940 
0.9631024 	 0.988985 
0.9631161 	 0.979886 
0.9631298 	 0.916530 
0.9631435 	 0.899597 
0.9631572 	 1.033940 
0.9631709 	 1.006320 
0.9631846 	 1.032830 
0.9631983 	 1.009420 
0.9632120 	 0.944271 
0.9632256 	 0.972189 
0.9632393 	 1.092700 
0.9632531 	 0.919042 
0.9632667 	 0.930362 
0.9632804 	 0.972450 
0.9632941 	 0.778050 
0.9633078 	 0.979585 
0.9633215 	 1.050730 
0.9633352 	 1.065790 
0.9633489 	 1.063010 
0.9633626 	 1.149350 
0.9633763 	 1.138850 
0.9633899 	 0.978124 
0.9634036 	 1.123750 
0.9634173 	 1.102970 
0.9634310 	 1.138040 
0.9634447 	 0.860815 
0.9634584 	 0.922589 
0.9634721 	 0.951917 
0.9634858 	 1.012560 
0.9634995 	 1.158200 
0.9635132 	 1.158810 
0.9635268 	 1.121980 
0.9635406 	 1.096430 
0.9635543 	 1.103660 
0.9635679 	 1.083260 
0.9635816 	 1.085190 
0.9635953 	 1.155490 
0.9636090 	 1.033890 
0.9636227 	 1.029980 
0.9636364 	 1.167360 
0.9636501 	 1.140600 
0.9636638 	 0.943446 
0.9636775 	 0.893733 
0.9636911 	 0.801858 
0.9637048 	 0.793514 
0.9637185 	 0.855503 
0.9637322 	 0.956601 
0.9637459 	 1.071180 
0.9637596 	 1.095640 
0.9637733 	 1.056820 
0.9637870 	 1.088110 
0.9638007 	 1.068000 
0.9638143 	 1.143020 
0.9638281 	 1.128860 
0.9638418 	 0.981611 
0.9638555 	 0.967460 
0.9638691 	 0.938791 
0.9638828 	 0.857784 
0.9638965 	 0.931480 
0.9639102 	 0.980162 
0.9639239 	 0.889511 
0.9639376 	 0.951123 
0.9639513 	 1.036310 
0.9639650 	 1.115170 
0.9639787 	 1.168060 
0.9639923 	 1.114040 
0.9640060 	 0.917799 
0.9640197 	 0.919686 
0.9640334 	 0.850273 
0.9640471 	 1.034920 
0.9640608 	 1.040480 
0.9640745 	 1.082510 
0.9640882 	 0.833770 
0.9641019 	 0.809393 
0.9641155 	 0.857941 
0.9641293 	 0.983365 
0.9641430 	 1.055960 
0.9641566 	 1.040470 
0.9641703 	 0.878743 
0.9641840 	 1.006290 
0.9641977 	 0.910096 
0.9642114 	 1.082670 
0.9642251 	 1.111060 
0.9642388 	 1.153620 
0.9642525 	 1.024410 
0.9642662 	 1.090920 
0.9642799 	 0.962978 
0.9642935 	 0.941511 
0.9643072 	 1.023740 
0.9643210 	 1.036340 
0.9643346 	 0.965813 
0.9643483 	 1.075680 
0.9643620 	 1.066180 
0.9643757 	 1.054030 
0.9643894 	 1.064750 
0.9644031 	 1.132500 
0.9644168 	 1.051680 
0.9644305 	 1.055550 
0.9644442 	 1.052920 
0.9644578 	 1.035080 
0.9644715 	 1.000700 
0.9644852 	 0.980444 
0.9644989 	 1.052540 
0.9645126 	 1.105310 
0.9645263 	 1.220860 
0.9645400 	 1.131890 
0.9645537 	 0.969108 
0.9645674 	 0.904881 
0.9645811 	 0.963963 
0.9645947 	 0.983878 
0.9646084 	 1.077050 
0.9646222 	 1.111790 
0.9646358 	 1.037990 
0.9646495 	 0.920465 
0.9646632 	 0.873587 
0.9646769 	 0.977467 
0.9646906 	 1.006130 
0.9647043 	 1.068850 
0.9647180 	 1.071710 
0.9647317 	 1.005100 
0.9647454 	 0.994658 
0.9647590 	 1.014630 
0.9647727 	 0.993491 
0.9647864 	 1.070380 
0.9648001 	 1.076730 
0.9648138 	 1.032280 
0.9648275 	 0.990685 
0.9648412 	 0.984065 
0.9648549 	 1.005630 
0.9648686 	 1.048500 
0.9648823 	 1.056200 
0.9648960 	 1.006670 
0.9649097 	 1.035410 
0.9649234 	 0.948349 
0.9649370 	 0.954350 
0.9649507 	 1.073570 
0.9649644 	 1.183230 
0.9649781 	 1.028100 
0.9649918 	 0.951153 
0.9650055 	 0.897575 
0.9650192 	 0.840443 
0.9650329 	 0.908972 
0.9650466 	 0.932239 
0.9650602 	 1.020350 
0.9650739 	 0.976405 
0.9650877 	 1.100850 
0.9651013 	 1.110530 
0.9651150 	 0.988535 
0.9651287 	 1.019270 
0.9651424 	 1.074860 
0.9651561 	 0.977508 
0.9651698 	 1.109840 
0.9651835 	 1.116310 
0.9651972 	 0.972125 
0.9652109 	 1.021340 
0.9652246 	 1.093310 
0.9652382 	 1.077640 
0.9652519 	 1.014870 
0.9652657 	 0.988310 
0.9652793 	 1.094600 
0.9652930 	 1.089490 
0.9653067 	 1.150120 
0.9653204 	 1.079090 
0.9653341 	 0.935436 
0.9653478 	 0.891205 
0.9653614 	 0.918940 
0.9653752 	 0.960642 
0.9653889 	 1.015930 
0.9654025 	 1.094780 
0.9654162 	 1.069860 
0.9654299 	 0.999948 
0.9654436 	 1.022220 
0.9654573 	 1.079150 
0.9654710 	 1.034510 
0.9654847 	 1.044570 
0.9654984 	 0.999000 
0.9655121 	 1.043400 
0.9655257 	 0.971156 
0.9655394 	 0.968259 
0.9655531 	 0.938466 
0.9655669 	 0.896090 
0.9655805 	 0.888595 
0.9655942 	 0.926655 
0.9656079 	 0.897611 
0.9656216 	 0.894552 
0.9656353 	 1.014620 
0.9656490 	 0.993631 
0.9656626 	 0.912377 
0.9656764 	 0.974680 
0.9656901 	 0.981692 
0.9657037 	 1.013560 
0.9657174 	 0.997322 
0.9657311 	 0.920402 
0.9657448 	 0.956030 
0.9657585 	 1.114570 
0.9657722 	 0.981377 
0.9657859 	 0.966115 
0.9657996 	 1.043750 
0.9658133 	 1.010080 
0.9658269 	 0.973207 
0.9658406 	 0.946666 
0.9658544 	 0.932591 
0.9658680 	 0.945615 
0.9658817 	 0.949182 
0.9658954 	 0.936420 
0.9659091 	 1.007180 
0.9659228 	 0.978454 
0.9659365 	 1.115670 
0.9659502 	 0.986208 
0.9659638 	 1.061530 
0.9659776 	 1.029410 
0.9659913 	 1.118470 
0.9660049 	 1.047060 
0.9660186 	 1.122720 
0.9660323 	 1.154210 
0.9660460 	 1.166510 
0.9660597 	 1.105310 
0.9660734 	 0.980046 
0.9660871 	 0.913097 
0.9661008 	 0.923853 
0.9661145 	 0.890353 
0.9661281 	 1.018890 
0.9661418 	 1.068680 
0.9661556 	 1.005070 
0.9661692 	 1.064850 
0.9661829 	 1.034010 
0.9661966 	 0.972826 
0.9662103 	 1.056960 
0.9662240 	 1.048010 
0.9662377 	 1.116370 
0.9662514 	 1.100040 
0.9662651 	 1.065280 
0.9662788 	 1.005100 
0.9662925 	 0.947791 
0.9663061 	 1.058760 
0.9663198 	 1.074840 
0.9663336 	 1.054310 
0.9663472 	 0.987704 
0.9663609 	 1.063880 
0.9663746 	 1.036350 
0.9663883 	 1.064370 
0.9664020 	 1.019260 
0.9664157 	 1.011710 
0.9664293 	 0.963765 
0.9664431 	 0.976849 
0.9664568 	 1.011490 
0.9664704 	 0.958689 
0.9664841 	 0.933690 
0.9664978 	 0.953470 
0.9665115 	 0.908995 
0.9665252 	 1.031790 
0.9665389 	 1.092960 
0.9665526 	 1.050090 
0.9665663 	 1.110550 
0.9665800 	 1.032940 
0.9665937 	 0.943539 
0.9666073 	 1.009040 
0.9666211 	 1.046070 
0.9666348 	 1.008430 
0.9666484 	 1.016660 
0.9666621 	 0.965710 
0.9666758 	 0.960436 
0.9666895 	 0.997625 
0.9667032 	 0.951443 
0.9667169 	 0.934972 
0.9667306 	 1.008160 
0.9667443 	 1.023380 
0.9667580 	 1.068880 
0.9667716 	 1.122390 
0.9667853 	 1.133000 
0.9667990 	 1.133150 
0.9668127 	 1.137380 
0.9668264 	 0.896077 
0.9668401 	 0.839988 
0.9668538 	 1.016020 
0.9668675 	 1.079350 
0.9668812 	 1.066760 
0.9668948 	 0.986369 
0.9669085 	 1.067330 
0.9669223 	 1.088360 
0.9669360 	 1.030640 
0.9669496 	 1.062510 
0.9669633 	 1.025040 
0.9669770 	 1.011440 
0.9669907 	 1.021290 
0.9670044 	 1.027110 
0.9670181 	 1.104630 
0.9670318 	 1.008750 
0.9670455 	 1.050040 
0.9670592 	 0.934947 
0.9670728 	 0.964907 
0.9670865 	 1.058520 
0.9671003 	 1.027180 
0.9671139 	 0.999997 
0.9671276 	 1.018400 
0.9671413 	 0.994424 
0.9671550 	 1.011560 
0.9671687 	 1.032040 
0.9671824 	 0.968873 
0.9671960 	 0.965589 
0.9672098 	 0.975656 
0.9672235 	 0.956749 
0.9672371 	 0.946080 
0.9672508 	 1.011970 
0.9672645 	 1.161330 
0.9672783 	 1.058070 
0.9672919 	 0.940733 
0.9673056 	 0.924294 
0.9673193 	 0.937356 
0.9673330 	 0.983496 
0.9673467 	 1.005760 
0.9673604 	 1.016820 
0.9673740 	 1.016770 
0.9673877 	 1.072970 
0.9674015 	 1.063490 
0.9674151 	 0.976666 
0.9674288 	 1.001460 
0.9674425 	 0.883376 
0.9674562 	 0.997220 
0.9674699 	 1.034460 
0.9674836 	 0.965655 
0.9674972 	 0.954735 
0.9675110 	 1.028720 
0.9675247 	 1.007680 
0.9675383 	 0.945771 
0.9675520 	 0.959674 
0.9675658 	 0.928798 
0.9675794 	 0.985278 
0.9675931 	 0.943113 
0.9676068 	 0.869087 
0.9676205 	 0.925192 
0.9676342 	 0.895026 
0.9676479 	 0.911883 
0.9676616 	 1.020430 
0.9676752 	 1.030840 
0.9676890 	 1.100330 
0.9677027 	 1.044860 
0.9677163 	 0.966642 
0.9677300 	 0.953686 
0.9677437 	 0.949865 
0.9677574 	 1.045490 
0.9677711 	 0.963671 
0.9677848 	 0.906918 
0.9677985 	 0.930028 
0.9678122 	 0.759609 
0.9678259 	 0.706974 
0.9678395 	 0.816334 
0.9678532 	 0.937755 
0.9678670 	 0.921088 
0.9678806 	 0.950627 
0.9678943 	 0.975734 
0.9679080 	 0.995651 
0.9679217 	 0.980262 
0.9679354 	 1.049810 
0.9679491 	 1.070530 
0.9679628 	 1.112250 
0.9679765 	 1.192500 
0.9679902 	 1.107780 
0.9680039 	 0.990314 
0.9680175 	 0.879342 
0.9680312 	 1.058070 
0.9680450 	 0.945315 
0.9680586 	 1.061370 
0.9680723 	 1.162670 
0.9680860 	 1.195160 
0.9680997 	 1.123740 
0.9681134 	 1.069160 
0.9681271 	 1.104870 
0.9681407 	 1.074490 
0.9681545 	 0.939924 
0.9681682 	 0.920015 
0.9681818 	 1.074410 
0.9681955 	 0.959143 
0.9682092 	 0.886681 
0.9682229 	 0.882414 
0.9682366 	 0.997775 
0.9682503 	 1.043880 
0.9682640 	 1.045660 
0.9682777 	 1.043650 
0.9682914 	 1.035630 
0.9683051 	 1.057350 
0.9683187 	 1.050380 
0.9683324 	 1.037180 
0.9683462 	 0.949114 
0.9683598 	 0.927972 
0.9683735 	 1.130380 
0.9683872 	 0.980607 
0.9684009 	 1.089240 
0.9684146 	 1.110810 
0.9684283 	 1.060260 
0.9684419 	 0.984442 
0.9684557 	 0.927711 
0.9684694 	 0.991105 
0.9684830 	 1.036920 
0.9684967 	 0.870378 
0.9685104 	 1.007500 
0.9685241 	 0.989168 
0.9685378 	 0.969490 
0.9685515 	 1.015830 
0.9685652 	 0.935594 
0.9685789 	 0.967809 
0.9685926 	 1.051170 
0.9686062 	 0.990251 
0.9686200 	 1.040480 
0.9686337 	 1.099080 
0.9686474 	 1.012230 
0.9686610 	 0.968798 
0.9686747 	 1.006550 
0.9686884 	 0.987428 
0.9687021 	 0.968883 
0.9687158 	 1.008080 
0.9687295 	 0.982091 
0.9687432 	 0.988228 
0.9687569 	 1.021160 
0.9687706 	 1.043990 
0.9687842 	 1.044370 
0.9687979 	 1.011430 
0.9688117 	 1.022310 
0.9688253 	 0.949817 
0.9688390 	 0.970829 
0.9688527 	 1.076880 
0.9688664 	 0.899800 
0.9688801 	 0.913489 
0.9688938 	 0.918957 
0.9689074 	 0.992925 
0.9689212 	 1.082260 
0.9689349 	 1.036550 
0.9689485 	 1.033780 
0.9689622 	 1.026950 
0.9689759 	 1.006770 
0.9689897 	 1.079420 
0.9690033 	 1.055630 
0.9690170 	 0.991331 
0.9690307 	 0.988713 
0.9690444 	 0.999815 
0.9690581 	 1.121910 
0.9690718 	 1.079010 
0.9690854 	 0.973251 
0.9690992 	 0.965371 
0.9691129 	 1.121310 
0.9691265 	 1.075620 
0.9691402 	 0.890773 
0.9691539 	 0.859556 
0.9691676 	 0.871577 
0.9691813 	 0.954022 
0.9691950 	 0.889608 
0.9692086 	 0.894599 
0.9692224 	 0.919207 
0.9692361 	 0.992493 
0.9692497 	 1.044750 
0.9692634 	 1.022810 
0.9692771 	 1.028850 
0.9692908 	 0.961877 
0.9693045 	 0.929217 
0.9693182 	 0.909099 
0.9693319 	 0.999826 
0.9693456 	 0.910295 
0.9693593 	 1.002190 
0.9693730 	 0.963546 
0.9693866 	 0.958686 
0.9694004 	 1.064170 
0.9694141 	 1.077150 
0.9694277 	 1.149920 
0.9694414 	 1.002810 
0.9694551 	 1.032470 
0.9694688 	 1.121500 
0.9694825 	 1.121810 
0.9694962 	 1.032390 
0.9695099 	 1.014980 
0.9695236 	 1.015890 
0.9695373 	 1.087280 
0.9695509 	 1.032380 
0.9695646 	 0.955707 
0.9695784 	 0.873653 
0.9695920 	 0.957769 
0.9696057 	 0.918275 
0.9696194 	 0.948662 
0.9696331 	 0.956655 
0.9696468 	 0.889775 
0.9696605 	 0.925109 
0.9696742 	 0.921807 
0.9696879 	 1.021970 
0.9697016 	 0.944894 
0.9697153 	 0.828612 
0.9697289 	 0.862296 
0.9697426 	 1.061790 
0.9697563 	 0.906440 
0.9697700 	 0.976404 
0.9697837 	 0.931947 
0.9697974 	 0.953634 
0.9698111 	 0.961411 
0.9698248 	 0.906454 
0.9698385 	 0.979426 
0.9698521 	 0.944208 
0.9698658 	 0.852189 
0.9698796 	 1.033920 
0.9698932 	 1.062570 
0.9699069 	 1.141180 
0.9699206 	 1.093550 
0.9699343 	 1.264280 
0.9699480 	 1.220640 
0.9699617 	 1.052600 
0.9699754 	 1.060700 
0.9699891 	 1.051150 
0.9700028 	 1.094940 
0.9700165 	 1.005410 
0.9700301 	 1.036480 
0.9700438 	 0.999563 
0.9700576 	 1.024760 
0.9700712 	 1.032280 
0.9700849 	 1.007200 
0.9700986 	 1.003370 
0.9701123 	 1.093850 
0.9701260 	 1.050500 
0.9701397 	 1.028910 
0.9701533 	 1.043350 
0.9701671 	 1.158830 
0.9701808 	 1.040990 
0.9701944 	 0.937009 
0.9702081 	 0.873846 
0.9702218 	 0.889500 
0.9702355 	 0.871520 
0.9702492 	 0.920260 
0.9702629 	 1.032590 
0.9702766 	 1.029960 
0.9702903 	 0.840630 
0.9703040 	 0.839529 
0.9703177 	 0.940654 
0.9703313 	 0.961184 
0.9703451 	 0.984359 
0.9703588 	 1.055060 
0.9703724 	 0.895677 
0.9703861 	 0.893327 
0.9703998 	 1.134760 
0.9704135 	 1.042590 
0.9704272 	 0.926773 
0.9704409 	 0.944569 
0.9704546 	 0.880787 
0.9704683 	 0.875328 
0.9704820 	 0.892878 
0.9704956 	 0.959439 
0.9705093 	 0.907796 
0.9705230 	 1.003630 
0.9705367 	 0.980451 
0.9705504 	 0.946957 
0.9705641 	 0.925272 
0.9705778 	 0.963641 
0.9705915 	 0.979033 
0.9706052 	 0.991834 
0.9706188 	 0.945750 
0.9706325 	 0.934358 
0.9706463 	 0.927106 
0.9706600 	 0.899184 
0.9706736 	 0.952846 
0.9706873 	 1.049820 
0.9707010 	 0.979310 
0.9707147 	 0.790265 
0.9707284 	 0.897091 
0.9707421 	 1.045310 
0.9707558 	 0.940593 
0.9707695 	 0.908250 
0.9707832 	 0.885815 
0.9707968 	 0.903665 
0.9708105 	 0.859088 
0.9708243 	 0.736576 
0.9708379 	 0.761938 
0.9708516 	 0.806587 
0.9708653 	 0.878284 
0.9708790 	 0.865086 
0.9708927 	 0.953805 
0.9709064 	 0.925976 
0.9709200 	 0.857775 
0.9709338 	 0.831211 
0.9709475 	 0.962196 
0.9709611 	 1.048310 
0.9709748 	 0.893863 
0.9709885 	 0.952035 
0.9710022 	 0.842776 
0.9710159 	 0.936611 
0.9710296 	 0.999568 
0.9710433 	 1.140380 
0.9710570 	 1.046530 
0.9710707 	 0.823434 
0.9710844 	 1.002100 
0.9710980 	 0.745872 
0.9711117 	 0.902111 
0.9711254 	 0.791117 
0.9711391 	 1.137050 
0.9711528 	 1.192810 
0.9711665 	 1.054250 
0.9711802 	 1.097860 
0.9711939 	 1.052330 
0.9712076 	 1.072950 
0.9712213 	 1.104860 
0.9712350 	 1.140560 
0.9712487 	 1.037030 
0.9712623 	 0.814010 
0.9712760 	 0.882923 
0.9712897 	 0.920714 
0.9713034 	 1.016390 
0.9713171 	 1.019800 
0.9713308 	 0.688536 
0.9713445 	 0.960969 
0.9713582 	 0.940504 
0.9713719 	 1.039780 
0.9713856 	 0.891921 
0.9713992 	 0.947729 
0.9714130 	 0.973944 
0.9714267 	 0.975185 
0.9714403 	 1.126380 
0.9714540 	 1.137710 
0.9714677 	 1.111330 
0.9714814 	 1.093180 
0.9714951 	 1.069670 
0.9715088 	 1.208480 
0.9715225 	 1.123340 
0.9715362 	 1.041140 
0.9715499 	 1.012360 
0.9715635 	 0.978307 
0.9715772 	 1.000000 
0.9715909 	 0.985241 
0.9716046 	 1.104420 
0.9716183 	 1.204750 
0.9716320 	 1.006950 
0.9716457 	 0.876001 
0.9716594 	 0.921707 
0.9716731 	 0.990921 
0.9716868 	 0.990804 
0.9717005 	 0.939028 
0.9717142 	 0.987088 
0.9717279 	 0.756898 
0.9717415 	 0.757797 
0.9717552 	 0.787640 
0.9717689 	 0.706621 
0.9717826 	 1.102590 
0.9717963 	 1.070070 
0.9718100 	 1.015500 
0.9718237 	 1.003900 
0.9718374 	 0.977852 
0.9718511 	 1.006510 
0.9718647 	 1.070930 
0.9718784 	 1.075770 
0.9718922 	 0.956892 
0.9719058 	 0.982182 
0.9719195 	 1.007720 
0.9719332 	 0.821218 
0.9719469 	 0.801645 
0.9719606 	 0.924861 
0.9719743 	 0.914631 
0.9719880 	 0.891301 
0.9720017 	 0.882751 
0.9720154 	 0.987985 
0.9720291 	 1.276300 
0.9720427 	 1.137870 
0.9720564 	 0.989341 
0.9720701 	 1.155780 
0.9720838 	 0.959246 


==> anc/HD87/HD87_80.dat <==
0.9465153 	 0.791935 
0.9465289 	 0.817390 
0.9465424 	 0.904041 
0.9465559 	 0.929430 
0.9465695 	 0.854952 
0.9465830 	 0.718526 
0.9465965 	 0.749081 
0.9466100 	 0.861355 
0.9466235 	 0.873216 
0.9466370 	 0.765226 
0.9466506 	 0.453096 
0.9466641 	 0.261636 
0.9466776 	 0.823763 
0.9466911 	 0.641432 
0.9467047 	 0.474948 
0.9467182 	 0.994891 
0.9467317 	 0.886163 
0.9467452 	 0.578935 
0.9467587 	 0.931793 
0.9467722 	 1.070890 
0.9467858 	 1.300950 
0.9467993 	 1.185350 
0.9468128 	 0.911876 
0.9468263 	 1.140480 
0.9468398 	 1.022100 
0.9468534 	 0.756872 
0.9468669 	 0.927751 
0.9468804 	 0.753008 
0.9468940 	 1.067600 
0.9469074 	 1.043100 
0.9469210 	 1.203100 
0.9469345 	 1.580570 
0.9469480 	 1.163320 
0.9469616 	 1.889210 
0.9469751 	 1.107900 
0.9469886 	 0.527983 
0.9470021 	 0.916529 
0.9470156 	 0.684234 
0.9470292 	 0.671067 
0.9470427 	 0.869625 
0.9470562 	 0.781658 
0.9470697 	 0.528576 
0.9470832 	 0.832480 
0.9470968 	 1.471300 
0.9471103 	 1.295270 
0.9471238 	 1.962490 
0.9471374 	 1.406760 
0.9471508 	 0.401808 
0.9471644 	 0.612813 
0.9471779 	 1.181330 
0.9471914 	 1.010890 
0.9472050 	 0.646348 
0.9472184 	 0.446277 
0.9472320 	 1.196730 
0.9472455 	 1.012060 
0.9472590 	 1.117470 
0.9472725 	 1.238010 
0.9472861 	 1.205340 
0.9472995 	 1.284790 
0.9473131 	 0.801941 
0.9473266 	 0.809758 
0.9473401 	 0.772036 
0.9473537 	 1.399380 
0.9473672 	 1.340920 
0.9473807 	 0.772523 
0.9473942 	 0.849698 
0.9474077 	 1.184830 
0.9474213 	 0.831877 
0.9474348 	 1.119390 
0.9474483 	 1.215910 
0.9474618 	 1.418760 
0.9474753 	 1.021360 
0.9474889 	 0.871184 
0.9475024 	 0.774341 
0.9475159 	 1.050040 
0.9475295 	 0.999582 
0.9475429 	 0.563183 
0.9475565 	 0.424297 
0.9475700 	 0.768189 
0.9475835 	 1.088530 
0.9475971 	 1.321480 
0.9476105 	 1.141690 
0.9476241 	 0.844567 
0.9476376 	 0.744310 
0.9476511 	 1.997160 
0.9476647 	 1.250360 
0.9476782 	 0.832467 
0.9476917 	 1.058570 
0.9477052 	 0.858477 
0.9477187 	 0.825339 
0.9477323 	 0.463975 
0.9477458 	 0.887912 
0.9477593 	 0.893353 
0.9477728 	 0.800571 
0.9477863 	 1.139410 
0.9477999 	 0.831902 
0.9478134 	 0.531260 
0.9478269 	 0.528330 
0.9478404 	 0.607078 
0.9478539 	 0.726703 
0.9478675 	 1.391600 
0.9478810 	 0.828598 
0.9478945 	 0.598654 
0.9479081 	 0.563400 
0.9479216 	 0.765772 
0.9479351 	 0.926065 
0.9479486 	 0.276017 
0.9479621 	 0.089987 
0.9479756 	 0.720276 
0.9479892 	 0.917994 
0.9480026 	 0.836904 
0.9480162 	 0.735244 
0.9480297 	 0.906158 
0.9480432 	 0.918972 
0.9480568 	 1.093310 
0.9480703 	 1.368840 
0.9480838 	 0.409214 
0.9480973 	 0.873085 
0.9481108 	 0.973482 
0.9481244 	 1.073670 
0.9481379 	 0.765334 
0.9481514 	 0.774450 
0.9481649 	 0.559724 
0.9481784 	 0.705129 
0.9481920 	 0.704792 
0.9482055 	 0.623952 
0.9482190 	 1.000910 
0.9482326 	 1.142990 
0.9482460 	 0.784879 
0.9482596 	 0.857971 
0.9482731 	 0.858457 
0.9482866 	 0.700742 
0.9483002 	 0.756610 
0.9483137 	 0.955553 
0.9483272 	 1.276060 
0.9483407 	 0.484022 
0.9483542 	 0.331627 
0.9483678 	 0.544462 
0.9483813 	 0.734098 
0.9483948 	 0.548376 
0.9484083 	 0.687776 
0.9484218 	 0.892136 
0.9484354 	 0.947419 
0.9484489 	 0.656702 
0.9484624 	 0.773621 
0.9484759 	 0.786728 
0.9484894 	 0.532123 
0.9485029 	 0.359615 
0.9485165 	 0.468714 
0.9485300 	 0.567518 
0.9485435 	 1.345540 
0.9485570 	 1.025140 
0.9485706 	 0.427494 
0.9485841 	 0.945242 
0.9485976 	 1.258630 
0.9486111 	 1.251440 
0.9486247 	 1.072140 
0.9486381 	 0.756051 
0.9486517 	 1.067240 
0.9486652 	 1.002800 
0.9486787 	 0.955234 
0.9486923 	 1.147510 
0.9487058 	 1.273850 
0.9487193 	 1.120210 
0.9487328 	 0.984787 
0.9487463 	 0.987348 
0.9487599 	 0.842646 
0.9487734 	 0.719450 
0.9487869 	 0.651739 
0.9488004 	 0.850451 
0.9488139 	 0.912446 
0.9488275 	 0.938079 
0.9488410 	 0.867660 
0.9488545 	 0.496441 
0.9488680 	 0.902076 
0.9488815 	 1.061760 
0.9488951 	 1.063800 
0.9489086 	 1.307600 
0.9489221 	 1.117090 
0.9489357 	 0.945861 
0.9489491 	 0.779107 
0.9489627 	 0.890349 
0.9489762 	 1.294730 
0.9489897 	 1.212690 
0.9490032 	 1.022450 
0.9490168 	 0.980040 
0.9490302 	 0.674224 
0.9490438 	 0.679798 
0.9490573 	 0.958020 
0.9490709 	 0.954765 
0.9490844 	 0.681374 
0.9490979 	 0.549285 
0.9491114 	 0.824417 
0.9491249 	 1.525020 
0.9491384 	 1.043310 
0.9491520 	 0.767664 
0.9491655 	 0.930274 
0.9491791 	 0.890901 
0.9491925 	 1.013490 
0.9492061 	 0.838904 
0.9492196 	 0.940072 
0.9492331 	 1.047030 
0.9492466 	 1.134140 
0.9492601 	 0.934788 
0.9492736 	 1.103590 
0.9492872 	 0.838802 
0.9493007 	 0.878049 
0.9493142 	 0.756744 
0.9493278 	 0.348812 
0.9493412 	 0.893454 
0.9493548 	 1.068870 
0.9493683 	 1.145220 
0.9493818 	 0.923213 
0.9493954 	 1.006190 
0.9494089 	 0.999329 
0.9494224 	 1.054610 
0.9494359 	 0.953601 
0.9494494 	 0.767371 
0.9494630 	 0.746797 
0.9494765 	 0.767684 
0.9494900 	 0.834427 
0.9495035 	 0.927310 
0.9495170 	 0.772693 
0.9495306 	 0.950515 
0.9495441 	 0.932457 
0.9495576 	 0.922725 
0.9495712 	 1.036430 
0.9495846 	 0.717259 
0.9495982 	 0.814022 
0.9496117 	 1.279660 
0.9496252 	 0.973012 
0.9496387 	 0.840210 
0.9496523 	 0.931528 
0.9496658 	 0.876406 
0.9496793 	 0.850232 
0.9496928 	 0.897714 
0.9497064 	 0.766401 
0.9497199 	 0.871905 
0.9497334 	 0.981785 
0.9497469 	 0.783598 
0.9497604 	 0.760840 
0.9497739 	 0.736819 
0.9497875 	 0.999704 
0.9498010 	 1.079490 
0.9498145 	 1.038730 
0.9498280 	 0.935527 
0.9498415 	 0.989328 
0.9498551 	 1.022290 
0.9498686 	 0.905562 
0.9498821 	 0.853665 
0.9498956 	 0.665533 
0.9499091 	 0.584746 
0.9499227 	 0.774770 
0.9499362 	 0.892949 
0.9499497 	 0.738692 
0.9499633 	 0.870721 
0.9499767 	 0.886137 
0.9499903 	 0.859116 
0.9500038 	 0.570719 
0.9500173 	 0.852054 
0.9500309 	 1.213960 
0.9500444 	 1.009410 
0.9500579 	 0.816458 
0.9500714 	 0.789642 
0.9500849 	 0.665170 
0.9500985 	 0.748541 
0.9501120 	 0.928436 
0.9501255 	 0.425175 
0.9501390 	 1.095610 
0.9501525 	 1.926630 
0.9501661 	 0.951528 
0.9501796 	 0.809433 
0.9501931 	 0.714312 
0.9502066 	 0.906861 
0.9502201 	 1.228170 
0.9502337 	 1.043150 
0.9502472 	 0.842398 
0.9502607 	 0.908345 
0.9502742 	 0.984064 
0.9502877 	 0.796131 
0.9503012 	 0.900239 
0.9503148 	 1.137130 
0.9503283 	 0.890881 
0.9503419 	 0.839907 
0.9503554 	 1.095360 
0.9503689 	 1.145760 
0.9503824 	 1.148960 
0.9503959 	 1.208820 
0.9504094 	 1.197930 
0.9504230 	 0.944013 
0.9504365 	 0.661660 
0.9504500 	 0.420297 
0.9504635 	 0.491532 
0.9504770 	 0.575020 
0.9504906 	 0.481559 
0.9505041 	 0.871920 
0.9505176 	 0.912768 
0.9505311 	 0.858001 
0.9505446 	 0.859030 
0.9505582 	 1.155770 
0.9505717 	 0.873940 
0.9505852 	 1.182010 
0.9505987 	 0.903290 
0.9506122 	 0.806852 
0.9506258 	 0.771815 
0.9506393 	 0.934320 
0.9506528 	 1.053300 
0.9506664 	 0.908586 
0.9506798 	 0.825466 
0.9506934 	 0.682033 
0.9507069 	 0.599049 
0.9507204 	 0.965938 
0.9507340 	 1.201350 
0.9507475 	 0.855176 
0.9507610 	 1.108710 
0.9507745 	 0.973538 
0.9507880 	 1.023180 
0.9508016 	 0.940307 
0.9508151 	 0.789010 
0.9508286 	 0.822471 
0.9508421 	 1.104740 
0.9508556 	 0.826880 
0.9508692 	 0.799178 
0.9508827 	 0.870641 
0.9508962 	 0.879055 
0.9509097 	 0.942277 
0.9509232 	 0.899661 
0.9509367 	 0.821314 
0.9509503 	 0.868478 
0.9509638 	 0.826761 
0.9509774 	 0.772353 
0.9509908 	 0.704134 
0.9510044 	 0.837722 
0.9510179 	 1.082480 
0.9510314 	 0.819549 
0.9510449 	 0.843401 
0.9510585 	 0.804062 
0.9510719 	 0.781262 
0.9510855 	 0.808848 
0.9510990 	 1.066800 
0.9511125 	 1.102710 
0.9511261 	 0.938731 
0.9511396 	 0.778535 
0.9511531 	 0.812286 
0.9511666 	 0.769082 
0.9511801 	 0.724394 
0.9511937 	 0.707818 
0.9512072 	 0.679857 
0.9512207 	 0.691556 
0.9512342 	 0.806876 
0.9512477 	 0.828781 
0.9512613 	 0.701865 
0.9512748 	 0.787562 
0.9512883 	 0.594010 
0.9513019 	 0.574039 
0.9513153 	 0.712382 
0.9513289 	 0.897547 
0.9513424 	 0.924053 
0.9513559 	 0.906781 
0.9513695 	 0.983351 
0.9513829 	 0.877162 
0.9513965 	 0.844604 
0.9514100 	 0.998625 
0.9514235 	 0.892825 
0.9514371 	 0.857138 
0.9514506 	 0.779858 
0.9514641 	 0.864134 
0.9514776 	 1.064170 
0.9514911 	 1.089220 
0.9515046 	 0.893392 
0.9515182 	 0.888515 
0.9515317 	 0.813339 
0.9515452 	 0.522824 
0.9515587 	 0.542426 
0.9515723 	 0.754760 
0.9515858 	 0.779094 
0.9515993 	 0.810404 
0.9516128 	 0.940466 
0.9516263 	 0.946574 
0.9516398 	 0.984928 
0.9516534 	 0.905137 
0.9516669 	 0.949999 
0.9516804 	 0.860943 
0.9516940 	 0.722458 
0.9517075 	 0.705971 
0.9517210 	 0.940701 
0.9517345 	 0.970076 
0.9517480 	 0.998306 
0.9517616 	 0.881274 
0.9517750 	 0.583519 
0.9517886 	 0.735620 
0.9518021 	 0.852804 
0.9518156 	 0.899641 
0.9518292 	 0.919211 
0.9518427 	 0.988755 
0.9518562 	 0.888626 
0.9518697 	 0.896424 
0.9518832 	 0.884403 
0.9518968 	 0.778261 
0.9519103 	 0.977131 
0.9519238 	 0.932502 
0.9519373 	 0.746290 
0.9519508 	 0.850096 
0.9519644 	 0.938787 
0.9519779 	 0.949004 
0.9519914 	 1.083880 
0.9520050 	 1.227700 
0.9520184 	 1.153320 
0.9520320 	 0.891711 
0.9520455 	 0.715076 
0.9520590 	 0.713586 
0.9520726 	 0.825719 
0.9520861 	 0.807389 
0.9520996 	 1.086570 
0.9521131 	 0.933908 
0.9521266 	 0.948582 
0.9521401 	 0.991045 
0.9521537 	 0.896045 
0.9521672 	 0.920367 
0.9521807 	 0.917080 
0.9521942 	 0.919627 
0.9522078 	 0.658109 
0.9522213 	 0.764013 
0.9522348 	 0.902443 
0.9522483 	 0.851798 
0.9522618 	 0.798674 
0.9522753 	 0.823437 
0.9522889 	 0.760353 
0.9523024 	 0.721372 
0.9523159 	 0.805342 
0.9523294 	 0.832886 
0.9523429 	 0.857098 
0.9523565 	 0.976578 
0.9523700 	 0.848425 
0.9523835 	 0.924207 
0.9523971 	 0.885765 
0.9524105 	 0.862798 
0.9524241 	 0.877524 
0.9524376 	 0.994394 
0.9524511 	 0.975743 
0.9524647 	 0.915019 
0.9524782 	 0.857436 
0.9524917 	 0.971389 
0.9525052 	 1.046740 
0.9525187 	 1.090320 
0.9525323 	 1.030240 
0.9525458 	 0.710697 
0.9525593 	 0.967168 
0.9525728 	 0.927601 
0.9525863 	 1.082600 
0.9525999 	 0.924725 
0.9526134 	 0.790378 
0.9526269 	 0.812507 
0.9526404 	 0.729799 
0.9526539 	 0.936363 
0.9526675 	 1.022290 
0.9526810 	 1.012400 
0.9526945 	 1.036730 
0.9527081 	 1.075750 
0.9527215 	 1.065550 
0.9527351 	 0.795281 
0.9527486 	 0.964203 
0.9527621 	 0.910694 
0.9527756 	 0.956200 
0.9527892 	 0.748411 
0.9528026 	 0.764260 
0.9528162 	 0.995801 
0.9528297 	 0.964297 
0.9528433 	 0.864546 
0.9528568 	 0.831305 
0.9528703 	 0.743060 
0.9528838 	 0.828383 
0.9528973 	 0.943797 
0.9529108 	 0.910137 
0.9529244 	 0.967336 
0.9529379 	 0.897583 
0.9529514 	 0.810440 
0.9529649 	 0.787764 
0.9529784 	 0.883493 
0.9529920 	 0.820836 
0.9530055 	 0.782746 
0.9530190 	 0.735131 
0.9530325 	 0.915774 
0.9530460 	 1.030760 
0.9530596 	 1.035620 
0.9530731 	 1.018650 
0.9530866 	 0.962280 
0.9531002 	 1.044760 
0.9531136 	 1.112210 
0.9531272 	 1.014190 
0.9531407 	 0.933411 
0.9531542 	 0.793799 
0.9531678 	 0.964634 
0.9531813 	 1.059710 
0.9531948 	 0.853037 
0.9532083 	 0.761597 
0.9532218 	 0.809250 
0.9532354 	 0.840709 
0.9532489 	 0.882312 
0.9532624 	 0.946574 
0.9532759 	 0.997903 
0.9532894 	 1.029860 
0.9533030 	 0.981381 
0.9533165 	 0.944960 
0.9533300 	 0.789312 
0.9533436 	 0.958348 
0.9533570 	 1.008530 
0.9533706 	 0.983567 
0.9533841 	 1.023930 
0.9533976 	 0.986175 
0.9534111 	 0.905851 
0.9534246 	 1.161080 
0.9534381 	 1.022510 
0.9534517 	 0.973529 
0.9534652 	 0.968481 
0.9534787 	 0.969644 
0.9534923 	 0.974392 
0.9535058 	 1.059940 
0.9535193 	 1.072530 
0.9535328 	 1.123780 
0.9535463 	 1.053640 
0.9535599 	 1.095040 
0.9535734 	 1.075430 
0.9535869 	 0.978379 
0.9536004 	 0.940870 
0.9536139 	 0.936826 
0.9536275 	 0.980218 
0.9536410 	 1.014540 
0.9536545 	 0.947315 
0.9536680 	 0.938196 
0.9536815 	 0.937725 
0.9536951 	 1.013440 
0.9537086 	 1.002100 
0.9537221 	 0.988680 
0.9537357 	 0.871093 
0.9537491 	 0.808348 
0.9537627 	 0.848176 
0.9537762 	 0.827667 
0.9537897 	 0.872335 
0.9538033 	 0.940288 
0.9538168 	 0.937203 
0.9538303 	 1.121580 
0.9538438 	 1.010820 
0.9538573 	 0.961510 
0.9538709 	 1.036810 
0.9538844 	 1.054530 
0.9538979 	 1.039200 
0.9539114 	 0.935803 
0.9539249 	 0.886228 
0.9539384 	 0.846881 
0.9539520 	 0.884602 
0.9539655 	 0.816087 
0.9539790 	 1.130520 
0.9539925 	 1.158680 
0.9540061 	 1.015180 
0.9540196 	 1.102070 
0.9540331 	 1.255110 
0.9540466 	 0.941517 
0.9540601 	 0.849567 
0.9540736 	 0.954230 
0.9540872 	 0.962955 
0.9541007 	 1.223700 
0.9541143 	 1.163210 
0.9541278 	 1.058040 
0.9541413 	 1.023040 
0.9541548 	 1.029500 
0.9541683 	 1.016730 
0.9541818 	 0.954605 
0.9541954 	 1.020270 
0.9542089 	 1.018130 
0.9542224 	 0.927077 
0.9542359 	 0.996317 
0.9542494 	 1.004490 
0.9542630 	 1.236470 
0.9542765 	 1.233260 
0.9542900 	 1.061180 
0.9543035 	 0.991861 
0.9543170 	 1.096020 
0.9543306 	 1.153510 
0.9543441 	 1.073690 
0.9543576 	 1.051460 
0.9543711 	 1.025330 
0.9543846 	 1.136460 
0.9543982 	 1.100120 
0.9544117 	 1.089930 
0.9544252 	 1.111210 
0.9544388 	 1.216300 
0.9544522 	 0.940720 
0.9544658 	 1.028310 
0.9544793 	 0.842111 
0.9544928 	 1.037010 
0.9545064 	 1.104970 
0.9545199 	 1.064700 
0.9545334 	 1.062920 
0.9545469 	 1.060080 
0.9545604 	 0.992048 
0.9545740 	 0.966999 
0.9545875 	 0.948563 
0.9546010 	 0.933915 
0.9546145 	 0.973406 
0.9546280 	 0.866600 
0.9546415 	 0.902292 
0.9546551 	 0.918811 
0.9546686 	 1.072970 
0.9546821 	 1.095520 
0.9546956 	 1.053700 
0.9547092 	 0.992311 
0.9547227 	 0.833551 
0.9547362 	 0.683186 
0.9547497 	 0.581838 
0.9547632 	 0.863251 
0.9547767 	 1.099900 
0.9547903 	 1.102350 
0.9548038 	 1.106250 
0.9548173 	 0.972356 
0.9548309 	 0.977582 
0.9548443 	 0.927508 
0.9548579 	 0.812342 
0.9548714 	 0.767834 
0.9548849 	 0.788639 
0.9548985 	 0.857127 
0.9549120 	 0.988652 
0.9549255 	 1.052240 
0.9549390 	 1.121400 
0.9549525 	 1.178960 
0.9549661 	 1.288910 
0.9549796 	 1.219880 
0.9549931 	 1.017980 
0.9550066 	 1.103950 
0.9550201 	 1.128880 
0.9550337 	 1.186450 
0.9550472 	 1.188470 
0.9550607 	 1.117310 
0.9550743 	 1.027040 
0.9550877 	 1.087710 
0.9551013 	 0.947353 
0.9551148 	 0.936044 
0.9551283 	 0.933329 
0.9551418 	 1.111630 
0.9551553 	 1.105140 
0.9551689 	 1.095580 
0.9551824 	 1.115720 
0.9551959 	 1.089130 
0.9552095 	 0.958855 
0.9552230 	 0.866631 
0.9552365 	 1.035870 
0.9552500 	 1.068100 
0.9552635 	 1.093840 
0.9552770 	 1.030810 
0.9552906 	 0.995520 
0.9553041 	 0.955825 
0.9553176 	 0.969335 
0.9553311 	 0.930631 
0.9553447 	 0.935133 
0.9553582 	 0.940401 
0.9553717 	 1.038830 
0.9553852 	 1.002960 
0.9553987 	 1.064660 
0.9554122 	 1.027810 
0.9554258 	 0.947700 
0.9554393 	 1.047350 
0.9554528 	 1.134030 
0.9554664 	 1.096690 
0.9554798 	 1.015190 
0.9554934 	 0.955815 
0.9555069 	 0.957776 
0.9555204 	 1.010020 
0.9555340 	 1.004340 
0.9555474 	 0.968293 
0.9555610 	 0.948657 
0.9555745 	 0.947644 
0.9555880 	 1.056520 
0.9556016 	 1.105710 
0.9556151 	 1.017410 
0.9556286 	 1.045440 
0.9556421 	 1.052290 
0.9556556 	 1.071510 
0.9556692 	 1.192910 
0.9556827 	 1.075240 
0.9556962 	 0.983070 
0.9557097 	 0.972694 
0.9557232 	 0.998212 
0.9557368 	 0.982751 
0.9557503 	 0.997603 
0.9557638 	 0.964006 
0.9557774 	 0.984168 
0.9557908 	 1.056620 
0.9558044 	 1.025480 
0.9558179 	 0.882465 
0.9558314 	 0.987301 
0.9558450 	 1.061570 
0.9558585 	 0.987845 
0.9558720 	 0.981438 
0.9558855 	 0.994037 
0.9558990 	 1.018710 
0.9559125 	 0.886437 
0.9559261 	 0.896604 
0.9559395 	 1.128760 
0.9559531 	 0.958405 
0.9559666 	 1.027440 
0.9559801 	 0.926636 
0.9559937 	 0.812321 
0.9560072 	 0.854845 
0.9560207 	 1.044100 
0.9560342 	 1.170440 
0.9560477 	 1.118600 
0.9560613 	 0.980068 
0.9560748 	 1.043340 
0.9560883 	 0.919565 
0.9561018 	 0.920062 
0.9561153 	 0.980640 
0.9561289 	 1.084350 
0.9561424 	 1.085110 
0.9561559 	 0.893787 
0.9561695 	 0.941264 
0.9561829 	 0.928161 
0.9561965 	 0.922994 
0.9562100 	 1.090440 
0.9562235 	 1.033350 
0.9562371 	 1.027030 
0.9562506 	 1.046560 
0.9562641 	 1.005160 
0.9562776 	 0.963199 
0.9562911 	 0.924481 
0.9563047 	 1.023130 
0.9563182 	 1.022590 
0.9563317 	 1.013410 
0.9563452 	 0.917805 
0.9563587 	 0.800107 
0.9563723 	 0.862387 
0.9563858 	 0.838068 
0.9563993 	 0.984233 
0.9564128 	 0.979646 
0.9564263 	 0.982892 
0.9564398 	 0.904319 
0.9564534 	 1.065450 
0.9564669 	 0.973847 
0.9564804 	 0.854787 
0.9564939 	 0.995407 
0.9565075 	 1.098710 
0.9565210 	 1.178200 
0.9565345 	 1.051310 
0.9565480 	 0.901055 
0.9565616 	 1.041180 
0.9565750 	 1.087070 
0.9565886 	 0.996270 
0.9566021 	 0.961904 
0.9566157 	 0.938759 
0.9566292 	 0.905958 
0.9566427 	 0.885038 
0.9566562 	 0.888900 
0.9566697 	 1.090540 
0.9566832 	 1.108830 
0.9566968 	 1.044260 
0.9567103 	 0.923378 
0.9567238 	 0.992189 
0.9567373 	 0.877320 
0.9567508 	 0.870721 
0.9567644 	 0.958818 
0.9567779 	 0.925471 
0.9567914 	 0.961623 
0.9568049 	 1.013900 
0.9568184 	 0.971427 
0.9568320 	 1.023740 
0.9568455 	 0.997434 
0.9568590 	 1.004280 
0.9568726 	 1.046750 
0.9568860 	 0.975114 
0.9568996 	 0.888755 
0.9569131 	 0.997256 
0.9569266 	 1.068910 
0.9569401 	 1.015290 
0.9569537 	 1.012740 
0.9569671 	 1.017350 
0.9569807 	 1.078220 
0.9569942 	 1.190040 
0.9570078 	 0.981606 
0.9570213 	 0.899347 
0.9570348 	 0.968856 
0.9570483 	 1.006610 
0.9570618 	 0.955609 
0.9570753 	 0.908963 
0.9570889 	 0.969569 
0.9571024 	 0.968444 
0.9571160 	 1.029330 
0.9571294 	 1.004880 
0.9571430 	 0.908991 
0.9571565 	 0.896473 
0.9571700 	 1.040210 
0.9571835 	 0.987217 
0.9571971 	 0.936272 
0.9572105 	 0.928222 
0.9572241 	 0.957701 
0.9572376 	 0.843412 
0.9572511 	 0.822493 
0.9572647 	 0.792096 
0.9572781 	 0.757640 
0.9572917 	 0.852396 
0.9573052 	 0.980865 
0.9573187 	 1.149800 
0.9573323 	 1.052460 
0.9573458 	 1.029960 
0.9573593 	 0.871985 
0.9573728 	 0.808233 
0.9573863 	 0.900985 
0.9573999 	 0.940861 
0.9574134 	 0.937721 
0.9574269 	 0.781544 
0.9574404 	 0.977028 
0.9574539 	 0.953020 
0.9574675 	 0.987442 
0.9574810 	 0.900538 
0.9574945 	 0.876614 
0.9575081 	 0.916335 
0.9575215 	 1.067590 
0.9575351 	 1.145860 
0.9575486 	 1.014850 
0.9575621 	 1.013070 
0.9575757 	 1.015630 
0.9575892 	 1.038140 
0.9576027 	 1.067630 
0.9576162 	 1.013090 
0.9576297 	 0.941949 
0.9576432 	 0.876968 
0.9576568 	 0.891492 
0.9576702 	 0.828553 
0.9576838 	 0.777445 
0.9576973 	 0.834638 
0.9577109 	 0.838254 
0.9577244 	 0.828914 
0.9577379 	 0.968903 
0.9577514 	 1.045100 
0.9577649 	 0.981362 
0.9577784 	 0.969748 
0.9577920 	 0.905523 
0.9578055 	 0.887183 
0.9578190 	 1.070510 
0.9578325 	 0.956097 
0.9578460 	 0.999582 
0.9578596 	 1.011210 
0.9578731 	 1.017910 
0.9578866 	 1.018390 
0.9579002 	 0.944285 
0.9579136 	 0.934296 
0.9579272 	 1.128510 
0.9579407 	 1.035110 
0.9579542 	 0.959690 
0.9579678 	 0.924294 
0.9579813 	 0.924644 
0.9579948 	 0.948638 
0.9580083 	 0.993587 
0.9580218 	 1.067600 
0.9580354 	 0.972769 
0.9580489 	 0.836475 
0.9580624 	 0.836714 
0.9580759 	 0.928964 
0.9580894 	 1.026020 
0.9581030 	 0.992339 
0.9581165 	 0.929315 
0.9581300 	 1.022530 
0.9581435 	 0.935741 
0.9581570 	 0.804767 
0.9581706 	 0.747145 
0.9581841 	 0.673583 
0.9581976 	 0.897167 
0.9582112 	 0.934576 
0.9582246 	 0.887470 
0.9582382 	 0.922049 
0.9582517 	 0.815153 
0.9582652 	 0.931079 
0.9582787 	 1.177660 
0.9582923 	 1.031120 
0.9583058 	 0.999610 
0.9583193 	 0.818956 
0.9583328 	 0.883677 
0.9583464 	 0.968415 
0.9583599 	 0.866865 
0.9583734 	 0.931944 
0.9583869 	 0.932500 
0.9584004 	 0.922393 
0.9584139 	 0.937752 
0.9584275 	 1.013770 
0.9584410 	 1.005760 
0.9584545 	 0.906900 
0.9584680 	 0.872888 
0.9584815 	 0.838744 
0.9584951 	 0.925288 
0.9585086 	 0.930618 
0.9585221 	 0.958311 
0.9585356 	 1.050950 
0.9585491 	 0.902005 
0.9585627 	 0.956650 
0.9585762 	 0.927021 
0.9585897 	 0.922138 
0.9586033 	 0.876879 
0.9586167 	 0.903740 
0.9586303 	 0.974110 
0.9586438 	 0.914662 
0.9586573 	 0.988380 
0.9586709 	 0.857732 
0.9586844 	 0.961032 
0.9586979 	 1.073830 
0.9587114 	 0.907754 
0.9587249 	 0.941592 
0.9587385 	 0.951715 
0.9587520 	 1.043360 
0.9587655 	 0.971924 
0.9587790 	 0.867322 
0.9587925 	 1.160430 
0.9588061 	 0.926800 
0.9588196 	 0.873523 
0.9588331 	 0.809326 
0.9588467 	 0.809910 
0.9588601 	 0.831931 
0.9588737 	 0.819538 
0.9588872 	 0.881079 
0.9589007 	 0.964907 
0.9589142 	 0.918966 
0.9589277 	 0.795543 
0.9589412 	 1.063510 
0.9589548 	 1.057840 
0.9589683 	 0.879715 
0.9589818 	 0.952072 
0.9589954 	 1.003690 
0.9590088 	 0.870358 
0.9590224 	 0.855935 
0.9590359 	 1.018410 
0.9590494 	 0.910413 
0.9590630 	 0.900974 
0.9590765 	 0.957776 
0.9590900 	 0.871971 
0.9591035 	 0.812789 
0.9591170 	 0.891033 
0.9591306 	 0.917489 
0.9591441 	 0.910538 
0.9591576 	 0.715806 
0.9591711 	 0.680598 
0.9591846 	 0.866461 
0.9591982 	 0.919004 
0.9592117 	 1.042900 
0.9592252 	 1.090170 
0.9592388 	 1.118270 
0.9592522 	 1.078880 
0.9592658 	 1.048570 
0.9592793 	 1.127350 
0.9592928 	 1.031810 
0.9593064 	 0.944670 
0.9593198 	 0.978895 
0.9593334 	 1.207480 
0.9593469 	 1.013370 
0.9593604 	 0.972356 
0.9593740 	 1.019580 
0.9593875 	 0.980424 
0.9594010 	 1.134900 
0.9594145 	 1.008620 
0.9594280 	 0.880182 
0.9594415 	 0.827270 
0.9594551 	 0.945326 
0.9594686 	 0.978388 
0.9594821 	 0.954905 
0.9594956 	 0.932914 
0.9595092 	 0.950074 
0.9595227 	 0.934142 
0.9595362 	 0.877470 
0.9595497 	 1.067490 
0.9595632 	 1.024560 
0.9595767 	 0.896199 
0.9595903 	 0.954962 
0.9596038 	 0.974711 
0.9596174 	 0.893447 
0.9596309 	 0.916859 
0.9596444 	 0.907598 
0.9596579 	 0.968096 
0.9596714 	 0.913615 
0.9596849 	 0.841303 
0.9596985 	 0.943337 
0.9597120 	 1.126710 
0.9597255 	 0.838332 
0.9597390 	 0.937811 
0.9597525 	 1.023340 
0.9597661 	 1.131400 
0.9597796 	 1.412260 
0.9597931 	 1.164390 
0.9598066 	 1.111880 
0.9598201 	 1.078530 
0.9598337 	 0.880414 
0.9598472 	 0.809356 
0.9598607 	 0.826691 
0.9598742 	 0.891613 
0.9598877 	 0.895791 
0.9599013 	 0.980049 
0.9599148 	 1.051790 
0.9599283 	 0.923047 
0.9599418 	 1.106980 
0.9599553 	 1.002880 
0.9599689 	 0.927337 
0.9599824 	 1.009780 
0.9599959 	 1.079070 
0.9600095 	 1.119420 
0.9600230 	 1.139710 

